Critical quantum dynamics of observables at eigenstate transitions

It is an outstanding goal to unveil the key features of quantum dynamics at eigenstate transitions. Focusing on quadratic fermionic Hamiltonians that exhibit localization transitions, we identify physical observables that exhibit scale-invariant critical dynamics at the transition when quenched from the initially localized charge density-wave states. The identification is based on two ingredients: (a) A relationship between the time evolution of observables in a many-body state and the transition probabilities of single-particle states, and (b) scale invariance of transition probabilities, which generalizes the corresponding recent result for survival probabilities [M. Hopjan and L. Vidmar, Phys. Rev. Lett. 131, 060404 (2023); Phys. Rev. Res. 5, 043301 (2023)]. These properties suggest that the scale-invariant critical dynamics in the quantum-quench dynamics is also exhibited by the observables, which share the common eigenbasis with the Hamiltonian before the quench. Focusing on experimentally relevant observables such as site occupations and the particle imbalance, we numerically demonstrate their critical behavior at the eigenstate transitions in the three-dimensional Anderson model and the one-dimensional Aubry-Andr\'e model model.

==> anc/Figure20a_inset_xvalues.txt <==
 4.000000  4.000000
 6.000000  6.000000
 8.000000  8.000000
 10.000000  10.000000
 12.000000  12.000000
 14.000000  14.000000
 16.000000  16.000000
 20.000000  20.000000
 24.000000  24.000000
 28.000000  28.000000
 32.000000  32.000000
 36.000000  36.000000
 40.000000  40.000000


==> anc/Figure20a_inset_yvalues.txt <==
 0.113536  0.095664
 0.071571  0.062597
 0.048872  0.043294
 0.038683  0.033919
 0.033300  0.028937
 0.026725  0.024510
 0.023995  0.021257
 0.019002  0.017063
 0.016084  0.014569
 0.014269  0.012955
 0.012804  0.011704
 0.011714  0.010768
 0.010883  0.010055


==> anc/Figure20a_xvalues.txt <==
 0.000000  12.000000  0.000000  48.000000  0.000000  0.500000  0.000000  0.500000
 1.000000  0.000000  1.000000  0.000000  1.000000  0.000000  1.000000  0.000000
 2.000000  0.000000  2.000000  0.000000  2.000000  0.000000  2.000000  0.000000
 3.000000  0.000000  3.000000  0.000000  3.000000  0.000000  3.000000  0.000000
 4.000000  0.000000  4.000000  0.000000  4.000000  0.000000  4.000000  0.000000
 5.000000  0.000000  5.000000  0.000000  5.000000  0.000000  5.000000  0.000000
 6.000000  0.000000  6.000000  0.000000  6.000000  0.000000  6.000000  0.000000
 7.000000  0.000000  7.000000  0.000000  7.000000  0.000000  7.000000  0.000000
 8.000000  0.000000  8.000000  0.000000  8.000000  0.000000  8.000000  0.000000
 9.000000  0.000000  9.000000  0.000000  9.000000  0.000000  9.000000  0.000000
 10.000000  0.000000  10.000000  0.000000  10.000000  0.000000  10.000000  0.000000
 11.000000  0.000000  11.000000  0.000000  11.000000  0.000000  11.000000  0.000000
 12.000000  0.000000  12.000000  0.000000  12.000000  0.000000  12.000000  0.000000
 0.000000  0.000000  13.000000  0.000000  0.000000  0.000000  13.000000  0.000000
 0.000000  0.000000  14.000000  0.000000  0.000000  0.000000  14.000000  0.000000
 0.000000  0.000000  15.000000  0.000000  0.000000  0.000000  15.000000  0.000000
 0.000000  0.000000  16.000000  0.000000  0.000000  0.000000  16.000000  0.000000
 0.000000  0.000000  17.000000  0.000000  0.000000  0.000000  17.000000  0.000000
 0.000000  0.000000  18.000000  0.000000  0.000000  0.000000  18.000000  0.000000
 0.000000  0.000000  19.000000  0.000000  0.000000  0.000000  19.000000  0.000000
 0.000000  0.000000  20.000000  0.000000  0.000000  0.000000  20.000000  0.000000
 0.000000  0.000000  21.000000  0.000000  0.000000  0.000000  21.000000  0.000000
 0.000000  0.000000  22.000000  0.000000  0.000000  0.000000  22.000000  0.000000
 0.000000  0.000000  23.000000  0.000000  0.000000  0.000000  23.000000  0.000000
 0.000000  0.000000  24.000000  0.000000  0.000000  0.000000  24.000000  0.000000
 0.000000  0.000000  25.000000  0.000000  0.000000  0.000000  25.000000  0.000000
 0.000000  0.000000  26.000000  0.000000  0.000000  0.000000  26.000000  0.000000
 0.000000  0.000000  27.000000  0.000000  0.000000  0.000000  27.000000  0.000000
 0.000000  0.000000  28.000000  0.000000  0.000000  0.000000  28.000000  0.000000
 0.000000  0.000000  29.000000  0.000000  0.000000  0.000000  29.000000  0.000000
 0.000000  0.000000  30.000000  0.000000  0.000000  0.000000  30.000000  0.000000
 0.000000  0.000000  31.000000  0.000000  0.000000  0.000000  31.000000  0.000000
 0.000000  0.000000  32.000000  0.000000  0.000000  0.000000  32.000000  0.000000
 0.000000  0.000000  33.000000  0.000000  0.000000  0.000000  33.000000  0.000000
 0.000000  0.000000  34.000000  0.000000  0.000000  0.000000  34.000000  0.000000
 0.000000  0.000000  35.000000  0.000000  0.000000  0.000000  35.000000  0.000000
 0.000000  0.000000  36.000000  0.000000  0.000000  0.000000  36.000000  0.000000
 0.000000  0.000000  37.000000  0.000000  0.000000  0.000000  37.000000  0.000000
 0.000000  0.000000  38.000000  0.000000  0.000000  0.000000  38.000000  0.000000
 0.000000  0.000000  39.000000  0.000000  0.000000  0.000000  39.000000  0.000000
 0.000000  0.000000  40.000000  0.000000  0.000000  0.000000  40.000000  0.000000
 0.000000  0.000000  41.000000  0.000000  0.000000  0.000000  41.000000  0.000000
 0.000000  0.000000  42.000000  0.000000  0.000000  0.000000  42.000000  0.000000
 0.000000  0.000000  43.000000  0.000000  0.000000  0.000000  43.000000  0.000000
 0.000000  0.000000  44.000000  0.000000  0.000000  0.000000  44.000000  0.000000
 0.000000  0.000000  45.000000  0.000000  0.000000  0.000000  45.000000  0.000000
 0.000000  0.000000  46.000000  0.000000  0.000000  0.000000  46.000000  0.000000
 0.000000  0.000000  47.000000  0.000000  0.000000  0.000000  47.000000  0.000000
 0.000000  0.000000  48.000000  0.000000  0.000000  0.000000  48.000000  0.000000
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000


==> anc/Figure20a_yvalues.txt <==
 0.076512  0.048872  0.021100  0.013030  0.048872  0.043294  0.013030  0.011887
 0.010076  0.000000  0.002673  0.000000  0.048872  0.000000  0.013030  0.000000
 0.098345  0.000000  0.024294  0.000000  0.048872  0.000000  0.013030  0.000000
-0.010813  0.000000  0.000878  0.000000  0.048872  0.000000  0.013030  0.000000
 0.117623  0.000000  0.025314  0.000000  0.048872  0.000000  0.013030  0.000000
-0.021494  0.000000  0.000208  0.000000  0.048872  0.000000  0.013030  0.000000
 0.111163  0.000000  0.025831  0.000000  0.048872  0.000000  0.013030  0.000000
 0.001208  0.000000 -0.000210  0.000000  0.048872  0.000000  0.013030  0.000000
 0.078562  0.000000  0.026285  0.000000  0.048872  0.000000  0.013030  0.000000
 0.034194  0.000000 -0.000659  0.000000  0.048872  0.000000  0.013030  0.000000
 0.054319  0.000000  0.026822  0.000000  0.048872  0.000000  0.013030  0.000000
 0.047788  0.000000 -0.001235  0.000000  0.048872  0.000000  0.013030  0.000000
 0.048872  0.000000  0.027475  0.000000  0.048872  0.000000  0.013030  0.000000
 0.000000  0.000000 -0.001998  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.028366  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000 -0.003009  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.029475  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000 -0.003978  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.030217  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000 -0.004311  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.030308  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000 -0.004075  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.029833  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000 -0.003332  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.028892  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000 -0.002165  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.027532  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000 -0.000629  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.025807  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.001274  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.023743  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.003522  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.021369  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.005870  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.019163  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.007865  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.017359  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.009478  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.015919  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.010749  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.014794  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.011720  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.013966  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.012407  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.013408  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.012832  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.013105  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.013014  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.013030  0.000000  0.000000  0.000000  0.013030  0.000000
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000


==> anc/Figure20b_inset_xvalues.txt <==
 200.000000  200.000000
 400.000000  400.000000
 600.000000  600.000000
 800.000000  800.000000
 1000.000000  1000.000000
 1200.000000  1200.000000
 1400.000000  1400.000000
 1600.000000  1600.000000
 1800.000000  1800.000000
 2000.000000  2000.000000
 2500.000000  2500.000000
 5000.000000  5000.000000
 10000.000000  10000.000000
 20000.000000  20000.000000
 30000.000000  30000.000000


==> anc/Figure20b_inset_yvalues.txt <==
 0.029066  0.021655
 0.019883  0.013071
 0.017828  0.010883
 0.014937  0.010434
 0.011349  0.005202
 0.011612  0.006642
 0.010922  0.005450
 0.009586  0.005588
 0.009747  0.005342
 0.008220  0.002998
 0.007973  0.004078
 0.005304  0.002481
 0.003777  0.001498
 0.002665  0.001059
 0.002006  0.000748


==> anc/Figure20b_xvalues.txt <==
 0.000000  0.000000  0.500000  0.500000  0.000000  0.000000
 1.000000  1.000000  0.000000  0.000000  1.000000  1.000000
 2.000000  2.000000  0.000000  0.000000  2.000000  2.000000
 3.000000  3.000000  0.000000  0.000000  3.000000  3.000000
 4.000000  4.000000  0.000000  0.000000  4.000000  4.000000
 5.000000  5.000000  0.000000  0.000000  5.000000  5.000000
 6.000000  6.000000  0.000000  0.000000  6.000000  6.000000
 7.000000  7.000000  0.000000  0.000000  7.000000  7.000000
 8.000000  8.000000  0.000000  0.000000  8.000000  8.000000
 9.000000  9.000000  0.000000  0.000000  9.000000  9.000000
 10.000000  10.000000  0.000000  0.000000  10.000000  10.000000
 11.000000  11.000000  0.000000  0.000000  11.000000  11.000000
 12.000000  12.000000  0.000000  0.000000  12.000000  12.000000
 13.000000  13.000000  0.000000  0.000000  13.000000  13.000000
 14.000000  14.000000  0.000000  0.000000  14.000000  14.000000
 15.000000  15.000000  0.000000  0.000000  15.000000  15.000000
 16.000000  16.000000  0.000000  0.000000  16.000000  16.000000
 17.000000  17.000000  0.000000  0.000000  17.000000  17.000000
 18.000000  18.000000  0.000000  0.000000  18.000000  18.000000
 19.000000  19.000000  0.000000  0.000000  19.000000  19.000000
 20.000000  20.000000  0.000000  0.000000  20.000000  20.000000
 21.000000  21.000000  0.000000  0.000000  21.000000  21.000000
 22.000000  22.000000  0.000000  0.000000  22.000000  22.000000
 23.000000  23.000000  0.000000  0.000000  23.000000  23.000000
 24.000000  24.000000  0.000000  0.000000  24.000000  24.000000
 25.000000  25.000000  0.000000  0.000000  25.000000  25.000000
 26.000000  26.000000  0.000000  0.000000  26.000000  26.000000
 27.000000  27.000000  0.000000  0.000000  27.000000  27.000000
 28.000000  28.000000  0.000000  0.000000  28.000000  28.000000
 29.000000  29.000000  0.000000  0.000000  29.000000  29.000000
 30.000000  30.000000  0.000000  0.000000  30.000000  30.000000
 31.000000  31.000000  0.000000  0.000000  31.000000  31.000000
 32.000000  32.000000  0.000000  0.000000  32.000000  32.000000
 33.000000  33.000000  0.000000  0.000000  33.000000  33.000000
 34.000000  34.000000  0.000000  0.000000  34.000000  34.000000
 35.000000  35.000000  0.000000  0.000000  35.000000  35.000000
 36.000000  36.000000  0.000000  0.000000  36.000000  36.000000
 37.000000  37.000000  0.000000  0.000000  37.000000  37.000000
 38.000000  38.000000  0.000000  0.000000  38.000000  38.000000
 39.000000  39.000000  0.000000  0.000000  39.000000  39.000000
 40.000000  40.000000  0.000000  0.000000  40.000000  40.000000
 41.000000  41.000000  0.000000  0.000000  41.000000  41.000000
 42.000000  42.000000  0.000000  0.000000  42.000000  42.000000
 43.000000  43.000000  0.000000  0.000000  43.000000  43.000000
 44.000000  44.000000  0.000000  0.000000  44.000000  44.000000
 45.000000  45.000000  0.000000  0.000000  45.000000  45.000000
 46.000000  46.000000  0.000000  0.000000  46.000000  46.000000
 47.000000  47.000000  0.000000  0.000000  47.000000  47.000000
 48.000000  48.000000  0.000000  0.000000  48.000000  48.000000
 49.000000  49.000000  0.000000  0.000000  49.000000  49.000000
 50.000000  50.000000  0.000000  0.000000  50.000000  50.000000
 51.000000  51.000000  0.000000  0.000000  51.000000  51.000000
 52.000000  52.000000  0.000000  0.000000  52.000000  52.000000
 53.000000  53.000000  0.000000  0.000000  53.000000  53.000000
 54.000000  54.000000  0.000000  0.000000  54.000000  54.000000
 55.000000  55.000000  0.000000  0.000000  55.000000  55.000000
 56.000000  56.000000  0.000000  0.000000  56.000000  56.000000
 57.000000  57.000000  0.000000  0.000000  57.000000  57.000000
 58.000000  58.000000  0.000000  0.000000  58.000000  58.000000
 59.000000  59.000000  0.000000  0.000000  59.000000  59.000000
 60.000000  60.000000  0.000000  0.000000  60.000000  60.000000
 61.000000  61.000000  0.000000  0.000000  61.000000  61.000000
 62.000000  62.000000  0.000000  0.000000  62.000000  62.000000
 63.000000  63.000000  0.000000  0.000000  63.000000  63.000000
 64.000000  64.000000  0.000000  0.000000  64.000000  64.000000
 65.000000  65.000000  0.000000  0.000000  65.000000  65.000000
 66.000000  66.000000  0.000000  0.000000  66.000000  66.000000
 67.000000  67.000000  0.000000  0.000000  67.000000  67.000000
 68.000000  68.000000  0.000000  0.000000  68.000000  68.000000
 69.000000  69.000000  0.000000  0.000000  69.000000  69.000000
 70.000000  70.000000  0.000000  0.000000  70.000000  70.000000
 71.000000  71.000000  0.000000  0.000000  71.000000  71.000000
 72.000000  72.000000  0.000000  0.000000  72.000000  72.000000
 73.000000  73.000000  0.000000  0.000000  73.000000  73.000000
 74.000000  74.000000  0.000000  0.000000  74.000000  74.000000
 75.000000  75.000000  0.000000  0.000000  75.000000  75.000000
 76.000000  76.000000  0.000000  0.000000  76.000000  76.000000
 77.000000  77.000000  0.000000  0.000000  77.000000  77.000000
 78.000000  78.000000  0.000000  0.000000  78.000000  78.000000
 79.000000  79.000000  0.000000  0.000000  79.000000  79.000000
 80.000000  80.000000  0.000000  0.000000  80.000000  80.000000
 81.000000  81.000000  0.000000  0.000000  81.000000  81.000000
 82.000000  82.000000  0.000000  0.000000  82.000000  82.000000
 83.000000  83.000000  0.000000  0.000000  83.000000  83.000000
 84.000000  84.000000  0.000000  0.000000  84.000000  84.000000
 85.000000  85.000000  0.000000  0.000000  85.000000  85.000000
 86.000000  86.000000  0.000000  0.000000  86.000000  86.000000
 87.000000  87.000000  0.000000  0.000000  87.000000  87.000000
 88.000000  88.000000  0.000000  0.000000  88.000000  88.000000
 89.000000  89.000000  0.000000  0.000000  89.000000  89.000000
 90.000000  90.000000  0.000000  0.000000  90.000000  90.000000
 91.000000  91.000000  0.000000  0.000000  91.000000  91.000000
 92.000000  92.000000  0.000000  0.000000  92.000000  92.000000
 93.000000  93.000000  0.000000  0.000000  93.000000  93.000000
 94.000000  94.000000  0.000000  0.000000  94.000000  94.000000
 95.000000  95.000000  0.000000  0.000000  95.000000  95.000000
 96.000000  96.000000  0.000000  0.000000  96.000000  96.000000
 97.000000  97.000000  0.000000  0.000000  97.000000  97.000000
 98.000000  98.000000  0.000000  0.000000  98.000000  98.000000
 99.000000  99.000000  0.000000  0.000000  99.000000  99.000000
 100.000000  100.000000  0.000000  0.000000  100.000000  100.000000
 101.000000  101.000000  0.000000  0.000000  101.000000  101.000000
 102.000000  102.000000  0.000000  0.000000  102.000000  102.000000
 103.000000  103.000000  0.000000  0.000000  103.000000  103.000000
 104.000000  104.000000  0.000000  0.000000  104.000000  104.000000
 105.000000  105.000000  0.000000  0.000000  105.000000  105.000000
 106.000000  106.000000  0.000000  0.000000  106.000000  106.000000
 107.000000  107.000000  0.000000  0.000000  107.000000  107.000000
 108.000000  108.000000  0.000000  0.000000  108.000000  108.000000
 109.000000  109.000000  0.000000  0.000000  109.000000  109.000000
 110.000000  110.000000  0.000000  0.000000  110.000000  110.000000
 111.000000  111.000000  0.000000  0.000000  111.000000  111.000000
 112.000000  112.000000  0.000000  0.000000  112.000000  112.000000
 113.000000  113.000000  0.000000  0.000000  113.000000  113.000000
 114.000000  114.000000  0.000000  0.000000  114.000000  114.000000
 115.000000  115.000000  0.000000  0.000000  115.000000  115.000000
 116.000000  116.000000  0.000000  0.000000  116.000000  116.000000
 117.000000  117.000000  0.000000  0.000000  117.000000  117.000000
 118.000000  118.000000  0.000000  0.000000  118.000000  118.000000
 119.000000  119.000000  0.000000  0.000000  119.000000  119.000000
 120.000000  120.000000  0.000000  0.000000  120.000000  120.000000
 121.000000  121.000000  0.000000  0.000000  121.000000  121.000000
 122.000000  122.000000  0.000000  0.000000  122.000000  122.000000
 123.000000  123.000000  0.000000  0.000000  123.000000  123.000000
 124.000000  124.000000  0.000000  0.000000  124.000000  124.000000
 125.000000  125.000000  0.000000  0.000000  125.000000  125.000000
 126.000000  126.000000  0.000000  0.000000  126.000000  126.000000
 127.000000  127.000000  0.000000  0.000000  127.000000  127.000000
 128.000000  128.000000  0.000000  0.000000  128.000000  128.000000
 129.000000  129.000000  0.000000  0.000000  129.000000  129.000000
 130.000000  130.000000  0.000000  0.000000  130.000000  130.000000
 131.000000  131.000000  0.000000  0.000000  131.000000  131.000000
 132.000000  132.000000  0.000000  0.000000  132.000000  132.000000
 133.000000  133.000000  0.000000  0.000000  133.000000  133.000000
 134.000000  134.000000  0.000000  0.000000  134.000000  134.000000
 135.000000  135.000000  0.000000  0.000000  135.000000  135.000000
 136.000000  136.000000  0.000000  0.000000  136.000000  136.000000
 137.000000  137.000000  0.000000  0.000000  137.000000  137.000000
 138.000000  138.000000  0.000000  0.000000  138.000000  138.000000
 139.000000  139.000000  0.000000  0.000000  139.000000  139.000000
 140.000000  140.000000  0.000000  0.000000  140.000000  140.000000
 141.000000  141.000000  0.000000  0.000000  141.000000  141.000000
 142.000000  142.000000  0.000000  0.000000  142.000000  142.000000
 143.000000  143.000000  0.000000  0.000000  143.000000  143.000000
 144.000000  144.000000  0.000000  0.000000  144.000000  144.000000
 145.000000  145.000000  0.000000  0.000000  145.000000  145.000000
 146.000000  146.000000  0.000000  0.000000  146.000000  146.000000
 147.000000  147.000000  0.000000  0.000000  147.000000  147.000000
 148.000000  148.000000  0.000000  0.000000  148.000000  148.000000
 149.000000  149.000000  0.000000  0.000000  149.000000  149.000000
 150.000000  150.000000  0.000000  0.000000  150.000000  150.000000


==> anc/Figure20b_yvalues.txt <==
 0.037716  0.006501  0.024532  0.004253  0.005342  0.000748
 0.011349  0.002006  0.000000  0.000000  0.005342  0.000748
 0.030087  0.005196  0.000000  0.000000  0.005342  0.000748
 0.010967  0.001915  0.000000  0.000000  0.005342  0.000748
 0.020882  0.003601  0.000000  0.000000  0.005342  0.000748
 0.002614  0.000554  0.000000  0.000000  0.005342  0.000748
 0.011614  0.002088  0.000000  0.000000  0.005342  0.000748
 0.003448  0.000705  0.000000  0.000000  0.005342  0.000748
 0.020866  0.003793  0.000000  0.000000  0.005342  0.000748
 0.014119  0.002628  0.000000  0.000000  0.005342  0.000748
 0.021638  0.003951  0.000000  0.000000  0.005342  0.000748
 0.014927  0.002768  0.000000  0.000000  0.005342  0.000748
 0.021602  0.003911  0.000000  0.000000  0.005342  0.000748
 0.004040  0.000919  0.000000  0.000000  0.005342  0.000748
 0.010631  0.002063  0.000000  0.000000  0.005342  0.000748
 0.005590  0.001181  0.000000  0.000000  0.005342  0.000748
 0.012861  0.002481  0.000000  0.000000  0.005342  0.000748
 0.009202  0.001824  0.000000  0.000000  0.005342  0.000748
 0.015551  0.002974  0.000000  0.000000  0.005342  0.000748
 0.010738  0.002116  0.000000  0.000000  0.005342  0.000748
 0.016747  0.003207  0.000000  0.000000  0.005342  0.000748
 0.000305  0.000201  0.000000  0.000000  0.005342  0.000748
 0.006158  0.001255  0.000000  0.000000  0.005342  0.000748
 0.001403  0.000391  0.000000  0.000000  0.005342  0.000748
 0.006023  0.001249  0.000000  0.000000  0.005342  0.000748
 0.002918  0.000684  0.000000  0.000000  0.005342  0.000748
 0.010009  0.001943  0.000000  0.000000  0.005342  0.000748
 0.006867  0.001362  0.000000  0.000000  0.005342  0.000748
 0.009863  0.001910  0.000000  0.000000  0.005342  0.000748
 0.004051  0.000807  0.000000  0.000000  0.005342  0.000748
 0.006829  0.001321  0.000000  0.000000  0.005342  0.000748
 0.002345  0.000480  0.000000  0.000000  0.005342  0.000748
 0.006532  0.001294  0.000000  0.000000  0.005342  0.000748
 0.000892  0.000236  0.000000  0.000000  0.005342  0.000748
 0.016806  0.003268  0.000000  0.000000  0.005342  0.000748
 0.011171  0.002203  0.000000  0.000000  0.005342  0.000748
 0.015066  0.002958  0.000000  0.000000  0.005342  0.000748
 0.010516  0.002083  0.000000  0.000000  0.005342  0.000748
 0.012849  0.002535  0.000000  0.000000  0.005342  0.000748
 0.008716  0.001743  0.000000  0.000000  0.005342  0.000748
 0.011134  0.002206  0.000000  0.000000  0.005342  0.000748
 0.008568  0.001706  0.000000  0.000000  0.005342  0.000748
 0.014976  0.002942  0.000000  0.000000  0.005342  0.000748
 0.012634  0.002478  0.000000  0.000000  0.005342  0.000748
 0.015101  0.002959  0.000000  0.000000  0.005342  0.000748
 0.012635  0.002487  0.000000  0.000000  0.005342  0.000748
 0.014861  0.002911  0.000000  0.000000  0.005342  0.000748
 0.009001  0.001816  0.000000  0.000000  0.005342  0.000748
 0.011347  0.002270  0.000000  0.000000  0.005342  0.000748
 0.009100  0.001839  0.000000  0.000000  0.005342  0.000748
 0.012976  0.002623  0.000000  0.000000  0.005342  0.000748
 0.010833  0.002188  0.000000  0.000000  0.005342  0.000748
 0.014831  0.003018  0.000000  0.000000  0.005342  0.000748
 0.011145  0.002287  0.000000  0.000000  0.005342  0.000748
 0.016188  0.003318  0.000000  0.000000  0.005342  0.000748
 0.001672  0.000344  0.000000  0.000000  0.005342  0.000748
 0.006722  0.001368  0.000000  0.000000  0.005342  0.000748
 0.003006  0.000621  0.000000  0.000000  0.005342  0.000748
 0.006701  0.001385  0.000000  0.000000  0.005342  0.000748
 0.004668  0.000963  0.000000  0.000000  0.005342  0.000748
 0.008655  0.001789  0.000000  0.000000  0.005342  0.000748
 0.006656  0.001393  0.000000  0.000000  0.005342  0.000748
 0.008501  0.001762  0.000000  0.000000  0.005342  0.000748
 0.004691  0.000970  0.000000  0.000000  0.005342  0.000748
 0.006254  0.001292  0.000000  0.000000  0.005342  0.000748
 0.004177  0.000869  0.000000  0.000000  0.005342  0.000748
 0.006108  0.001267  0.000000  0.000000  0.005342  0.000748
 0.003940  0.000821  0.000000  0.000000  0.005342  0.000748
 0.010021  0.002065  0.000000  0.000000  0.005342  0.000748
 0.007792  0.001614  0.000000  0.000000  0.005342  0.000748
 0.009504  0.001959  0.000000  0.000000  0.005342  0.000748
 0.007234  0.001485  0.000000  0.000000  0.005342  0.000748
 0.008413  0.001737  0.000000  0.000000  0.005342  0.000748
 0.006253  0.001282  0.000000  0.000000  0.005342  0.000748
 0.007726  0.001599  0.000000  0.000000  0.005342  0.000748
 0.005874  0.001199  0.000000  0.000000  0.005342  0.000748
 0.010773  0.002272  0.000000  0.000000  0.005342  0.000748
 0.008968  0.001885  0.000000  0.000000  0.005342  0.000748
 0.010622  0.002247  0.000000  0.000000  0.005342  0.000748
 0.008915  0.001865  0.000000  0.000000  0.005342  0.000748
 0.010355  0.002175  0.000000  0.000000  0.005342  0.000748
 0.006708  0.001391  0.000000  0.000000  0.005342  0.000748
 0.008358  0.001747  0.000000  0.000000  0.005342  0.000748
 0.006630  0.001371  0.000000  0.000000  0.005342  0.000748
 0.010051  0.002143  0.000000  0.000000  0.005342  0.000748
 0.008199  0.001744  0.000000  0.000000  0.005342  0.000748
 0.011548  0.002495  0.000000  0.000000  0.005342  0.000748
 0.008259  0.001764  0.000000  0.000000  0.005342  0.000748
 0.012798  0.002783  0.000000  0.000000  0.005342  0.000748
-0.000405 -0.000185  0.000000  0.000000  0.005342  0.000748
 0.004249  0.000838  0.000000  0.000000  0.005342  0.000748
 0.001016  0.000123  0.000000  0.000000  0.005342  0.000748
 0.004396  0.000896  0.000000  0.000000  0.005342  0.000748
 0.002595  0.000505  0.000000  0.000000  0.005342  0.000748
 0.005808  0.001204  0.000000  0.000000  0.005342  0.000748
 0.004132  0.000839  0.000000  0.000000  0.005342  0.000748
 0.005734  0.001193  0.000000  0.000000  0.005342  0.000748
 0.002039  0.000374  0.000000  0.000000  0.005342  0.000748
 0.003434  0.000681  0.000000  0.000000  0.005342  0.000748
 0.001891  0.000348  0.000000  0.000000  0.005342  0.000748
 0.003331  0.000659  0.000000  0.000000  0.005342  0.000748
 0.001916  0.000369  0.000000  0.000000  0.005342  0.000748
 0.005634  0.001136  0.000000  0.000000  0.005342  0.000748
 0.004189  0.000839  0.000000  0.000000  0.005342  0.000748
 0.005353  0.001088  0.000000  0.000000  0.005342  0.000748
 0.003551  0.000694  0.000000  0.000000  0.005342  0.000748
 0.004519  0.000905  0.000000  0.000000  0.005342  0.000748
 0.002816  0.000510  0.000000  0.000000  0.005342  0.000748
 0.004244  0.000829  0.000000  0.000000  0.005342  0.000748
 0.002359  0.000400  0.000000  0.000000  0.005342  0.000748
 0.007545  0.001619  0.000000  0.000000  0.005342  0.000748
 0.005693  0.001197  0.000000  0.000000  0.005342  0.000748
 0.007170  0.001532  0.000000  0.000000  0.005342  0.000748
 0.005747  0.001194  0.000000  0.000000  0.005342  0.000748
 0.006671  0.001403  0.000000  0.000000  0.005342  0.000748
 0.004708  0.000951  0.000000  0.000000  0.005342  0.000748
 0.005645  0.001167  0.000000  0.000000  0.005342  0.000748
 0.004745  0.000955  0.000000  0.000000  0.005342  0.000748
 0.006562  0.001403  0.000000  0.000000  0.005342  0.000748
 0.005732  0.001203  0.000000  0.000000  0.005342  0.000748
 0.007003  0.001512  0.000000  0.000000  0.005342  0.000748
 0.005726  0.001207  0.000000  0.000000  0.005342  0.000748
 0.007296  0.001584  0.000000  0.000000  0.005342  0.000748
 0.002857  0.000501  0.000000  0.000000  0.005342  0.000748
 0.004466  0.000887  0.000000  0.000000  0.005342  0.000748
 0.003257  0.000598  0.000000  0.000000  0.005342  0.000748
 0.004690  0.000959  0.000000  0.000000  0.005342  0.000748
 0.003910  0.000764  0.000000  0.000000  0.005342  0.000748
 0.005444  0.001137  0.000000  0.000000  0.005342  0.000748
 0.004483  0.000898  0.000000  0.000000  0.005342  0.000748
 0.005666  0.001192  0.000000  0.000000  0.005342  0.000748
 0.002585  0.000436  0.000000  0.000000  0.005342  0.000748
 0.003740  0.000721  0.000000  0.000000  0.005342  0.000748
 0.002514  0.000422  0.000000  0.000000  0.005342  0.000748
 0.003837  0.000744  0.000000  0.000000  0.005342  0.000748
 0.002661  0.000457  0.000000  0.000000  0.005342  0.000748
 0.005880  0.001218  0.000000  0.000000  0.005342  0.000748
 0.004513  0.000887  0.000000  0.000000  0.005342  0.000748
 0.005927  0.001242  0.000000  0.000000  0.005342  0.000748
 0.003158  0.000556  0.000000  0.000000  0.005342  0.000748
 0.004659  0.000938  0.000000  0.000000  0.005342  0.000748
 0.001658  0.000189  0.000000  0.000000  0.005342  0.000748
 0.004492  0.000898  0.000000  0.000000  0.005342  0.000748
 0.000499 -0.000101  0.000000  0.000000  0.005342  0.000748
 0.012018  0.002769  0.000000  0.000000  0.005342  0.000748
 0.008035  0.001773  0.000000  0.000000  0.005342  0.000748
 0.010915  0.002489  0.000000  0.000000  0.005342  0.000748
 0.008004  0.001761  0.000000  0.000000  0.005342  0.000748
 0.009531  0.002142  0.000000  0.000000  0.005342  0.000748
 0.006635  0.001431  0.000000  0.000000  0.005342  0.000748
 0.008036  0.001782  0.000000  0.000000  0.005342  0.000748


==> anc/Figure6_inset_xvalues.txt <==
 4.000000  4.000000  4.000000  4.000000  4.000000  4.000000  4.000000  6.000000  6.000000  6.000000  8.000000  8.000000  8.000000
 6.000000  6.000000  6.000000  6.000000  6.000000  6.000000  6.000000  8.000000  8.000000  8.000000  10.000000  10.000000  10.000000
 8.000000  8.000000  8.000000  8.000000  8.000000  8.000000  8.000000  10.000000  10.000000  10.000000  12.000000  12.000000  12.000000
 10.000000  10.000000  10.000000  10.000000  10.000000  10.000000  10.000000  12.000000  12.000000  12.000000  14.000000  14.000000  14.000000
 12.000000  12.000000  12.000000  12.000000  12.000000  12.000000  12.000000  14.000000  14.000000  14.000000  16.000000  16.000000  16.000000
 14.000000  14.000000  14.000000  14.000000  14.000000  14.000000  14.000000  16.000000  16.000000  16.000000  20.000000  20.000000  20.000000
 16.000000  16.000000  16.000000  16.000000  16.000000  16.000000  16.000000  20.000000  20.000000  20.000000  24.000000  24.000000  24.000000
 20.000000  20.000000  20.000000  20.000000  20.000000  20.000000  20.000000  24.000000  24.000000  24.000000  28.000000  28.000000  28.000000
 24.000000  24.000000  24.000000  24.000000  24.000000  24.000000  24.000000  28.000000  28.000000  28.000000  32.000000  32.000000  32.000000
 28.000000  28.000000  28.000000  28.000000  28.000000  28.000000  28.000000  32.000000  32.000000  32.000000  0.000000  0.000000  0.000000
 32.000000  32.000000  32.000000  32.000000  32.000000  32.000000  32.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 36.000000  36.000000  36.000000  36.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 40.000000  40.000000  40.000000  40.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000


==> anc/Figure6_inset_yvalues.txt <==
 0.175043  0.158759  0.223233  0.229002  0.149954  0.055471  0.008538  0.048706  0.015362  0.002629  0.020125  0.006532  0.001084
 0.110128  0.095062  0.130973  0.165106  0.177188  0.152711  0.102135  0.109955  0.077354  0.044367  0.061175  0.038994  0.021680
 0.076512  0.066436  0.088269  0.109157  0.128436  0.139117  0.132656  0.111001  0.101007  0.083461  0.079469  0.066677  0.050686
 0.059902  0.051965  0.067758  0.080005  0.092353  0.104762  0.112204  0.092756  0.094136  0.089041  0.079167  0.073745  0.066028
 0.050586  0.043298  0.055437  0.064018  0.071503  0.079136  0.087313  0.075399  0.079961  0.081244  0.070980  0.069956  0.066850
 0.042483  0.035947  0.045134  0.052695  0.057976  0.063412  0.069019  0.061260  0.065907  0.069539  0.052478  0.054981  0.056318
 0.037315  0.032117  0.040393  0.045634  0.049657  0.053132  0.056868  0.045401  0.046924  0.049555  0.039760  0.041615  0.043612
 0.030040  0.025954  0.031921  0.035596  0.038781  0.040735  0.042668  0.035652  0.036882  0.038203  0.032336  0.033329  0.034468
 0.025701  0.022265  0.026968  0.029732  0.032048  0.033356  0.034535  0.029986  0.030685  0.031462  0.027481  0.028057  0.028710
 0.022920  0.019929  0.023787  0.025926  0.027625  0.028559  0.029297  0.026042  0.026495  0.026944  0.000000  0.000000  0.000000
 0.020755  0.018101  0.021358  0.023092  0.024437  0.025106  0.025623  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.019168  0.016799  0.019545  0.020972  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.017954  0.015798  0.018191  0.019362  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000


==> anc/Figure6_main.txt <==
 0.175043  0.110128  0.076512  0.059902  0.050586  0.042483  0.037315  0.030563  0.026279  0.023336  0.021100
 0.158759  0.095062  0.066436  0.051965  0.043298  0.035947  0.032117  0.026466  0.022577  0.020157  0.018428
 0.223233  0.130973  0.088269  0.067758  0.055437  0.045134  0.040393  0.032478  0.027405  0.023997  0.021621
 0.229002  0.165106  0.109157  0.080005  0.064018  0.052695  0.045634  0.036191  0.030086  0.026194  0.023416
 0.149954  0.177188  0.128436  0.092353  0.071503  0.057976  0.049657  0.038781  0.032048  0.027625  0.024437
 0.055471  0.152711  0.139117  0.104762  0.079136  0.063412  0.053132  0.040735  0.033356  0.028559  0.025106
 0.008538  0.102135  0.132656  0.112204  0.087313  0.069019  0.056868  0.042668  0.034535  0.029297  0.025623
 0.000000  0.048706  0.109955  0.111001  0.092756  0.075399  0.061260  0.044673  0.035652  0.029986  0.026042
 0.000000  0.015362  0.077354  0.101007  0.094136  0.079961  0.065907  0.046924  0.036882  0.030685  0.026495
 0.000000  0.002629  0.044367  0.083461  0.089041  0.081244  0.069539  0.049555  0.038203  0.031462  0.026944
 0.000000  0.000000  0.020125  0.061175  0.079469  0.079167  0.070980  0.052478  0.039760  0.032336  0.027481
 0.000000  0.000000  0.006532  0.038994  0.066677  0.073745  0.069956  0.054981  0.041615  0.033329  0.028057
 0.000000  0.000000  0.001084  0.021680  0.050686  0.066028  0.066850  0.056318  0.043612  0.034468  0.028710
 0.000000  0.000000  0.000000  0.009940  0.034391  0.055387  0.061746  0.056262  0.045401  0.035816  0.029474
 0.000000  0.000000  0.000000  0.003263  0.021638  0.043344  0.055107  0.055092  0.046454  0.037261  0.030364
 0.000000  0.000000  0.000000  0.000531  0.012179  0.031444  0.046847  0.052906  0.046772  0.038542  0.031374
 0.000000  0.000000  0.000000  0.000000  0.005579  0.021400  0.037479  0.049803  0.046364  0.039413  0.032483
 0.000000  0.000000  0.000000  0.000000  0.001855  0.013612  0.028272  0.045870  0.045345  0.039774  0.033452
 0.000000  0.000000  0.000000  0.000000  0.000301  0.007686  0.020259  0.041185  0.043722  0.039715  0.034195
 0.000000  0.000000  0.000000  0.000000  0.000000  0.003561  0.013811  0.035697  0.041655  0.039212  0.034528
 0.000000  0.000000  0.000000  0.000000  0.000000  0.001164  0.008742  0.029636  0.039075  0.038359  0.034619
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000191  0.004931  0.023608  0.036020  0.037153  0.034383
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.002315  0.018238  0.032529  0.035630  0.033908
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000759  0.013708  0.028625  0.033799  0.033165
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000126  0.009923  0.024382  0.031689  0.032224
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.006811  0.020213  0.029305  0.031057
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.004353  0.016374  0.026655  0.029696
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.002482  0.013055  0.023737  0.028161
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.001165  0.010128  0.020628  0.026436
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000385  0.007670  0.017545  0.024532
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000064  0.005574  0.014705  0.022469
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.003849  0.012169  0.020221
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.002462  0.009908  0.017846
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.001406  0.007923  0.015499
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000659  0.006190  0.013293
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000220  0.004694  0.011299
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000036  0.003420  0.009494
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.002368  0.007881
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.001520  0.006441
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000869  0.005170
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000412  0.004045
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000136  0.003074
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000023  0.002247
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.001559
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.001000
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000575
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000273
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000091
 0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000015


==> anc/Figure7_inset_xvalues.txt <==
 200.000000  200.000000  200.000000  200.000000  200.000000  200.000000  200.000000  200.000000  200.000000  200.000000  200.000000  200.000000  200.000000  200.000000  200.000000  200.000000  200.000000  200.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  400.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  600.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  800.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  1000.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  1200.000000  0.000000  0.000000  0.000000  0.000000
 1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  1400.000000  0.000000  0.000000  0.000000
 1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  1600.000000  0.000000  0.000000
 1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  1800.000000  0.000000
 2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000  2000.000000
 2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000  2500.000000
 5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000  5000.000000
 10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000  10000.000000
 20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000  20000.000000
 30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000  30000.000000


==> anc/Figure7_inset_yvalues.txt <==
 0.089013  0.059946  0.042305  0.043777  0.022618  0.038871  0.020134  0.017418  0.036634  0.015593  0.009170  0.009908  0.006358  0.003390  0.003685  0.003774  0.002410  0.012916  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.062481  0.042598  0.029911  0.031781  0.016277  0.028997  0.013865  0.012809  0.027394  0.010379  0.006967  0.008104  0.005884  0.003135  0.002850  0.002697  0.002422  0.014979  0.002109  0.001484  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.052763  0.034935  0.024160  0.026019  0.013070  0.022410  0.011726  0.010030  0.022637  0.008638  0.005959  0.007046  0.004872  0.002607  0.002528  0.002525  0.002689  0.015146  0.001799  0.003401  0.000533  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.045960  0.031023  0.021438  0.022164  0.011497  0.019781  0.009910  0.009025  0.019806  0.007413  0.005147  0.006356  0.004380  0.002432  0.002374  0.002243  0.001948  0.014479  0.001676  0.003497  0.000483  0.000397  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.037716  0.026367  0.018738  0.019121  0.009916  0.018269  0.009000  0.008165  0.017417  0.006747  0.004814  0.005812  0.004133  0.002247  0.002033  0.002228  0.001707  0.013204  0.001543  0.003571  0.000533  0.000777  0.000199  0.000000  0.000000  0.000000  0.000000  0.000000
 0.036193  0.024581  0.017288  0.017800  0.009188  0.016128  0.008202  0.007297  0.016430  0.006255  0.004355  0.005324  0.003789  0.002061  0.001953  0.002273  0.001669  0.012675  0.001417  0.003499  0.000453  0.000654  0.000458  0.000367  0.000000  0.000000  0.000000  0.000000
 0.034092  0.023169  0.016744  0.017196  0.008670  0.015455  0.007626  0.006951  0.014999  0.005644  0.004071  0.004969  0.003574  0.001996  0.001817  0.001908  0.001594  0.012100  0.001401  0.003418  0.000419  0.000689  0.000378  0.000551  0.000608  0.000000  0.000000  0.000000
 0.031191  0.021606  0.015123  0.015795  0.008131  0.014031  0.007057  0.006388  0.014240  0.005456  0.003784  0.004711  0.003381  0.001813  0.001775  0.001806  0.001560  0.011304  0.001289  0.003307  0.000443  0.000601  0.000314  0.000634  0.001180  0.000124  0.000000  0.000000
 0.029858  0.020110  0.014270  0.014818  0.007656  0.013513  0.006810  0.006072  0.013724  0.005142  0.003597  0.004535  0.003289  0.001751  0.001854  0.001740  0.001451  0.010991  0.001230  0.003295  0.000407  0.000594  0.000332  0.000500  0.001134  0.000314  0.000219  0.000000
 0.027098  0.018878  0.013397  0.013803  0.007167  0.012955  0.006446  0.005757  0.012724  0.004885  0.003450  0.004342  0.003132  0.001648  0.001598  0.001640  0.001414  0.010305  0.001198  0.003133  0.000399  0.000651  0.000315  0.000518  0.001254  0.000150  0.000343  0.000279
 0.024741  0.016769  0.012126  0.012498  0.006382  0.011575  0.005723  0.005167  0.011352  0.004302  0.003081  0.003893  0.002826  0.001479  0.001482  0.001510  0.001282  0.009699  0.001121  0.003001  0.000403  0.000562  0.000320  0.000512  0.001307  0.000132  0.000530  0.000359
 0.017248  0.011943  0.008553  0.008750  0.004499  0.007939  0.004048  0.003653  0.008094  0.003084  0.002182  0.002771  0.001943  0.001068  0.001048  0.001091  0.000919  0.007075  0.000831  0.002353  0.000317  0.000476  0.000282  0.000492  0.001299  0.000131  0.000389  0.000382
 0.012178  0.008401  0.005954  0.006082  0.003133  0.005641  0.002844  0.002610  0.005641  0.002163  0.001573  0.001989  0.001434  0.000783  0.000748  0.000796  0.000675  0.005163  0.000588  0.001757  0.000237  0.000375  0.000225  0.000387  0.001059  0.000097  0.000343  0.000340
 0.008479  0.005814  0.004148  0.004286  0.002199  0.003930  0.001991  0.001790  0.003968  0.001499  0.001108  0.001394  0.001004  0.000556  0.000535  0.000569  0.000488  0.003760  0.000422  0.001291  0.000177  0.000281  0.000172  0.000303  0.000826  0.000075  0.000273  0.000270
 0.006501  0.004495  0.003191  0.003282  0.001687  0.003047  0.001534  0.001384  0.003088  0.001165  0.000858  0.001103  0.000791  0.000430  0.000422  0.000452  0.000382  0.002969  0.000334  0.001028  0.000142  0.000229  0.000146  0.000245  0.000685  0.000063  0.000230  0.000224


==> anc/fig10_imb_inf.csv <==
4.818085343080646087e-03


==> anc/fig10_t_imbalance.csv <==
1.047128548050899575e-02,9.986854908798350472e-01,9.986854915741234517e-01,9.986854916211060917e-01,9.986854919186265445e-01,9.986854920655817702e-01,9.986854924911274800e-01,9.986854924335180073e-01,9.986854926231334417e-01
1.096478196143185063e-02,9.985588031038858947e-01,9.985588039385322467e-01,9.985588039949908623e-01,9.985588043526503199e-01,9.985588045293120052e-01,9.985588050408811256e-01,9.985588049715958814e-01,9.985588051995542003e-01
1.148153621496882971e-02,9.984199197397030101e-01,9.984199207430749512e-01,9.984199208109179047e-01,9.984199212408669810e-01,9.984199214532369915e-01,9.984199220682139497e-01,9.984199219848829410e-01,9.984199222589381639e-01
1.202264434617413176e-02,9.982676696372730918e-01,9.982676708434662372e-01,9.982676709249845848e-01,9.982676714418288189e-01,9.982676716971231601e-01,9.982676724364020204e-01,9.982676723361760818e-01,9.982676726656463106e-01
1.258925411794167490e-02,9.981007697580016602e-01,9.981007712080033345e-01,9.981007713059460995e-01,9.981007719272397827e-01,9.981007722341292965e-01,9.981007731228263014e-01,9.981007730022749547e-01,9.981007733983643382e-01
1.318256738556407466e-02,9.979178146020890594e-01,9.979178163451569716e-01,9.979178164628303982e-01,9.979178172096689892e-01,9.979178175785792249e-01,9.979178186468793399e-01,9.979178185018726666e-01,9.979178189780502084e-01
1.380384264602885214e-02,9.977172646605773076e-01,9.977172667559236485e-01,9.977172668972893455e-01,9.977172677950303381e-01,9.977172682384890523e-01,9.977172695226713683e-01,9.977172693482415644e-01,9.977172699206972029e-01
1.445439770745927249e-02,9.974974338070012880e-01,9.974974363257854693e-01,9.974974364956032957e-01,9.974974375747194255e-01,9.974974381077797991e-01,9.974974396514493247e-01,9.974974394416161738e-01,9.974974401298113413e-01
1.513561248436207964e-02,9.972564755370399991e-01,9.972564785647916041e-01,9.972564787687709931e-01,9.972564800658813011e-01,9.972564807066391923e-01,9.972564825621971218e-01,9.972564823097592734e-01,9.972564831370896998e-01
1.584893192461113431e-02,9.969923679579925091e-01,9.969923715975000933e-01,9.969923718424915648e-01,9.969923734016016281e-01,9.969923741718011989e-01,9.969923764022248225e-01,9.969923760985137662e-01,9.969923770931015117e-01
1.659586907437560557e-02,9.967028974229480420e-01,9.967029017977402372e-01,9.967029020919622173e-01,9.967029039659508483e-01,9.967029048917228629e-01,9.967029075726904219e-01,9.967029072072673967e-01,9.967029084029165320e-01
1.737800828749375484e-02,9.963856406974502811e-01,9.963856459559776724e-01,9.963856463092830573e-01,9.963856485616884306e-01,9.963856496744314395e-01,9.963856528968852988e-01,9.963856524571791384e-01,9.963856538945222718e-01
1.819700858609983596e-02,9.960379455393525427e-01,9.960379518600036564e-01,9.960379522842058853e-01,9.960379549913719321e-01,9.960379563288156435e-01,9.960379602020295042e-01,9.960379596728983209e-01,9.960379614007759397e-01
1.905460717963247327e-02,9.956569095654683732e-01,9.956569171625989645e-01,9.956569176718610414e-01,9.956569209255089481e-01,9.956569225329836570e-01,9.956569271882582672e-01,9.956569265514578770e-01,9.956569286285757991e-01
1.995262314968879874e-02,9.952393572716766723e-01,9.952393664028494902e-01,9.952393670141386206e-01,9.952393709244575781e-01,9.952393728564262743e-01,9.952393784515154440e-01,9.952393776850652074e-01,9.952393801819818808e-01
2.089296130854039618e-02,9.947818150666155601e-01,9.947818260412885083e-01,9.947818267749346521e-01,9.947818314742895573e-01,9.947818337961842339e-01,9.947818405206112491e-01,9.947818395980180251e-01,9.947818425995400560e-01
2.187761623949553008e-02,9.942804841731510690e-01,9.942804973631175214e-01,9.942804982434572114e-01,9.942805038908463233e-01,9.942805066812667736e-01,9.942805147627102880e-01,9.942805136520367348e-01,9.942805172600912567e-01
2.290867652767772378e-02,9.937312112467477920e-01,9.937312270986515816e-01,9.937312281548178472e-01,9.937312349412089629e-01,9.937312382945681088e-01,9.937312480065210174e-01,9.937312466692593826e-01,9.937312510063440740e-01
2.398832919019489723e-02,9.931294565560213616e-01,9.931294756063970830e-01,9.931294768732464862e-01,9.931294850279814845e-01,9.931294890576769507e-01,9.931295007286372600e-01,9.931294991183423626e-01,9.931295043316746840e-01
2.511886431509579437e-02,9.924702595687175943e-01,9.924702824620199593e-01,9.924702839812330479e-01,9.924702937797130753e-01,9.924702986219309242e-01,9.924703126464291536e-01,9.924703107070672603e-01,9.924703169735659136e-01
2.630267991895381477e-02,9.917482017863924471e-01,9.917482292966418589e-01,9.917482311180342291e-01,9.917482428909314418e-01,9.917482487092088572e-01,9.917482655610334596e-01,9.917482632249815522e-01,9.917482707572500278e-01
2.754228703338166065e-02,9.909573666742308440e-01,9.909573997309677473e-01,9.909574019140405809e-01,9.909574160583417557e-01,9.909574230490373337e-01,9.909574432970931213e-01,9.909574404827149463e-01,9.909574495362251101e-01
2.884031503126605750e-02,9.900912965391222009e-01,9.900913362585361810e-01,9.900913388743155519e-01,9.900913558665478398e-01,9.900913642654023405e-01,9.900913885927236091e-01,9.900913852014272543e-01,9.900913960831499994e-01
3.019951720402016052e-02,9.891429462206293710e-01,9.891429939428655338e-01,9.891429970760715618e-01,9.891430174881630233e-01,9.891430275781513126e-01,9.891430568046893912e-01,9.891430527173613596e-01,9.891430657961270967e-01
3.162277660168379134e-02,9.881046334767894512e-01,9.881046908106917437e-01,9.881046945622968813e-01,9.881047190805513081e-01,9.881047312013035988e-01,9.881047663112274559e-01,9.881047613838966903e-01,9.881047771028336202e-01
3.311311214825911342e-02,9.869679859713851311e-01,9.869680548480901372e-01,9.869680593383199918e-01,9.869680887861463914e-01,9.869681033452180063e-01,9.869681455196135378e-01,9.869681395781851885e-01,9.869681584696506915e-01
3.467368504525316503e-02,9.857238848027591871e-01,9.857239675398890011e-01,9.857239729117636129e-01,9.857240082768604639e-01,9.857240257632279290e-01,9.857240764192531923e-01,9.857240692531006321e-01,9.857240919566011561e-01
3.630780547701013827e-02,9.843624045587909821e-01,9.843625039373347096e-01,9.843625103607842597e-01,9.843625528276631620e-01,9.843625738278759529e-01,9.843626346656125792e-01,9.843626260197743116e-01,9.843626533034712800e-01
3.801893963205612431e-02,9.828727499402818424e-01,9.828728692965914560e-01,9.828728769732841819e-01,9.828729279621382098e-01,9.828729531796324137e-01,9.828730262381416560e-01,9.828730158038135878e-01,9.828730485903230951e-01
3.981071705534973415e-02,9.812431890685799907e-01,9.812433324044669281e-01,9.812433415733782249e-01,9.812434027865299946e-01,9.812434330647175074e-01,9.812435207890607414e-01,9.812435081919962387e-01,9.812435475893372949e-01
4.168693834703354750e-02,9.794609836859385910e-01,9.794611558002924712e-01,9.794611667441868175e-01,9.794612402215274738e-01,9.794612765713860414e-01,9.794613818927142557e-01,9.794613666790584761e-01,9.794614140177685391e-01
4.365158322401661156e-02,9.775123165723722529e-01,9.775125232184928015e-01,9.775125362713457111e-01,9.775126244565015554e-01,9.775126680895092068e-01,9.775127945207191527e-01,9.775127761396917858e-01,9.775128330173264990e-01
4.570881896148751983e-02,9.753822166449458431e-01,9.753824647184596852e-01,9.753824802739488042e-01,9.753825860931554237e-01,9.753826384605962518e-01,9.753827902104935665e-01,9.753827679931948991e-01,9.753828363276647595e-01
4.786300923226385201e-02,9.730544823789792908e-01,9.730547801421596255e-01,9.730547986633040214e-01,9.730549256193585794e-01,9.730549884591831455e-01,9.730551705686474318e-01,9.730551437020878991e-01,9.730552257955723539e-01
5.011872336272722023e-02,9.705116044010572152e-01,9.705119617503932261e-01,9.705119837803805050e-01,9.705121360644713979e-01,9.705122114571248515e-01,9.705124299613646643e-01,9.705123974566136624e-01,9.705124960721149829e-01
5.248074602497725810e-02,9.677346883565554059e-01,9.677351171416700426e-01,9.677351433158907223e-01,9.677353259405458985e-01,9.677354163754068317e-01,9.677356784971635761e-01,9.677356391502246469e-01,9.677357576032422637e-01
5.495408738576245539e-02,9.647033794561041820e-01,9.647038938595384749e-01,9.647039249187792098e-01,9.647041438757497644e-01,9.647042523301416761e-01,9.647045667094874544e-01,9.647045190531935432e-01,9.647046613214420585e-01
5.754399373371569398e-02,9.613957904626253548e-01,9.613964074516496705e-01,9.613964442562844548e-01,9.613967067038132752e-01,9.613968367368403989e-01,9.613972137042328114e-01,9.613971559490226415e-01,9.613973268036976050e-01
6.025595860743578058e-02,9.577884353001190343e-01,9.577891751636863349e-01,9.577892187085792486e-01,9.577895331932061440e-01,9.577896890570578581e-01,9.577901409573934544e-01,9.577900709183175820e-01,9.577902760810567129e-01
6.309573444801933051e-02,9.538561709542532352e-01,9.538570579403494731e-01,9.538571093699576009e-01,9.538574860888364704e-01,9.538576728606550370e-01,9.538582144373336513e-01,9.538581294439801850e-01,9.538583757744448777e-01
6.606934480075957183e-02,9.495721508991441517e-01,9.495732139703265684e-01,9.495732745932103924e-01,9.495737257038092682e-01,9.495739494416556292e-01,9.495745982911137917e-01,9.495744950763328474e-01,9.495747907962416301e-01
6.918309709189363055e-02,9.449077939298594631e-01,9.449090676575816472e-01,9.449091389591613988e-01,9.449096789441899791e-01,9.449099468712233163e-01,9.449107239799794389e-01,9.449105985422716625e-01,9.449109535027856444e-01
7.244359600749898653e-02,9.398327730094319099e-01,9.398342986309030644e-01,9.398343822827051053e-01,9.398350283792540338e-01,9.398353491008138993e-01,9.398362794788548413e-01,9.398361269120185657e-01,9.398365529126184725e-01
7.585775750291835762e-02,9.343150295526407856e-01,9.343168562175111491e-01,9.343169540804689976e-01,9.343177267834176236e-01,9.343181105423681299e-01,9.343192239686608502e-01,9.343190382507147174e-01,9.343195494191599559e-01
7.943282347242813790e-02,9.283208194621287435e-01,9.283230057000743107e-01,9.283231198184463961e-01,9.283240434694903787e-01,9.283245024458680605e-01,9.283258343438628435e-01,9.283256080753141681e-01,9.283262213199418023e-01
8.317637711026708291e-02,9.218147981947809599e-01,9.218174136392144336e-01,9.218175462204100112e-01,9.218186496951924491e-01,9.218191983569565817e-01,9.218207908201656586e-01,9.218205148992417719e-01,9.218212504468059620e-01
8.709635899560805306e-02,9.147601531472469016e-01,9.147632805546714874e-01,9.147634339285617422e-01,9.147647514356125331e-01,9.147654069480284367e-01,9.147673099380283501e-01,9.147669731575008845e-01,9.147678551919475876e-01
9.120108393559096804e-02,9.071187926771235865e-01,9.071225302860165263e-01,9.071227068351338518e-01,9.071242788413211855e-01,9.071250615432644437e-01,9.071273342846718490e-01,9.071269228311794608e-01,9.071279802512857149e-01
9.549925860214358853e-02,8.988516020717567390e-01,8.988560663491479419e-01,8.988562683982914692e-01,8.988581426962901633e-01,8.988590766523877340e-01,8.988617892514189078e-01,8.988612860836771024e-01,8.988625534002796513e-01
1.000000000000000056e-01,8.899187776709577280e-01,8.899241064986288530e-01,8.899243361487734205e-01,8.899265690823841002e-01,8.899276827205183649e-01,8.899309180353999205e-01,8.899303021120907875e-01,8.899318205088233569e-01
1.047128548050899610e-01,8.802802510472892417e-01,8.802866074024963128e-01,8.802868662892698870e-01,8.802895241522036285e-01,8.802908509961794303e-01,8.802947067887134658e-01,8.802939521101663667e-01,8.802957706950441663e-01
1.096478196143185063e-01,8.698962155208106450e-01,8.699037917079188720e-01,8.699040806590654373e-01,8.699072412816124533e-01,8.699088207888512336e-01,8.699134121865058633e-01,8.699124866061329620e-01,8.699146638850926427e-01
1.148153621496882937e-01,8.587277671674549140e-01,8.587367896561421965e-01,8.587371082151962209e-01,8.587408627507855385e-01,8.587427412644470515e-01,8.587482035609290687e-01,8.587470673127610699e-01,8.587496729201714585e-01
1.202264434617413141e-01,8.467376716612676768e-01,8.467484065829639084e-01,8.467487523574035446e-01,8.467532072769405893e-01,8.467554391008101922e-01,8.467619309196672273e-01,8.467605347969282548e-01,8.467636515221022009e-01
1.258925411794167559e-01,8.338912665089396326e-01,8.339040258545249440e-01,8.339043936359452625e-01,8.339096729314413592e-01,8.339123215339612205e-01,8.339200283735708208e-01,8.339183114800458041e-01,8.339220376326657025e-01
1.318256738556407293e-01,8.201575051776482939e-01,8.201726537244766746e-01,8.201730343154286507e-01,8.201792819051547667e-01,8.201824212559770677e-01,8.201915594243766039e-01,8.201894464052754685e-01,8.201938985660766068e-01
1.380384264602884659e-01,8.055101449193967644e-01,8.055281078922466031e-01,8.055284865593950183e-01,8.055358688738614159e-01,8.055395849118422991e-01,8.055504058452300775e-01,8.055478034875307447e-01,8.055531196932055327e-01
1.445439770745927111e-01,7.899290733512788210e-01,7.899503447872407991e-01,7.899506992433622532e-01,7.899594079539457026e-01,7.899638001793697351e-01,7.899765951174263501e-01,7.899733881917193612e-01,7.899797316041469175e-01
1.513561248436207929e-01,7.734017596341741241e-01,7.734269113726623956e-01,7.734272091711607011e-01,7.734374640002357193e-01,7.734426471759283661e-01,7.734577521389719434e-01,7.734537983364421221e-01,7.734613614452366948e-01
1.584893192461113431e-01,7.559248039910967387e-01,7.559544951434158389e-01,7.559546903492145864e-01,7.559667418712386899e-01,7.559728478067994084e-01,7.559906487827406929e-01,7.559857725835048559e-01,7.559947819864200058e-01
1.659586907437560488e-01,7.375055439847086891e-01,7.375405306490599999e-01,7.375405596302876399e-01,7.375546919365312259e-01,7.375618713170761787e-01,7.375828095186626188e-01,7.375767948134501761e-01,7.375875166099497005e-01
1.737800828749375415e-01,7.181636572604004343e-01,7.182048021334608290e-01,7.182045783016524076e-01,7.182211113563964355e-01,7.182295355619985333e-01,7.182541125557135864e-01,7.182466938350201557e-01,7.182594396525242564e-01
1.819700858609983596e-01,6.979326784773707271e-01,6.979809598688609951e-01,6.979803671847649715e-01,6.979996586475507581e-01,6.980095214923736080e-01,6.980383039288585723e-01,6.980291558568543220e-01,6.980442895045639862e-01
1.905460717963247397e-01,6.768613234791439615e-01,6.769178430578760564e-01,6.769167281204055975e-01,6.769391743475249301e-01,6.769506936494601446e-01,6.769843172416951660e-01,6.769730424525288726e-01,6.769909871615963359e-01
1.995262314968879735e-01,6.550144876609846900e-01,6.550804760484681966e-01,6.550786386028080166e-01,6.551046744730191218e-01,6.551180933470982515e-01,6.551572656485676882e-01,6.551433806484848743e-01,6.551646268065089984e-01
2.089296130854039757e-01,6.324737601793516406e-01,6.325505792624739332e-01,6.325477610087602010e-01,6.325778581458375571e-01,6.325934459006902211e-01,6.326389473354592230e-01,6.326218664755071108e-01,6.326469796944500512e-01
2.187761623949552869e-01,6.093372745477387831e-01,6.094264151126748130e-01,6.094222867805666466e-01,6.094569496732813452e-01,6.094750021836504716e-01,6.095276846810753213e-01,6.095067022941886847e-01,6.095363315603582466e-01
2.290867652767773488e-01,5.857187041963083374e-01,5.858217772078212482e-01,5.858159239982214661e-01,5.858556834536471358e-01,5.858765228894347032e-01,5.859373053898044859e-01,5.859115763761202356e-01,5.859464619157653820e-01
2.398832919019489862e-01,5.617452153386370828e-01,5.618639349300530439e-01,5.618558406280617090e-01,5.619012439465984610e-01,5.619252177681581806e-01,5.619950778091645782e-01,5.619635972175878180e-01,5.620045775701064672e-01
2.511886431509579576e-01,5.375542172416992726e-01,5.376903732852300610e-01,5.376794036326896231e-01,5.377310008758532378e-01,5.377584800664519937e-01,5.378384406575855703e-01,5.378000231601269832e-01,5.378480407835578569e-01
2.630267991895381408e-01,5.132888112545599402e-01,5.134442293146505021e-01,5.134296156068663963e-01,5.134879413584968466e-01,5.135193179696775356e-01,5.136104290427654373e-01,5.135636896344241142e-01,5.136197941794565791e-01
2.754228703338166273e-01,4.890919445179012781e-01,4.892684311426461208e-01,4.892492554836526675e-01,4.893148056013520986e-01,4.893504898478324705e-01,4.894538037730323254e-01,4.893971415439556938e-01,4.894624897345545289e-01
2.884031503126605611e-01,4.650994303790067508e-01,4.652987021756846975e-01,4.652738863741849307e-01,4.653470894131055968e-01,4.653875067811064081e-01,4.655040477975796454e-01,4.654356351847350748e-01,4.655114860561327950e-01
3.019951720402015982e-01,4.414322088437626634e-01,4.416558047609855375e-01,4.416241054315706016e-01,4.417052887208435252e-01,4.417508778517668100e-01,4.418816058161125770e-01,4.417993862862096277e-01,4.418870903877479273e-01
3.162277660168379412e-01,4.181884817056734649e-01,4.184376595720797343e-01,4.183976725393261931e-01,4.184870233261206995e-01,4.185382357979251511e-01,4.186840054218910478e-01,4.185857029616459335e-01,4.186866840815204327e-01
3.311311214825911065e-01,3.954366486652010626e-01,3.957122694765111692e-01,3.956624469243312792e-01,3.957599695934736483e-01,3.958172731144904422e-01,3.959787908354186481e-01,3.958619347763522311e-01,3.959776628538646537e-01
3.467368504525316641e-01,3.732102524798993626e-01,3.735126593041100396e-01,3.734513430651222321e-01,3.735568142119054524e-01,3.736207011014650026e-01,3.737984828385421676e-01,3.736604512193355543e-01,3.737924054599369716e-01
3.630780547701014105e-01,3.515063464768108381e-01,3.518352491748161226e-01,3.517607228448589307e-01,3.518736469403607181e-01,3.519446499844661180e-01,3.521389841315994418e-01,3.519770677673593751e-01,3.521266896576706329e-01
3.801893963205612570e-01,3.302887317999947947e-01,3.306431138439983597e-01,3.305536747208053794e-01,3.306732442760472179e-01,3.307519619407591760e-01,3.309628827703574028e-01,3.307743702316107703e-01,3.309430072493627084e-01
3.981071705534973137e-01,3.094972567314312473e-01,3.098753257185102861e-01,3.097693746000169113e-01,3.098944401198379106e-01,3.099815724411649209e-01,3.102088492471433145e-01,3.099911299206742910e-01,3.101799722951307237e-01
4.168693834703355305e-01,2.890637036516280345e-01,2.894629116409567771e-01,2.893390541022701212e-01,2.894681107301802503e-01,2.895645056869461942e-01,2.898076519595632061e-01,2.895583303567935141e-01,2.897683452236525792e-01
4.365158322401658797e-01,2.689336199825112517e-01,2.693507818953430610e-01,2.692079289254051822e-01,2.693391285017026071e-01,2.694458360242906192e-01,2.697041401416552797e-01,2.694211501139180953e-01,2.696530196480932950e-01
4.570881896148749624e-01,2.490917779387546160e-01,2.495233136367360494e-01,2.493607631427944837e-01,2.494919623379522056e-01,2.496102891185320860e-01,2.498828629683489122e-01,2.495645665223030774e-01,2.498186387378585060e-01
4.786300923226382564e-01,2.295869430378876253e-01,2.300292584922753736e-01,2.298467336932697724e-01,2.299755906533482441e-01,2.301071436854587593e-01,2.303929781735406246e-01,2.300382318678903804e-01,2.303144941058193340e-01
5.011872336272722439e-01,2.105497111374800834e-01,2.109997134496542637e-01,2.107973321433404268e-01,2.109214650163827864e-01,2.110681659156742607e-01,2.113661731378514430e-01,2.109743478789589677e-01,2.112724326733703972e-01
5.248074602497725394e-01,1.921960511228121005e-01,1.926517592164700698e-01,1.924299128775539824e-01,1.925471323181325856e-01,1.927111794014113588e-01,1.930201923101433903e-01,1.925911421398819601e-01,1.929103721596413523e-01
5.495408738576245122e-01,1.748098224550375113e-01,1.752709909542039535e-01,1.750301285544072771e-01,1.751387504775761828e-01,1.753225038161008720e-01,1.756411991998770850e-01,1.751751928011237858e-01,1.755146651137851066e-01
5.754399373371569260e-01,1.587009007777376579e-01,1.591695249106103993e-01,1.589098661095479093e-01,1.590090971439012957e-01,1.592148669311896081e-01,1.595415819377770661e-01,1.590392357836488135e-01,1.593979357565256938e-01
6.025595860743577781e-01,1.441421763519662724e-01,1.446227041005392067e-01,1.443439492254965095e-01,1.444343114997621025e-01,1.446640461251307297e-01,1.449964788422110629e-01,1.444587570737164983e-01,1.448356802995613424e-01
6.309573444801933606e-01,1.312980009802141301e-01,1.317970670488290696e-01,1.314982191101984055e-01,1.315819404630910183e-01,1.318368406186311848e-01,1.321716664103052552e-01,1.316000271124147802e-01,1.319942774974324495e-01
6.606934480075961069e-01,1.201662239165770946e-01,1.206917664212156377e-01,1.203712150356174432e-01,1.204524577338991626e-01,1.207325858191462264e-01,1.210650825714059270e-01,1.204618348566336844e-01,1.208726643521771255e-01
6.918309709189366385e-01,1.105612219593501977e-01,1.111209724630906753e-01,1.107769820953373036e-01,1.108617306100166816e-01,1.111657322214406191e-01,1.114895774089108144e-01,1.108584499206458490e-01,1.112852170710527111e-01
7.244359600749902262e-01,1.021604401476322310e-01,1.027599967697412214e-01,1.023916591587624852e-01,1.024870648227573511e-01,1.028121520897918167e-01,1.031196045095136848e-01,1.024664063301152783e-01,1.029084607386029637e-01
7.585775750291835484e-01,9.461739280512292127e-02,9.525835789564524037e-02,9.486689102431343501e-02,9.497992504793102697e-02,9.532226049963211933e-02,9.560492603040637860e-02,9.493802675322123019e-02,9.539456973439761067e-02
7.943282347242813790e-01,8.771105781539284552e-02,8.838994652370306404e-02,8.797997144130247082e-02,8.811541893878495346e-02,8.847095190070479453e-02,8.872120944788228214e-02,8.805144104751735923e-02,8.852144900319977583e-02
8.317637711026708569e-01,8.146667537865040498e-02,8.217531986038217884e-02,8.175551422802317114e-02,8.191367129215773590e-02,8.227930282968033693e-02,8.249221436395495766e-02,8.183180867699331451e-02,8.231409894482616396e-02
8.709635899560805861e-01,7.616874017142057085e-02,7.689655980911395960e-02,7.647904188443811757e-02,7.665388868870304240e-02,7.702860930850702337e-02,7.720380621624507722e-02,7.656423365600137365e-02,7.705766365561514397e-02
9.120108393559096527e-01,7.221872405668790240e-02,7.295645097835457005e-02,7.255457961131911437e-02,7.273348848430151448e-02,7.311894954877751207e-02,7.326172601878010171e-02,7.265081407722512319e-02,7.315442537451427585e-02
9.549925860214358853e-01,6.987570882782956350e-02,7.061916540674297027e-02,7.024421769003190430e-02,7.041008558706181308e-02,7.081009306870260367e-02,7.093097141261939242e-02,7.035029328454663056e-02,7.086301362648272928e-02
1.000000000000000000e+00,6.902407542601116108e-02,6.977596493013285550e-02,6.943412036189861025e-02,6.956990459412350225e-02,6.998869828931832127e-02,7.010123862188853694e-02,6.954510542232648918e-02,7.006458189077560683e-02
1.047128548050899610e+00,6.915791051143800605e-02,6.992605611408303501e-02,6.961759966998533333e-02,6.971168917958169009e-02,7.015154503674853048e-02,7.026907240031213253e-02,6.972612888324862535e-02,7.024661349400550259e-02
1.096478196143185091e+00,6.967084725365864373e-02,7.046328328540794883e-02,7.018509201708056366e-02,7.023460409731975551e-02,7.069390662981459017e-02,7.082662756404077553e-02,7.028395718864469122e-02,7.079399008133505089e-02
1.148153621496882826e+00,7.029497577360711846e-02,7.111502361023162855e-02,7.086496546745758851e-02,7.087437899670614994e-02,7.134725593533806920e-02,7.150118128707835807e-02,7.094952877209330377e-02,7.143113126118200151e-02
1.202264434617413169e+00,7.131403279501224990e-02,7.215987012484394170e-02,7.193901101670484299e-02,7.191453923753761412e-02,7.239207974228958897e-02,7.256988972349617817e-02,7.200808245699610866e-02,7.243942570933432912e-02
1.258925411794167504e+00,7.325871719367571533e-02,7.412965081553105073e-02,7.393803390225572869e-02,7.388256441012142073e-02,7.435414663437441007e-02,7.455641926958429810e-02,7.399370919996541007e-02,7.435584025451778822e-02
1.318256738556407459e+00,7.627019845315109736e-02,7.717596354004120640e-02,7.700255629290933546e-02,7.691761982139838638e-02,7.737059457948644581e-02,7.759552650582528244e-02,7.705129138021610258e-02,7.733658037632497317e-02
1.380384264602885214e+00,7.980498280150515045e-02,8.076929554011830215e-02,8.058443039110743666e-02,8.048022237965293813e-02,8.089838712673015630e-02,8.114034724598014059e-02,8.063988770935849593e-02,8.085739447461870455e-02
1.445439770745927888e+00,8.315851697841174228e-02,8.421001263276745030e-02,8.397129182074444809e-02,8.387533294910598514e-02,8.423969351400760475e-02,8.448960114167390623e-02,8.405413309372125608e-02,8.422788608718428938e-02
1.513561248436208651e+00,8.629089801649592051e-02,8.744443642648709603e-02,8.711726734076451206e-02,8.706815895979513886e-02,8.736289850387904399e-02,8.761224730784633596e-02,8.724586579667135966e-02,8.740639130911156962e-02
1.584893192461114042e+00,8.979686561186570048e-02,9.103757224367418910e-02,9.061498043805497893e-02,9.064020893004945401e-02,9.086070752602115608e-02,9.110573150005764342e-02,9.079240686659435788e-02,9.096554022488284597e-02
1.659586907437561321e+00,9.388221032044907766e-02,9.516383842695570749e-02,9.466728183083172876e-02,9.476406784008722939e-02,9.491951074377710795e-02,9.516006243549524068e-02,9.488366930172788261e-02,9.507971815267088345e-02
1.737800828749376247e+00,9.789538360382582516e-02,9.915550943867641742e-02,9.861912959148590174e-02,9.875820983398786446e-02,9.886839887850608355e-02,9.910338240132365861e-02,9.887558999359315204e-02,9.908032091683287301e-02
1.819700858609982541e+00,1.013537395761937715e-01,1.025397118215311543e-01,1.019983735003501535e-01,1.021455874671033520e-01,1.022413233105719521e-01,1.024686116537664449e-01,1.023196113190712325e-01,1.024935860917103730e-01
1.905460717963246342e+00,1.046877483171395201e-01,1.057785320379376753e-01,1.052630572642928031e-01,1.053975724720617457e-01,1.055223511380764256e-01,1.057424832841267481e-01,1.056659269606919638e-01,1.057625930466677966e-01
1.995262314968878847e+00,1.081486500835546760e-01,1.091526786106691710e-01,1.086757283348772918e-01,1.087976896589028519e-01,1.089877044316464594e-01,1.092029302967418292e-01,1.091329295731793547e-01,1.091316940228448662e-01
2.089296130854038758e+00,1.111227683785893094e-01,1.120548367400511225e-01,1.116054041260681057e-01,1.117318411461278999e-01,1.119797170446956425e-01,1.121933274187454227e-01,1.120672209101432060e-01,1.120001572609708174e-01
2.187761623949551648e+00,1.134676159546643692e-01,1.143345722790721358e-01,1.139201981492040938e-01,1.140636002385758269e-01,1.143258068038486008e-01,1.145463890235176724e-01,1.143511132713150719e-01,1.143082001758311678e-01
2.290867652767772267e+00,1.156849086819538297e-01,1.164738656914406784e-01,1.161497224709088089e-01,1.163162480909108454e-01,1.165678948560020523e-01,1.167959862793308407e-01,1.165188266559726571e-01,1.166127009214946719e-01
2.398832919019489918e+00,1.175290412835958420e-01,1.181955259394499580e-01,1.179824136188369899e-01,1.182166538550338958e-01,1.184523644899374561e-01,1.186609365473165895e-01,1.182860562393966142e-01,1.185579431558523578e-01
2.511886431509579687e+00,1.187997818645084025e-01,1.193462493492917220e-01,1.191649129394330431e-01,1.195218346932535730e-01,1.197164987842858769e-01,1.198833439559062186e-01,1.194533372261292054e-01,1.198301429024681286e-01
2.630267991895381297e+00,1.198525335865896491e-01,1.203908549107982617e-01,1.201703593831617983e-01,1.205999579244802361e-01,1.207573702128920262e-01,1.209045342110187798e-01,1.204438360100665018e-01,1.208640017966938485e-01
2.754228703338166273e+00,1.204333628920466609e-01,1.209977901965766517e-01,1.207344296961126440e-01,1.211580395175010372e-01,1.213314038881288803e-01,1.214915287536201538e-01,1.209697014981206131e-01,1.214327828056394332e-01
2.884031503126605500e+00,1.205685941069198075e-01,1.210866508418262516e-01,1.207725236038191541e-01,1.212100622925804672e-01,1.214074523307572678e-01,1.215790051718582676e-01,1.210470537129978985e-01,1.215028534527440446e-01
3.019951720402016093e+00,1.202592609402327456e-01,1.207912221983762913e-01,1.204757667027323287e-01,1.208656557122747832e-01,1.210789395975117866e-01,1.212375760914598255e-01,1.207402811575095797e-01,1.211774434711494486e-01
3.162277660168379523e+00,1.192655934075835950e-01,1.198677605881827563e-01,1.195963027192668005e-01,1.198476427672954259e-01,1.201190014327279676e-01,1.202772311740710476e-01,1.197577517035801620e-01,1.202025868352443044e-01
3.311311214825911176e+00,1.176907836513923500e-01,1.183905443193520729e-01,1.181094041965086577e-01,1.182530075406827141e-01,1.186333577687709862e-01,1.188155158863876681e-01,1.182306248496654555e-01,1.186290868746700672e-01
3.467368504525316641e+00,1.153608834056087523e-01,1.162042037681020046e-01,1.159478969380398489e-01,1.159359433045489274e-01,1.163900023487713375e-01,1.166341827183044605e-01,1.160308824468322259e-01,1.162978854382379357e-01
3.630780547701013994e+00,1.124296165968343697e-01,1.132850729723394595e-01,1.131255546906298065e-01,1.130723775862923774e-01,1.134486474054144517e-01,1.137854188170654146e-01,1.132923773117980731e-01,1.133649673650876655e-01
3.801893963205612792e+00,1.089553600738174394e-01,1.096952089165246363e-01,1.096442200892256968e-01,1.095604633599269184e-01,1.098974893031905153e-01,1.102266097312438742e-01,1.097810165059762977e-01,1.098830956865527037e-01
3.981071705534973137e+00,1.050865256957321942e-01,1.056931984747849773e-01,1.056528785703484963e-01,1.056596215287224222e-01,1.059650162780818305e-01,1.061991962733908751e-01,1.057333954361426714e-01,1.059562565256039895e-01
4.168693834703354639e+00,1.010339750976454037e-01,1.014414726882721662e-01,1.014594546532655850e-01,1.014831846170304169e-01,1.018166851051969246e-01,1.020102521191512124e-01,1.016759984869427397e-01,1.018235322704325041e-01
4.365158322401661017e+00,9.711381173445800263e-02,9.747101392136839348e-02,9.751248893064221046e-02,9.746131364470990432e-02,9.777718179632831352e-02,9.793444606282436515e-02,9.777168207021325053e-02,9.787757020011621234e-02
4.570881896148751622e+00,9.343650810431580744e-02,9.402852079764362214e-02,9.401280322125805944e-02,9.384407940765394918e-02,9.430342355049615988e-02,9.436831568576052598e-02,9.427046465335156555e-02,9.453329897626670808e-02
4.786300923226384896e+00,9.070351886605991509e-02,9.133383640756638500e-02,9.132788410018351233e-02,9.128363334804695528e-02,9.167824965339663179e-02,9.165174342373559602e-02,9.147047546546248353e-02,9.192730701394476178e-02
5.011872336272724660e+00,8.899845518244174636e-02,8.970403370942726939e-02,8.958172010909153105e-02,8.968309515832940948e-02,9.004512035380238255e-02,8.979932967200006388e-02,8.969579521638124109e-02,9.008696876690319710e-02
5.248074602497728058e+00,8.826930204408485470e-02,8.888879965114235282e-02,8.886668732151800643e-02,8.888606864356142501e-02,8.927185500092428561e-02,8.896312543990829436e-02,8.893183416389068008e-02,8.920892616411002507e-02
5.495408738576248453e+00,8.835037451008496967e-02,8.864796703328468863e-02,8.881194269430642274e-02,8.866112382829562100e-02,8.914267183359277091e-02,8.911899715427529234e-02,8.882275108599473057e-02,8.903886041193674605e-02
5.754399373371566817e+00,8.868364739887940607e-02,8.890097739414812295e-02,8.896733542930601590e-02,8.885239609192832622e-02,8.925279549881427743e-02,8.948068985119324303e-02,8.897463475250054488e-02,8.919395694850335010e-02
6.025595860743575116e+00,8.876358143481818952e-02,8.885172924131894134e-02,8.892991726598215019e-02,8.883517345659973363e-02,8.908584513506884184e-02,8.945797011422183809e-02,8.883047179617516165e-02,8.909054193175790226e-02
6.309573444801929831e+00,8.784663564809171155e-02,8.787804426202780461e-02,8.791998748584131662e-02,8.779700670899578951e-02,8.818299913329076534e-02,8.837703511128475187e-02,8.789616747166784094e-02,8.825889289673538585e-02
6.606934480075957516e+00,8.580347898452056477e-02,8.577490646113447581e-02,8.565312438913889881e-02,8.584152972012196181e-02,8.618358197737707727e-02,8.621973152499251558e-02,8.585232777851561914e-02,8.630279918012047358e-02
6.918309709189362167e+00,8.268381934606035266e-02,8.277031622828356916e-02,8.264732136478979141e-02,8.269590736412005261e-02,8.320791081754669305e-02,8.317502221599934464e-02,8.278126324129597702e-02,8.322212145305911413e-02
7.244359600749898931e+00,7.909092783556181949e-02,7.926161817832408363e-02,7.946908846934255810e-02,7.916861519853821139e-02,7.974779816638744023e-02,7.965291830169544951e-02,7.929638039655836912e-02,7.971567696844036877e-02
7.585775750291835706e+00,7.619667930744009055e-02,7.638476059570419030e-02,7.660513550096223478e-02,7.625104637498079929e-02,7.676228553256893294e-02,7.674823911939858412e-02,7.630536489122467791e-02,7.679190474151194323e-02
7.943282347242813124e+00,7.430789211333913014e-02,7.459423178070374860e-02,7.471290694112574238e-02,7.444589041919275063e-02,7.497744674739341419e-02,7.512748732379898042e-02,7.469125849413844886e-02,7.513154533629488874e-02
8.317637711026709013e+00,7.392255123050436860e-02,7.410101676215069544e-02,7.415263474816245759e-02,7.388721440923468053e-02,7.428899903684087203e-02,7.442947472886346505e-02,7.408094250765931421e-02,7.444204352529243396e-02
8.709635899560804972e+00,7.374139078524119539e-02,7.379373308035454271e-02,7.389615757318847289e-02,7.371384408641511177e-02,7.404422223115825208e-02,7.410400338622390171e-02,7.390658889508883167e-02,7.409230442689397622e-02
9.120108393559096527e+00,7.293370712966790181e-02,7.314163366829315449e-02,7.319749312975225297e-02,7.311493109663250167e-02,7.344554511629705629e-02,7.331416909190410780e-02,7.325775830346471784e-02,7.331290470246222546e-02
9.549925860214358408e+00,7.136174163020557459e-02,7.170254103515881494e-02,7.174685449112987168e-02,7.152309151227904949e-02,7.187353533354939872e-02,7.208648170472387040e-02,7.174649837961001586e-02,7.194355290413742554e-02
1.000000000000000000e+01,6.945961702928771242e-02,6.972759635679653956e-02,6.968807404261713467e-02,6.971340982081494775e-02,6.989610522959863181e-02,7.008148293780336324e-02,6.957930506563259065e-02,7.003160806553745954e-02
1.047128548050899610e+01,6.768868079829694351e-02,6.762470813536065883e-02,6.797267128510017797e-02,6.781836592125072005e-02,6.801477220546295333e-02,6.802678219127644699e-02,6.769599493359274023e-02,6.804763627150947625e-02
1.096478196143185180e+01,6.627216130506104197e-02,6.610796800263821216e-02,6.639583146953990933e-02,6.632334706621020870e-02,6.659213368170772973e-02,6.654074707179248593e-02,6.634564847822538303e-02,6.658085116233129763e-02
1.148153621496882870e+01,6.510216522113762561e-02,6.534510081912460466e-02,6.548083464454212965e-02,6.508497318364735162e-02,6.551486135166410818e-02,6.552333650233752027e-02,6.515546794787628604e-02,6.561623800689492247e-02
1.202264434617413080e+01,6.402042303907008736e-02,6.459630423500381524e-02,6.461910919966158684e-02,6.426894729356591451e-02,6.471695028701340835e-02,6.460723176759425312e-02,6.452497106973575924e-02,6.465216135586070167e-02
1.258925411794167459e+01,6.324680262906927364e-02,6.357212050353266974e-02,6.359306436496241222e-02,6.359419868636677353e-02,6.379775688482176854e-02,6.386801853908138926e-02,6.365997233407341693e-02,6.377041687131189407e-02
1.318256738556407370e+01,6.201619861243991977e-02,6.209573015967730786e-02,6.224261220066122646e-02,6.229141096267242633e-02,6.256430385806328875e-02,6.244644122655571700e-02,6.212784609694059490e-02,6.240582894110319884e-02
1.380384264602885303e+01,6.025987085498357709e-02,6.065209282577033872e-02,6.065646413429021805e-02,6.064674641974011904e-02,6.081488944554056669e-02,6.079360614499776383e-02,6.051822687069902812e-02,6.059875749493920383e-02
1.445439770745928065e+01,5.936816860726437661e-02,5.928890148798896670e-02,5.957683757305216182e-02,5.950313732592533988e-02,5.969750712490688727e-02,5.974397187205790494e-02,5.948539628093579140e-02,5.972936087957986251e-02
1.513561248436208651e+01,5.857512594726249633e-02,5.884729361198398623e-02,5.896532234012803741e-02,5.869738723799129698e-02,5.919659281852916038e-02,5.900032315861422627e-02,5.890220533356210764e-02,5.904378187472248546e-02
1.584893192461114175e+01,5.765066964209528133e-02,5.800271250009509522e-02,5.804616630567689672e-02,5.808746649983945187e-02,5.820463143982968629e-02,5.818244098953263138e-02,5.792264629627515843e-02,5.815196275987236790e-02
1.659586907437561365e+01,5.641876974790326765e-02,5.658124119656972317e-02,5.669438888740036681e-02,5.648025951130817429e-02,5.684423298675018998e-02,5.687254944967433390e-02,5.667012869606383868e-02,5.675522962119197712e-02
1.737800828749376336e+01,5.503788086221467896e-02,5.540077902752858080e-02,5.573105271136746808e-02,5.550770147416416583e-02,5.581951720838684849e-02,5.570710426964890771e-02,5.574935645098101633e-02,5.579128700622003334e-02
1.819700858609982674e+01,5.456225244134742941e-02,5.448476688870664691e-02,5.484029011033257628e-02,5.470158589663820514e-02,5.503809414321763488e-02,5.472873051444759190e-02,5.479315500492858843e-02,5.500380322848014147e-02
1.905460717963246253e+01,5.361169003633006747e-02,5.389278864943509995e-02,5.391135629529287404e-02,5.384801021700772600e-02,5.417163666352686063e-02,5.417849190633798606e-02,5.402610194624299367e-02,5.405329806059741560e-02
1.995262314968878670e+01,5.245979739250793139e-02,5.288812651942673138e-02,5.293188063507602709e-02,5.290201579746893479e-02,5.311134126412326434e-02,5.308880275775561958e-02,5.282751979834415801e-02,5.302875823074494621e-02
2.089296130854038580e+01,5.150829818337069460e-02,5.200559719723057972e-02,5.204870073800125369e-02,5.189623646967809339e-02,5.208733097052428707e-02,5.203227379744568976e-02,5.206022904099370102e-02,5.203388832050397095e-02
2.187761623949552003e+01,5.076807564517728938e-02,5.102728533281971485e-02,5.115508371644029301e-02,5.104140540308831075e-02,5.141603435836467756e-02,5.133321162603289578e-02,5.125934817287450956e-02,5.135994569896323858e-02
2.290867652767772356e+01,5.000769276567059579e-02,5.033953376401666818e-02,5.040956003017332127e-02,5.033735754534213874e-02,5.049442274550232368e-02,5.040583179882079240e-02,5.022828886039903962e-02,5.048139336699217217e-02
2.398832919019490006e+01,4.917007735325820000e-02,4.921533223712317578e-02,4.955367622447431897e-02,4.933735018727419125e-02,4.965927825901412379e-02,4.942433628506279902e-02,4.947421525678083465e-02,4.960220139587091792e-02
2.511886431509579509e+01,4.829293649985496456e-02,4.868779204033150260e-02,4.859721454620723191e-02,4.864804891762223443e-02,4.881274860499066476e-02,4.886194726660767623e-02,4.872499510148359941e-02,4.888187127855130737e-02
2.630267991895381385e+01,4.755502650217059007e-02,4.780518541732574345e-02,4.788882206471491848e-02,4.771931751286109802e-02,4.805766733087679654e-02,4.774190967907385869e-02,4.794504559665185850e-02,4.801537450503326476e-02
2.754228703338166184e+01,4.668812445516241916e-02,4.698549787146794748e-02,4.710077706989575924e-02,4.683281705530199096e-02,4.717479843736904072e-02,4.701946027524713662e-02,4.714903994665184395e-02,4.714346887569925704e-02
2.884031503126605855e+01,4.596829610067556388e-02,4.601893390031224634e-02,4.626947257576150691e-02,4.629315628152572137e-02,4.649527063778665509e-02,4.643083839593059592e-02,4.641145079678948848e-02,4.642347147135682944e-02
3.019951720402016093e+01,4.528642147465993667e-02,4.549007013563415719e-02,4.559547851679505992e-02,4.542954497109231993e-02,4.563253142141607266e-02,4.553020010698361625e-02,4.548572159367145901e-02,4.560139023511688983e-02
3.162277660168379256e+01,4.437192140246897648e-02,4.479587155588881514e-02,4.477212994922069589e-02,4.487158061662712555e-02,4.496049810352739651e-02,4.487069912027411012e-02,4.493997956502400470e-02,4.493658643067117986e-02
3.311311214825911264e+01,4.378820900902602453e-02,4.402657703481851342e-02,4.412797020421602157e-02,4.393142986477623080e-02,4.419944091863028945e-02,4.413085152831309338e-02,4.415705949426232402e-02,4.422937834797938117e-02
3.467368504525316553e+01,4.320936541054460484e-02,4.331658932669180812e-02,4.337134412089488356e-02,4.329178738647741082e-02,4.355011376924775718e-02,4.352946601893428746e-02,4.335144185647416687e-02,4.346560839602803261e-02
3.630780547701014171e+01,4.266305735632156676e-02,4.264807731731781043e-02,4.261332881483089613e-02,4.251463679361541098e-02,4.275119965176109316e-02,4.279821801576861456e-02,4.277272978202950604e-02,4.280405978652847276e-02
3.801893963205612437e+01,4.176553096714692020e-02,4.195107741655308004e-02,4.201086540094597227e-02,4.188747247535287016e-02,4.215873767083046231e-02,4.207114904849736103e-02,4.197377447880842882e-02,4.213759875529341642e-02
3.981071705534973404e+01,4.123221244619100501e-02,4.129183862143141759e-02,4.111761158104652869e-02,4.128766493588104797e-02,4.149048333798559252e-02,4.140428354677326561e-02,4.128383084287095411e-02,4.152943022827311481e-02
4.168693834703355350e+01,4.059944712333624084e-02,4.060167550264028036e-02,4.061072800131442645e-02,4.059729940912894935e-02,4.077550014183334293e-02,4.066193801850961909e-02,4.064449353559602268e-02,4.072086399995537842e-02
4.365158322401661195e+01,4.002273407379468295e-02,3.990816613276611940e-02,3.997214133716069789e-02,4.002944877143620184e-02,4.015470024714796332e-02,4.003191232787169790e-02,3.996978601051293795e-02,4.010134973059230334e-02
4.570881896148751622e+01,3.949509153633924685e-02,3.940602779153118407e-02,3.939099365122276236e-02,3.930464407499607155e-02,3.949171728556537947e-02,3.944690540845084692e-02,3.946918978226058444e-02,3.950648872552248864e-02
4.786300923226384896e+01,3.884668573085298809e-02,3.864200644256884920e-02,3.883235025643605454e-02,3.870615320085213362e-02,3.891457678495162387e-02,3.883714161585304081e-02,3.884530506646519804e-02,3.892362693215844355e-02
5.011872336272725192e+01,3.831436617694899960e-02,3.813570350892877409e-02,3.802090020676317239e-02,3.809179007244465481e-02,3.826987960561985258e-02,3.822830847723424075e-02,3.806161685606434392e-02,3.829577053732246411e-02
5.248074602497728591e+01,3.771690024858807833e-02,3.755184035409728227e-02,3.745616059549963101e-02,3.751834959201717085e-02,3.773798175175392677e-02,3.768795021946344526e-02,3.756504342234389532e-02,3.765738998358634376e-02
5.495408738576248453e+01,3.724068865055089189e-02,3.703255536971952061e-02,3.702150797313499136e-02,3.686998960270099213e-02,3.705526721770610599e-02,3.710740802134888938e-02,3.689149519423780277e-02,3.711018571304997710e-02
5.754399373371566639e+01,3.665153682416397857e-02,3.648880933199770416e-02,3.641737180878337754e-02,3.619772182312017833e-02,3.654326186366507051e-02,3.654659918312244682e-02,3.630972666719436276e-02,3.641219006171347861e-02
6.025595860743574406e+01,3.621155957546203646e-02,3.589593713726597218e-02,3.579505049680877654e-02,3.571531071246580175e-02,3.591817029851612775e-02,3.588127390991804194e-02,3.562063839475411442e-02,3.590607404380286027e-02
6.309573444801930009e+01,3.575637228558176117e-02,3.532908150056358193e-02,3.531717238782382945e-02,3.527977885259716423e-02,3.538686822133482734e-02,3.535105095889187060e-02,3.528803074821206670e-02,3.538927319541771560e-02
6.606934480075958049e+01,3.530301376753784692e-02,3.481647150702507632e-02,3.468305763278627801e-02,3.466142549579415144e-02,3.485805954973185405e-02,3.486334438545793390e-02,3.463605636205661920e-02,3.484713812155983137e-02
6.918309709189362877e+01,3.482144232252329386e-02,3.425995611283767783e-02,3.404821076679547670e-02,3.412169279124264987e-02,3.431104815289474919e-02,3.425521508245606139e-02,3.427433293424465149e-02,3.428422776299477892e-02
7.244359600749898220e+01,3.439737921921404845e-02,3.365659356083616771e-02,3.372123127469506959e-02,3.360722568323543796e-02,3.383682820403974278e-02,3.372414298300372565e-02,3.360200610947376709e-02,3.378290144176259585e-02
7.585775750291836061e+01,3.407939418761127964e-02,3.314157120397953626e-02,3.314681163470599434e-02,3.301641400242381896e-02,3.335822479360114196e-02,3.325078000765899905e-02,3.306866547965565256e-02,3.321722308043982552e-02
7.943282347242814012e+01,3.371157449274218842e-02,3.264155534213902116e-02,3.267113782913577680e-02,3.255927597608545415e-02,3.277729490804672657e-02,3.277439929206991259e-02,3.251905382524350463e-02,3.279469605440187702e-02
8.317637711026708303e+01,3.320301681308340802e-02,3.224657238268079790e-02,3.216006582517031559e-02,3.214092986849568373e-02,3.231071603420104105e-02,3.228718568003492023e-02,3.211824370848621185e-02,3.228132386619246563e-02
8.709635899560805683e+01,3.282823268124166610e-02,3.171636713169827954e-02,3.161315857942736257e-02,3.162602631841471279e-02,3.175630079829989266e-02,3.177775240782347577e-02,3.169334046180915382e-02,3.175404470036002208e-02
9.120108393559097237e+01,3.259209197898779026e-02,3.132317760271639134e-02,3.112271560163656220e-02,3.115016073099083696e-02,3.135645565066557533e-02,3.133474512003295992e-02,3.113306511541637581e-02,3.128789992911138601e-02
9.549925860214358408e+01,3.209507869583960726e-02,3.081364340628564222e-02,3.081539955038057818e-02,3.068541520022243993e-02,3.086176188923068706e-02,3.076227531384570502e-02,3.072165403193197891e-02,3.086824243238630791e-02
1.000000000000000000e+02,3.178830231842921100e-02,3.045408422779712077e-02,3.021041497418828700e-02,3.020873389886717317e-02,3.034656670843132592e-02,3.035649369515680540e-02,3.029546769237659656e-02,3.034468266901690567e-02
1.047128548050898473e+02,3.149512613207165745e-02,2.999661973792705841e-02,2.985178797711331503e-02,2.980847854429790472e-02,2.989516490540532201e-02,2.989897422023571338e-02,2.982225414373668171e-02,2.993334095474850173e-02
1.096478196143185073e+02,3.130482821924197856e-02,2.965495115819120897e-02,2.937342916177953026e-02,2.926789286925197270e-02,2.950392396387679916e-02,2.945514052955220188e-02,2.931181760740259740e-02,2.951584048011923062e-02
1.148153621496881698e+02,3.090264449818895878e-02,2.916433534201592209e-02,2.894060852102154843e-02,2.883150840886969032e-02,2.900338615540125342e-02,2.895541714542558195e-02,2.890184294707555737e-02,2.900456165775195869e-02
1.202264434617413116e+02,3.077378669761059171e-02,2.881617417718952343e-02,2.851380766470674663e-02,2.841111266215388259e-02,2.859048604350476058e-02,2.864446094005053053e-02,2.857985771600459607e-02,2.854427716984718477e-02
1.258925411794166251e+02,3.042326857314050712e-02,2.835921254060012539e-02,2.811509747928171710e-02,2.800249037563700902e-02,2.821891346659766847e-02,2.815363020057804616e-02,2.806838351022365036e-02,2.814247886042073321e-02
1.318256738556407299e+02,3.006337629955392263e-02,2.805383181299805212e-02,2.769265992913606117e-02,2.754249352346593502e-02,2.781887134831713057e-02,2.774532885241323341e-02,2.772096388721625657e-02,2.778602238607781258e-02
1.380384264602883775e+02,3.005183964008288633e-02,2.767261309195780464e-02,2.731364229078082212e-02,2.720298209857040239e-02,2.734869700938964004e-02,2.740076935051291226e-02,2.726452456016185619e-02,2.735197392961534468e-02
1.445439770745927888e+02,2.991805178727096476e-02,2.726038687614021350e-02,2.697062048514804744e-02,2.679101019151946053e-02,2.698134624443967317e-02,2.692070175732299425e-02,2.687122180804396923e-02,2.693410546600711122e-02
1.513561248436207052e+02,2.985480841061699878e-02,2.699329952395284130e-02,2.647534091496719574e-02,2.642165353059429400e-02,2.659559570735821679e-02,2.650740063958673121e-02,2.650594269445621584e-02,2.661323017347989872e-02
1.584893192461114211e+02,2.948117540595171504e-02,2.667293645851100820e-02,2.616702812339713816e-02,2.602054634547148332e-02,2.619053683117713791e-02,2.623483472030287839e-02,2.614043831573254276e-02,2.619299737787528226e-02
1.659586907437559660e+02,2.947959478717537829e-02,2.630349613156834562e-02,2.573414607717255248e-02,2.561536213531038358e-02,2.583233581130511824e-02,2.572420262303776184e-02,2.581094142858406451e-02,2.582464840401262410e-02
1.737800828749376194e+02,2.934574149635042067e-02,2.602525396778584271e-02,2.538111297229944663e-02,2.528285752211980458e-02,2.540186764901537775e-02,2.545022412728953354e-02,2.541938304503714441e-02,2.547924544639689273e-02
1.819700858609982674e+02,2.926860721077483712e-02,2.571622213292376613e-02,2.507004882547578944e-02,2.482504203454631575e-02,2.507829004838712378e-02,2.501283677419224860e-02,2.505047628705284884e-02,2.503052884870910280e-02
1.905460717963248385e+02,2.899596191550310800e-02,2.545801529686829781e-02,2.469159068494974907e-02,2.455787762244785594e-02,2.469613707196872607e-02,2.463031320224324389e-02,2.466851770040609862e-02,2.469100708824401025e-02
1.995262314968878741e+02,2.888130397079781420e-02,2.510538259267319425e-02,2.437305811129171842e-02,2.422048260661563424e-02,2.435556702952899194e-02,2.428563530100217790e-02,2.425048567197549826e-02,2.441181797201981765e-02
2.089296130854040712e+02,2.900960320063243267e-02,2.482635292167626601e-02,2.410802031753532526e-02,2.379110465441844346e-02,2.404293859808798173e-02,2.399785738528910015e-02,2.389815555933980443e-02,2.402820528246967652e-02
2.187761623949551790e+02,2.898960835002477310e-02,2.465590129330302166e-02,2.374327615633822081e-02,2.352324760640339338e-02,2.367954510785672331e-02,2.367482881693820651e-02,2.365051476818448919e-02,2.368195178822351046e-02
2.290867652767774700e+02,2.888521832126698247e-02,2.433679447783205357e-02,2.336550557227132577e-02,2.320847222802589413e-02,2.333632565187085048e-02,2.333301887240506189e-02,2.330870578488240460e-02,2.334813241747814294e-02
2.398832919019489793e+02,2.889726299975791182e-02,2.406806348530241002e-02,2.305288223162365452e-02,2.285639991572247648e-02,2.302816505022650326e-02,2.304364805385233916e-02,2.297495724249351556e-02,2.300563926838711942e-02
2.511886431509582280e+02,2.889844779750418147e-02,2.386184136409771894e-02,2.287916778370503029e-02,2.254477676518551812e-02,2.270798579831656908e-02,2.267602809451791518e-02,2.264124908390502053e-02,2.272128919991829935e-02
2.630267991895381670e+02,2.880413894426980467e-02,2.363967448578158451e-02,2.258700202130221879e-02,2.232468773094276396e-02,2.239836608405232701e-02,2.234288008316387408e-02,2.227461128860673545e-02,2.238028008140314704e-02
2.754228703338168884e+02,2.883423373734082459e-02,2.347966828156828126e-02,2.225752905910778623e-02,2.191936725754010246e-02,2.207611676563856276e-02,2.202691982751183927e-02,2.196892446582601743e-02,2.206389445487328196e-02
2.884031503126605571e+02,2.877180882629806410e-02,2.330987024071688729e-02,2.203487212172738907e-02,2.165536750832659785e-02,2.177055548385049139e-02,2.169311932174552288e-02,2.175424163409283088e-02,2.176831204839006079e-02
3.019951720402019077e+02,2.887582593966005542e-02,2.310082981331913060e-02,2.179436559909529725e-02,2.138174490401703598e-02,2.147581122133827847e-02,2.139305248503366175e-02,2.139079306814693771e-02,2.142977308469686676e-02
3.162277660168379612e+02,2.896338448950744673e-02,2.289971808001479980e-02,2.150233049348334799e-02,2.107455119672762070e-02,2.116459236577600614e-02,2.117051117017291345e-02,2.115505851321104400e-02,2.115567292698982554e-02
3.311311214825907427e+02,2.895621999737935798e-02,2.280019587139203371e-02,2.129263922490625890e-02,2.081885695743102699e-02,2.087913611743886719e-02,2.080121630681684014e-02,2.079775494384675238e-02,2.090302506246730085e-02
3.467368504525316553e+02,2.919736546817052955e-02,2.266185471068564439e-02,2.093811514819719777e-02,2.048795063260267640e-02,2.060959248244266864e-02,2.058184732609887393e-02,2.063022543912952297e-02,2.059649201045891595e-02
3.630780547701010050e+02,2.906549193477363235e-02,2.248757268101992182e-02,2.073487559449409962e-02,2.020493444421615770e-02,2.038128857996120841e-02,2.033421155790562235e-02,2.031719620413356339e-02,2.030334276294711721e-02
3.801893963205612863e+02,2.927583942696856956e-02,2.234175781881852715e-02,2.047528325582297776e-02,2.005432929388384355e-02,2.011962057574679524e-02,1.998549490077344490e-02,2.000232395323646092e-02,2.006585323725126185e-02
3.981071705534969283e+02,2.912695083947127589e-02,2.223112505615154957e-02,2.035288633317496390e-02,1.974754194325896092e-02,1.984068458163038701e-02,1.975360776969272911e-02,1.978570518279369750e-02,1.980103015906884215e-02
4.168693834703354923e+02,2.932823419549713054e-02,2.214738102188008526e-02,2.011261141254455653e-02,1.954484352107887374e-02,1.955548329219551282e-02,1.954278008779508288e-02,1.951706388373510015e-02,1.951626464327295765e-02
4.365158322401656505e+02,2.934603675407282397e-02,2.206724056467313302e-02,1.988555998496844418e-02,1.926083286157363392e-02,1.930807047450885591e-02,1.925594922028320277e-02,1.925985238795936000e-02,1.925440050079707185e-02
4.570881896148752048e+02,2.959595351845142192e-02,2.202689247984647436e-02,1.979546645606169303e-02,1.905750124696219822e-02,1.906020180851563869e-02,1.900748916723210905e-02,1.897014568745492361e-02,1.895488648412414420e-02
4.786300923226380064e+02,2.960306780225235163e-02,2.194132873493722519e-02,1.959535734344028043e-02,1.865764182966671986e-02,1.882268286584391770e-02,1.875119751660351414e-02,1.871250190722578352e-02,1.878784884838136451e-02
5.011872336272724624e+02,2.983884242529901906e-02,2.185526521890461538e-02,1.939193838472733425e-02,1.857369556016315662e-02,1.857996385484144905e-02,1.851056802159198322e-02,1.849582424941158612e-02,1.847819171780522643e-02
5.248074602497722481e+02,2.970172421712557326e-02,2.180482722263465609e-02,1.921387430323368353e-02,1.837859095647779994e-02,1.837996519995840905e-02,1.828180109680726390e-02,1.817690614695540927e-02,1.824682340510004261e-02
5.495408738576247742e+02,2.991722667561071830e-02,2.179845670165532143e-02,1.908502566256910921e-02,1.813803137291883708e-02,1.816484070915380666e-02,1.811761169760486845e-02,1.799305971252275829e-02,1.802836818722122758e-02
5.754399373371566071e+02,3.003132978904066164e-02,2.180901665537754094e-02,1.895298512508225910e-02,1.801529839077387410e-02,1.794628663893195128e-02,1.782817549567326104e-02,1.774203021733458674e-02,1.778686697738646183e-02
6.025595860743580943e+02,3.000970609843874384e-02,2.183702380630618903e-02,1.882401136718750076e-02,1.785391850936835639e-02,1.768946832372493908e-02,1.756225454361286936e-02,1.757501526325938590e-02,1.759023177159618409e-02
6.309573444801930009e+02,3.004476890708918102e-02,2.174321595234189955e-02,1.859265351961761001e-02,1.756247718830489940e-02,1.749130487579965074e-02,1.740895164008227775e-02,1.733036525444476075e-02,1.734984104713586939e-02
6.606934480075964302e+02,3.034709845874650896e-02,2.181920745871939946e-02,1.854067210807636840e-02,1.735116177561870504e-02,1.727344477864663566e-02,1.717354058721062490e-02,1.709667798116597248e-02,1.715519463637599218e-02
6.918309709189362593e+02,3.041268403729550582e-02,2.178866318872688460e-02,1.836420311278097114e-02,1.719881277734430433e-02,1.704082422511479095e-02,1.694556741405856687e-02,1.683518367069876051e-02,1.694522661686526099e-02
7.244359600749905894e+02,3.047507549708112357e-02,2.175995150401409742e-02,1.829838213112835663e-02,1.704556158531679924e-02,1.687550955431205493e-02,1.673835822970556539e-02,1.666841511223083119e-02,1.668425053895325472e-02
7.585775750291835493e+02,3.044000870377168086e-02,2.190886921434308243e-02,1.814994800491011306e-02,1.690355112907764024e-02,1.669000876458981084e-02,1.652866118340665796e-02,1.648869535070346740e-02,1.648798257613725074e-02
7.943282347242821970e+02,3.074145448973612110e-02,2.184832635530133474e-02,1.811041297014064771e-02,1.680256039668761095e-02,1.651637501798339583e-02,1.628169209586595445e-02,1.629375357301232272e-02,1.629899126345614110e-02
8.317637711026708303e+02,3.074455769490143722e-02,2.185733401961774056e-02,1.804809874512784684e-02,1.662420022415813867e-02,1.632791716290182479e-02,1.615361779371464815e-02,1.607777965481537591e-02,1.606056819996200952e-02
8.709635899560814778e+02,3.063170106863131667e-02,2.196160811212609365e-02,1.790964714840524025e-02,1.643739419910771743e-02,1.614559847960484254e-02,1.587874233927127898e-02,1.589407061946362595e-02,1.587152187155298211e-02
9.120108393559096385e+02,3.097795319811376402e-02,2.200314771554295543e-02,1.792268504285887340e-02,1.631747580523489061e-02,1.597781535405621775e-02,1.573806715362813594e-02,1.571854389515603759e-02,1.566926212478078270e-02
9.549925860214368640e+02,3.085637302369768215e-02,2.199771661515905613e-02,1.785046375281932815e-02,1.625002835861753467e-02,1.580218275462494729e-02,1.557142121591792785e-02,1.548569004279029201e-02,1.550332360064593171e-02
1.000000000000000000e+03,3.066643342494513105e-02,2.211691479137970276e-02,1.778157539534657577e-02,1.607970131548171200e-02,1.563238717991276630e-02,1.539896152587240039e-02,1.532887950220236835e-02,1.533966772794450976e-02
1.047128548050898416e+03,3.113229449271696578e-02,2.219506517324781533e-02,1.776660925656386655e-02,1.591730601642462120e-02,1.547877983763554927e-02,1.518719205004580297e-02,1.517252197517861799e-02,1.514165909263281984e-02
1.096478196143185187e+03,3.096285231222925885e-02,2.231816811036574713e-02,1.781944282990604103e-02,1.585909231564213220e-02,1.535154638090214380e-02,1.505642094760338730e-02,1.499749740495770131e-02,1.496907919957810203e-02
1.148153621496881669e+03,3.103485722894231205e-02,2.233608515640912728e-02,1.772299574270860476e-02,1.577247284165316996e-02,1.521980414210022392e-02,1.489218195457269259e-02,1.480799388278807374e-02,1.475928684456406619e-02
1.202264434617413144e+03,3.089935030237012797e-02,2.247236273524072167e-02,1.770922201495874274e-02,1.570347400794098666e-02,1.505510809037863620e-02,1.481105968590740174e-02,1.463425215241574706e-02,1.461961959989276083e-02
1.258925411794166166e+03,3.114175226171163671e-02,2.240302306181114755e-02,1.772501459050991254e-02,1.563615341567472367e-02,1.496554493022412766e-02,1.459378887882594074e-02,1.451367701192210133e-02,1.445758915947384197e-02
1.318256738556407527e+03,3.100163156092682060e-02,2.251769053568351830e-02,1.768723234870729286e-02,1.550381273023505521e-02,1.479303163092390329e-02,1.445501946214711522e-02,1.429222019530767412e-02,1.430529604733005687e-02
1.380384264602883832e+03,3.100320191418758434e-02,2.265379729989459856e-02,1.777340234202285513e-02,1.536056053890043002e-02,1.470233265624298902e-02,1.430691668000373153e-02,1.418936108833864645e-02,1.415712491775615416e-02
1.445439770745927945e+03,3.115269782387220660e-02,2.269407143292825890e-02,1.773010311217051299e-02,1.535208055321663108e-02,1.461078922952477495e-02,1.424071375480055225e-02,1.402740839786558585e-02,1.395706353647644532e-02
1.513561248436207279e+03,3.117693556988526682e-02,2.276895112359330828e-02,1.771725063575333575e-02,1.530421840052439628e-02,1.449369991173730422e-02,1.407288917226694712e-02,1.388749261987690109e-02,1.383411538517395102e-02
1.584893192461114040e+03,3.117628195924207132e-02,2.280531727570154696e-02,1.773858667403929029e-02,1.529993170949637063e-02,1.440601450801880408e-02,1.394974110605255377e-02,1.371396241648787165e-02,1.367939349191565554e-02
1.659586907437559603e+03,3.137542679789200040e-02,2.284090069323596248e-02,1.785458561805722266e-02,1.520402938877752144e-02,1.428782960877528034e-02,1.381352344746144580e-02,1.358857988763221940e-02,1.351349537813166524e-02
1.737800828749376251e+03,3.117734481867038068e-02,2.279311654499057566e-02,1.792506229223806563e-02,1.520665705954538441e-02,1.422626145345082770e-02,1.367885025482545869e-02,1.343460173354649873e-02,1.334697482578408451e-02
1.819700858609982561e+03,3.126653905534401701e-02,2.290068639558679592e-02,1.785025944856037661e-02,1.517215057540084039e-02,1.413541830779057630e-02,1.355936261409333710e-02,1.332437998776126939e-02,1.324756946542426581e-02
1.905460717963248271e+03,3.136437787326162158e-02,2.298995134680332023e-02,1.790638059497273726e-02,1.512670382281423170e-02,1.404321947422625463e-02,1.340420619412813902e-02,1.313531379757480744e-02,1.310203763528979860e-02
1.995262314968878854e+03,3.115632531254270560e-02,2.312600747477791888e-02,1.791030658584741656e-02,1.512666727115058625e-02,1.394582375016284979e-02,1.331145147357471088e-02,1.303121430918214967e-02,1.298763386485224380e-02
2.089296130854040712e+03,3.125190582445609017e-02,2.304311806224250414e-02,1.801065037823307985e-02,1.514310739632571297e-02,1.387649576356959381e-02,1.321578074329358629e-02,1.291379157497951971e-02,1.282704383115260832e-02
2.187761623949551904e+03,3.133765932113206226e-02,2.316513478837497683e-02,1.805249738548947783e-02,1.514480633633582748e-02,1.383100379784903480e-02,1.318092413582380024e-02,1.279824187637923494e-02,1.269546056102334626e-02
2.290867652767774871e+03,3.119109785216456210e-02,2.314547432603883403e-02,1.810030458171684245e-02,1.507763134421164115e-02,1.369083604792288578e-02,1.299391490363936523e-02,1.270766375510730406e-02,1.256779447281048713e-02
2.398832919019489964e+03,3.124485533108705207e-02,2.317485885580126276e-02,1.817788413034617315e-02,1.507038510908740095e-02,1.369670710461493891e-02,1.293893005486657088e-02,1.261814845918631661e-02,1.242042779986547545e-02
2.511886431509582053e+03,3.130141426206730498e-02,2.323674023199439817e-02,1.821054482183671192e-02,1.504480529069401017e-02,1.368603688207086638e-02,1.285346600177693192e-02,1.247883952469261946e-02,1.231628952084196614e-02
2.630267991895381329e+03,3.124281248708459663e-02,2.328914306192442565e-02,1.827449095509894872e-02,1.510396579934000436e-02,1.360607791813486095e-02,1.277609044645187063e-02,1.238046408224965575e-02,1.219095083084163235e-02
2.754228703338168998e+03,3.130698568837561591e-02,2.327108066126438654e-02,1.830724990549091949e-02,1.511271541457468066e-02,1.360746516326981521e-02,1.270276113857308868e-02,1.226676525166304349e-02,1.211376020755908917e-02
2.884031503126605912e+03,3.115802317609030897e-02,2.332334408528748820e-02,1.836726687441617503e-02,1.511143005205971106e-02,1.355995221083857068e-02,1.265445981656438366e-02,1.222135577009000884e-02,1.202445015767829826e-02
3.019951720402018964e+03,3.136240107621969531e-02,2.332258166378020289e-02,1.843203285174200429e-02,1.521160026254955201e-02,1.351417560971118759e-02,1.260183776198496586e-02,1.208876430687287444e-02,1.189631023103207043e-02
3.162277660168379498e+03,3.134829082566808339e-02,2.330878436121092481e-02,1.846006628870788466e-02,1.524686149276138422e-02,1.350025498215639240e-02,1.251465535602619243e-02,1.204575423041051585e-02,1.179882071487681205e-02
3.311311214825907882e+03,3.149490102230401156e-02,2.337570421514834421e-02,1.849572645861980585e-02,1.522815785151956924e-02,1.350774036460086411e-02,1.246987303230137623e-02,1.195825972329102316e-02,1.169323095347702887e-02
3.467368504525316894e+03,3.139981257721841806e-02,2.331946007767952966e-02,1.851921255622497250e-02,1.525331455181133319e-02,1.346731569640782604e-02,1.239415066065163717e-02,1.190876517758012593e-02,1.158594862677501600e-02
3.630780547701010164e+03,3.129893117322812141e-02,2.339321887068732120e-02,1.856866188288017888e-02,1.531656985423196678e-02,1.345826621911076423e-02,1.237277575230860509e-02,1.177736465931311302e-02,1.152935463377488014e-02
3.801893963205612636e+03,3.145366285329500439e-02,2.345125889734835795e-02,1.852804466467578709e-02,1.533586214940463842e-02,1.349710244661738064e-02,1.230882084766504042e-02,1.171889358906992584e-02,1.142347164470651835e-02
3.981071705534969169e+03,3.139678003177122367e-02,2.344487758359894286e-02,1.860171465631609011e-02,1.530665703020154568e-02,1.347759759361865685e-02,1.229647850627324512e-02,1.165531396604441855e-02,1.132045920245230639e-02
4.168693834703354696e+03,3.156108604432702330e-02,2.345775895716367340e-02,1.860056446151125628e-02,1.540135443804676457e-02,1.349979812192793685e-02,1.222000666412105703e-02,1.158837538391697258e-02,1.126042658137079051e-02
4.365158322401656733e+03,3.149277905457990856e-02,2.337963166512286792e-02,1.862473914043264248e-02,1.551292374456610459e-02,1.347624532055721053e-02,1.222488348994262876e-02,1.158723595207930210e-02,1.120106444395655917e-02
4.570881896148751366e+03,3.133149004372628998e-02,2.338439557517074316e-02,1.872971699354670019e-02,1.546890773165926145e-02,1.349460520034399813e-02,1.222863080700681108e-02,1.148043128961639785e-02,1.111463853179662717e-02
4.786300923226380291e+03,3.134259994107404385e-02,2.347011313551523870e-02,1.877467593510401614e-02,1.549347758559182706e-02,1.352110872733876083e-02,1.217525687473038423e-02,1.144568029544648473e-02,1.106563217581401151e-02
5.011872336272725079e+03,3.137973613579485982e-02,2.344811687430756880e-02,1.873144206618700819e-02,1.553673235086991747e-02,1.354229292846569760e-02,1.212482893372692112e-02,1.140977635603344746e-02,1.098835506667989251e-02
5.248074602497723390e+03,3.132976774561402333e-02,2.336906586490115900e-02,1.871851909110066811e-02,1.553519661237474751e-02,1.357158973516297586e-02,1.213963168663573754e-02,1.137023250802169164e-02,1.094294105359625707e-02
5.495408738576248652e+03,3.131885250731528819e-02,2.343389268877876103e-02,1.877860761452292832e-02,1.559575097328875018e-02,1.357234850294262475e-02,1.211946593123072388e-02,1.134280617492816785e-02,1.086117108727945729e-02
5.754399373371566071e+03,3.146515928304843140e-02,2.346054136015315178e-02,1.889789100325546881e-02,1.566457991859735929e-02,1.361756714295301283e-02,1.215100560799580072e-02,1.130323281660074175e-02,1.078612123410898488e-02
6.025595860743580488e+03,3.141142503585608176e-02,2.356883481302164338e-02,1.882024462635240730e-02,1.565346755455052086e-02,1.363875006925533914e-02,1.214685719666275601e-02,1.124221786456564356e-02,1.075780462288649167e-02
6.309573444801930236e+03,3.131691913762117696e-02,2.347452780265137789e-02,1.882464320032243427e-02,1.565232808393324238e-02,1.364033655690750566e-02,1.215110090191840429e-02,1.124867725812685702e-02,1.068823896001366153e-02
6.606934480075964530e+03,3.146278236313421878e-02,2.342821958355401427e-02,1.893613806201813535e-02,1.579265633702499685e-02,1.369730595585064506e-02,1.214871057565534290e-02,1.121965880110669528e-02,1.065827136561885852e-02
6.918309709189362366e+03,3.142348866587991313e-02,2.351254497200036195e-02,1.892403978485131949e-02,1.575410614108488719e-02,1.370109721006033954e-02,1.218548348122694067e-02,1.124097404267929493e-02,1.062928089370838471e-02
7.244359600749906349e+03,3.139212363012751361e-02,2.347151793324915234e-02,1.892238642495386314e-02,1.580462310455931288e-02,1.374924089030633151e-02,1.218186242586544871e-02,1.120916758760417964e-02,1.059828641416992248e-02
7.585775750291835720e+03,3.134115660123956704e-02,2.349871187944709353e-02,1.890366904196374986e-02,1.585357493650613181e-02,1.380956851110825070e-02,1.222391449155504732e-02,1.115020321803641967e-02,1.055453397927460200e-02
7.943282347242821743e+03,3.139697895209421497e-02,2.349973483601133784e-02,1.887827202663701354e-02,1.583380854001358029e-02,1.380306924371311680e-02,1.223985743582113941e-02,1.116798030523415662e-02,1.050432286243683545e-02
8.317637711026709439e+03,3.143943487151400207e-02,2.352439418266367641e-02,1.892788881527243672e-02,1.585178575300583495e-02,1.382298153337152384e-02,1.226832406149304736e-02,1.116403117468710120e-02,1.049655176696599572e-02
8.709635899560813414e+03,3.138669077634872323e-02,2.351618209363042639e-02,1.894204493989102775e-02,1.588037409107236411e-02,1.387462459408840033e-02,1.221743177467243119e-02,1.118718427143276621e-02,1.046583361692220333e-02
9.120108393559095930e+03,3.148727935924543891e-02,2.351262261062613337e-02,1.900763581360299589e-02,1.590048602131805683e-02,1.390648416502370845e-02,1.222702101204777535e-02,1.119409778186553940e-02,1.042992384637666733e-02
9.549925860214369095e+03,3.154186856187236182e-02,2.352637056701355547e-02,1.898783795915793757e-02,1.595812976691615356e-02,1.392008671546855585e-02,1.228156136308109804e-02,1.119362408443077064e-02,1.043487236226277835e-02
1.000000000000000000e+04,3.131726161365757516e-02,2.344678552747915187e-02,1.904770042886058320e-02,1.591754687415643937e-02,1.394017237337306578e-02,1.231079559455147514e-02,1.120955277975893907e-02,1.044282812132551509e-02
1.047128548050898462e+04,3.141843272280603339e-02,2.352901378102356666e-02,1.897290343738415597e-02,1.592323398917170826e-02,1.394354700990151248e-02,1.229547180063746484e-02,1.120276693080467061e-02,1.041572269777666510e-02
1.096478196143185050e+04,3.137368538241100402e-02,2.353973889967853408e-02,1.894267010475134128e-02,1.596154773850757408e-02,1.397490029525684345e-02,1.233284074043572431e-02,1.120903448905005706e-02,1.042151889260855419e-02
1.148153621496881715e+04,3.127911688502658938e-02,2.360219507657171714e-02,1.891569508736731103e-02,1.596249745069885234e-02,1.404531964777541199e-02,1.237482755808265618e-02,1.123262311330578030e-02,1.039995270780872706e-02
1.202264434617413099e+04,3.140103801049871912e-02,2.357370992773428348e-02,1.892255097257697707e-02,1.596582559962879747e-02,1.406886208961628804e-02,1.239612487654213197e-02,1.122351099140357113e-02,1.040607504965379744e-02
1.258925411794166212e+04,3.131671172289152844e-02,2.343789402216342119e-02,1.896184188789682215e-02,1.597826286450687930e-02,1.404703333185012074e-02,1.241234247959981975e-02,1.123437728840524785e-02,1.043597841705978628e-02
1.318256738556407436e+04,3.140105473083810300e-02,2.354926215979363108e-02,1.895709208401957432e-02,1.597986854915135410e-02,1.404135176469384350e-02,1.246053078871467608e-02,1.124574982112430677e-02,1.043248642746153268e-02
1.380384264602883741e+04,3.156424496014943737e-02,2.347879561039900587e-02,1.893909280273891119e-02,1.599289660647688904e-02,1.409881057338934450e-02,1.246921918344108191e-02,1.128479060525941664e-02,1.045296768761989556e-02
1.445439770745928035e+04,3.132850252826525211e-02,2.357333630090969676e-02,1.887866676190533624e-02,1.599923373002554161e-02,1.408067428205963048e-02,1.251009491498277816e-02,1.131894084929904037e-02,1.044539401613248618e-02
1.513561248436207097e+04,3.143359661205189642e-02,2.347664509591778151e-02,1.900557540279280630e-02,1.603402841917290003e-02,1.410113487093478390e-02,1.249879258301195631e-02,1.132945237462335865e-02,1.040918352912553746e-02
1.584893192461114086e+04,3.136311253850333769e-02,2.360513727062251224e-02,1.895520731611933032e-02,1.605926916787417391e-02,1.413500244887807254e-02,1.256550294718748219e-02,1.134516438711352312e-02,1.045143950866633288e-02
1.659586907437559785e+04,3.131633737959876873e-02,2.350796646154936984e-02,1.894185528486720671e-02,1.608476344817356268e-02,1.416301110677076203e-02,1.257762495590973063e-02,1.137067023222501118e-02,1.046371949063972483e-02
1.737800828749376160e+04,3.126669463691169465e-02,2.361971772970897568e-02,1.892134666013854660e-02,1.605752593381440732e-02,1.418513565427611742e-02,1.258492880160728272e-02,1.139218996543071676e-02,1.048673419116332751e-02
1.819700858609982606e+04,3.148519741460622384e-02,2.347645200915331881e-02,1.899854143060311640e-02,1.600848480304544949e-02,1.416441082066756917e-02,1.261532535968369444e-02,1.140046394241843973e-02,1.051239110290983804e-02
1.905460717963248317e+04,3.128761373488639363e-02,2.358720722392404490e-02,1.898848923002297712e-02,1.612142150425855541e-02,1.417271553094875784e-02,1.264031433965511278e-02,1.143034735089186460e-02,1.052249548793003815e-02
1.995262314968878854e+04,3.128609258016233630e-02,2.359307733920389116e-02,1.891239712263265496e-02,1.608538194781547817e-02,1.418283273970727398e-02,1.263454951802237686e-02,1.141733318131861637e-02,1.053521614198228359e-02
2.089296130854040894e+04,3.145663109881287334e-02,2.351552697188306548e-02,1.903584873226403865e-02,1.604831874953217483e-02,1.417730985727868633e-02,1.260847872139848891e-02,1.148492682963907913e-02,1.052052058748978274e-02
2.187761623949551722e+04,3.143831538633520828e-02,2.353008297764003220e-02,1.905314485211756850e-02,1.612112709690936493e-02,1.419116868952216212e-02,1.269530571971792463e-02,1.148532367034269842e-02,1.055634434562505511e-02
2.290867652767774780e+04,3.149678677796144410e-02,2.354826821905621481e-02,1.902743838093270620e-02,1.609321226454073217e-02,1.422578270384086165e-02,1.267855218736495433e-02,1.150498607928852890e-02,1.056380076411111979e-02
2.398832919019489782e+04,3.124921260190528793e-02,2.350102366954289618e-02,1.905850467123503325e-02,1.606675711034483145e-02,1.422336976174662544e-02,1.265514682185629042e-02,1.151083655784075448e-02,1.058372341750250974e-02
2.511886431509582326e+04,3.148206620406606565e-02,2.345535780355239436e-02,1.894478349832115840e-02,1.609054214535195898e-02,1.419970035604791597e-02,1.267709887462517733e-02,1.154894476800637747e-02,1.066836654455627538e-02
2.630267991895381419e+04,3.140285692603343032e-02,2.360409867004066228e-02,1.895542005529878005e-02,1.609418733655597344e-02,1.418861711933823953e-02,1.271231388414732592e-02,1.153816149985034505e-02,1.062232046811366869e-02
2.754228703338168998e+04,3.141626064638717436e-02,2.346971592760967174e-02,1.904525762527376972e-02,1.607431310286744006e-02,1.417297300044027993e-02,1.265238459946330107e-02,1.155832755391324011e-02,1.062657891967589731e-02
2.884031503126605821e+04,3.153095970929722242e-02,2.357246477825991615e-02,1.895270650742947663e-02,1.605465777020874743e-02,1.425689705943282426e-02,1.271624085963689137e-02,1.158911684298902060e-02,1.065637310455760586e-02
3.019951720402019055e+04,3.132147895027149326e-02,2.350865464366885468e-02,1.893986720780391209e-02,1.605947100329352395e-02,1.420613691310906521e-02,1.266429627127276317e-02,1.156182210594066014e-02,1.065585059325286667e-02
3.162277660168379225e+04,3.157687265406364241e-02,2.343132784510698272e-02,1.895781429756627015e-02,1.602676811482833807e-02,1.424176665411056378e-02,1.270620091764661230e-02,1.158245756524700805e-02,1.073213296729670814e-02
3.311311214825907518e+04,3.142801806989245494e-02,2.354565195505117434e-02,1.904895018554645172e-02,1.606593820124707292e-02,1.424447312745901612e-02,1.272553461775244137e-02,1.157266206078995559e-02,1.070451288313609486e-02
3.467368504525316530e+04,3.133871921713259068e-02,2.350615984383984391e-02,1.901908978368790221e-02,1.606765078785478765e-02,1.425019690118613756e-02,1.277853059126361074e-02,1.162564969376222133e-02,1.071257132787929028e-02
3.630780547701010073e+04,3.132084493849969509e-02,2.353870731657775953e-02,1.906984091866931186e-02,1.608351416305597165e-02,1.423151923075199020e-02,1.276960379580508939e-02,1.161972395165808934e-02,1.074003589956275435e-02
3.801893963205612818e+04,3.141913264181964149e-02,2.353990325705381664e-02,1.898454416695041086e-02,1.608224646042553940e-02,1.424385409280341450e-02,1.279335521398976792e-02,1.162896755022255722e-02,1.076421114393869526e-02
3.981071705534969078e+04,3.138833517659003758e-02,2.351805203629344157e-02,1.886385525719173548e-02,1.604994075072424878e-02,1.425454590518148226e-02,1.279850928219714197e-02,1.165308808444324301e-02,1.076166797103807714e-02
4.168693834703355242e+04,3.142264380864582402e-02,2.355855126701715888e-02,1.903180850548368344e-02,1.604828442537082137e-02,1.425602205026146527e-02,1.275401041164774853e-02,1.165351316980978678e-02,1.074644012526088967e-02
4.365158322401656187e+04,3.140426461812657888e-02,2.355587620093374870e-02,1.897196722010888181e-02,1.604530681603755574e-02,1.425519291967558728e-02,1.275457472315861401e-02,1.167242927515235382e-02,1.077540836454124809e-02
4.570881896148751548e+04,3.127435867653778623e-02,2.355266779429381063e-02,1.906744273817553154e-02,1.606017767481969505e-02,1.427463366549972662e-02,1.278280238304111034e-02,1.166298369890565560e-02,1.076074348555836405e-02
4.786300923226380110e+04,3.134206369312527579e-02,2.351084702610233348e-02,1.903051774834128504e-02,1.611259303532915771e-02,1.427062352025237554e-02,1.280899185364317572e-02,1.168157830071490932e-02,1.076990403861138000e-02
5.011872336272725079e+04,3.141107019231090952e-02,2.350659047011719599e-02,1.907976039443876060e-02,1.611192304654758198e-02,1.425453197161139288e-02,1.273685181665177961e-02,1.168645463496576116e-02,1.078213540247914548e-02
5.248074602497722663e+04,3.143469216962374579e-02,2.354546889678630489e-02,1.900609455512096771e-02,1.605181477306028698e-02,1.427575902739800645e-02,1.277177045201076389e-02,1.168449173335800451e-02,1.076081374247652919e-02
5.495408738576248288e+04,3.134604080313587587e-02,2.368278305369657735e-02,1.891249304246690396e-02,1.610548252909685743e-02,1.426839894242712577e-02,1.276346367258299024e-02,1.168849627096852153e-02,1.081835432847374351e-02
5.754399373371566617e+04,3.137221328368401674e-02,2.361119523859601596e-02,1.896644758802751990e-02,1.610686498485170912e-02,1.425435487377694349e-02,1.277414319304927617e-02,1.165871488847896806e-02,1.080440333756412657e-02
6.025595860743580852e+04,3.121926986143872332e-02,2.355012640260174123e-02,1.904989927120142451e-02,1.607942011029043008e-02,1.428720014626400601e-02,1.275413741137278872e-02,1.169534735016643581e-02,1.081007169165368494e-02
6.309573444801929872e+04,3.128519676324963139e-02,2.356851075337947077e-02,1.903265640157526112e-02,1.617582286000554537e-02,1.428447005174092455e-02,1.278215819411043612e-02,1.164233078648451575e-02,1.078958722790070504e-02
6.606934480075964530e+04,3.132960012501687791e-02,2.355517240918644437e-02,1.899693555768281958e-02,1.615686232988265691e-02,1.426239521389714889e-02,1.278115946529799832e-02,1.171410872350552371e-02,1.083900210468199433e-02
6.918309709189362184e+04,3.143442478893628683e-02,2.348667304971006550e-02,1.907488054972631200e-02,1.614404101437577274e-02,1.427024875509028817e-02,1.280305752377696935e-02,1.165557397701896120e-02,1.085645501051907269e-02
7.244359600749905803e+04,3.140941252889936641e-02,2.348527768781240310e-02,1.909812635564430219e-02,1.615367519586769635e-02,1.424531176504031764e-02,1.275644374341843197e-02,1.166328628452038656e-02,1.085820097825708486e-02
7.585775750291836448e+04,3.141739106832707601e-02,2.352962733315914351e-02,1.906840980690402421e-02,1.609033619772236995e-02,1.427094256828982666e-02,1.281993925892943240e-02,1.173297967197059130e-02,1.083660956254019377e-02
7.943282347242820833e+04,3.152300450375057628e-02,2.348857929807704470e-02,1.898474832600850412e-02,1.610261854945970253e-02,1.422661835778625018e-02,1.282098439033753888e-02,1.168877510944945838e-02,1.083915699535252172e-02
8.317637711026708712e+04,3.131866532770775924e-02,2.349698330119573061e-02,1.905836476806227475e-02,1.612822926779126920e-02,1.427255779679783947e-02,1.281236428796174963e-02,1.172074868382848474e-02,1.083889394629150918e-02
8.709635899560814141e+04,3.139586918628940737e-02,2.355504791904939124e-02,1.903983856829651392e-02,1.606776128187027697e-02,1.427320183117735015e-02,1.276546994823791158e-02,1.170388960074511889e-02,1.081027271976363856e-02
9.120108393559097021e+04,3.144776816346719212e-02,2.358604945600150174e-02,1.903956775972035290e-02,1.608913936529383221e-02,1.427637520397309796e-02,1.275992837901131910e-02,1.170624362294879831e-02,1.082275117117370740e-02
9.549925860214368731e+04,3.143165229249177822e-02,2.356706582901936520e-02,1.901254868505099227e-02,1.607514992701184961e-02,1.425392341178580852e-02,1.279525725172067294e-02,1.169340138368558414e-02,1.086056531486973356e-02
1.000000000000000000e+05,3.136761403458220715e-02,2.349554057038815910e-02,1.899724768572525618e-02,1.608925433848790859e-02,1.423317460775431163e-02,1.275852116760764661e-02,1.171363457975979801e-02,1.085368996198247428e-02
1.047128548050898535e+05,3.122752494124007155e-02,2.353692159594556257e-02,1.899006766180194941e-02,1.607387741355010419e-02,1.427082937217507598e-02,1.281115307693093085e-02,1.165644950910675777e-02,1.087959852254669763e-02
1.096478196143185050e+05,3.144725013254422163e-02,2.346558742264541475e-02,1.909221940433546150e-02,1.601613205191252526e-02,1.427443505486407187e-02,1.280292718054896681e-02,1.169795933405491650e-02,1.086541437099289818e-02
1.148153621496881678e+05,3.129205430440539643e-02,2.353493660153998038e-02,1.904401085146151598e-02,1.604108854144688581e-02,1.427467072899943692e-02,1.280957756356898396e-02,1.168388819248035969e-02,1.084771807305100894e-02
1.202264434617413062e+05,3.145683537329794360e-02,2.353276215629763676e-02,1.899752019747198706e-02,1.609083057893009178e-02,1.426226922403228334e-02,1.284941818720663174e-02,1.171912532228976470e-02,1.085501495510600954e-02
1.258925411794166139e+05,3.124227077302117739e-02,2.351776357106759655e-02,1.900102644114345235e-02,1.605097829144858448e-02,1.426818536558848924e-02,1.280523265011892717e-02,1.172874580468603357e-02,1.085039573702008438e-02
1.318256738556407508e+05,3.144985203847645849e-02,2.352044512557487435e-02,1.908480337248023503e-02,1.617055714567425945e-02,1.422915549747172902e-02,1.279069404170590611e-02,1.170212755303009708e-02,1.089038992315031693e-02
1.380384264602883777e+05,3.127976257806606292e-02,2.361555008660625940e-02,1.893464694755042990e-02,1.609804071977415443e-02,1.428391439683172025e-02,1.277637576344867187e-02,1.168743310717034606e-02,1.083953325389122417e-02
1.445439770745928108e+05,3.133979431780352376e-02,2.356497684910384763e-02,1.901908481290578296e-02,1.607281692452273633e-02,1.425401664271739449e-02,1.279243163100996471e-02,1.174081215442563178e-02,1.087273750885430108e-02
1.513561248436207243e+05,3.152414275289067147e-02,2.353416423031164106e-02,1.898968838088128594e-02,1.613407023322651138e-02,1.430495422734075033e-02,1.281897175094399988e-02,1.171619097021222786e-02,1.084036180839553949e-02
1.584893192461114086e+05,3.133479088441251670e-02,2.349039029341208965e-02,1.899914097733582455e-02,1.604233712568300246e-02,1.428120936739883488e-02,1.283081333383841519e-02,1.172149446735908963e-02,1.088427582311591105e-02
1.659586907437559566e+05,3.137119574572614505e-02,2.355157345609997302e-02,1.896274132501235207e-02,1.614029235007825164e-02,1.422624149389537657e-02,1.278026065465348061e-02,1.171987167708933748e-02,1.089770309834580710e-02
1.737800828749376233e+05,3.136332642343065552e-02,2.344694728968252373e-02,1.897137058962636638e-02,1.612431350809945263e-02,1.426905411275409229e-02,1.284561353916031240e-02,1.171569354057033774e-02,1.086785099607908908e-02
1.819700858609982533e+05,3.135474049403519370e-02,2.353354005892035333e-02,1.897301386647788635e-02,1.611484033087177969e-02,1.426035900191814643e-02,1.279665594042407074e-02,1.171132209012707218e-02,1.086630532216813043e-02
1.905460717963248317e+05,3.142685400541909285e-02,2.347355220785297611e-02,1.896328489419805974e-02,1.610056772574416234e-02,1.426453890516413657e-02,1.277703081788546594e-02,1.170284861983670113e-02,1.088844006862682567e-02
1.995262314968878927e+05,3.131956336887875558e-02,2.348785772520105633e-02,1.899087498621623502e-02,1.610076571911870855e-02,1.427226134753699707e-02,1.285113587117868092e-02,1.174871300624835517e-02,1.088743754425802041e-02
2.089296130854040966e+05,3.120664116439609073e-02,2.353089709230487755e-02,1.906937027723717287e-02,1.611617371139496477e-02,1.427724752414488534e-02,1.278501623333805175e-02,1.170023988551731862e-02,1.086345334332712055e-02
2.187761623949551722e+05,3.126618609929552456e-02,2.351975320788037699e-02,1.895883270674796409e-02,1.607225822929030795e-02,1.427497993771180418e-02,1.275040898948961998e-02,1.171712936156357222e-02,1.086761878224938235e-02
2.290867652767774707e+05,3.133437146519854610e-02,2.352605084936931767e-02,1.908016540041868048e-02,1.602212131360635644e-02,1.424555343795511943e-02,1.281461398661546541e-02,1.170336930759155458e-02,1.087238428763388602e-02
2.398832919019489782e+05,3.134400955639331937e-02,2.349214659916759942e-02,1.901721630824780920e-02,1.614137002330324686e-02,1.430000529791954425e-02,1.274528487763982622e-02,1.168142763276696847e-02,1.086447949121821001e-02
2.511886431509582035e+05,3.129054218885291005e-02,2.353158664903281724e-02,1.906178195358078364e-02,1.609087964241414856e-02,1.428111066380493774e-02,1.285392025921008180e-02,1.171496801113626300e-02,1.087554284625898496e-02
2.630267991895381710e+05,3.148960247698818354e-02,2.361500280984189098e-02,1.898674246792830811e-02,1.608041474738990811e-02,1.428777817680634658e-02,1.279986595441001337e-02,1.168880948505689188e-02,1.087036346910323636e-02
2.754228703338169144e+05,3.127724068480817327e-02,2.351466424892204379e-02,1.903400126130023670e-02,1.604492411063226584e-02,1.426246883369814214e-02,1.274164899629804185e-02,1.170411274044431266e-02,1.089087664295951795e-02
2.884031503126605530e+05,3.127616195872526955e-02,2.348515956749618397e-02,1.893082520863374404e-02,1.605108446841773881e-02,1.430666260511019063e-02,1.277326283722774770e-02,1.171308956200323333e-02,1.089067839637133245e-02
3.019951720402018982e+05,3.138408035140560770e-02,2.347576975930911608e-02,1.902514609458404171e-02,1.607957534707935010e-02,1.425397724772000524e-02,1.278396915863806889e-02,1.171860187138011947e-02,1.089379160751106392e-02
3.162277660168379080e+05,3.127861096662039320e-02,2.354420588327649569e-02,1.897970793541460532e-02,1.603945335061961880e-02,1.426755494066589240e-02,1.277229263404960902e-02,1.173148202878043084e-02,1.088953025399020356e-02
3.311311214825907955e+05,3.141852854023963193e-02,2.344304142374455807e-02,1.896177772884708596e-02,1.620803551056158864e-02,1.425844600145584166e-02,1.277097437311295637e-02,1.163386074465362109e-02,1.092027606744804501e-02
3.467368504525316530e+05,3.134979394032148814e-02,2.349128604272273865e-02,1.894811133665614752e-02,1.606947642677230073e-02,1.427960211382016398e-02,1.279580464605069995e-02,1.169176914810269967e-02,1.089840316811226117e-02
3.630780547701010364e+05,3.140226139756212287e-02,2.351832388414537914e-02,1.900770703835905420e-02,1.618530389037835596e-02,1.427634965889138310e-02,1.282210786164468715e-02,1.173502303817996507e-02,1.087856351048656703e-02
3.801893963205612381e+05,3.142318581011251805e-02,2.357283166534748439e-02,1.901238809737342342e-02,1.611869573694139565e-02,1.421811333742380688e-02,1.278230155748615905e-02,1.170253681417398467e-02,1.087451651961349533e-02
3.981071705534969224e+05,3.142194571806269238e-02,2.350083326677427503e-02,1.907601880957236762e-02,1.605808981511964301e-02,1.426601214449997601e-02,1.280160575326935550e-02,1.173023991446508867e-02,1.086360339116701143e-02
4.168693834703355096e+05,3.142154037922852833e-02,2.353708061111732183e-02,1.899530799328800340e-02,1.614191569605683690e-02,1.431476996155316150e-02,1.280913970178276448e-02,1.172196186783520770e-02,1.086303310030595735e-02
4.365158322401656187e+05,3.125799346887277175e-02,2.357853340176952958e-02,1.898038812999029365e-02,1.610112857783470297e-02,1.424586913926649545e-02,1.286491620629776414e-02,1.171202518228809178e-02,1.090632883742326600e-02
4.570881896148751839e+05,3.156921137798634341e-02,2.352553602625201759e-02,1.897872123737869704e-02,1.607149111551923332e-02,1.423397120753559612e-02,1.284419664375440438e-02,1.169648110753665309e-02,1.090509453929233534e-02
4.786300923226380255e+05,3.142866315149570738e-02,2.353853173822959000e-02,1.893289601149810569e-02,1.613001518277272853e-02,1.428080114342281971e-02,1.281969007418016539e-02,1.170545479069672046e-02,1.086736588981669291e-02
5.011872336272724788e+05,3.133480776769949350e-02,2.361423136669651285e-02,1.899364947263144573e-02,1.617746936462274160e-02,1.427906841047693089e-02,1.278896281900372862e-02,1.171200302767163096e-02,1.087469126629921068e-02
5.248074602497722954e+05,3.155662538460755201e-02,2.353270987105991752e-02,1.897404706612351721e-02,1.604537853274850059e-02,1.424237071656127632e-02,1.279348855707816701e-02,1.172860447412874853e-02,1.086711884249585806e-02
5.495408738576248288e+05,3.138203716735075977e-02,2.350989124945923603e-02,1.902916598909821719e-02,1.608572860965697821e-02,1.426835298785653593e-02,1.282910489144820955e-02,1.172231618611200080e-02,1.086679031588960904e-02
5.754399373371566180e+05,3.142629512217717802e-02,2.352723900279211217e-02,1.901523858333830502e-02,1.609021263774446098e-02,1.428075391391563781e-02,1.279145936897436303e-02,1.172907802245997874e-02,1.087627569120641624e-02
6.025595860743580852e+05,3.140599182721976607e-02,2.359594571426979967e-02,1.898399120253108432e-02,1.604779519416885125e-02,1.427717774683505934e-02,1.272199672374763925e-02,1.169907393430984904e-02,1.088109671016797807e-02
6.309573444801929872e+05,3.138180737629874678e-02,2.350951409378037107e-02,1.905586588359107006e-02,1.611846304226229390e-02,1.430210631320746884e-02,1.279686632355519701e-02,1.172689123326853267e-02,1.088079785217094426e-02
6.606934480075964238e+05,3.145089326787588180e-02,2.354475473621639448e-02,1.906279191115017174e-02,1.604975978063125086e-02,1.425041223862811776e-02,1.282224116142817970e-02,1.168748975007992928e-02,1.088831845452274509e-02
6.918309709189363057e+05,3.132525333447255811e-02,2.340971954915739214e-02,1.900855831532279397e-02,1.612092981848354048e-02,1.428625539337649748e-02,1.282665645881241739e-02,1.172821416548360494e-02,1.086850684093696937e-02
7.244359600749906385e+05,3.134460835386183170e-02,2.353744609487117348e-02,1.908304325665629783e-02,1.602690506586001984e-02,1.426376387074601224e-02,1.276362759801340056e-02,1.168704467972474410e-02,1.089763671374700989e-02
7.585775750291835284e+05,3.120442302372843438e-02,2.348363088641682028e-02,1.905991068764153334e-02,1.607478330635442321e-02,1.426401699780887808e-02,1.282418316412394475e-02,1.174205219756441036e-02,1.089499144949133969e-02
7.943282347242821706e+05,3.139354076559638940e-02,2.348685583794772255e-02,1.898257665442250330e-02,1.612265978303390260e-02,1.423798948816209359e-02,1.277482479818684881e-02,1.173046746559171932e-02,1.091040346965431451e-02
8.317637711026708130e+05,3.129178287443187823e-02,2.351443063615355281e-02,1.897274457627975280e-02,1.607109380760043255e-02,1.427490136127530611e-02,1.286386878598805988e-02,1.173259712301114380e-02,1.086389471863744190e-02
8.709635899560814723e+05,3.143037250066835209e-02,2.346885174038495017e-02,1.900996312089434787e-02,1.605140077018935713e-02,1.428606024008993551e-02,1.272555251878920539e-02,1.170398376849358761e-02,1.088235838107226225e-02
9.120108393559096148e+05,3.153266155457307846e-02,2.359433722281732704e-02,1.900129812188122366e-02,1.614532504646193356e-02,1.425201420999613888e-02,1.279274670062041479e-02,1.174872097021534278e-02,1.089819609729579357e-02
9.549925860214368440e+05,3.147621201505875627e-02,2.354258377674533706e-02,1.899794033948088226e-02,1.610394735262182797e-02,1.427343898346771466e-02,1.286318904305277719e-02,1.167488480677139964e-02,1.088504355199809009e-02
1.000000000000000000e+06,3.122328780164662990e-02,2.354517866859473160e-02,1.904227573941384005e-02,1.607603720977645798e-02,1.426800003930617060e-02,1.279502634471888639e-02,1.173790323382545298e-02,1.089553062983992550e-02
1.047128548050898477e+06,3.134042037196327346e-02,2.355655069147629885e-02,1.904773815531630304e-02,1.603287313625881283e-02,1.423996440606452307e-02,1.284700497799742998e-02,1.172310660161223102e-02,1.091627620619797789e-02
1.096478196143182926e+06,3.150819267945570434e-02,2.359422450336371574e-02,1.901785337469519277e-02,1.609424883210014076e-02,1.428670225251934753e-02,1.280861327552175639e-02,1.172836350027399617e-02,1.085209541436186684e-02
1.148153621496884152e+06,3.126935812159724326e-02,2.355579502538586792e-02,1.899086687687942532e-02,1.607019075456662949e-02,1.427253227667997330e-02,1.279989157310616743e-02,1.171346075943410087e-02,1.088717309576556387e-02
1.202264434617413208e+06,3.133570216306016259e-02,2.357981727625366175e-02,1.901317518491611042e-02,1.612909222684087360e-02,1.429039281544458584e-02,1.281171599707057324e-02,1.166769812080148232e-02,1.088304974121992279e-02
1.258925411794166081e+06,3.128434166210828510e-02,2.350284897359795899e-02,1.906166523791288231e-02,1.609715160283767266e-02,1.427377655516152109e-02,1.282341751271451856e-02,1.170856414142387378e-02,1.091280347852465436e-02
1.318256738556404831e+06,3.132786855812011440e-02,2.358159522864306662e-02,1.907613417744538631e-02,1.608698250659380477e-02,1.426393450630722599e-02,1.280720976868927365e-02,1.171762485344556015e-02,1.087787674543718407e-02
1.380384264602886746e+06,3.134718135200433020e-02,2.348582984748329855e-02,1.899482600462958082e-02,1.611331724180475877e-02,1.426611873992517272e-02,1.278505696952835120e-02,1.172527770788838429e-02,1.089492795216086794e-02
1.445439770745927934e+06,3.151433995271070432e-02,2.353464363829401579e-02,1.901631361044381352e-02,1.612329093074684958e-02,1.425333107985055948e-02,1.280550972925555489e-02,1.173917697824252565e-02,1.089505431044990313e-02
1.513561248436207185e+06,3.139791419164630892e-02,2.345589789107657697e-02,1.896449376775691947e-02,1.614452340890042137e-02,1.425537164702702676e-02,1.282242350833864321e-02,1.174403958887576885e-02,1.085676859470692882e-02
1.584893192461110884e+06,3.149898585573941701e-02,2.353430446951159868e-02,1.895573046255918589e-02,1.607384715447978882e-02,1.428026367623608413e-02,1.276714005520284377e-02,1.173059882261228044e-02,1.087415952840260595e-02
1.659586907437563175e+06,3.148045789721976712e-02,2.351212512533800564e-02,1.898274883995205997e-02,1.608612762330824744e-02,1.428812320953114223e-02,1.273859494468586491e-02,1.174825248772447435e-02,1.091568716603987660e-02
1.737800828749376349e+06,3.145715293918190797e-02,2.355393908533300745e-02,1.902392384327810521e-02,1.606272053331760097e-02,1.425924525714779116e-02,1.275268736433315085e-02,1.168674640665143261e-02,1.087402275488352776e-02
1.819700858609982533e+06,3.142045264146044181e-02,2.343308070565297205e-02,1.897560287897375256e-02,1.598827126626253467e-02,1.425294737281508801e-02,1.285089161836332206e-02,1.171593801957717187e-02,1.086606084788724856e-02
1.905460717963244300e+06,3.127428836045862554e-02,2.354565126527923685e-02,1.898795927157011926e-02,1.615355776006862851e-02,1.423025775915395981e-02,1.275668154713487275e-02,1.173102679473225426e-02,1.095241887002820422e-02
1.995262314968882827e+06,3.150708154385422483e-02,2.357609358456615872e-02,1.895210960959656243e-02,1.604613984540630839e-02,1.425474118435956714e-02,1.278144617810542637e-02,1.173836635316152614e-02,1.089134212561414065e-02
2.089296130854040850e+06,3.129046017875799363e-02,2.352102794444204531e-02,1.902097244806137330e-02,1.607923327071607289e-02,1.425350286706345525e-02,1.287259141569833433e-02,1.173111114646639350e-02,1.088771898900540644e-02
2.187761623949551955e+06,3.131567840054820528e-02,2.358188683336642083e-02,1.909499741473187628e-02,1.612290518992687272e-02,1.427598365724807444e-02,1.280767253147191594e-02,1.171501073509203204e-02,1.088156076494088860e-02
2.290867652767769992e+06,3.136738006852841237e-02,2.347651930134358328e-02,1.896306311434551098e-02,1.607109452482981954e-02,1.428805618678941937e-02,1.280803884948412963e-02,1.174211821395157972e-02,1.090411712227493113e-02
2.398832919019494671e+06,3.139397618096298470e-02,2.354909325732939401e-02,1.897649502750440448e-02,1.611344247342555089e-02,1.430200195413459767e-02,1.278675583982621412e-02,1.170130501524606001e-02,1.085035684432527660e-02
2.511886431509582326e+06,3.131598666313552964e-02,2.357874720371429256e-02,1.899038654442748719e-02,1.608848461777543509e-02,1.430386639121187034e-02,1.282637822203711725e-02,1.172967815514829384e-02,1.086708564157985377e-02
2.630267991895381361e+06,3.131899385312958417e-02,2.348443411423518923e-02,1.899576335235872090e-02,1.600299446082837154e-02,1.423948953586704272e-02,1.278197205603617131e-02,1.172568787930177055e-02,1.085527819738190368e-02
2.754228703338163439e+06,3.147520513903677430e-02,2.353270328549783227e-02,1.902436347743893461e-02,1.607027796001825673e-02,1.425779612270344256e-02,1.279557509194495166e-02,1.169226732583679602e-02,1.088845050142542986e-02
2.884031503126611467e+06,3.139661157678396569e-02,2.352965705068234617e-02,1.905070946136630874e-02,1.612790444560279618e-02,1.424773089627918640e-02,1.281101289460464740e-02,1.173846286434554465e-02,1.086157411153873716e-02
3.019951720402019098e+06,3.131372506860718996e-02,2.353626670886537278e-02,1.902738629209292653e-02,1.605423281871396976e-02,1.424541201286416009e-02,1.274353875510190678e-02,1.169190792849253424e-02,1.092604496523108537e-02
3.162277660168379545e+06,3.140113017563095354e-02,2.351092140052181770e-02,1.894168353698733737e-02,1.616009131946186117e-02,1.430063247576066066e-02,1.283876818597428845e-02,1.173463608199551769e-02,1.087175825508295002e-02
3.311311214825907722e+06,3.130639311941005309e-02,2.355735769550136235e-02,1.902320149252285930e-02,1.606924662935887635e-02,1.425044007091620310e-02,1.279650129002193361e-02,1.170346068889874594e-02,1.086071220098951476e-02
3.467368504525309429e+06,3.127830399090716224e-02,2.354411464891554770e-02,1.901075640846357218e-02,1.609316548202760488e-02,1.426029083703603088e-02,1.276943107254628965e-02,1.168009951955112542e-02,1.086958227571421277e-02
3.630780547701017465e+06,3.149237410626748446e-02,2.348853482452615410e-02,1.898834479139351050e-02,1.613733656505908151e-02,1.425753693885829093e-02,1.280913903994504617e-02,1.171138330839781305e-02,1.087220425568396868e-02
3.801893963205612730e+06,3.131347094457746089e-02,2.348915919261821555e-02,1.902428294072383910e-02,1.602295411929404931e-02,1.427957908163618624e-02,1.286492177599454431e-02,1.168263079885958379e-02,1.086691874608794808e-02
3.981071705534969456e+06,3.141320546821389781e-02,2.352126615170427315e-02,1.910134759073091326e-02,1.609792001301193348e-02,1.428037352134573987e-02,1.278746159460100382e-02,1.174466816251865629e-02,1.089852540309160442e-02
4.168693834703346714e+06,3.122714811864783085e-02,2.354353126806320307e-02,1.900617267751972608e-02,1.604779462751501282e-02,1.429256369388982525e-02,1.281894245626489029e-02,1.168592821744265930e-02,1.088897189024492368e-02
4.365158322401665151e+06,3.131904999408254703e-02,2.353013361567064810e-02,1.904096812307120093e-02,1.604934857453129207e-02,1.429742115612288658e-02,1.277625475948844687e-02,1.168732069230320192e-02,1.086208903192875663e-02
4.570881896148751490e+06,3.135944348017706551e-02,2.359637054317794552e-02,1.900821534524552159e-02,1.609486579326108169e-02,1.427712032014645180e-02,1.280195593273363887e-02,1.173171205436879597e-02,1.087495623441468370e-02
4.786300923226380721e+06,3.139385109208399360e-02,2.347103315867325735e-02,1.905100297982128058e-02,1.606968704864849412e-02,1.426972666572322995e-02,1.285382144089573277e-02,1.169103305269617900e-02,1.088543638884066286e-02
5.011872336272714660e+06,3.125402191043753081e-02,2.366725218204170089e-02,1.898942545733005305e-02,1.608054948999348976e-02,1.425552086687316942e-02,1.279029062645514227e-02,1.172391229379622125e-02,1.091208648242551933e-02
5.248074602497734129e+06,3.118405056149391175e-02,2.346793993724363703e-02,1.904205327244787305e-02,1.606438707824475731e-02,1.427005534527206985e-02,1.287090207454851497e-02,1.173789915373765237e-02,1.086529420228865214e-02
5.495408738576248288e+06,3.118314008253142422e-02,2.358758860448460087e-02,1.907057527572895983e-02,1.606824385783496914e-02,1.430301137695194971e-02,1.281636601054182006e-02,1.167948112845234275e-02,1.088734402982908210e-02
5.754399373371566646e+06,3.138167677623281832e-02,2.350966913315975793e-02,1.902760415407550587e-02,1.611431926172715925e-02,1.425465498491342020e-02,1.273508137428718164e-02,1.165907402932796731e-02,1.089955840484277926e-02
6.025595860743568279e+06,3.141386803936048466e-02,2.357360299571282028e-02,1.904110714511637881e-02,1.608229631827168965e-02,1.425621527270797342e-02,1.280481126017963059e-02,1.170564781306773078e-02,1.086500966937642074e-02
6.309573444801942445e+06,3.140291359737720778e-02,2.350982797497501789e-02,1.903004199391452808e-02,1.609662276261955571e-02,1.423750834924133145e-02,1.282524530369572383e-02,1.171797629468569919e-02,1.090907262217177646e-02
6.606934480075964704e+06,3.140864385858558455e-02,2.358113910253534576e-02,1.888066258850171902e-02,1.599054638513194154e-02,1.426579748970630002e-02,1.286170818398344080e-02,1.173339869834192327e-02,1.089605116176897009e-02
6.918309709189362824e+06,3.137974329442725502e-02,2.355369321796593751e-02,1.900578723412462562e-02,1.607608780798890427e-02,1.424664179049197656e-02,1.282608749680918918e-02,1.170488560373446514e-02,1.087078883299567693e-02
7.244359600749891251e+06,3.139057484506690976e-02,2.355406461782905483e-02,1.897298889691761969e-02,1.605484709490485537e-02,1.426258516776326285e-02,1.279943303879945045e-02,1.174919464911211575e-02,1.086188231593467231e-02
7.585775750291851349e+06,3.138873607426260343e-02,2.343800334057276682e-02,1.903110933887640008e-02,1.611184523664097035e-02,1.424594823462947170e-02,1.280320966260390693e-02,1.171455053831210735e-02,1.089853712184368599e-02
7.943282347242821939e+06,3.145490528132070807e-02,2.342706671058398735e-02,1.901909293989269972e-02,1.603736101133517236e-02,1.428574554549252515e-02,1.280266460085490408e-02,1.172296026217950309e-02,1.089100059891054927e-02
8.317637711026708595e+06,3.142163710322399411e-02,2.353179118947585149e-02,1.892713136991491796e-02,1.609718622700654495e-02,1.427524573264932900e-02,1.279268703383533608e-02,1.174091467447872621e-02,1.089973749593942803e-02
8.709635899560796097e+06,3.122219395011880880e-02,2.358692143973319111e-02,1.908498256344561342e-02,1.605037186915961658e-02,1.426872681969132764e-02,1.277096518130071967e-02,1.174582115529745549e-02,1.092295734907013441e-02
9.120108393559115008e+06,3.143422010276845924e-02,2.353140974427124499e-02,1.899536116544956951e-02,1.611827398558865823e-02,1.422553996118523269e-02,1.281151341534661828e-02,1.171360505660553816e-02,1.091986238007433205e-02
9.549925860214369372e+06,3.153390013811496750e-02,2.358219859986928832e-02,1.900870012625875335e-02,1.609507111219754191e-02,1.428249223494459062e-02,1.278250625175907096e-02,1.171822386437508003e-02,1.086168532038663329e-02
1.000000000000000000e+07,3.137358200874752062e-02,2.348947302469386877e-02,1.899831072243116439e-02,1.607858001831241612e-02,1.425943099971689609e-02,1.282323747030705667e-02,1.170878819671663379e-02,1.090260439992146550e-02
1.047128548050898500e+07,3.138591389041627683e-02,2.351526018658413320e-02,1.900798269197749232e-02,1.608222265099200701e-02,1.429754075383849084e-02,1.283959085627688762e-02,1.170967424427148650e-02,1.086859693823001571e-02
1.096478196143182926e+07,3.154574827256505926e-02,2.343749381050738712e-02,1.897814053822935096e-02,1.606970617739866478e-02,1.424947913294291775e-02,1.282816041868819340e-02,1.172250834250028982e-02,1.086102924318588583e-02
1.148153621496884152e+07,3.127181540527458614e-02,2.344864235300692448e-02,1.900679534036977050e-02,1.608151221531363417e-02,1.429114707649315266e-02,1.276154785282253984e-02,1.168723318770292958e-02,1.090836388222790783e-02
1.202264434617413022e+07,3.128865309835466429e-02,2.354130022449302945e-02,1.898257387968702026e-02,1.608319022548894764e-02,1.424966141697217928e-02,1.284695577318895228e-02,1.168980624827506247e-02,1.088218301375913112e-02
1.258925411794166267e+07,3.137615505398136384e-02,2.354894736838402877e-02,1.897085198888174770e-02,1.608733237807035907e-02,1.425826084211546073e-02,1.280881678410543401e-02,1.169776594474881797e-02,1.090977829472504490e-02
1.318256738556404784e+07,3.139103982247016394e-02,2.348056809363640099e-02,1.901488702032960720e-02,1.604830780644470392e-02,1.428071079475488891e-02,1.278024935083931293e-02,1.175395393208525374e-02,1.088105482845660825e-02
1.380384264602886699e+07,3.141515963679786250e-02,2.356200062112463398e-02,1.896316699033349581e-02,1.599629700762046289e-02,1.428302463072939933e-02,1.281783564504688014e-02,1.166838820557612386e-02,1.087415547821821322e-02
1.445439770745928027e+07,3.146776045540351785e-02,2.347831865277962005e-02,1.896460288388466739e-02,1.600732425272207923e-02,1.427105036402023623e-02,1.279961981082105779e-02,1.171331960359527948e-02,1.088319635141815102e-02
1.513561248436207138e+07,3.122954158847813036e-02,2.357563018191530940e-02,1.904395487309186105e-02,1.611886708638346835e-02,1.426851302358593879e-02,1.276752113077964622e-02,1.170527116918627757e-02,1.084155031148774720e-02
1.584893192461110838e+07,3.133900794446894261e-02,2.366162794336867936e-02,1.904800459875429647e-02,1.610087891522527653e-02,1.428459251448885650e-02,1.280097089239612927e-02,1.167427897889345562e-02,1.089393179065668849e-02
1.659586907437563129e+07,3.133671870640155482e-02,2.349941970845698461e-02,1.899797071312976302e-02,1.607417089053203574e-02,1.428312602884417894e-02,1.278660138590948653e-02,1.167173234574399657e-02,1.089336080860921034e-02
1.737800828749376163e+07,3.135006260494906105e-02,2.361482530002072949e-02,1.898560011800921876e-02,1.604205160897542379e-02,1.426016688287180464e-02,1.276080606953652538e-02,1.170173434799589261e-02,1.086842669132563784e-02
1.819700858609982580e+07,3.138510977426346021e-02,2.352717483457142378e-02,1.897939134555006943e-02,1.607872165486648811e-02,1.428841703501928379e-02,1.278906472609995376e-02,1.169581750779167748e-02,1.087835369681676781e-02
1.905460717963244393e+07,3.144152409168828044e-02,2.348692656995709019e-02,1.903245701133168821e-02,1.607965742288095315e-02,1.427592422303698011e-02,1.281332179004433802e-02,1.172432541163406262e-02,1.088941790941428019e-02
1.995262314968882874e+07,3.131000985352998256e-02,2.350877916101766843e-02,1.898596721920782493e-02,1.608730806428844071e-02,1.426593326555983081e-02,1.276023357934855974e-02,1.172638491001083173e-02,1.086766129017869252e-02
2.089296130854040757e+07,3.133050971953835195e-02,2.356249826650526000e-02,1.896151208405139413e-02,1.609530012617656214e-02,1.428853932259570823e-02,1.282571566187653937e-02,1.171901968990765597e-02,1.087301757011381251e-02
2.187761623949551955e+07,3.142421400324745678e-02,2.353671891220136814e-02,1.900753978169277686e-02,1.617166562011565847e-02,1.426921646377517575e-02,1.286300574954208145e-02,1.167186245412796079e-02,1.088221238019897175e-02
2.290867652767769992e+07,3.135777624826355248e-02,2.346627203218988947e-02,1.894219048650594775e-02,1.608442566817419248e-02,1.429515874397871769e-02,1.273696232715594394e-02,1.173345064961308845e-02,1.089303439665147838e-02
2.398832919019494951e+07,3.140628190376424517e-02,2.358470087899054712e-02,1.887858542289441721e-02,1.609166307715142671e-02,1.425183456659299963e-02,1.288607147748421083e-02,1.170236904599207019e-02,1.086132471742972012e-02
2.511886431509582326e+07,3.147898589626266230e-02,2.353707300338500619e-02,1.904450725697897848e-02,1.609780143511141057e-02,1.425322510223839614e-02,1.282983084131693145e-02,1.170836938632588767e-02,1.087501155958262196e-02
2.630267991895381361e+07,3.142276079274290007e-02,2.357324347142537857e-02,1.906734051307365507e-02,1.609089182359302317e-02,1.423622105716024211e-02,1.281347454079696455e-02,1.176837833915661720e-02,1.091249202112169747e-02
2.754228703338163346e+07,3.131456260374498174e-02,2.356085636165176911e-02,1.895931638554947118e-02,1.612571820173417173e-02,1.425972397035706919e-02,1.277186862633529658e-02,1.167481546546156150e-02,1.091868374235110614e-02
2.884031503126611561e+07,3.132206372989259496e-02,2.350888970026843161e-02,1.901428018355413863e-02,1.611566790335931462e-02,1.425993688006537731e-02,1.281774893560256798e-02,1.168010758317097018e-02,1.086668956508920168e-02
3.019951720402019098e+07,3.144736477518895318e-02,2.355240278732427528e-02,1.899807833578483901e-02,1.609172556750499208e-02,1.429345919115314681e-02,1.281283747806545234e-02,1.170571323401528585e-02,1.090107773137692464e-02
3.162277660168379173e+07,3.134289397347522071e-02,2.348660942220508890e-02,1.901099810078258831e-02,1.619271646892329539e-02,1.425317060719232844e-02,1.280622433804390857e-02,1.171789230853198874e-02,1.089800363111540632e-02
3.311311214825907722e+07,3.119050910456348108e-02,2.354779010044099133e-02,1.896417357536581139e-02,1.610532178498204348e-02,1.426342961023659150e-02,1.278875184445108469e-02,1.169328000208312394e-02,1.089424178673020598e-02
3.467368504525309801e+07,3.125519286822758813e-02,2.358388532734032733e-02,1.894846915518638361e-02,1.609358935071788371e-02,1.430185578602205694e-02,1.281195120365600376e-02,1.172348475011886736e-02,1.087443819048699960e-02
3.630780547701017559e+07,3.139073221505093297e-02,2.343993733359330672e-02,1.896593891316760566e-02,1.605108137771021556e-02,1.427055068474077960e-02,1.280482598654359046e-02,1.171196976777489317e-02,1.083133951416170686e-02
3.801893963205612451e+07,3.128877292284494571e-02,2.348188047491218955e-02,1.896560389474083452e-02,1.605235099233578294e-02,1.427545746503980188e-02,1.277435601529327072e-02,1.175723157138242048e-02,1.090064737450908809e-02
3.981071705534969270e+07,3.128314502274279901e-02,2.350631610606160674e-02,1.901550381082837970e-02,1.607729601976747025e-02,1.424711298449137138e-02,1.277672244004449814e-02,1.171834398512605450e-02,1.087810208178795202e-02
4.168693834703346342e+07,3.138814979868471966e-02,2.348642908154839268e-02,1.895513368539047602e-02,1.605303518290112155e-02,1.429050138807083127e-02,1.282418599286666919e-02,1.173878220632350658e-02,1.086809551508351353e-02
4.365158322401665151e+07,3.127478067215515301e-02,2.360358943413527408e-02,1.902845455328576463e-02,1.609597089070251286e-02,1.427290218016464760e-02,1.277352245732118682e-02,1.171433633397294533e-02,1.087645540290420321e-02
4.570881896148751676e+07,3.141313172732328185e-02,2.355164167411301010e-02,1.905055761177727042e-02,1.609874807537812341e-02,1.424170973865430262e-02,1.289969402307123564e-02,1.169929576008258212e-02,1.087172293823436206e-02
4.786300923226380348e+07,3.106942129232891786e-02,2.351956590136609210e-02,1.897661917596036099e-02,1.611699024449745818e-02,1.425552671339374612e-02,1.283114112705682416e-02,1.169001042243857265e-02,1.087318512932439370e-02
5.011872336272714287e+07,3.135127356119716407e-02,2.354054157392859725e-02,1.904333901580127636e-02,1.610602441308367841e-02,1.428076668549196904e-02,1.278821766714979304e-02,1.173916520386597377e-02,1.086811316268590337e-02
5.248074602497733384e+07,3.144472344719518447e-02,2.350038133231389589e-02,1.902429697058517777e-02,1.617596305694808667e-02,1.424256742014021540e-02,1.276718551242114232e-02,1.171743838440479288e-02,1.088350291304825655e-02
5.495408738576248288e+07,3.144613299614229529e-02,2.353357731619542051e-02,1.902301916098145945e-02,1.606237048550181179e-02,1.426685020295974035e-02,1.277556696301764341e-02,1.175848029590135548e-02,1.087080956305652192e-02
5.754399373371566832e+07,3.136365959681076260e-02,2.351822172494802410e-02,1.897688023279826483e-02,1.606111242539883660e-02,1.427295337118043329e-02,1.283875855160251066e-02,1.173003540580497966e-02,1.091992919666255613e-02
6.025595860743568838e+07,3.133272956459694225e-02,2.357523307281600769e-02,1.900540101645069660e-02,1.604534286261646153e-02,1.426032141676658420e-02,1.280841303099541396e-02,1.172902215767025053e-02,1.087602213947878177e-02
6.309573444801943004e+07,3.139461985637723856e-02,2.350667718186015553e-02,1.902089460261097500e-02,1.607358642645609001e-02,1.426011375300402680e-02,1.283114004080899463e-02,1.169275953135890354e-02,1.087191585856410285e-02
6.606934480075964332e+07,3.139175330989281421e-02,2.348167558827548781e-02,1.892972754697209992e-02,1.611661337073867425e-02,1.428610393787598659e-02,1.275553379996711111e-02,1.171998067531633721e-02,1.087190262627418455e-02
6.918309709189362824e+07,3.122044295453209675e-02,2.350086120684924396e-02,1.901379571911324118e-02,1.603899227266111435e-02,1.425713946882547697e-02,1.281092343553765292e-02,1.170405387768095468e-02,1.088643884526191256e-02
7.244359600749890506e+07,3.139092590998565635e-02,2.349758637355285618e-02,1.899223872475266917e-02,1.605618188661493001e-02,1.425779590864929662e-02,1.281788708144728298e-02,1.172583873468080289e-02,1.086837552789948237e-02
7.585775750291851163e+07,3.133679605401726298e-02,2.348804206860471630e-02,1.897100292050035372e-02,1.602886414770164636e-02,1.425231966236133706e-02,1.283772452351339237e-02,1.171284407545886488e-02,1.089148849752768350e-02
7.943282347242821753e+07,3.134980214885507710e-02,2.346053045958902683e-02,1.901049162469130999e-02,1.610424852852729294e-02,1.427609194685856321e-02,1.278819290199657149e-02,1.171970824102076814e-02,1.087581404700544221e-02
8.317637711026708782e+07,3.132187062719831577e-02,2.347704424682136443e-02,1.894933379639889698e-02,1.614530961948561216e-02,1.429071170006883558e-02,1.283153425694111456e-02,1.173440116450687187e-02,1.091145051734966620e-02
8.709635899560795724e+07,3.125320566636551750e-02,2.347114453196191483e-02,1.895300685467966526e-02,1.612719921906575343e-02,1.427808945356272459e-02,1.275290634927787187e-02,1.170850998764880885e-02,1.087704985247936636e-02
9.120108393559114635e+07,3.133500119700338704e-02,2.352005060227727387e-02,1.897894850570245803e-02,1.603557225071095341e-02,1.432983405898794263e-02,1.281110475631071395e-02,1.172130509431781528e-02,1.088981343420289058e-02
9.549925860214368999e+07,3.138982919250258435e-02,2.356502801537647962e-02,1.904118209670925890e-02,1.611568245344034006e-02,1.426042655962331783e-02,1.282522015657198457e-02,1.173379873557625283e-02,1.086971893253846876e-02
1.000000000000000000e+08,3.150434526539683255e-02,2.352672357304324419e-02,1.901560038076605466e-02,1.604238481493627799e-02,1.425076768493118741e-02,1.273944955694936848e-02,1.171247801258814246e-02,1.086672855051050782e-02


==> anc/fig11_L_heisenbergtime.csv <==
1.200000000000000000e+01,6.902131228652473283e+02
1.600000000000000000e+01,1.642202303499505888e+03
2.000000000000000000e+01,3.216849182269911580e+03
2.400000000000000000e+01,5.576784126248615394e+03
2.800000000000000000e+01,8.875690227106390012e+03
3.200000000000000000e+01,1.328953959780979130e+04
3.600000000000000000e+01,1.895431341468309984e+04
4.000000000000000000e+01,2.607170285141032218e+04


==> anc/fig11_imb_inf.csv <==
4.818085343080646087e-03


==> anc/fig11_t-unscaled_imb-scaled.csv <==
1.047128548050899575e-02,3.744172638460246105e+01,5.312046933850333374e+01,7.007040630828593919e+01,8.822156681221032670e+01,1.051662857126518844e+02,1.244501030715589138e+02,1.441145319524989361e+02,1.638617773667753283e+02
1.096478196143185063e-02,3.743695370666077338e+01,5.311369810662693425e+01,7.006147447957313545e+01,8.821032127232028586e+01,1.051528802447338649e+02,1.244342395206187746e+02,1.440961617915006912e+02,1.638408900469521257e+02
1.148153621496882971e-02,3.743172158727328025e+01,5.310627504347014849e+01,7.005168283022844378e+01,8.819799318343820005e+01,1.051381843032427099e+02,1.244168488705793436e+02,1.440760232332951318e+02,1.638179920171660910e+02
1.202264434617413176e-02,3.742598590598878161e+01,5.309813755342545250e+01,7.004094879136134466e+01,8.818447858810171169e+01,1.051220739637317791e+02,1.243977844740257126e+02,1.440539464585596079e+02,1.637928901889167435e+02
1.258925411794167490e-02,3.741969832720464240e+01,5.308921706069912716e+01,7.002918190571357115e+01,8.816966359710811219e+01,1.051044134624498412e+02,1.243768856734133834e+02,1.440297454240788113e+02,1.637653730267905701e+02
1.318256738556407466e-02,3.741280590186684663e+01,5.307943844423456881e+01,7.001628308227675745e+01,8.815342345105544553e+01,1.050850540776386595e+02,1.243539764772517628e+02,1.440032163297489376e+02,1.637352088054163914e+02
1.380384264602885214e-02,3.740525063242677817e+01,5.306871942051074598e+01,7.000214378215115119e+01,8.813562149531604462e+01,1.050638329076347475e+02,1.243288641141748627e+02,1.439741359441735256e+02,1.637021437056391164e+02
1.445439770745927249e-02,3.739696899784993889e+01,5.305696986966461992e+01,6.998664512964705864e+01,8.811610806088786774e+01,1.050405715367737542e+02,1.243013374542451572e+02,1.439422597765112641e+02,1.636658997358813110e+02
1.513561248436207964e-02,3.738789143522564729e+01,5.304409110004755945e+01,6.996965694217294640e+01,8.809471924299906220e+01,1.050150745794115039e+02,1.242711652860287614e+02,1.439073200813060112e+02,1.636261724636042345e+02
1.584893192461113431e-02,3.737794177427922193e+01,5.302997504596415723e+01,6.995103667198767994e+01,8.807127556874820584e+01,1.049871280916672873e+02,1.242380944371469127e+02,1.438690236820601456e+02,1.635826285406782858e+02
1.659586907437560557e-02,3.736703662082599209e+01,5.301450339297889514e+01,6.993062825240834002e+01,8.804558054445382709e+01,1.049564978397767021e+02,1.242018477251484398e+02,1.438270495983149999e+02,1.635349030053419881e+02
1.737800828749375484e-02,3.735508468494039391e+01,5.299754662479316636e+01,6.990826084056288892e+01,8.801741907275398091e+01,1.049229274131787264e+02,1.241621217246579221e+02,1.437810464599763236e+02,1.634825963422576649e+02
1.819700858609983596e-02,3.734198604934552179e+01,5.297896298531714621e+01,6.988374744827915208e+01,8.798655572887037124e+01,1.048861361697209986e+02,1.241185843358665863e+02,1.437306296915901100e+02,1.634252712810019545e+02
1.905460717963247327e-02,3.732763137326158898e+01,5.295859734918349915e+01,6.985688345220093254e+01,8.795273288482009377e+01,1.048458169996107898e+02,1.240708721385488786e+02,1.436753784482521894e+02,1.633624493121655235e+02
1.995262314968879874e-02,3.731190102668988828e+01,5.293627999357703118e+01,6.982744497373178660e+01,8.791566866974324057e+01,1.048016338940103509e+02,1.240185875149146568e+02,1.436148322838260469e+02,1.632936068990886440e+02
2.089296130854039618e-02,3.729466414986318767e+01,5.291182526390680607e+01,6.979518711895065053e+01,8.787505475393801646e+01,1.047532193034838315e+02,1.239612955237992935e+02,1.435484875312012605e+02,1.632181713621932317e+02
2.187761623949553008e-02,3.727577763236933350e+01,5.288503012553086791e+01,6.975984206821988209e+01,8.783055394366400037e+01,1.047001712708727581e+02,1.238985205079425782e+02,1.434757933734642279e+02,1.631355164118856464e+02
2.290867652767772378e-02,3.725508500626418851e+01,5.285567259347056535e+01,6.972111700485545782e+01,8.778179757332958388e+01,1.046420503226479042e+02,1.238297424154828548e+02,1.433961475841213087e+02,1.630449573051805316e+02
2.398832919019489723e-02,3.723241524734532959e+01,5.282351003185188887e+01,6.967869187195555014e+01,8.772838268134016459e+01,1.045783761023784706e+02,1.237543928163139242e+02,1.433088919139632083e+02,1.629457456005672213e+02
2.511886431509579437e-02,3.720758147868093602e+01,5.278827731469615969e+01,6.963221694633956815e+01,8.766986895569992555e+01,1.045086237297422400e+02,1.236718505936951686e+02,1.432133071018628243e+02,1.628370634853009165e+02
2.630267991895381477e-02,3.718037957048967712e+01,5.274968483969218624e+01,6.958131021855997744e+01,8.760577543547276491e+01,1.044322198685163841e+02,1.235814372915245372e+02,1.431086074868177036e+02,1.627180176493274075e+02
2.754228703338166065e-02,3.715058663058649557e+01,5.270741638674564911e+01,6.952555456816411095e+01,8.753557695448162690e+01,1.043485384873140731e+02,1.234824120980723592e+02,1.429939351989993668e+02,1.625876326805606595e+02
2.884031503126605750e-02,3.711795937986072857e+01,5.266112681346447744e+01,6.946449472386416346e+01,8.745870031422937529e+01,1.042568962975535101e+02,1.233739664478284510e+02,1.428683539085602945e+02,1.624448439573607459e+02
3.019951720402016052e-02,3.708223240768722917e+01,5.261043958035254064e+01,6.939763399908102315e+01,8.737452017404596916e+01,1.041565478543621452e+02,1.232552182245563301e+02,1.427308421126190012e+02,1.622884900159556310e+02
3.162277660168379134e-02,3.704311630282261092e+01,5.255494409941523060e+01,6.932443079455742918e+01,8.728235464800890497e+01,1.040466803079637117e+02,1.231252055508332433e+02,1.425802859433703986e+02,1.621173043734276291e+02
3.311311214825911342e-02,3.700029565626955730e+01,5.249419290119514869e+01,6.924429486146890156e+01,8.718146060037720702e+01,1.039264077957014933e+02,1.229828801524427888e+02,1.424154714838473978e+02,1.619299067909560677e+02
3.467368504525316503e-02,3.695342693385150312e+01,5.242769861705282608e+01,6.915658332083403081e+01,8.707102863425819805e+01,1.037947654684138570e+02,1.228271002902051663e+02,1.422350765827403904e+02,1.617247939675577584e+02
3.630780547701013827e-02,3.690213621791825460e+01,5.235493077588854760e+01,6.906059643815930826e+01,8.695017777218288302e+01,1.036507031495886224e+02,1.226566232574058972e+02,1.420376621661381762e+02,1.615003296619133835e+02
3.801893963205612431e-02,3.684601681977413534e+01,5.227531241758132552e+01,6.895557315632795792e+01,8.681794983238974339e+01,1.034930786318340239e+02,1.224700974482268094e+02,1.418216630524402149e+02,1.612547342494041800e+02
3.981071705534973415e-02,3.678462676719225755e+01,5.218821652936589572e+01,6.884068639493114006e+01,8.667330351115919029e+01,1.033206506230065855e+02,1.222660540118133810e+02,1.415853782873752493e+02,1.609860737336385910e+02
4.168693834703354750e-02,3.671748617486949939e+01,5.209296231631461893e+01,6.871503813078139444e+01,8.651510818977288864e+01,1.031320713641490840e+02,1.220428981182374173e+02,1.413269610295218683e+02,1.606922482470563693e+02
4.365158322401661156e-02,3.664407451001927285e+01,5.198881132327014853e+01,6.857765428247911643e+01,8.634213749492145951e+01,1.029258789536111891e+02,1.217988998770790658e+02,1.410444080334738430e+02,1.603709800942457377e+02
4.570881896148751983e-02,3.656382777065519463e+01,5.187496343316847458e+01,6.842747943193647586e+01,8.615306265401085284e+01,1.027004894267834771e+02,1.215321849671786651e+02,1.407355487984315516e+02,1.600198014150811900e+02
4.786300923226385201e-02,3.647613560065661176e+01,5.175055277598236358e+01,6.826337142800764468e+01,8.594644570224586744e+01,1.024541886592646875e+02,1.212407250578831537e+02,1.403980344752119436e+02,1.596360415734639844e+02
5.011872336272722023e-02,3.638033837363378353e+01,5.161464359376514466e+01,6.808409593221443856e+01,8.572073261705796199e+01,1.021851241835677797e+02,1.209223281284892835e+02,1.400293266552087914e+02,1.592168144121776265e+02
5.248074602497725810e-02,3.627572428713489927e+01,5.146622612079976733e+01,6.788832098439844742e+01,8.547424647790907670e+01,1.018912970362499522e+02,1.205746288242978466e+02,1.396266862015471020e+02,1.587590055561277040e+02
5.495408738576245539e-02,3.616152652010318036e+01,5.130421255399285485e+01,6.767461168741066047e+01,8.520518077630730147e+01,1.015705537843130486e+02,1.201950790255171739e+02,1.391871623264717925e+02,1.582592599960384518e+02
5.754399373371569398e-02,3.603692051994999446e+01,5.112743320775788192e+01,6.744142513514638893e+01,8.491159303259955493e+01,1.012205789175421984e+02,1.197809388500393624e+02,1.387075821708553462e+02,1.577139702436485891e+02
6.025595860743578058e-02,3.590102150141471782e+01,5.093463297007198065e+01,6.718710573783371842e+01,8.459139891338021755e+01,1.008388878378933242e+02,1.193292683637126999e+02,1.381845412026091253e+02,1.571192654187045719e+02
6.309573444801933051e-02,3.575288225779970475e+01,5.072446820253043143e+01,6.690988113295644268e+01,8.424236708676851038e+01,1.004228207287994223e+02,1.188369203330076971e+02,1.376143948217174966e+02,1.564710017087257654e+02
6.606934480075957183e-02,3.559149140642862363e+01,5.049550425740671500e+01,6.660785891000382719e+01,8.386211510293765059e+01,9.996953764702284673e+01,1.183005344257106657e+02,1.369932516415055943e+02,1.557647547356502002e+02
6.918309709189363055e-02,3.541577221448092416e+01,5.024621381922238328e+01,6.627902442273688166e+01,8.344810664456916527e+01,9.947601524798962203e+01,1.177165333461310297e+02,1.363169690093496627e+02,1.549958144699193667e+02
7.244359600749898653e-02,3.522458217882807219e+01,4.997497631732668566e+01,6.592124001408357969e+01,8.299765055666335911e+01,9.893904563273723340e+01,1.170811214826833435e+02,1.355811514358153147e+02,1.541591834528590539e+02
7.585775750291835762e-02,3.501671356414296810e+01,4.968007869948549171e+01,6.553224603614913235e+01,8.250790213736735268e+01,9.835523789072082934e+01,1.163902867476301140e+02,1.347811527191938410e+02,1.532495792224004845e+02
7.943282347242813790e-02,3.479089513720747107e+01,4.935971790423766237e+01,6.510966411080227090e+01,8.197586725078947723e+01,9.772102300726386659e+01,1.156398064006646678e+02,1.339120826819275578e+02,1.522614419844888403e+02
8.317637711026708291e-02,3.454579537159750657e+01,4.901200542123328319e+01,6.465100314415482785e+01,8.139840990818838407e+01,9.703266290627388457e+01,1.148252577685366163e+02,1.329688195749085367e+02,1.511889487311802611e+02
8.709635899560805306e-02,3.428002743501082250e+01,4.863497438280915475e+01,6.415366867950511676e+01,8.077226405364399398e+01,9.628626450579196216e+01,1.139420348994879504e+02,1.319460293521219114e+02,1.500260351730281343e+02
9.120108393559096804e-02,3.399215631021630912e+01,4.822658968498669907e+01,6.361497624574051457e+01,8.009405038148358358e+01,9.547779977262348439e+01,1.129853723198660163e+02,1.308381931669161986e+02,1.487664270226182168e+02
9.549925860214358853e-02,3.368070843810470194e+01,4.778476168927699064e+01,6.303216942831889469e+01,7.936029910100808138e+01,9.460313286751073747e+01,1.119503771847677598e+02,1.296396445852267050e+02,1.474036823299357764e+02
1.000000000000000056e-01,3.334418430501293784e+01,4.730736410445072693e+01,6.240244345291375083e+01,7.856747964329754552e+01,9.365805556675820753e+01,1.108320712262881074e+02,1.283446181402923685e+02,1.459312467172348136e+02
1.047128548050899610e-01,3.298107442276541690e+01,4.679225668466182242e+01,6.172297512084696081e+01,7.771203836656869157e+01,9.263833221972872423e+01,1.096254439898535367e+02,1.269473109538907494e+02,1.443425234753670736e+02
1.096478196143185063e-01,3.258987916393667206e+01,4.623731340018216684e+01,6.099095996155644883e+01,7.679044534936021194e+01,9.153975554071089960e+01,1.083255188952493313e+02,1.254419592023178751e+02,1.426309605440819439e+02
1.148153621496882937e-01,3.216913291040492595e+01,4.564045673059489161e+01,6.020365745879536945e+01,7.579925134994928726e+01,9.035821452064044479e+01,1.069274336433586825e+02,1.238229311870735074e+02,1.407901563780585832e+02
1.202264434617413141e-01,3.171743294241426270e+01,4.499969868634833148e+01,5.935844514916776404e+01,7.473515593710993699e+01,8.908977565672576304e+01,1.054265363859173306e+02,1.220848386498509228e+02,1.388139865635971830e+02
1.258925411794167559e-01,3.123347342823797845e+01,4.431318906909010025e+01,5.845288226553076072e+01,7.359508763839141920e+01,8.773077850847383274e+01,1.038184988509279805e+02,1.202226677110130311e+02,1.366967527547738541e+02
1.318256738556407293e-01,3.071608475935419236e+01,4.357927131744965266e+01,5.748478338163948820e+01,7.237629667968897706e+01,8.627794626377597353e+01,1.020994472315126984e+02,1.182319303647892355e+02,1.344333549907341876e+02
1.380384264602884659e-01,3.016427829906488256e+01,4.279654603339255914e+01,5.645230218245292519e+01,7.107646047160739045e+01,8.472851149994852449e+01,1.002661110551711232e+02,1.161088367800185353e+02,1.320194876774794182e+02
1.445439770745927111e-01,2.957729635843336169e+01,4.196394192323265315e+01,5.535402500813020765e+01,6.969380139791969953e+01,8.308035660896985064e+01,9.831598940277307008e+01,1.138504876735109548e+02,1.294518584009751123e+02
1.513561248436207929e-01,2.895466686618824426e+01,4.108079339399930063e+01,5.418907316880385849e+01,6.822721564137289363e+01,8.133216737838421295e+01,9.624753268862174593e+01,1.114550846820695682e+02,1.267284272132586977e+02
1.584893192461113431e-01,2.829626174335343691e+01,4.014692339810621036e+01,5.295721217270993009e+01,6.667641070566065764e+01,7.948359693591925179e+01,9.406033669304892442e+01,1.089221548993247239e+02,1.238486620316309796e+02
1.659586907437560488e-01,2.760235741615239036e+01,3.916272929918500267e+01,5.165896492852154864e+01,6.504204792978359251e+01,7.753543564129319066e+01,9.175534361523692439e+01,1.062527835162525207e+02,1.208138032577579253e+02
1.737800828749375415e-01,2.687369519576051502e+01,3.812926853036315578e+01,5.029572466175311973e+01,6.332588462712882915e+01,7.548978052496732971e+01,8.933504256503897523e+01,1.034498457850955049e+02,1.176271276306809312e+02
1.819700858609983596e-01,2.611153842528286262e+01,3.704833963965993604e+01,4.886986173348597617e+01,6.153090852730863958e+01,7.335019554373477035e+01,8.680365915393949194e+01,1.005182263334777275e+02,1.142941976958454688e+02
1.905460717963247397e-01,2.531772236490974848e+01,3.592255299677738378e+01,4.738481680873284319e+01,5.966145500616531905e+01,7.112185130916047626e+01,8.416732075060717477e+01,9.746501027431887110e+01,1.108230791984595527e+02
1.995262314968879735e-01,2.449469180317089823e+01,3.475538403904296558e+01,4.584517098090022813e+01,5.772329527102816371e+01,6.881163018135423215e+01,8.143418069492535949e+01,9.429962677232737178e+01,1.072245044036383206e+02
2.089296130854039757e-01,2.364552042862380787e+01,3.355120057964311542e+01,4.425668167385121166e+01,5.572368142060275886e+01,6.642817994151040750e+01,7.861448159330558383e+01,9.103392206086888905e+01,1.035119551733564265e+02
2.187761623949552869e-01,2.277390520138704133e+01,3.231525457216093855e+01,4.262627165637245952e+01,5.367133242708983687e+01,6.398189702617087704e+01,7.572053517875785644e+01,8.768213585354359907e+01,9.970163615936009194e+01
2.290867652767773488e-01,2.188412851310119223e+01,3.105362808535797470e+01,4.096195766320685294e+01,5.157634403037561555e+01,6.148481904670099851e+01,7.276659473038323256e+01,8.426075337960028833e+01,9.581230651689570266e+01
2.398832919019489862e-01,2.098098106577296917e+01,2.977312344444309389e+01,3.927270538838394032e+01,4.945000587758148214e+01,5.895040672918511859e+01,6.976859653792463689e+01,8.078820585161192014e+01,9.186493919842605749e+01
2.511886431509579576e-01,2.006963944548226664e+01,2.848108898179192394e+01,3.756819958343303512e+01,4.730451172028713813e+01,5.639319836850288681e+01,6.674375040477396226e+01,7.728439624809040254e+01,8.788218151478027096e+01
2.630267991895381408e-01,1.915549467474084722e+01,2.718517512115899137e+01,3.585852232756786862e+01,4.515255394323101257e+01,5.382832640543989555e+01,6.370996690307376298e+01,7.377003624656204295e+01,8.388760082730846079e+01
2.754228703338166273e-01,1.824393196660536987e+01,2.589302112005347212e+01,3.415373993123250784e+01,4.300680301393190064e+01,5.127089684651723189e+01,6.068512225774423285e+01,7.026579539700925636e+01,7.990471657762249436e+01
2.884031503126605611e-01,1.734006778445921881e+01,2.461188115645382979e+01,3.246340996942915069e+01,4.087928634415492724e+01,4.873524882478228193e+01,5.768618137463729312e+01,6.679128637377324651e+01,7.595584572853701388e+01
3.019951720402015982e-01,1.644845827189269727e+01,2.334820976596761710e+01,3.079603487564589770e+01,3.878069986719229689e+01,4.623413403376175523e+01,5.472822609986734221e+01,6.336394091217304947e+01,7.206082368124829429e+01
3.162277660168379412e-01,1.557280296132067576e+01,2.210724063681451668e+01,2.915850699257893908e+01,3.671970889572867236e+01,4.377788350188227184e+01,5.182346864498919103e+01,5.999786905656524993e+01,6.823570597930664405e+01
3.311311214825911065e-01,1.471567865811499942e+01,2.089260840296848087e+01,2.755561058377207218e+01,3.470232078534896658e+01,4.137366012452810793e+01,4.898036676316297644e+01,5.670283674857580536e+01,6.449160434827794575e+01
3.467368504525316641e-01,1.387834901046809044e+01,1.970607818364904062e+01,2.598966621117339670e+01,3.273143700047256743e+01,3.902492525469143203e+01,4.620299264211081436e+01,5.348353768650341777e+01,6.083385716663199361e+01
3.630780547701014105e-01,1.306070300908232618e+01,1.854745864054710225e+01,2.446041737746388023e+01,3.080671044490711452e+01,3.673126941139357626e+01,4.349083322610554347e+01,5.033936509865663567e+01,5.726176830117790928e+01
3.801893963205612570e-01,1.226137694321317717e+01,1.741477618411445860e+01,2.296526171659284188e+01,2.892483693972810599e+01,3.448876073191750180e+01,4.083920386578405726e+01,4.726489378619034198e+01,5.376915366750323244e+01
3.981071705534973137e-01,1.147810473173642087e+01,1.630477434138166259e+01,2.149991096145438618e+01,2.708038701912844815e+01,3.229093766044687897e+01,3.824042500198553540e+01,4.425124535733672104e+01,5.034589238918037069e+01
4.168693834703355305e-01,1.070831642877254986e+01,1.521376661808436914e+01,2.005951675067456819e+01,2.526722484975316974e+01,3.013050150853675291e+01,3.568582759094039147e+01,4.128841216186203411e+01,4.698056873898271135e+01
4.365158322401658797e-01,9.949960655518093944e+00,1.413880856554560594e+01,1.864021663913505122e+01,2.348045697832237266e+01,2.800164030674059390e+01,3.316850576325492028e+01,3.836844488570300626e+01,4.366409716845085853e+01
4.570881896148749624e-01,9.202463739299561851e+00,1.307906517011058511e+01,1.724093645178739820e+01,2.171870477258158516e+01,2.590273779816869038e+01,3.068652479729648164e+01,3.548916518494421268e+01,4.039394575276518395e+01
4.786300923226382564e-01,8.467662811664050437e+00,1.203714212072577894e+01,1.586514329909641674e+01,1.998631584714362930e+01,2.383900842034971035e+01,2.824604012688471499e+01,3.265777282878811860e+01,3.717824134188090568e+01
5.011872336272722439e-01,7.750477778766898140e+00,1.102004632140219087e+01,1.452210770088519709e+01,1.829495862302278297e+01,2.182439504006302045e+01,2.586354138431225280e+01,2.989343756770475480e+01,3.403872191686249948e+01
5.248074602497725394e-01,7.059044784187418209e+00,1.003938035513994009e+01,1.322715374358813456e+01,1.666394385279926382e+01,1.988194670588467972e+01,2.356629409706218325e+01,2.722780322657125751e+01,3.101131619869903844e+01
5.495408738576245122e-01,6.404057596749290759e+00,9.110408782305498221e+00,1.200042073121850450e+01,1.511867261090309711e+01,1.804196039342482294e+01,2.139013109151713721e+01,2.470242472078916762e+01,2.814323595559421065e+01
5.754399373371569260e-01,5.797190086624322447e+00,8.249813668801161626e+00,1.086389755702808735e+01,1.368690889693082902e+01,1.633752745666064499e+01,1.937416898905678408e+01,2.236264994138799267e+01,2.548602444178947835e+01
6.025595860743577781e-01,5.248722782613915783e+00,7.472311615741126012e+00,9.836960052215006911e+00,1.239316446284334994e+01,1.479782933607336659e+01,1.755286006352925554e+01,2.024842539801883134e+01,2.308510350991429050e+01
6.309573444801933606e-01,4.764847270421953773e+00,6.786803815122338435e+00,8.931300481511943445e+00,1.125231176699552904e+01,1.344051592578655097e+01,1.594696251870078463e+01,1.838386093332666604e+01,2.096790450366233927e+01
6.606934480075961069e-01,4.345482525518185923e+00,6.193244978414836233e+00,8.146815859544439320e+00,1.026439285781042621e+01,1.226551690180227538e+01,1.455621814617903098e+01,1.676878094148145948e+01,1.913425216350293567e+01
6.918309709189366385e-01,3.983635609920991083e+00,5.681702831232757767e+00,7.470395850099327717e+00,9.413063024334332951e+00,1.125319830475189775e+01,1.335719240505494554e+01,1.537625381428527760e+01,1.755354216095365061e+01
7.244359600749902262e-01,3.667154988603888555e+00,5.234823347939497218e+00,6.879207345998588963e+00,8.669678008996804408e+00,1.036926249107469111e+01,1.230912101993408925e+01,1.415937576239819151e+01,1.617244225653065826e+01
7.585775750291835484e-01,3.382987590487227081e+00,4.833873910115491057e+00,6.348690340182834291e+00,8.003299748846968598e+00,9.576718059493936508e+00,1.136814790365277261e+01,1.306773225809911843e+01,1.493360543999908252e+01
7.943282347242813790e-01,3.122806902836818832e+00,4.466769371421458246e+00,5.863143424823911154e+00,7.393965465084214372e+00,8.851745419535417270e+00,1.050618258307866526e+01,1.206915129181739132e+01,1.380041426095365154e+01
8.317637711026708569e-01,2.887563793610332219e+00,4.134608478479931293e+00,5.424301942320346015e+00,6.843461554059939722e+00,8.196574789296967367e+00,9.726200188393379520e+00,1.116728108096227245e+01,1.277699060720237867e+01
8.709635899560805861e-01,2.687975961946488024e+00,3.852468014177872213e+00,5.052296020148055788e+00,6.376572048177840735e+00,7.640971565665485521e+00,9.063996222015669346e+00,1.040346278562516424e+01,1.191034700585842998e+01
9.120108393559096527e-01,2.539167960236523580e+00,3.641876109239131409e+00,4.775610554579963640e+00,6.028574069498858101e+00,7.227270107553605882e+00,8.570376767989456468e+00,9.836002149623279678e+00,1.126680888644508194e+01
9.549925860214358853e-01,2.450900114218882653e+00,3.516952295696485375e+00,4.612723636746479450e+00,5.822335045485814931e+00,6.982957980391897301e+00,8.278524304687977065e+00,9.502417936157181444e+00,1.088901724244789015e+01
1.000000000000000000e+00,2.418816735054584388e+00,3.471884709433810112e+00,4.555609530203701851e+00,5.747755596444166670e+00,6.896041921501833372e+00,8.174626812340767046e+00,9.385662651629443687e+00,1.075737750624096201e+01
1.047128548050899610e+00,2.423858671857518132e+00,3.479906819913557214e+00,4.568545329874351246e+00,5.760341237341718212e+00,6.913273583846106796e+00,8.195642624785650199e+00,9.411911737933207789e+00,1.078738958010884907e+01
1.096478196143185091e+00,2.443182413684489962e+00,3.508620669772460676e+00,4.608555112956705280e+00,5.806758267467782453e+00,6.970663688270650304e+00,8.265458575178087131e+00,9.492798951427165122e+00,1.087763713207782779e+01
1.148153621496882826e+00,2.466695056460129543e+00,3.543455046797411523e+00,4.656488075246453029e+00,5.863548482799893158e+00,7.039797980501273145e+00,8.349924852827966149e+00,9.589309347628187652e+00,1.098268443053890486e+01
1.202264434617413169e+00,2.505085745150793297e+00,3.599300260047118449e+00,4.732211262820539055e+00,5.955879276198280614e+00,7.150356228269552972e+00,8.483746400963138257e+00,9.742803634449566985e+00,1.114892483562016068e+01
1.258925411794167504e+00,2.578347370145768203e+00,3.704581582411860641e+00,4.873147915864303847e+00,6.130572865204729993e+00,7.357972743274094896e+00,8.732495685814711806e+00,1.003072702005803229e+01,1.146488961245564298e+01
1.318256738556407459e+00,2.691798175254665360e+00,3.867401653442759990e+00,5.089205236687509348e+00,6.399982388017548374e+00,7.677158808022033654e+00,9.113046658787077092e+00,1.047408799725630502e+01,1.195633280764450923e+01
1.380384264602885214e+00,2.824963251060899960e+00,4.059458945126178442e+00,5.341737286557002307e+00,6.716220125102967842e+00,8.050452907867672536e+00,9.556922072458588602e+00,1.099444803386806235e+01,1.253681955235354906e+01
1.445439770745927888e+00,2.951300132996713010e+00,4.243359237737288403e+00,5.580520402881615993e+00,7.017590279669029485e+00,8.404013936030096943e+00,9.976308994229150073e+00,1.148952652424625143e+01,1.309252219657878591e+01
1.513561248436208651e+00,3.069305566223416548e+00,4.416233515417412825e+00,5.802320395044817225e+00,7.301004456809937260e+00,8.734496519604453724e+00,1.036732054611343479e+01,1.195233983447414516e+01,1.361657149251049148e+01
1.584893192461114042e+00,3.201385035464309858e+00,4.608280321469520935e+00,6.048918861126715285e+00,7.618080802228244686e+00,9.104617906524628879e+00,1.080476769919710200e+01,1.246660169948342656e+01,1.420337860881124215e+01
1.659586907437561321e+00,3.355291238558828493e+00,4.828822010327918690e+00,6.334617338893345106e+00,7.984138982574027210e+00,9.534101010571257362e+00,1.131244296772138647e+01,1.305985022210094826e+01,1.488169495434418366e+01
1.737800828749376247e+00,3.506478545007457370e+00,5.042169823384392124e+00,6.613233557222236492e+00,8.338682719938832477e+00,9.951953427317389966e+00,1.180621766308010123e+01,1.363869381632227551e+01,1.554128583605753988e+01
1.819700858609982541e+00,3.636764353090704560e+00,5.223049503899776624e+00,6.851479617223001028e+00,8.639366453202368845e+00,1.030886012544484309e+01,1.222760498729843626e+01,1.413808993074836629e+01,1.610404068049922444e+01
1.905460717963246342e+00,3.762365658000132118e+00,5.396158762659944763e+00,7.081648869542291891e+00,8.928031933616667359e+00,1.065604276530662098e+01,1.263755269150029115e+01,1.462331835157896798e+01,1.664301125739905629e+01
1.995262314968878847e+00,3.892747373166775215e+00,5.576500977764977662e+00,7.322251637076349517e+00,9.229846505242269572e+00,1.102272984257851007e+01,1.307086299456113387e+01,1.512604683951623841e+01,1.719848462340405604e+01
2.089296130854038758e+00,4.004790612353180457e+00,5.731616238574208211e+00,7.528801898955913785e+00,9.490299197175572132e+00,1.133933027759775136e+01,1.344531458375868915e+01,1.555153017826138218e+01,1.767141640592112850e+01
2.187761623949551648e+00,4.093127487944332010e+00,5.853464103833923460e+00,7.692001292251799960e+00,9.697279966645787397e+00,1.158758225190512015e+01,1.373996028512840262e+01,1.588270320628504884e+01,1.805195007821735587e+01
2.290867652767772267e+00,4.176659020568551206e+00,5.967805583799277613e+00,7.849188935300789538e+00,9.897238353141130318e+00,1.182482926402243173e+01,1.402165038618404758e+01,1.619702984342837482e+01,1.843189974289236943e+01
2.398832919019489918e+00,4.246132582034544356e+00,6.059825303776326777e+00,7.978398739910281812e+00,1.006592964232181231e+01,1.202423480906673348e+01,1.425517575526739478e+01,1.645328481511855756e+01,1.875261742373784912e+01
2.511886431509579687e+00,4.294004884588468407e+00,6.121329451338025862e+00,8.061768218907220174e+00,1.018178523609538821e+01,1.215799944153115852e+01,1.440824318347792321e+01,1.662254497181540458e+01,1.896236865425312601e+01
2.630267991895381297e+00,4.333664945588051154e+00,6.177161786066928784e+00,8.132654979443149301e+00,1.027748584972470702e+01,1.226813946756533014e+01,1.453611459931307337e+01,1.676617104067355513e+01,1.913282394307068301e+01
2.754228703338166273e+00,4.355546387528825392e+00,6.209601412355620909e+00,8.172423499635319999e+00,1.032702448256406491e+01,1.232888095993172328e+01,1.460961689026635923e+01,1.684242352479792615e+01,1.922660050358126327e+01
2.884031503126605500e+00,4.360640920378711094e+00,6.214350857957506413e+00,8.175109225692944293e+00,1.033164233268880139e+01,1.233692804165647239e+01,1.462057051364485716e+01,1.685363988843255001e+01,1.923815325266197007e+01
3.019951720402016093e+00,4.348987486807736502e+00,6.198560715230508222e+00,8.154187041805444736e+00,1.030107076153758072e+01,1.230216639867366268e+01,1.457781744221740716e+01,1.680915670794522754e+01,1.918450197325951123e+01
3.162277660168379523e+00,4.311553290186085796e+00,6.149203312178529224e+00,8.092182393835638976e+00,1.021070589350086522e+01,1.220059034273170440e+01,1.445756495874354464e+01,1.666668622207115291e+01,1.902377455643599191e+01
3.311311214825911176e+00,4.252225863136327000e+00,6.070248694064695805e+00,7.987351927547353903e+00,1.006915661111676386e+01,1.204338665039398393e+01,1.427453187313761696e+01,1.644524705401522269e+01,1.876434709323758199e+01
3.467368504525316641e+00,4.164452094703973373e+00,5.953392627060112297e+00,7.834959675942667623e+00,9.863480244265586450e+00,1.180600553148525123e+01,1.400138966558665743e+01,1.612627608813111024e+01,1.837999520889601968e+01
3.630780547701013994e+00,4.054023189195069321e+00,5.797370207007696230e+00,7.635976726338079779e+00,9.609293163913713798e+00,1.149476544828795532e+01,1.364467310703376768e+01,1.572918248895541105e+01,1.789643657238454111e+01
3.801893963205612792e+00,3.923138363513048787e+00,5.605498270861341226e+00,7.390532989603602942e+00,9.297554823859293549e+00,1.111899891739742685e+01,1.319904610049634819e+01,1.522002189526133975e+01,1.732237037640251742e+01
3.981071705534973137e+00,3.777388701732582899e+00,5.391597833408639850e+00,7.109132351876461087e+00,8.951292962409153731e+00,1.070288346887930331e+01,1.269474138506167904e+01,1.463310153562520988e+01,1.667494111206283591e+01
4.168693834703354639e+00,3.624717943230973738e+00,5.164350548849159672e+00,6.813484345073141490e+00,8.580567646734147402e+00,1.026392694569781305e+01,1.217021011659794105e+01,1.404476363651726878e+01,1.599356698020304890e+01
4.365158322401661017e+00,3.477034577009565197e+00,4.952136493065874667e+00,6.535212323954329605e+00,8.223562520751386273e+00,9.836486065511776289e+00,1.165984577608184125e+01,1.347862299343224279e+01,1.534298486680680007e+01
4.570881896148751622e+00,3.338500406771302220e+00,4.768141274709433830e+00,6.288474783253402478e+00,7.902475351770370082e+00,9.468909616473572655e+00,1.121330201199389798e+01,1.297093322949067762e+01,1.479160525346756749e+01
4.786300923226384896e+00,3.235541164219649879e+00,4.624115121298417286e+00,6.099180544876949384e+00,7.675194970481894252e+00,9.191126296243565363e+00,1.087313822799330332e+01,1.256492421017289907e+01,1.436194786494503894e+01
5.011872336272724660e+00,3.171306712466122502e+00,4.537005026217803660e+00,5.976071144605012542e+00,7.533121706075141866e+00,9.018316380790942333e+00,1.064118265657941897e+01,1.230758886379060613e+01,1.405852600614641013e+01
5.248074602497728058e+00,3.143837502643219928e+00,4.493432195953602104e+00,5.925659351610759629e+00,7.462372904516207051e+00,8.936493147145874616e+00,1.053647482319617446e+01,1.219681162255685969e+01,1.391376059735693005e+01
5.495408738576248453e+00,3.146891726046050941e+00,4.480560115017641287e+00,5.921799703686216887e+00,7.442405468299126525e+00,8.922823603509613122e+00,1.055599276973451417e+01,1.218099416380656841e+01,1.388572136776130783e+01
5.754399373371566817e+00,3.159447034977737268e+00,4.494083074954054347e+00,5.932755322121832542e+00,7.459383929081472964e+00,8.934476361978273218e+00,1.060128321098244264e+01,1.220301786973912783e+01,1.391129257973493161e+01
6.025595860743575116e+00,3.162458370580216727e+00,4.491450847580524375e+00,5.930117237915779604e+00,7.457855145801860708e+00,8.916810474622751670e+00,1.059843829063641429e+01,1.218211369597560356e+01,1.389424224854769641e+01
6.309573444801929831e+00,3.127914493736217327e+00,4.439409093556274222e+00,5.858914389738756334e+00,7.365701306688117178e+00,8.821275637746840204e+00,1.046308575612157732e+01,1.204663603621236767e+01,1.375712588068419784e+01
6.606934480075957516e+00,3.050943146922611593e+00,4.327000067597101207e+00,5.699094259580705923e+00,7.192121568905903928e+00,8.609706896830974898e+00,1.019295248508382556e+01,1.175027155271767043e+01,1.343461908475484634e+01
6.918309709189362167e+00,2.933416963907049091e+00,4.166409990552336851e+00,5.487176816802732837e+00,6.912897468175811966e+00,8.294835636072347640e+00,9.811700031686193313e+00,1.130495558278059320e+01,1.292669888921082766e+01
7.244359600749898931e+00,2.798062831035576625e+00,3.978876235030816666e+00,5.263102590281564908e+00,6.599794091011776942e+00,7.928703098463760313e+00,9.370669173835990406e+00,1.079963439355987198e+01,1.234858130402911414e+01
7.585775750291835706e+00,2.689028506260183526e+00,3.825113244061702389e+00,5.061185969538603224e+00,6.340813374677030545e+00,7.612790460094531753e+00,9.006951014827270896e+00,1.036592583592064543e+01,1.186653056948368956e+01
7.943282347242813124e+00,2.617872683132976608e+00,3.729412619993921485e+00,4.927778612401875868e+00,6.180577023523573743e+00,7.423927373969402055e+00,8.804003693519511842e+00,1.013187430522541455e+01,1.159278233987719808e+01
8.317637711026709013e+00,2.603355829255362686e+00,3.703051142490909164e+00,4.888277870194026598e+00,6.130985626710674374e+00,7.351079136733259745e+00,8.716599942515902200e+00,1.004337617951259176e+01,1.147910219359120987e+01
8.709635899560804972e+00,2.596531015617779659e+00,3.686627368761397960e+00,4.870195518619051533e+00,6.115596248392512813e+00,7.325178028287476550e+00,8.675845067321269255e+00,1.001809424643926327e+01,1.142143970274138454e+01
9.120108393559096527e+00,2.566103344613760218e+00,3.651773799153531730e+00,4.820937739245779952e+00,6.062433178557209423e+00,7.261828885247616938e+00,8.576943585463027375e+00,9.924011357352364726e+00,1.129293782896117904e+01
9.549925860214358408e+00,2.506883068559816685e+00,3.574856822488027053e+00,4.718663695271009928e+00,5.921132053964304198e+00,7.095486344142750923e+00,8.423215008818521810e+00,9.704872954149783126e+00,1.106716886031377101e+01
1.000000000000000000e+01,2.435224788531481277e+00,3.469299494041142573e+00,4.573513968440661159e+00,5.760493971664742752e+00,6.886244167689177686e+00,8.172153044811047096e+00,9.390621729221525271e+00,1.075194101685563197e+01
1.047128548050899610e+01,2.368508736233212009e+00,3.356903807666137052e+00,4.452573320380066590e+00,5.592278633389868858e+00,6.687170523661183807e+00,7.914867497616929981e+00,9.117534639068436420e+00,1.042483788213801610e+01
1.096478196143185180e+01,2.315144539974505644e+00,3.275836708363324856e+00,4.341401743707510974e+00,5.459571891089184170e+00,6.536633733297516180e+00,7.728789130967980370e+00,8.921729297228431221e+00,1.018300480335456903e+01
1.148153621496882870e+01,2.271067560488838399e+00,3.235062795689339410e+00,4.276891931942489400e+00,5.349646479010877087e+00,6.422641938330309053e+00,7.601390999865062170e+00,8.749148620121440345e+00,1.002396625861171131e+01
1.202264434617413080e+01,2.230315348902040640e+00,3.195040931869088663e+00,4.216137900099254487e+00,5.277211180191325290e+00,6.338210813583935455e+00,7.486678184208597209e+00,8.657724188811494415e+00,9.865016168892386972e+00
1.258925411794167459e+01,2.201170934309682803e+00,3.140300108129911560e+00,4.143798895918473058e+00,5.217316491083276553e+00,6.240946173143763431e+00,7.394115371685877847e+00,8.532296101483002104e+00,9.719640420212860121e+00
1.318256738556407370e+01,2.154810686834271127e+00,3.061389634257102532e+00,4.048588276016105603e+00,5.101673324351365224e+00,6.110428085370878115e+00,7.216108283622010511e+00,8.310132003957216185e+00,9.494656884200557201e+00
1.380384264602885303e+01,2.088644976026149624e+00,2.984229751307991396e+00,3.936760441866740567e+00,4.955683143067613372e+00,5.925313436582959170e+00,7.009143556958491672e+00,8.076731130000959880e+00,9.196719818523401813e+00
1.445439770745928065e+01,2.055052092921580975e+00,2.911369565726762421e+00,3.860643777481425509e+00,4.854169615800771886e+00,5.807077394644984736e+00,6.877710437695986556e+00,7.926966789236731259e+00,9.053379898544218207e+00
1.513561248436208651e+01,2.025175988602542887e+00,2.887766399459419375e+00,3.817530258953670597e+00,4.782646458137774559e+00,5.754073043455124825e+00,6.784592222558348595e+00,7.842401896757019486e+00,8.940346516587645453e+00
1.584893192461114175e+01,1.990349169813875774e+00,2.842625020663118285e+00,3.752727211396351237e+00,4.728506275257227109e+00,5.649108444492928705e+00,6.682178641520740037e+00,7.700362132527581061e+00,8.793309734640105901e+00
1.659586907437561365e+01,1.943940103056476909e+00,2.766649873152416284e+00,3.657423157416232140e+00,4.585841048707224310e+00,5.505157600112784877e+00,6.518156624121345111e+00,7.518742344587098891e+00,8.563026325671495798e+00
1.737800828749376336e+01,1.891918210058016303e+00,2.703556241081705558e+00,3.589505287447154025e+00,4.499511027936862639e+00,5.396727087558798708e+00,6.372221893054336839e+00,7.385226887506728843e+00,8.404098334863189024e+00
1.819700858609982674e+01,1.873999975597721690e+00,2.654596999206058960e+00,3.526704055628429924e+00,4.427955427249535170e+00,5.314040643896211336e+00,6.249711874311791426e+00,7.246574062323973386e+00,8.274263619967864969e+00
1.905460717963246253e+01,1.838189668023616052e+00,2.622956800814267186e+00,3.461211647443821704e+00,4.352186986357340359e+00,5.222356266029832383e+00,6.180812088484534783e+00,7.135348468500724017e+00,8.117551099701385553e+00
1.995262314968878670e+01,1.794794695058251177e+00,2.569259372426864640e+00,3.392155899114681183e+00,4.268214909865891471e+00,5.110160888498326948e+00,6.044363377236240176e+00,6.961549525081561107e+00,7.948632271824607187e+00
2.089296130854038580e+01,1.758949095489119596e+00,2.522089728361534888e+00,3.329889268938031943e+00,4.178935970262900312e+00,5.001805026960958855e+00,5.912066918912930014e+00,6.850289464053140875e+00,7.784605208911903773e+00
2.187761623949552003e+01,1.731062870843503632e+00,2.469800675444499660e+00,3.266886792562163411e+00,4.103056093777010638e+00,4.930771636757405929e+00,5.824531742027115655e+00,6.734158709955269551e+00,7.673490350933901638e+00
2.290867652767772356e+01,1.702417150535722845e+00,2.433041560602759112e+00,3.214325306714860719e+00,4.040560629381855229e+00,4.833251112853715448e+00,5.708407081682118189e+00,6.584651211095166268e+00,7.528640901629102267e+00
2.398832919019490006e+01,1.670861867695821790e+00,2.372954961157760501e+00,3.153983126622042388e+00,3.951794044051855970e+00,4.744880125855560848e+00,5.585506162532387187e+00,6.475307687333466511e+00,7.383685993178288776e+00
2.511886431509579509e+01,1.637817552477390803e+00,2.344758863093965751e+00,3.086549927795787962e+00,3.890607574295420701e+00,4.655304414994041018e+00,5.515084926450311009e+00,6.366667931929741897e+00,7.264923095381048412e+00
2.630267991895381385e+01,1.610018447611043291e+00,2.297585087435969786e+00,3.036606294781611037e+00,3.808167865403020880e+00,4.575405333413731235e+00,5.374836043943350461e+00,6.253572304652388780e+00,7.122061280664919281e+00
2.754228703338166184e+01,1.577359856469499499e+00,2.253774226073674836e+00,2.981046938848026073e+00,3.729476825906032023e+00,4.481984378391534740e+00,5.284372364257727384e+00,6.138148475615545330e+00,6.978307692336905177e+00
2.884031503126605855e+01,1.550241936973971058e+00,2.202113077442000577e+00,2.922437668333729643e+00,3.681573334258513963e+00,4.410080003384170944e+00,5.210666301432582692e+00,6.031195259978017198e+00,6.859599649884950523e+00
3.019951720402016093e+01,1.524553839111367326e+00,2.173846236996588743e+00,2.874919219431161910e+00,3.604914071243040752e+00,4.318789074321969679e+00,5.097890163404999342e+00,5.896961025239725984e+00,6.724060752519545048e+00
3.162277660168379256e+01,1.490102099079525733e+00,2.136742540729863471e+00,2.816870863786483437e+00,3.555385845193360872e+00,4.247677729448945172e+00,5.015308759505950675e+00,5.817826367573888824e+00,6.614452637595245044e+00
3.311311214825911264e+01,1.468112043262382649e+00,2.095625098138840681e+00,2.771455816693880969e+00,3.471932487311602866e+00,4.167146305630050840e+00,4.922666513251991560e+00,5.704299997004650180e+00,6.497853207380331675e+00
3.467368504525316553e+01,1.446305408380222257e+00,2.057677500658728231e+00,2.718111581087740092e+00,3.415154026460771597e+00,4.098437618685442985e+00,4.847362214016846416e+00,5.587482393394521019e+00,6.371928259133368577e+00
3.630780547701014171e+01,1.425724477187618522e+00,2.021946706516841274e+00,2.664669401428469531e+00,3.346169529637842199e+00,4.013900355695257716e+00,4.755796791194520701e+00,5.503566954424639057e+00,6.262856837560359047e+00
3.801893963205612437e+01,1.391912182610669069e+00,1.984693284555938630e+00,2.622194061227018036e+00,3.290498704294575028e+00,3.951208868340917668e+00,4.664754658948040422e+00,5.387715414517772139e+00,6.152975490889838639e+00
3.981071705534973404e+01,1.371820602963092162e+00,1.949458127447998068e+00,2.559217191574776340e+00,3.237256228922224199e+00,3.880497397553845929e+00,4.581251085103538401e+00,5.287670978552394985e+00,6.052704997012983590e+00
4.168693834703355350e+01,1.347982588000525173e+00,1.912570119489934717e+00,2.523480494548119957e+00,3.175975289392210854e+00,3.804841302407054204e+00,4.488296052226240285e+00,5.194964651591304161e+00,5.919394357866971212e+00
4.365158322401661195e+01,1.326256216773265884e+00,1.875503260281754736e+00,2.478458365099407867e+00,3.125569498195999607e+00,3.739151232833120009e+00,4.409405486368354055e+00,5.097129509309261230e+00,5.817253258824663931e+00
4.570881896148751622e+01,1.306378467079266859e+00,1.848664846835427866e+00,2.437485842787513235e+00,3.061231533664977356e+00,3.668997553289142566e+00,4.336152081642651979e+00,5.024541163402060029e+00,5.719176814358405636e+00
4.786300923226384896e+01,1.281951231997447538e+00,1.807829246042940596e+00,2.398099935364773394e+00,3.008105933317830605e+00,3.607927311551316851e+00,4.259798670420668287e+00,4.934075520633488310e+00,5.623078714430569391e+00
5.011872336272725192e+01,1.261897286194000323e+00,1.780768242438431903e+00,2.340890458204847313e+00,2.953571417525115539e+00,3.539708545847617405e+00,4.183561793841815479e+00,4.820437766912147204e+00,5.519562225173236136e+00
5.248074602497728591e+01,1.239389096782425037e+00,1.749561781073807776e+00,2.301074750626899146e+00,2.902669438727791817e+00,3.483425664156107437e+00,4.115899205863289723e+00,4.748432741422710102e+00,5.414310587575152489e+00
5.495408738576248453e+01,1.221448892429659150e+00,1.721806909631558913e+00,2.270430536258194465e+00,2.845117159885178104e+00,3.411184084180540310e+00,4.043204864673385579e+00,4.650765701585763523e+00,5.324091445971374625e+00
5.754399373371566639e+01,1.199253918170839928e+00,1.692744637799676433e+00,2.227837262513381766e+00,2.785442683753258653e+00,3.357006131482548561e+00,3.972981495621576098e+00,4.566407065432268375e+00,5.209010895804937924e+00
6.025595860743574406e+01,1.182678761696670744e+00,1.661056659056788787e+00,2.183961885467192943e+00,2.742621011819989185e+00,3.290861937908669432e+00,3.889670786133678337e+00,4.466486660408214959e+00,5.125566092563432541e+00
6.309573444801930009e+01,1.165530601020004164e+00,1.630759219700167906e+00,2.150270154507013753e+00,2.703960620282813920e+00,3.234642098450572600e+00,3.823277321138720541e+00,4.418257294032718718e+00,5.040359650596687224e+00
6.606934480075958049e+01,1.148451335222408387e+00,1.603361114808455223e+00,2.105563307043368582e+00,2.649071908146941379e+00,3.178686099220733752e+00,3.762207672515573087e+00,4.323718542851737290e+00,4.950976282026085862e+00
6.918309709189362877e+01,1.130309210650836782e+00,1.573616343274550688e+00,2.060804843728722524e+00,2.601162031497106675e+00,3.120803974846058537e+00,3.686058928834973880e+00,4.271267278102060416e+00,4.858167632525170809e+00
7.244359600749898220e+01,1.114333583926932825e+00,1.541367673338647215e+00,2.037751883423126742e+00,2.555494879076717130e+00,3.070624292632322838e+00,3.619559135160355989e+00,4.173777346366982499e+00,4.775512520348114798e+00
7.585775750291836061e+01,1.102354210741593121e+00,1.513840631859548091e+00,1.997253706995119282e+00,2.503050929484136766e+00,3.019980773522243922e+00,3.560285563405994669e+00,4.096440938422482247e+00,4.682247502272967488e+00
7.943282347242814012e+01,1.088497428340404749e+00,1.487115661213423756e+00,1.963717385534155868e+00,2.462472646439348711e+00,2.958509557231224107e+00,3.500634116210952662e+00,4.016745170389274477e+00,4.612584256486935708e+00
8.317637711026708303e+01,1.069338657878173171e+00,1.466004514942213621e+00,1.927685392992253277e+00,2.425337764223495007e+00,2.909138416953914508e+00,3.439626195235243156e+00,3.958626187951360897e+00,4.527943107582692583e+00
8.709635899560805683e+01,1.055219505927384782e+00,1.437665974407176694e+00,1.889126916599846107e+00,2.379631870615583455e+00,2.850472853813551755e+00,3.375835972536701757e+00,3.897013610576248954e+00,4.441009075287348118e+00
9.120108393559097237e+01,1.046323434366126071e+00,1.416650683848742265e+00,1.854549327569591011e+00,2.337391218153502592e+00,2.808163156611992228e+00,3.320363479696649467e+00,3.815771566885231447e+00,4.364154446422848999e+00
9.549925860214358408e+01,1.027599573161424251e+00,1.389416974916620973e+00,1.832882694334069695e+00,2.296137647886387079e+00,2.755817033675038275e+00,3.248679947393485090e+00,3.756115404188441254e+00,4.294964308186143498e+00
1.000000000000000000e+02,1.016042460894465149e+00,1.370199167594909895e+00,1.790229605203404128e+00,2.253824587816790626e+00,2.701301548797229835e+00,3.197868778914493948e+00,3.694316773494453976e+00,4.208643504470257035e+00
1.047128548050898473e+02,1.004997705335596292e+00,1.345748493133464230e+00,1.764945408096799229e+00,2.218295548156716368e+00,2.653536373415546823e+00,3.140579098820684312e+00,3.625699019668045420e+00,4.140824413199740484e+00
1.096478196143185073e+02,9.978286580924363713e-01,1.327486906929912891e+00,1.731219786006912509e+00,2.170309956785818173e+00,2.612137132067084089e+00,3.085003125451466932e+00,3.551683791881681707e+00,4.071989909398624263e+00
1.148153621496881698e+02,9.826772880443604974e-01,1.301264352234255961e+00,1.700704731418191562e+00,2.131573883369268785e+00,2.559172620080806926e+00,3.022428755656721755e+00,3.492235915973985527e+00,3.987693899740380576e+00
1.202264434617413116e+02,9.778228592896803795e-01,1.282655748747445479e+00,1.670614088314501089e+00,2.094257063025751098e+00,2.515481509129005033e+00,2.983491437125758594e+00,3.445546840006343814e+00,3.911805472642398751e+00
1.258925411794166251e+02,9.646178747654469143e-01,1.258231950911704367e+00,1.642503915352285571e+00,2.057985324851825393e+00,2.476163479861034133e+00,2.922030586635325999e+00,3.371381146226640535e+00,3.845559829970839338e+00
1.318256738556407299e+02,9.510597401888492008e-01,1.241909886745546698e+00,1.612720897424939848e+00,2.017153275467044704e+00,2.433832940169704973e+00,2.870903902635114857e+00,3.321003987257920897e+00,3.786789826032812112e+00
1.380384264602883775e+02,9.506251224069393047e-01,1.221534414871409790e+00,1.585999103602345084e+00,1.987016227348993525e+00,2.384081345009273267e+00,2.827758846043685104e+00,3.254818558986629196e+00,3.715227008882089343e+00
1.445439770745927888e+02,9.455849649868837137e-01,1.199501646797340282e+00,1.561815115736898685e+00,1.950447156985897879e+00,2.345210047648904172e+00,2.767645735356978776e+00,3.197788172807619400e+00,3.646331833679835821e+00
1.513561248436207052e+02,9.432024125547137094e-01,1.185226296369686683e+00,1.526896533540173184e+00,1.917660868670417740e+00,2.304391774585398345e+00,2.715892990139721963e+00,3.144821320176006019e+00,3.593428201503700681e+00
1.584893192461114211e+02,9.291266267396237621e-01,1.168103452529252184e+00,1.505159627350382889e+00,1.882056215477195371e+00,2.261530385616639549e+00,2.681762826996524129e+00,3.091821803247931655e+00,3.524143212086417343e+00
1.659586907437559660e+02,9.290670804707631403e-01,1.148357515156996467e+00,1.474640243506101900e+00,1.846089661355910794e+00,2.223627270428818026e+00,2.617822489805424535e+00,3.044043508746633542e+00,3.463412457554937873e+00
1.737800828749376194e+02,9.240244578202697623e-01,1.133485959618277805e+00,1.449750431301299436e+00,1.816574579410489276e+00,2.178077192582062338e+00,2.583515446642494329e+00,2.987266062606067418e+00,3.406464878704808186e+00
1.819700858609982674e+02,9.211185965360544348e-01,1.116968750174147651e+00,1.427819546941684337e+00,1.775936160887646720e+00,2.143837761680404519e+00,2.528746670864494561e+00,2.933773187820424511e+00,3.332483682931099533e+00
1.905460717963248385e+02,9.108472962713073384e-01,1.103168047754807146e+00,1.401137199266505817e+00,1.752221062801272655e+00,2.103400165244385001e+00,2.480847828811750588e+00,2.878387748528294043e+00,3.276505753966949985e+00
1.995262314968878741e+02,9.065278152524505195e-01,1.084320448333084164e+00,1.378679770118861114e+00,1.722271879706609443e+00,2.067362675589200727e+00,2.437687946489993873e+00,2.817771523779767140e+00,3.230475041549127013e+00
2.089296130854040712e+02,9.113612011066013485e-01,1.069406801915264937e+00,1.359993871196880644e+00,1.684157745520466376e+00,2.034281833295311870e+00,2.401652967362364333e+00,2.766682325247830754e+00,3.167227714320473009e+00
2.187761623949551790e+02,9.106079399357627224e-01,1.060296461399083290e+00,1.334278397068024313e+00,1.660381164961291844e+00,1.995829275779811285e+00,2.361203971513224253e+00,2.730773474172641713e+00,3.110139905050311793e+00
2.290867652767774700e+02,9.066752796309214268e-01,1.043240761915773751e+00,1.307644524028544586e+00,1.632439835070966572e+00,1.959511437880907758e+00,2.318403209035159396e+00,2.681209879175651345e+00,3.055102145476835229e+00
2.398832919019489793e+02,9.071290358904944284e-01,1.028877561795235929e+00,1.285603712183560843e+00,1.601187808073093244e+00,1.926903359923320957e+00,2.282168769777183748e+00,2.632815078588507163e+00,2.998634315125512373e+00
2.511886431509582280e+02,9.071736704894256542e-01,1.017855351188775570e+00,1.273356362214753679e+00,1.573526288625490821e+00,1.893023525995911616e+00,2.236136128499999653e+00,2.584426133805116432e+00,2.951752701670473211e+00
2.630267991895381670e+02,9.036207958717696886e-01,1.005980921286322660e+00,1.252757866327256941e+00,1.553989880337403928e+00,1.860261051733915316e+00,2.194419996093496916e+00,2.531262267188147508e+00,2.895529547707618168e+00
2.754228703338168884e+02,9.047545497321830554e-01,9.974288703672615775e-01,1.229529109470227866e+00,1.518011230682459578e+00,1.826162173290191815e+00,2.154856080324042189e+00,2.486936522048704745e+00,2.843366139674783799e+00
2.884031503126605571e+02,9.024028311570236882e-01,9.883534629575455588e-01,1.213831178366892471e+00,1.494577046847117563e+00,1.793829142902144458e+00,2.113058243862977470e+00,2.455806699707473673e+00,2.794632618352013154e+00
3.019951720402019077e+02,9.063214427103551962e-01,9.771806188291722872e-01,1.196874802039254559e+00,1.470288681308900225e+00,1.762640717651592803e+00,2.075484470451586017e+00,2.403105283405436499e+00,2.738816725917740502e+00
3.162277660168379612e+02,9.096200147811920322e-01,9.664315494909204718e-01,1.176285517817584170e+00,1.443020345520222847e+00,1.729709029921576713e+00,2.047618288933898967e+00,2.368922881600881158e+00,2.693625044724262008e+00
3.311311214825907427e+02,9.093501086021079649e-01,9.611122620301373320e-01,1.161501702294825966e+00,1.420323408014920963e+00,1.699503417816754514e+00,2.001375919501198197e+00,2.317112513038098953e+00,2.651970264795538768e+00
3.467368504525316553e+02,9.184347235979816171e-01,9.537181696799065245e-01,1.136506772443866886e+00,1.390950199625871742e+00,1.670981602191955018e+00,1.973906971365154694e+00,2.292820101406211730e+00,2.601431279055761436e+00
3.630780547701010050e+02,9.134666838702366620e-01,9.444031009342493954e-01,1.122177820698459838e+00,1.365828003840512395e+00,1.646823577413924822e+00,1.942898512234484842e+00,2.247429678733072755e+00,2.553098919649311682e+00
3.801893963205612863e+02,9.213910540674832284e-01,9.366095523500967968e-01,1.103875841450218775e+00,1.352459397279517139e+00,1.619135123293247602e+00,1.899232904920324927e+00,2.201772011785617877e+00,2.513943338631702495e+00
3.981071705534969283e+02,9.157820103220019048e-01,9.306964252667050408e-01,1.095246519222067283e+00,1.325227132118966367e+00,1.589619453240713964e+00,1.870196458854774146e+00,2.170361471011496235e+00,2.470281196216276509e+00
4.168693834703354923e+02,9.233649095096700954e-01,9.262204535456184384e-01,1.078306471477354256e+00,1.307234417721876429e+00,1.559440819664998701e+00,1.843797035195445355e+00,2.131407466885050450e+00,2.423331086765779574e+00
4.365158322401656505e+02,9.240355809930326236e-01,9.219370866969365252e-01,1.062298716637385176e+00,1.282023946780633361e+00,1.533260781062452782e+00,1.807880643562893352e+00,2.094110827451989731e+00,2.380156792588896231e+00
4.570881896148752048e+02,9.334506348107348694e-01,9.197805523449048559e-01,1.055946873185868107e+00,1.263975026467123008e+00,1.507032506776831760e+00,1.776768969119214114e+00,2.052102260465246353e+00,2.330775055388555117e+00
4.786300923226380064e+02,9.337186495036535749e-01,9.152073202825157239e-01,1.041838626211673224e+00,1.228481132548243204e+00,1.481899390610405876e+00,1.744676637579100298e+00,2.014742938151926399e+00,2.303235080056369455e+00
5.011872336272724624e+02,9.426009298514816948e-01,9.106073763303229596e-01,1.027497025915911744e+00,1.221029563682370034e+00,1.456216028135369989e+00,1.714545490062979516e+00,1.983323858486287339e+00,2.252181018499641585e+00
5.248074602497722481e+02,9.374353087593960687e-01,9.079115539122054601e-01,1.014943014726534365e+00,1.203710921662802802e+00,1.435053129000829264e+00,1.685899750033614586e+00,1.937079527764947073e+00,2.214034659469739097e+00
5.495408738576247742e+02,9.455538807548750091e-01,9.075710607415556908e-01,1.005858828499471835e+00,1.182357425982339283e+00,1.412289686402029565e+00,1.665340279517693256e+00,1.910421099628178299e+00,2.178017319516279748e+00
5.754399373371566071e+02,9.498524597492911115e-01,9.081354717428625767e-01,9.965496047011820346e-01,1.171462918412490062e+00,1.389163342146097824e+00,1.629097653082853814e+00,1.874020873655154240e+00,2.138200320598837134e+00
6.025595860743580943e+02,9.490378356833121254e-01,9.096324048275342689e-01,9.874565973626717730e-01,1.157137882803747297e+00,1.361988058873282448e+00,1.595799559539604173e+00,1.849803073811934873e+00,2.105780508783238414e+00
6.309573444801930009e+02,9.503587483930476809e-01,9.046185395986524602e-01,9.711452279793622022e-01,1.131267822262543410e+00,1.341019352543491250e+00,1.576603274392978538e+00,1.814327897484629970e+00,2.066146598782752086e+00
6.606934480075964302e+02,9.617483364689538572e-01,9.086801523039333972e-01,9.674803944168918202e-01,1.112510212670556387e+00,1.317966441191728677e+00,1.547125569838675441e+00,1.780442359261356966e+00,2.034054685322721046e+00
6.918309709189362593e+02,9.642191261066129782e-01,9.070476146561224917e-01,9.550388412247304837e-01,1.098986811821394127e+00,1.293351649087779665e+00,1.518579221812496716e+00,1.742524695504229060e+00,1.999436654169683081e+00
7.244359600749905894e+02,9.665695844806527770e-01,9.055130254766401432e-01,9.503982796177441461e-01,1.085383326902726875e+00,1.275858842920137848e+00,1.492632899229987986e+00,1.718342623955713577e+00,1.956408777751132533e+00
7.585775750291835493e+02,9.652485216578222671e-01,9.134724158499391011e-01,9.399332623846322621e-01,1.072777636374748766e+00,1.256230038393601145e+00,1.466375051515083516e+00,1.692282578993625552e+00,1.924049514340732348e+00
7.943282347242821970e+02,9.766048158425344461e-01,9.102365062434569776e-01,9.371459328754746521e-01,1.063813099872178869e+00,1.237856947494900384e+00,1.435450072811811584e+00,1.664015284131634909e+00,1.892889973162539485e+00
8.317637711026708303e+02,9.767217221401630622e-01,9.107179500991778864e-01,9.327526073293792575e-01,1.047980792893058677e+00,1.217915240484243045e+00,1.419412863030191430e+00,1.632698249371415500e+00,1.853580477083681677e+00
8.709635899560814778e+02,9.724701017550342330e-01,9.162912174174971947e-01,9.229913860888970811e-01,1.031398781941825549e+00,1.198623151208878967e+00,1.384993504480662940e+00,1.606059744620898622e+00,1.822411865304225609e+00
9.120108393559096385e+02,9.855143744819038210e-01,9.185114363479145450e-01,9.239105937779709121e-01,1.020754113923667550e+00,1.180869144990487118e+00,1.367378437091405052e+00,1.580607705910022975e+00,1.789064719243214308e+00
9.549925860214368640e+02,9.809341139774145901e-01,9.182211535600813823e-01,9.188187926934267002e-01,1.014767078451231264e+00,1.162284545065678465e+00,1.346511363701802910e+00,1.546843016870399268e+00,1.761705957602393013e+00
1.000000000000000000e+03,9.737785654138177982e-01,9.245920869717586532e-01,9.139619725909312598e-01,9.996478396910948305e-01,1.144317591121779776e+00,1.324916303789894556e+00,1.524104895566869899e+00,1.734723543267309598e+00
1.047128548050898416e+03,9.913288367433534809e-01,9.287690877847346593e-01,9.129068183331837671e-01,9.852326695879538576e-01,1.128063598349484886e+00,1.298398950565024856e+00,1.501432462943040447e+00,1.702077290177131719e+00
1.096478196143185187e+03,9.849454824603897096e-01,9.353487238163167294e-01,9.166317316640966162e-01,9.800652761721018180e-01,1.114600363744418843e+00,1.282024052806338688e+00,1.476053238473432838e+00,1.673623546944816187e+00
1.148153621496881669e+03,9.876581062720743986e-01,9.363063584957688201e-01,9.098319447463590892e-01,9.723764178181631967e-01,1.100660031429913754e+00,1.261458372249722570e+00,1.448574511224717698e+00,1.639034478102482595e+00
1.202264434617413144e+03,9.825531866020363880e-01,9.435901560148981515e-01,9.088608587707892594e-01,9.662516720240759138e-01,1.083232684568609328e+00,1.251300402862473682e+00,1.423381303383717711e+00,1.616007137851539266e+00
1.258925411794166166e+03,9.916851369871632071e-01,9.398840721114872787e-01,9.099742791109017848e-01,9.602758968963660546e-01,1.073755540206668302e+00,1.224094183862577845e+00,1.405897452103979317e+00,1.589292713210905372e+00
1.318256738556407527e+03,9.864064037171346166e-01,9.460128474307826218e-01,9.073105263631766615e-01,9.485285525874127543e-01,1.055501009671987900e+00,1.206717753078498934e+00,1.373785376341770004e+00,1.564183709883295137e+00
1.380384264602883832e+03,9.864655632557099985e-01,9.532875152081027315e-01,9.133857496827697542e-01,9.358126382861597925e-01,1.045903678860433228e+00,1.188172616805423631e+00,1.358870416909415235e+00,1.539754309675002597e+00
1.445439770745927945e+03,9.920974865030630641e-01,9.554400969665309828e-01,9.103330339890821632e-01,9.350599044520285785e-01,1.036216992181461904e+00,1.179882817979223564e+00,1.335386664429494052e+00,1.506769614454276818e+00
1.513561248436207279e+03,9.930105892462910422e-01,9.594422850724206864e-01,9.094268987854016162e-01,9.308113758519577230e-01,1.023827161742264513e+00,1.158868157025423562e+00,1.315098347583850247e+00,1.486498799203858967e+00
1.584893192461114040e+03,9.929859659306170538e-01,9.613859921060891045e-01,9.109311486101390187e-01,9.304308637268692284e-01,1.014548712566937239e+00,1.143447800725157393e+00,1.289935811955235767e+00,1.460989355749785501e+00
1.659586907437559603e+03,1.000488301270419766e+00,9.632878633499244447e-01,9.191093956150466759e-01,9.219180048296288232e-01,1.002042952948807741e+00,1.126390896021465471e+00,1.271754871185730718e+00,1.433637256679712868e+00
1.737800828749376251e+03,9.930260067767886500e-01,9.607338844531203570e-01,9.240781964469424459e-01,9.221512524748114448e-01,9.955281058274952910e-01,1.109527386277626704e+00,1.249427456634591982e+00,1.406182534373799919e+00
1.819700858609982561e+03,9.963861996818111910e-01,9.664833042595442070e-01,9.188043886770108637e-01,9.190882522433202473e-01,9.859155195338695776e-01,1.094565381187268871e+00,1.233444886734923029e+00,1.389793286764883229e+00
1.905460717963248271e+03,1.000072057805194925e+00,9.712543593060943836e-01,9.227610850197630610e-01,9.150541288852235278e-01,9.761594808435836157e-01,1.075137002393470098e+00,1.206029574277368344e+00,1.365799035444642984e+00
1.995262314968878854e+03,9.922341440063753293e-01,9.785263206654047918e-01,9.230378782559771622e-01,9.150508843427272998e-01,9.658535321076047175e-01,1.063522440480858533e+00,1.190934754848565813e+00,1.346936956837334165e+00
2.089296130854040712e+03,9.958349255138726486e-01,9.740960269768617064e-01,9.301123936878785692e-01,9.165102073791230319e-01,9.585175768316460676e-01,1.051542741620843602e+00,1.173908014400626865e+00,1.320460016194488828e+00
2.187761623949551904e+03,9.990654962531663186e-01,9.806176069367923409e-01,9.330627236642108358e-01,9.166610153728457222e-01,9.537038350465364411e-01,1.047178066452767009e+00,1.157152871197186350e+00,1.298765504072272314e+00
2.290867652767774871e+03,9.935441214812036348e-01,9.795667897149373804e-01,9.364332634796339594e-01,9.106981645774735457e-01,9.388719555254598781e-01,1.023761141767139504e+00,1.144018701126698012e+00,1.277716828996716458e+00
2.398832919019489964e+03,9.955693139824658422e-01,9.811373412819626161e-01,9.419028366433502830e-01,9.100549457618440918e-01,9.394932026066453723e-01,1.016876048194361504e+00,1.131038644750758992e+00,1.253420061866095114e+00
2.511886431509582053e+03,9.977000449095200230e-01,9.844447922820487307e-01,9.442055059014378138e-01,9.077843293370513322e-01,9.383641307957604205e-01,1.006174409183540952e+00,1.110838322506431997e+00,1.236250484347289458e+00
2.630267991895381329e+03,9.954923544144588243e-01,9.872456316124228470e-01,9.487138855013974581e-01,9.130357670355065958e-01,9.299032564480322893e-01,9.964855958004207315e-01,1.096573511383596156e+00,1.215585534107613386e+00
2.754228703338168998e+03,9.979099359052863161e-01,9.862802279837034058e-01,9.510234822843272040e-01,9.138124347880661746e-01,9.300500480796215497e-01,9.873034454873648169e-01,1.080086751040478132e+00,1.202858894080507168e+00
2.884031503126605912e+03,9.922981072091462407e-01,9.890736163129097980e-01,9.552548449101863071e-01,9.136983383862302688e-01,9.250224551666857975e-01,9.812552498636396558e-01,1.073502204514033886e+00,1.188134089339971000e+00
3.019951720402018964e+03,9.999975864083572308e-01,9.890328662208482946e-01,9.598210257885484431e-01,9.225900404974524127e-01,9.201785946269862571e-01,9.746660206876492927e-01,1.054275941004322537e+00,1.167007291159353644e+00
3.162277660168379498e+03,9.994660143521367779e-01,9.882954246028916589e-01,9.617974607797845632e-01,9.257200364671686055e-01,9.187055805359470861e-01,9.637492129429119370e-01,1.048039317291346695e+00,1.150933914293573945e+00
3.311311214825907882e+03,1.004989224829766492e+00,9.918721733994946277e-01,9.643116015786145079e-01,9.240597903170992833e-01,9.194976478313416912e-01,9.581416592961635725e-01,1.035352282932453738e+00,1.133525026701562632e+00
3.467368504525316894e+03,1.001406980836857530e+00,9.888660229199123242e-01,9.659674365435149124e-01,9.262928482691772381e-01,9.152201031847699841e-01,9.486598542899258302e-01,1.028175386659932578e+00,1.115837081001094244e+00
3.630780547701010164e+03,9.976065001042597746e-01,9.928083010123931462e-01,9.694537511047072176e-01,9.319077641541408941e-01,9.142625308682458263e-01,9.459833307141414238e-01,1.009121814671085637e+00,1.106506266635559843e+00
3.801893963205612636e+03,1.003435669262861207e+00,9.959104386188022406e-01,9.665901246644837963e-01,9.336202627191165782e-01,9.183719943342339986e-01,9.379750245582301194e-01,1.000643288400134168e+00,1.089049033754635243e+00
3.981071705534969169e+03,1.001292736485699386e+00,9.955693685935251835e-01,9.717840632264653777e-01,9.310278430885022827e-01,9.163080842700016548e-01,9.364295410789388319e-01,9.914240026597341826e-01,1.072065076181398346e+00
4.168693834703354696e+03,1.007482597156436288e+00,9.962578554129873920e-01,9.717029713053506601e-01,9.394337467713139711e-01,9.186572377761466068e-01,9.268538888647053220e-01,9.817176551489510405e-01,1.062167325316094590e+00
4.365158322401656733e+03,1.004909284452931262e+00,9.920820887107748565e-01,9.734073531612136287e-01,9.493373002676522843e-01,9.161649932156217258e-01,9.274645553095364203e-01,9.815524332241689631e-01,1.052380119021034011e+00
4.570881896148751366e+03,9.988330825576060557e-01,9.923367113455880961e-01,9.808085827161909798e-01,9.454301778509428544e-01,9.181077477020321842e-01,9.279337869107794345e-01,9.660653533266132520e-01,1.038130830360056045e+00
4.786300923226380291e+03,9.992516230332653127e-01,9.969181645731552965e-01,9.839783126844060535e-01,9.476111438388976627e-01,9.209122239062735860e-01,9.212504091026707531e-01,9.610263277745605404e-01,1.030051011528329896e+00
5.011872336272725079e+03,1.000650645914945569e+00,9.957425029992691412e-01,9.809302051177851700e-01,9.514506934002178173e-01,9.231538345408917268e-01,9.149359224715253314e-01,9.558201208028392903e-01,1.017310112330178651e+00
5.248074602497723390e+03,9.987681988373905417e-01,9.915173652243266522e-01,9.800190995625653878e-01,9.513143721411029263e-01,9.262538822160186758e-01,9.167894937950193945e-01,9.500861133214003607e-01,1.009822573402216150e+00
5.495408738576248652e+03,9.983569917050032494e-01,9.949822452359990965e-01,9.842555069787524147e-01,9.566895364354550679e-01,9.263341713859465365e-01,9.142643779489617595e-01,9.461091913207909654e-01,9.963409239208618207e-01
5.754399373371566071e+03,1.003868771480349809e+00,9.964065699716531110e-01,9.926653164377620131e-01,9.627992019270318336e-01,9.311189911543623632e-01,9.182137136410545297e-01,9.403709047319980252e-01,9.839672388180523699e-01
6.025595860743580488e+03,1.001844454182438282e+00,1.002194665050126776e+00,9.871910316955558873e-01,9.618128025736435438e-01,9.333604668931499981e-01,9.176942578119695604e-01,9.315235059825165420e-01,9.792985976995954855e-01
6.309573444801930236e+03,9.982841563361362081e-01,9.971541207870070478e-01,9.875011433495953783e-01,9.617116564021043201e-01,9.335283414130093327e-01,9.182256461568054640e-01,9.324601424725855736e-01,9.678291068212938608e-01
6.606934480075964530e+03,1.003779226351321219e+00,9.946790277139675451e-01,9.953618400692526569e-01,9.741680245995796295e-01,9.395565701743183729e-01,9.179263342489260014e-01,9.282523564826142826e-01,9.628882633597120044e-01
6.918309709189362366e+03,1.002298924398526525e+00,9.991860717958420679e-01,9.945088780027293573e-01,9.707460805210708088e-01,9.399577425246028461e-01,9.225309644598695957e-01,9.313431471059655520e-01,9.581085208918987961e-01
7.244359600749906349e+03,1.001117316992807815e+00,9.969932485476203921e-01,9.943923115482337094e-01,9.752302658749952835e-01,9.450520760320324509e-01,9.220775430983032539e-01,9.267310908562919058e-01,9.529983719238086515e-01
7.585775750291835720e+03,9.991972484407780630e-01,9.984467172660269618e-01,9.930726841785660897e-01,9.795755208698809779e-01,9.514356557356282718e-01,9.273432192557093945e-01,9.181810343180573097e-01,9.457847821697268342e-01
7.943282347242821743e+03,1.001300230362915045e+00,9.985013924998306090e-01,9.912821242188361026e-01,9.778209382592962795e-01,9.507479344086420259e-01,9.293395630767354865e-01,9.207587791788941489e-01,9.375063309514458654e-01
8.317637711026709439e+03,1.002899661946511367e+00,9.998193913189291626e-01,9.947802453136975753e-01,9.794167023286284302e-01,9.528549574674975986e-01,9.329040974134981123e-01,9.201861403174645959e-01,9.362250880948925769e-01
8.709635899560813414e+03,1.000912646406429962e+00,9.993804695664288973e-01,9.957782913281957304e-01,9.819543728067020583e-01,9.583195786450218190e-01,9.265314663212405044e-01,9.235434268900474253e-01,9.311604983651916578e-01
9.120108393559095930e+03,1.004702095760793057e+00,9.991902214441894525e-01,1.000402629687700662e+00,9.837396270429853429e-01,9.616908057493639417e-01,9.277322115827877358e-01,9.245459120435596256e-01,9.252399512345353960e-01
9.549925860214369095e+03,1.006758621588005553e+00,9.999250255952930599e-01,9.990068260862999816e-01,9.888564278555914688e-01,9.631301624450634424e-01,9.345616460313257434e-01,9.244772241244149091e-01,9.260558272784485956e-01
1.000000000000000000e+04,9.982970583530216269e-01,9.956713448468491601e-01,1.003227296088823106e+00,9.852540495490424988e-01,9.652555305008265751e-01,9.382222984418382428e-01,9.267869451751868937e-01,9.273675161524097543e-01
1.047128548050898462e+04,1.002108453077972472e+00,1.000066300747183279e+00,9.979539009152977869e-01,9.857588716148117935e-01,9.656126183647877337e-01,9.363034833983725491e-01,9.258029714187602233e-01,9.228985670285532183e-01
1.096478196143185050e+04,1.000422697346196044e+00,1.000639539524399435e+00,9.958223671832797663e-01,9.891598272900832267e-01,9.689302727555103578e-01,9.409827478315561100e-01,9.267117910626835320e-01,9.238542023378111256e-01
1.148153621496881715e+04,9.968600412172750058e-01,1.003977712613540074e+00,9.939205537056141626e-01,9.892441293780487310e-01,9.763817111431417617e-01,9.462402537586309670e-01,9.301322307710032655e-01,9.202985234349368993e-01
1.202264434617413099e+04,1.001453146288433738e+00,1.002455231379187239e+00,9.944039126116510641e-01,9.895395556202633003e-01,9.788728595078673989e-01,9.489070616832767646e-01,9.288109386412257695e-01,9.213079315401143665e-01
1.258925411794166212e+04,9.982763424511930106e-01,9.951961094859386181e-01,9.971740310231163029e-01,9.906435610309884954e-01,9.765630449788252898e-01,9.509377977327609921e-01,9.303865927931592728e-01,9.262381857133616947e-01
1.318256738556407436e+04,1.001453776189735301e+00,1.001148541071059439e+00,9.968391566873033849e-01,9.907860911252492908e-01,9.759618487721571922e-01,9.569718421063427849e-01,9.320356530382474247e-01,9.256624513468609816e-01
1.380384264602883741e+04,1.007601602228175075e+00,9.973822276241758322e-01,9.955701574781268270e-01,9.919425387783000758e-01,9.820418645278877756e-01,9.580597856403101353e-01,9.376967143554316708e-01,9.290392556043276517e-01
1.445439770745928035e+04,9.987205346102251413e-01,1.002435261680860279e+00,9.913099541491273703e-01,9.925050594574629237e-01,9.801227691004216203e-01,9.631781635717152623e-01,9.426486288670886671e-01,9.277905626076277112e-01
1.513561248436207097e+04,1.002679718609880366e+00,9.972672863977650737e-01,1.000257365015853939e+00,9.955936424746889557e-01,9.822878105545823635e-01,9.617629080068367253e-01,9.441728397843736076e-01,9.218204354892491903e-01
1.584893192461114086e+04,1.000024389154889226e+00,1.004134967724114480e+00,9.967062753273426834e-01,9.978341610621856983e-01,9.858715153368180495e-01,9.701162473334665748e-01,9.464511410043329187e-01,9.287873003458786414e-01
1.659586907437559785e+04,9.982622399068663555e-01,9.989413584442389249e-01,9.957649201234518577e-01,1.000097184618327306e+00,9.888352572790998218e-01,9.716341411934202865e-01,9.501495849859661336e-01,9.308119362856956958e-01
1.737800828749376160e+04,9.963920608685802316e-01,1.004914267684036577e+00,9.943190052473991347e-01,9.976794212658551819e-01,9.911763708607237433e-01,9.725487142474732449e-01,9.532700276693236718e-01,9.346064361412472765e-01
1.819700858609982606e+04,1.004623663163954683e+00,9.972569662489333409e-01,9.997614504842179395e-01,9.933262395777795462e-01,9.889833682953099725e-01,9.763549108874105542e-01,9.544697856173804951e-01,9.388365649589649475e-01
1.905460717963248317e+04,9.971801409869319732e-01,1.003176638182454949e+00,9.990527424870611073e-01,1.003351171138773701e+00,9.898621329356279697e-01,9.794839813355702418e-01,9.588029928385537470e-01,9.405025039730428027e-01
1.995262314968878854e+04,9.971228348929304097e-01,1.003490385546320196e+00,9.936880380526326162e-01,1.000152086315597488e+00,9.909326874781310135e-01,9.787621218186736138e-01,9.569158890423946628e-01,9.425997947856807890e-01
2.089296130854040894e+04,1.003547491258333979e+00,9.993454544583013632e-01,1.002391718635818219e+00,9.968621369702507229e-01,9.903482825288254521e-01,9.754975884375954864e-01,9.667172236280442421e-01,9.401768964585068833e-01
2.187761623949551722e+04,1.002857487852137686e+00,1.000123447430659951e+00,1.003611143015809004e+00,1.003325037795981034e+00,9.918147577361846601e-01,9.863698927435139430e-01,9.667747670305683050e-01,9.460832624757488096e-01
2.290867652767774780e+04,1.005060266446546002e+00,1.001095416682297845e+00,1.001798765560529381e+00,1.000847151679012503e+00,9.954774468382519004e-01,9.842720486919390721e-01,9.696258906734921412e-01,9.473126236329486582e-01
2.398832919019489782e+04,9.957334643921191830e-01,9.985702783911138969e-01,1.003989025116506895e+00,9.984988352557355729e-01,9.952221208702464184e-01,9.813412753020164248e-01,9.704742321848819353e-01,9.505973287864354360e-01
2.511886431509582326e+04,1.004505701826613251e+00,9.961295179647671194e-01,9.959713672865037060e-01,1.000610136060178013e+00,9.927175377985788529e-01,9.840900677566959409e-01,9.760000667503235805e-01,9.645526845404486238e-01
2.630267991895381419e+04,1.001521669853436602e+00,1.004079456345013943e+00,9.967212740290282147e-01,1.000933704855392126e+00,9.915447628081257569e-01,9.884996213180439195e-01,9.744364520949498898e-01,9.569609355089545577e-01
2.754228703338168998e+04,1.002026624968399338e+00,9.968969345074177868e-01,1.003055071666552944e+00,9.991695499755820498e-01,9.898893771232575300e-01,9.809953952992698234e-01,9.773606061841868531e-01,9.576630386634655823e-01
2.884031503126605821e+04,1.006347655023438703e+00,1.002388680324126868e+00,9.965299613845667315e-01,9.974248260497419194e-01,9.987698188265233812e-01,9.889913493905423403e-01,9.818251695179380789e-01,9.625752915999736814e-01
3.019951720402019055e+04,9.984559370552412716e-01,9.989781405712593321e-01,9.956247551812098529e-01,9.978520771713320636e-01,9.933986234185719910e-01,9.824869511886977769e-01,9.778673294414568229e-01,9.624891436586470173e-01
3.162277660168379225e+04,1.008077322286776711e+00,9.948451588412038360e-01,9.968900747437148269e-01,9.949491747916027196e-01,9.971687918501821457e-01,9.877341677921354091e-01,9.808595490658684746e-01,9.750660380220406154e-01
3.311311214825907518e+04,1.002469559540375643e+00,1.000955581960895513e+00,1.003315407398452708e+00,9.984261440262989229e-01,9.974551778887138509e-01,9.901550953259496968e-01,9.794391638816924983e-01,9.705122353231834254e-01
3.467368504525316530e+04,9.991054254588398464e-01,9.988447978969832164e-01,1.001210166319471240e+00,9.985781633729788886e-01,9.980608401924272455e-01,9.967911458880343023e-01,9.871225710148675558e-01,9.718408542805609951e-01
3.630780547701010073e+04,9.984320520831091450e-01,1.000584403217351648e+00,1.004788261975180008e+00,9.999862906603003143e-01,9.960844586227750597e-01,9.956733502878147846e-01,9.862633160038714042e-01,9.763690171901245884e-01
3.801893963205612818e+04,1.002134820957684358e+00,1.000648324137779044e+00,9.987746046080437923e-01,9.998737618545776584e-01,9.973896746082795417e-01,9.986474557066262747e-01,9.876036727468044951e-01,9.803548592478282808e-01
3.981071705534969078e+04,1.000974595498994146e+00,9.994804147213587342e-01,9.902657020217678907e-01,9.970061154180691609e-01,9.985210309519250149e-01,9.992928378924513799e-01,9.911012414112551072e-01,9.799355590186490383e-01
4.168693834703355242e+04,1.002267096296290294e+00,1.001645027556435474e+00,1.002106871451687864e+00,9.968590901540718141e-01,9.986772295496300078e-01,9.937207776894397826e-01,9.911628803966995305e-01,9.774249002967316802e-01
4.365158322401656187e+04,1.001574701497186748e+00,1.001502049967099905e+00,9.978878950029830275e-01,9.965947798859239315e-01,9.985894949247721142e-01,9.937914396562035346e-01,9.939057871952924339e-01,9.822009772068863720e-01
4.570881896148751548e+04,9.966807863797321199e-01,1.001330566260647981e+00,1.004619183604626542e+00,9.979148055281007457e-01,1.000646621475033360e+00,9.973260511713616383e-01,9.925361429247355760e-01,9.797831364391923481e-01
4.786300923226380110e+04,9.992314210939923225e-01,9.990953195662698461e-01,1.002015869496254208e+00,1.002567503864496112e+00,1.000222287124214127e+00,1.000605444672320710e+00,9.952324304953570344e-01,9.812934631627920901e-01
5.011872336272725079e+04,1.001831086247386038e+00,9.988678141160673984e-01,1.005487612505381545e+00,1.002508031685746648e+00,9.985195565683169239e-01,9.915722124980939078e-01,9.959395173996985484e-01,9.833100832957301085e-01
5.248074602497722663e+04,1.002720991285305008e+00,1.000945797817774041e+00,1.000293966693643677e+00,9.971724647576616363e-01,1.000765701877634584e+00,9.959446546752788176e-01,9.956548892446221988e-01,9.797947198993184337e-01
5.495408738576248288e+04,9.993812497974882136e-01,1.008284998616757688e+00,9.936948006667564171e-01,1.001936333150484248e+00,9.999868929603873413e-01,9.949044962511833790e-01,9.962355623397539661e-01,9.892816017742691592e-01
5.754399373371566617e+04,1.000367239326906965e+00,1.004458755484908927e+00,9.974987456454628143e-01,1.002059048124267049e+00,9.985008169242448606e-01,9.962417645962614587e-01,9.919171492720139094e-01,9.869814617860449557e-01
6.025595860743580852e+04,9.946054387726969148e-01,1.001194733333026665e+00,1.003382320567196562e+00,9.996228782501556109e-01,1.001976346242663185e+00,9.937366803428092643e-01,9.972289947281520739e-01,9.879160196245007075e-01
6.309573444801929872e+04,9.970890869990469696e-01,1.002177344630744926e+00,1.002166650475800003e+00,1.008180158193741738e+00,1.001687460724640433e+00,9.972453871127121561e-01,9.895413925326869142e-01,9.845386871811773188e-01
6.606934480075964530e+04,9.987618841071762565e-01,1.001464433532856191e+00,9.996482319932060712e-01,1.006497109062676198e+00,9.993516071811636703e-01,9.971203282741238905e-01,9.999494648011814091e-01,9.926858600117082210e-01
6.918309709189362184e+04,1.002710918317337052e+00,9.978032629360953365e-01,1.005143569930323055e+00,1.005359013039879290e+00,1.000182631270883249e+00,9.998623596710434214e-01,9.914617052341735404e-01,9.955633707840005897e-01
7.244359600749905803e+04,1.001768637494617975e+00,9.977286832905247760e-01,1.006782463665390814e+00,1.006214200140842063e+00,9.975439184982640706e-01,9.940254746615819759e-01,9.925800189829818709e-01,9.958512335056072251e-01
7.585775750291836448e+04,1.002069211080728994e+00,1.000099094032485869e+00,1.004687364629887503e+00,1.000591854926856428e+00,1.000256047258448966e+00,1.001976257022582084e+00,1.002685823681793709e+00,9.922913947088835007e-01
7.943282347242820833e+04,1.006047960488985149e+00,9.979051485672115751e-01,9.987889983873968758e-01,1.001682109328235537e+00,9.955658717337492192e-01,1.002107126302052231e+00,9.962759949738094756e-01,9.927113972819560095e-01
8.317637711026708712e+04,9.983499401329214429e-01,9.983543277909067148e-01,1.003979161555133448e+00,1.003955468614844859e+00,1.000426962997928992e+00,1.001027734200612196e+00,1.000912284154447107e+00,9.926680276268526892e-01
8.709635899560814141e+04,1.001258422424166739e+00,1.001457779753421651e+00,1.002673013132582058e+00,9.985879714772646354e-01,1.000495111629332134e+00,9.951557181045707079e-01,9.984676533612708571e-01,9.879491637070577648e-01
9.120108393559097021e+04,1.003213600038711739e+00,1.003114757518047240e+00,1.002653920377508667e+00,1.000485616980668846e+00,1.000830902729687333e+00,9.944618138106299243e-01,9.988089954816269378e-01,9.900065218736110451e-01
9.549925860214368731e+04,1.002606470729359822e+00,1.002100115958503457e+00,1.000749000739137529e+00,9.992438314508348407e-01,9.984551616841927935e-01,9.988856250941667847e-01,9.969468222305106764e-01,9.962410484817338929e-01
1.000000000000000000e+05,1.000193972927903241e+00,9.982772163601999482e-01,9.996702378851546333e-01,1.000495822683417302e+00,9.962596226835046531e-01,9.942856055931446058e-01,9.998807121652604213e-01,9.951074892806999195e-01
1.047128548050898535e+05,9.949164303974178392e-01,1.000488959582219728e+00,9.991640263015657553e-01,9.991308756071860531e-01,1.000244069388096513e+00,1.000876068760591986e+00,9.915886606973892681e-01,9.993791081626259842e-01
1.096478196143185050e+05,1.003194084385045537e+00,9.966762731596436886e-01,1.006366007229009707e+00,9.940050547521103175e-01,1.000625605449441569e+00,9.998460383508724902e-01,9.976077422681864926e-01,9.970405263085272418e-01
1.148153621496881678e+05,9.973474294883920566e-01,1.000382865113482955e+00,1.002967170657779183e+00,9.962203408096740320e-01,1.000650543356940148e+00,1.000678786106110385e+00,9.955673735353077758e-01,9.941228867800253610e-01
1.202264434617413062e+05,1.003555186841602609e+00,1.000266644829871820e+00,9.996894507184728162e-01,1.000635739135614211e+00,9.993382755374897730e-01,1.005667549881318790e+00,1.000676890593220181e+00,9.953259447070785804e-01
1.258925411794166139e+05,9.954719465515706744e-01,9.994649967610869101e-01,9.999366506136736499e-01,9.970982136876439528e-01,9.999642932829234665e-01,1.000134724672152586e+00,1.002071896916804539e+00,9.945643609383987283e-01
1.318256738556407508e+05,1.003292105357914243e+00,9.996083211452958528e-01,1.005843156432204788e+00,1.007712742152509167e+00,9.958343396956234050e-01,9.983142289978763628e-01,9.982121497800922061e-01,1.001158317411498855e+00
1.380384264602883777e+05,9.968843662549790041e-01,1.004691514471421243e+00,9.952567123671625104e-01,1.001275754008817076e+00,1.001628663985212553e+00,9.965213226281689485e-01,9.960813995690767086e-01,9.927734321091871150e-01
1.445439770745928108e+05,9.991459274663839762e-01,1.001988463646680705e+00,1.001209815865556907e+00,9.990367403101005905e-01,9.984650269345493045e-01,9.985318064799739712e-01,1.003821563253270988e+00,9.982479131058822341e-01
1.513561248436207243e+05,1.006090841473534558e+00,1.000341583226285858e+00,9.991372859456107980e-01,1.004473947356560037e+00,1.003854998012962962e+00,1.001855107593952354e+00,1.000251398446862394e+00,9.929100382728743845e-01
1.584893192461114086e+05,9.989574343304122861e-01,9.980019430908716460e-01,9.998037201903138271e-01,9.963311725533035013e-01,1.001342430734905919e+00,1.003337887088622926e+00,1.001020425586276241e+00,1.000150268157345534e+00
1.659586907437559566e+05,1.000328905865529361e+00,1.001272075803965933e+00,9.972374438322454404e-01,1.005026259359064200e+00,9.955259938029965561e-01,9.970077809901025656e-01,1.000785114861209690e+00,1.002364061635476533e+00
1.737800828749376233e+05,1.000032446790024343e+00,9.956799907528427473e-01,9.978458309006070781e-01,1.003607882555591413e+00,1.000056219944379432e+00,1.005191139408341927e+00,1.000179269267950977e+00,9.974422596931569185e-01
1.819700858609982533e+05,9.997089911485660396e-01,1.000308222360394739e+00,9.979616864724224490e-01,1.002766987148230537e+00,9.991361449884132995e-01,9.990607661160487707e-01,9.995453924247318378e-01,9.971874199907742042e-01
1.905460717963248317e+05,1.002425706021019991e+00,9.971019769565017121e-01,9.972757669661550528e-01,1.001500066049380022e+00,9.995784423170568367e-01,9.966033472439176366e-01,9.983167071934844206e-01,1.000836839289281022e+00
1.995262314968878927e+05,9.983837718207494438e-01,9.978665817628329382e-01,9.992209449099981322e-01,1.001517641115837964e+00,1.000395594157926338e+00,1.005882634857270475e+00,1.004967216641574845e+00,1.000671550213773964e+00
2.089296130854040966e+05,9.941296809234806409e-01,1.000166960431308594e+00,1.004755080449991400e+00,1.002885345913327342e+00,1.000923207469533338e+00,9.976032651092147097e-01,9.979384308532562864e-01,9.967172060382115673e-01
2.187761623949551722e+05,9.963729028539649590e-01,9.995713393583443018e-01,9.969618754131991389e-01,9.989871472069871139e-01,1.000683262340951174e+00,9.932698147586102033e-01,1.000387468740970398e+00,9.974039739313076414e-01
2.290867652767774707e+05,9.989416336518083250e-01,9.999079372480838002e-01,1.005516166549302204e+00,9.945366971494585817e-01,9.975694911678527621e-01,1.001309436998511604e+00,9.983922088867170919e-01,9.981896765075625177e-01
2.398832919019489782e+05,9.993047271302483159e-01,9.980958145524465586e-01,1.001078081109244344e+00,1.005121920027470805e+00,1.003331326020137748e+00,9.926281836483932253e-01,9.952105830732131952e-01,9.968863899917685956e-01
2.511886431509582035e+05,9.972904639249148273e-01,1.000203816028739423e+00,1.004220082603756392e+00,1.000640094301512795e+00,1.001331986393652285e+00,1.006231290397241906e+00,1.000074064756701686e+00,9.987104371507173894e-01
2.630267991895381710e+05,1.004789614013628984e+00,1.004662263488444118e+00,9.989295909188294909e-01,9.997111681394758032e-01,1.002037510664350872e+00,9.994627176928267964e-01,9.962809795668653434e-01,9.978564983454228932e-01
2.754228703338169144e+05,9.967893595802383988e-01,9.992993434294948907e-01,1.002261466813232360e+00,9.965608086838714241e-01,9.993593972756700250e-01,9.921729058070163365e-01,9.985000094613701860e-01,1.001238564306035306e+00
2.884031503126605530e+05,9.967487209934259296e-01,9.977223699668392731e-01,9.949872691828858251e-01,9.971076385852873925e-01,1.004035770360854674e+00,9.961315281885266826e-01,9.998016825297850740e-01,1.001205878820970563e+00
3.019951720402018982e+05,1.000814304498924834e+00,9.972205011916199791e-01,1.001637153020656035e+00,9.996366579884333747e-01,9.984608583447323049e-01,9.974721524945949769e-01,1.000600988232094979e+00,1.001719162893813353e+00
3.162277660168379080e+05,9.968409818755236129e-01,1.000878291961357691e+00,9.984336368827977370e-01,9.960751915715926330e-01,9.998975847390255689e-01,9.960100412732183495e-01,1.002468659756463154e+00,1.001016581285038010e+00
3.311311214825907955e+05,1.002112062784973334e+00,9.954712290704521571e-01,9.971695076323149332e-01,1.011039544148474079e+00,9.989337204478496712e-01,9.958449712565727863e-01,9.883132044410268824e-01,1.006085731961361196e+00
3.467368504525316530e+05,9.995226408269199947e-01,9.980498193201281509e-01,9.962059891110932597e-01,9.987402179133237912e-01,1.001172358864227840e+00,9.989541687251407565e-01,9.967101418993261630e-01,1.002479484150966549e+00
3.630780547701010364e+05,1.001499234653375980e+00,9.994949445121468212e-01,1.000407651230377892e+00,1.009021750692851382e+00,1.000828199671568886e+00,1.002247805148110515e+00,1.002982119508350145e+00,9.992084627480296577e-01
3.801893963205612381e+05,1.002287514986452521e+00,1.002408289795333474e+00,1.000737678862854807e+00,1.003109215861948789e+00,9.946659112406506242e-01,9.972633387899249024e-01,9.982714941934183184e-01,9.985412237254084333e-01
3.981071705534969224e+05,1.002240797298597164e+00,9.985601016971513699e-01,1.005223820403770230e+00,9.977294747155557308e-01,9.997343334428426820e-01,9.996805718510494154e-01,1.002288548484164599e+00,9.967419448570463691e-01
4.168693834703355096e+05,1.002225527066736177e+00,1.000497458664192596e+00,9.995334841931300396e-01,1.005170357178110763e+00,1.004893651963861601e+00,1.000623957922758711e+00,1.001088200422607155e+00,9.966479193628769995e-01
4.365158322401656187e+05,9.960642638695792472e-01,1.002713037604633373e+00,9.984815924853118752e-01,1.001549850608014269e+00,9.976028971675738877e-01,1.007608181055482000e+00,9.996473434465502628e-01,1.003786212041034798e+00
4.570881896148751839e+05,1.007788700886130151e+00,9.998804208556094641e-01,9.983640719369679672e-01,9.989190536380063712e-01,9.963439150545297940e-01,1.005013718579327531e+00,9.973933938336977389e-01,1.003582709758886082e+00
4.786300923226380255e+05,1.002493861543590770e+00,1.000575018862656096e+00,9.951332665233495467e-01,1.004113997022975990e+00,1.001299234430242047e+00,1.001945054603117446e+00,9.986946118224122593e-01,9.973622788287219709e-01
5.011872336272724788e+05,9.989580703703990761e-01,1.004621031205653159e+00,9.994165538908165169e-01,1.008326311710932677e+00,1.001115884934304701e+00,9.980974487290232844e-01,9.996441309433943267e-01,9.985700347139774280e-01
5.248074602497722954e+05,1.007314551801713032e+00,1.000263850275638688e+00,9.980345299106010426e-01,9.966011458866241846e-01,9.972327108436517262e-01,9.986641526633587285e-01,1.002051403451611478e+00,9.973215474265356706e-01
5.495408738576248288e+05,1.000737332120206435e+00,9.990442349813988265e-01,1.001920566723676576e+00,1.000182858077110826e+00,9.999820302679720552e-01,1.003123959325197267e+00,1.001139577912459222e+00,9.972673823002644600e-01
5.754399373371566180e+05,1.002404651347822861e+00,9.999714419641749785e-01,1.000938646022531797e+00,1.000580887010236619e+00,1.001294236830146733e+00,9.984100617586225690e-01,1.002120069750179310e+00,9.988312634045423133e-01
6.025595860743580852e+05,1.001639770227598758e+00,1.003643695161651639e+00,9.987356190841284453e-01,9.968156630903752813e-01,1.000915823969026341e+00,9.897120872643236922e-01,9.977693635195805655e-01,9.996261186638796259e-01
6.309573444801929872e+05,1.000728675257482880e+00,9.990240766720013266e-01,1.003802983275104532e+00,1.003088560501843807e+00,1.003553645388457927e+00,9.990871098739430023e-01,1.001802977048924070e+00,9.995768450865235577e-01
6.606934480075964238e+05,1.003331331341239308e+00,1.000907627188152071e+00,1.004291287411152478e+00,9.969900514390667157e-01,9.980836261684986610e-01,1.002264496682288897e+00,9.960896130051395403e-01,1.000816788422232095e+00
6.918309709189363057e+05,9.985981285183472833e-01,9.936902333297612522e-01,1.000467668615346195e+00,1.003307526192612764e+00,1.001876377019984776e+00,1.002817371452713768e+00,1.001994807222264861e+00,9.975503907207988741e-01
7.244359600749906385e+05,9.993272854824499785e-01,1.000516993129674237e+00,1.005719063389054702e+00,9.949613313775934609e-01,9.994964318894057342e-01,9.949250226680513842e-01,9.960250761207766201e-01,1.002353116615779749e+00
7.585775750291835284e+05,9.940461174466040939e-01,9.976406646448862103e-01,1.004088153169461872e+00,9.992112880264204522e-01,9.995232165820467918e-01,1.002507670403365747e+00,1.004001374197136531e+00,1.001916984291322921e+00
7.943282347242821706e+05,1.001170704394567901e+00,9.978130326467358202e-01,9.986358895225342369e-01,1.003461088108571264e+00,9.967691102521801794e-01,9.963271138380367375e-01,1.002321544257922525e+00,1.004458008373830147e+00
8.317637711026708130e+05,9.973372039726497995e-01,9.992868572368418523e-01,9.979427007672078132e-01,9.988837862302297754e-01,1.000674947759031097e+00,1.007477025164299267e+00,1.002630352636213029e+00,9.967899768548268424e-01
8.709635899560814723e+05,1.002558257441535705e+00,9.968507452162852500e-01,1.000566711301081879e+00,9.971357154068966056e-01,1.001855726834503857e+00,9.901573368582248236e-01,9.984813080408576624e-01,9.998341339738833211e-01
9.120108393559096148e+05,1.006411768228895109e+00,1.003557724115266003e+00,9.999558048585572845e-01,1.005472991344961819e+00,9.982531391009614730e-01,9.985712588709197979e-01,1.004968371446900655e+00,1.002445343790010490e+00
9.549925860214368440e+05,1.004285158380078702e+00,1.000791593212901009e+00,9.997190718943806953e-01,1.001800061779610784e+00,1.000520205948108643e+00,1.007391909103796834e+00,9.942618485646951276e-01,1.000276845825803118e+00
1.000000000000000000e+06,9.947568056623403709e-01,1.000930285630076799e+00,1.002844840450144881e+00,9.993225919325463558e-01,9.999446829439341267e-01,9.988567113779450723e-01,1.003399758767289374e+00,1.002005880505841384e+00
1.047128548050898477e+06,9.991695126533221005e-01,1.001538100303351886e+00,1.003229955908497395e+00,9.954910927098835627e-01,9.969780865995089281e-01,1.005365372616365383e+00,1.001254191148642558e+00,1.005426263335208903e+00
1.096478196143182926e+06,1.005489958214822899e+00,1.003551699458212321e+00,1.001122996059197856e+00,1.000939163564695367e+00,1.001923661512837960e+00,1.000558039871748406e+00,1.002016461331523223e+00,9.948445916292679714e-01
1.148153621496884152e+06,9.964924016829286302e-01,1.001497711276470470e+00,9.992203731792806964e-01,9.988036258858724592e-01,1.000424262581365520e+00,9.994659256150848492e-01,9.998555075608001053e-01,1.000627949830384278e+00
1.202264434617413208e+06,9.989917647104964438e-01,1.002781658443531398e+00,1.000793170715759794e+00,1.004032069979319930e+00,1.002314179193980026e+00,1.000946556502614104e+00,9.932197519253895823e-01,9.999481205094779002e-01
1.258925411794166081e+06,9.970568729805702191e-01,9.986678376907573984e-01,1.004211853825731637e+00,1.001196830715129549e+00,1.000555926166881493e+00,1.002411797054330700e+00,9.991454794346540380e-01,1.004853704737660225e+00
1.318256738556404831e+06,9.986966512062841472e-01,1.002876686879713652e+00,1.005231954158520846e+00,1.000294161407571325e+00,9.995144877266957106e-01,1.000382295533310817e+00,1.000459316937369225e+00,9.990952338195016047e-01
1.380384264602886746e+06,9.994242174191477757e-01,9.977581952562898371e-01,9.994995026570434593e-01,1.002631788727396778e+00,9.997456128598617431e-01,9.976083660140688814e-01,1.001569009767881546e+00,1.001906515303857548e+00
1.445439770745927934e+06,1.005721542953333048e+00,1.000367206741926696e+00,1.001014438412542340e+00,1.003517112523657051e+00,9.983924839576494570e-01,1.000169419971409290e+00,1.003584456523935797e+00,1.001927348358321979e+00
1.513561248436207185e+06,1.001335463416357152e+00,9.961583846954683574e-01,9.973609959020367510e-01,1.005401833239540244e+00,9.986084069965223131e-01,1.002287329800307214e+00,1.004289553451833461e+00,9.956150723107836109e-01
1.584893192461110884e+06,1.005143111771790165e+00,1.000349078765504496e+00,9.967431586010749855e-01,9.991281896326024148e-01,1.001242362228438099e+00,9.953648455821713092e-01,1.002340591522579594e+00,9.984823655579183610e-01
1.659586907437563175e+06,1.004445112471789692e+00,9.991636317282689417e-01,9.986480290795215486e-01,1.000218276895820102e+00,1.002074020373664665e+00,9.917904835289664822e-01,1.004900439714339733e+00,1.005329146590520528e+00
1.737800828749376349e+06,1.003567150424340415e+00,1.001398514536488982e+00,1.001550980916533495e+00,9.981405247330800146e-01,9.990182938546124936e-01,9.935551083320526278e-01,9.959818253973423685e-01,9.984598153145269883e-01
1.819700858609982533e+06,1.002184548984887291e+00,9.949388461623737134e-01,9.981442190279491422e-01,9.915319661425036069e-01,9.983518819181325110e-01,1.005852050004775844e+00,1.000214719648344408e+00,9.971471128130838801e-01
1.905460717963244300e+06,9.966781373790890575e-01,1.000955545093795473e+00,9.990153789475348933e-01,1.006203775842666071e+00,9.959509757440736522e-01,9.940552519707169798e-01,1.002402649098186327e+00,1.011385208251411205e+00
1.995262314968882827e+06,1.005448098672055757e+00,1.002582633655242805e+00,9.964878784332468209e-01,9.966687245143781571e-01,9.985416944586436028e-01,9.971562298825074055e-01,1.003466912822126300e+00,1.001315309769827744e+00
2.089296130854040850e+06,9.972873743784446132e-01,9.996394717913169581e-01,1.001342899374965345e+00,9.996062932611688989e-01,9.984106616572007153e-01,1.008569255534961906e+00,1.002414880418579957e+00,1.000717952818587664e+00
2.187761623949551955e+06,9.982374143484800122e-01,1.002892272640619753e+00,1.006561864660268535e+00,1.003482871880190253e+00,1.000789471131794617e+00,1.000440241769985139e+00,1.000080259891832357e+00,9.997026287087081853e-01
2.290867652767769992e+06,1.000185158781347283e+00,9.972605628984534398e-01,9.972601308719628577e-01,9.988838498957649525e-01,1.002066928348352981e+00,1.000486111384029098e+00,1.004010946822891492e+00,1.003421560204602159e+00
2.398832919019494671e+06,1.001187107692360856e+00,1.001139513530648673e+00,9.982071179716464071e-01,1.002642905028955367e+00,1.003542602611524170e+00,9.978210951791000038e-01,9.980928786912990347e-01,9.945579485879673109e-01
2.511886431509582326e+06,9.982490274503735828e-01,1.002724464943511862e+00,9.991865084103409567e-01,1.000427497706853019e+00,1.003739888407431557e+00,1.002782531196241500e+00,1.002207091259154303e+00,9.973160734960427876e-01
2.630267991895381361e+06,9.983623165916781783e-01,9.976835957626892792e-01,9.995655882694884919e-01,9.928388842328701447e-01,9.969278381111020826e-01,9.972220792726910199e-01,1.001628486173726795e+00,9.953693462180750462e-01
2.754228703338163439e+06,1.004247226583232955e+00,1.000263498288898267e+00,1.001581976343168590e+00,9.988113667590777789e-01,9.988649533929174762e-01,9.989254244158743967e-01,9.967823795544361598e-01,1.000838559374787051e+00
2.884031503126611467e+06,1.001286390321708186e+00,1.000100682381968031e+00,1.003439441218987538e+00,1.003926635470490991e+00,9.977998993718919518e-01,1.000858515408072913e+00,1.003480907308728520e+00,9.964073716894110699e-01
3.019951720402019098e+06,9.981638269467135727e-01,1.000453957016640860e+00,1.001795093152978211e+00,9.973871048341749201e-01,9.975545262425293824e-01,9.924095376516969269e-01,9.967302655805964084e-01,1.007036866727681002e+00
3.162277660168379545e+06,1.001456618403168797e+00,9.990992947485175524e-01,9.957528114219802440e-01,1.006783733332687447e+00,1.003397690973435674e+00,1.004333977876094464e+00,1.002926009398480423e+00,9.980864607206935135e-01
3.311311214825907722e+06,9.978876121979697311e-01,1.001581233252778258e+00,1.001500053186539008e+00,9.987198197317076476e-01,9.980865712478331764e-01,9.990414010998025507e-01,9.984054595217828343e-01,9.962652660186824827e-01
3.467368504525309429e+06,9.968294172537265352e-01,1.000873415644816022e+00,1.000622640273039154e+00,1.000842998985624899e+00,9.991289321072790441e-01,9.956517222243468357e-01,9.950180016351706236e-01,9.977277007450037205e-01
3.630780547701017465e+06,1.004894028933101202e+00,9.979027715339355842e-01,9.990425591634211067e-01,1.004763886346501156e+00,9.988375278006029756e-01,1.000623875048754163e+00,9.995542693054624284e-01,9.981599941222863981e-01
3.801893963205612730e+06,9.981542533936059725e-01,9.979361429131380357e-01,1.001576298281574129e+00,9.946106219226550360e-01,1.001169921708904953e+00,1.007608878481852210e+00,9.953850467059486284e-01,9.972885569563737507e-01
3.981071705534969456e+06,1.001911527980025696e+00,9.996522035516002269e-01,1.007009569665554993e+00,1.001265039360547560e+00,1.001253985511491695e+00,9.979094683904901064e-01,1.004380699006759636e+00,1.002499637383505338e+00
4.168693834703346714e+06,9.949022344510415339e-01,1.000842234961673238e+00,1.000299474539245725e+00,9.968156127908190944e-01,1.002543891146777000e+00,1.001851439372408503e+00,9.958631848684048604e-01,1.000924522248743509e+00
4.365158322401665151e+06,9.983644315762205679e-01,1.000126153944562946e+00,1.002752649874374624e+00,9.969535503462840786e-01,1.003057884520123677e+00,9.965061707525630919e-01,9.960650989882875450e-01,9.964922680947996270e-01
4.570881896148751490e+06,9.998861656079894855e-01,1.003666401521521978e+00,1.000443488274473491e+00,1.000993928697267776e+00,1.000909747352064283e+00,9.997244206281701295e-01,1.002502014336528635e+00,9.986137207691080375e-01
4.786300923226380721e+06,1.001182395249277546e+00,9.969673381969705872e-01,1.003460135083449556e+00,9.987589139605025368e-01,1.000127386276256969e+00,1.006218916564155519e+00,9.966034052821212130e-01,1.000341613965665344e+00
5.011872336272714660e+06,9.959146443092391499e-01,1.007454900772346340e+00,9.991187491066456650e-01,9.997231286922876325e-01,9.986241967254814167e-01,9.982637141412896709e-01,1.001371019561733799e+00,1.004735491529028302e+00
5.248074602497734129e+06,9.932786306042785673e-01,9.968020109379426286e-01,1.002829155912552617e+00,9.982884571470659330e-01,1.000162165570866790e+00,1.008357719590925683e+00,1.003399167139130910e+00,9.970207137487054894e-01
5.495408738576248288e+06,9.932443303505400500e-01,1.003197022304367136e+00,1.004840036182906182e+00,9.986308077826202556e-01,1.003649414896237824e+00,1.001528821955348425e+00,9.949283325876407957e-01,1.000656132220968164e+00
5.754399373371566646e+06,1.000723755192787001e+00,9.990323632548465671e-01,1.001810453026480641e+00,1.002720733959875821e+00,9.985325732463767867e-01,9.913505212209962059e-01,9.919692260530706962e-01,1.002669951352683331e+00
6.025595860743568279e+06,1.001936488862576580e+00,1.002449516050229139e+00,1.002762451313811809e+00,9.998781875327678037e-01,9.986976754228703568e-01,1.000081959060762582e+00,9.987226007960480212e-01,9.969738019892735448e-01
6.309573444801942445e+06,1.001523804819263619e+00,9.990408530712187041e-01,1.001982327490776203e+00,1.001149887720191867e+00,9.967181984375196313e-01,1.002640669411315244e+00,1.000510277246028146e+00,1.004238587722448006e+00
6.606934480075964704e+06,1.001739679563803165e+00,1.002852307739430238e+00,9.914506654549274378e-01,9.917339191897764916e-01,9.997116197013429240e-01,1.007206478871868871e+00,1.002746584090022486e+00,1.002091702101805426e+00
6.918309709189362824e+06,1.000650915600372448e+00,1.001385373357039921e+00,1.000272299711765900e+00,9.993270833300409439e-01,9.976846554172013049e-01,1.002746127160531353e+00,9.986120775607253419e-01,9.979266293135303778e-01
7.244359600749891251e+06,1.001058969987820513e+00,1.001405224028183216e+00,9.979599260492290069e-01,9.974416316328773569e-01,9.993717071888916781e-01,9.994085088597690625e-01,1.005037056677965834e+00,9.964581862344300545e-01
7.585775750291851349e+06,1.000989698420048590e+00,9.952019523631427944e-01,1.002057578268371829e+00,1.002501124816852940e+00,9.976112666598072609e-01,9.998814101928309439e-01,1.000013529618687391e+00,1.002501569487859179e+00
7.943282347242821939e+06,1.003482474953370618e+00,9.946174086761849775e-01,1.001210388840655829e+00,9.958894631245629459e-01,1.001822427360429257e+00,9.998131586430206719e-01,1.001232971377571168e+00,1.001259001280125016e+00
8.317637711026708595e+06,1.002229170926422830e+00,1.000214748356597738e+00,9.947268433169901281e-01,1.001199904161755416e+00,1.000711387487375870e+00,9.985637875145804143e-01,1.003836429048609702e+00,1.002699478616775552e+00
8.709635899560796097e+06,9.947155972582998329e-01,1.003161363518800142e+00,1.005855789891830998e+00,9.970443840478664388e-01,1.000021587361081377e+00,9.958438202760976354e-01,1.004547887319280797e+00,1.006527802572589669e+00
9.120108393559115008e+06,1.002703207224843407e+00,1.000194360779574243e+00,9.995372329778690057e-01,1.003071778709972994e+00,9.954517609738158246e-01,1.000921189621433394e+00,9.998764311962623497e-01,1.006017526134472817e+00
9.549925860214369372e+06,1.006458429087095485e+00,1.002908936013271468e+00,1.000477666679312261e+00,1.001012154024057743e+00,1.001478177630252375e+00,9.972889702002907253e-01,1.000546175787077274e+00,9.964257070119517667e-01
1.000000000000000000e+07,1.000418802975174382e+00,9.979529166870315660e-01,9.997451849187659612e-01,9.995483067026066371e-01,9.990379482430743474e-01,1.002389252501601824e+00,9.991779682992825151e-01,1.003172153320257554e+00
1.047128548050898500e+07,1.000883378970600424e+00,9.993311952520903541e-01,1.000427085574357999e+00,9.998716483880153438e-01,1.003070539777198178e+00,1.004436991017702674e+00,9.993064485449815182e-01,9.975652453205838821e-01
1.096478196143182926e+07,1.006904780990555803e+00,9.951747188750080797e-01,9.983231310377288503e-01,9.987606119418429573e-01,9.979848893969475165e-01,1.003005694321750019e+00,1.001167441315326201e+00,9.963175376772730463e-01
1.148153621496884152e+07,9.965849743365682301e-01,9.957705889139114586e-01,1.000343373995672414e+00,9.998085859027676658e-01,1.002393991483224056e+00,9.946646011052715508e-01,9.960524104903833997e-01,1.004121735729875953e+00
1.202264434617413022e+07,9.972192966754839238e-01,1.000722989596728896e+00,9.986356938959933816e-01,9.999575360401939950e-01,9.980041778192987323e-01,1.005359211287960131e+00,9.964255140023738910e-01,9.998052206606876657e-01
1.258925411794166267e+07,1.000515736685932966e+00,1.001131716022449325e+00,9.978092681109858031e-01,1.000325218075332367e+00,9.989141277738560198e-01,1.000583522812462878e+00,9.975797000875755716e-01,1.004354933985511344e+00
1.318256738556404784e+07,1.001076486969070478e+00,9.974769637437777003e-01,1.000913859856181309e+00,9.968611655968904195e-01,1.001289674167211707e+00,9.970063655489397325e-01,1.005727170704454831e+00,9.996192135056926054e-01
1.380384264602886699e+07,1.001985146900439494e+00,1.001829389482337351e+00,9.972674544169727318e-01,9.922443785556097628e-01,1.001534513200609711e+00,1.001712846669627899e+00,9.933198168270007677e-01,9.984816977923709480e-01
1.445439770745928027e+07,1.003966764817344037e+00,9.973567350761383121e-01,9.973686888914212734e-01,9.932232222464788540e-01,1.000267453686012997e+00,9.994318960814170261e-01,9.998350394304449384e-01,9.999722925544466401e-01
1.513561248436207138e+07,9.949924030610559633e-01,1.002557865596494180e+00,1.002963224027593414e+00,1.003124425854903468e+00,9.999989644818607637e-01,9.954125631091472748e-01,9.986679860091044469e-01,9.931059901953023239e-01
1.584893192461110838e+07,9.991163026139484593e-01,1.007154295081778672e+00,1.003248740909233216e+00,1.001527689073756999e+00,1.001700419145704402e+00,9.996010758332296575e-01,9.941740012316899744e-01,1.001742275292138107e+00
1.659586907437563129e+07,9.990300607019280132e-01,9.984845494848733072e-01,9.997212133207969975e-01,9.991569263650618149e-01,1.001545242663149260e+00,9.978017547663663445e-01,9.938047297959121673e-01,1.001648135840075282e+00
1.737800828749376163e+07,9.995327621644533034e-01,1.004652775899905315e+00,9.988490520838991804e-01,9.963058283966010897e-01,9.991158158716904047e-01,9.945717164752522210e-01,9.981551335633801481e-01,9.975371762239034767e-01
1.819700858609982580e+07,1.000853085697264833e+00,9.999680122853483732e-01,9.984113164200267843e-01,9.995608792033602308e-01,1.002105111578614816e+00,9.981102093332422376e-01,9.972971693615310107e-01,9.991738701649574006e-01
1.905460717963244393e+07,1.002978368632822637e+00,9.978168131485525283e-01,1.002152592911085716e+00,9.996439435234724113e-01,1.000783182088424539e+00,1.001147630709957381e+00,1.001430923210265833e+00,1.000998058711751515e+00
1.995262314968882874e+07,9.980238645476996462e-01,9.989847958051147891e-01,9.988749337356971347e-01,1.000323059839815398e+00,9.997259868514365433e-01,9.945000303907834960e-01,1.001729558262092201e+00,9.974109823358472404e-01
2.089296130854040757e+07,9.987961510415823696e-01,1.001855987754921129e+00,9.971507789380743558e-01,1.001032482663388734e+00,1.002118051463869675e+00,1.002699566728665781e+00,1.000661573498406565e+00,9.982940876110717454e-01
2.187761623949551955e+07,1.002326249857738549e+00,1.000478126491657127e+00,1.000395859171910429e+00,1.007811136919602335e+00,1.000073399151337528e+00,1.007368957454377378e+00,9.938235960035414207e-01,9.998100623900691986e-01
2.290867652767769992e+07,9.998233563833608395e-01,9.967128643387971332e-01,9.957885527678805859e-01,1.000067201261809924e+00,1.002818486909995643e+00,9.915860504039702983e-01,1.002754117220775010e+00,1.001594319361985841e+00
2.398832919019494951e+07,1.001650698211098867e+00,1.003042678442597424e+00,9.913042195234541554e-01,1.000709636616272658e+00,9.982341300970106746e-01,1.010257202102680774e+00,9.982471671726903528e-01,9.963662533655088804e-01
2.511886431509582326e+07,1.004389658135761865e+00,1.000497052044246438e+00,1.003002168622379564e+00,1.001254513682671154e+00,9.983812699146445979e-01,1.003214861326145790e+00,9.991172392090551524e-01,9.986228423886370775e-01
2.630267991895381361e+07,1.002271503409884801e+00,1.002430300107772787e+00,1.004611976451662114e+00,1.000641175575210706e+00,9.965819833590494614e-01,1.001166757855864287e+00,1.007818764270107081e+00,1.004802353860019259e+00
2.754228703338163346e+07,9.981953792053871455e-01,1.001768230820867522e+00,9.969959761090567696e-01,1.003732571495510539e+00,9.990689489921095179e-01,9.959569478692394950e-01,9.942517938125813304e-01,1.005823200743797274e+00
2.884031503126611561e+07,9.984779673164678737e-01,9.989907039341509032e-01,1.000871076181868879e+00,1.002840447391536438e+00,9.990914780770392412e-01,1.001701989085201472e+00,9.950191708905374854e-01,9.972507712260859636e-01
3.019951720402019098e+07,1.003198403289672136e+00,1.001316402103023417e+00,9.997288010162195260e-01,1.000715183630759508e+00,1.002638648375369534e+00,1.001086986125722555e+00,9.987320870808074069e-01,1.002920447087287448e+00
3.162277660168379173e+07,9.992627000447980024e-01,9.977998621575749905e-01,1.000639680251297792e+00,1.009679735137281709e+00,9.983755035100460029e-01,1.000258901864795602e+00,1.000498098936179137e+00,1.002413611337401367e+00
3.311311214825907722e+07,9.935219417352270099e-01,1.001069862081069406e+00,9.973384214511592516e-01,1.001922064549289670e+00,9.994610620442951898e-01,9.980710309145007786e-01,9.969292214391963780e-01,1.001793385236192213e+00
3.467368504525309801e+07,9.959587575188474373e-01,1.002999088637601455e+00,9.962312163090473183e-01,1.000880624085041193e+00,1.003527135802388948e+00,1.000976008604161471e+00,1.001309024111926904e+00,9.985283093770827012e-01
3.630780547701017559e+07,1.001064898549165916e+00,9.953053208973198229e-01,9.974628826582194741e-01,9.971073642357529687e-01,1.000214580019452848e+00,1.000083803066813992e+00,9.996393081326079288e-01,9.914225066783654006e-01
3.801893963205612451e+07,9.972238107945246011e-01,9.975471082206806006e-01,9.974392629307423652e-01,9.972200627615062096e-01,1.000733791994174782e+00,9.962684137750257296e-01,1.006202440795666675e+00,1.002849492912968765e+00
3.981071705534969270e+07,9.970117922751823292e-01,9.988531498386082896e-01,1.000957345295570011e+00,9.994343313748413893e-01,9.977345149079455133e-01,9.965647327830575719e-01,1.000563593750158686e+00,9.991323856716216589e-01
4.168693834703346342e+07,1.000967611802004109e+00,9.977902232658431014e-01,9.967010841569159396e-01,9.972807955748301811e-01,1.002325667828938061e+00,1.002508024612912108e+00,1.003527213103001081e+00,9.974825742445462273e-01
4.365158322401665151e+07,9.966966841185581627e-01,1.004052238579214551e+00,1.001870408527396172e+00,1.001092023701810829e+00,1.000463403995292655e+00,9.961640373010656191e-01,9.999824691795783371e-01,9.988608929889287724e-01
4.570881896148751676e+07,1.001908749957288958e+00,1.001275721937089136e+00,1.003428735402160710e+00,1.001338543088389210e+00,9.971627693293768635e-01,1.011962990209031021e+00,9.978015290953751171e-01,9.980806379303109876e-01
4.786300923226380348e+07,9.889602298721157370e-01,9.995613281537444328e-01,9.982158707818266086e-01,1.002957826235329364e+00,9.986248153762684598e-01,1.003378932704490412e+00,9.964551200280883370e-01,9.983217135799473674e-01
5.011872336272714287e+07,9.995783822262972462e-01,1.000682441054947747e+00,1.002919804381968261e+00,1.001984433987709977e+00,1.001295588257144376e+00,9.980041422936182238e-01,1.003582749194815493e+00,9.974854838554989556e-01
5.248074602497733384e+07,1.003098897179014237e+00,9.985359465930649936e-01,1.001577287425677643e+00,1.008192602906035740e+00,9.972535250736420664e-01,9.953705376447763431e-01,1.000432278221397686e+00,1.000022836251939440e+00
5.495408738576248288e+07,1.003151998775574594e+00,1.000310213696387285e+00,1.001487198307600357e+00,9.981094524124023426e-01,9.998230127725272753e-01,9.964200462443355555e-01,1.006383510572480100e+00,9.979300471382724913e-01
5.754399373371566832e+07,1.000044998350189340e+00,9.994894842822643621e-01,9.982342760123291692e-01,9.979977795346179903e-01,1.000468820783242174e+00,1.004332771479192754e+00,1.002258893955178642e+00,1.006028542377508606e+00
6.025595860743568838e+07,9.988797787275663920e-01,1.002536640811778179e+00,1.000245070295482819e+00,9.965979795941025676e-01,9.991321679078080109e-01,1.000532965649811423e+00,1.002111969144437786e+00,9.987894596021031912e-01
6.309573444801943004e+07,1.001211356720557832e+00,9.988724487066117375e-01,1.001337411054989968e+00,9.991050458665322598e-01,9.991101939237155838e-01,1.003378796686694496e+00,9.968537512162261027e-01,9.981124452598300056e-01
6.606934480075964332e+07,1.001103366008174511e+00,9.975361573893780642e-01,9.949098809939437293e-01,1.002924372684815157e+00,1.001860350724794957e+00,9.939115333496004734e-01,1.000800920016259310e+00,9.981102636141407913e-01
6.918309709189362824e+07,9.946496324250705401e-01,9.985615950451436351e-01,1.000836920096257243e+00,9.960342635567963621e-01,9.987954694266685252e-01,1.000847313521354254e+00,9.984914741381165637e-01,1.000506891838463419e+00
7.244359600749890506e+07,1.001072195571593326e+00,9.983865609504356531e-01,9.993170922559545533e-01,9.975601156632939448e-01,9.988649307427336366e-01,1.001719287433542549e+00,1.001650360774087645e+00,9.975287407627094760e-01
7.585775750291851163e+07,9.990329745999466660e-01,9.978764345943680336e-01,9.978199092083531729e-01,9.951352311034906695e-01,9.982854606063181757e-01,1.004203292535277292e+00,9.997660860526395021e-01,1.001339442528115242e+00
7.943282347242821753e+07,9.995229500650205656e-01,9.964059873556233571e-01,1.000603972283336418e+00,1.001826795939610992e+00,1.000800929819381624e+00,9.980010412503109718e-01,1.000761416013296934e+00,9.987551507976406562e-01
8.317637711026708782e+07,9.984706926053714682e-01,9.972886203133379812e-01,9.962921759105887176e-01,1.005471621955027928e+00,1.002347922036613381e+00,1.003428159647912432e+00,1.002891945474377433e+00,1.004630638138214627e+00
8.709635899560795724e+07,9.958838941437371250e-01,9.969732909038691027e-01,9.965511366980153163e-01,1.003864035379529396e+00,1.001012296405449309e+00,9.935825291919635482e-01,9.991376269325081827e-01,9.989589015997633048e-01
9.120108393559114635e+07,9.989653573857804059e-01,9.995872345671446002e-01,9.983800949835900385e-01,9.957306821202996927e-01,1.006487662557340901e+00,1.000870018148484863e+00,1.000992965779250676e+00,1.001063270021006257e+00
9.549925860214368999e+07,1.001030879199113821e+00,1.001991198394192706e+00,1.002767735608812938e+00,1.002841738943042182e+00,9.991432936209937443e-01,1.002637520538418814e+00,1.002804591001586143e+00,9.977502317485841266e-01
1.000000000000000000e+08,1.005345015515547225e+00,9.999438931483075610e-01,1.000964153743786778e+00,9.963354057343256631e-01,9.981212377927569657e-01,9.918974963794876532e-01,9.997130055522598369e-01,9.972571988646017349e-01


==> anc/fig11inset_L_imbBar.csv <==
1.200000000000000000e+01,3.136246514351294368e-02
1.600000000000000000e+01,2.352777331473148228e-02
2.000000000000000000e+01,1.900192497868011948e-02
2.400000000000000000e+01,1.608366860676384638e-02
2.800000000000000000e+01,1.426852280968535919e-02
3.200000000000000000e+01,1.280415672926963136e-02
3.600000000000000000e+01,1.171445723303011187e-02
4.000000000000000000e+01,1.088336440480751691e-02


==> anc/fig12_L_heisenbergtime.csv <==
1.200000000000000000e+01,6.902131228652473283e+02
1.600000000000000000e+01,1.642202303499505888e+03
2.000000000000000000e+01,3.216849182269911580e+03
2.400000000000000000e+01,5.576784126248615394e+03
2.800000000000000000e+01,8.875690227106390012e+03
3.200000000000000000e+01,1.328953959780979130e+04
3.600000000000000000e+01,1.895431341468309984e+04
4.000000000000000000e+01,2.607170285141032218e+04


==> anc/fig12a_imb_inf.csv <==
1.013905509860309542e-02


==> anc/fig12a_t-unscaled_imb-scaled.csv <==
1.047128548050899575e-02,2.435863416784210855e+01,3.498728564976170219e+01,4.626554078504885581e+01,5.848737959731464287e+01,7.063602106239191869e+01,8.405185804187534870e+01,9.730453276122362638e+01,1.105479442687482106e+02
1.096478196143185063e-02,2.435759356722438795e+01,3.498579099556766181e+01,4.626356432402192809e+01,5.848488102151642920e+01,7.063300349723087379e+01,8.404826735504057922e+01,9.730037592473846075e+01,1.105432216757321839e+02
1.148153621496882971e-02,2.435645269201348029e+01,3.498415231341128617e+01,4.626139740706548054e+01,5.848214167786505868e+01,7.062969515329682224e+01,8.404433066244276063e+01,9.729581852752346549e+01,1.105380440046261441e+02
1.202264434617413176e-02,2.435520189228570942e+01,3.498235574281361693e+01,4.625902170570869743e+01,5.847913839616668241e+01,7.062606804760646639e+01,8.404001466638921158e+01,9.729082202188567408e+01,1.105323674613000406e+02
1.258925411794167490e-02,2.435383059203665468e+01,3.498038609314792780e+01,4.625641713255037502e+01,5.847584578265733057e+01,7.062209151173598798e+01,8.403528287371800332e+01,9.728534416085196312e+01,1.105261440488638982e+02
1.318256738556407466e-02,2.435232720082874991e+01,3.497822671673917228e+01,4.625356167345124447e+01,5.847223600786795572e+01,7.061773193562241602e+01,8.403009529094308050e+01,9.727933864525215313e+01,1.105193211667174609e+02
1.380384264602885214e-02,2.435067901711546412e+01,3.497585937000958012e+01,4.625043120391747209e+01,5.846827857450558241e+01,7.061295248722926488e+01,8.402440809067974214e+01,9.727275473755575774e+01,1.105118411718299853e+02
1.445439770745927249e-02,2.434887212247930677e+01,3.497326406157355194e+01,4.624699928822764861e+01,5.846394006351937378e+01,7.060771280586590137e+01,8.401817324672092013e+01,9.726553683941733652e+01,1.105036408987890582e+02
1.513561248436207964e-02,2.434689126595475628e+01,3.497041888609353322e+01,4.624323695972933734e+01,5.845918385636296222e+01,7.060196866675906335e+01,8.401133813490584146e+01,9.725762402962273256e+01,1.104946511348601348e+02
1.584893192461113431e-02,2.434471973753917950e+01,3.496729984260557700e+01,4.623911248059948775e+01,5.845396983129656121e+01,7.059567161427058579e+01,8.400384509668162991e+01,9.724894955884738579e+01,1.104847960459817102e+02
1.659586907437560557e-02,2.434233922991663235e+01,3.496388063591835760e+01,4.623459107922096223e+01,5.844825403139252984e+01,7.058876856094148877e+01,8.399563096200179757e+01,9.723944029734295214e+01,1.104739925492804531e+02
1.737800828749375484e-02,2.433972968734244446e+01,3.496013245957096416e+01,4.622963466317293779e+01,5.844198830171499282e+01,7.058120134930634038e+01,8.398662652792499728e+01,9.722901613134131082e+01,1.104621496273265251e+02
1.819700858609983596e-02,2.433686914054945305e+01,3.495602375871639111e+01,4.622420150567575092e+01,5.843511989294146503e+01,7.057290627317914300e+01,8.397675598899017757e+01,9.721758930363552054e+01,1.104491675789660690e+02
1.905460717963247327e-02,2.433373352644864340e+01,3.495151997116684583e+01,4.621824590315646475e+01,5.842759102847959696e+01,7.056381355485069662e+01,8.396593631513125899e+01,9.720506369343198116e+01,1.104349372011616595e+02
1.995262314968879874e-02,2.433029649130117633e+01,3.494658324470185562e+01,4.621171780142511665e+01,5.841933843190305709e+01,7.055384677436261143e+01,8.395407657256939160e+01,9.719133403019418438e+01,1.104193388958402551e+02
2.089296130854039618e-02,2.432652917594041142e+01,3.494117212859867294e+01,4.620456238776242230e+01,5.841029281129757322e+01,7.054292224673997680e+01,8.394107718278212360e+01,9.717628503580608879e+01,1.104022416953040704e+02
2.187761623949553008e-02,2.432239998152089200e+01,3.493524123719639363e+01,4.619671964602477487e+01,5.840037829685689985e+01,7.053094834276259917e+01,8.392682911429199066e+01,9.715979048896841164e+01,1.103835021992927636e+02
2.290867652767772378e-02,2.431787431416347545e+01,3.492874088315488734e+01,4.618812387167375277e+01,5.838951182782046345e+01,7.051782474855441762e+01,8.391121300165681873e+01,9.714171220532652740e+01,1.103629634163071529e+02
2.398832919019489723e-02,2.431291430675983634e+01,3.492161667791286561e+01,4.617870314342942351e+01,5.837760248458027235e+01,7.050344165895162973e+01,8.389409818566676336e+01,9.712189892639230493e+01,1.103404535013142294e+02
2.511886431509579437e-02,2.430747851608995092e+01,3.491380909669610588e+01,4.616837874804331676e+01,5.836455076152898869e+01,7.048767889930090291e+01,8.387534166838533167e+01,9.710018510989347362e+01,1.103157843814653916e+02
2.630267991895381477e-02,2.430152159329844963e+01,3.490525300526886099e+01,4.615706455448126633e+01,5.835024777595918266e+01,7.047040497002511472e+01,8.385478697629513078e+01,9.707638961375377562e+01,1.102887502609693087e+02
2.754228703338166065e-02,2.429499392567185012e+01,3.489587714547729291e+01,4.614466633360957815e+01,5.833457440807744376e+01,7.045147600799154475e+01,8.383226292445539229e+01,9.705031426549292917e+01,1.102591259957905976e+02
2.884031503126605750e-02,2.428784124756075613e+01,3.488560357648744059e+01,4.613108101929127969e+01,5.831740036695942564e+01,7.043073465843652059e+01,8.380758227423736173e+01,9.702174230844551062e+01,1.102266653284042093e+02
3.019951720402016052e-02,2.428000421820196664e+01,3.487434706849835209e+01,4.611619590663222112e+01,5.829858317706334248e+01,7.040800885094299133e+01,8.378054027690254202e+01,9.699043671584719561e+01,1.101910989724360093e+02
3.162277660168379134e-02,2.427141796412290375e+01,3.486201444560395402e+01,4.609988778297812928e+01,5.827796707974115265e+01,7.038311047275615806e+01,8.375091309503653747e+01,9.695613836354633008e+01,1.101521325366887396e+02
3.311311214825911342e-02,2.426201158375602773e+01,3.484850387440029351e+01,4.608202198716139009e+01,5.825538184406133979e+01,7.035583393256828799e+01,8.371845609366626206e+01,9.691856405188634938e+01,1.101094442778147027e+02
3.467368504525316503e-02,2.425170761186502233e+01,3.483370409489844377e+01,4.606245139244753517e+01,5.823064148119294003e+01,7.032595460782776797e+01,8.368290199280109221e+01,9.687740436720433479e+01,1.100626826707779173e+02
3.630780547701013827e-02,2.424042144139252741e+01,3.481749359031637425e+01,4.604101530864721070e+01,5.820354285662397587e+01,7.029322716865360121e+01,8.364395887316942435e+01,9.683232137342609747e+01,1.100114637862949678e+02
3.801893963205612431e-02,2.422806070039422011e+01,3.479973969240125342e+01,4.601753829896657066e+01,5.817386419462000902e+01,7.025738377159949266e+01,8.360130802711506703e+01,9.678294612446701706e+01,1.099553684646969032e+02
3.981071705534973415e-02,2.421452458183620138e+01,3.478029761909908757e+01,4.599182890738069318e+01,5.814136346960109591e+01,7.021813211683667078e+01,8.355460164700855330e+01,9.672887598859833247e+01,1.098939392761712810e+02
4.168693834703354750e-02,2.419970312421677505e+01,3.475900944165120166e+01,4.596367829266977623e+01,5.810577667956111014e+01,7.017515336286670902e+01,8.350346034417137275e+01,9.666967177668647082e+01,1.098266772581933139e+02
4.365158322401661156e-02,2.418347644124983731e+01,3.473570297859944844e+01,4.593285876578072191e+01,5.806681599731934540e+01,7.012809989367600849e+01,8.344747049226657509e+01,9.660485466732228588e+01,1.097530384222120148e+02
4.570881896148751983e-02,2.416571389923203483e+01,3.471019061473340628e+01,4.589912222791190288e+01,5.802416779632241628e+01,7.007659293436573478e+01,8.338618139044588418e+01,9.653390292340576195e+01,1.096724300234214553e+02
4.786300923226385201e-02,2.414627324123710395e+01,3.468226804376639905e+01,4.586219850771222895e+01,5.797749054897279564e+01,7.002022001281093821e+01,8.331910224335128134e+01,9.645624839684951723e+01,1.095842065898291651e+02
5.011872336272722023e-02,2.412499965796582657e+01,3.465171293451393097e+01,4.582179359728774415e+01,5.792641259710844537e+01,6.995853226688994653e+01,8.324569895743864834e+01,9.637127282081149815e+01,1.094876657099542996e+02
5.248074602497725810e-02,2.410172480596041211e+01,3.461828352161535349e+01,4.577758778838700948e+01,5.787052979638128392e+01,6.989104159939100214e+01,8.316539075614386434e+01,9.627830389240514819e+01,1.093820435825111730e+02
5.495408738576245539e-02,2.407626577500821696e+01,3.458171712344890381e+01,4.572923371226022482e+01,5.780940303896937138e+01,6.981721768594711364e+01,8.307754662027383574e+01,9.617661115331294752e+01,1.092665103365195449e+02
5.754399373371569398e-02,2.404842400795388357e+01,3.454172859189404932e+01,4.567635428933839847e+01,5.774255566241252779e+01,6.973648484539948811e+01,8.298148156482709226e+01,9.606540168131789414e+01,1.091401651366348773e+02
6.025595860743578058e-02,2.401798417785787620e+01,3.449800870107409878e+01,4.561854059815215123e+01,5.766947075650291765e+01,6.964821878699275715e+01,8.287645276940284589e+01,9.594381561266629888e+01,1.090020310963319474e+02
6.309573444801933051e-02,2.398471302954121498e+01,3.445022248523550701e+01,4.555534967690707049e+01,5.758958838521919432e+01,6.955174325490925469e+01,8.276165558662306410e+01,9.581092152359818215e+01,1.088510500311436857e+02
6.606934480075957183e-02,2.394835819509844299e+01,3.439800753957811708e+01,4.548630227596861175e+01,5.750230274681070597e+01,6.944632659803987451e+01,8.263621946178744793e+01,9.566571170956851233e+01,1.086860770957395914e+02
6.918309709189363055e-02,2.390864699600658483e+01,3.434097230223812147e+01,4.541088058530439753e+01,5.740695930247005663e+01,6.933117830173760865e+01,8.249920380751635207e+01,9.550709741289350063e+01,1.085058753624959991e+02
7.244359600749898653e-02,2.386528524807800977e+01,3.427869434083076072e+01,4.532852596781712862e+01,5.730285191274231948e+01,6.920544552882090272e+01,8.234959388965125981e+01,9.533390406405321471e+01,1.083091104156937377e+02
7.585775750291835762e-02,2.381795608976606715e+01,3.421071867309557746e+01,4.523863673760528314e+01,5.718922003106982288e+01,6.906820972947080861e+01,8.218629679541621158e+01,9.514486661895223563e+01,1.080943450548720790e+02
7.943282347242813790e-02,2.376631885929938193e+01,3.413655615833139478e+01,4.514056603163630399e+01,5.706524601582511735e+01,6.891848339409614255e+01,8.200813757201322574e+01,9.493862509433219543e+01,1.078600342234767595e+02
8.317637711026708291e-02,2.371000805185897065e+01,3.405568200456637129e+01,4.503361983422890802e+01,5.693005263598382015e+01,6.875520703990926563e+01,8.181385564365461960e+01,9.471372042649829837e+01,1.076045203050450993e+02
8.709635899560805306e-02,2.364863239455950961e+01,3.396753444582655135e+01,4.491705522619243141e+01,5.678270086134182293e+01,6.857724654097367534e+01,8.160210163766322466e+01,9.446859080473711856e+01,1.073260289589604639e+02
9.120108393559096804e-02,2.358177408438454137e+01,3.387151365449751239e+01,4.479007894451733307e+01,5.662218804594724730e+01,6.838339093293521387e+01,8.137143477579053297e+01,9.420156866035750909e+01,1.070226657014063960e+02
9.549925860214358853e-02,2.350898824243539309e+01,3.376698096558216378e+01,4.465184635412538228e+01,5.644744663316669886e+01,6.817235084750116414e+01,8.112032101526753536e+01,9.391087852514040435e+01,1.066924134744872532e+02
1.000000000000000056e-01,2.342980264683032487e+01,3.365325850257078599e+01,4.450146095024810222e+01,5.625734353238162555e+01,6.794275775778288562e+01,8.084713215508935491e+01,9.359463600886449797e+01,1.063331314872742865e+02
1.047128548050899610e-01,2.334371781619546127e+01,3.352962930845222900e+01,4.433797452826421903e+01,5.605068034040975533e+01,6.769316424351214323e+01,8.055014615619450069e+01,9.325084818397439790e+01,1.059425556561871531e+02
1.096478196143185063e-01,2.325020752569873395e+01,3.339533809979069900e+01,4.416038817684849249e+01,5.582619460479885731e+01,6.742204551418639369e+01,8.022754895872743930e+01,9.287741570542833358e+01,1.055183010175648093e+02
1.148153621496882937e-01,2.314871984763442825e+01,3.324959277624865450e+01,4.396765426939236221e+01,5.558256235030464154e+01,6.712780245737982909e+01,7.987743811424248008e+01,9.247213703389216732e+01,1.050578665309171100e+02
1.202264434617413141e-01,2.303867881815960672e+01,3.309156683172277980e+01,4.375867964687645184e+01,5.531840211289880926e+01,6.680876650727732624e+01,7.949782858374176442e+01,9.203271516866753643e+01,1.045586427348191876e+02
1.258925411794167559e-01,2.291948684018458238e+01,3.292040282533118045e+01,4.353233020132415021e+01,5.503228074581350171e+01,6.646320665283401752e+01,7.908666108132069894e+01,9.155676733013733326e+01,1.040179227554166488e+02
1.318256738556407293e-01,2.279052793867726123e+01,3.273521707945762671e+01,4.328743708081889707e+01,5.472272127710348855e+01,6.608933892305653046e+01,7.864181336460507055e+01,9.104183805622881209e+01,1.034329171956684661e+02
1.380384264602884659e-01,2.265117198748173877e+01,3.253510577611454835e+01,4.302280474241923969e+01,5.438821310494629557e+01,6.568533869505159828e+01,7.816111488271677388e+01,9.048541618835714928e+01,1.028007734459973648e+02
1.445439770745927111e-01,2.250078002458973714e+01,3.231915261972440589e+01,4.273722107512045199e+01,5.402722481157749712e+01,6.524935616407080374e+01,7.764236518468683812e+01,8.988495621311416528e+01,1.021185999466803622e+02
1.513561248436207929e-01,2.233871076367699970e+01,3.208643822122394340e+01,4.242946979756499104e+01,5.363821985463878406e+01,6.477953528809713646e+01,7.708335645926763391e+01,8.923790438875795417e+01,1.013834958901611856e+02
1.584893192461113431e-01,2.216432839129744536e+01,3.183605133181254487e+01,4.209834530005499431e+01,5.321967535019858531e+01,6.427403646579004715e+01,7.648190051290269764e+01,8.854173001097541373e+01,1.005925867668797764e+02
1.659586907437560488e-01,2.197701170874091758e+01,3.156710201084110778e+01,4.174267004248547153e+01,5.277010408834669164e+01,6.373106311806289881e+01,7.583586038696557807e+01,8.779396204972209716e+01,9.974306601901045610e+01
1.737800828749375415e-01,2.177616463230518562e+01,3.127873674708986584e+01,4.136131453356452425e+01,5.228807981306045605e+01,6.314889221175555178e+01,7.514318665821679133e+01,8.699223120654347952e+01,9.883224285945074428e+01
1.819700858609983596e-01,2.156122800263510442e+01,3.097015546173668099e+01,4.095321979646302424e+01,5.177226564584216106e+01,6.252590858015707909e+01,7.440195824750344400e+01,8.613431718775356671e+01,9.785759602497819287e+01
1.905460717963247397e-01,2.133169257014970910e+01,3.064063020078357269e+01,4.051742206670993340e+01,5.122144533093536722e+01,6.186064265167369314e+01,7.361042727173720834e+01,8.521820065241905695e+01,9.681683285044564968e+01
1.995262314968879735e-01,2.108711291745784777e+01,3.028952517178382919e+01,4.005307926600744395e+01,5.063455672403331675e+01,6.115181088906969364e+01,7.276706710643671272e+01,8.424211886749512246e+01,9.570795256636024817e+01
2.089296130854039757e-01,2.082712195056009463e+01,2.991631759368207000e+01,3.955949854973923152e+01,5.001072663511320116e+01,6.039835786597942757e+01,7.187062237897258399e+01,8.320462358379860746e+01,9.452931213301003766e+01
2.187761623949552869e-01,2.055144544045861821e+01,2.952061861219697292e+01,3.903616393992783884e+01,4.934930577394334250e+01,5.959949847036131843e+01,7.092015909283419717e+01,8.210463904356393527e+01,9.327969223926197628e+01
2.290867652767773488e-01,2.025991593106132527e+01,2.910219329440393210e+01,3.848276273977241857e+01,4.864990214723945172e+01,5.875475824230453270e+01,6.991511251000825666e+01,8.094151736546101006e+01,9.195836033857378311e+01
2.398832919019489862e-01,1.995248515857298699e+01,2.866097847029643830e+01,3.789920910086767236e+01,4.791241084492300217e+01,5.786400935695127146e+01,6.885532982882435249e+01,7.971508786892033527e+01,9.056512681714038138e+01
2.511886431509579576e-01,1.962923396914608887e+01,2.819709696098474794e+01,3.728566281260889781e+01,4.713703777103464887e+01,5.692749930244823986e+01,6.774110414833485549e+01,7.842569626592990062e+01,8.910038966829100104e+01
2.630267991895381408e-01,1.929037860080447686e+01,2.771086655945744326e+01,3.664254115351761243e+01,4.632431458381565648e+01,5.594586895171502761e+01,6.657319579569607981e+01,7.707422916743054486e+01,8.756516249933341101e+01
2.754228703338166273e-01,1.893627214707851536e+01,2.720280206031699421e+01,3.597052155209899382e+01,4.547510199261363795e+01,5.492015658598499073e+01,6.535283693005719385e+01,7.566211916212122901e+01,8.596108047985116229e+01
2.884031503126605611e-01,1.856740008699044253e+01,2.667360873253184295e+01,3.527053293347884733e+01,4.459057872181700333e+01,5.385178462453083625e+01,6.408171557651866124e+01,7.419132600338012651e+01,8.429037915318008345e+01
3.019951720402015982e-01,1.818436899953607977e+01,2.612416596700745330e+01,3.454373407386749051e+01,4.367221401607564246e+01,5.274252649604387244e+01,6.276193606221050203e+01,7.266429038854890621e+01,8.255584210634415854e+01
3.162277660168379412e-01,1.778788803293944909e+01,2.555550048427362952e+01,3.379147814769810054e+01,4.272172265309497163e+01,5.159445240538410360e+01,6.139595440494011314e+01,7.108385864443539504e+01,8.076071556705696253e+01
3.311311214825911065e-01,1.737874341414361368e+01,2.496874952106240286e+01,3.301526401696658297e+01,4.174100315795084271e+01,5.040985483461252414e+01,5.998648969706214018e+01,6.945317952215229695e+01,7.890859127227719227e+01
3.467368504525316641e-01,1.695776728365683539e+01,2.436511585909377686e+01,3.221667671992662463e+01,4.073206232841297236e+01,4.919115753223107390e+01,5.853641600689075375e+01,6.777557833891188466e+01,7.700326352863328339e+01
3.630780547701014105e-01,1.652580340211843080e+01,2.374581838205021356e+01,3.139732202348820422e+01,3.969693222968001578e+01,4.794081542327739953e+01,5.704864370640975579e+01,6.605441879098486879e+01,7.504857215531896486e+01
3.801893963205612570e-01,1.608367370434352495e+01,2.311204391256766399e+01,3.055876263250279834e+01,3.863758927441811863e+01,4.666121704370075207e+01,5.552600410078320436e+01,6.429296852277686014e+01,7.304824953629942286e+01
3.981071705534973137e-01,1.563215108257647401e+01,2.246490811305172031e+01,2.970246633428692462e+01,3.755588840806731810e+01,4.535460520734534384e+01,5.397115611382647415e+01,6.249429019782598260e+01,7.100579643287051113e+01
4.168693834703355305e-01,1.517194485259059000e+01,2.180543478253051504e+01,2.882977840542342207e+01,3.645352801979392865e+01,4.402303474724425314e+01,5.238653749075432842e+01,6.066118412359212186e+01,6.892441609632625443e+01
4.365158322401658797e-01,1.470370566345073726e+01,2.113456332236780710e+01,2.794193119749453658e+01,3.533206195454109633e+01,4.266838707782820705e+01,5.077438401301530035e+01,5.879620969319154966e+01,6.680703760006642256e+01
4.570881896148749624e-01,1.422805564124163524e+01,2.045319273178476749e+01,2.704010196809749189e+01,3.419297266829131132e+01,4.129245850182016397e+01,4.913683678989394110e+01,5.690180895041105913e+01,6.465645482954407441e+01
4.786300923226382564e-01,1.374564681182565096e+01,1.976226650634730220e+01,2.612552478121227040e+01,3.303781293859371715e+01,3.989713117893746386e+01,4.747614806191856474e+01,5.498054444893216441e+01,6.247559494782481693e+01
5.011872336272722439e-01,1.325724602283085218e+01,1.906289580179439369e+01,2.519965307963807177e+01,3.186841186712590357e+01,3.848462158340604589e+01,4.579497905426433846e+01,5.303544402673131941e+01,6.026790799508854946e+01
5.248074602497725394e-01,1.276383782170683823e+01,1.835650838998986245e+01,2.426435659507820475e+01,3.068712451633588500e+01,3.705778150202527854e+01,4.409675974140065335e+01,5.107041771780588846e+01,5.803783822882892451e+01
5.495408738576245122e-01,1.226672892487247601e+01,1.764499954433177464e+01,2.332212128355692826e+01,2.949708551977993309e+01,3.562040371833860064e+01,4.238605299449157826e+01,4.909068033075663351e+01,5.579130190731167005e+01
5.754399373371569260e-01,1.176763088335149732e+01,1.693085073428080989e+01,2.237620748855414377e+01,2.830240986186792540e+01,3.417746388525154089e+01,4.066884094445109810e+01,4.710308472652803147e+01,5.353606396431891312e+01
6.025595860743577781e-01,1.126869412888319921e+01,1.621717698463125856e+01,2.143071492945633238e+01,2.710827555928666399e+01,3.273521993887652570e+01,3.895263936177087061e+01,4.511625694091446803e+01,5.128189036924700162e+01
6.309573444801933606e-01,1.077247007847732796e+01,1.550766880501042877e+01,2.049050973182660584e+01,2.592083124161671748e+01,3.130110044895829802e+01,3.724635803813777812e+01,4.314043845932100396e+01,4.904036914504228406e+01
6.606934480075961069e-01,1.028179103434171893e+01,1.480641363564251733e+01,1.956099366532847128e+01,2.474690313236025219e+01,2.988335135999392733e+01,3.555987091837341296e+01,4.118699398350064911e+01,4.682435326471392756e+01
6.918309709189366385e-01,9.799580404685290347e+00,1.411761511605210018e+01,1.864773940569478228e+01,2.359353121982269386e+01,2.849047726035223604e+01,3.390333980393123170e+01,3.926763572717539574e+01,4.464708378924675003e+01
7.244359600749902262e-01,9.328633910994414080e+00,1.344526987535851426e+01,1.775606966447386625e+01,2.246743303916230516e+01,2.713059596617723201e+01,3.228643468525338989e+01,3.739353001255923203e+01,4.252118153259158362e+01
7.585775750291835484e-01,8.871435849550628916e+00,1.279289627780242000e+01,1.689070313242362431e+01,2.137455110462941121e+01,2.581089439413207387e+01,3.071767693415365130e+01,3.557454780074225908e+01,4.045780370522965796e+01
7.943282347242813790e-01,8.430078784744019060e+00,1.216341653733267947e+01,1.605559878768146476e+01,2.031985170849069533e+01,2.453738731895624170e+01,2.920414826309650280e+01,3.381893925629893261e+01,3.846628195769792313e+01
8.317637711026708569e-01,8.006327331994738117e+00,1.155925351620607877e+01,1.525407722815521971e+01,1.930747666712181498e+01,2.331510038806384699e+01,2.775171257663055613e+01,3.213360028637470833e+01,3.655442979496648803e+01
8.709635899560805861e-01,7.601805254981124804e+00,1.098261318076273163e+01,1.448917976111261652e+01,1.834120067274506027e+01,2.214861903332953474e+01,2.636568252203996110e+01,3.052484825314157391e+01,3.472942199324226920e+01
9.120108393559096527e-01,7.218209630969464996e+00,1.043581119744967900e+01,1.376408052175180785e+01,1.742496200172017495e+01,2.104272253941041626e+01,2.505159529385455741e+01,2.899931369256584546e+01,3.299879699908585451e+01
9.549925860214358853e-01,6.857409103649270143e+00,9.921430148026503915e+00,1.308227613188076077e+01,1.656311707371976638e+01,2.000268268665452709e+01,2.381559249689279412e+01,2.756435907488949155e+01,3.137091410420623916e+01
1.000000000000000000e+00,6.521314215653331026e+00,9.442135680835948008e+00,1.244733621127241285e+01,1.576014025592083456e+01,1.903389393342008873e+01,2.266400014777131844e+01,2.622755662808510735e+01,2.985434029807577261e+01
1.047128548050899610e+00,6.211533716702533958e+00,9.000164380004848752e+00,1.186224089207842169e+01,1.501979492122951498e+01,1.814087051379399185e+01,2.160214261073058850e+01,2.499527118317377372e+01,2.845623174342792794e+01
1.096478196143185091e+00,5.928996587824545195e+00,8.596746474004003602e+00,1.132865356293048009e+01,1.434421052304767841e+01,1.732613689992818706e+01,2.063301206400177179e+01,2.387108308859335892e+01,2.718055958083549939e+01
1.148153621496882826e+00,5.673798046211758539e+00,8.231856090877464283e+00,1.084663224047448793e+01,1.373350376031004139e+01,1.658977795190056170e+01,1.975670894812411404e+01,2.285513071792837891e+01,2.602741222947853927e+01
1.202264434617413169e+00,5.445400947294941396e+00,7.904508888816700996e+00,1.041503936003329045e+01,1.318628334844051686e+01,1.593004973833638438e+01,1.897114541200811644e+01,2.194495400660299822e+01,2.499401760151901186e+01
1.258925411794167504e+00,5.243024450702198358e+00,7.613383324754942727e+00,1.003232485387459150e+01,1.270064047947627728e+01,1.534456501143058205e+01,1.827345560992994322e+01,2.113718344268782445e+01,2.407669504673472716e+01
1.318256738556407459e+00,5.065832817638239227e+00,7.357188312746394843e+00,9.696920046645100655e+00,1.227465928450820343e+01,1.483089762720550375e+01,1.766075238942944736e+01,2.042845937313061810e+01,2.327184825949452573e+01
1.380384264602885214e+00,4.912699401254651654e+00,7.134392786834771627e+00,9.406783100079771032e+00,1.190583954194260130e+01,1.438589963907937630e+01,1.712937589170725872e+01,1.981454769578826358e+01,2.257481131322292356e+01
1.445439770745927888e+00,4.781824636817959551e+00,6.942659096929509666e+00,9.158622067769188746e+00,1.159006666074582625e+01,1.400451524447815110e+01,1.667351603056944143e+01,1.928867459608935420e+01,2.197778297590873819e+01
1.513561248436208651e+00,4.670775976108661354e+00,6.778803167973173949e+00,8.947913122051829760e+00,1.132156594123352100e+01,1.367978899914796109e+01,1.628517379112008356e+01,1.884143377447803402e+01,2.146965967230434558e+01
1.584893192461114042e+00,4.577059473040002935e+00,6.639522021983777833e+00,8.769962661679771898e+00,1.109425916653772504e+01,1.340448255003747136e+01,1.595596866415813153e+01,1.846294618633576690e+01,2.103861785055346800e+01
1.659586907437561321e+00,4.498543277438509236e+00,6.521985145339309398e+00,8.620705512069935850e+00,1.090294986753268525e+01,1.317236954093114676e+01,1.567861036510816852e+01,1.814470238730845608e+01,2.067443287885792813e+01
1.737800828749376247e+00,4.433153302937385298e+00,6.423421666490737536e+00,8.496093418205594716e+00,1.074275835742878726e+01,1.297746819275067232e+01,1.544605564360721139e+01,1.787856966268403269e+01,2.036750277742457982e+01
1.819700858609982541e+00,4.378421474977941763e+00,6.340437577398634339e+00,8.391220203358042085e+00,1.060794647177208283e+01,1.281283286962530710e+01,1.525013731797726990e+01,1.765491117507198382e+01,2.010680676946421386e+01
1.905460717963246342e+00,4.331834626320718584e+00,6.269422280860124985e+00,8.301091523369226621e+00,1.049249717501577095e+01,1.267164365981547469e+01,1.508263260725124155e+01,1.746362739949664089e+01,1.988130654496354310e+01
1.995262314968878847e+00,4.291488706204203751e+00,6.207447362526078649e+00,8.222001204547154884e+00,1.039164926854282811e+01,1.254902379010334990e+01,1.493702686324958151e+01,1.729667277874237641e+01,1.968294424670777332e+01
2.089296130854038758e+00,4.255859285071485587e+00,6.152003874934260708e+00,8.150954054149364580e+00,1.030153112742098998e+01,1.244091353747999129e+01,1.480735267588586623e+01,1.714752434900681521e+01,1.950548811759962931e+01
2.187761623949551648e+00,4.223290217936530588e+00,6.100407554827357082e+00,8.084404863361619675e+00,1.021786295416793422e+01,1.234209230515039835e+01,1.468679173686533268e+01,1.700943070137248725e+01,1.934165615342115174e+01
2.290867652767772267e+00,4.192289826971714817e+00,6.050428331177902130e+00,8.019063355231404344e+00,1.013655274576475307e+01,1.224741193713681398e+01,1.456956515511330608e+01,1.687649652333735162e+01,1.918471822639246938e+01
2.398832919019489918e+00,4.161507555387863100e+00,6.000361706686094365e+00,7.952584757404379978e+00,1.005428760375150432e+01,1.215266556300261236e+01,1.445120213077217031e+01,1.674377521647182476e+01,1.902976095612872953e+01
2.511886431509579687e+00,4.129095374437736332e+00,5.947880639537052261e+00,7.882552361383001305e+00,9.967559223208754204e+00,1.205262644769424440e+01,1.432619429120641996e+01,1.660493469472655548e+01,1.886999428252017097e+01
2.630267991895381297e+00,4.093224605476756039e+00,5.890651815339392527e+00,7.807040306206431524e+00,9.872898041977471451e+00,1.194194879510170004e+01,1.419007236448920040e+01,1.645315910460492859e+01,1.869617742659518811e+01
2.754228703338166273e+00,4.052405188152965465e+00,5.827227820461175156e+00,7.724914283562331008e+00,9.767138540622086751e+00,1.181684654393394851e+01,1.404023754658584622e+01,1.628174504300209691e+01,1.849986339509066369e+01
2.884031503126605500e+00,4.004537418912214264e+00,5.755863312193302050e+00,7.633616660705037305e+00,9.646705158165842064e+00,1.167266882908716497e+01,1.387141630408344106e+01,1.608303965750830145e+01,1.827402070455261907e+01
3.019951720402016093e+00,3.947470434606974887e+00,5.674773456821657902e+00,7.529726667127184747e+00,9.508085049734217975e+00,1.150463858869441225e+01,1.367738597679478474e+01,1.585159494759355958e+01,1.801293992939238109e+01
3.162277660168379523e+00,3.880036615117630205e+00,5.582400956116902790e+00,7.410273446930937702e+00,9.347652692230058236e+00,1.131106313513664041e+01,1.345313221277730520e+01,1.558442465628947282e+01,1.771125314922283067e+01
3.311311214825911176e+00,3.802227811132883772e+00,5.476509689408850079e+00,7.272702389355333530e+00,9.164146088031337456e+00,1.109201214138176361e+01,1.319424113204048510e+01,1.528043778765091965e+01,1.736554692597904292e+01
3.467368504525316641e+00,3.715570863725893958e+00,5.356683445044160052e+00,7.116309257211407058e+00,8.960829752716231056e+00,1.084711833056590180e+01,1.290274766971727871e+01,1.494066409285339425e+01,1.697657214699826156e+01
3.630780547701013994e+00,3.622534993784995105e+00,5.225418389707627398e+00,6.941939033108771362e+00,8.743353661675628885e+00,1.057833845656493921e+01,1.258579720320529560e+01,1.456918168057565843e+01,1.655109492388484327e+01
3.801893963205612792e+00,3.525090476665363237e+00,5.086025755569913542e+00,6.753502945710885719e+00,8.515952311369469285e+00,1.029381293422756549e+01,1.224919649877813654e+01,1.417467893664904999e+01,1.610210508337033630e+01
3.981071705534973137e+00,3.425048684816843547e+00,4.942784176047363864e+00,6.558893873698413479e+00,8.281574109612995116e+00,1.000390687524991051e+01,1.190099949229074738e+01,1.376730179892727968e+01,1.564158137309790497e+01
4.168693834703354639e+00,3.325268284111414285e+00,4.799707340944549649e+00,6.365947598043299571e+00,8.046218243247652779e+00,9.716605363723626709e+00,1.155513295128403151e+01,1.336484549861076587e+01,1.518800681060457336e+01
4.365158322401661017e+00,3.231637817050571737e+00,4.663260066124369274e+00,6.182493998403040258e+00,7.818187839593900179e+00,9.443199185425994457e+00,1.122661645802046415e+01,1.298505637409419222e+01,1.476364688588601659e+01
4.570881896148751622e+00,3.149689359637596553e+00,4.541124584780876106e+00,6.016824668664177977e+00,7.612161063309025977e+00,9.197712256362336802e+00,1.093113075128360911e+01,1.264376737006441509e+01,1.438503140525407176e+01
4.786300923226384896e+00,3.080631348449416329e+00,4.437728220861338002e+00,5.876409052657199261e+00,7.435029146170737846e+00,8.987966300294598199e+00,1.068188103461849359e+01,1.235540582582130398e+01,1.406403075799521751e+01
5.011872336272724660e+00,3.024563901438534153e+00,4.355127514704398628e+00,5.764912113067405919e+00,7.291062407667498135e+00,8.818034571893106133e+00,1.048036502050292107e+01,1.212694521260680069e+01,1.380445699660593561e+01
5.248074602497728058e+00,2.981773786071317378e+00,4.293497609853214492e+00,5.680998253906484052e+00,7.179245375166644294e+00,8.686502695649158667e+00,1.032239010320574657e+01,1.195213823842745704e+01,1.360501610150359753e+01
5.495408738576248453e+00,2.947803910890431478e+00,4.246178609952734107e+00,5.619175252728638270e+00,7.091440682696498854e+00,8.586212956568747501e+00,1.019829243813048869e+01,1.181286836128376017e+01,1.345117924645399832e+01
5.754399373371566817e+00,2.917462685117384158e+00,4.204339351599052144e+00,5.565496678789311424e+00,7.020625622233553464e+00,8.499560194340983088e+00,1.009473355324281307e+01,1.169105384761625643e+01,1.331565626403277669e+01
6.025595860743575116e+00,2.885025990119633565e+00,4.158370466500339369e+00,5.503209559002670836e+00,6.948302812008502194e+00,8.406105081945623780e+00,9.984512403855156037e+00,1.156030867330130363e+01,1.317447286438125964e+01
6.309573444801929831e+00,2.845707178729289577e+00,4.100010599203323558e+00,5.423859558335644593e+00,6.854305834816014631e+00,8.291058305707299070e+00,9.847580917469850093e+00,1.139500797502638463e+01,1.299505862365021791e+01
6.606934480075957516e+00,2.795867019142484367e+00,4.023698308750741859e+00,5.321473715560563811e+00,6.729254566848950070e+00,8.143601310361558987e+00,9.670528528262545720e+00,1.118713598648199437e+01,1.276011511383938490e+01
6.918309709189362167e+00,2.736177658020241488e+00,3.934225639911177463e+00,5.203066279602941435e+00,6.578097965902192534e+00,7.965583175758984780e+00,9.455552589217687043e+00,1.094502550829133014e+01,1.248614765475090138e+01
7.244359600749898931e+00,2.672973160665611747e+00,3.840095516308568158e+00,5.084522766575155117e+00,6.419977585803325226e+00,7.772349225652255278e+00,9.227181164418480463e+00,1.068520960282688748e+01,1.219730299369335746e+01
7.585775750291835706e+00,2.611042001639197085e+00,3.753718010221900325e+00,4.975307838557079698e+00,6.273879468370210155e+00,7.591955484945281718e+00,9.027254932279189958e+00,1.045076845240611085e+01,1.192868910417472073e+01
7.943282347242813124e+00,2.559532164871832993e+00,3.686256278657435104e+00,4.884762057999847862e+00,6.155321626921591793e+00,7.449461147791895499e+00,8.865493924537476644e+00,1.027077662707169026e+01,1.170370909444697460e+01
8.317637711026709013e+00,2.521536725310715710e+00,3.636665485247595697e+00,4.817723541068850146e+00,6.073707116310270493e+00,7.345356276356326930e+00,8.736664505561689609e+00,1.012945748607474883e+01,1.152490017347057361e+01
8.709635899560804972e+00,2.493415281560693142e+00,3.591929037754068244e+00,4.761678339663628634e+00,6.006365623138630205e+00,7.255147872878889181e+00,8.619091562208609503e+00,1.000323738835641052e+01,1.136572137058412402e+01
9.120108393559096527e+00,2.461457607551533755e+00,3.539683447391793081e+00,4.696275871222353793e+00,5.924479521788090786e+00,7.150404323294317521e+00,8.492223066376675789e+00,9.860783807730939543e+00,1.120733146201084374e+01
9.549925860214358408e+00,2.420463917279855437e+00,3.479570809521945751e+00,4.612143913099702175e+00,5.829062125711039322e+00,7.026105225682305999e+00,8.356634242330585494e+00,9.690000198615551952e+00,1.102306641767384043e+01
1.000000000000000000e+01,2.374252455180095200e+00,3.413088158523319926e+00,4.512811858443648738e+00,5.718874136435323052e+00,6.892717930352285194e+00,8.205515037688206448e+00,9.494287857107895690e+00,1.081987535312826765e+01
1.047128548050899610e+01,2.328511796508139664e+00,3.345238962733175558e+00,4.423987728896247695e+00,5.605024303872160552e+00,6.765714157376005566e+00,8.050173014647800329e+00,9.307421181617895556e+00,1.060985392396149152e+01
1.096478196143185180e+01,2.283075793744099080e+00,3.282189559860742012e+00,4.353609748083477449e+00,5.496883675107514300e+00,6.646991360278299510e+00,7.897569403985581715e+00,9.139677101893253663e+00,1.041004548950617803e+01
1.148153621496882870e+01,2.240787359953647417e+00,3.228049752459078547e+00,4.288779954554049922e+00,5.401182148432051910e+00,6.530122308460160951e+00,7.760707095264312905e+00,8.987575364551297241e+00,1.023400627436968513e+01
1.202264434617413080e+01,2.204068021457586291e+00,3.175531779713959946e+00,4.216871737311113755e+00,5.320865852532723927e+00,6.421900306231899336e+00,7.640727208562313244e+00,8.844362501651763964e+00,1.006857287063860618e+01
1.258925411794167459e+01,2.171460463188283452e+00,3.119442379949668442e+00,4.143528459718659462e+00,5.234028258469864525e+00,6.320900660137199978e+00,7.523518030965766101e+00,8.706247663814691506e+00,9.902735760673424537e+00
1.318256738556407370e+01,2.131066533792376649e+00,3.057521629931605034e+00,4.063824426257323097e+00,5.134099522205586297e+00,6.205846915264460861e+00,7.379014428014575522e+00,8.541168486157781459e+00,9.715191477430394684e+00
1.380384264602885303e+01,2.088498791083459150e+00,2.995272596336432169e+00,3.983177457756638784e+00,5.027982674353965287e+00,6.078780510688782890e+00,7.225580352970698783e+00,8.380435821505953342e+00,9.506310427914892003e+00
1.445439770745928065e+01,2.047518118945827581e+00,2.939585981691221317e+00,3.913604509217127436e+00,4.934851025137756864e+00,5.977950524127545684e+00,7.092327801556074895e+00,8.226546114684316180e+00,9.339543055178044284e+00
1.513561248436208651e+01,2.013234757370969685e+00,2.894513790793387109e+00,3.842647044511679599e+00,4.845510609245359035e+00,5.880825133732582088e+00,6.988838647940649906e+00,8.087549887599674747e+00,9.189963835332436659e+00
1.584893192461114175e+01,1.979803592331590201e+00,2.843541920666985856e+00,3.774470336306849472e+00,4.768498191986272339e+00,5.772421226759864687e+00,6.867997910548720775e+00,7.944950766015557164e+00,9.049603377195287734e+00
1.659586907437561365e+01,1.940960996511323700e+00,2.786208738709578636e+00,3.698311664392444076e+00,4.670814602304316665e+00,5.662185199128543012e+00,6.741803640457239233e+00,7.793984110048999270e+00,8.874862357666623680e+00
1.737800828749376336e+01,1.898178240754104573e+00,2.728653517914787052e+00,3.628753382191929333e+00,4.592786549371538740e+00,5.551815334826247117e+00,6.588752154508463299e+00,7.640657186944454615e+00,8.698337512142447991e+00
1.819700858609982674e+01,1.871697576654582695e+00,2.682302381629914301e+00,3.559581659490948180e+00,4.517037647668209921e+00,5.458110253077178342e+00,6.473459813562899789e+00,7.509151649762809022e+00,8.551719216377888344e+00
1.905460717963246253e+01,1.837543270802706630e+00,2.636061974781250150e+00,3.497851799498726599e+00,4.429417887423678479e+00,5.360680920993705634e+00,6.367329917817190932e+00,7.383271065762928131e+00,8.400110638732575907e+00
1.995262314968878670e+01,1.800031975412964336e+00,2.586922886536543231e+00,3.428783041705482315e+00,4.344895003819224222e+00,5.262346565181495350e+00,6.242148255977379101e+00,7.239803698750759686e+00,8.237556905634429327e+00
2.089296130854038580e+01,1.765523967153034723e+00,2.540510932962438240e+00,3.364610410571066801e+00,4.251257991405040570e+00,5.158522553244742959e+00,6.130895692955520282e+00,7.104028494440500552e+00,8.071857025209446590e+00
2.187761623949552003e+01,1.736266118741785824e+00,2.487725546633269502e+00,3.305502095167480281e+00,4.174445400338502310e+00,5.063482411938720951e+00,6.032604322259436991e+00,6.966854501899442553e+00,7.939978507961627407e+00
2.290867652767772356e+01,1.699752382839639919e+00,2.443064942092854075e+00,3.242589049268158163e+00,4.108881656097877588e+00,4.968036198211947863e+00,5.907934417846345987e+00,6.838146041323974522e+00,7.779752402145120094e+00
2.398832919019490006e+01,1.675111980647551624e+00,2.395480605676945540e+00,3.181481540049705181e+00,4.022001674984116093e+00,4.872816736448150721e+00,5.789192275419098088e+00,6.726062193882920148e+00,7.629067971112178270e+00
2.511886431509579509e+01,1.639168706821760635e+00,2.357133048655412733e+00,3.127054492486031734e+00,3.964499771303931830e+00,4.786372154298847548e+00,5.694130961327714679e+00,6.607617254288808972e+00,7.498129324233801185e+00
2.630267991895381385e+01,1.609238017731319470e+00,2.316209567405102199e+00,3.072128661399776028e+00,3.885738833497841771e+00,4.700859044715381074e+00,5.590419220985416437e+00,6.477887627618201805e+00,7.360620809192938374e+00
2.754228703338166184e+01,1.582126337634400137e+00,2.276309546828039210e+00,3.013967471061065329e+00,3.799122437936522712e+00,4.614361204398763405e+00,5.464686296498165063e+00,6.358191112910180465e+00,7.214072474466231455e+00
2.884031503126605855e+01,1.551229840183205644e+00,2.229238249470367084e+00,2.951663989628908080e+00,3.744303840547478224e+00,4.529668631938154277e+00,5.388479405852345749e+00,6.236411253597158755e+00,7.096038233855032296e+00
3.019951720402016093e+01,1.529713375779166551e+00,2.190946739981027402e+00,2.904227108661978196e+00,3.667566568497082180e+00,4.443286464369829325e+00,5.280599969182348197e+00,6.132881064347548872e+00,6.966023587731475786e+00
3.162277660168379256e+01,1.498424390649802707e+00,2.149331837144559110e+00,2.849539467264254444e+00,3.602217255091504811e+00,4.362157403986443249e+00,5.214502234154706706e+00,6.011600264653494285e+00,6.842406291145086250e+00
3.311311214825911264e+01,1.478682099997493893e+00,2.113499861984553529e+00,2.796247614874869392e+00,3.537263236100942176e+00,4.280761817512616751e+00,5.092255552265216423e+00,5.893901451855765750e+00,6.717925162371086500e+00
3.467368504525316553e+01,1.443498029462976451e+00,2.073069481127975067e+00,2.740442026109772389e+00,3.470532593508533825e+00,4.202965321436392898e+00,5.017312459647982337e+00,5.789180778294428897e+00,6.595270161198117265e+00
3.630780547701014171e+01,1.424051375148912335e+00,2.029505890287218950e+00,2.692573352842897005e+00,3.409010788714761375e+00,4.121523438585406929e+00,4.923527046234816851e+00,5.674747254737440905e+00,6.459246724612069279e+00
3.801893963205612437e+01,1.395303320335413266e+00,2.001929388296823653e+00,2.647474899955545080e+00,3.343060197418398438e+00,4.053663674747759238e+00,4.818310164007956864e+00,5.573760254635722333e+00,6.351616074352009811e+00
3.981071705534973404e+01,1.374290981390676292e+00,1.957140830885707894e+00,2.597792112293006106e+00,3.284962017810208135e+00,3.974395138108499648e+00,4.734287500220408340e+00,5.479240084336064243e+00,6.235671356591306669e+00
4.168693834703355350e+01,1.344287992276396615e+00,1.921915824607674850e+00,2.548225243477001634e+00,3.222819744038432521e+00,3.902527664539827690e+00,4.632070114512173653e+00,5.377846212536193882e+00,6.103469611373778747e+00
4.365158322401661195e+01,1.324340179321342514e+00,1.891140535722697802e+00,2.503400344512566544e+00,3.170640381316780942e+00,3.832619387615836537e+00,4.572645299634506166e+00,5.274964145613310507e+00,6.008603738469972200e+00
4.570881896148751622e+01,1.301543345503920257e+00,1.861575764537976241e+00,2.461635977804464748e+00,3.104819872788753266e+00,3.760376789252119156e+00,4.481484527251779149e+00,5.173360315970923828e+00,5.901177926192081813e+00
4.786300923226384896e+01,1.277642332335630959e+00,1.821179526526872428e+00,2.419800216352856914e+00,3.046100254668816287e+00,3.687813967054801356e+00,4.389587233874072680e+00,5.089007112321153770e+00,5.792025766144893062e+00
5.011872336272725192e+01,1.261073260494715687e+00,1.786465027482730061e+00,2.367715785120934946e+00,2.988528616020460049e+00,3.621690192192115187e+00,4.311734719663779636e+00,4.987295192371666630e+00,5.679304782088776982e+00
5.248074602497728591e+01,1.241990732826636190e+00,1.750765613538691756e+00,2.323591966498291139e+00,2.939683960331096468e+00,3.553642607335245618e+00,4.235191347963760400e+00,4.917657720290390166e+00,5.578022395084931695e+00
5.495408738576248453e+01,1.217942431783711088e+00,1.726682967808500058e+00,2.282994117081538654e+00,2.871829808626564340e+00,3.494105444287980866e+00,4.159236235358774181e+00,4.802134626147092966e+00,5.474886562297739623e+00
5.754399373371566639e+01,1.197926756485560462e+00,1.695394832971154342e+00,2.241790341523142160e+00,2.823547058132876764e+00,3.426000637236700896e+00,4.084649642645974410e+00,4.721350149340617364e+00,5.375062764769481305e+00
6.025595860743574406e+01,1.174951838693757855e+00,1.662683813364855601e+00,2.198021452598772463e+00,2.777093193063198573e+00,3.365608272571216641e+00,4.013303353585402355e+00,4.642412461056914630e+00,5.277822095699614913e+00
6.309573444801930009e+01,1.159022547303929729e+00,1.630789927825545993e+00,2.161977095802201099e+00,2.721964839208076192e+00,3.308231365244465039e+00,3.942813230862542540e+00,4.550667098136633726e+00,5.175070109537467822e+00
6.606934480075958049e+01,1.137688914104595161e+00,1.600780537785697399e+00,2.117477691110510207e+00,2.677425678316545543e+00,3.240362801074066823e+00,3.879021932864688882e+00,4.468688516710274783e+00,5.075238881344681374e+00
6.918309709189362877e+01,1.128423498928581958e+00,1.574498587923021331e+00,2.077712201028388161e+00,2.624417209520964800e+00,3.189044244602782907e+00,3.792740940063822563e+00,4.389455675181847205e+00,4.996334836912094346e+00
7.244359600749898220e+01,1.109011239032224205e+00,1.544683426713271412e+00,2.045494057587011749e+00,2.575129315729066004e+00,3.133766068546601780e+00,3.712654048642070936e+00,4.298890803544510142e+00,4.905906725830127435e+00
7.585775750291836061e+01,1.092151653913357556e+00,1.521274387523773530e+00,2.003340235713535034e+00,2.535963351423756063e+00,3.075516087181844327e+00,3.654598454209059710e+00,4.226741550012817150e+00,4.815261342377752385e+00
7.943282347242814012e+01,1.079465175273458311e+00,1.489613005617375974e+00,1.970226596961354604e+00,2.483142925605876794e+00,3.015016459479099797e+00,3.588434967513685070e+00,4.145906396746348754e+00,4.729489138291955719e+00
8.317637711026708303e+01,1.062933564976817680e+00,1.464256299227116198e+00,1.926269284113271807e+00,2.455384208847384730e+00,2.963643030160295400e+00,3.521813579313499254e+00,4.082272948833277404e+00,4.638005823848857290e+00
8.709635899560805683e+01,1.050507193006228635e+00,1.438589293290016835e+00,1.897010621538741004e+00,2.405607233697537151e+00,2.914455173443407432e+00,3.458358013455624658e+00,4.006178916535787060e+00,4.553877559152778254e+00
9.120108393559097237e+01,1.034785419165991094e+00,1.413628956991566987e+00,1.866205121943060208e+00,2.362839893151956083e+00,2.858707570005212695e+00,3.408936434306812480e+00,3.923864917864391622e+00,4.466036445098406027e+00
9.549925860214358408e+01,1.023272209344727957e+00,1.389970191734728466e+00,1.832977504682436143e+00,2.314615818302934169e+00,2.809787108502616260e+00,3.341896576724898704e+00,3.859914500195216647e+00,4.397778740656832497e+00
1.000000000000000000e+02,1.009909907972759147e+00,1.369305190814811723e+00,1.799849915730957761e+00,2.272437586150990008e+00,2.752434624895905735e+00,3.278510328034387911e+00,3.799355315516161014e+00,4.321737294162881327e+00
1.047128548050898473e+02,9.979390648103532158e-01,1.346009606941446002e+00,1.765776620839863753e+00,2.225566433964478730e+00,2.704628814048694263e+00,3.226649430251166351e+00,3.721084098941965568e+00,4.250764991986590857e+00
1.096478196143185073e+02,9.901051749023613846e-01,1.325024436158295682e+00,1.737989541171948593e+00,2.196748213625234758e+00,2.660240048378332389e+00,3.154576624985254263e+00,3.648962292547808239e+00,4.169437841579933135e+00
1.148153621496881698e+02,9.787008792785077960e-01,1.297685053030542823e+00,1.710108000535380590e+00,2.139785881502573428e+00,2.605718030000949703e+00,3.107324368217323052e+00,3.597271691463933330e+00,4.086919914172574053e+00
1.202264434617413116e+02,9.677447122193169049e-01,1.275910057631979955e+00,1.668725165637358954e+00,2.108963313526376115e+00,2.563380450805700317e+00,3.049204916887658712e+00,3.530699795090673998e+00,4.009228865160764599e+00
1.258925411794166251e+02,9.608351513406451216e-01,1.253117955308929332e+00,1.647287984960756679e+00,2.069331130915952333e+00,2.516853785153131184e+00,2.995415545655497169e+00,3.465259531731118781e+00,3.947575930816392464e+00
1.318256738556407299e+02,9.518791583959127500e-01,1.239112219278879046e+00,1.613737199518370691e+00,2.031921451911687715e+00,2.470321291883477155e+00,2.940500343732809441e+00,3.402630771687304101e+00,3.869480294951009647e+00
1.380384264602883775e+02,9.457703233690994971e-01,1.218185545239488743e+00,1.584331373816690425e+00,1.996247101028538085e+00,2.425424409782124258e+00,2.880857944029373563e+00,3.331047221300582617e+00,3.792723096573860531e+00
1.445439770745927888e+02,9.413292960844920065e-01,1.197338219468347509e+00,1.559918680750278508e+00,1.965349246473584888e+00,2.377360807748231331e+00,2.832165990467454542e+00,3.282357324756768779e+00,3.714483243921738342e+00
1.513561248436207052e+02,9.346287845276454176e-01,1.178820879295818802e+00,1.525275454612998738e+00,1.927181540173920071e+00,2.337095791950634549e+00,2.778778636529918522e+00,3.216721098113952237e+00,3.664802114462474947e+00
1.584893192461114211e+02,9.264723964962201519e-01,1.162994293512467081e+00,1.503549366132726162e+00,1.890173915192261633e+00,2.294134032119884647e+00,2.730203570641499322e+00,3.161480766231619111e+00,3.606463976247410663e+00
1.659586907437559660e+02,9.229483034195911095e-01,1.141643417317147913e+00,1.477417133932429794e+00,1.860954356305974500e+00,2.252343160733345950e+00,2.676490751219374076e+00,3.106921208852933436e+00,3.527525202109204283e+00
1.737800828749376194e+02,9.152729651959993218e-01,1.125375796613072410e+00,1.450320862270318090e+00,1.825498076155584570e+00,2.216527790109379392e+00,2.636224681914053569e+00,3.050938537689074526e+00,3.469000667796706683e+00
1.819700858609982674e+02,9.136491260652820356e-01,1.108859625608171973e+00,1.424190670940420178e+00,1.790919653775445708e+00,2.170741665907911067e+00,2.584232989958123117e+00,2.996308760457828679e+00,3.408357960773134465e+00
1.905460717963248385e+02,9.090451419437565184e-01,1.094708400469305953e+00,1.402484377604479304e+00,1.760604892905953678e+00,2.137977213212404859e+00,2.535663674222720765e+00,2.940568895170093899e+00,3.351792982009721644e+00
1.995262314968878741e+02,9.032213119174382632e-01,1.074289622096935570e+00,1.378415516494342352e+00,1.731072604342610122e+00,2.095741519521228557e+00,2.494719664365629530e+00,2.870023305272751291e+00,3.291213887888245981e+00
2.089296130854040712e+02,9.022078249030127672e-01,1.065717663932318926e+00,1.352334403802274654e+00,1.697884519996869290e+00,2.060434622203235033e+00,2.456210281287366293e+00,2.827761235668464490e+00,3.222436664349436430e+00
2.187761623949551790e+02,9.055953114107132551e-01,1.047778801196793230e+00,1.331782727592367932e+00,1.668990274844301513e+00,2.020493638376693823e+00,2.407545400870795493e+00,2.778408350079587308e+00,3.169784936456736535e+00
2.290867652767774700e+02,8.982756139112002547e-01,1.038310681563060944e+00,1.306009875520844465e+00,1.634399897473601149e+00,1.983793525370419530e+00,2.364656839531431132e+00,2.737849013098695661e+00,3.111436191200446899e+00
2.398832919019489793e+02,9.025706788146308224e-01,1.021457378295254070e+00,1.291578709047240370e+00,1.602374465367857548e+00,1.951366304759337922e+00,2.311540534632968935e+00,2.684145140897347126e+00,3.060310503267673621e+00
2.511886431509582280e+02,9.047620234667208550e-01,1.010674104523243688e+00,1.267457015061958403e+00,1.577992192437888352e+00,1.918444947710949533e+00,2.273582156701103862e+00,2.634168206757355080e+00,2.997228211979196644e+00
2.630267991895381670e+02,8.964939251237723505e-01,1.001292174061309215e+00,1.252036956106152843e+00,1.562895719736451028e+00,1.881676070081288232e+00,2.229995762893839384e+00,2.586302847534037053e+00,2.940580807257818119e+00
2.754228703338168884e+02,9.005505768754232809e-01,9.933948640775704941e-01,1.226482170604707322e+00,1.519723535268892256e+00,1.843667291997202140e+00,2.189098856754317701e+00,2.534467384643614096e+00,2.895332024240743429e+00
2.884031503126605571e+02,9.013923179778762229e-01,9.823775493162203443e-01,1.206050114950972363e+00,1.496455912570794133e+00,1.816024204418699606e+00,2.155563616871143839e+00,2.494082453261531551e+00,2.837791282923224578e+00
3.019951720402019077e+02,9.012788782372113117e-01,9.684937664137187596e-01,1.186868815378535835e+00,1.468526330265123248e+00,1.777386154367959881e+00,2.113438805411936627e+00,2.444133750852250042e+00,2.788355579983119004e+00
3.162277660168379612e+02,9.075515867475161258e-01,9.624238949466568105e-01,1.168003885351779569e+00,1.442571431658683068e+00,1.747147003238985752e+00,2.082738356008074110e+00,2.405101588406507229e+00,2.740609275482839280e+00
3.311311214825907427e+02,9.075872451799412710e-01,9.533123702027508362e-01,1.158605416267409094e+00,1.423426226880797785e+00,1.714535198723572629e+00,2.035321130929338640e+00,2.357214944522111555e+00,2.693972871465779129e+00
3.467368504525316553e+02,9.124408634239818960e-01,9.473304239534241500e-01,1.134982380571496474e+00,1.396674024734677388e+00,1.684339915015387490e+00,2.003615229409549947e+00,2.317727893459426092e+00,2.635787602973360233e+00
3.630780547701010050e+02,9.137691515795244301e-01,9.392915976286624336e-01,1.117784162810548709e+00,1.367416502054447536e+00,1.655437465897044991e+00,1.967045782818062971e+00,2.279128390248104541e+00,2.589346909107986150e+00
3.801893963205612863e+02,9.180018497290308721e-01,9.334245661826603424e-01,1.104750676350716443e+00,1.352651481846427250e+00,1.626602693899262375e+00,1.929645963507908624e+00,2.237512213677187223e+00,2.544150845607451750e+00
3.981071705534969283e+02,9.191456274992843012e-01,9.270751063075876042e-01,1.089671518836836661e+00,1.328430350768103008e+00,1.601050344658456304e+00,1.894933011412828439e+00,2.198915690202351225e+00,2.504625057590067261e+00
4.168693834703354923e+02,9.218859372797503227e-01,9.238548316696585383e-01,1.071713749655648806e+00,1.302755807443236602e+00,1.572805286587907192e+00,1.864175652626732349e+00,2.156015225981319006e+00,2.457417194532512728e+00
4.365158322401656505e+02,9.262716728001370026e-01,9.205384585594250657e-01,1.057672318187454774e+00,1.284260787963898975e+00,1.544419162417728364e+00,1.830551376481642123e+00,2.121525187532285361e+00,2.415751358292560269e+00
4.570881896148752048e+02,9.308577806134331611e-01,9.165062831291955758e-01,1.052081351659833519e+00,1.259544722363104219e+00,1.512342011736842462e+00,1.797667265911387036e+00,2.083367137407746483e+00,2.362193804332180402e+00
4.786300923226380064e+02,9.350525503845401598e-01,9.119226996168404709e-01,1.036148281041238128e+00,1.239998331223276296e+00,1.490119217540871066e+00,1.765772475054504742e+00,2.043822080968942245e+00,2.324827417256679851e+00
5.011872336272724624e+02,9.425863621998215036e-01,9.083172361520832627e-01,1.027061059411310984e+00,1.220360989692711673e+00,1.462585965788257392e+00,1.733903323839141697e+00,1.999408302375775603e+00,2.276508869258388579e+00
5.248074602497722481e+02,9.374453533456691412e-01,9.043345551299510898e-01,1.007439090782046076e+00,1.196466953279662793e+00,1.436893468049725175e+00,1.704373128939833393e+00,1.961541053564194836e+00,2.241266531084427971e+00
5.495408738576247742e+02,9.482091806989174643e-01,9.034908696706615006e-01,9.995691222534002218e-01,1.182401744818861733e+00,1.416345991397776061e+00,1.672384508561234773e+00,1.933466599776833439e+00,2.202191416293828752e+00
5.754399373371566071e+02,9.474820783579338546e-01,9.044051924934624065e-01,9.883260490719569802e-01,1.164003371215483140e+00,1.387182633392902487e+00,1.647165258196754634e+00,1.897631008113684015e+00,2.160193489917389797e+00
6.025595860743580943e+02,9.535130312503899974e-01,9.076523609070014098e-01,9.781208495772942824e-01,1.150589301068320136e+00,1.364179512347479362e+00,1.611788874789938708e+00,1.862518641300165090e+00,2.120946642510144642e+00
6.309573444801930009e+02,9.542431941629947456e-01,9.022419063817017637e-01,9.688440604543324675e-01,1.132783760157426434e+00,1.343264493512225766e+00,1.584488406970297580e+00,1.828784294081954753e+00,2.081134331857935837e+00
6.606934480075964302e+02,9.623086079705217566e-01,9.042444909362448158e-01,9.567089004403568353e-01,1.118022048898346776e+00,1.318478246926511277e+00,1.560973768966269715e+00,1.790326491657681762e+00,2.048187980913791950e+00
6.918309709189362593e+02,9.646473952688159326e-01,9.017319836163473212e-01,9.514428681551905242e-01,1.099171426471885926e+00,1.293966131010924503e+00,1.528691601633935582e+00,1.764369323910326859e+00,2.008644992636214432e+00
7.244359600749905894e+02,9.664467629471239496e-01,9.022815708658200595e-01,9.455257407293580219e-01,1.082697912261620932e+00,1.277247298279574172e+00,1.505682658504184035e+00,1.729045457418858511e+00,1.974250011695146689e+00
7.585775750291835493e+02,9.688331480053831157e-01,9.101926540977436364e-01,9.389044581225675090e-01,1.071929528953636579e+00,1.254174404698007228e+00,1.477719381478352689e+00,1.706931411328814541e+00,1.943176577130728777e+00
7.943282347242821970e+02,9.757564433509637869e-01,9.083188107280891765e-01,9.369182820394825750e-01,1.059368003942654513e+00,1.237766381776838287e+00,1.446700385959476698e+00,1.673784849066270120e+00,1.902458836192623570e+00
8.317637711026708303e+02,9.767489305500161034e-01,9.117212775738517960e-01,9.303372970247217877e-01,1.042132241931939873e+00,1.214902269613873598e+00,1.427810778846119399e+00,1.642845844422998969e+00,1.868955699795648018e+00
8.709635899560814778e+02,9.828169977616829645e-01,9.149097676813200408e-01,9.186346674699890080e-01,1.029141341677650034e+00,1.198541432594696143e+00,1.398930500168862112e+00,1.616117474676118437e+00,1.837519392675267316e+00
9.120108393559096385e+02,9.845968627812817786e-01,9.185773334093692011e-01,9.182004395488959636e-01,1.014266344321877567e+00,1.176602790187736503e+00,1.379191448943621001e+00,1.585768877302105917e+00,1.805533658445054757e+00
9.549925860214368640e+02,9.832940465054729184e-01,9.209157973349837434e-01,9.169307318408171925e-01,1.009576043275954182e+00,1.158305245383304261e+00,1.351521355286387838e+00,1.550341693479340144e+00,1.773079226166257349e+00
1.000000000000000000e+03,9.812026679120511297e-01,9.232354733524174017e-01,9.132862504765004719e-01,9.957037891703310883e-01,1.142667173270358383e+00,1.328175200094611208e+00,1.524829595266732341e+00,1.743861821991634642e+00
1.047128548050898416e+03,9.825081748366432111e-01,9.268156348372813547e-01,9.100198756556248103e-01,9.763165784438756489e-01,1.127508296915988639e+00,1.313239234016547519e+00,1.504226691663865578e+00,1.708635201073976706e+00
1.096478196143185187e+03,9.856497025574767479e-01,9.316738586104160724e-01,9.091261398817143125e-01,9.781034981079136381e-01,1.111146063306679421e+00,1.292298714547322813e+00,1.474487032874101100e+00,1.678317850859236682e+00
1.148153621496881669e+03,9.856577220173950993e-01,9.364597447059540558e-01,9.084241280750685599e-01,9.686362128205667776e-01,1.095331531055007357e+00,1.277162037508965842e+00,1.455326881094346492e+00,1.650345433824891739e+00
1.202264434617413144e+03,9.873596088882398147e-01,9.398903359550746517e-01,9.028658095522658078e-01,9.596371456183154791e-01,1.080804727370842322e+00,1.254631451374708995e+00,1.424974875613978176e+00,1.613687190878378308e+00
1.258925411794166166e+03,9.885210933005037504e-01,9.427307019144735012e-01,9.051182145477287833e-01,9.515776270362658051e-01,1.068412185736054232e+00,1.227540385363234066e+00,1.409893970079197922e+00,1.594430984460621481e+00
1.318256738556407527e+03,9.897399058283787854e-01,9.461145263327542798e-01,9.046505290284433398e-01,9.438824129563665455e-01,1.054224760736648836e+00,1.208712373691463782e+00,1.376629904705110263e+00,1.568791105356775128e+00
1.380384264602883832e+03,9.907940814750167968e-01,9.534201328658946650e-01,9.069461716934773543e-01,9.312686531236500365e-01,1.040551498061528468e+00,1.188205701541838577e+00,1.357406779683617559e+00,1.541958743978918189e+00
1.445439770745927945e+03,9.952605324848863289e-01,9.562647296631195948e-01,9.066095398062458122e-01,9.348000941210770076e-01,1.029468950226620549e+00,1.173845970727851240e+00,1.331348679495290233e+00,1.508082952139428778e+00
1.513561248436207279e+03,9.906942283885104006e-01,9.558050102157158445e-01,9.099131467668962747e-01,9.342996520043889142e-01,1.018564321511935544e+00,1.150128078608519955e+00,1.305406599342628260e+00,1.484064831352126301e+00
1.584893192461114040e+03,1.001502619470785227e+00,9.604829563198399311e-01,9.071213107749880322e-01,9.304533153275835744e-01,1.008966910891857305e+00,1.141407570041455877e+00,1.287199829860090849e+00,1.459726436982249798e+00
1.659586907437559603e+03,9.987973015095722440e-01,9.616413169261740501e-01,9.119418890233816910e-01,9.245044754216623639e-01,9.973110092874521992e-01,1.122054225331204913e+00,1.269205403584876102e+00,1.433988681390285569e+00
1.737800828749376251e+03,9.926439954852742664e-01,9.617626918736978947e-01,9.162218381113897969e-01,9.171020346048195382e-01,9.853072860933610455e-01,1.102715811220956299e+00,1.243774176421698074e+00,1.410631725590846930e+00
1.819700858609982561e+03,1.000999673315193794e+00,9.661810114015023654e-01,9.183559619675017993e-01,9.142190851858310596e-01,9.797995978397429084e-01,1.093283906536890893e+00,1.225181723719599658e+00,1.389632559296812619e+00
1.905460717963248271e+03,9.969974055134389612e-01,9.737748853149343908e-01,9.221213665852735497e-01,9.168942875827772454e-01,9.718499187021695240e-01,1.076454249976415589e+00,1.209613020425538421e+00,1.368006702605636393e+00
1.995262314968878854e+03,9.954029877536298976e-01,9.765742626081564959e-01,9.237475217960612328e-01,9.113681376583775418e-01,9.600577484263500549e-01,1.061115995125737399e+00,1.188298761318541841e+00,1.343278750787094245e+00
2.089296130854040712e+03,9.978455736129274722e-01,9.786190001581057674e-01,9.297816003103870353e-01,9.139006761570771520e-01,9.531854312207480584e-01,1.049639003949000449e+00,1.171541350968870354e+00,1.319892202393993186e+00
2.187761623949551904e+03,9.944612428798023096e-01,9.778723754976975657e-01,9.320480455447087698e-01,9.162346149196735068e-01,9.464283998748612703e-01,1.034387087819562678e+00,1.151422676992741811e+00,1.295057790666962694e+00
2.290867652767774871e+03,9.905275623057786527e-01,9.777521723071692650e-01,9.378049964078118972e-01,9.121173120527109601e-01,9.393487982988267815e-01,1.019850173321712461e+00,1.134149400618837511e+00,1.277852449514245814e+00
2.398832919019489964e+03,1.000346850385465780e+00,9.819030255013341257e-01,9.436503854905081701e-01,9.142641223815274332e-01,9.356501893845567963e-01,1.010592324271520459e+00,1.121473628545086809e+00,1.250361344899626692e+00
2.511886431509582053e+03,9.954770890824297114e-01,9.841758052234967913e-01,9.408764779476652684e-01,9.090176737084526559e-01,9.291126660606818799e-01,1.004124905778850829e+00,1.105171681374421455e+00,1.236094954711145943e+00
2.630267991895381329e+03,9.989418451039353553e-01,9.863339741306395014e-01,9.450107611938497465e-01,9.134782162269710071e-01,9.262307514864264180e-01,9.933924838395746804e-01,1.090373648673640838e+00,1.211544097322845071e+00
2.754228703338168998e+03,9.965949935350316702e-01,9.857835191918429274e-01,9.430377633958814121e-01,9.185299046494850295e-01,9.244156596704740103e-01,9.863865898476886773e-01,1.077463100661124384e+00,1.198006890231445798e+00
2.884031503126605912e+03,9.983761164054421045e-01,9.873095332369805632e-01,9.506836470725895660e-01,9.176063477876786889e-01,9.206620181540352554e-01,9.725105736748086427e-01,1.067627180028468237e+00,1.178040003483387110e+00
3.019951720402018964e+03,9.990756778322178455e-01,9.873826983715660033e-01,9.572301034135217712e-01,9.249129565002853770e-01,9.159793189766577415e-01,9.708197344504757575e-01,1.051874773343448810e+00,1.165270871321082202e+00
3.162277660168379498e+03,1.003228232656351970e+00,9.907114111216974717e-01,9.586873956510676420e-01,9.264181286389503445e-01,9.137577497989839426e-01,9.611069096735859185e-01,1.038531729234541068e+00,1.146196387443373377e+00
3.311311214825907882e+03,1.003620218858840785e+00,9.881621264517932435e-01,9.683091487118152818e-01,9.315344070076840843e-01,9.149715517808825194e-01,9.553009163117730518e-01,1.026441803984757373e+00,1.131730710965478393e+00
3.467368504525316894e+03,1.002057636204741309e+00,9.914747798041581017e-01,9.678132140614261747e-01,9.294405182499034801e-01,9.105855922785334178e-01,9.454837321017850460e-01,1.020428312772334589e+00,1.115379316756614836e+00
3.630780547701010164e+03,9.964068945388678822e-01,9.917862122685343618e-01,9.677717470117173093e-01,9.347754163765477076e-01,9.120109326689195273e-01,9.429796015571274559e-01,1.006281864142042126e+00,1.097200809125133736e+00
3.801893963205612636e+03,1.004123707810428590e+00,9.917727041386589226e-01,9.691427353903399045e-01,9.361831110043034032e-01,9.134601861463824690e-01,9.403004177179309364e-01,9.957008685890552657e-01,1.084773177871714678e+00
3.981071705534969169e+03,9.989632403909027847e-01,9.956700481855090823e-01,9.723788886052773250e-01,9.402493132451125168e-01,9.138787092023417102e-01,9.364818468815968577e-01,9.886146033239440190e-01,1.065323380157708222e+00
4.168693834703354696e+03,1.003214861312091255e+00,9.955078794162928180e-01,9.722530592649806236e-01,9.413671339913570746e-01,9.120400609666449165e-01,9.263532222807603356e-01,9.715785328650091701e-01,1.057168508879651414e+00
4.365158322401656733e+03,1.002010015473736138e+00,9.952276726823502395e-01,9.788063401670092922e-01,9.466900389052789189e-01,9.139234267031272063e-01,9.251057695314479634e-01,9.665447859804020547e-01,1.042298052889714333e+00
4.570881896148751366e+03,9.990703302630743465e-01,9.897553290602545406e-01,9.791843251950278493e-01,9.496682629350129412e-01,9.179422752751605907e-01,9.179417238853577743e-01,9.587344694496686692e-01,1.031024752939998734e+00
4.786300923226380291e+03,9.991571995345870372e-01,9.964883778121643720e-01,9.836512188178264671e-01,9.467309788841212770e-01,9.169583628243724860e-01,9.161397263271096048e-01,9.561682971314576784e-01,1.019711671318901836e+00
5.011872336272725079e+03,9.977241290594657253e-01,9.952718626448610051e-01,9.834075201244736331e-01,9.558973523444737053e-01,9.238578093670175573e-01,9.134699994336048512e-01,9.438566494332557566e-01,1.010114523092549677e+00
5.248074602497723390e+03,1.000230703925023557e+00,9.925670888259593427e-01,9.829548946506231344e-01,9.533474218383294341e-01,9.239109283252767701e-01,9.191689622600640597e-01,9.409625335179837569e-01,9.978961592986916873e-01
5.495408738576248652e+03,9.978065959651377659e-01,9.959625390779996978e-01,9.818570327778260998e-01,9.610643686374302774e-01,9.238021577229231784e-01,9.158234705049954627e-01,9.345914828365911031e-01,9.823764625204598477e-01
5.754399373371566071e+03,9.996839855328885083e-01,9.914978339888249614e-01,9.901376687286702616e-01,9.614531146500279180e-01,9.323801534837254934e-01,9.209530900810071197e-01,9.361958096455835765e-01,9.811754419622930046e-01
6.025595860743580488e+03,9.981356466181013909e-01,1.000755685778738746e+00,9.857920780934359417e-01,9.640972169319084184e-01,9.340646253507685071e-01,9.146261751353038649e-01,9.264498928584451454e-01,9.740189191706933869e-01
6.309573444801930236e+03,9.982824164554356949e-01,9.976410968920199629e-01,9.875772432270840673e-01,9.687203391597956070e-01,9.372802957972965476e-01,9.157672484874824770e-01,9.233778959904608286e-01,9.662233324920518340e-01
6.606934480075964530e+03,1.000756822135401736e+00,9.981865425553219096e-01,9.886419114326591151e-01,9.735290978432924458e-01,9.389606645137238417e-01,9.194217720874929833e-01,9.243887801889660860e-01,9.547894657163199517e-01
6.918309709189362366e+03,1.005823345967674198e+00,9.973881490250882109e-01,9.938121634255662196e-01,9.724194581980148966e-01,9.407021221865504712e-01,9.194365424544282961e-01,9.251648561904171064e-01,9.505002634727454103e-01
7.244359600749906349e+03,1.000654533027245385e+00,1.000609442437695229e+00,9.895411394411793848e-01,9.801072007864127800e-01,9.439679888857187562e-01,9.166535405476929910e-01,9.186689443904763053e-01,9.421883486519262441e-01
7.585775750291835720e+03,1.001196184760179797e+00,9.959621685487837217e-01,9.959273565373706338e-01,9.760596394327980541e-01,9.485619021662425876e-01,9.218151980029056780e-01,9.195429446243756910e-01,9.435444656474955005e-01
7.943282347242821743e+03,1.003492481055089147e+00,9.965376168205138940e-01,9.893343509421840265e-01,9.813339329146616441e-01,9.522144658648812321e-01,9.283287373270985299e-01,9.128841770247586584e-01,9.351954222832544739e-01
8.317637711026709439e+03,1.003011490131407779e+00,1.000646012149278619e+00,9.958964034225533668e-01,9.775048846584073470e-01,9.541049921058152306e-01,9.258315236100348455e-01,9.167033243586684144e-01,9.356054219881438927e-01
8.709635899560813414e+03,9.996280516885236445e-01,9.990012699360005799e-01,9.986009980020789101e-01,9.812318150552064022e-01,9.558507296631825190e-01,9.214166932045190217e-01,9.184695446816567577e-01,9.333047107789125274e-01
9.120108393559095930e+03,9.957004554824016029e-01,9.975011763151838684e-01,9.989158120148418085e-01,9.854612344334723328e-01,9.588547826073796632e-01,9.280519899936873207e-01,9.225152624946566515e-01,9.254876889847354349e-01
9.549925860214369095e+03,1.007058068347054691e+00,9.967074095510425336e-01,9.967103363263548621e-01,9.864062891845486458e-01,9.633079931473084168e-01,9.391344391435908490e-01,9.248999904662679183e-01,9.242159289543023792e-01
1.000000000000000000e+04,1.001857841527777238e+00,9.976957371066572655e-01,1.000094496741145145e+00,9.867638897307889900e-01,9.656609840000877076e-01,9.346728708591502954e-01,9.194704153437004424e-01,9.224222917054422100e-01
1.047128548050898462e+04,1.001498335391863170e+00,9.992540674791334787e-01,9.949806418047946188e-01,9.899597007072310495e-01,9.690093491724796060e-01,9.416006479439490429e-01,9.198815364641331760e-01,9.234508494012627633e-01
1.096478196143185050e+04,9.980149636295805315e-01,9.993091036467638411e-01,9.941158883342636754e-01,9.882126326001159367e-01,9.743905622975302938e-01,9.433416834532202255e-01,9.254300950751039867e-01,9.195451979121385122e-01
1.148153621496881715e+04,9.975944372553947614e-01,1.001220005203851793e+00,9.928074443917659364e-01,9.886767419072378660e-01,9.729520553847383901e-01,9.482211488843373948e-01,9.249499374364246185e-01,9.156486689753168262e-01
1.202264434617413099e+04,1.000432158443309794e+00,1.000961095270449519e+00,9.964375304471080330e-01,9.924624852450849577e-01,9.774821930091792677e-01,9.455404512285733309e-01,9.288974358099495454e-01,9.192003354404441051e-01
1.258925411794166212e+04,1.003512957049870868e+00,9.966414158847777260e-01,9.973950130179211060e-01,9.881684114124971163e-01,9.778205036870040168e-01,9.583033678675302314e-01,9.321542683301125010e-01,9.208155754629028245e-01
1.318256738556407436e+04,9.967607793480107725e-01,1.002037714871937935e+00,1.000067703844408351e+00,9.892098816514797166e-01,9.795499379685131958e-01,9.509492013123157506e-01,9.364384491674279110e-01,9.207300092565690042e-01
1.380384264602883741e+04,1.003214878613905237e+00,1.001267420921402973e+00,9.975861765120945801e-01,9.896608550805147120e-01,9.798078919413532040e-01,9.576156672752352828e-01,9.351768315362426476e-01,9.230123764757794946e-01
1.445439770745928035e+04,1.004956173399647712e+00,1.000063069091935430e+00,9.964637038362404997e-01,9.906906543621183392e-01,9.825102176102210594e-01,9.619363709911921134e-01,9.414048681160086529e-01,9.237352779623446697e-01
1.513561248436207097e+04,1.003224608347005553e+00,9.972459968537867869e-01,9.955047596339642313e-01,9.977529748729399017e-01,9.814091060597919247e-01,9.665607522204636703e-01,9.428139675161931743e-01,9.227288439680265686e-01
1.584893192461114086e+04,1.002866094067879521e+00,9.999575299605301115e-01,9.996955694563612882e-01,1.000216033512313807e+00,9.830235842372307964e-01,9.674005209912059922e-01,9.500146798988263752e-01,9.279961182097447026e-01
1.659586907437559785e+04,9.979671752023704379e-01,9.978459507176956622e-01,9.978971030931782504e-01,9.981610517711402286e-01,9.895482066445071556e-01,9.714839879178169824e-01,9.497174736083889846e-01,9.302360961904230230e-01
1.737800828749376160e+04,9.938258637847927623e-01,1.001840103731912235e+00,1.000520698982887868e+00,9.953969409983303152e-01,9.916085737666874289e-01,9.743022521018394055e-01,9.495650738070757768e-01,9.348875035387619326e-01
1.819700858609982606e+04,9.983028681665021553e-01,1.001859808300543664e+00,9.977819733552740766e-01,9.959587290559791528e-01,9.894873051226402705e-01,9.816094659521731325e-01,9.518959573697498566e-01,9.364758357022965329e-01
1.905460717963248317e+04,1.003100465094847404e+00,1.000111310969168610e+00,1.001021613531959176e+00,9.937530022703431332e-01,9.907517469427293832e-01,9.801838023965614433e-01,9.553323397424252628e-01,9.433863524425424307e-01
1.995262314968878854e+04,9.968881969151839328e-01,1.002511293250271107e+00,1.002512889697278586e+00,9.974259335348102384e-01,9.905738612790853104e-01,9.789646908684452864e-01,9.574113605234946256e-01,9.395543263948779034e-01
2.089296130854040894e+04,1.004526645212253211e+00,9.927317030326622271e-01,1.001344050205319691e+00,9.976466406311446100e-01,9.890454808213471338e-01,9.778517002070890030e-01,9.689101269022072360e-01,9.405799503605426493e-01
2.187761623949551722e+04,1.000557057044447751e+00,1.003041909655404407e+00,1.001320788805609485e+00,1.000987214240818046e+00,9.889087554756202936e-01,9.836246570196176542e-01,9.600055294002578510e-01,9.505595769298298414e-01
2.290867652767774780e+04,1.002230652631530550e+00,1.000470025259623030e+00,1.003247878303453522e+00,9.998691977646894102e-01,9.943699543915622829e-01,9.827847069680956116e-01,9.671788793034076237e-01,9.521926050142622833e-01
2.398832919019489782e+04,1.000157499750699674e+00,9.943622833541687633e-01,1.003535669172978206e+00,9.973604314785794456e-01,9.941263902756946047e-01,9.882990231683708160e-01,9.651518234095831650e-01,9.528665567725441710e-01
2.511886431509582326e+04,1.001934985288960522e+00,1.000440356199878256e+00,9.936678815393134023e-01,9.986104155445004738e-01,9.942713650371335365e-01,9.862191647187734667e-01,9.775648381888277783e-01,9.586771794353595721e-01
2.630267991895381419e+04,9.982293683192970946e-01,1.002778848018647251e+00,1.000682966804923524e+00,9.966973501106357602e-01,9.928912907497214890e-01,9.914380751731105557e-01,9.755063836770627717e-01,9.611190377058692613e-01
2.754228703338168998e+04,1.002886544962634074e+00,1.001071701167085548e+00,1.000941101361648045e+00,1.001237382846868584e+00,9.941840958608182399e-01,9.803085256119336011e-01,9.722017647781703298e-01,9.616949487146886355e-01
2.884031503126605821e+04,1.002706765132530320e+00,9.984874350624756145e-01,1.002262091415285550e+00,1.000689632037884857e+00,1.000052461462821896e+00,9.878438300060247146e-01,9.763759478813940351e-01,9.610956857065557912e-01
3.019951720402019055e+04,9.995985791544521604e-01,1.001326264482144790e+00,1.001564336469736860e+00,9.932439970928150785e-01,9.968633075049223580e-01,9.831108385090406854e-01,9.747969994382251757e-01,9.659549370541339330e-01
3.162277660168379225e+04,1.000160534874678264e+00,1.001427188235551657e+00,9.973952708528337485e-01,9.987696808966961548e-01,9.935589035379618350e-01,9.930975672395779830e-01,9.793938184230016608e-01,9.782843041131168427e-01
3.311311214825907518e+04,9.980799422516186681e-01,1.001731062882158740e+00,9.999038324096692909e-01,9.991204724178869290e-01,9.979029197753851443e-01,9.917229342653965940e-01,9.819285790702338979e-01,9.738226438353159153e-01
3.467368504525316530e+04,1.000814674678857319e+00,1.000921844015788320e+00,1.000247487599687402e+00,9.974166683694815072e-01,9.986218694203793378e-01,9.925860707429077223e-01,9.874166545152297525e-01,9.733361900343450168e-01
3.630780547701010073e+04,9.990809674333008816e-01,1.001320431856525861e+00,1.001579649412726924e+00,1.001385260660588861e+00,9.960255331494872744e-01,1.004833677069971509e+00,9.932056337825317938e-01,9.745179907026692012e-01
3.801893963205612818e+04,9.987843761004496779e-01,9.983562128168980143e-01,9.997945140530578589e-01,9.938353494373600716e-01,9.975350107757592344e-01,9.902830575142790304e-01,9.892717905009705825e-01,9.832287984439495032e-01
3.981071705534969078e+04,1.000805797912464934e+00,1.002302717659891096e+00,9.973595955479256370e-01,9.985548230186336305e-01,1.001763708745744941e+00,9.932225365317716159e-01,9.928656477677509917e-01,9.750956970608524177e-01
4.168693834703355242e+04,1.001608774489760156e+00,1.001185785398647665e+00,9.994749097161275131e-01,9.958952695553386913e-01,9.990311820637356455e-01,9.853666525935926845e-01,9.875646602317120770e-01,9.782319754062478445e-01
4.365158322401656187e+04,1.001665189119309574e+00,1.001686485686195338e+00,9.958992431890062447e-01,9.966354745623646760e-01,9.991543178378643475e-01,9.899548344596619254e-01,9.938123652953080311e-01,9.839762517865788816e-01
4.570881896148751548e+04,9.878969630390606049e-01,1.003324544956758047e+00,1.001085294055710895e+00,9.939351934286860812e-01,9.990733965497314850e-01,9.951226760633320456e-01,9.908724624967940597e-01,9.782083395029725903e-01
4.786300923226380110e+04,9.992349051952452710e-01,9.992228744540739838e-01,1.001500157954513748e+00,9.965602614524308178e-01,9.997986648262168208e-01,1.000278736712231664e+00,9.951969877861798208e-01,9.842140993338411858e-01
5.011872336272725079e+04,1.002328769242822881e+00,9.967290062180150789e-01,1.004456270422909636e+00,1.003973890984556805e+00,9.983079616830741188e-01,9.959390630606369532e-01,9.906061511457920910e-01,9.830867617737791830e-01
5.248074602497722663e+04,1.001493688246846814e+00,1.000132327937852006e+00,9.972465328310570198e-01,9.994838104486860608e-01,1.002773530881891029e+00,9.943557164855166830e-01,9.944718197811549532e-01,9.859131391821590595e-01
5.495408738576248288e+04,9.945439840780516683e-01,1.003067490695955799e+00,9.980198117054923657e-01,1.000064035908641014e+00,9.967129702111849898e-01,9.972677059183052695e-01,9.909962068841940974e-01,9.879083949396464392e-01
5.754399373371566617e+04,1.005734083283965852e+00,1.005654963781662747e+00,1.000317791311420956e+00,1.005675712928614240e+00,1.001034879242793885e+00,9.984297379938479322e-01,9.951769546550699452e-01,9.850722187595428725e-01
6.025595860743580852e+04,1.002409909994024240e+00,1.001689417164784990e+00,9.982468138061957319e-01,1.003303145130531426e+00,9.980856857984191643e-01,9.952318093668861554e-01,9.925086610646048912e-01,9.901185629292194035e-01
6.309573444801929872e+04,9.997735733914511203e-01,1.002435179788448538e+00,1.003780579919984595e+00,1.006609048734710576e+00,1.000080263054198726e+00,9.926441826288147086e-01,9.894605209788523981e-01,9.870099614704168633e-01
6.606934480075964530e+04,1.003181101063072012e+00,1.001578126059067930e+00,9.995482059604705594e-01,1.001503120140170067e+00,9.981356299328840720e-01,9.932382089728882812e-01,9.953220896626822078e-01,9.919046021929731616e-01
6.918309709189362184e+04,1.001449017070295433e+00,1.000970819832457170e+00,9.984245686515870188e-01,1.004920101488183670e+00,1.000093914794084604e+00,1.002394492972676465e+00,9.940773182716636791e-01,9.944922860734169978e-01
7.244359600749905803e+04,1.002307825737945857e+00,9.949091983166178377e-01,9.988821962660142662e-01,1.004157261832630432e+00,9.973737335720185282e-01,9.961515790354397160e-01,9.908877808698649536e-01,9.947572825736090696e-01
7.585775750291836448e+04,9.958786604394875841e-01,1.001836851425513819e+00,1.002813501514958405e+00,1.003592021270555135e+00,9.988703695658395221e-01,9.991348305074791991e-01,1.001115197987235250e+00,9.899442893172472058e-01
7.943282347242820833e+04,9.993202061181498674e-01,1.002633845898959208e+00,1.004701600319491739e+00,9.987627624219888034e-01,9.972187060990443941e-01,1.002476107062138189e+00,1.004059835719168126e+00,9.958705494897563959e-01
8.317637711026708712e+04,1.000072412611162642e+00,9.968884811928253598e-01,1.000326044562689143e+00,1.006159351192074336e+00,1.000860682126355705e+00,9.995490772374979738e-01,9.983373849536053557e-01,9.953037390543622021e-01
8.709635899560814141e+04,1.000342746198649158e+00,1.002908940562833751e+00,1.002194452356066412e+00,1.001322336001549740e+00,9.994898536877476758e-01,9.997153627630666062e-01,1.000674319607984142e+00,9.929750793330434089e-01
9.120108393559097021e+04,1.002299238353181021e+00,1.003675274268367446e+00,1.001268740301886950e+00,9.990031831911116988e-01,1.004085908315966780e+00,9.962785118383791216e-01,9.958614676758694717e-01,9.901756138765129833e-01
9.549925860214368731e+04,9.984615313081842691e-01,1.001353580796530141e+00,9.963410315356429070e-01,1.000990072038663525e+00,9.997905132798122763e-01,9.915880851325451495e-01,1.000144245819309274e+00,9.964358482786266347e-01
1.000000000000000000e+05,9.988067544615941706e-01,9.994709770144306615e-01,1.001945462168615242e+00,1.000384076544628575e+00,9.967480364843087637e-01,1.000709190408832105e+00,9.945424674551982536e-01,9.928006653264926928e-01
1.047128548050898535e+05,9.947727715571206275e-01,1.000512655758371894e+00,1.001933616821097273e+00,1.003925993358827151e+00,9.979770846159495834e-01,9.992495971096342355e-01,9.933976868272552663e-01,9.972777637633396530e-01
1.096478196143185050e+05,1.003163966136787710e+00,9.982346709766537485e-01,1.002235826636443505e+00,9.962392528838052153e-01,9.989457866264144226e-01,9.993508284376054762e-01,1.000006591415951940e+00,9.968297456854942062e-01
1.148153621496881678e+05,1.003333261327502113e+00,9.992617515530837213e-01,9.997762771318646768e-01,9.985483107798787117e-01,9.993004217220020635e-01,9.980059390987819912e-01,9.953763442967299424e-01,9.884520696564327302e-01
1.202264434617413062e+05,1.003462477289698507e+00,9.994301455517109467e-01,1.000780500227516079e+00,1.005540841439693800e+00,9.969583260813453807e-01,1.004834376560733933e+00,9.997836374618132016e-01,9.975647458752359142e-01
1.258925411794166139e+05,9.996059163009441972e-01,9.997875049512235934e-01,1.002404242344844487e+00,9.990962386781245819e-01,9.981036044837814369e-01,9.924819496221931603e-01,9.979199322922892579e-01,9.959967868890872156e-01
1.318256738556407508e+05,1.002064663401309730e+00,9.926178406602298443e-01,9.957049491080574022e-01,1.001404070712213601e+00,9.996255650140795090e-01,1.001735850662326177e+00,9.974152977475403414e-01,9.970733812953450625e-01
1.380384264602883777e+05,9.966721845958178561e-01,1.001136977769881531e+00,9.982630456886592007e-01,1.002029252473130017e+00,1.000365527719053738e+00,1.001639729643398757e+00,9.979895482069540691e-01,9.951570257966761979e-01
1.445439770745928108e+05,9.975917510876041172e-01,9.993135260101345674e-01,9.977481872844126132e-01,9.989418989495043588e-01,9.983827861769954959e-01,1.000210145881951007e+00,9.985088328031865856e-01,9.985020933982559077e-01
1.513561248436207243e+05,1.004693386745855843e+00,1.002587006801494818e+00,1.001878336552884052e+00,1.001751715218636818e+00,1.002065719502240215e+00,1.001929970450769147e+00,9.973533344771091658e-01,9.960419057627585282e-01
1.584893192461114086e+05,9.990967638376909710e-01,9.992849624722441870e-01,1.001687594615646493e+00,9.982262521783593634e-01,9.989549362848151315e-01,1.001081397768348591e+00,1.005848823325582453e+00,1.000569606531109379e+00
1.659586907437559566e+05,1.003554103026989219e+00,1.004768023022102996e+00,1.002744169438248845e+00,1.005420429429947582e+00,9.994129863962745164e-01,1.001728428237492974e+00,9.967194132447998456e-01,9.986277992459806629e-01
1.737800828749376233e+05,1.001807010154297739e+00,9.997922744086954472e-01,9.968860554119224338e-01,1.001102181624124343e+00,1.001945037454089027e+00,9.976490089421229390e-01,1.000260688974916379e+00,9.982296128928177525e-01
1.819700858609982533e+05,9.967784233192891197e-01,1.000571161761586225e+00,9.981804352883660858e-01,1.002208935545526369e+00,1.002483133631149048e+00,9.978203867093119461e-01,9.982245937491686094e-01,1.000864109961187687e+00
1.905460717963248317e+05,9.999233482703201448e-01,9.972789106691313243e-01,9.981880291917029080e-01,9.994041732126763833e-01,9.983319966705348492e-01,9.965463034890562621e-01,9.965681247105612206e-01,9.960126193657556914e-01
1.995262314968878927e+05,9.980440392333090882e-01,1.000940356613562177e+00,9.982703077929259150e-01,9.987802837517372190e-01,1.003912959515110392e+00,9.998736875668646773e-01,1.006034994590906395e+00,1.000958826911045429e+00
2.089296130854040966e+05,1.000929996276083367e+00,1.001661308652982418e+00,9.994883945305750306e-01,9.986827064035601609e-01,9.993474228191260300e-01,9.958883216753472434e-01,9.989172155806176345e-01,1.005992953077064156e+00
2.187761623949551722e+05,1.000686019104835012e+00,9.971648337969142295e-01,9.984816361131710893e-01,9.991871605854856231e-01,1.000743137773725699e+00,9.999335942222846718e-01,9.988330627438241072e-01,1.003847029819788128e+00
2.290867652767774707e+05,9.977742287357177497e-01,1.004609526894371774e+00,1.004026953925900578e+00,9.956567696401728007e-01,9.966448623972927745e-01,1.000071703163144088e+00,9.986064578869525699e-01,9.978279255303817985e-01
2.398832919019489782e+05,1.004835305738173812e+00,9.989165773960464456e-01,1.001039703995595609e+00,1.002927365784025415e+00,1.001837433592947635e+00,9.982742949831945323e-01,9.966287782262384098e-01,9.991865209045407425e-01
2.511886431509582035e+05,1.003171354055458986e+00,1.001630063500111634e+00,1.004433695822835926e+00,1.002096613445806250e+00,1.001008181189251944e+00,1.002843594794266435e+00,1.001716675493186104e+00,9.978566450635460994e-01
2.630267991895381710e+05,1.007828717865640877e+00,9.970006267335256300e-01,9.984961484584504721e-01,1.004253093543636899e+00,1.003086238550934040e+00,9.971581610401196727e-01,9.985686749826143682e-01,9.946916094235229711e-01
2.754228703338169144e+05,9.951630733330735223e-01,9.943456391402742955e-01,1.002407162612468428e+00,1.002170756899094739e+00,9.976367286189998795e-01,9.979572013767605831e-01,9.981023691926621533e-01,9.975646682811576405e-01
2.884031503126605530e+05,9.985642781978899540e-01,9.962920001357112865e-01,9.954301654959017975e-01,9.976523030425803462e-01,1.000782293756090624e+00,9.994736938010020388e-01,1.000809535834582986e+00,1.003154348849173649e+00
3.019951720402018982e+05,1.001335664060342134e+00,9.995830641730542032e-01,9.982739949376985278e-01,9.980496920565211649e-01,9.997338731354344921e-01,9.997260108785559485e-01,9.957631631876584510e-01,1.000362842976243449e+00
3.162277660168379080e+05,9.984311023281071673e-01,1.001880880891317771e+00,9.956352599531338443e-01,1.002086182423714833e+00,9.993405612491317314e-01,9.995105001694259972e-01,9.988191274899026473e-01,9.963249047215814169e-01
3.311311214825907955e+05,9.966846097523096581e-01,9.963985743879683055e-01,9.987979834563077697e-01,1.007356715035137018e+00,9.995661435133100792e-01,1.000506797652063185e+00,9.959567120982547594e-01,1.003052588781720322e+00
3.467368504525316530e+05,9.986606604922767527e-01,9.995074520568496546e-01,9.965152312374220278e-01,1.002257895577669755e+00,9.996272187784059904e-01,9.968245303370174559e-01,9.969588732393543928e-01,1.000050786230247679e+00
3.630780547701010364e+05,1.000625836254990686e+00,1.001362508096460102e+00,9.990505668695469632e-01,1.003921766944904981e+00,9.977165891402383080e-01,9.981808298340640873e-01,9.991286128310412629e-01,9.989449372700527352e-01
3.801893963205612381e+05,1.002547342917193607e+00,1.000201263582006561e+00,1.006551742549220751e+00,1.003903594099512686e+00,9.947479771552721894e-01,9.984242959137499263e-01,9.968553452609549836e-01,9.952609857353089673e-01
3.981071705534969224e+05,9.968227423267332910e-01,9.981574975843311437e-01,1.004560669656208383e+00,1.004109587840508633e+00,9.981083760611492162e-01,9.992247366941159337e-01,1.000508736708014768e+00,9.970214267167629707e-01
4.168693834703355096e+05,9.977334305670176873e-01,1.001314631976597092e+00,9.977231011279094064e-01,1.005147548990880102e+00,1.002224718286726546e+00,1.002102088187212914e+00,1.006058410845167783e+00,9.979973396014746312e-01
4.365158322401656187e+05,1.000014366161381840e+00,1.003402002093535916e+00,9.986174748862759465e-01,9.975418565520778325e-01,9.979242715904866889e-01,1.001046902209399292e+00,1.005640973164290575e+00,1.003501459684116082e+00
4.570881896148751839e+05,1.004479251549994512e+00,9.989800512136841615e-01,1.003030073385027254e+00,9.992593491681583950e-01,9.976517899492801655e-01,1.001061627813136568e+00,9.963834730360205949e-01,1.000288450521394701e+00
4.786300923226380255e+05,9.983478124379607799e-01,1.000155537780880843e+00,9.988456882595584396e-01,1.002238033353897606e+00,1.000256808817975962e+00,9.985749471774005848e-01,1.000519186053166365e+00,1.000570793957841875e+00
5.011872336272724788e+05,1.001518408091998102e+00,1.000080260215794770e+00,1.001806476111352540e+00,1.007103525040416336e+00,1.001571543678825504e+00,9.984514468843381785e-01,1.001258553119993122e+00,1.003749847580873489e+00
5.248074602497722954e+05,1.004185117641620772e+00,9.930469200964560095e-01,1.000139701589042973e+00,9.993498562440017441e-01,9.995876313783831346e-01,1.001149317440607422e+00,9.981962730299120956e-01,9.992348619611545191e-01
5.495408738576248288e+05,1.001389604989452398e+00,1.002651570759287347e+00,1.001260649362610167e+00,1.000222759760465818e+00,9.985570289550933509e-01,1.005481851332800103e+00,9.985743451486552846e-01,1.000106005485563498e+00
5.754399373371566180e+05,1.002321129498786156e+00,9.962428325837238141e-01,9.964663159785819291e-01,9.997375513979834816e-01,1.003618529061581111e+00,9.949636709559455117e-01,1.001551962587382327e+00,1.002740486061374225e+00
6.025595860743580852e+05,1.000262265041712784e+00,1.000741713070460337e+00,9.994277496267093275e-01,1.000477453969157882e+00,1.002521863595013496e+00,9.906619468219214353e-01,9.987845842920518580e-01,9.988990014120511240e-01
6.309573444801929872e+05,9.991719522207384019e-01,1.001332912770408479e+00,9.995494662377667483e-01,1.000806234275624096e+00,1.000831737464147553e+00,9.950770188556595786e-01,1.005165919740045544e+00,9.955507577873088376e-01
6.606934480075964238e+05,9.961334385553836102e-01,1.001461272870243668e+00,9.993007747201049229e-01,9.989572907902318777e-01,9.977992943848492668e-01,9.989221101326789531e-01,9.944638792850643005e-01,9.997459547011715575e-01
6.918309709189363057e+05,9.963519705846559660e-01,9.987686028547778649e-01,1.002824032165576140e+00,1.004108144778213418e+00,9.999556033471299621e-01,1.005011659193636442e+00,9.966675422815458596e-01,9.977770933849692270e-01
7.244359600749906385e+05,1.004323240253091720e+00,9.991449823360398774e-01,9.959349384806273076e-01,9.971827103877460852e-01,1.001937288021923278e+00,9.978675073102877269e-01,9.958679102006968709e-01,1.001714768960390911e+00
7.585775750291835284e+05,1.001687640512994193e+00,9.980425636154409696e-01,9.980367780806976841e-01,9.987794431531685779e-01,1.000558187321985981e+00,9.998371947888285982e-01,1.003554510100739927e+00,9.999689511905408557e-01
7.943282347242821706e+05,9.968955458499016986e-01,9.999547304450102647e-01,9.995201506589114215e-01,1.000435393203407797e+00,1.002387576200396424e+00,9.975843505481276630e-01,1.010068982589251485e+00,1.004055345351467121e+00
8.317637711026708130e+05,9.993918083419132126e-01,9.984405262557757288e-01,9.978343644127375400e-01,9.954794568173775948e-01,9.999166604364055910e-01,1.003555749881891446e+00,1.003344013763383558e+00,9.997814776461465547e-01
8.709635899560814723e+05,9.998644700073763270e-01,1.000046617434225293e+00,1.001120733595678436e+00,9.989462152259185324e-01,1.001776452016606145e+00,9.945665289028051692e-01,9.956480372428985204e-01,1.000987534332954176e+00
9.120108393559096148e+05,1.001823243315890233e+00,1.001185429900994794e+00,9.985224351241616114e-01,1.005827663730616939e+00,1.002381430341033219e+00,1.000127700631608274e+00,1.004458331169977292e+00,9.986839584765484501e-01
9.549925860214368440e+05,9.964182876228558916e-01,1.002411374115725007e+00,9.980343514955649642e-01,9.991792440601336978e-01,1.000078238911188411e+00,9.996796452260294785e-01,1.000052360102215543e+00,9.959214135559473213e-01
1.000000000000000000e+06,1.000340547694939186e+00,9.972001872384747001e-01,9.989355330595619531e-01,9.982813794654801232e-01,9.970410647589396103e-01,1.002180890460807827e+00,1.001091506275049614e+00,9.993320037300118530e-01
1.047128548050898477e+06,1.000924299557863995e+00,1.000008607354020196e+00,9.988835893574344871e-01,9.971338421911380978e-01,9.963257410885211218e-01,9.976303113409782375e-01,1.002747825735646803e+00,1.008151235116967470e+00
1.096478196143182926e+06,1.002426457350248601e+00,1.000186970785852392e+00,1.003020756352402953e+00,1.005795970454125499e+00,9.998263908392568400e-01,1.004031019150154913e+00,9.948678571354190314e-01,9.970152638503358977e-01
1.148153621496884152e+06,9.984836202028672947e-01,1.000555948224843172e+00,9.982485855733593816e-01,9.948528290477517411e-01,1.003682573491397223e+00,1.000250332156727318e+00,1.000269315964895434e+00,9.985887065591353418e-01
1.202264434617413208e+06,9.965824137858741993e-01,1.000427292301464544e+00,9.997202148559803936e-01,1.001621947302565596e+00,1.000385726364712013e+00,1.004821831972329882e+00,9.965962008892588209e-01,1.001588052003128615e+00
1.258925411794166081e+06,1.003568720377372880e+00,1.003036085817334611e+00,9.979611939214210192e-01,1.001000559217708696e+00,1.002420251529206441e+00,1.003473758593371512e+00,1.002710041593961376e+00,9.999611102611962732e-01
1.318256738556404831e+06,9.942747300112196873e-01,9.997355003282317742e-01,1.004976951762511783e+00,1.002488581937053258e+00,9.991341433316274223e-01,9.981087621399920007e-01,1.002101974252646244e+00,9.943031715955007455e-01
1.380384264602886746e+06,1.002875556767236720e+00,9.991279093699819702e-01,1.004130140194777754e+00,9.986700287364171924e-01,1.000768810094025074e+00,1.002283918945974239e+00,1.004056944115195638e+00,9.992662678971693246e-01
1.445439770745927934e+06,1.000833367701547960e+00,1.002430917350349393e+00,1.000106419583716821e+00,1.001688745873870356e+00,9.985400712698613290e-01,1.000023869300547652e+00,1.005944961696804363e+00,1.006849418606034385e+00
1.513561248436207185e+06,9.997637065300865045e-01,1.000680438884837375e+00,1.001816151432197932e+00,1.001388893730111640e+00,9.974516366442555126e-01,9.978295748805238174e-01,9.999800891177420548e-01,9.938657899330538559e-01
1.584893192461110884e+06,1.006649991327337457e+00,1.000011921431961381e+00,9.984714529254394844e-01,1.001521103712345706e+00,1.000656703792560220e+00,9.975972301641080620e-01,1.000917469931241977e+00,9.981634593495701813e-01
1.659586907437563175e+06,1.003758743303806211e+00,9.970400549305790117e-01,1.002384376935685273e+00,1.004734348556682644e+00,1.001804478713703705e+00,9.965768351635734268e-01,1.001515051182384042e+00,1.009120469059379355e+00
1.737800828749376349e+06,1.000403544064300432e+00,1.002709933058130387e+00,1.002657121631203463e+00,9.948083104419245259e-01,9.982296610004615101e-01,9.961740011420421315e-01,9.939388001695210750e-01,1.003904498184449823e+00
1.819700858609982533e+06,9.986315425342194851e-01,9.996580014484547361e-01,9.961838326926869547e-01,1.000144803202568600e+00,9.987217018841126892e-01,1.002984500164804782e+00,1.000702462535807857e+00,9.965583330479431678e-01
1.905460717963244300e+06,9.976954605247777552e-01,9.975592652157169171e-01,9.958956102102074492e-01,1.000644450197203827e+00,9.972078838337328222e-01,9.990088650735162723e-01,1.001383631654022555e+00,1.005514006253525272e+00
1.995262314968882827e+06,9.973591619871448044e-01,1.004912297165645896e+00,1.000011625382696723e+00,9.988288048590259205e-01,9.972400715322705667e-01,9.920198192656604075e-01,1.002648063195956452e+00,9.962282780733970888e-01
2.089296130854040850e+06,1.003787555177826807e+00,9.991241163412012405e-01,1.003634659119671868e+00,9.976233737587283379e-01,1.000025092428751927e+00,1.004131407988199332e+00,1.004027995034934007e+00,9.976352933843981585e-01
2.187761623949551955e+06,1.000041311057253912e+00,9.952445679459397399e-01,1.000195077007239641e+00,1.000745426761395995e+00,9.981871334078258329e-01,9.962017320160548861e-01,1.002859373790086384e+00,9.985981452582914919e-01
2.290867652767769992e+06,1.000607481549654842e+00,1.004718957042830096e+00,9.978016345280764643e-01,1.002177645647741144e+00,9.987352379605012320e-01,1.000196572251025762e+00,1.006376611446434310e+00,1.000557536282356219e+00
2.398832919019494671e+06,9.978339559624460620e-01,9.972589892566420255e-01,9.998607882379191292e-01,1.005891590922135315e+00,1.002580854776682129e+00,1.001933805469617411e+00,1.001667558833638338e+00,1.002405116193833434e+00
2.511886431509582326e+06,1.003669214037864688e+00,1.000355347424451313e+00,9.942863120882564631e-01,1.005865705454948911e+00,1.003251178943110444e+00,9.915370709377778757e-01,1.005263315386371259e+00,9.972855163877126783e-01
2.630267991895381361e+06,9.994793405971043043e-01,9.964050390812093649e-01,1.001907301667355643e+00,9.937591269250354298e-01,1.001569769340467708e+00,9.976324989832593415e-01,1.002406519556686471e+00,1.000286101052631604e+00
2.754228703338163439e+06,9.986148109512112958e-01,9.986450009470415612e-01,1.003278626873286505e+00,9.980509819268649219e-01,9.985019915261988954e-01,1.009948671928289965e+00,1.002036965721834205e+00,9.993357064848915616e-01
2.884031503126611467e+06,1.000547787874051409e+00,1.000555104245726357e+00,1.005406141653934382e+00,1.001633913758292804e+00,9.972225311447061591e-01,1.005581436218857094e+00,9.980153718061264279e-01,9.973852331369346125e-01
3.019951720402019098e+06,9.946416014302914554e-01,9.991537280311916236e-01,9.984563512902216997e-01,9.985231850728456537e-01,9.986622697493262590e-01,9.923733906130352000e-01,9.989932800474378150e-01,1.005269304782530737e+00
3.162277660168379545e+06,1.000590401989607692e+00,9.976901314508008767e-01,9.991857195847188011e-01,1.001153938069103244e+00,1.002651381275021070e+00,9.971134951176678918e-01,9.994230607864890148e-01,1.000592852318594739e+00
3.311311214825907722e+06,1.004893545178929370e+00,1.004577493982464764e+00,9.997362298121537094e-01,9.944188535434140830e-01,1.000595377528421315e+00,9.945895686078525255e-01,1.001979570164750477e+00,9.999549104165131874e-01
3.467368504525309429e+06,9.995071968695162790e-01,1.001396795996217115e+00,1.000441157484895260e+00,1.000345554630668321e+00,1.002555035476653700e+00,9.983574510200359242e-01,1.001920077702139089e+00,9.974118343517943686e-01
3.630780547701017465e+06,9.989833345565133360e-01,1.000206384442459573e+00,9.986917968435362614e-01,1.000610266876371890e+00,1.003015818702557072e+00,9.984817498463134378e-01,9.977154796290774730e-01,9.973945180588318360e-01
3.801893963205612730e+06,1.001215247683670206e+00,9.992519733973656004e-01,1.000236107470608315e+00,9.980684360226252938e-01,9.994790241384481355e-01,1.003482613234881970e+00,9.970367711255588850e-01,9.960072583132951740e-01
3.981071705534969456e+06,9.994686885185314340e-01,9.999150154260821877e-01,9.981000857140419624e-01,1.000566810261726225e+00,9.966432342687333579e-01,9.988493875514545817e-01,1.002183236164172264e+00,1.002329745930392146e+00
4.168693834703346714e+06,1.000138622311688152e+00,9.982451625947228457e-01,9.978002656033536644e-01,9.978984073591693482e-01,1.001343125163036474e+00,1.000243670300394516e+00,1.000202463204614478e+00,1.000524235621046421e+00
4.365158322401665151e+06,9.993441071205374504e-01,1.000497079975351422e+00,9.973980607572463519e-01,1.003635755110656724e+00,9.984767589636112106e-01,9.967042647804296163e-01,9.939571665835095216e-01,9.988134493042583051e-01
4.570881896148751490e+06,9.994173107901507258e-01,1.003274792853787512e+00,1.001411123734583519e+00,1.003850908777048412e+00,1.005872960272318428e+00,9.959836142360584121e-01,9.971806201680873949e-01,9.962589221929527561e-01
4.786300923226380721e+06,1.001608002143106191e+00,1.001306783503095987e+00,1.001402412571096745e+00,9.974570675381911888e-01,9.994341799307953078e-01,9.987429936698432043e-01,1.004551673100787301e+00,1.003347158555875085e+00
5.011872336272714660e+06,1.000342156732016541e+00,1.004923908562909585e+00,9.988438808514213951e-01,9.985552794431470369e-01,9.983428884671902148e-01,1.001197261522209336e+00,9.969162757877588765e-01,1.001581545957585417e+00
5.248074602497734129e+06,9.982902351413538433e-01,1.000226478303824829e+00,1.000231021830119138e+00,1.001077581535990246e+00,1.000968667733824091e+00,1.005951162101889951e+00,9.984206098526825501e-01,1.001426567089305664e+00
5.495408738576248288e+06,1.000071852026661157e+00,1.003087768163219540e+00,1.003472319609249874e+00,9.998772531788383544e-01,1.004535732391891312e+00,9.954390681331077850e-01,9.985417019920009851e-01,1.001662619045717850e+00
5.754399373371566646e+06,9.974739398284270253e-01,9.981595493952959419e-01,1.002572931464011941e+00,9.996122947235992484e-01,9.969770653222924661e-01,9.959581534131951575e-01,9.952701343608584272e-01,9.995866417175598428e-01
6.025595860743568279e+06,1.000175369219098886e+00,9.988674026932121697e-01,9.955681667509000965e-01,9.952226558538767032e-01,1.000973555900058320e+00,9.999699846741656462e-01,9.989665726757118724e-01,1.003354368855057022e+00
6.309573444801942445e+06,9.966705243404745396e-01,9.996764930381530911e-01,1.002397705376126824e+00,9.966335143236885186e-01,9.982433890754495165e-01,9.957519842945857791e-01,9.994957514133618881e-01,1.008888857717778142e+00
6.606934480075964704e+06,9.981204305572188851e-01,1.002963113151586150e+00,9.994648705084671070e-01,9.983802360097209228e-01,1.001396213780704647e+00,1.003872164368063702e+00,1.002681807285558779e+00,9.996193350491173746e-01
6.918309709189362824e+06,9.990417196992456006e-01,9.976681595454471863e-01,9.977576240141953212e-01,9.976597419960877566e-01,9.968704240530950056e-01,1.005351110438137407e+00,1.000924452205809168e+00,9.997844916682749883e-01
7.244359600749891251e+06,1.000420285873934390e+00,9.990144864982338779e-01,1.001251552077379037e+00,9.949848677771407912e-01,9.986022945852657262e-01,9.987190682590504354e-01,1.004504494972241702e+00,9.963717096487020308e-01
7.585775750291851349e+06,9.958234236494110103e-01,9.990465831631587523e-01,9.999232421631661927e-01,1.002220636594683523e+00,1.001203452440938335e+00,9.979249901980015158e-01,9.962187833880565835e-01,1.001509077915736290e+00
7.943282347242821939e+06,1.002083540437475273e+00,9.972980024987322389e-01,1.001396300961462815e+00,9.988441762688503589e-01,1.002250888453259492e+00,1.000627036698521488e+00,9.982917380264727525e-01,9.972645906203517763e-01
8.317637711026708595e+06,9.996482730099903735e-01,9.993239776293947330e-01,9.973006840349418756e-01,9.938396426708949738e-01,1.000445354498803008e+00,1.000241729318102513e+00,9.956775059250840831e-01,1.004104095774379202e+00
8.709635899560796097e+06,9.997635859561592175e-01,1.000332453415633926e+00,1.005686400747805243e+00,1.000320732966700099e+00,9.986633950249415026e-01,1.002060360207746692e+00,1.001772778524429031e+00,1.006100242976235570e+00
9.120108393559115008e+06,1.000328093408942687e+00,1.001266503713528211e+00,1.002849172134102629e+00,9.973166445563766969e-01,9.952348665839461095e-01,1.002435916372523161e+00,9.962718565032693263e-01,1.005502031809921260e+00
9.549925860214369372e+06,1.004894036164954985e+00,1.000731232344731270e+00,1.000186539537967212e+00,1.001670667258055536e+00,9.980418090623837113e-01,9.975947023679362369e-01,9.957528234697035074e-01,1.000137283500861729e+00
1.000000000000000000e+07,9.999602895831565252e-01,1.000657751810993590e+00,9.995300358514850325e-01,9.977230460676981272e-01,9.952212180276597264e-01,1.004146641969292597e+00,1.000095368652255123e+00,1.004501298003918963e+00
1.047128548050898500e+07,1.002487783387684406e+00,9.992792849752502038e-01,1.000518608888740335e+00,9.999873607446180257e-01,1.001060525640891985e+00,1.002507110285330461e+00,1.002806093327045955e+00,1.000877318187692655e+00
1.096478196143182926e+07,9.983829669027287634e-01,9.974442114288639694e-01,9.974235009648786399e-01,1.002361904753789279e+00,1.000318593268296308e+00,9.996215104220456116e-01,9.984275825770937418e-01,9.997376322757508538e-01
1.148153621496884152e+07,9.974199379724255632e-01,9.978439035551591729e-01,9.942109715816740412e-01,1.001901843439347850e+00,1.001622402116173705e+00,9.982140523030995638e-01,9.951706529545764068e-01,1.002889605710714171e+00
1.202264434617413022e+07,9.989252790759133305e-01,9.989881542674193815e-01,9.967839354941285812e-01,1.001284880023501689e+00,9.990382435899133329e-01,1.007948379751370638e+00,9.961134175485117925e-01,9.985058834968207897e-01
1.258925411794166267e+07,1.002785340327306818e+00,9.994530719826720810e-01,1.000713236423007801e+00,1.001863331737907759e+00,1.000045606444734725e+00,1.005715600388493502e+00,9.974136433698721493e-01,1.003733140682182112e+00
1.318256738556404784e+07,1.005004968189668224e+00,9.999482933851259192e-01,9.991414117587956722e-01,9.938916188713425859e-01,1.000368544885678501e+00,1.001111624324145133e+00,1.002498388255356865e+00,9.995509979015899660e-01
1.380384264602886699e+07,9.996203465135596877e-01,9.970523071651579139e-01,9.989670692533821894e-01,9.975520156038745201e-01,1.001118151941019052e+00,1.000511006656484181e+00,1.003832860568851348e+00,9.983905801060720675e-01
1.445439770745928027e+07,1.000179787093204320e+00,1.002409470424547200e+00,9.996844347948310450e-01,9.944449694313501897e-01,1.001621260097957267e+00,1.001343519242306801e+00,9.980380455188251343e-01,9.991824021199029460e-01
1.513561248436207138e+07,1.000473793513859899e+00,1.001368831231901568e+00,1.001153442133540405e+00,1.000706415195122823e+00,1.003089178858755703e+00,9.971101314048468334e-01,1.002233007055025160e+00,9.935019292169873228e-01
1.584893192461110838e+07,9.983232569314764993e-01,1.006417286263514788e+00,1.002916551529951628e+00,1.004554858859839861e+00,1.001833749963099374e+00,9.963169038090646801e-01,9.953835070134902097e-01,9.991016314275561472e-01
1.659586907437563129e+07,9.984808260933959456e-01,9.989684414092533382e-01,9.961098861766057855e-01,9.945641120471352403e-01,1.001306233880287833e+00,9.989179867843613891e-01,1.000277068993066454e+00,1.000010163520477890e+00
1.737800828749376163e+07,9.997762710182377388e-01,1.000639772172710718e+00,1.001849308012958240e+00,9.988880338898259437e-01,1.001800893725676822e+00,9.912475083752565475e-01,9.998042234270718698e-01,9.982295718110052452e-01
1.819700858609982580e+07,9.969075734612298234e-01,1.001577647477454258e+00,9.974336963454820681e-01,9.961424441807820163e-01,1.000491635124772127e+00,9.978693594297615155e-01,9.931602872447432562e-01,9.952121391951481710e-01
1.905460717963244393e+07,1.004391239120140611e+00,9.966426120509167541e-01,1.002522318847585137e+00,9.948834163296748079e-01,1.001234468615057160e+00,1.001831323794320827e+00,1.001676604906851065e+00,9.941593777334934989e-01
1.995262314968882874e+07,9.980373384607502674e-01,1.002219457469432751e+00,9.980206139049678793e-01,1.003168498810836473e+00,9.999541345077452847e-01,9.987774716189998792e-01,9.990910636895508068e-01,9.969318274617315900e-01
2.089296130854040757e+07,1.001592979385697246e+00,9.999108266258541766e-01,9.943998574951044001e-01,1.007523841215839155e+00,1.005336381016743719e+00,1.002953910023287598e+00,1.002821441590012075e+00,1.005990685289869457e+00
2.187761623949551955e+07,9.998006667050037821e-01,9.999005795324215073e-01,9.998672199610233458e-01,1.004187124186741498e+00,9.994973758354700477e-01,1.003098751099710917e+00,1.002821203493241553e+00,9.979765908825177778e-01
2.290867652767769992e+07,1.004561468925506240e+00,9.959722479721830890e-01,9.967797826458506538e-01,1.003650912943795603e+00,9.975749315117155014e-01,9.949296902871032078e-01,1.004324224275499056e+00,1.002749917183432427e+00
2.398832919019494951e+07,1.001680931180229273e+00,1.001788366410009345e+00,9.977408211507173830e-01,1.003026979843776090e+00,9.954204636302032005e-01,1.001076058563018734e+00,1.000464244646074530e+00,9.960527520325016537e-01
2.511886431509582326e+07,1.001666927110556937e+00,1.000681250180505133e+00,1.001359630577976612e+00,1.002285218103101894e+00,9.976523033399422591e-01,1.001697485413483912e+00,9.998044180400476044e-01,1.001743642702441761e+00
2.630267991895381361e+07,9.984380012476622435e-01,1.002778239016677064e+00,9.993442178808814580e-01,9.977509032186852034e-01,1.000468308616821123e+00,1.001870973264684883e+00,1.004410866247805512e+00,1.003132201307725513e+00
2.754228703338163346e+07,9.908868285735739079e-01,1.000638451582710253e+00,9.984003343715787127e-01,1.002909891987468161e+00,9.974682221448963881e-01,9.996106970816176496e-01,1.000284167400363300e+00,9.978759645404495782e-01
2.884031503126611561e+07,1.000534092936557373e+00,1.000321084487177492e+00,1.000109307447713425e+00,1.004916748169513818e+00,1.000397285535513880e+00,1.001138749229170566e+00,9.961088031589101499e-01,9.982639159464397061e-01
3.019951720402019098e+07,1.003101258816348818e+00,9.976092131931807439e-01,9.992896930749026740e-01,1.001285464274380699e+00,1.000923873123922725e+00,9.946749764106944669e-01,9.945891655470443515e-01,1.000074435347161339e+00
3.162277660168379173e+07,1.002701180248762647e+00,9.991372971749823417e-01,1.001598349497934581e+00,1.003515594401481748e+00,9.990157662358678525e-01,1.001648356170756760e+00,9.964990463474593385e-01,1.000065412569655088e+00
3.311311214825907722e+07,9.984053045323341147e-01,1.001715763610603105e+00,9.962829858236771363e-01,1.000475867318422418e+00,9.963078701538606863e-01,1.003440724340325829e+00,9.995604647899306583e-01,9.954844363698905907e-01
3.467368504525309801e+07,9.945085536630779988e-01,1.000422376241038247e+00,9.967703656836018888e-01,9.982388195886238158e-01,9.997855563945347024e-01,9.997413010523902299e-01,1.001273354503101398e+00,1.001496615068963036e+00
3.630780547701017559e+07,1.000302268379568371e+00,9.989302632421689365e-01,9.973015531788697041e-01,1.001104111133413355e+00,1.001868006579452075e+00,9.986560687638910139e-01,1.002154624013287920e+00,9.974736589295883915e-01
3.801893963205612451e+07,9.932706786360286921e-01,1.002517303440231489e+00,9.947887048127663778e-01,9.932519474774706980e-01,9.987538851032697895e-01,9.922251927064874577e-01,1.005299703546945977e+00,9.964637775753057980e-01
3.981071705534969270e+07,9.998487894622493100e-01,9.991013937502014608e-01,1.006078553971816003e+00,9.978668646400148390e-01,1.000872707357563618e+00,9.978438926375307050e-01,1.000071447441758909e+00,9.981806979871251650e-01
4.168693834703346342e+07,1.000776161793933916e+00,9.992933191040164198e-01,1.003810655714288957e+00,9.997553643977523663e-01,1.001851454931846908e+00,1.004660407486964280e+00,1.002442076087390221e+00,9.974053221639829214e-01
4.365158322401665151e+07,1.001608622747520050e+00,1.003492669377450630e+00,1.003222874724788882e+00,1.002621514323844609e+00,9.991994584449680472e-01,1.000079139455078092e+00,1.001566941893205831e+00,9.973214492986595126e-01
4.570881896148751676e+07,1.003688027241920189e+00,1.000949873696242998e+00,1.001748030317031191e+00,1.000856049758681365e+00,9.996037016112691020e-01,1.006328462302004123e+00,9.986876328974139128e-01,1.001309085850033753e+00
4.786300923226380348e+07,9.964085599505178026e-01,1.002209333137468850e+00,9.997757132559101922e-01,1.002187022884646561e+00,9.993546670233481866e-01,9.985171967090628042e-01,1.003986575933246916e+00,1.000594563293028427e+00
5.011872336272714287e+07,1.000810600767382041e+00,9.988302365864980548e-01,1.004842947488659544e+00,1.002348391428787622e+00,1.001027918915506909e+00,9.991435584965818739e-01,1.001542250277345669e+00,1.000584728258588907e+00
5.248074602497733384e+07,9.988942711554075204e-01,9.969422025639762541e-01,9.959055317716455358e-01,1.001063173574829657e+00,1.000134748657699912e+00,9.981387708494686706e-01,9.986526218087379281e-01,1.001220168485343676e+00
5.495408738576248288e+07,1.001771009916309962e+00,1.000505892469151670e+00,9.988932267970842549e-01,9.963358806755913122e-01,1.001825908357831363e+00,1.001374828505587233e+00,9.948048528314503702e-01,1.003685981689154127e+00
5.754399373371566832e+07,9.980569801167945565e-01,1.000735086916803018e+00,1.002025011266355570e+00,1.001803949291672602e+00,9.979591030622297909e-01,9.939971686252024874e-01,1.004222538726544878e+00,9.994808093042865105e-01
6.025595860743568838e+07,1.002523822187780578e+00,9.985242040796169505e-01,9.974336083406282194e-01,1.001499870387220215e+00,1.000152229108451696e+00,9.999167290628833138e-01,1.000546323095058865e+00,9.990141385244272199e-01
6.309573444801943004e+07,9.956073770112592314e-01,9.994308161403377966e-01,1.003783850539903488e+00,9.986546154583862966e-01,9.976533955094707418e-01,1.001841178129083243e+00,1.003839940055371915e+00,9.968486669896049479e-01
6.606934480075964332e+07,1.004411420171847702e+00,9.957639286999617756e-01,9.992303836123261895e-01,1.000334987176043189e+00,9.996918155094880465e-01,9.998720495164777899e-01,1.001325247064286383e+00,9.994674385196037347e-01
6.918309709189362824e+07,9.962001796084108962e-01,9.974448526931656289e-01,1.001524722865020145e+00,1.001061896640684568e+00,9.969335143340262162e-01,1.002917977851291997e+00,1.000435917718755396e+00,1.001023750570704918e+00
7.244359600749890506e+07,9.941154098112104931e-01,9.989534719685183584e-01,1.000228300480634713e+00,1.006221831239016984e+00,1.002343864535935269e+00,1.002168153190082789e+00,9.959563456013643679e-01,9.969736980947964122e-01
7.585775750291851163e+07,9.965630284656327165e-01,1.002615883980708889e+00,1.003400282952295886e+00,9.967038422887888327e-01,1.000475736744179445e+00,1.003397514274801949e+00,9.998111203871036246e-01,9.988266653864344979e-01
7.943282347242821753e+07,1.002224510270379954e+00,9.976469910074243774e-01,1.001777396454969438e+00,9.970148351780855345e-01,1.000453339097761907e+00,1.003873221637276769e+00,9.939761067791040849e-01,1.002337075673838784e+00
8.317637711026708782e+07,1.002972784264976935e+00,9.993046972433268227e-01,9.990155544104719620e-01,1.002960059963221573e+00,1.002142956309940436e+00,9.980381008962933009e-01,9.953254942113258785e-01,1.007871480344036508e+00
8.709635899560795724e+07,9.986509948566378858e-01,1.002931756614007019e+00,9.981218749191491657e-01,9.979748879518728355e-01,1.001478820913726642e+00,1.002905535769014644e+00,9.992964321453040588e-01,9.973823498354544848e-01
9.120108393559114635e+07,1.002932875806023638e+00,9.991970084153827258e-01,1.004469132380142904e+00,9.966267468048211065e-01,1.002904965557377848e+00,1.005863914781085500e+00,9.992510221373263057e-01,9.985689303099658520e-01
9.549925860214368999e+07,1.006120724768758690e+00,9.966441737298693537e-01,1.001926084009690632e+00,1.004287571935971179e+00,1.000696934466986487e+00,1.005349222412373678e+00,1.002022506869243657e+00,9.991311499872164159e-01
1.000000000000000000e+08,1.001437413768170082e+00,9.977587283227071779e-01,9.991741312473180203e-01,9.999623771155794483e-01,9.986988918595389730e-01,9.958251958534805048e-01,9.979139775305226889e-01,9.960479876722208026e-01


==> anc/fig12ainset_L_imbBar.csv <==
1.200000000000000000e+01,5.075802314617854083e-02
1.600000000000000000e+01,3.841854477305586130e-02
2.000000000000000000e+01,3.152478984663319161e-02
2.400000000000000000e+01,2.705591118164940231e-02
2.800000000000000000e+01,2.414639255065393481e-02
3.200000000000000000e+01,2.191062810658333734e-02
3.600000000000000000e+01,2.030736437961621829e-02
4.000000000000000000e+01,1.908922228728372056e-02


==> anc/fig12b_imb_inf.csv <==
6.459580931147477188e-03


==> anc/fig12b_t-unscaled_imb-scaled.csv <==
1.047128548050899575e-02,3.277200903026994183e+01,4.697866013384389561e+01,6.212404292227374469e+01,7.785372213606953551e+01,9.408181604233679707e+01,1.118666478078505691e+02,1.298814322102449239e+02,1.472565211927619657e+02
1.096478196143185063e-02,3.276921941751753309e+01,4.697466122877431616e+01,6.211875481737651938e+01,7.784709509677607286e+01,9.407380764391463401e+01,1.118571255426921596e+02,1.298703764924085533e+02,1.472439864846140267e+02
1.148153621496882971e-02,3.276616112728770247e+01,4.697027717537958580e+01,6.211295739702873675e+01,7.783982978498428906e+01,9.406502793000136364e+01,1.118466861572733961e+02,1.298582559618861865e+02,1.472302445179112453e+02
1.202264434617413176e-02,3.276280833087303535e+01,4.696547094836416392e+01,6.210660169946154952e+01,7.783186484202212796e+01,9.405540275225483526e+01,1.118352414868586777e+02,1.298449682558268421e+02,1.472151792362749347e+02
1.258925411794167490e-02,3.275913272640136853e+01,4.696020197718119960e+01,6.209963407471812502e+01,7.782313303401301141e+01,9.404485086250936376e+01,1.118226949248280704e+02,1.298304012099823126e+02,1.471986634707765802e+02
1.318256738556407466e-02,3.275510330401029790e+01,4.695442580941600852e+01,6.209199573951851647e+01,7.781356069403862818e+01,9.403328323866638527e+01,1.118089406211492900e+02,1.298144319280929722e+02,1.471805578848380947e+02
1.380384264602885214e-02,3.275068608912844326e+01,4.694809374278733571e+01,6.208362229062448989e+01,7.780306711229373207e+01,9.402060234773803415e+01,1.117938626061251028e+02,1.297969257645128209e+02,1.471607098207673232e+02
1.445439770745927249e-02,3.274584386190353769e+01,4.694115242295585944e+01,6.207444317299004410e+01,7.779156386958077007e+01,9.400670134042175619e+01,1.117773338327301929e+02,1.297777352123125638e+02,1.471389520391281565e+02
1.513561248436207964e-02,3.274053585066011607e+01,4.693354340410641612e+01,6.206438109868441444e+01,7.777895410911312979e+01,9.399146317112473525e+01,1.117592151303110626e+02,1.297566986884683047e+02,1.471151013414310569e+02
1.584893192461113431e-02,3.273471739710188899e+01,4.692520266902736381e+01,6.205335141225557294e+01,7.776513174119990879e+01,9.397475963688357581e+01,1.117393540618512731e+02,1.297336392070819215e+02,1.470889570658807202e+02
1.659586907437560557e-02,3.272833959079720501e+01,4.691606010516105130e+01,6.204126139787106808e+01,7.774998057496760850e+01,9.395645032811246722e+01,1.117175836764044590e+02,1.297083629308845047e+02,1.470602994451270717e+02
1.737800828749375484e-02,3.272134887030139083e+01,4.690603893283039127e+01,6.202800952321853600e+01,7.773337337083187037e+01,9.393638148358718354e+01,1.116937211476649452e+02,1.296806575905347643e+02,1.470288878141298028e+02
1.819700858609983596e-02,3.271368658807812579e+01,4.689505508157483860e+01,6.201348461478832519e+01,7.771517080698028224e+01,9.391438474151783566e+01,1.116675662889929157e+02,1.296502907604717052e+02,1.469944586553928616e+02
1.905460717963247327e-02,3.270528853618397847e+01,4.688301651024469408e+01,6.199756495878443729e+01,7.769522035265549675e+01,9.389027577800085567e+01,1.116388999345372355e+02,1.296170079792935326e+02,1.469567234679329317e+02
1.995262314968879874e-02,3.269608442947687621e+01,4.686982246621193582e+01,6.198011732152491504e+01,7.767335504054744888e+01,9.386385282355449533e+01,1.116074821754057069e+02,1.295805307018326289e+02,1.469153664454374564e+02
2.089296130854039618e-02,3.268599734290773284e+01,4.685536267876364036e+01,6.196099588281045101e+01,7.764939213012122821e+01,9.383489504786192015e+01,1.115730504391428468e+02,1.295405540692947000e+02,1.468700419481561426e+02
2.187761623949553008e-02,3.267494309924938278e+01,4.683951648145618663e+01,6.194004107535244685e+01,7.762313165322603936e+01,9.380316080226604925e+01,1.115353174000829739e+02,1.294967444830246279e+02,1.468203717521613498e+02
2.290867652767772378e-02,3.266282960342310560e+01,4.682215185792539103e+01,6.191707832298551040e+01,7.759435483286601709e+01,9.376838570899481340e+01,1.114939687074802919e+02,1.294487369666896939e+02,1.467659420587338275e+02
2.398832919019489723e-02,3.264955611939721791e+01,4.680312440538357777e+01,6.189191667003235153e+01,7.756282236557323984e+01,9.373028058556957376e+01,1.114486605176856244e+02,1.293961323009356477e+02,1.467063002458003496e+02
2.511886431509579437e-02,3.263501248546372580e+01,4.678227620979523493e+01,6.186434729388034270e+01,7.752827255743027024e+01,9.368852919236937282e+01,1.113990168160759993e+02,1.293384939139154994e+02,1.466409513426039837e+02
2.630267991895381477e-02,3.261907826356232931e+01,4.675943462652346483e+01,6.183414189255851312e+01,7.749041930345555329e+01,9.364278579092230359e+01,1.113446265139631350e+02,1.292753445105352341e+02,1.465693542081623661e+02
2.754228703338166065e-02,3.260162181821385019e+01,4.673441096009019446e+01,6.180105093891225465e+01,7.744894989982343247e+01,9.359267250020695883e+01,1.112850403053650865e+02,1.292061624228586822e+02,1.464909173936085551e+02
2.884031503126605750e-02,3.258249932057750442e+01,4.670699903662291774e+01,6.176480179287471373e+01,7.740352267826644095e+01,9.353777643809246456e+01,1.112197672683448104e+02,1.291303776639088596e+02,1.464049946682851839e+02
3.019951720402016052e-02,3.256155367315626847e+01,4.667697366257498715e+01,6.172509666336041079e+01,7.735376445204539664e+01,9.347764663509464356e+01,1.111482711956771112e+02,1.290473676671628880e+02,1.463108801895234876e+02
3.162277660168379134e-02,3.253861335077669992e+01,4.664408896345769051e+01,6.168161041149792112e+01,7.729926776310718139e+01,9.341179070791206129e+01,1.110699666399491718e+02,1.289564526944388945e+02,1.462078032965021634e+02
3.311311214825911342e-02,3.251349115367857223e+01,4.660807659661644209e+01,6.163398818731602802e+01,7.723958792055624656e+01,9.333967128081357600e+01,1.109842146589217577e+02,1.288568908957100234e+02,1.460949229095242288e+02
3.467368504525316503e-02,3.248598286889605191e+01,4.656864383258695739e+01,6.158184289265879130e+01,7.717423982138689098e+01,9.326070214394657398e+01,1.108903182481717664e+02,1.287478730057603400e+02,1.459713215176240340e+02
3.630780547701013827e-02,3.245586583663043712e+01,4.652547150030859768e+01,6.152475246408754828e+01,7.710269454566355307e+01,9.317424413913371950e+01,1.107875174498139614e+02,1.286285166646628966e+02,1.458359987397524264e+02
3.801893963205612431e-02,3.242289741904615852e+01,4.647821179252242985e+01,6.146225697091853135e+01,7.702437572007242750e+01,9.307960076582652675e+01,1.106749841286086422e+02,1.284978603519663523e+02,1.456878644480920286e+02
3.981071705534973415e-02,3.238681336991106718e+01,4.642648592910211391e+01,6.139385552542059798e+01,7.693865564612862329e+01,9.297601350273653509e+01,1.105518164101513037e+02,1.283548569284111807e+02,1.455257314465128218e+02
4.168693834703354750e-02,3.234732610480827475e+01,4.636988167794170579e+01,6.131900300468451093e+01,7.684485119242965823e+01,9.286265684442781776e+01,1.104170327803214917e+02,1.281983667841893180e+02,1.453483077030758466e+02
4.365158322401661156e-02,3.230412287333689392e+01,4.630795073544510387e+01,6.123710658687168262e+01,7.674221945436578096e+01,9.273863305700791670e+01,1.102695658509440619e+02,1.280271505994699623e+02,1.451541881430966043e+02
4.570881896148751983e-02,3.225686383686571901e+01,4.624020597174776270e+01,6.114752210863625947e+01,7.662995318980834725e+01,9.260296666323907289e+01,1.101082558039758226e+02,1.278398617314447847e+02,1.449418460189602342e+02
4.786300923226385201e-02,3.220518005809910278e+01,4.616611854966371453e+01,6.104955025562009041e+01,7.650717604570681374e+01,9.245459867514107088e+01,1.099318435357512129e+02,1.276350382528477638e+02,1.447096238850191980e+02
5.011872336272722023e-02,3.214867141206074308e+01,4.608511493115264557e+01,6.094243260427553111e+01,7.637293759848381569e+01,9.229238060177870295e+01,1.097389635342689758e+02,1.274110946801873467e+02,1.444557242209699552e+02
5.248074602497725810e-02,3.208690443220883282e+01,4.599657379099631527e+01,6.082534754106311681e+01,7.622620824089055702e+01,9.211506827174470402e+01,1.095281365365638067e+02,1.271663134462420572e+02,1.441781997656080989e+02
5.495408738576245539e-02,3.201941011040378271e+01,4.589982286455278881e+01,6.069740609456857783e+01,7.606587395988674416e+01,9.192131552423811058e+01,1.092977620303263677e+02,1.268988361912364411e+02,1.438749436453934720e+02
5.754399373371569398e-02,3.194568167548916549e+01,4.579413576512488504e+01,6.055764772754959324e+01,7.589073106447789030e+01,9.170966784001498695e+01,1.090461106846064183e+02,1.266066549710956366e+02,1.435436794094586332e+02
6.025595860743578058e-02,3.186517238248886841e+01,4.567872881686113828e+01,6.040503614965239620e+01,7.569948093965457758e+01,9.147855600429357992e+01,1.087713168191883994e+02,1.262876035099018424e+02,1.431819511152706923e+02
6.309573444801933051e-02,3.177729335302424118e+01,4.555275796144658784e+01,6.023845522785662610e+01,7.549072492302781257e+01,9.122628991842607604e+01,1.084713710516439562e+02,1.259393486578050982e+02,1.427871136478658798e+02
6.606934480075957183e-02,3.168141151769419395e+01,4.541531581138038831e+01,6.005670509094082377e+01,7.526295942485640467e+01,9.095105270628916116e+01,1.081441132957353091e+02,1.255593822558639516e+02,1.423563235011975792e+02
6.918309709189363055e-02,3.157684772301606912e+01,4.526542893963733150e+01,5.985849854673909931e+01,7.501457144033736313e+01,9.065089529541172908e+01,1.077872263253600380e+02,1.251450136563080520e+02,1.418865303034563397e+02
7.244359600749898653e-02,3.146287507925557136e+01,4.510205551519841549e+01,5.964245795700309571e+01,7.474383463565867203e+01,9.032373169231041743e+01,1.073982301651608680e+02,1.246933632011624695e+02,1.413744694299781486e+02
7.585775750291835762e-02,3.133871764122607928e+01,4.492408341652428305e+01,5.940711274455279067e+01,7.444890622674664371e+01,8.996733521676583223e+01,1.069744776227563534e+02,1.242013570246376446e+02,1.408166561181905649e+02
7.943282347242813790e-02,3.120354953201014325e+01,4.473032898066600893e+01,5.915089774128515643e+01,7.412782491209459579e+01,8.957933601110670452e+01,1.065131513386050273e+02,1.236657236155221682e+02,1.402093815793849103e+02
8.317637711026708291e-02,3.105649463957750811e+01,4.451953657441416112e+01,5.887215262357236156e+01,7.377851016862173594e+01,8.915722019808089271e+01,1.060112627979131190e+02,1.230829926551767954e+02,1.395487116920977542e+02
8.709635899560805306e-02,3.089662703837187152e+01,4.429037920556114472e+01,5.856912272346385606e+01,7.339876327198126660e+01,8.869833112434044153e+01,1.054656538244498591e+02,1.224494967342595970e+02,1.388304889611541739e+02
9.120108393559096804e-02,3.072297231188392885e+01,4.404146042666972960e+01,5.823996154949458059e+01,7.298627045958706105e+01,8.819987319531929870e+01,1.048730011578825696e+02,1.217613766461525699e+02,1.380503385339771398e+02
9.549925860214358853e-02,3.053450997759006569e+01,4.377131782008559924e+01,5.788273539895218534e+01,7.253860871481128925e+01,8.765891888005744192e+01,1.042298248027767329e+02,1.210145910554419686e+02,1.372036791795950421e+02
1.000000000000000056e-01,3.033017724169039653e+01,4.347842839025437911e+01,5.749543049280918439e+01,7.205325471260083248e+01,8.707241953927226064e+01,1.035325009262535474e+02,1.202049314428629856e+02,1.362857402526496742e+02
1.047128548050899610e-01,3.010887433673821434e+01,4.316121622614575415e+01,5.707596311310123838e+01,7.152759752757097544e+01,8.643722080352094395e+01,1.027772801687097228e+02,1.193280433295075653e+02,1.352915857796634498e+02
1.096478196143185063e-01,2.986947171893622155e+01,4.281806283048214823e+01,5.662219326733506364e+01,7.095895576169127139e+01,8.575008329612145985e+01,1.019603123125713751e+02,1.183794548765227574e+02,1.342161469107570611e+02
1.148153621496882937e-01,2.961081942140093659e+01,4.244732054037493185e+01,5.613194244138809808e+01,7.034459979478333480e+01,8.500770955128112405e+01,1.010776783202804552e+02,1.173546140333102414e+02,1.330542640670479102e+02
1.202264434617413141e-01,2.933175887213913668e+01,4.204732948169443318e+01,5.560301602575862745e+01,6.968177989023207886e+01,8.420677801322982248e+01,1.001254307945759479e+02,1.162489354557346672e+02,1.318007401689100675e+02
1.258925411794167559e-01,2.903113748700522834e+01,4.161643850152790236e+01,5.503323100265836842e+01,6.896776089143776289e+01,8.334398500599611737e+01,9.909964391848265564e+01,1.150578584208130053e+02,1.304504063358378119e+02
1.318256738556407293e-01,2.870782633366510339e+01,4.115303050245543659e+01,5.442044945409672607e+01,6.819986421006223054e+01,8.241609552185836662e+01,9.799647388264460801e+01,1.137769169065032600e+02,1.289982013829620655e+02
1.380384264602884659e-01,2.836074112655722956e+01,4.065555255044289851e+01,5.376261838234385237e+01,6.737551772070716538e+01,8.142000357210498862e+01,9.681223068309812163e+01,1.124018228606130663e+02,1.274392662751685634e+02
1.445439770745927111e-01,2.798886674779313566e+01,4.012255103455518679e+01,5.305781621027246331e+01,6.649231402113225897e+01,8.035280265575673297e+01,9.554346194854100816e+01,1.109285634228207300e+02,1.257690544047362522e+02
1.513561248436207929e-01,2.759128538648552365e+01,3.955271200938367571e+01,5.230430613413575713e+01,6.554807727251763083e+01,7.921186660622814202e+01,9.418704910390587770e+01,1.093535124550373467e+02,1.239834580946696008e+02
1.584893192461113431e-01,2.716720823979527566e+01,3.894490663666094576e+01,5.150059621760980377e+01,6.454093847840854892e+01,7.799494064564333939e+01,9.274031566461248133e+01,1.076735561408081452e+02,1.220789510554372157e+02
1.659586907437560488e-01,2.671601051325261622e+01,3.829824134695485327e+01,5.064550572483694424e+01,6.346941857058815373e+01,7.670024188355104400e+01,9.120114674978485425e+01,1.058862315953318500e+02,1.200527455936251613e+02
1.737800828749375415e-01,2.623726918621886028e+01,3.761211195208809954e+01,4.973823667390081482e+01,6.233251802290178034e+01,7.532656771405915208e+01,8.956811797081246596e+01,1.039898763467636229e+02,1.179029621448628120e+02
1.819700858609983596e-01,2.573080266308471309e+01,3.688626044309823726e+01,4.877844893618458144e+01,6.112981089194865802e+01,7.387340957105229222e+01,8.784063066790979235e+01,1.019837851766711339e+02,1.156288071461669489e+02
1.905460717963247397e-01,2.519671100812043107e+01,3.612083260166678400e+01,4.776633640421049876e+01,5.986154017766184410e+01,7.234106828429740688e+01,8.601904901888750032e+01,9.986836912803020994e+01,1.132307533577754128e+02
1.995262314968879735e-01,2.463541496468923242e+01,3.531643383920299328e+01,4.670270080638140797e+01,5.852871021420536124e+01,7.073076584835627045e+01,8.410483284134076598e+01,9.764530951490277744e+01,1.107107145051688377e+02
2.089296130854039757e-01,2.404769140122157367e+01,3.447417987649002669e+01,4.558901868712735705e+01,5.713317047460366638e+01,6.904474681016428406e+01,8.210065799822555732e+01,9.531769755293869650e+01,1.080722035995372323e+02
2.187761623949552869e-01,2.343470223571398492e+01,3.359573802940937526e+01,4.442749595012685404e+01,5.567768377000919600e+01,6.728636078310546509e+01,8.001051429644304847e+01,9.289014788928567157e+01,1.053204616401602749e+02
2.290867652767773488e-01,2.279801331737381886e+01,3.268335404438785474e+01,4.322110327530003815e+01,5.416597046557978246e+01,6.546011594918527976e+01,7.783976880986045899e+01,9.036887204334193768e+01,1.024625408307069847e+02
2.398832919019489862e-01,2.213959926525888733e+01,3.173985874139268049e+01,4.197358481343419356e+01,5.260271920316803573e+01,6.357169203831310256e+01,7.559518092632895048e+01,8.776169588271700661e+01,9.950732430120693550e+01
2.511886431509579576e-01,2.146182998873373649e+01,3.076864832975578778e+01,4.068943204361169563e+01,5.099355397736714934e+01,6.162790049018981620e+01,7.328485448833126270e+01,8.507800418760984940e+01,9.646546311278976304e+01
2.630267991895381408e-01,2.076743468828966854e+01,2.977363237128896145e+01,3.937381482388263976e+01,4.934494760169636862e+01,5.963657972800808693e+01,7.091811266677741799e+01,8.232859567900055708e+01,9.334921168822073412e+01
2.754228703338166273e-01,2.005943973668328795e+01,2.875914423322410585e+01,3.803246281512551263e+01,4.766407305217160228e+01,5.760641521993151315e+01,6.850528329124601612e+01,7.952543431339191216e+01,9.017214556521250302e+01
2.884031503126605611e-01,1.934107817188343503e+01,2.772981079149046124e+01,3.667149299681594243e+01,4.595858736816897760e+01,5.554667785766125832e+01,6.605738695229226209e+01,7.668128798389876977e+01,8.694875142410955959e+01
3.019951720402015982e-01,1.861567079721305618e+01,2.669038140337711340e+01,3.529718330610003818e+01,4.423634820614558549e+01,5.346688072403512137e+01,6.358572798581691643e+01,7.380925481662393395e+01,8.369388960693549961e+01
3.162277660168379412e-01,1.788648223966605855e+01,2.564552099678645547e+01,3.391569882129616076e+01,4.250507115808728997e+01,5.137636401238947315e+01,6.110139999183491710e+01,7.092219064230440040e+01,8.042214453536600161e+01
3.311311214825911065e-01,1.715655981472405855e+01,2.459957859295763072e+01,3.253278547305449564e+01,4.077194667944497297e+01,4.928383084273394843e+01,5.861473300036236367e+01,6.803206914862646215e+01,7.714709876916188591e+01
3.467368504525316641e-01,1.642856853331968736e+01,2.355635047250723346e+01,3.115345671247938952e+01,3.904324855428330920e+01,4.719687255468919318e+01,5.613472825209277062e+01,6.514932806494296358e+01,7.388059122792188305e+01
3.630780547701014105e-01,1.570464159608063071e+01,2.251886583812987297e+01,2.978171000594181095e+01,3.732398013696244732e+01,4.512153939359527755e+01,5.366854720138736212e+01,6.228227862419089433e+01,7.063204720137146353e+01
3.801893963205612570e-01,1.498627134769052915e+01,2.148923092121006206e+01,2.842032074160914945e+01,3.561761798757544284e+01,4.306202873445579371e+01,5.122114066539008803e+01,5.943667787452170614e+01,6.740799309879226087e+01
3.981071705534973137e-01,1.427426947877995644e+01,2.046857296480872535e+01,2.707076839932243573e+01,3.392602154242380408e+01,4.102057397599663346e+01,4.879511711440094501e+01,5.661557846394294558e+01,6.421188595662881937e+01
4.168693834703355305e-01,1.356882530192690517e+01,1.945712556820104666e+01,2.573334991784422598e+01,3.224957744606630428e+01,3.899761731765603656e+01,4.639094917767067017e+01,5.381957047329897392e+01,6.104438766035919173e+01
4.365158322401658797e-01,1.286968486876477336e+01,1.845448815336796500e+01,2.440752366580422716e+01,3.058763257554228332e+01,3.699233209396383870e+01,4.400759653472607624e+01,5.104750547554229456e+01,5.790418614643326833e+01
4.570881896148749624e-01,1.217645929899226331e+01,1.746007158668315640e+01,2.309250001587743739e+01,2.893923527835695353e+01,3.500351871274940407e+01,4.164357377376437341e+01,4.829773535728519818e+01,5.478940043906656854e+01
4.786300923226382564e-01,1.148904662185969094e+01,1.647370732638009727e+01,2.178804867206287454e+01,2.730414674964459465e+01,3.303082864651068462e+01,3.929840891335459929e+01,4.556980226436365911e+01,5.169949724376863998e+01
5.011872336272722439e-01,1.080811845334248034e+01,1.549634995908134982e+01,2.049543003797122509e+01,2.568400564856320756e+01,3.107617554632950885e+01,3.697432471701100809e+01,4.286638444434569095e+01,4.863749750026861562e+01
5.248074602497725394e-01,1.013558526391011938e+01,1.453074883354114810e+01,1.921828621652009517e+01,2.408343933760350808e+01,2.914508381298083961e+01,3.467784549823088014e+01,4.019515303182930666e+01,4.561208139412989482e+01
5.495408738576245122e-01,9.474920948009890154e+00,1.358191680527329659e+01,1.796326400879209118e+01,2.251083631854795541e+01,2.724762916280561242e+01,3.242091814481943857e+01,3.757006335667244201e+01,4.263905114591750589e+01
5.754399373371569260e-01,8.831213032486465053e+00,1.265720323743571818e+01,1.674011443613553851e+01,2.097846033445630098e+01,2.539858371921612346e+01,3.022108624821995804e+01,3.501154756529210488e+01,3.974154647114897898e+01
6.025595860743577781e-01,8.210826359285540832e+00,1.176580916330493309e+01,1.556105362401737047e+01,1.950163828774320507e+01,2.361643970830110817e+01,2.810032976036821140e+01,3.254516175872126382e+01,3.694850573655168802e+01
6.309573444801933606e-01,7.620640300094246200e+00,1.091768638100897881e+01,1.443930677397267814e+01,1.809692703251032242e+01,2.192119406298963824e+01,2.608243081900510418e+01,3.019852952848885863e+01,3.429119362506430235e+01
6.606934480075961069e-01,7.066945678411517662e+00,1.012194395040564565e+01,1.338699675536027200e+01,1.677946576049465932e+01,2.033114073185048554e+01,2.418916056785927893e+01,2.799692711265277012e+01,3.179818774853124808e+01
6.918309709189366385e-01,6.554247375410726661e+00,9.385116197582744846e+00,1.241284358644093189e+01,1.556010279171725585e+01,1.885938047711035637e+01,2.243613291872842552e+01,2.595849255325961025e+01,2.948994048706874693e+01
7.244359600749902262e-01,6.084359479248908187e+00,8.709850317906353112e+00,1.152041121044446825e+01,1.444322245356645240e+01,1.751116812182475968e+01,2.082965873846165650e+01,2.409060237513793723e+01,2.737467028882014830e+01
7.585775750291835484e-01,5.656219659074168682e+00,8.094630636288149717e+00,1.070771757911659705e+01,1.342629321185685143e+01,1.628333750133619162e+01,1.936607526877828533e+01,2.238911713794696468e+01,2.544751707764303816e+01
7.943282347242813790e-01,5.266702120933060449e+00,7.534946012417525374e+00,9.968749059836889970e+00,1.250180670202970212e+01,1.516662522350281606e+01,1.803452348464580623e+01,2.084160921234939323e+01,2.369422982026952340e+01
8.317637711026708569e-01,4.912337685052837521e+00,7.025773245328174710e+00,9.296719888147920940e+00,1.166139179936353365e+01,1.415064798270702084e+01,1.682287297024354800e+01,1.943420836776749638e+01,2.209897591659841609e+01
8.709635899560805861e-01,4.591337560205742463e+00,6.564509657735515979e+00,8.687945271378188394e+00,1.090066441779939233e+01,1.322980766404441511e+01,1.572472924599300725e+01,1.815966216835682090e+01,2.065354326459639012e+01
9.120108393559096527e-01,4.304906888130486387e+00,6.152890702342787677e+00,8.144409946631650854e+00,1.022239058407819101e+01,1.240719915178402921e+01,1.474403358245033502e+01,1.702257515675672295e+01,1.936334196752480707e+01
9.549925860214358853e-01,4.056873595204215199e+00,5.796476561698969299e+00,7.673171918325619956e+00,9.635628580999446413e+00,1.169368207660553338e+01,1.389387959152937313e+01,1.603794968912948349e+01,1.824577830768537723e+01
1.000000000000000000e+00,3.851397705135051197e+00,5.501350680582794972e+00,7.282120935297411002e+00,9.150273454913341098e+00,1.110137932281860884e+01,1.318869323198105725e+01,1.522209515499514332e+01,1.731990257805900413e+01
1.047128548050899610e+00,3.689807328129381503e+00,5.269522741279402567e+00,6.974021909206867598e+00,8.769479725481250654e+00,1.063454426718450030e+01,1.263332440237278398e+01,1.458006711860375404e+01,1.659201835959551730e+01
1.096478196143185091e+00,3.568666173447816004e+00,5.096075023982165497e+00,6.742783561987975460e+00,8.484972718651221157e+00,1.028381959141042756e+01,1.221627019738772546e+01,1.409800631373045654e+01,1.604675209937429514e+01
1.148153621496882826e+00,3.480915504555583517e+00,4.970747373420248749e+00,6.575437392601189757e+00,8.279666844918747159e+00,1.002924168408921091e+01,1.191341821429237591e+01,1.374771026028634502e+01,1.565197471139871865e+01
1.202264434617413169e+00,3.419837213336207604e+00,4.883657034899767879e+00,6.459418160948375842e+00,8.137063814013538732e+00,9.851418169122997170e+00,1.170156378502417205e+01,1.350245381385337495e+01,1.537660539506781987e+01
1.258925411794167504e+00,3.382802922645061106e+00,4.830813873571576877e+00,6.389544215827152485e+00,8.050310232888170603e+00,9.742347054255336758e+00,1.157139979561093135e+01,1.335203481347681453e+01,1.520781519165785056e+01
1.318256738556407459e+00,3.371044056807194433e+00,4.813950521545807604e+00,6.367711338384053121e+00,8.022003349686624318e+00,9.705131498856173877e+00,1.152705140979045240e+01,1.330208372255597205e+01,1.515069920181364083e+01
1.380384264602885214e+00,3.384983590985026769e+00,4.833857741302944433e+00,6.394420938791235187e+00,8.053508837768120543e+00,9.741064075761409313e+00,1.157037413498958145e+01,1.335566088565531118e+01,1.520798583586986297e+01
1.445439770745927888e+00,3.419877782099829400e+00,4.883945491969654995e+00,6.460859955039714997e+00,8.134683826747883373e+00,9.837252558927993107e+00,1.168597964284626656e+01,1.349564819469111576e+01,1.536040911567699041e+01
1.513561248436208651e+00,3.467436299296065449e+00,4.952286237746443831e+00,6.551859355586767464e+00,8.247061903558304152e+00,9.970701516233202000e+00,1.184625891845514012e+01,1.369015111920124639e+01,1.557269272868604837e+01
1.584893192461114042e+00,3.522293346649246537e+00,5.030836747846795021e+00,6.657509811131209432e+00,8.377984312397121158e+00,1.012591655546241221e+01,1.203281958046894040e+01,1.391683572069593744e+01,1.582069643429451489e+01
1.659586907437561321e+00,3.584734379939745974e+00,5.119686548997997022e+00,6.777772138535850033e+00,8.526433448932484893e+00,1.030245983298483559e+01,1.224559008598669863e+01,1.417352971309298759e+01,1.610311443831634648e+01
1.737800828749376247e+00,3.655048843865055463e+00,5.219408660179532866e+00,6.912175201393568891e+00,8.690946603733349818e+00,1.050006850282917981e+01,1.248427444915844298e+01,1.445807157762021511e+01,1.641845757780657067e+01
1.819700858609982541e+00,3.727955479393497473e+00,5.323101169625266138e+00,7.050398447325703977e+00,8.859090082428197732e+00,1.070463272254128029e+01,1.273061516341079091e+01,1.474970638442070481e+01,1.674334941783443398e+01
1.905460717963246342e+00,3.796793037848465779e+00,5.421951045600223118e+00,7.180494717184421560e+00,9.018238198640036174e+00,1.090015282121915163e+01,1.296317682985864472e+01,1.502625677255826098e+01,1.705107641509421867e+01
1.995262314968878847e+00,3.860218256256442437e+00,5.514416285611172697e+00,7.300283717149411267e+00,9.168300723090816007e+00,1.108481476679122046e+01,1.317901827664366365e+01,1.528595877066674014e+01,1.733722791061799740e+01
2.089296130854038758e+00,3.918798805374663186e+00,5.601132317553742190e+00,7.410189466215335585e+00,9.310149959341575965e+00,1.125849170719844494e+01,1.338056485173973620e+01,1.552885606828985843e+01,1.760251294167871450e+01
2.187761623949551648e+00,3.969470487406880466e+00,5.676691332890515973e+00,7.504292994612851153e+00,9.434061780640428552e+00,1.140853204200768722e+01,1.355682479928130668e+01,1.573657425471303206e+01,1.783200720146508900e+01
2.290867652767772267e+00,4.010107799342510937e+00,5.736468865512533988e+00,7.579851615836751932e+00,9.534586538076112561e+00,1.152683800187658747e+01,1.369998714284666086e+01,1.589734108012844516e+01,1.801757749209967940e+01
2.398832919019489918e+00,4.041744593526503948e+00,5.781443926632817920e+00,7.639850730440248761e+00,9.615283881219085060e+00,1.161778450636195181e+01,1.381321788685216667e+01,1.601846097822483372e+01,1.816405266844845201e+01
2.511886431509579687e+00,4.062302126171245753e+00,5.810122919332046720e+00,7.681203804953375958e+00,9.670562519939373658e+00,1.167933574786566098e+01,1.388914479755640308e+01,1.609884351780137735e+01,1.826218783389855815e+01
2.630267991895381297e+00,4.069417106867160072e+00,5.820508277104896599e+00,7.700559321773186916e+00,9.691509523699863848e+00,1.170718309806430746e+01,1.391845141616006210e+01,1.613256466158021851e+01,1.830318135768767718e+01
2.754228703338166273e+00,4.064991170573279078e+00,5.814616542611617866e+00,7.698917761261474091e+00,9.678619038235604322e+00,1.170196568208370458e+01,1.390473210262791959e+01,1.612066647463427671e+01,1.829040411385503262e+01
2.884031503126605500e+00,4.048870192269498958e+00,5.789811390966012716e+00,7.671682496029805343e+00,9.632783317878127249e+00,1.165598303491702481e+01,1.384636160965384732e+01,1.605394929426153183e+01,1.821458114988557142e+01
3.019951720402016093e+00,4.018983176932708012e+00,5.740875273458835082e+00,7.616061567594377024e+00,9.554893688099223681e+00,1.156523878230137115e+01,1.373843458268971851e+01,1.592499605920460226e+01,1.807057117955010739e+01
3.162277660168379523e+00,3.972167175042286669e+00,5.667037619940557214e+00,7.529487425163111425e+00,9.439363813809158898e+00,1.142994056264501701e+01,1.357769696860608732e+01,1.573007258908975459e+01,1.785580839580276802e+01
3.311311214825911176e+00,3.904464371588841853e+00,5.570607406325849276e+00,7.406678591495966302e+00,9.278149409346646337e+00,1.124189295858503890e+01,1.335806070061864048e+01,1.546138089037341956e+01,1.755561982761347650e+01
3.467368504525316641e+00,3.818824002439447529e+00,5.454256439016883284e+00,7.247350540745883585e+00,9.074691820377347895e+00,1.099862407811242093e+01,1.307520933442814837e+01,1.512303280802206018e+01,1.717160104682943711e+01
3.630780547701013994e+00,3.717893191564671795e+00,5.317090686092272200e+00,7.052354016483273647e+00,8.832679519549431646e+00,1.070525229363608766e+01,1.273312731429688505e+01,1.472030826856668106e+01,1.671969933916520645e+01
3.801893963205612792e+00,3.603378475638741474e+00,5.155755381350394018e+00,6.831702921634597914e+00,8.558528791146784442e+00,1.037213167803407821e+01,1.234106275227058092e+01,1.426083010002489182e+01,1.620896027091242075e+01
3.981071705534973137e+00,3.484662832820699663e+00,4.975465269423986037e+00,6.596898486972285980e+00,8.267207716274432627e+00,1.001732898886032075e+01,1.191046571434682910e+01,1.376686962311792151e+01,1.565059128174930514e+01
4.168693834703354639e+00,3.366189770764481892e+00,4.796164234082440636e+00,6.360286031939622831e+00,7.974304015252863032e+00,9.658297715419060125e+00,1.147887281445079921e+01,1.327338464865626655e+01,1.508198537193688082e+01
4.365158322401661017e+00,3.251178472318787982e+00,4.628985321497201433e+00,6.134038035056265770e+00,7.698443730130690277e+00,9.319430598057913073e+00,1.106919526078520910e+01,1.281307852171900308e+01,1.454792778410528165e+01
4.570881896148751622e+00,3.146555649054529002e+00,4.482297636299669819e+00,5.937004631020574408e+00,7.456446726907832279e+00,9.025662245245673176e+00,1.070951171780414235e+01,1.241143519439023635e+01,1.408622489277031953e+01
4.786300923226384896e+00,3.061549265807920417e+00,4.365691708848239649e+00,5.783720462611889879e+00,7.268622631815907731e+00,8.790086535512930510e+00,1.042887734184379589e+01,1.208345333705175939e+01,1.372519806826617028e+01
5.011872336272724660e+00,3.003930917164237879e+00,4.291668969893478014e+00,5.676052730768892829e+00,7.145375292094321651e+00,8.631303801893334793e+00,1.022877917786458291e+01,1.185193136088024168e+01,1.347670186348497978e+01
5.248074602497728058e+00,2.971156995928199596e+00,4.249114013578465965e+00,5.621047374971111843e+00,7.083821771111091792e+00,8.542371079430905567e+00,1.012470597029569497e+01,1.173547409275865405e+01,1.334089677702150567e+01
5.495408738576248453e+00,2.960507673853133959e+00,4.229297115707320920e+00,5.604684693668350093e+00,7.060389422037317786e+00,8.509416673507134377e+00,1.010748273780036399e+01,1.170537681102757332e+01,1.329235298366158524e+01
5.754399373371566817e+00,2.959531876356539914e+00,4.224745159374261760e+00,5.597588762063050005e+00,7.051382914173533578e+00,8.502489930594755663e+00,1.011862053704060571e+01,1.170334314537609721e+01,1.328199795296594132e+01
6.025595860743575116e+00,2.953407569635494223e+00,4.212238780554274697e+00,5.584404868135496969e+00,7.028333327881151504e+00,8.476560890446986463e+00,1.009274056277566523e+01,1.166983743012960240e+01,1.324889243928027760e+01
6.309573444801929831e+00,2.926793685170032688e+00,4.166057407020735681e+00,5.529793263384920721e+00,6.951748743939370812e+00,8.392625898488519809e+00,9.975999449986025169e+00,1.155131440978293966e+01,1.313407776363847113e+01
6.606934480075957516e+00,2.872736532840864054e+00,4.086167065518496955e+00,5.424449315674689132e+00,6.818521801683269601e+00,8.240265972575613773e+00,9.773940046725972053e+00,1.133095511619491624e+01,1.289621919435444930e+01
6.918309709189362167e+00,2.795648323128066437e+00,3.977668640512515896e+00,5.279727633950476395e+00,6.631144624169673207e+00,8.017647932623059859e+00,9.511564407531761134e+00,1.101451842556564742e+01,1.255418750424691687e+01
7.244359600749898931e+00,2.703914131440070978e+00,3.853512165681228119e+00,5.116808845635389069e+00,6.416451819395617484e+00,7.770847180501214702e+00,9.224059262871820764e+00,1.066453173974296043e+01,1.215484198964288254e+01
7.585775750291835706e+00,2.623660025189999967e+00,3.751062389226441418e+00,4.967104532509801551e+00,6.242173205660363600e+00,7.555954494374336861e+00,8.963400433640998699e+00,1.036790238555908061e+01,1.181675418274867440e+01
7.943282347242813124e+00,2.571738009093139432e+00,3.683351964649535848e+00,4.870842326798427990e+00,6.121935660148937863e+00,7.405915008533833443e+00,8.783998696331115852e+00,1.017001909831681594e+01,1.157526598179315158e+01
8.317637711026709013e+00,2.550778760126207079e+00,3.643093525511896136e+00,4.822541389588451466e+00,6.062831648552225339e+00,7.320763024928276685e+00,8.696736672502122900e+00,1.006431554765558900e+01,1.144596768271512843e+01
8.709635899560804972e+00,2.533527254481735991e+00,3.616403492239673056e+00,4.790809730849264980e+00,6.013570982369238926e+00,7.262138750813152299e+00,8.632950583300708303e+00,9.975637850497266257e+00,1.135811140461365376e+01
9.120108393559096527e+00,2.502807674664829563e+00,3.576319442550906391e+00,4.738145685947469765e+00,5.934077215753299051e+00,7.188089364972333861e+00,8.540423760935000885e+00,9.868477722317162915e+00,1.122955604962241871e+01
9.549925860214358408e+00,2.456263625839147036e+00,3.511585099148020639e+00,4.647694104667539960e+00,5.828811240178393582e+00,7.056325599544441829e+00,8.388165363148162967e+00,9.690884704416141915e+00,1.101481037418278319e+01
1.000000000000000000e+01,2.405177984545524339e+00,3.425754862537636836e+00,4.536069469783254426e+00,5.704063099183783514e+00,6.885317169669927573e+00,8.179935799324052681e+00,9.450760653466966588e+00,1.075666354258900981e+01
1.047128548050899610e+01,2.349506695950028590e+00,3.343427807546824670e+00,4.434251123774109793e+00,5.569211912941370635e+00,6.723438447325126965e+00,7.983848266308108066e+00,9.229837252781932122e+00,1.053217200344433913e+01
1.096478196143185180e+01,2.303271862134554038e+00,3.275148779464043702e+00,4.335998621757842564e+00,5.454864031615658249e+00,6.590867176178124787e+00,7.810893976381661830e+00,9.068713904996380748e+00,1.032364479181455152e+01
1.148153621496882870e+01,2.258985134320889987e+00,3.227045437697967145e+00,4.283760799819186005e+00,5.358419560272074555e+00,6.490660940517101629e+00,7.692961389266602446e+00,8.920324691116197968e+00,1.014856245554938319e+01
1.202264434617413080e+01,2.226268171442459920e+00,3.184529611736911736e+00,4.226120700006231523e+00,5.291102323413912067e+00,6.404956451798077488e+00,7.581346747991897672e+00,8.810590812715169307e+00,9.978951327494215207e+00
1.258925411794167459e+01,2.192276709136674384e+00,3.126563761149041110e+00,4.146670327540794787e+00,5.204210058835511354e+00,6.296697384228336247e+00,7.472206222857442626e+00,8.663261034078399092e+00,9.834016336606911324e+00
1.318256738556407370e+01,2.154480532949988980e+00,3.060680802011021218e+00,4.057844408491273036e+00,5.105956833898583902e+00,6.168468874877000907e+00,7.322731549782598215e+00,8.459277526042763284e+00,9.638649585758729543e+00
1.380384264602885303e+01,2.094234196859536823e+00,2.988285995184490673e+00,3.973051242343792477e+00,4.980792822662587938e+00,6.022220456328733817e+00,7.155970901720703381e+00,8.253745453494197193e+00,9.398058535151218251e+00
1.445439770745928065e+01,2.052258595853390322e+00,2.931018872342137094e+00,3.905668992429738307e+00,4.874132202845896877e+00,5.913820764759689652e+00,7.006259121806299284e+00,8.116960892075654854e+00,9.237164223803798535e+00
1.513561248436208651e+01,2.021790876877092913e+00,2.892570396575256275e+00,3.837715287375701223e+00,4.808347781793623987e+00,5.828053488456815145e+00,6.906976044297656436e+00,8.004288262976062995e+00,9.103266664904147376e+00
1.584893192461114175e+01,1.984427350858628980e+00,2.841908956917031492e+00,3.761086518402204426e+00,4.736162374890980686e+00,5.717338432327667697e+00,6.803231069203505399e+00,7.854185805033674583e+00,8.944405394918002017e+00
1.659586907437561365e+01,1.949901882170409051e+00,2.780991260394404030e+00,3.689008591781339774e+00,4.619577750838026020e+00,5.598200807392385236e+00,6.636543322819061785e+00,7.672092672408497016e+00,8.745291626005341712e+00
1.737800828749376336e+01,1.899928960822367729e+00,2.719624448098341585e+00,3.614787104069238310e+00,4.546241649541394203e+00,5.484634195787267963e+00,6.510692471301688045e+00,7.559416519773357379e+00,8.584545833798834735e+00
1.819700858609982674e+01,1.880081375888732031e+00,2.669914727035990420e+00,3.546106997966477881e+00,4.450436757325107351e+00,5.394105591807026201e+00,6.379014763067327287e+00,7.405433001130901971e+00,8.431089570472115824e+00
1.905460717963246253e+01,1.839438320055385434e+00,2.629364671566973843e+00,3.478857579564326397e+00,4.362881756333164773e+00,5.293611102731339280e+00,6.292583220698737989e+00,7.274730767720898328e+00,8.265526780051594358e+00
1.995262314968878670e+01,1.802053387495521131e+00,2.583394653252125472e+00,3.416139843779359087e+00,4.291456730670220487e+00,5.190963416970488353e+00,6.164455620952616677e+00,7.125537086386008134e+00,8.135083352061590389e+00
2.089296130854038580e+01,1.759507253361517476e+00,2.527818223534536557e+00,3.350510930946009047e+00,4.190670917665581641e+00,5.092578063138732070e+00,6.045652957649709336e+00,7.002581639845664618e+00,7.947688033959807719e+00
2.187761623949552003e+01,1.733286386454497618e+00,2.475970821009534806e+00,3.295351950480798209e+00,4.121075410374317904e+00,4.998698735639412583e+00,5.934328899136696478e+00,6.860903220731634278e+00,7.829982404918895966e+00
2.290867652767772356e+01,1.703079650177638182e+00,2.440447560470392574e+00,3.230826976971612030e+00,4.051927805141252392e+00,4.899018165389730228e+00,5.820096169882348569e+00,6.740960338462630652e+00,7.671921197830049444e+00
2.398832919019490006e+01,1.665357899863573854e+00,2.384310088115905391e+00,3.176937772091928291e+00,3.976945660784720449e+00,4.808308810717390358e+00,5.708419749856490810e+00,6.626381645971170187e+00,7.511738663206008582e+00
2.511886431509579509e+01,1.637784691447216501e+00,2.349205763938109204e+00,3.110980840586240248e+00,3.909767264221251981e+00,4.726133871170244305e+00,5.612560715748725393e+00,6.491711615860078943e+00,7.392156160164475409e+00
2.630267991895381385e+01,1.610707902277396908e+00,2.305006169433877705e+00,3.052341832761760188e+00,3.829609418893506589e+00,4.640702016044523148e+00,5.491341350581011582e+00,6.381001365637247069e+00,7.244087661917364862e+00
2.754228703338166184e+01,1.583583757248896218e+00,2.265296172816727793e+00,3.010064541190908383e+00,3.760831475637232302e+00,4.545755379664310425e+00,5.398879306160486280e+00,6.247321146567159644e+00,7.111664654669564101e+00
2.884031503126605855e+01,1.552290593785443429e+00,2.222663954432201994e+00,2.929397621009397490e+00,3.698089352647464967e+00,4.471142028682912439e+00,5.292510022908059497e+00,6.141242729000035538e+00,6.987434748348752223e+00
3.019951720402016093e+01,1.525172152853079055e+00,2.179630207756524829e+00,2.887629531268654404e+00,3.613532479782946005e+00,4.378201131769904997e+00,5.190074966154671010e+00,6.019254814105293505e+00,6.855227190509456392e+00
3.162277660168379256e+01,1.494585484816453702e+00,2.138347053814424026e+00,2.837296604013325840e+00,3.559044384054458998e+00,4.309266304328208896e+00,5.113672025971061075e+00,5.913085137862551299e+00,6.730979624276779205e+00
3.311311214825911264e+01,1.473865190213780263e+00,2.097638641727658904e+00,2.786104059267153321e+00,3.477345169281793158e+00,4.221378625229164960e+00,5.016198125929085982e+00,5.827263420344260147e+00,6.612015068926216266e+00
3.467368504525316553e+01,1.438439125926254336e+00,2.062466059199961510e+00,2.728967648467623075e+00,3.430143008092406465e+00,4.151808878248254508e+00,4.934904986783924308e+00,5.706861580458102878e+00,6.481539274601292533e+00
3.630780547701014171e+01,1.423669843756731002e+00,2.021060900906358704e+00,2.682892883525438865e+00,3.363763262764605688e+00,4.072991689919079228e+00,4.841264372985825126e+00,5.608379789892333989e+00,6.375533739038673708e+00
3.801893963205612437e+01,1.399047489533485678e+00,1.987039176115931172e+00,2.630371816361761983e+00,3.305829529551265189e+00,3.995783574419538020e+00,4.747998950722149836e+00,5.487541756725669906e+00,6.250601683189070279e+00
3.981071705534973404e+01,1.370090074888881349e+00,1.949770834260268204e+00,2.586082156617681260e+00,3.237412143886892135e+00,3.933690578635143709e+00,4.665409713012877546e+00,5.399878075711598058e+00,6.148800397478484392e+00
4.168693834703355350e+01,1.348063397276698661e+00,1.912374280668198923e+00,2.534897780753716301e+00,3.173015523647597202e+00,3.856767877601063432e+00,4.569019299174526871e+00,5.310334153817901637e+00,6.015582591866384554e+00
4.365158322401661195e+01,1.320550679157529883e+00,1.878748723467568382e+00,2.495844843492468712e+00,3.124146843135850116e+00,3.788939558033585620e+00,4.488985137273298065e+00,5.204993596004610978e+00,5.913128040767091420e+00
4.570881896148751622e+01,1.295426994048688663e+00,1.853234500843359056e+00,2.451928266314546523e+00,3.056094042965626478e+00,3.711994396638627070e+00,4.406566986890104509e+00,5.115832985040217551e+00,5.820335063609912041e+00
4.786300923226384896e+01,1.278053790928961542e+00,1.807183827411903421e+00,2.411172984812770981e+00,3.000450430726983697e+00,3.649520827160314784e+00,4.334686257105011542e+00,5.023934017115009532e+00,5.715653009913342686e+00
5.011872336272725192e+01,1.254766888277812464e+00,1.779699329815022990e+00,2.362643367932806271e+00,2.965116883137479231e+00,3.589552277194516083e+00,4.252541825540285814e+00,4.924432650520837562e+00,5.621820143563727612e+00
5.248074602497728591e+01,1.235321601631100608e+00,1.744743893334487872e+00,2.315694206483358553e+00,2.902041486082902910e+00,3.518561797837961969e+00,4.188834198687922061e+00,4.844965076744491839e+00,5.493425972338058294e+00
5.495408738576248453e+01,1.216316942259102918e+00,1.716879738069150285e+00,2.279013390388305638e+00,2.849461920325175424e+00,3.456626232741271121e+00,4.093730329107144961e+00,4.749240175416428400e+00,5.396043192197952365e+00
5.754399373371566639e+01,1.192594593638273359e+00,1.689102868105970323e+00,2.235230048758416022e+00,2.793339998210997877e+00,3.385609666143551966e+00,4.023178258575519806e+00,4.662699515400364980e+00,5.297509584822077677e+00
6.025595860743574406e+01,1.174313170507730542e+00,1.655193943463296513e+00,2.191455464008001730e+00,2.750556086618264118e+00,3.323909801390786178e+00,3.942254286080298264e+00,4.564581311950653308e+00,5.218545891345348409e+00
6.309573444801930009e+01,1.160704807033984709e+00,1.631578656412000727e+00,2.160009666833021313e+00,2.704951588030550802e+00,3.271901926350594625e+00,3.876073208919903479e+00,4.492189602757671985e+00,5.121897155455583217e+00
6.606934480075958049e+01,1.143025634478408881e+00,1.600677146924301297e+00,2.115766741350520785e+00,2.649987888950604109e+00,3.209627570242216787e+00,3.810840370878116001e+00,4.411476483043324848e+00,5.024845192151033757e+00
6.918309709189362877e+01,1.124540626294409540e+00,1.575920609103794057e+00,2.077738593864996375e+00,2.601962256966795728e+00,3.154451629924942768e+00,3.738815006056486201e+00,4.332131879448834155e+00,4.934838201421484882e+00
7.244359600749898220e+01,1.107483010661192369e+00,1.540639936901032181e+00,2.047210843346834341e+00,2.558101151256696237e+00,3.098852333760134137e+00,3.678697807277131915e+00,4.258841852827659480e+00,4.840054496396067663e+00
7.585775750291836061e+01,1.101715354322950091e+00,1.517188334397306937e+00,2.007361250092681626e+00,2.514459567016490205e+00,3.039737236476697024e+00,3.609342669859830099e+00,4.179125271561997756e+00,4.757090959579243439e+00
7.943282347242814012e+01,1.084291216694351023e+00,1.490646868777981471e+00,1.973337479505116399e+00,2.461788970901491069e+00,2.986787285445685836e+00,3.547717273178399022e+00,4.101557265700782828e+00,4.677220997846271544e+00
8.317637711026708303e+01,1.068921275917497971e+00,1.462046211125271000e+00,1.927016483218209508e+00,2.427751008321393122e+00,2.938385498434965548e+00,3.488497656055918217e+00,4.036170316717486273e+00,4.587071746074197875e+00
8.709635899560805683e+01,1.049082662999304194e+00,1.438521780303229303e+00,1.895154993050416126e+00,2.382153837199467272e+00,2.884066693293496186e+00,3.417545390867478439e+00,3.969544260675244018e+00,4.506445489941135918e+00
9.120108393559097237e+01,1.040325749092435581e+00,1.420467372171454246e+00,1.859372192640436960e+00,2.334227679732130412e+00,2.833360189083588221e+00,3.369418348733601132e+00,3.886547386627395628e+00,4.429818297473448574e+00
9.549925860214358408e+01,1.025980804914154110e+00,1.392306542526820401e+00,1.833596730954236254e+00,2.297678421210012090e+00,2.779742421576707034e+00,3.294973220926071367e+00,3.826159272414801915e+00,4.350281243514383611e+00
1.000000000000000000e+02,1.015691670491908782e+00,1.371591788550241775e+00,1.791742284683915720e+00,2.254613158716295196e+00,2.726367881829580231e+00,3.241884803105202550e+00,3.767400018613193069e+00,4.273516271911977249e+00
1.047128548050898473e+02,1.001336632186480058e+00,1.344678154787924518e+00,1.761202122063983522e+00,2.213454033250688013e+00,2.680934206918344831e+00,3.180354114447836889e+00,3.685588331128240469e+00,4.199006930839327190e+00
1.096478196143185073e+02,9.908734779257655223e-01,1.329299280149480955e+00,1.731817339990502136e+00,2.180526639485327767e+00,2.630357415157154932e+00,3.120353534770330395e+00,3.609096036498091742e+00,4.113177677602886995e+00
1.148153621496881698e+02,9.789787877310024422e-01,1.301541864411624116e+00,1.706758427013562285e+00,2.137269690722889859e+00,2.582906263475905906e+00,3.068840814210972212e+00,3.553330823710991737e+00,4.048431594229481512e+00
1.202264434617413116e+02,9.737204140114096296e-01,1.281596757607654569e+00,1.669659072007029232e+00,2.098723514672607315e+00,2.536450437635941579e+00,3.010836521809132638e+00,3.498546938966187181e+00,3.965757314325644156e+00
1.258925411794166251e+02,9.582168298873033896e-01,1.260828123646899224e+00,1.647986392992967231e+00,2.062419540008138430e+00,2.495413414636798333e+00,2.955209338985398837e+00,3.424404418243996773e+00,3.905605789958535912e+00
1.318256738556407299e+02,9.498290353586417156e-01,1.242037227816463973e+00,1.616415925120674446e+00,2.022330642754763375e+00,2.453718444885136574e+00,2.910292307023834457e+00,3.371137098322882775e+00,3.831318866784335420e+00
1.380384264602883775e+02,9.478148624771661757e-01,1.221749357291703308e+00,1.587762998171062145e+00,1.988748178297736313e+00,2.405345698835707591e+00,2.854336392363736152e+00,3.305743929744624943e+00,3.757699175667184921e+00
1.445439770745927888e+02,9.425426562679490861e-01,1.196652481962425796e+00,1.562460900077631498e+00,1.951755605388881598e+00,2.362260502472112833e+00,2.791117442471551691e+00,3.246593489901950846e+00,3.686917672201865948e+00
1.513561248436207052e+02,9.345751691048891363e-01,1.181601511830433493e+00,1.528883294828526473e+00,1.918721360571453705e+00,2.319983071241050965e+00,2.753396458532245461e+00,3.184127396864146142e+00,3.639137700652964824e+00
1.584893192461114211e+02,9.280914096562340454e-01,1.163093872840478049e+00,1.505454809808605798e+00,1.887371383785765522e+00,2.279137559677002933e+00,2.711579058518705843e+00,3.130204605260234807e+00,3.567361877722535990e+00
1.659586907437559660e+02,9.283847116990693316e-01,1.146456610363103978e+00,1.478796608542519486e+00,1.847846506094092733e+00,2.239712690568927744e+00,2.649694773252897040e+00,3.082005447900844075e+00,3.493619735257544878e+00
1.737800828749376194e+02,9.221238268547712336e-01,1.132541176063248445e+00,1.451968821155616096e+00,1.812762734305130241e+00,2.198543960768620131e+00,2.612429296003444090e+00,3.029034663490813628e+00,3.440979894705347153e+00
1.819700858609982674e+02,9.169305176447716255e-01,1.109829551861697183e+00,1.428020046766594442e+00,1.778883359446580270e+00,2.156577765119763068e+00,2.565135215284847447e+00,2.970276446712318830e+00,3.380934768735856633e+00
1.905460717963248385e+02,9.133189688182340449e-01,1.097835434902932450e+00,1.405980925608862009e+00,1.755274244233709258e+00,2.116706379743699795e+00,2.510705040694233947e+00,2.910231425214416578e+00,3.320098122349963710e+00
1.995262314968878741e+02,9.025685550487365649e-01,1.078812246838552591e+00,1.379387557440246770e+00,1.719561470131797165e+00,2.080185619986052892e+00,2.470892587905247684e+00,2.854744969392741361e+00,3.256406051302295435e+00
2.089296130854040712e+02,9.078997267614907773e-01,1.068373465700793945e+00,1.357591049744298894e+00,1.685298398878460668e+00,2.046012782481471781e+00,2.430848476418469684e+00,2.804248919838038034e+00,3.199501745119454732e+00
2.187761623949551790e+02,9.095360410102034665e-01,1.054986585712587077e+00,1.333892954318731450e+00,1.659171089059705118e+00,2.010457239136676844e+00,2.383057169717709201e+00,2.752826118238184794e+00,3.141503130613393591e+00
2.290867652767774700e+02,9.045243205748935145e-01,1.040738715773067202e+00,1.313768103990911928e+00,1.632593672363120030e+00,1.973968838311121132e+00,2.342843551075278086e+00,2.718663994311174115e+00,3.081171508440887052e+00
2.398832919019489793e+02,9.060589948332876675e-01,1.023596477734813659e+00,1.290800312723120902e+00,1.600531544309943266e+00,1.939541171208236880e+00,2.294841414032746219e+00,2.666428803642759693e+00,3.031958846551758402e+00
2.511886431509582280e+02,9.023527090921743543e-01,1.014736537683521345e+00,1.270570165468047019e+00,1.570558447566077431e+00,1.903707847021294919e+00,2.260799670636740810e+00,2.623534440045441674e+00,2.972697587484362192e+00
2.630267991895381670e+02,9.013722824196784833e-01,1.003151414363278260e+00,1.254515698107624200e+00,1.552266309043882631e+00,1.872220379021471537e+00,2.216709880089626772e+00,2.575613676604609381e+00,2.928086925547440433e+00
2.754228703338168884e+02,9.013690726212957305e-01,9.934303455977724351e-01,1.227572956290058137e+00,1.521357988082632673e+00,1.836982107481619497e+00,2.178072658718253951e+00,2.529473967118427424e+00,2.871464760963696961e+00
2.884031503126605571e+02,9.054279778082829910e-01,9.824364960456507534e-01,1.209211116203074310e+00,1.490011119270615136e+00,1.805893288785601625e+00,2.135672012048019930e+00,2.484171924321321612e+00,2.820119975321039973e+00
3.019951720402019077e+02,9.020469063878689964e-01,9.748055340953828418e-01,1.196678545537428251e+00,1.469870681362158704e+00,1.771548707622076613e+00,2.096162624487380111e+00,2.435673352020044202e+00,2.770773514389895276e+00
3.162277660168379612e+02,9.054057665372892139e-01,9.651520158836158769e-01,1.171325263923088222e+00,1.445991866793648217e+00,1.741952571425570806e+00,2.066925799145771236e+00,2.401387450846910632e+00,2.724142168550033993e+00
3.311311214825907427e+02,9.123786294730911184e-01,9.607111403635967273e-01,1.157356312186930802e+00,1.416338996657921179e+00,1.709995021964133555e+00,2.028586141370281926e+00,2.350783361704909868e+00,2.683203427450289613e+00
3.467368504525316553e+02,9.158433629273140530e-01,9.495808361951665333e-01,1.141466749978465867e+00,1.393528282497942694e+00,1.679950832739280031e+00,1.989756587648149999e+00,2.312615162075932318e+00,2.627573905875323135e+00
3.630780547701010050e+02,9.149282006713662652e-01,9.427391853903432928e-01,1.117041497222632129e+00,1.369358476022674909e+00,1.653459014149494699e+00,1.958424201433521139e+00,2.271254081317500173e+00,2.578311698123028961e+00
3.801893963205612863e+02,9.188261457933378784e-01,9.363696231986098351e-01,1.103179584015292480e+00,1.353776103623185678e+00,1.623351268654403823e+00,1.916831126058393675e+00,2.231548959003970545e+00,2.533013776841587461e+00
3.981071705534969283e+02,9.157122066966376650e-01,9.288723278411549211e-01,1.095554629996176255e+00,1.330087650483230632e+00,1.598554749190645330e+00,1.886365026293283842e+00,2.189471532813514809e+00,2.494428409238360622e+00
4.168693834703354923e+02,9.263610884143002044e-01,9.256045869512603552e-01,1.078411739309987016e+00,1.309431285161458680e+00,1.563158853828587880e+00,1.858419351243206785e+00,2.147885142792262947e+00,2.443221516143560645e+00
4.365158322401656505e+02,9.257898194291870331e-01,9.215807439984168292e-01,1.067312177598562339e+00,1.284629338992471670e+00,1.540724590528881111e+00,1.821709925243907513e+00,2.121089952347375185e+00,2.396519878877937160e+00
4.570881896148752048e+02,9.349041743073360777e-01,9.188077144471757940e-01,1.055652160815145457e+00,1.264887222053338478e+00,1.514342873348384355e+00,1.796956994814767450e+00,2.084964301645680695e+00,2.353897390045029958e+00
4.786300923226380064e+02,9.406963998569863872e-01,9.152372836796925926e-01,1.043058288113843490e+00,1.240624794181851120e+00,1.486938642754159323e+00,1.760269982997673344e+00,2.032011108403934507e+00,2.316338376472637073e+00
5.011872336272724624e+02,9.443519912593825172e-01,9.105392252670615472e-01,1.027157427899599851e+00,1.221710996227885149e+00,1.462732053589044456e+00,1.727219260452341976e+00,2.000439771378328402e+00,2.268279807984336038e+00
5.248074602497722481e+02,9.387653841270421351e-01,9.110022251730651721e-01,1.011847710501926789e+00,1.206390953035778146e+00,1.438092809484129653e+00,1.697616327195570651e+00,1.958707710485804832e+00,2.238060876061567228e+00
5.495408738576247742e+02,9.482603531783969641e-01,9.051708729058125513e-01,1.005049920727807855e+00,1.179858606026696455e+00,1.416895988429669240e+00,1.670879423583904622e+00,1.924851907121872152e+00,2.200880686730878555e+00
5.754399373371566071e+02,9.488210709928452946e-01,9.072427849512456621e-01,9.944735272582545527e-01,1.166804135155943278e+00,1.391249601698513638e+00,1.636510645807904174e+00,1.887668573740084010e+00,2.156210613711544877e+00
6.025595860743580943e+02,9.520339205644496872e-01,9.096644152242826520e-01,9.845944656645998494e-01,1.154592049134527842e+00,1.368129695183017969e+00,1.604817574898654842e+00,1.863736604582521661e+00,2.118039096259622500e+00
6.309573444801930009e+02,9.587865868786304979e-01,9.059019334551269287e-01,9.744829309123558270e-01,1.132838353791522756e+00,1.346822913661573695e+00,1.580641279914045905e+00,1.830196165184453827e+00,2.075984745362590811e+00
6.606934480075964302e+02,9.633319883876635403e-01,9.057862053818203085e-01,9.681356745657752061e-01,1.116717074529236520e+00,1.322053981697707048e+00,1.557708188967781515e+00,1.790969646229923828e+00,2.049148028426488022e+00
6.918309709189362593e+02,9.657879769993363839e-01,9.066240420748473694e-01,9.596039557174790291e-01,1.099641050442495604e+00,1.297835008015029157e+00,1.531856173164957369e+00,1.759664859493874856e+00,2.005214595978478620e+00
7.244359600749905894e+02,9.689279469322575888e-01,9.064050089180830660e-01,9.499610083299042662e-01,1.086534850879515846e+00,1.278972547212388289e+00,1.501872553185564341e+00,1.733229099478955870e+00,1.967654184418893060e+00
7.585775750291835493e+02,9.703191996625245563e-01,9.110777177019397932e-01,9.433512321227861541e-01,1.070798029768875503e+00,1.257665490250480911e+00,1.477906662089247369e+00,1.704045353192508827e+00,1.934715406607677712e+00
7.943282347242821970e+02,9.766300753354149045e-01,9.081049825888860560e-01,9.382011872504938399e-01,1.056103131894285507e+00,1.240245569546956306e+00,1.450189391565212427e+00,1.676828748298660576e+00,1.907172742055194936e+00
8.317637711026708303e+02,9.767750190556033774e-01,9.134375789861137740e-01,9.324231562680047602e-01,1.043473006908763878e+00,1.218708749273325953e+00,1.436728832068245199e+00,1.644179985319446757e+00,1.868320435481564790e+00
8.709635899560814778e+02,9.772099251771888540e-01,9.153325137378119924e-01,9.256281697418516918e-01,1.029021594630586955e+00,1.201468068441666315e+00,1.403031215136224308e+00,1.615204600788098910e+00,1.834243983397815470e+00
9.120108393559096385e+02,9.862620471429822677e-01,9.218465051858579784e-01,9.236654866181953638e-01,1.016230073907170572e+00,1.184999284447662005e+00,1.380641448225742973e+00,1.589281119474289516e+00,1.801192921010150938e+00
9.549925860214368640e+02,9.805401260138282282e-01,9.269536495977636070e-01,9.221215195636353057e-01,1.013177583983138952e+00,1.162611363968492517e+00,1.347598953064067517e+00,1.549030088325717536e+00,1.773142174309615626e+00
1.000000000000000000e+03,9.738458748078977489e-01,9.241730693578852351e-01,9.158037742189502062e-01,9.994106002000169298e-01,1.142678476914424257e+00,1.329249097962751813e+00,1.528685507718001269e+00,1.741411496028413941e+00
1.047128548050898416e+03,9.879388074030942546e-01,9.288815611590732768e-01,9.141692296949159857e-01,9.849472604698664702e-01,1.131364767199702026e+00,1.308380594128622620e+00,1.506731939314049473e+00,1.712167042614012535e+00
1.096478196143185187e+03,9.852456795058549543e-01,9.346742603045696818e-01,9.128651859197500773e-01,9.810958088069735572e-01,1.116131571462112282e+00,1.286943613777056017e+00,1.479363225828155937e+00,1.687310801865671284e+00
1.148153621496881669e+03,9.860637294501743977e-01,9.378917144667401340e-01,9.118336571540692770e-01,9.741038549304013028e-01,1.100720074345278077e+00,1.271350507817149422e+00,1.456791979286605088e+00,1.654279946064567186e+00
1.202264434617413144e+03,9.879052843195346156e-01,9.400113513911529939e-01,9.081683327967241537e-01,9.599334555445815376e-01,1.084393667821919705e+00,1.255253692220447803e+00,1.428842199245402345e+00,1.616998735542958698e+00
1.258925411794166166e+03,9.894931024281644616e-01,9.421649269072214228e-01,9.123922587605367562e-01,9.580746936527361202e-01,1.070409356294387715e+00,1.228834809804941752e+00,1.409392273325530409e+00,1.600467936111090284e+00
1.318256738556407527e+03,9.902946874059350701e-01,9.436888060514527776e-01,9.081201894032422395e-01,9.490025403737624154e-01,1.058071190486432389e+00,1.208317031905320471e+00,1.378176717356289327e+00,1.566813410570473186e+00
1.380384264602883832e+03,9.913479114031060746e-01,9.525596816783160614e-01,9.109313384511804612e-01,9.394192813047248514e-01,1.045432985720722074e+00,1.190052886825717415e+00,1.360508660108207035e+00,1.543035011850498295e+00
1.445439770745927945e+03,9.928334340176457884e-01,9.544758191396524039e-01,9.105346027646751272e-01,9.329345227448352373e-01,1.035245949305592994e+00,1.175175637521626237e+00,1.337613776114503938e+00,1.513288762267809506e+00
1.513561248436207279e+03,9.907975490955109876e-01,9.584587117918443866e-01,9.134303313078780961e-01,9.396744188537494713e-01,1.021564049288627096e+00,1.158740143208777607e+00,1.321535228454188360e+00,1.486341014350568868e+00
1.584893192461114040e+03,9.955704487450069973e-01,9.613466512325374858e-01,9.140510966673537352e-01,9.315474515414245982e-01,1.008941503257892780e+00,1.144590517630206028e+00,1.292178696183749809e+00,1.464528586321834247e+00
1.659586907437559603e+03,1.001969363406352675e+00,9.635966021377585511e-01,9.146120792081474660e-01,9.269849886346549495e-01,1.000047505220727384e+00,1.122415154419299510e+00,1.274184554923192048e+00,1.440871178073226844e+00
1.737800828749376251e+03,9.967336679881804162e-01,9.645255922018187711e-01,9.217433806039825317e-01,9.216294147701973305e-01,9.910206905896368212e-01,1.109927976196033450e+00,1.251216164768277572e+00,1.409391232687465134e+00
1.819700858609982561e+03,9.935837572498847914e-01,9.685553479537933885e-01,9.231320888876145547e-01,9.202507878609356151e-01,9.804952993436502062e-01,1.096458814391914727e+00,1.234674828267122715e+00,1.394160891827094240e+00
1.905460717963248271e+03,9.940822410008555154e-01,9.726147364036102916e-01,9.263274022129740493e-01,9.182658602775135570e-01,9.730986647395085676e-01,1.080311619300286630e+00,1.212069822960219589e+00,1.367738811550446520e+00
1.995262314968878854e+03,9.925260765223582471e-01,9.759443520387908189e-01,9.253224411283325068e-01,9.132810448324505392e-01,9.639535493428602608e-01,1.067770938046907370e+00,1.190664070647431849e+00,1.345516627585302771e+00
2.089296130854040712e+03,9.982482642917289706e-01,9.758902611396452764e-01,9.321348311882019511e-01,9.144627741773947438e-01,9.555154796259764938e-01,1.053600578296803647e+00,1.177800360196277651e+00,1.324904754839627108e+00
2.187761623949551904e+03,1.002830424133605236e+00,9.754673447276573928e-01,9.343957929012967067e-01,9.174115608926681764e-01,9.524692618136416655e-01,1.037252646387372801e+00,1.156340059348661020e+00,1.304269122543322501e+00
2.290867652767774871e+03,9.921117095172333755e-01,9.794335894131125375e-01,9.399683344805306318e-01,9.114011130049152198e-01,9.422799225644450383e-01,1.028866105226726724e+00,1.146155172740610517e+00,1.275419223316033079e+00
2.398832919019489964e+03,9.999658556213086857e-01,9.816206353653175176e-01,9.429976489956107821e-01,9.081147760876338015e-01,9.383812832039977181e-01,1.016374960607848266e+00,1.131615515896118085e+00,1.259992627850801350e+00
2.511886431509582053e+03,1.002367812702984473e+00,9.842736668729291649e-01,9.423426166698536388e-01,9.050388314809386658e-01,9.322205079215460932e-01,1.008167749864671281e+00,1.114436275019508704e+00,1.239871689621180995e+00
2.630267991895381329e+03,9.991438365289914136e-01,9.894671348502310781e-01,9.458501541387841494e-01,9.165897398416272823e-01,9.288816021413743851e-01,9.955194054210868559e-01,1.099648883432539526e+00,1.212107491175461016e+00
2.754228703338168998e+03,9.981781735229673380e-01,9.885998800913005091e-01,9.486497354880127908e-01,9.182726161903358442e-01,9.240233872784126001e-01,9.895341175764456043e-01,1.081280576625021306e+00,1.204651985911193712e+00
2.884031503126605912e+03,9.951198273781336479e-01,9.874364870762516455e-01,9.519814910513445527e-01,9.178381808675161180e-01,9.212558007281533845e-01,9.780966481363206899e-01,1.072932117087338044e+00,1.183892155174673499e+00
3.019951720402018964e+03,9.992411698670241593e-01,9.880965958951748451e-01,9.531329952302288744e-01,9.208969363189879465e-01,9.150969631376667524e-01,9.745393488818978600e-01,1.057246451229701734e+00,1.167384288601366338e+00
3.162277660168379498e+03,9.948043733008996581e-01,9.882011518450988241e-01,9.580997776254400744e-01,9.203977167804331394e-01,9.151379842761880878e-01,9.632371792285326917e-01,1.041620084278411573e+00,1.154924037464578168e+00
3.311311214825907882e+03,9.993485098991021776e-01,9.908963385691528236e-01,9.633876651534791780e-01,9.297331468113522179e-01,9.143481747531883030e-01,9.598568570685382939e-01,1.035941222441211451e+00,1.139373490694510771e+00
3.467368504525316894e+03,9.997665606336014754e-01,9.882274474944632292e-01,9.644007672895483774e-01,9.245274854968559275e-01,9.113479451050914282e-01,9.417819291986887498e-01,1.024471859155202225e+00,1.116908761127023642e+00
3.630780547701010164e+03,9.950601852150900983e-01,9.922443878422899655e-01,9.665964351761089368e-01,9.303147342824479304e-01,9.140166296252963951e-01,9.437600649577509992e-01,1.009963422860247206e+00,1.105670137071661507e+00
3.801893963205612636e+03,1.007790165019800455e+00,9.911187289318521554e-01,9.684125885922618693e-01,9.402190696434982176e-01,9.154352506456499006e-01,9.361426103495990025e-01,1.000471539627794559e+00,1.092018281939144630e+00
3.981071705534969169e+03,1.004993641693733730e+00,9.943552740878446317e-01,9.697130763145510590e-01,9.344269955796524751e-01,9.137873704732398794e-01,9.360854485227445565e-01,9.905150639031965465e-01,1.071977173600048072e+00
4.168693834703354696e+03,1.006148261104392594e+00,9.968876855343633547e-01,9.699238720818297299e-01,9.359649075593953205e-01,9.181592107695906169e-01,9.269467583643772324e-01,9.755352885664348994e-01,1.060279754718037815e+00
4.365158322401656733e+03,9.961656628617904241e-01,9.957085746542518878e-01,9.780354658844431226e-01,9.453682396268985322e-01,9.161958270753741695e-01,9.281101551736573585e-01,9.760859753357538082e-01,1.047236216220068350e+00
4.570881896148751366e+03,9.994239255750312356e-01,9.942738287049558421e-01,9.802135233985608265e-01,9.466629980994010207e-01,9.193874716384742296e-01,9.212235890435213070e-01,9.585355266953633491e-01,1.037505094437564557e+00
4.786300923226380291e+03,1.001392880043500577e+00,9.929224081937584323e-01,9.846558120542493464e-01,9.478573563729149054e-01,9.188326186812092455e-01,9.195093119705883833e-01,9.628292541665192106e-01,1.022809237273974103e+00
5.011872336272725079e+03,1.000959167613057366e+00,9.943439127975651770e-01,9.833588680497842294e-01,9.551339132595569881e-01,9.224048050123268006e-01,9.216296150504311724e-01,9.478198760701234127e-01,1.018963243975589350e+00
5.248074602497723390e+03,1.001651500538954132e+00,9.918013062852255590e-01,9.853001433471858528e-01,9.588607964748711021e-01,9.229015191913678695e-01,9.219655649480946735e-01,9.511091666670582478e-01,1.006215039520900412e+00
5.495408738576248652e+03,9.992905233080713323e-01,9.928086214479648897e-01,9.856605975680708953e-01,9.563715449722060002e-01,9.269335731215668783e-01,9.206675620441137076e-01,9.399201725425838649e-01,9.921604057164398194e-01
5.754399373371566071e+03,1.001972544071278781e+00,9.963442400628107487e-01,9.951349816895382894e-01,9.638648664664668519e-01,9.353353563262425396e-01,9.212972103421069869e-01,9.344704401292096563e-01,9.809496047445390721e-01
6.025595860743580488e+03,9.994019887688390114e-01,1.002243470091998434e+00,9.889839950389627266e-01,9.634821881738001581e-01,9.349829307269527101e-01,9.182319562346896724e-01,9.272902327736451955e-01,9.777038994222265744e-01
6.309573444801930236e+03,9.975843731748414989e-01,9.990074969797139159e-01,9.852351225958169145e-01,9.679179719787510683e-01,9.357790218586982123e-01,9.189978248413182005e-01,9.267932376031129404e-01,9.684771624677304125e-01
6.606934480075964530e+03,9.998775236776505926e-01,9.970531513260203482e-01,9.904553641635588379e-01,9.734353863712218446e-01,9.396736997908093914e-01,9.170020930411839633e-01,9.275872622929013378e-01,9.621565405844574315e-01
6.918309709189362366e+03,1.001986474870038224e+00,9.978674851214371921e-01,9.957276329289702632e-01,9.736660190403336745e-01,9.410247936080335940e-01,9.247193937732119950e-01,9.299070893754475264e-01,9.576801203770773929e-01
7.244359600749906349e+03,9.980635349506118414e-01,9.965207050786831777e-01,9.887657994701716246e-01,9.755361624440321844e-01,9.441113710780238977e-01,9.170162093336159392e-01,9.240193629135715625e-01,9.516737748784829254e-01
7.585775750291835720e+03,9.994340562658339255e-01,1.000587973883414694e+00,9.955621738971005552e-01,9.786952297579509796e-01,9.509636535793812850e-01,9.216407751593632680e-01,9.182128357381678097e-01,9.479403545533295894e-01
7.943282347242821743e+03,9.989103005588898521e-01,9.964045777359411549e-01,9.928640401457383691e-01,9.790699556051519759e-01,9.510690038154078207e-01,9.267281887138798524e-01,9.163686151445391559e-01,9.424827629214885816e-01
8.317637711026709439e+03,9.992211125573470243e-01,9.996877901784431142e-01,9.954632516883785698e-01,9.775318952265313888e-01,9.527367177147881838e-01,9.264384037688325746e-01,9.196115597024701049e-01,9.401394648469840742e-01
8.709635899560813414e+03,1.001209230542281059e+00,9.987239197675898961e-01,9.972962506043792086e-01,9.774147499506078418e-01,9.575389274732979406e-01,9.280426582452756534e-01,9.190428887555831539e-01,9.345321289608455873e-01
9.120108393559095930e+03,1.002094430017926641e+00,9.968500447638267703e-01,1.003270503028021343e+00,9.838958119296287164e-01,9.647218556477789031e-01,9.262660598120094901e-01,9.208312476012397996e-01,9.286410244072949016e-01
9.549925860214369095e+03,1.005363959942558338e+00,9.992753325607742765e-01,9.989660628243274276e-01,9.903781642968324528e-01,9.596589720573234228e-01,9.369722375494599076e-01,9.232667404579766313e-01,9.254532014641090321e-01
1.000000000000000000e+04,9.987559634110609874e-01,9.933348842732334649e-01,9.938647470348902502e-01,9.870922680414345729e-01,9.652110779477334201e-01,9.401004543569708716e-01,9.180525808457395964e-01,9.285308830185415863e-01
1.047128548050898462e+04,1.000878376623399291e+00,9.989428540401397161e-01,9.950180928584007045e-01,9.833113265837151173e-01,9.663285953473568224e-01,9.397757050437842707e-01,9.243728477785727593e-01,9.278745261572490799e-01
1.096478196143185050e+04,9.950211805928592668e-01,9.998251636221332506e-01,9.913905670404195014e-01,9.878488428859204529e-01,9.736310735538227235e-01,9.490959127158470343e-01,9.273678515370511466e-01,9.250995706525474427e-01
1.148153621496881715e+04,9.952034726890017780e-01,1.001516817231871581e+00,9.993067686094559976e-01,9.869475545176586984e-01,9.768103306097100091e-01,9.502293083895053671e-01,9.319562557573958239e-01,9.189867918542603542e-01
1.202264434617413099e+04,1.001945236975186226e+00,1.002161310830039787e+00,9.979880182604612404e-01,9.941186759478862767e-01,9.791349306097866245e-01,9.450128758125773132e-01,9.282968424346300651e-01,9.270979669923224975e-01
1.258925411794166212e+04,1.001521841495204068e+00,9.966022997741075251e-01,9.971338938972607036e-01,9.827715137210349949e-01,9.768602325369936112e-01,9.531123495332147755e-01,9.283805373823317275e-01,9.271212699431452542e-01
1.318256738556407436e+04,9.978270972986770238e-01,1.000844835191428306e+00,9.961801212065836131e-01,9.926327384893188777e-01,9.729132597528941107e-01,9.551526514831893966e-01,9.326940728779725687e-01,9.263856224103415027e-01
1.380384264602883741e+04,9.995823240987847802e-01,9.955184830206947888e-01,9.980007732313994628e-01,9.981797108455121581e-01,9.811566274322133241e-01,9.566047312277609072e-01,9.344890186936077869e-01,9.262501461595485930e-01
1.445439770745928035e+04,1.001291910046854250e+00,1.000773492732450087e+00,1.000544171868560817e+00,9.898969492357042599e-01,9.801191355610117117e-01,9.654828175705872928e-01,9.465799908471586033e-01,9.241944341775633065e-01
1.513561248436207097e+04,1.003404827158067336e+00,1.000072802334850408e+00,9.978847467208963318e-01,9.933662066943648172e-01,9.826431925373307896e-01,9.626433449329961922e-01,9.475861419858608858e-01,9.229505662818512368e-01
1.584893192461114086e+04,9.971093570955861241e-01,1.001810123422319787e+00,9.993241783011894697e-01,9.968633951330886367e-01,9.858420640842783245e-01,9.723961666234556267e-01,9.479783122635462300e-01,9.305457622169301946e-01
1.659586907437559785e+04,9.998438127490261174e-01,1.000280201381519962e+00,9.962665605006501002e-01,9.990242129513101643e-01,9.896486807442450573e-01,9.735015955688427480e-01,9.476170687046970853e-01,9.293352890444255276e-01
1.737800828749376160e+04,9.955055604023802518e-01,1.002027032524762662e+00,9.981216479344426906e-01,9.935675336883611486e-01,9.905269962519032134e-01,9.724571517710304258e-01,9.463877728522799293e-01,9.337819843075906290e-01
1.819700858609982606e+04,1.002821444164806453e+00,9.982785450898120638e-01,9.969348119224857863e-01,9.943527035450224760e-01,9.887567874958155256e-01,9.762666440990916961e-01,9.544633590138504875e-01,9.358151989438354690e-01
1.905460717963248317e+04,9.984211468005521617e-01,9.983027579002249352e-01,9.984990854407483907e-01,9.970532888298268004e-01,9.912439798205378017e-01,9.791527900507972504e-01,9.573752829020915067e-01,9.401239280475948146e-01
1.995262314968878854e+04,9.973489434495927952e-01,9.990078730198506118e-01,9.955427845751608773e-01,1.006399322230345117e+00,9.917820388887832461e-01,9.747191200815583656e-01,9.608537579692689734e-01,9.448551956790636197e-01
2.089296130854040894e+04,1.007090830545827709e+00,9.942196023637720481e-01,1.000734218110549190e+00,9.989240018431461143e-01,9.868593051226569601e-01,9.772401116821219924e-01,9.639087216348092291e-01,9.423861769937975641e-01
2.187761623949551722e+04,9.991872384597482171e-01,9.996342068507512169e-01,9.995238255790601656e-01,1.003691043253610582e+00,9.899612686896107627e-01,9.891777683291612666e-01,9.680900626880062365e-01,9.513749899955098455e-01
2.290867652767774780e+04,1.005744471741960799e+00,1.002251587652589704e+00,1.002455747929543506e+00,9.988639952244178222e-01,9.952984749290455513e-01,9.824895021268469364e-01,9.692944570209593991e-01,9.488272292490249615e-01
2.398832919019489782e+04,9.951222663129271062e-01,9.953549861737592819e-01,1.004078759454372305e+00,9.977580620743172757e-01,9.896837373083656741e-01,9.893544363532799091e-01,9.667521964924409295e-01,9.559891782336136234e-01
2.511886431509582326e+04,1.003020290718602769e+00,9.941262274420918921e-01,1.000844157491423525e+00,9.991228182750371278e-01,9.931214193181638894e-01,9.879611686598779308e-01,9.728824954991088791e-01,9.634144879935681027e-01
2.630267991895381419e+04,9.974587791020532723e-01,1.000132616175915423e+00,1.001526791914848280e+00,1.000733479798861847e+00,9.952713136343431799e-01,9.869726631284663210e-01,9.738779530918344474e-01,9.624338910132756997e-01
2.754228703338168998e+04,1.001081858275082004e+00,1.002258971846787805e+00,1.003551323107003013e+00,9.986305934845625121e-01,9.912462999532651864e-01,9.857626007974421567e-01,9.759447572464314824e-01,9.608024311076994728e-01
2.884031503126605821e+04,1.000951093084739618e+00,9.990478097269244184e-01,9.990642542795138414e-01,9.989087348718729276e-01,9.984854893708929868e-01,9.875719160220828297e-01,9.853632338546437497e-01,9.664927743103448599e-01
3.019951720402019055e+04,1.003210064375243515e+00,9.982368979889620908e-01,9.977083572084335383e-01,9.964298048580624290e-01,9.977988732594672561e-01,9.843461987925953283e-01,9.834247627315949591e-01,9.647667315046686287e-01
3.162277660168379225e+04,9.986940419165045713e-01,9.971685786484298930e-01,9.976805477866667049e-01,9.956139781487273188e-01,9.970806153400114669e-01,9.907852578681439759e-01,9.772996612377157222e-01,9.724648379782412366e-01
3.311311214825907518e+04,1.000408013046864886e+00,1.000698818559637049e+00,9.990208985298697497e-01,9.984176647519587000e-01,9.984878806460592005e-01,9.897717085798584113e-01,9.845143163796882257e-01,9.690706556861059529e-01
3.467368504525316530e+04,1.000674932309356224e+00,9.996259525893909093e-01,1.000516483177303906e+00,1.004687354522336706e+00,9.981073266463154070e-01,9.958984923093365804e-01,9.819359149825531707e-01,9.753373492369129538e-01
3.630780547701010073e+04,1.000856582409766604e+00,1.001171101167900090e+00,1.006137527803534493e+00,1.002089964481762907e+00,9.971041890494182214e-01,9.989097695927037224e-01,9.842489442996646964e-01,9.748668112652512097e-01
3.801893963205612818e+04,9.978979361915969459e-01,9.997240485817119326e-01,9.971331862537420321e-01,1.005202924982993240e+00,9.990294314954717425e-01,9.930454386403222422e-01,9.898554285127338925e-01,9.793500514578138416e-01
3.981071705534969078e+04,1.003316507307232319e+00,1.000420188392035392e+00,9.958967904790495540e-01,9.923421295806432729e-01,9.974482003840531297e-01,9.934181260987862139e-01,9.877892741738334426e-01,9.775395878339705469e-01
4.168693834703355242e+04,1.004473994473301657e+00,9.999933977378118177e-01,9.989602991315639224e-01,9.955865109028224635e-01,9.985374626564170741e-01,9.910914951677076701e-01,9.892063250344264036e-01,9.778878175532180750e-01
4.365158322401656187e+04,1.000843886119280768e+00,9.995584769977138295e-01,9.991307345011181118e-01,9.980683611822777079e-01,9.960974525422650050e-01,9.948378855217157035e-01,9.964451705006778237e-01,9.830183269009942215e-01
4.570881896148751548e+04,9.966391688392983728e-01,9.996190399839921525e-01,9.991351144314419841e-01,9.934620589116232026e-01,1.002199932195390941e+00,9.968247913791519199e-01,9.922866642287583305e-01,9.816268467514464025e-01
4.786300923226380110e+04,1.002199645071701228e+00,9.991879146866567973e-01,1.002487987491530230e+00,1.005935842201433283e+00,1.001688787089657140e+00,9.969581619997468502e-01,9.928056812132827202e-01,9.815962954672233787e-01
5.011872336272725079e+04,9.990582566862088454e-01,1.002009072194864014e+00,1.002303515470041484e+00,1.006881511844860855e+00,1.001990234683323822e+00,9.969620384037197747e-01,9.940719552938300785e-01,9.857226297578453034e-01
5.248074602497722663e+04,1.004243652807266463e+00,9.956021846276421616e-01,9.998842929803871682e-01,1.003707283150152341e+00,9.983768181129043517e-01,9.947425271742672548e-01,9.875888626313421570e-01,9.829304406724675980e-01
5.495408738576248288e+04,9.982870033298530954e-01,1.002757484521979547e+00,1.004181940639966131e+00,1.000762034929505884e+00,1.000396050223033129e+00,9.936639104203108808e-01,9.971090164533552569e-01,9.819651551624953845e-01
5.754399373371566617e+04,1.001768354162855257e+00,1.001835462800384491e+00,9.997751487657787761e-01,1.002784370756519605e+00,9.999261500022107452e-01,1.000569876431141259e+00,9.902669466431794909e-01,9.862860365356589387e-01
6.025595860743580852e+04,9.998411697087714600e-01,1.001303183864689084e+00,1.001285440937649263e+00,9.964072140389504950e-01,1.001981406121701612e+00,9.935574637233289819e-01,9.950176944314375049e-01,9.910056714223771657e-01
6.309573444801929872e+04,9.987807850757179917e-01,1.001417871107383117e+00,1.003574287132348086e+00,1.004578819150253155e+00,1.000061939436703629e+00,9.905686303772832657e-01,9.949187763792000094e-01,9.891303153758873590e-01
6.606934480075964530e+04,9.982077716296247072e-01,1.001754288791576908e+00,1.000987656901205058e+00,1.001310301852878837e+00,9.985212030400109073e-01,9.944090988063288838e-01,9.963688331701285872e-01,9.927247900728347618e-01
6.918309709189362184e+04,1.001078415363409135e+00,9.963020912702670318e-01,1.001821979181197531e+00,1.001458412754320237e+00,9.988711055622775392e-01,1.002637281085878573e+00,9.940322600318965973e-01,9.902995341023113074e-01
7.244359600749905803e+04,9.995282832845151511e-01,9.981681439049566729e-01,1.006661963397853521e+00,1.004574329458737703e+00,9.972159712651453845e-01,9.962229659584758146e-01,9.905447675011850306e-01,9.920330095724517738e-01
7.585775750291836448e+04,1.001273236822536106e+00,1.001225926490444840e+00,9.986260017551206181e-01,9.999966049060221573e-01,9.958328308486955605e-01,1.007208894336542482e+00,1.001545489158023550e+00,9.893972428961427257e-01
7.943282347242820833e+04,1.005498518817739662e+00,1.001505642288652353e+00,1.005163012142012091e+00,1.002333441171025408e+00,9.992484568837333159e-01,9.974423683305342347e-01,1.002034985042288051e+00,9.924179616949992955e-01
8.317637711026708712e+04,1.001144380908719933e+00,9.977817670807338502e-01,1.003509773513554748e+00,1.003528714642136777e+00,9.998956202037869723e-01,9.975606453867529311e-01,9.909790737193614474e-01,9.924721538927419040e-01
8.709635899560814141e+04,1.003526212722342104e+00,1.004320177912171763e+00,1.000891005332521511e+00,1.000376938427655515e+00,9.988490902954713091e-01,9.985509584810977612e-01,9.915994743814575685e-01,9.915415289914220054e-01
9.120108393559097021e+04,9.993361282574982907e-01,9.975676688724099961e-01,1.005605253039762559e+00,9.991366122415464845e-01,1.002206445398211798e+00,9.945998803529878529e-01,9.998136102719725748e-01,9.899436169183818413e-01
9.549925860214368731e+04,9.996399230239779721e-01,1.001518971805870795e+00,1.000933910698866613e+00,9.975227330463778408e-01,9.979993946395470106e-01,9.977562830475809053e-01,1.001098869580987483e+00,9.974875052337587311e-01
1.000000000000000000e+05,9.950263478608311063e-01,9.975449748628870683e-01,9.995003037447094396e-01,1.002772136155515303e+00,9.967383233844626655e-01,9.993318214841400149e-01,9.922849508802693563e-01,9.941502284144763113e-01
1.047128548050898535e+05,9.984519602718868736e-01,1.002831734613279346e+00,1.001117626583648335e+00,9.950346134384721042e-01,1.001083270713109652e+00,1.001158708997880620e+00,9.924651019817946063e-01,9.986052896031991644e-01
1.096478196143185050e+05,1.001706967091910094e+00,9.990166543886850326e-01,1.003805118138626717e+00,1.001491938851410080e+00,9.990848356564924204e-01,9.981173485445421489e-01,9.965968783271501596e-01,9.994717535427639632e-01
1.148153621496881678e+05,1.001398111414299352e+00,9.992848436148497049e-01,1.002410016602412801e+00,9.985728108931257729e-01,9.996839489103740428e-01,1.002275098562294353e+00,9.990431358207483292e-01,9.878438922308308001e-01
1.202264434617413062e+05,1.000135793566312437e+00,1.001261075264767486e+00,9.988473561237316556e-01,1.010246623524583498e+00,9.995704964590956809e-01,1.003053630598646162e+00,9.986207444304939784e-01,9.966864479401211785e-01
1.258925411794166139e+05,9.929265470448380704e-01,9.969299770918979009e-01,9.970653255213918209e-01,1.001414456045594648e+00,9.994996570966385718e-01,9.993084443105798576e-01,9.991668753704763262e-01,9.978027370709841026e-01
1.318256738556407508e+05,1.003279855514175534e+00,9.970388810905497223e-01,1.005193985089644304e+00,1.005715839685884072e+00,9.964262942803394640e-01,1.007899703372852507e+00,9.964382169386137855e-01,9.988539046286187828e-01
1.380384264602883777e+05,1.003479305863884008e+00,9.980261853515237647e-01,1.002090526167132456e+00,9.969316157585920157e-01,9.994866760159748509e-01,9.934242914986538553e-01,9.954316833521192898e-01,9.989922360432204052e-01
1.445439770745928108e+05,1.000394849527842522e+00,1.000660336174630460e+00,1.001801027031037128e+00,1.001050544870320858e+00,9.965391741789736413e-01,9.953622813436356909e-01,9.975567339045187110e-01,1.000566398513162314e+00
1.513561248436207243e+05,1.002608291727519418e+00,1.002416974109689329e+00,1.002751168701053297e+00,1.006956000528693052e+00,1.004591062847188354e+00,1.009105053041434941e+00,9.987226235690732645e-01,9.974471330240576306e-01
1.584893192461114086e+05,9.968796346874948533e-01,9.982522403157928492e-01,1.005631545093539581e+00,1.002793587675696818e+00,9.990872605134014650e-01,9.988977217169575651e-01,1.000600962577207653e+00,9.956599162664873104e-01
1.659586907437559566e+05,1.001854567831508724e+00,1.001361551892773871e+00,1.001351053262055535e+00,1.000832953245453627e+00,9.998909457909165299e-01,9.976966076304452091e-01,9.992704929855082963e-01,1.003944572215398345e+00
1.737800828749376233e+05,1.002419097417575511e+00,1.000140276045256460e+00,9.983002842769903573e-01,1.001232897274163980e+00,1.001117060385066093e+00,1.002283047136363958e+00,1.003095702588397309e+00,1.000903673040922648e+00
1.819700858609982533e+05,1.002684448681915086e+00,1.003013161514074936e+00,9.966677443702013361e-01,1.005284780030641256e+00,1.001223355570892704e+00,9.957724431836326717e-01,9.912525810423825634e-01,9.997497683413246738e-01
1.905460717963248317e+05,1.003750707911300388e+00,9.978301758511853858e-01,1.000074634347731140e+00,1.000511390805998380e+00,1.000288825602482223e+00,9.955256384890688315e-01,1.000543247966917848e+00,9.971681709948038153e-01
1.995262314968878927e+05,9.941090083644177344e-01,1.000656356715825313e+00,9.936209483270359577e-01,9.993389477988542380e-01,1.003015472616285653e+00,9.983638541261001809e-01,1.001855224011812151e+00,1.001686066562921917e+00
2.089296130854040966e+05,9.950398395098218884e-01,1.001482785356437422e+00,1.002054657447122521e+00,1.001732561025149293e+00,1.000122127720564524e+00,9.967392137682142828e-01,9.968950755261285490e-01,9.983914456090530187e-01
2.187761623949551722e+05,9.964560522336886050e-01,1.004164171214555257e+00,9.993752198071367276e-01,9.949189363001854636e-01,1.001182436652128693e+00,1.001096787837106872e+00,1.003974938255647542e+00,9.986340526540294915e-01
2.290867652767774707e+05,9.990894142600482697e-01,1.000195590241801380e+00,1.006870659331999374e+00,9.997391809001289209e-01,1.000410333060235857e+00,9.968507886297854892e-01,9.980615890620875286e-01,9.985780613774758452e-01
2.398832919019489782e+05,1.003541770866998029e+00,9.989917423035258315e-01,9.984807496509493507e-01,9.996730449852078149e-01,1.001064112219246072e+00,9.955090767212780856e-01,9.995245072896190575e-01,9.996875023570409580e-01
2.511886431509582035e+05,9.964016179307974008e-01,1.003474676200547533e+00,1.004666209929028664e+00,1.003471882059665310e+00,1.004506524517434940e+00,1.001870832408813250e+00,9.990359082989488382e-01,9.997699600979268464e-01
2.630267991895381710e+05,1.002776784367614527e+00,1.001902030962269707e+00,9.971596206180410871e-01,1.006497162866272888e+00,1.001915549879325740e+00,9.952274136797919502e-01,9.989225528713731039e-01,1.000498214916930140e+00
2.754228703338169144e+05,1.002085304158677248e+00,1.001320539763355777e+00,1.006863229438615726e+00,9.974895193269773808e-01,9.988876766615577552e-01,1.000334239742058706e+00,9.981866424417320527e-01,9.962952606741475314e-01
2.884031503126605530e+05,9.992942621023618299e-01,9.968863647738496203e-01,9.954648990194824298e-01,9.992155601918116803e-01,1.002324052750297678e+00,1.001104263671434014e+00,1.003575431273179053e+00,9.977091400868466353e-01
3.019951720402018982e+05,9.984388361221893105e-01,9.974130821554625381e-01,1.006482186939353873e+00,9.949737095217952021e-01,1.001785914544287781e+00,9.935197754508264811e-01,1.002635748867168886e+00,9.960652607247358903e-01
3.162277660168379080e+05,9.998812802146258560e-01,1.001747054859186470e+00,9.997913673032881032e-01,9.980892118883876174e-01,9.995869520192554036e-01,1.002325539794017395e+00,9.989045107082891173e-01,9.989757706422887074e-01
3.311311214825907955e+05,9.997121403974301712e-01,9.941674859599722858e-01,9.996432144478382131e-01,1.005628238837108501e+00,9.958945690836066289e-01,1.003816720374296700e+00,9.943855237939323022e-01,1.002105216262943799e+00
3.467368504525316530e+05,9.977159163730359159e-01,1.001845012224804821e+00,1.001101112838125529e+00,1.001844247118968134e+00,9.973656369659057441e-01,9.975862048413208782e-01,9.996904939430869552e-01,1.001427689619501349e+00
3.630780547701010364e+05,9.992930290381109026e-01,1.000743064637245938e+00,9.968665766735845812e-01,1.007452254590860630e+00,9.995142702310578775e-01,1.000885055084662856e+00,1.000041979266280689e+00,9.981209446453611633e-01
3.801893963205612381e+05,1.000345013423896035e+00,9.989858309514929591e-01,1.002038137588217470e+00,9.991594254801907660e-01,9.965331870622364807e-01,1.000317812537343976e+00,9.982695937966901134e-01,9.944109961691831590e-01
3.981071705534969224e+05,9.960534905396916106e-01,1.000707231928891439e+00,1.004982153937883815e+00,1.003397224109582986e+00,1.000425471205364403e+00,9.997150864999302389e-01,1.003284388879836619e+00,9.896305337321654738e-01
4.168693834703355096e+05,1.000198068077627234e+00,9.996449366494775113e-01,1.002605154359427209e+00,1.002526633247986743e+00,1.001114824823470029e+00,9.960455087641063576e-01,9.965608806660459784e-01,1.002861395656473142e+00
4.365158322401656187e+05,9.977316916934886315e-01,1.002664400993997784e+00,9.962374644416618352e-01,1.004525611650723960e+00,1.000956305459792306e+00,1.001781007220594599e+00,1.000369108233753579e+00,1.004769269731971670e+00
4.570881896148751839e+05,1.004992355691507910e+00,1.000345537869557599e+00,1.001293730245764069e+00,1.001018488736502565e+00,9.987474375082028288e-01,1.005670969177720586e+00,9.967178926743783807e-01,1.003475439712196104e+00
4.786300923226380255e+05,1.005423513309491979e+00,1.002934057399746282e+00,9.965983890263174771e-01,9.963672383114312581e-01,9.991464146934647683e-01,1.001227510745736682e+00,1.000773507616217195e+00,9.991012258767598686e-01
5.011872336272724788e+05,9.953181238272974518e-01,1.000283380937013078e+00,1.002671065505187808e+00,1.008399668840218366e+00,1.001239229793955632e+00,9.989150949179284034e-01,9.996021509589011478e-01,1.001183132003114595e+00
5.248074602497722954e+05,1.007743611093169678e+00,9.966657528817719491e-01,9.968289048843458344e-01,1.003978865340773297e+00,1.000508931868453910e+00,1.000174098577563564e+00,1.000940242093647514e+00,9.964350531140780953e-01
5.495408738576248288e+05,1.001128985640377556e+00,1.000083856455446618e+00,1.001281265585105773e+00,1.000180993745458213e+00,9.988238611916575582e-01,1.005357208911664912e+00,1.003130331515274865e+00,9.959451160137329229e-01
5.754399373371566180e+05,1.005250841710066956e+00,9.993135833805077972e-01,1.002268683576297947e+00,1.000995636777400666e+00,1.002052784266977969e+00,9.994186497529070623e-01,9.991721490773871617e-01,1.002374790815312222e+00
6.025595860743580852e+05,1.003058455035302554e+00,9.985772280712451598e-01,9.981874673426551769e-01,9.946029924802001210e-01,1.000395554610899129e+00,9.881989348574010679e-01,9.975668446764731634e-01,9.993495702084937982e-01
6.309573444801929872e+05,9.992442125385946339e-01,9.993962961324809324e-01,1.003013165021442887e+00,9.980110123131136213e-01,1.003235147039617914e+00,9.985569393469378996e-01,9.988474491293315438e-01,9.975495547038174537e-01
6.606934480075964238e+05,1.000238333969536875e+00,1.002205434473731671e+00,9.993227549737144777e-01,9.992291905871689695e-01,9.982953089271829894e-01,1.006579992911288635e+00,1.002009269568419070e+00,1.000609070209067530e+00
6.918309709189363057e+05,9.921436203016391620e-01,9.980193737673989096e-01,1.001819024433054039e+00,1.000948931404383346e+00,9.994042269147122015e-01,1.008145749278839487e+00,1.002678132615893114e+00,1.000922319088576096e+00
7.244359600749906385e+05,1.000378610359511589e+00,1.000695330160717988e+00,9.965534759509934171e-01,9.956532520027261413e-01,9.986346819179833245e-01,9.998866980943006411e-01,9.915141925639421316e-01,1.000723645943510931e+00
7.585775750291835284e+05,9.984207863214547007e-01,9.973063088311823199e-01,9.987468330790600923e-01,1.000413726379712820e+00,1.001870376401802210e+00,1.004868789359076864e+00,1.002474895329779070e+00,1.000709713915248544e+00
7.943282347242821706e+05,1.000688254029098445e+00,9.956222077225002076e-01,9.999971551942720138e-01,1.003634973149840848e+00,9.978080440170939980e-01,9.952087090893917409e-01,1.005555122967499937e+00,1.009709854530114415e+00
8.317637711026708130e+05,9.995254629110751354e-01,1.002988128282677360e+00,9.955662913597932429e-01,1.002100475989847528e+00,9.998805640511686521e-01,1.006455712444694006e+00,1.001964653682710926e+00,9.976177491642564954e-01
8.709635899560814723e+05,9.992861509743111714e-01,1.001453048781126842e+00,1.003726248131356469e+00,9.999394035568696104e-01,1.001566823931659966e+00,9.934644924493002405e-01,1.000966200292906061e+00,9.986420524547665600e-01
9.120108393559096148e+05,1.003224055494603917e+00,1.004220897670233592e+00,9.990016480915505648e-01,1.004009001294619452e+00,9.989226708724124881e-01,9.983274242372160989e-01,1.001559821306732267e+00,9.999380268833902852e-01
9.549925860214368440e+05,1.001468781609706760e+00,9.990478846777014477e-01,9.974897007969729668e-01,1.001098866215079930e+00,9.996793939386544592e-01,1.001515902144147319e+00,9.968163539072807389e-01,1.001895091323636633e+00
1.000000000000000000e+06,9.987370761217654325e-01,1.001452618956546692e+00,1.003306007219755935e+00,1.005775522242538189e+00,1.001171050145304608e+00,1.003113877697936696e+00,1.004122526462395193e+00,1.000940695584682905e+00
1.047128548050898477e+06,9.998642044006128549e-01,1.002125438769180032e+00,9.950192435668512303e-01,1.002398880757034538e+00,9.982007032768139831e-01,9.962948043027345379e-01,1.003026993994868832e+00,1.007087417869050761e+00
1.096478196143182926e+06,1.000542348795036673e+00,1.003966668054387723e+00,1.001393856649815506e+00,1.007737777438554305e+00,1.001796456635371424e+00,1.003070486837355890e+00,9.996186088163562244e-01,9.991246428836957350e-01
1.148153621496884152e+06,9.958842462018568931e-01,1.001218252125308572e+00,1.000756776965926464e+00,9.995298090794243473e-01,1.000080325110155322e+00,1.004680276702820230e+00,9.970314623459931580e-01,9.967937405771325476e-01
1.202264434617413208e+06,1.002585165058869077e+00,1.002997853024108155e+00,1.002119380349618671e+00,1.000675679264700024e+00,9.992206105104470826e-01,1.004807954401232717e+00,9.998104036381277870e-01,1.000484394863999205e+00
1.258925411794166081e+06,9.955900251527854961e-01,1.004379352897593281e+00,1.003528578978049479e+00,9.981585972181573618e-01,1.001145082642015627e+00,1.004325115050448858e+00,1.000312422263873957e+00,1.001715517730258354e+00
1.318256738556404831e+06,9.973632402131693553e-01,9.979997566322564850e-01,1.002152271962113206e+00,1.008181487807194188e+00,9.992933297778199275e-01,1.000609800718576858e+00,1.000358399257151643e+00,9.986489882694690179e-01
1.380384264602886746e+06,1.004782962908350674e+00,9.977491547067575128e-01,9.964269804788826734e-01,1.001611392220370655e+00,1.001770848770848987e+00,9.955777190415505684e-01,1.006973507278076330e+00,9.975599822359797475e-01
1.445439770745927934e+06,9.999165504792060233e-01,1.003135895313834514e+00,1.000516701741031023e+00,1.004816753603109181e+00,9.992380810118673962e-01,9.980516552872152891e-01,1.003188666373113769e+00,1.001259707710227653e+00
1.513561248436207185e+06,1.003493979040639417e+00,9.980386364646690600e-01,9.976059960059975307e-01,1.002682703869846037e+00,9.972886839156217542e-01,1.005687678374068694e+00,1.000628359444623250e+00,9.918732759710698899e-01
1.584893192461110884e+06,1.001355372063300608e+00,9.995769019134785882e-01,9.951289246854210235e-01,1.001099549634331343e+00,1.000990006909777685e+00,9.962553563905943710e-01,1.004385143458865537e+00,9.965673916389254927e-01
1.659586907437563175e+06,9.957935898469663094e-01,9.996897882966963023e-01,1.003950513135765776e+00,1.003613268256008162e+00,9.992780295724593698e-01,9.881958739371172751e-01,1.001497737627185192e+00,1.006569653464440606e+00
1.737800828749376349e+06,1.000838896692810120e+00,1.000336144510317826e+00,1.001683322066272641e+00,9.997681635244777265e-01,9.980994857569756018e-01,1.000126969926434795e+00,9.960617763397298097e-01,1.003071875722202133e+00
1.819700858609982533e+06,1.001832450462256885e+00,9.980146828648289725e-01,9.961540677644942221e-01,9.963001007287268784e-01,1.001156364400614729e+00,1.000698210751438388e+00,9.973058474582431332e-01,9.962516108384186220e-01
1.905460717963244300e+06,9.999376463020538397e-01,1.003519616068605069e+00,1.000531858598285195e+00,1.007555392816455342e+00,9.996441243519839093e-01,9.977446232920008651e-01,9.974939243500998698e-01,1.003482985214999346e+00
1.995262314968882827e+06,1.002890371688216931e+00,9.998182782285273129e-01,9.977086463974957908e-01,1.001905152737216476e+00,9.967273083115245624e-01,9.944676679254255136e-01,1.000608213955162640e+00,9.992236537632032123e-01
2.089296130854040850e+06,1.003806543857151290e+00,1.000690061597997227e+00,1.003229341889617210e+00,9.990604747176681233e-01,1.000120468218750114e+00,1.003425630840167893e+00,1.003237720304128722e+00,9.969012997434341106e-01
2.187761623949551955e+06,1.001004393153024585e+00,9.999580090086506168e-01,1.003270278046820119e+00,1.000070061465979210e+00,1.002050038483929484e+00,9.999097312234705992e-01,9.987470794268764607e-01,9.971036359534287685e-01
2.290867652767769992e+06,9.982623681815191441e-01,9.984687794838050801e-01,9.953828829786244281e-01,1.002740062260647269e+00,1.001530652854670356e+00,9.991524959985006449e-01,1.001859977423274373e+00,1.003358773142356775e+00
2.398832919019494671e+06,9.999823725851690881e-01,1.000340595977147640e+00,9.988999817401651438e-01,1.005410011327952935e+00,1.002010307536532752e+00,1.008042327843755137e+00,1.000883554352205884e+00,9.977381507074042366e-01
2.511886431509582326e+06,1.005002978738329888e+00,9.992430076232433622e-01,9.961333844437413321e-01,9.988435284769590083e-01,9.977623802128338104e-01,1.000846654059621921e+00,1.004316960622594124e+00,9.960950076102437212e-01
2.630267991895381361e+06,9.995205381670229094e-01,9.966897626436195257e-01,1.001596172616431080e+00,9.984608512573456274e-01,9.995383765826976186e-01,9.992108489245510317e-01,9.978275679107860840e-01,9.979046026083518983e-01
2.754228703338163439e+06,1.001697712728075063e+00,1.000341075353986309e+00,1.001865727222933211e+00,1.003087185703271267e+00,9.990129056168716160e-01,1.002929289012309821e+00,9.976038886900751024e-01,9.982559626478954007e-01
2.884031503126611467e+06,9.988879314801509812e-01,9.994941601319702329e-01,1.000724142864565902e+00,1.001884658851523113e+00,9.988073607167767820e-01,9.928715162937080674e-01,9.980849816015489040e-01,9.928193299306533603e-01
3.019951720402019098e+06,9.997727092999385556e-01,9.991498456528239425e-01,9.986477101757645913e-01,9.986977919920602131e-01,9.992573138374754027e-01,9.899540024963976448e-01,9.968219705180819679e-01,1.001604885261206501e+00
3.162277660168379545e+06,1.003354529075918267e+00,9.948883833486026340e-01,9.966320159887420704e-01,9.959834564170705340e-01,1.003362138620596200e+00,1.001828981756363257e+00,9.989328355127957693e-01,9.946567568674512527e-01
3.311311214825907722e+06,1.003656932901453969e+00,1.000736281940943995e+00,9.997817932171356725e-01,9.935457630823091302e-01,1.001421875245322113e+00,9.995156083472070963e-01,1.001162882663844123e+00,1.001076396933972212e+00
3.467368504525309429e+06,9.991937617494281998e-01,9.985814142796064496e-01,1.001908364254105566e+00,9.999928049837424338e-01,9.999280512607973126e-01,9.947745526092515167e-01,9.923316689842702765e-01,9.967365046818823515e-01
3.630780547701017465e+06,1.004690774654309893e+00,9.998639988036213122e-01,1.002338067041506076e+00,1.003394983145722286e+00,1.001138443076735829e+00,1.000430498754132591e+00,9.997222713290984109e-01,1.000087259484243596e+00
3.801893963205612730e+06,9.976264286266249837e-01,9.959357448540995250e-01,9.934732472647335166e-01,1.003548403982331028e+00,9.981362423460483635e-01,9.998714562275842210e-01,9.929762366529534257e-01,1.000172608008953246e+00
3.981071705534969456e+06,1.000273413859075200e+00,1.001500909648440185e+00,1.004145917988650494e+00,9.996255069610308075e-01,1.001852853012604072e+00,9.952396853869306392e-01,1.002879044833982602e+00,1.003375771623050916e+00
4.168693834703346714e+06,1.001324879525187450e+00,1.003673819940269052e+00,1.000643535598631173e+00,9.973119266392895810e-01,1.002459930864908699e+00,1.003145499650471395e+00,9.996343752481076095e-01,9.990825916576761001e-01
4.365158322401665151e+06,9.997749715709609575e-01,1.000660159991328735e+00,1.003236479183195140e+00,9.955590935773380723e-01,1.000336748643864127e+00,9.992492851971718215e-01,9.951476300287778187e-01,9.996763961974243218e-01
4.570881896148751490e+06,1.001012068892350282e+00,1.003018372653123880e+00,9.994296905134630871e-01,1.003743877774047277e+00,1.002253460282999331e+00,9.949966800942428025e-01,1.000172010830777447e+00,9.990629617501185500e-01
4.786300923226380721e+06,1.003780384358207378e+00,1.001948257866206005e+00,1.003696510841592948e+00,9.985811648504666627e-01,9.976832871287780735e-01,9.990063469806591545e-01,1.000688014986466978e+00,1.005832359056822778e+00
5.011872336272714660e+06,9.957661931588447368e-01,1.003503550343681328e+00,9.989545130336180412e-01,9.971181819780157163e-01,9.971742156615924779e-01,1.003511108414792963e+00,1.001947360829328781e+00,1.001437156943432827e+00
5.248074602497734129e+06,1.000451879484094420e+00,9.972360053216785536e-01,1.000658839898260988e+00,1.000960480018953769e+00,9.979578786457291573e-01,1.000124615633901204e+00,1.001249970448791826e+00,9.969391653974880585e-01
5.495408738576248288e+06,9.940134143981863568e-01,1.003546677469712822e+00,1.001719876037415302e+00,9.951179456382500677e-01,1.002196421437556939e+00,9.947277690791695992e-01,9.969203515632868440e-01,1.002021462528005502e+00
5.754399373371566646e+06,9.994244320155872829e-01,1.000286970707414680e+00,1.005484148827399338e+00,1.004917790643347075e+00,9.985574513310119249e-01,9.919495206993710346e-01,9.954498453390580037e-01,9.960412096211598287e-01
6.025595860743568279e+06,1.005898438543703088e+00,1.002034117703329841e+00,1.002671148446163674e+00,9.950333891008772413e-01,1.002995788192764692e+00,1.000477444730711873e+00,1.000603796551856162e+00,9.982304261283067026e-01
6.309573444801942445e+06,9.949046242670457341e-01,9.988777124491732273e-01,9.974801021943275892e-01,9.907014103827501694e-01,9.990594952662603667e-01,9.970707613773805988e-01,1.001705154733437020e+00,1.005874791780753119e+00
6.606934480075964704e+06,9.988401102864582493e-01,1.004147166476677455e+00,9.972664512188280650e-01,9.950201562397648081e-01,9.991193772273587737e-01,9.971144562328034811e-01,1.007545653393505436e+00,1.005519274519499184e+00
6.918309709189362824e+06,1.000761156250627559e+00,9.988114754858068434e-01,1.001024029671505167e+00,1.001609599120774741e+00,9.956092427467976291e-01,1.003630366327109558e+00,9.998002492526916196e-01,9.991838465150366666e-01
7.244359600749891251e+06,9.982515102938598339e-01,9.998017961731898717e-01,9.991532835177701077e-01,9.966137528028257142e-01,9.991475943293192108e-01,1.001872885612802300e+00,1.007163286934777302e+00,1.002535075705321521e+00
7.585775750291851349e+06,9.994355600530124839e-01,9.975175303545672501e-01,9.999288683503743114e-01,1.006096407963914086e+00,9.996091784336587072e-01,9.999667641641416527e-01,9.966224621731554212e-01,1.000431921990332595e+00
7.943282347242821939e+06,1.000060075125384751e+00,9.968144165311499938e-01,1.001376727692769419e+00,1.003550941776093275e+00,1.003479781965836093e+00,1.003922867467742952e+00,1.002676858370348478e+00,9.987769980718044227e-01
8.317637711026708595e+06,1.001623682246187697e+00,1.001664690231872656e+00,9.967954822428448658e-01,9.954935873047070505e-01,1.001784826837988085e+00,9.973685863543599872e-01,9.966529837233063516e-01,1.002342958944425488e+00
8.709635899560796097e+06,1.003829747883769219e+00,1.000638528043386710e+00,1.004312978289616742e+00,1.000031834963629462e+00,1.000533562463819637e+00,9.969850741974776165e-01,1.000290599025834171e+00,1.002427658841389624e+00
9.120108393559115008e+06,1.003154788533312525e+00,1.000942120791328049e+00,9.994507683835657241e-01,1.001378044203532491e+00,9.968513331002237798e-01,1.003599564654912291e+00,9.984356617081397989e-01,1.002504020263470741e+00
9.549925860214369372e+06,1.003040140486910259e+00,9.988817666513671867e-01,1.000773913475215160e+00,1.002449955466540477e+00,9.988196061650513879e-01,9.965322601778703326e-01,9.997347681746771020e-01,9.966966205236496013e-01
1.000000000000000000e+07,1.003451725692842356e+00,9.992903814596079126e-01,9.991339815782802614e-01,9.962952305619338089e-01,9.973980589968612920e-01,1.007333844010111612e+00,1.000715796123957668e+00,1.002545128644480643e+00
1.047128548050898500e+07,1.006126256359428872e+00,1.003287911513438324e+00,9.965995689400188873e-01,1.001546683751222577e+00,9.987648093938071847e-01,1.000090551271268113e+00,1.000479567494621858e+00,9.988582839714720274e-01
1.096478196143182926e+07,1.002561283379485912e+00,9.969868272542076193e-01,1.000452556936093584e+00,1.004112609266759604e+00,9.992508374187666353e-01,1.003843881706530050e+00,1.004611103971017716e+00,9.955947784582488413e-01
1.148153621496884152e+07,9.970265261622807129e-01,9.967055819857436605e-01,9.951707099323856553e-01,9.962610207131900042e-01,1.001206230411983533e+00,9.977431292467336954e-01,1.002165423096024632e+00,1.003318838976026139e+00
1.202264434617413022e+07,9.949280851236038670e-01,1.001628581377112415e+00,9.968333526769337372e-01,9.984927864912972462e-01,9.989331135288225250e-01,1.003419741915656083e+00,9.960835082256953577e-01,9.994668893766235351e-01
1.258925411794166267e+07,9.979452178766572423e-01,1.001457204171904536e+00,9.944921108619695360e-01,9.985408097509759218e-01,9.965107788231361008e-01,1.003241753386715507e+00,9.957013355179957781e-01,1.004437573072915812e+00
1.318256738556404784e+07,1.003789331245815930e+00,1.000227562985766205e+00,9.989770898574623637e-01,9.919834190123794082e-01,1.003557591147417272e+00,9.976907141957253033e-01,1.004568589566268599e+00,9.987939758337176510e-01
1.380384264602886699e+07,1.001094604908681296e+00,1.002452959939371446e+00,1.000704029513829862e+00,9.966674558442659704e-01,1.001063578766567375e+00,1.003270936034216687e+00,1.001606914127342263e+00,9.947083489605039741e-01
1.445439770745928027e+07,9.990618214853300705e-01,9.952107936741116934e-01,1.000141570156556137e+00,9.910287399028250288e-01,9.992417201865609888e-01,1.001427248691620919e+00,9.975710565507062144e-01,1.004213916666586881e+00
1.513561248436207138e+07,9.975690080805715843e-01,1.003939183447160932e+00,1.002371333410845056e+00,9.981631792544767290e-01,1.004959496170753530e+00,9.985964479457205556e-01,9.984044637796013477e-01,9.985690001485384437e-01
1.584893192461110838e+07,9.948185822731199224e-01,1.004146992837638308e+00,1.007411281211177512e+00,9.990098348374698567e-01,1.001062064532191487e+00,9.986556825851504726e-01,9.988855865830973402e-01,1.005319788610852250e+00
1.659586907437563129e+07,1.001817913332934573e+00,9.959765782009966095e-01,9.977281001781833636e-01,9.981213160077906377e-01,1.003593951382091953e+00,9.927883243684767489e-01,9.917063326819947067e-01,1.000933250600971602e+00
1.737800828749376163e+07,1.001152542974749426e+00,1.002646830920867815e+00,9.979980079981695118e-01,9.997360633936518415e-01,1.000095289115027430e+00,9.936548760102121847e-01,9.956138902812455838e-01,1.000714324703788405e+00
1.819700858609982580e+07,1.000668822006658853e+00,1.005145100359588595e+00,9.980075091538936904e-01,9.976342635015907900e-01,1.000588366916000282e+00,9.998836860322162234e-01,9.948981270050538672e-01,1.000108528824323439e+00
1.905460717963244393e+07,1.002302615963129639e+00,1.004410326894271011e+00,9.989339599697493188e-01,9.993804740478363646e-01,9.979817355223896680e-01,9.974551676568798042e-01,9.924200859513165884e-01,9.970706024861505368e-01
1.995262314968882874e+07,9.996230145958485691e-01,9.955280736606932912e-01,1.000046880873988409e+00,9.988529091656260794e-01,1.001868478182838418e+00,9.906436909385855083e-01,9.997906390258957110e-01,9.965552460063550333e-01
2.089296130854040757e+07,1.001537450854345090e+00,1.000728733275122906e+00,9.997170469873170040e-01,1.001216228506687678e+00,1.000954201086286632e+00,1.001717904455381225e+00,1.002650193446155802e+00,1.000077851532843232e+00
2.187761623949551955e+07,1.002024644770558970e+00,1.004745682357587988e+00,9.950943472353430685e-01,9.997348886771232346e-01,1.001793069843781137e+00,1.010490058814177416e+00,9.967774791527034273e-01,1.000064269729628474e+00
2.290867652767769992e+07,1.000094667876657573e+00,9.978194548549390586e-01,9.944681346163448676e-01,1.002128632101398020e+00,1.000871705651701138e+00,9.948480744957647337e-01,1.003289987745128231e+00,1.001211111272539034e+00
2.398832919019494951e+07,9.975110257138786185e-01,9.994827879696697170e-01,9.943616860753442532e-01,9.952143602359628805e-01,9.975973432558702392e-01,1.004531129812838541e+00,9.954573499181663676e-01,1.001547236800695018e+00
2.511886431509582326e+07,1.001270083639078434e+00,9.977997741387363284e-01,1.005146114958417991e+00,9.978618105664692761e-01,9.958904424684270618e-01,1.003150070978732433e+00,9.946150937935630543e-01,1.000679484085358339e+00
2.630267991895381361e+07,9.967481687285382197e-01,1.004170144885554228e+00,1.003834564507171345e+00,1.001705961361721631e+00,9.987147407303844648e-01,9.963280865475495629e-01,1.008966465540044544e+00,1.000292200919175478e+00
2.754228703338163346e+07,9.951026582867374959e-01,1.002897515288841745e+00,9.957173860357432238e-01,1.002101927599564402e+00,1.001391628887224883e+00,1.002790848498048337e+00,9.943109200187782992e-01,1.002159955113480549e+00
2.884031503126611561e+07,9.998635469062701064e-01,1.000309628211166535e+00,9.993250042100407793e-01,9.982814144711090742e-01,1.001048437371987232e+00,1.000604054626643702e+00,9.974705937345050843e-01,1.000017189213492363e+00
3.019951720402019098e+07,1.001583794884591816e+00,1.000684464950233110e+00,9.980029176016951276e-01,1.005993388216567475e+00,1.003754805651006610e+00,1.005350348785551740e+00,1.000294447617549487e+00,1.000098432225780654e+00
3.162277660168379173e+07,9.998055719087348692e-01,9.959814590963094183e-01,1.002512489620224656e+00,1.006554915986747734e+00,1.000292096568796030e+00,9.962306443057477034e-01,9.971753646608118027e-01,1.001979729388465579e+00
3.311311214825907722e+07,9.951803887941081950e-01,9.991527355830379653e-01,9.993168012233720754e-01,1.000232949374030067e+00,9.985174412282977752e-01,1.002165479278890103e+00,9.986075014584161469e-01,9.979444920730498048e-01
3.467368504525309801e+07,9.969547454317424506e-01,9.986561880769844191e-01,1.002165538777856968e+00,9.951489409650605689e-01,1.003015467393622462e+00,1.000982223356748690e+00,1.000440123697421635e+00,1.004054939813539216e+00
3.630780547701017559e+07,9.967149859809864010e-01,9.964048090203759811e-01,1.000784733942279958e+00,1.002071218525146135e+00,9.990281817426444055e-01,1.002171531179335107e+00,1.000942781272649240e+00,9.954802446657878834e-01
3.801893963205612451e+07,1.002653550209814393e+00,1.000793023654466651e+00,1.000455392486174988e+00,9.984227335571396189e-01,1.002109092873923135e+00,9.919508316218874633e-01,1.009991286648102671e+00,9.992453689294036323e-01
3.981071705534969270e+07,9.941761082728771681e-01,9.974128977044751654e-01,1.001688327337100226e+00,9.989846387145105977e-01,9.974844057463460034e-01,9.971375151943846493e-01,9.964807032413871557e-01,9.983487730059907861e-01
4.168693834703346342e+07,9.991535790476901990e-01,1.000557379668846725e+00,9.994707950431466204e-01,1.000377726498266062e+00,1.000864172381423112e+00,1.002727852110001816e+00,1.007094219907353372e+00,9.965694293087443700e-01
4.365158322401665151e+07,9.989659219307249760e-01,1.003530986629652233e+00,1.000646458100191705e+00,9.987343749781163460e-01,1.000798721521278578e+00,9.987769951390020884e-01,1.004597238117883151e+00,1.001813002298372446e+00
4.570881896148751676e+07,9.998667183843511497e-01,1.000364177892768103e+00,1.000599391630785595e+00,9.980102894279330172e-01,9.993562840325440622e-01,1.006939365399134756e+00,9.934383561951450892e-01,9.976625672783048238e-01
4.786300923226380348e+07,9.968184650826061866e-01,9.983749914289630212e-01,1.002027202969771436e+00,1.001846204347318192e+00,9.977299516728516116e-01,9.973209744070097305e-01,1.003855167841036566e+00,9.982145145730085822e-01
5.011872336272714287e+07,9.994090219286875243e-01,9.988729778008120785e-01,1.002176490925363872e+00,1.003007879190991547e+00,9.978934038943489959e-01,1.000081955568301817e+00,9.998069109651153141e-01,1.000422612113615939e+00
5.248074602497733384e+07,1.000435707552966846e+00,9.988466803071842648e-01,9.982958496225958767e-01,1.005896982155933594e+00,9.999592317228249705e-01,1.001137702651173633e+00,1.001990474835850353e+00,9.979265096326884743e-01
5.495408738576248288e+07,9.981749392773809904e-01,9.980450890791237040e-01,9.984969263778897819e-01,9.956471115166851682e-01,1.000236729758526399e+00,9.957857802092636712e-01,1.002941553300796151e+00,9.987145216057761177e-01
5.754399373371566832e+07,1.000098571537364700e+00,9.958903343171467970e-01,1.002315799249617889e+00,9.959863850984870259e-01,9.989269496868683484e-01,1.006119398303376489e+00,1.002779241199246441e+00,1.004307569145914014e+00
6.025595860743568838e+07,1.003641360171039665e+00,1.000010318812051935e+00,1.002140581822455800e+00,9.998730544331412284e-01,1.001237749503922192e+00,1.001159494045686715e+00,9.980217528291877027e-01,1.005220510742064199e+00
6.309573444801943004e+07,9.967316124373400976e-01,1.000805551278458827e+00,9.992482733205760859e-01,1.000054649245674998e+00,9.981022304026564429e-01,1.006790747388588647e+00,9.998372784840947602e-01,9.976078989194763214e-01
6.606934480075964332e+07,1.003142807458738739e+00,9.988875857358718857e-01,1.003731652328133883e+00,9.998091100367387796e-01,9.973749570803756015e-01,9.948446415171200430e-01,1.000736390059628889e+00,9.968470231131340009e-01
6.918309709189362824e+07,9.920231092498886794e-01,9.975263023932704476e-01,1.001759818193784124e+00,9.981228624321780707e-01,1.002984361569808414e+00,1.001874530633199978e+00,1.004013570927790422e+00,1.002194724050194496e+00
7.244359600749890506e+07,1.004677233110986778e+00,1.001830505872810750e+00,1.000834217882172750e+00,1.004703276041756910e+00,9.977341517975567564e-01,9.983187694269521906e-01,1.000594706399916101e+00,9.956038063456578158e-01
7.585775750291851163e+07,9.921632268445448322e-01,1.000532099214591408e+00,1.000209986995236111e+00,9.980273301738368241e-01,9.992536061791730262e-01,1.006789272783263245e+00,1.001239012874777901e+00,9.984753962347562295e-01
7.943282347242821753e+07,9.989656298031103221e-01,9.993850803065928989e-01,1.001373179735609353e+00,1.000070591001174014e+00,9.982453243463209613e-01,9.992833063272628102e-01,9.976438882879419268e-01,1.001524140942191332e+00
8.317637711026708782e+07,9.979556811545188255e-01,9.983201807727442034e-01,9.987733485170574577e-01,1.003896147899458802e+00,1.003261785990379851e+00,1.005923693529223728e+00,1.003151118048361434e+00,1.003288803376699345e+00
8.709635899560795724e+07,1.003322042897051070e+00,1.000372920768350493e+00,1.000618466914451776e+00,1.000838153708813127e+00,9.999919904831906514e-01,1.003104251932557478e+00,9.998419546400746372e-01,1.000501868973685538e+00
9.120108393559114635e+07,9.959274814108264318e-01,9.957825394837913624e-01,9.999117010633136182e-01,1.003997015498375500e+00,1.002262040806631394e+00,1.003006028070301703e+00,9.988252063573115347e-01,1.001847701180298644e+00
9.549925860214368999e+07,1.005550405143808668e+00,9.963648802953883887e-01,1.000308066798520690e+00,1.000714076175637457e+00,9.989399210286321606e-01,1.006444238121222190e+00,1.002177981069478863e+00,1.003942921065783977e+00
1.000000000000000000e+08,1.003065246119301035e+00,9.971656427872195305e-01,1.002705769149248027e+00,9.972361817506216752e-01,1.000819245842723859e+00,9.995331947298071729e-01,1.006590124987497781e+00,1.000686044595151536e+00


==> anc/fig12binset_L_imbBar.csv <==
1.200000000000000000e+01,3.674957281548055232e-02
1.600000000000000000e+01,2.758968309036160041e-02
2.000000000000000000e+01,2.243832026217516123e-02
2.400000000000000000e+01,1.920995253814792095e-02
2.800000000000000000e+01,1.701065158601920008e-02
3.200000000000000000e+01,1.533321671244595140e-02
3.600000000000000000e+01,1.410242773078099546e-02
4.000000000000000000e+01,1.320063308041301287e-02


==> anc/fig13_t_imbalance.csv <==
1.023292992280754217e-02,9.995819041204276889e-01,9.995819040975473246e-01,9.995819041196392085e-01,9.995819041196590815e-01,9.995819041184933473e-01,9.995819041173276132e-01,9.995819041188801490e-01
1.047128548050899575e-02,9.995696803221174598e-01,9.995696802981328677e-01,9.995696803212910098e-01,9.995696803213116599e-01,9.995696803200896374e-01,9.995696803188678370e-01,9.995696803204952019e-01
1.071519305237606488e-02,9.995522395835000351e-01,9.995522395579002906e-01,9.995522395826179629e-01,9.995522395826401674e-01,9.995522395813358774e-01,9.995522395800314763e-01,9.995522395817681982e-01
1.096478196143185063e-02,9.995304878677573335e-01,9.995304878400722570e-01,9.995304878668033188e-01,9.995304878668274107e-01,9.995304878654165393e-01,9.995304878640060009e-01,9.995304878658841652e-01
1.122018454301963557e-02,9.995053968547777945e-01,9.995053968245791731e-01,9.995053968537371825e-01,9.995053968537633837e-01,9.995053968522245036e-01,9.995053968506856235e-01,9.995053968527345400e-01
1.148153621496882971e-02,9.994778744000530901e-01,9.994778743669500143e-01,9.994778743989126690e-01,9.994778743989412018e-01,9.994778743972543289e-01,9.994778743955674560e-01,9.994778743978134372e-01
1.174897554939529666e-02,9.994486670868830691e-01,9.994486670505100534e-01,9.994486670856300714e-01,9.994486670856614907e-01,9.994486670838077513e-01,9.994486670819542340e-01,9.994486670844220377e-01
1.202264434617413176e-02,9.994183076397966659e-01,9.994183075998012145e-01,9.994183076384188791e-01,9.994183076384535180e-01,9.994183076364149265e-01,9.994183076343767791e-01,9.994183076370901642e-01
1.230268770812381791e-02,9.993871072704142433e-01,9.993871072264415290e-01,9.993871072688995660e-01,9.993871072689374246e-01,9.993871072666962174e-01,9.993871072644553433e-01,9.993871072674386236e-01
1.258925411794167490e-02,9.993551830243687650e-01,9.993551829760478622e-01,9.993551830227044297e-01,9.993551830227463961e-01,9.993551830202831443e-01,9.993551830178207807e-01,9.993551830210989362e-01
1.288249551693134223e-02,9.993225051564362804e-01,9.993225051033678419e-01,9.993225051546082982e-01,9.993225051546541504e-01,9.993225051519489810e-01,9.993225051492444777e-01,9.993225051528447089e-01
1.318256738556407466e-02,9.992889496312694630e-01,9.992889495730178373e-01,9.992889496292629570e-01,9.992889496293133611e-01,9.992889496263437366e-01,9.992889496233753333e-01,9.992889496273270611e-01
1.348962882591653312e-02,9.992543445474668662e-01,9.992543444835512156e-01,9.992543445452654050e-01,9.992543445453204720e-01,9.992543445420620785e-01,9.992543445388046841e-01,9.992543445431407712e-01
1.380384264602885214e-02,9.992185044615036205e-01,9.992185043913928144e-01,9.992185044590886633e-01,9.992185044591492815e-01,9.992185044555745854e-01,9.992185044520017767e-01,9.992185044567579721e-01
1.412537544622754007e-02,9.991812513476868718e-01,9.991812512707942684e-01,9.991812513450384348e-01,9.991812513451046041e-01,9.991812513411842955e-01,9.991812513372657634e-01,9.991812513424820352e-01
1.445439770745927249e-02,9.991424241632329561e-01,9.991424240789121836e-01,9.991424241603288348e-01,9.991424241604015544e-01,9.991424241561022157e-01,9.991424241518049865e-01,9.991424241575252996e-01
1.479108388168207111e-02,9.991018804476464732e-01,9.991018803551854344e-01,9.991018804444620205e-01,9.991018804445416235e-01,9.991018804398272835e-01,9.991018804351149418e-01,9.991018804413875909e-01
1.513561248436207964e-02,9.990594934336300970e-01,9.990594933322461957e-01,9.990594934301382235e-01,9.990594934302257091e-01,9.990594934250561776e-01,9.990594934198890886e-01,9.990594934267668092e-01
1.548816618912481069e-02,9.990151473895430012e-01,9.990151472783771469e-01,9.990151473857141751e-01,9.990151473858099873e-01,9.990151473801414106e-01,9.990151473744758315e-01,9.990151473820170214e-01
1.584893192461113431e-02,9.989687281962491561e-01,9.989687280743588804e-01,9.989687281920510697e-01,9.989687281921560968e-01,9.989687281859405132e-01,9.989687281797283713e-01,9.989687281879969794e-01
1.621810097358929864e-02,9.989201365005233590e-01,9.989201363668746003e-01,9.989201364959203744e-01,9.989201364960353935e-01,9.989201364892204005e-01,9.989201364824085161e-01,9.989201364914749304e-01
1.659586907437560557e-02,9.988692680665978152e-01,9.988692679200568136e-01,9.988692680615507413e-01,9.988692680616769737e-01,9.988692680542041735e-01,9.988692680467352591e-01,9.988692680566761961e-01
1.698243652461744330e-02,9.988160045887510829e-01,9.988160044280747218e-01,9.988160045832173983e-01,9.988160045833556211e-01,9.988160045751619531e-01,9.988160045669726150e-01,9.988160045778722296e-01
1.737800828749375484e-02,9.987602334149658923e-01,9.987602332387901516e-01,9.987602334088983014e-01,9.987602334090500689e-01,9.987602334000657001e-01,9.987602333910862162e-01,9.987602334030372120e-01
1.778279410038922925e-02,9.987018366055927521e-01,9.987018364124229386e-01,9.987018365989401847e-01,9.987018365991060520e-01,9.987018365892551541e-01,9.987018365794093633e-01,9.987018365925129926e-01
1.819700858609983596e-02,9.986406906862250743e-01,9.986406904744221658e-01,9.986406906789305760e-01,9.986406906791125415e-01,9.986406906683110707e-01,9.986406906575153730e-01,9.986406906718832133e-01
1.862087136662867598e-02,9.985766663891240125e-01,9.985766661568904468e-01,9.985766663811258548e-01,9.985766663813253619e-01,9.985766663694818357e-01,9.985766663576447488e-01,9.985766663733983695e-01
1.905460717963247327e-02,9.985096283826792041e-01,9.985096281280447794e-01,9.985096283739094414e-01,9.985096283741282663e-01,9.985096283611419876e-01,9.985096283481628143e-01,9.985096283654359972e-01
1.949844599758045541e-02,9.984394349883556341e-01,9.984394347091599675e-01,9.984394349787403256e-01,9.984394349789799117e-01,9.984394349647410793e-01,9.984394349505094635e-01,9.984394349694487580e-01
1.995262314968879874e-02,9.983659378845675114e-01,9.983659375784416090e-01,9.983659378740248336e-01,9.983659378742874013e-01,9.983659378586748900e-01,9.983659378430703724e-01,9.983659378638364279e-01
2.041737944669529473e-02,9.982889817968808588e-01,9.982889814612273538e-01,9.982889817853214387e-01,9.982889817856089865e-01,9.982889817684903466e-01,9.982889817513802555e-01,9.982889817741493754e-01
2.089296130854039618e-02,9.982084041739339719e-01,9.982084038059050313e-01,9.982084041612595549e-01,9.982084041615748582e-01,9.982084041428047616e-01,9.982084041240439909e-01,9.982084041490092430e-01
2.137962089502232557e-02,9.981240348484303748e-01,9.981240344449039403e-01,9.981240348345336022e-01,9.981240348348791036e-01,9.981240348142983443e-01,9.981240347937275770e-01,9.981240348211010138e-01
2.187761623949553008e-02,9.980356956825351400e-01,9.980356952400873949e-01,9.980356956672979951e-01,9.980356956676763591e-01,9.980356956451104100e-01,9.980356956225551190e-01,9.980356956525687773e-01
2.238721138568339902e-02,9.979432001969739119e-01,9.979431997118517472e-01,9.979432001802671648e-01,9.979432001806820551e-01,9.979432001559394028e-01,9.979432001312076306e-01,9.979432001641160843e-01
2.290867652767772378e-02,9.978463531831103239e-01,9.978463526511983650e-01,9.978463531647925322e-01,9.978463531652470575e-01,9.978463531381176477e-01,9.978463531109997842e-01,9.978463531470824766e-01
2.344228815319922624e-02,9.977449502972408624e-01,9.977449497140267187e-01,9.977449502771562617e-01,9.977449502776544188e-01,9.977449502479082133e-01,9.977449502181741092e-01,9.977449502577366847e-01
2.398832919019489723e-02,9.976387776363159210e-01,9.976387769968523278e-01,9.976387776142943142e-01,9.976387776148400999e-01,9.976387775822246340e-01,9.976387775496217136e-01,9.976387775930003476e-01
2.454708915685031162e-02,9.975276112942691453e-01,9.975276105931321080e-01,9.975276112701240150e-01,9.975276112707218701e-01,9.975276112349602542e-01,9.975276111992119610e-01,9.975276112467743594e-01
2.511886431509579437e-02,9.974112168980943105e-01,9.974112161293365864e-01,9.974112168716205984e-01,9.974112168722757410e-01,9.974112168330648842e-01,9.974112167938674611e-01,9.974112168460169681e-01
2.570395782768863241e-02,9.972893491227801110e-01,9.972893482798812492e-01,9.972893490937533301e-01,9.972893490944712003e-01,9.972893490514781467e-01,9.972893490084990820e-01,9.972893490656782323e-01
2.630267991895381477e-02,9.971617511841770476e-01,9.971617502599885441e-01,9.971617511523513944e-01,9.971617511531376543e-01,9.971617511059980288e-01,9.971617510588721700e-01,9.971617511215659091e-01
2.691534803926915256e-02,9.970281543088311826e-01,9.970281532955147519e-01,9.970281542739366509e-01,9.970281542747978509e-01,9.970281542231118621e-01,9.970281541714389739e-01,9.970281542401793207e-01
2.754228703338166065e-02,9.968882771797821229e-01,9.968882760687441946e-01,9.968882771415225053e-01,9.968882771424661948e-01,9.968882770857950826e-01,9.968882770291369599e-01,9.968882771045066704e-01
2.818382931264453578e-02,9.967418253572850606e-01,9.967418241391036160e-01,9.967418253153363938e-01,9.967418253163697894e-01,9.967418252542329382e-01,9.967418251921085215e-01,9.967418252747466401e-01
2.884031503126605750e-02,9.965884906733737392e-01,9.965884893377190412e-01,9.965884906273804189e-01,9.965884906285122913e-01,9.965884905603830113e-01,9.965884904922646115e-01,9.965884905828722440e-01
2.951209226666385438e-02,9.964279505991446850e-01,9.964279491346911266e-01,9.964279505487165789e-01,9.964279505499564760e-01,9.964279504752564520e-01,9.964279504005658650e-01,9.964279504999116188e-01
3.019951720402016052e-02,9.962598675835893092e-01,9.962598659779201560e-01,9.962598675282992033e-01,9.962598675296572281e-01,9.962598674477534111e-01,9.962598673658563664e-01,9.962598674747823457e-01
3.090295432513590415e-02,9.960838883627758378e-01,9.960838866022770910e-01,9.960838883021547741e-01,9.960838883036421398e-01,9.960838882138394190e-01,9.960838881240410281e-01,9.960838882434710495e-01
3.162277660168379134e-02,9.958996432381159725e-01,9.958996413078623489e-01,9.958996431716502507e-01,9.958996431732789478e-01,9.958996430748161544e-01,9.958996429763536939e-01,9.958996431073006139e-01
3.235936569296282705e-02,9.957067453224277553e-01,9.957067432060557888e-01,9.957067452495543813e-01,9.957067452513378436e-01,9.957067451433800898e-01,9.957067450354178950e-01,9.957067451789914925e-01
3.311311214825911342e-02,9.955047897524438305e-01,9.955047874320132051e-01,9.955047896725450762e-01,9.955047896744977365e-01,9.955047895561295324e-01,9.955047894377505591e-01,9.955047895951688597e-01
3.388441561392025597e-02,9.952933528663725493e-01,9.952933503222147760e-01,9.952933527787716228e-01,9.952933527809098013e-01,9.952933526511275053e-01,9.952933525213270016e-01,9.952933526939241604e-01
3.467368504525316503e-02,9.950719913450799536e-01,9.950719885556312816e-01,9.950719912490342267e-01,9.950719912513752430e-01,9.950719911090785130e-01,9.950719909667546936e-01,9.950719911559936515e-01
3.548133892335755130e-02,9.948402413153951684e-01,9.948402382570149527e-01,9.948402412100916248e-01,9.948402412126540195e-01,9.948402410566365983e-01,9.948402409005807634e-01,9.948402411080659036e-01
3.630780547701013827e-02,9.945976174140136461e-01,9.945976140607839522e-01,9.945976172985598884e-01,9.945976173013646449e-01,9.945976171303041458e-01,9.945976169591914662e-01,9.945976171866817150e-01
3.715352290971724036e-02,9.943436118104066468e-01,9.943436081339127597e-01,9.943436116838245686e-01,9.943436116868944463e-01,9.943436114993409181e-01,9.943436113117187780e-01,9.943436115611417048e-01
3.801893963205612431e-02,9.940776931871078137e-01,9.940776891561989848e-01,9.940776930483257168e-01,9.940776930516854737e-01,9.940776928460490769e-01,9.940776926403240843e-01,9.940776929137941087e-01
3.890451449942804868e-02,9.937993056756956323e-01,9.937993012562210682e-01,9.937993055235381235e-01,9.937993055272149601e-01,9.937993053017526446e-01,9.937993050761785296e-01,9.937993053760127982e-01
3.981071705534973415e-02,9.935078677467397146e-01,9.935078629012596974e-01,9.935078675799184911e-01,9.935078675839418283e-01,9.935078673367431223e-01,9.935078670894046393e-01,9.935078674181438974e-01
4.073802778041125949e-02,9.932027710519375496e-01,9.932027657394080222e-01,9.932027708690402967e-01,9.932027708734422200e-01,9.932027706024124658e-01,9.932027703312095168e-01,9.932027706916392029e-01
4.168693834703354750e-02,9.928833792166154026e-01,9.928833733920405802e-01,9.928833790160938033e-01,9.928833790209096177e-01,9.928833787237522079e-01,9.928833784263820794e-01,9.928833788215558620e-01
4.265795188015925749e-02,9.925490265807273005e-01,9.925490201947795299e-01,9.925490263608840458e-01,9.925490263661520540e-01,9.925490260403495579e-01,9.925490257142874917e-01,9.925490261475529152e-01
4.365158322401661156e-02,9.921990168864390780e-01,9.921990098850429485e-01,9.921990166454141002e-01,9.921990166511758247e-01,9.921990162939680058e-01,9.921990159364455497e-01,9.921990164114729005e-01
4.466835921509629964e-02,9.918326219103452690e-01,9.918326142342204221e-01,9.918326216460986444e-01,9.918326216524000483e-01,9.918326212607613268e-01,9.918326208687424650e-01,9.918326213895548582e-01
4.570881896148751983e-02,9.914490800383267688e-01,9.914490716224880762e-01,9.914490797486230633e-01,9.914490797555131074e-01,9.914490793261262480e-01,9.914490788962829759e-01,9.914490794672911056e-01
4.677351412871981473e-02,9.910475947810220010e-01,9.910475855542316692e-01,9.910475944634108414e-01,9.910475944709441487e-01,9.910475940001725048e-01,9.910475935288547422e-01,9.910475941548938517e-01
4.786300923226385201e-02,9.906273332278561217e-01,9.906273231120216183e-01,9.906273328796511013e-01,9.906273328878862916e-01,9.906273323717434964e-01,9.906273318549494444e-01,9.906273325413200714e-01
4.897788193684461666e-02,9.901874244375362677e-01,9.901874133470531802e-01,9.901874240557930751e-01,9.901874240647942083e-01,9.901874234989098689e-01,9.901874229322513710e-01,9.901874236847642008e-01
5.011872336272722023e-02,9.897269577629128623e-01,9.897269456039423652e-01,9.897269573444039681e-01,9.897269573542404331e-01,9.897269567338242702e-01,9.897269561124896198e-01,9.897269569375143350e-01
5.128613839913648276e-02,9.892449811080779032e-01,9.892449677777568340e-01,9.892449806492658038e-01,9.892449806600138729e-01,9.892449799798136434e-01,9.892449792985269497e-01,9.892449802030462980e-01
5.248074602497725810e-02,9.887404991155716028e-01,9.887404845011458221e-01,9.887404986125789552e-01,9.887404986243206739e-01,9.887404978785796494e-01,9.887404971315559843e-01,9.887404981232243983e-01
5.370317963702526953e-02,9.882124712815640866e-01,9.882124552594384603e-01,9.882124707301406241e-01,9.882124707429654764e-01,9.882124699253724831e-01,9.882124691062686983e-01,9.882124701934765776e-01
5.495408738576245539e-02,9.876598099968838529e-01,9.876597924315831944e-01,9.876598093923718569e-01,9.876598094063769873e-01,9.876598085100143365e-01,9.876598076118746627e-01,9.876598088038197609e-01
5.623413251903491145e-02,9.870813785117974470e-01,9.870813592548248749e-01,9.870813778490912238e-01,9.870813778643823255e-01,9.870813768816667499e-01,9.870813758968643992e-01,9.870813772036285405e-01
5.754399373371569398e-02,9.864759888224541307e-01,9.864759677110439551e-01,9.864759880959582672e-01,9.864759881126496932e-01,9.864759870352683979e-01,9.864759859554410593e-01,9.864759873880755148e-01
5.888436553555889685e-02,9.858423994769756060e-01,9.858423763327243128e-01,9.858423986805575634e-01,9.858423986987731036e-01,9.858423975176149323e-01,9.858423963335923856e-01,9.858423979042105767e-01
6.025595860743578058e-02,9.851793132992133772e-01,9.851792879265807157e-01,9.851793124261520873e-01,9.851793124460261897e-01,9.851793111511034651e-01,9.851793098528310866e-01,9.851793115747110585e-01
6.165950018614822087e-02,9.844853750282844818e-01,9.844853472129515559e-01,9.844853740712142809e-01,9.844853740928924957e-01,9.844853726732576416e-01,9.844853712497103615e-01,9.844853731374055839e-01
6.309573444801933051e-02,9.837591688720839223e-01,9.837591383791539634e-01,9.837591678229328229e-01,9.837591678465723577e-01,9.837591662902258616e-01,9.837591647293144614e-01,9.837591667987768407e-01
6.456542290346556356e-02,9.829992159730935875e-01,9.829991825451209753e-01,9.829992148230154436e-01,9.829992148487863846e-01,9.829992131425759894e-01,9.829992114310445173e-01,9.829992136997578456e-01
6.606934480075957183e-02,9.822039717849451179e-01,9.822039351397776619e-01,9.822039705242457952e-01,9.822039705523317732e-01,9.822039686818418991e-01,9.822039668051547601e-01,9.822039692922829301e-01
6.760829753919818386e-02,9.813718233583654804e-01,9.813717831867798669e-01,9.813718219764226980e-01,9.813718220070217768e-01,9.813718199564518407e-01,9.813718178986711171e-01,9.813718206252166620e-01
6.918309709189363055e-02,9.805010865353263050e-01,9.805010424984375028e-01,9.805010850204993744e-01,9.805010850538249390e-01,9.805010828058577932e-01,9.805010805495069093e-01,9.805010835384891932e-01
7.079457843841380216e-02,9.795900030504465228e-01,9.795899547768733839e-01,9.795900013899809800e-01,9.795900014262628464e-01,9.795899989619186732e-01,9.795899964878338473e-01,9.795899997644816892e-01
7.244359600749898653e-02,9.786367375389743994e-01,9.786366846217320337e-01,9.786367357188944238e-01,9.786367357583796167e-01,9.786367330568574996e-01,9.786367303440258736e-01,9.786367339359876016e-01
7.413102413009177438e-02,9.776393744509630501e-01,9.776393164440626560e-01,9.776393724559557796e-01,9.776393724989096423e-01,9.776393695374120396e-01,9.776393665627927110e-01,9.776393705003691981e-01
7.585775750291835762e-02,9.765959148716221172e-01,9.765958512863455177e-01,9.765959126849100835e-01,9.765959127316166111e-01,9.765959094851597300e-01,9.765959062234872423e-01,9.765959105398852591e-01
7.762471166286918911e-02,9.755042732482140933e-01,9.755042035490363306e-01,9.755042708514154448e-01,9.755042709021797265e-01,9.755042673433838019e-01,9.755042637669537609e-01,9.755042684985630874e-01
7.943282347242813790e-02,9.743622740243272906e-01,9.743621976244511984e-01,9.743622713973043581e-01,9.743622714524514672e-01,9.743622675513112785e-01,9.743622636297457618e-01,9.743622688164434997e-01
8.128305161640994592e-02,9.731676481828629433e-01,9.731675644393308344e-01,9.731676453035540408e-01,9.731676453634310331e-01,9.731676410870662153e-01,9.731676367870544242e-01,9.731676424725386187e-01
8.317637711026708291e-02,9.719180296996587920e-01,9.719179379080006287e-01,9.719180265438956967e-01,9.719180266088720543e-01,9.719180219212517624e-01,9.719180172062674705e-01,9.719180234384205974e-01
8.511380382023767122e-02,9.706109519103155447e-01,9.706108512986917347e-01,9.706109484516241004e-01,9.706109485220920652e-01,9.706109433837341038e-01,9.706109382137253494e-01,9.706109450450142173e-01
8.709635899560805306e-02,9.692438437935310125e-01,9.692437335163204271e-01,9.692438400029119716e-01,9.692438400792867670e-01,9.692438344469287426e-01,9.692438287779767681e-01,9.692438362658899464e-01
8.912509381337455072e-02,9.678140261750515227e-01,9.678139053058343322e-01,9.678140220207414046e-01,9.678140221034622348e-01,9.678140159297008438e-01,9.678140097136469500e-01,9.678140179211723870e-01
9.120108393559096804e-02,9.663187078572718081e-01,9.663185753811496248e-01,9.663187033044808860e-01,9.663187033940092707e-01,9.663186966269060596e-01,9.663186898109423772e-01,9.663186988070917582e-01
9.332543007969909543e-02,9.647549816805174316e-01,9.647548364857105874e-01,9.647549766911434066e-01,9.647549767879639582e-01,9.647549693706126694e-01,9.647549618968337404e-01,9.647549717572145855e-01
9.549925860214358853e-02,9.631198205231789045e-01,9.631196613918326932e-01,9.631198150554944881e-01,9.631198151601130242e-01,9.631198070301674186e-01,9.631197988350765904e-01,9.631198096425216404e-01
9.772372209558106981e-02,9.614100732491132062e-01,9.614098988472377094e-01,9.614100672574231732e-01,9.614100673703656064e-01,9.614100584595212107e-01,9.614100494734919566e-01,9.614100613187438471e-01
1.000000000000000056e-01,9.596224606121055434e-01,9.596222694785734308e-01,9.596224540463728081e-01,9.596224541681822595e-01,9.596224444016110411e-01,9.596224345482941009e-01,9.596224475307573165e-01
1.023292992280754182e-01,9.577535711287246123e-01,9.577533616632345481e-01,9.577535639341603346e-01,9.577535640653946913e-01,9.577535533611241103e-01,9.577535425567988980e-01,9.577535567853623366e-01
1.047128548050899610e-01,9.557998569325766303e-01,9.557996273824914679e-01,9.557998490491944610e-01,9.557998491904216021e-01,9.557998374586577084e-01,9.557998256115196600e-01,9.557998412054542481e-01
1.071519305237606523e-01,9.537576296248362340e-01,9.537573780707887527e-01,9.537576209869624844e-01,9.537576211387555070e-01,9.537576082811399791e-01,9.537575952905206211e-01,9.537576123804651917e-01
1.096478196143185063e-01,9.516230561379603881e-01,9.516227804781165478e-01,9.516230466737012339e-01,9.516230468366311257e-01,9.516230327454300308e-01,9.516230185009404430e-01,9.516230372299753215e-01
1.122018454301963591e-01,9.493921546317466431e-01,9.493918525645999029e-01,9.493921442624034812e-01,9.493921444370315710e-01,9.493921289942475195e-01,9.493921133748395302e-01,9.493921338996651471e-01
1.148153621496882937e-01,9.470607904433486768e-01,9.470604594489137051e-01,9.470607790827826333e-01,9.470607792696486005e-01,9.470607623460500779e-01,9.470607452189867548e-01,9.470607677112092837e-01
1.174897554939529770e-01,9.446246721155597825e-01,9.446243094348214520e-01,9.446246596694953812e-01,9.446246598691059315e-01,9.446246413231650374e-01,9.446246225428914789e-01,9.446246471904300446e-01
1.202264434617413141e-01,9.420793475306163955e-01,9.420789501430695267e-01,9.420793338958819430e-01,9.420793341086947104e-01,9.420793137854258648e-01,9.420792931923314129e-01,9.420793202009557499e-01
1.230268770812381757e-01,9.394202001799845103e-01,9.394197647790977213e-01,9.394201852436840916e-01,9.394201854700878762e-01,9.394201631997787239e-01,9.394201406188393833e-01,9.394201702138509358e-01
1.258925411794167559e-01,9.366424456040963742e-01,9.366419685705094089e-01,9.366424292427044662e-01,9.366424294829971409e-01,9.366424050798211054e-01,9.366423803191102904e-01,9.366424127471799643e-01
1.288249551693134154e-01,9.337411280398121294e-01,9.337406054120646060e-01,9.337411101181865014e-01,9.337411103725485884e-01,9.337410836330473085e-01,9.337410564821035930e-01,9.337410920132778180e-01
1.318256738556407293e-01,9.307111173175197649e-01,9.307105447600876325e-01,9.307110976878255615e-01,9.307110979562858155e-01,9.307110686577124703e-01,9.307110388857490202e-01,9.307110778156441055e-01
1.348962882591653312e-01,9.275471060542741508e-01,9.275464788226776003e-01,9.275470845548098309e-01,9.275470848372076027e-01,9.275470527357156936e-01,9.275470200896571704e-01,9.275470627418542779e-01
1.380384264602884659e-01,9.242436071942408127e-01,9.242429200969588532e-01,9.242435836481581735e-01,9.242435839440975576e-01,9.242435487727621579e-01,9.242435129750909972e-01,9.242435597037527151e-01
1.412537544622753938e-01,9.207949519529553539e-01,9.207941993098688327e-01,9.207949261668646468e-01,9.207949264756598584e-01,9.207948879423168975e-01,9.207948486887137518e-01,9.207948998814403652e-01
1.445439770745927111e-01,9.171952882275874464e-01,9.171944638246412040e-01,9.171952599900379255e-01,9.171952603106492408e-01,9.171952180955348366e-01,9.171951750522890912e-01,9.171952311332370877e-01
1.479108388168207111e-01,9.134385795414914355e-01,9.134376765812481924e-01,9.134385486213161265e-01,9.134385489522752755e-01,9.134385027054502393e-01,9.134384555066210609e-01,9.134385169399062976e-01
1.513561248436207929e-01,9.095186045978985723e-01,9.095176156456227234e-01,9.095185707424124910e-01,9.095185710817338398e-01,9.095185204202693718e-01,9.095184686645728656e-01,9.095185359579849305e-01
1.548816618912481069e-01,9.054289575246283750e-01,9.054278744495153353e-01,9.054289204576665417e-01,9.054289208027437308e-01,9.054288653076528748e-01,9.054288085550494802e-01,9.054288822641022305e-01
1.584893192461113431e-01,9.011630488992362631e-01,9.011618628103686968e-01,9.011630083190204088e-01,9.011630086665062267e-01,9.011629478793931058e-01,9.011628856473439253e-01,9.011629663796940637e-01
1.621810097358929725e-01,8.967141076520451781e-01,8.967128088286232535e-01,8.967140632288623792e-01,8.967140635745269872e-01,8.967139969939335042e-01,8.967139287532965852e-01,8.967140171735610288e-01
1.659586907437560488e-01,8.920751839530647320e-01,8.920737617684268983e-01,8.920751353267448724e-01,8.920751356653122688e-01,8.920750627427325163e-01,8.920749879132634508e-01,8.920750847482701307e-01
1.698243652461744191e-01,8.872391531978922607e-01,8.872375960368009684e-01,8.872390999750672247e-01,8.872391003000232867e-01,8.872390204355582455e-01,8.872389383809761165e-01,8.872390444254852904e-01
1.737800828749375415e-01,8.821987212172973658e-01,8.821970163859266245e-01,8.821986629684233083e-01,8.821986632717954135e-01,8.821985758094165186e-01,8.821984858319948941e-01,8.821986019549314939e-01
1.778279410038922925e-01,8.769464308453420731e-01,8.769445644733614431e-01,8.769463671014681161e-01,8.769463673735662379e-01,8.769462715959547294e-01,8.769461729305892961e-01,8.769463000818309428e-01
1.819700858609983596e-01,8.714746699915429939e-01,8.714726269256486413e-01,8.714746002408048087e-01,8.714746004699238657e-01,8.714744955928477310e-01,8.714743874005560498e-01,8.714745266183197003e-01
1.862087136662867459e-01,8.657756813737458312e-01,8.657734450619434252e-01,8.657756050575646789e-01,8.657756052296392557e-01,8.657754903958305714e-01,8.657753717566225582e-01,8.657755241755035192e-01
1.905460717963247397e-01,8.598415740800062768e-01,8.598391264458982164e-01,8.598414905889689708e-01,8.598414906871745256e-01,8.598413649596632347e-01,8.598412348647259673e-01,8.598414017244427887e-01
1.949844599758045471e-01,8.536643371398173752e-01,8.536616584461014234e-01,8.536642458092149610e-01,8.536642458135071942e-01,8.536641081683659094e-01,8.536639655114997005e-01,8.536641481663999054e-01
1.995262314968879735e-01,8.472358552974423862e-01,8.472329239977719473e-01,8.472357554024426696e-01,8.472357552890259491e-01,8.472356046074793756e-01,8.472354481757053968e-01,8.472356481050969945e-01
2.041737944669529681e-01,8.405479271928130158e-01,8.405447197711173324e-01,8.405478179432394059e-01,8.405478176839552562e-01,8.405476527437972800e-01,8.405474812070667934e-01,8.405477000264409693e-01
2.089296130854039757e-01,8.335922861683469076e-01,8.335887769646493917e-01,8.335921667030371518e-01,8.335921662646592623e-01,8.335919857309244119e-01,8.335917976308387933e-01,8.335920371040534960e-01
2.137962089502232488e-01,8.263606239330005820e-01,8.263567849547238664e-01,8.263604933137157493e-01,8.263604926571403997e-01,8.263602950719688423e-01,8.263600888094168040e-01,8.263603508619171700e-01
2.187761623949552869e-01,8.188446173277615925e-01,8.188404180454412762e-01,8.188444745326158847e-01,8.188444736119318001e-01,8.188442573835603699e-01,8.188440312051725734e-01,8.188443179383275705e-01
2.238721138568340041e-01,8.110359584493991303e-01,8.110313655756791196e-01,8.110358023657793236e-01,8.110358011272000844e-01,8.110355645180139517e-01,8.110353165013192145e-01,8.110356302079617663e-01
2.290867652767773488e-01,8.029263884014412600e-01,8.029213656521597686e-01,8.029262178183840248e-01,8.029262161990244895e-01,8.029259573125933080e-01,8.029256853497561686e-01,8.029260285310126921e-01
2.344228815319922832e-01,7.945077349527415178e-01,7.945022427888676075e-01,7.945075485527359760e-01,7.945075464792107356e-01,7.945072632462300000e-01,7.945069650262357452e-01,7.945073404097446890e-01
2.398832919019489862e-01,7.857719543943557650e-01,7.857659497434789087e-01,7.857717507445373117e-01,7.857717481313583052e-01,7.857714382944149811e-01,7.857711112835550349e-01,7.857715218431691184e-01
2.454708915685029913e-01,7.767111778943899258e-01,7.767046138504197783e-01,7.767109554370935642e-01,7.767109521848367670e-01,7.767106132819069364e-01,7.767102547024088421e-01,7.767107036794896890e-01
2.511886431509579576e-01,7.673177626575925503e-01,7.673105881572857001e-01,7.673175197002333192e-01,7.673175156934466390e-01,7.673171450400341209e-01,7.673167518466577075e-01,7.673172427730715617e-01
2.570395782768863380e-01,7.575843482012626362e-01,7.575765076761518113e-01,7.575840829055080494e-01,7.575840780103254568e-01,7.575836726801404852e-01,7.575832415345569171e-01,7.575837782574821322e-01
2.630267991895381408e-01,7.475039180609465150e-01,7.474953510632292852e-01,7.475036284311534773e-01,7.475036224925745154e-01,7.475031792966485567e-01,7.475027065393928805e-01,7.475032932480610848e-01
2.691534803926915465e-01,7.370698672377840044e-01,7.370605080387111485e-01,7.370695511086684526e-01,7.370695439474629351e-01,7.370690594115901773e-01,7.370685410313675412e-01,7.370691822858558284e-01
2.754228703338166273e-01,7.262760756934747430e-01,7.262658528527845547e-01,7.262757307169900312e-01,7.262757221261786356e-01,7.262751924665673542e-01,7.262746240666672071e-01,7.262753248288680297e-01
2.818382931264453717e-01,7.151169881878520762e-01,7.151058240928158671e-01,7.151166118192531229e-01,7.151166015601084780e-01,7.151160226571253720e-01,7.151153994186839613e-01,7.151161650855746288e-01
2.884031503126605611e-01,7.035877007370141545e-01,7.035755111097050651e-01,7.035872902200888124e-01,7.035872780176002372e-01,7.035866453874809467e-01,7.035859620293034578e-01,7.035867984686449139e-01
2.951209226666385299e-01,6.916840539458257719e-01,6.916707473172958309e-01,6.916836062972838706e-01,6.916835918350170420e-01,6.916829005994146184e-01,6.916821513340515315e-01,6.916830649226373140e-01
3.019951720402015982e-01,6.794027334361723014e-01,6.793882105863289222e-01,6.794022454291884783e-01,6.794022283434685283e-01,6.794014731967071841e-01,6.794006516824494524e-01,6.794016493470284024e-01
3.090295432513590623e-01,6.667413775503187034e-01,6.667255309124364704e-01,6.667408456972333530e-01,6.667408255705694620e-01,6.667400007444681531e-01,6.667391000329003781e-01,6.667401892938915609e-01
3.162277660168379412e-01,6.536986924556297263e-01,6.536814054846302735e-01,6.536981129898304932e-01,6.536980893434923834e-01,6.536971885696215567e-01,6.536962010483471364e-01,6.536973900664515558e-01
3.235936569296282705e-01,6.402745747111908692e-01,6.402557212150662425e-01,6.402739435682016644e-01,6.402739158538528486e-01,6.402729323230825775e-01,6.402718496532013859e-01,6.402731472790128553e-01
3.311311214825911065e-01,6.264702412767442219e-01,6.264496847108149691e-01,6.264695540745734981e-01,6.264695216648539233e-01,6.264684479840575415e-01,6.264672610319482748e-01,6.264686768586454901e-01
3.388441561392025458e-01,6.122883668480108010e-01,6.122659595720971737e-01,6.122876188668289199e-01,6.122875810447693246e-01,6.122864091905459993e-01,6.122851079534739061e-01,6.122866523726565591e-01
3.467368504525316641e-01,5.977332282878603520e-01,5.977088107869128475e-01,5.977324144490954172e-01,5.977323703962424961e-01,5.977310916655221851e-01,5.977296651905593672e-01,5.977313494512707104e-01
3.548133892335754713e-01,5.828108557878055596e-01,5.827842558571236786e-01,5.828099706327818375e-01,5.828099194158969931e-01,5.828085243733039933e-01,5.828069606690158277e-01,5.828087969399613488e-01
3.630780547701014105e-01,5.675291902367241015e-01,5.675002221335684327e-01,5.675282279049926881e-01,5.675281684611803712e-01,5.675266468830371114e-01,5.675249328233556989e-01,5.675269342582887067e-01
3.715352290971725702e-01,5.518982460912204013e-01,5.518667096554497054e-01,5.518972002987738712e-01,5.518971314188905186e-01,5.518954722337516827e-01,5.518935934534237031e-01,5.518957742596275473e-01
3.801893963205612570e-01,5.359302788323253575e-01,5.358959585796511105e-01,5.359291428499284304e-01,5.359290631601086874e-01,5.359272543857356297e-01,5.359251951666994529e-01,5.359275706764388136e-01
3.890451449942806672e-01,5.196399558539439578e-01,5.196026200465333478e-01,5.196387224858644016e-01,5.196386304269982048e-01,5.196366591037022697e-01,5.196344022517200845e-01,5.196369889964673749e-01
3.981071705534973137e-01,5.030445293573743148e-01,5.030039290578540712e-01,5.030431909208520347e-01,5.030430847258431371e-01,5.030409368461469244e-01,5.030384635569857821e-01,5.030412793441567665e-01
4.073802778041128447e-01,4.861640095212393931e-01,4.861198776376962072e-01,4.861625578270998838e-01,4.861624354957306271e-01,4.861600959303291614e-01,4.861573856447672370e-01,4.861604496366010997e-01
4.168693834703355305e-01,4.690213358754866668e-01,4.689733862068306558e-01,4.690197622103735586e-01,4.690196214816050313e-01,4.690170739016421564e-01,4.690141041485501594e-01,4.690174369426732826e-01
4.265795188015925610e-01,4.516425444302808456e-01,4.515904707233852067e-01,4.516408395410700383e-01,4.516406778626111951e-01,4.516379046583279822e-01,4.516346508850713759e-01,4.516382745961493583e-01
4.365158322401658797e-01,4.340569276947760513e-01,4.340004027271423537e-01,4.340550817758222490e-01,4.340548962708135061e-01,4.340518784666775876e-01,4.340483138560771170e-01,4.340522521978265047e-01
4.466835921509630380e-01,4.162971842667402278e-01,4.162358589710953849e-01,4.162951869507126590e-01,4.162949743813900705e-01,4.162916915478688251e-01,4.162877868209687859e-01,4.162920651876290679e-01
4.570881896148749624e-01,3.983995541826264031e-01,3.983330568328719568e-01,3.983973945358048052e-01,3.983971512640366863e-01,3.983935814262472008e-01,3.983893046301648644e-01,3.983939501763461011e-01
4.677351412871981196e-01,3.804039356909409975e-01,3.803318711722714629e-01,3.804016022139700137e-01,3.804013241585991190e-01,3.803974437021458987e-01,3.803927599823127004e-01,3.803978016999207679e-01
4.786300923226382564e-01,3.623539785531694202e-01,3.622759277429851710e-01,3.623514591884107183e-01,3.623511417793863210e-01,3.623469253537838775e-01,3.623417967099588632e-01,3.623472655006540477e-01
4.897788193684461389e-01,3.442971483914313291e-01,3.442126676819192710e-01,3.442944305382027448e-01,3.442940686675584061e-01,3.442894890877399861e-01,3.442838741132582259e-01,3.442898028546358402e-01
5.011872336272722439e-01,3.262847559980476819e-01,3.261933769960206897e-01,3.262818265372079418e-01,3.262814145070266902e-01,3.262764426535550433e-01,3.262702962574005605e-01,3.262767198607696706e-01
5.128613839913648276e-01,3.083719449095665421e-01,3.082731743543475900e-01,3.083687902390797042e-01,3.083683217067036963e-01,3.083629264254270641e-01,3.083561995368759301e-01,3.083631549941766581e-01
5.248074602497725394e-01,2.906176299398976481e-01,2.905109498857317840e-01,2.906142360232018551e-01,2.906137039440816472e-01,2.906078519461267606e-01,2.906004912019083952e-01,2.906080176189289044e-01
5.370317963702526676e-01,2.730843787811031986e-01,2.729692470967743922e-01,2.730807312103098461e-01,2.730801277790607662e-01,2.730737835422153426e-01,2.730657309563970236e-01,2.730738695690372864e-01
5.495408738576245122e-01,2.558382282373212191e-01,2.557140794823329344e-01,2.558343123134789732e-01,2.558336289039223610e-01,2.558267545766387263e-01,2.558179471937532812e-01,2.558267413636303722e-01
5.623413251903490728e-01,2.389484261832620915e-01,2.388146729270860802e-01,2.389442270161345194e-01,2.389434541213526220e-01,2.389360094308055349e-01,2.389263789631286550e-01,2.389358741483293413e-01
5.754399373371569260e-01,2.224870899650402412e-01,2.223431246234937320e-01,2.224825925950624228e-01,2.224817197688010451e-01,2.224736619346498190e-01,2.224631343849984288e-01,2.224733780812589157e-01
5.888436553555890240e-01,2.065287717249736921e-01,2.063739689956791690e-01,2.065239612702660377e-01,2.065229770713720991e-01,2.065142607271183428e-01,2.065027559991021999e-01,2.065137976461402791e-01
6.025595860743577781e-01,1.911499210769135870e-01,1.909836410639162152e-01,1.911447829084327865e-01,1.911436748504393157e-01,1.911342519745317381e-01,1.911216834728514391e-01,1.911335743199918391e-01
6.165950018614821948e-01,1.764282357349041819e-01,1.762498278607207425e-01,1.764227556829958410e-01,1.764215101914537176e-01,1.764113300505758819e-01,1.763976042747399942e-01,1.764103971993732922e-01
6.309573444801933606e-01,1.624418911626753226e-01,1.622506989741269168e-01,1.624360557584464959e-01,1.624346581391699629e-01,1.624236672464517695e-01,1.624086833821956899e-01,1.624224326540039121e-01
6.456542290346556356e-01,1.492686411287290349e-01,1.490640081106111570e-01,1.492624378837723587e-01,1.492608723058136966e-01,1.492490143970368055e-01,1.492326639107791619e-01,1.492474248940590664e-01
6.606934480075961069e-01,1.369847822922840019e-01,1.367660588099243180e-01,1.369782000203385863e-01,1.369764495182445863e-01,1.369636655494627375e-01,1.369458317923438473e-01,1.369616605781874552e-01
6.760829753919819218e-01,1.256639776856340318e-01,1.254305291832779612e-01,1.256570068697463183e-01,1.256550533704775541e-01,1.256412815408470829e-01,1.256218393702739633e-01,1.256387923298426523e-01
6.918309709189366385e-01,1.153759362797176502e-01,1.151271528659656707e-01,1.153685694883458124e-01,1.153663938691615320e-01,1.153515696731735596e-01,1.153303851013537801e-01,1.153485183510419843e-01
7.079457843841380216e-01,1.061849488057147600e-01,1.059202563593120150e-01,1.061771811609728694e-01,1.061747633455984302e-01,1.061588196593219319e-01,1.061357495400157142e-01,1.061551183089797512e-01
7.244359600749902262e-01,9.814828374004795630e-02,9.786715666848050388e-02,9.814011344088767463e-02,9.813743254238242730e-02,9.812029974876620986e-02,9.809519151542546445e-02,9.811584940579462510e-02
7.413102413009177161e-01,9.131445192327215798e-02,9.101642770200799037e-02,9.130588082580942677e-02,9.130291534572847201e-02,9.128452150446880742e-02,9.125721297506417251e-02,9.127921110521199088e-02
7.585775750291835484e-01,8.572135374633788052e-02,8.540604935718414115e-02,8.571238800271641090e-02,8.570911609739435832e-02,8.568938716535168254e-02,8.565970643150702668e-02,8.568309245310058719e-02
7.762471166286916135e-01,8.139432925717715595e-02,8.106145962897906565e-02,8.138498001327326703e-02,8.138137983932269837e-02,8.136023994796634518e-02,8.132800536850826045e-02,8.135282234874659235e-02
7.943282347242813790e-01,7.834413895059903765e-02,7.799353748310858259e-02,7.833442310146891685e-02,7.833047325384692727e-02,7.830784505071547441e-02,7.827286537237877762e-02,7.829915053396026281e-02
8.128305161640990706e-01,7.656491140754842495e-02,7.619655262832350506e-02,7.655485240774848044e-02,7.655053246494714081e-02,7.652633752663748345e-02,7.648841215740519173e-02,7.651619547042003144e-02
8.317637711026708569e-01,7.603210330576670728e-02,7.564612766887622575e-02,7.602173202948761532e-02,7.601702322148873314e-02,7.599118254622060087e-02,7.595010200956359148e-02,7.597940463179490844e-02
8.511380382023763236e-01,7.670052753757972130e-02,7.629726832003207171e-02,7.668988318087339995e-02,7.668476919638614331e-02,7.665720378473295238e-02,7.661275038577618213e-02,7.664358295091831808e-02
8.709635899560805861e-01,7.850251607752896377e-02,7.808252826298740790e-02,7.849164709172179455e-02,7.848611504179570098e-02,7.845674657471879421e-02,7.840869531199826103e-02,7.844105606918182205e-02
8.912509381337454517e-01,8.134629559394809806e-02,8.091038655171185756e-02,8.133526063557863783e-02,8.132930219082448731e-02,8.129805381469271119e-02,8.124617357355881642e-02,8.128004638642159774e-02
9.120108393559096527e-01,8.511466524488858765e-02,8.466392691364227341e-02,8.510353412314297650e-02,8.509714684135334661e-02,8.506394407016210080e-02,8.500799913587765710e-02,8.504335135535344425e-02
9.332543007969910098e-01,8.966407717389671128e-02,8.919991934287639646e-02,8.965293177151609227e-02,8.964612063127735953e-02,8.961089237679020769e-02,8.955064430678036369e-02,8.958742453889353974e-02
9.549925860214358853e-01,9.482423032732388568e-02,9.434841447115500934e-02,9.481316546532032874e-02,9.480594461904807979e-02,9.476862436004787615e-02,9.470383425536761657e-02,9.474197005370141311e-02
9.772372209558106704e-01,1.003982966104268459e-01,9.991296957729159378e-02,1.003874208206869956e-01,1.003798155771683243e-01,1.003403426793983422e-01,1.002707738950358030e-01,1.003101694172345015e-01
1.000000000000000000e+00,1.061639041909255704e-01,1.056716308669707893e-01,1.061533403539641762e-01,1.061453893957032685e-01,1.061037105943614250e-01,1.060291319262048476e-01,1.060696656048767117e-01
1.023292992280753655e+00,1.118750048995360707e-01,1.113787987765756243e-01,1.118648906973871704e-01,1.118566485315581061e-01,1.118127195883248520e-01,1.117329089711649875e-01,1.117744312618099561e-01
1.047128548050899610e+00,1.172647499768499357e-01,1.167681003377727539e-01,1.172552381035135427e-01,1.172467777368498276e-01,1.172005652833078837e-01,1.171153140287764793e-01,1.171576453107255472e-01
1.071519305237605968e+00,1.220494895623366188e-01,1.215563837731733349e-01,1.220407476265668589e-01,1.220321634437909475e-01,1.219836470226288716e-01,1.218927646181201668e-01,1.219356933386863406e-01
1.096478196143185091e+00,1.259339949186812357e-01,1.254489340839944345e-01,1.259262049665229866e-01,1.259176157786909278e-01,1.258667900931413619e-01,1.257701095721483475e-01,1.258133907388694628e-01
1.122018454301962898e+00,1.286179770144880719e-01,1.281459830220475493e-01,1.286113345922589579e-01,1.286028868054617524e-01,1.285497641858293627e-01,1.284471480663854082e-01,1.284905022068450475e-01
1.148153621496882826e+00,1.298039393936250008e-01,1.293505511564518318e-01,1.297986520665201093e-01,1.297905229026141416e-01,1.297351359962760076e-01,1.296264827669920128e-01,1.296695954895155101e-01
1.174897554939529076e+00,1.292063560581879489e-01,1.287776125714280295e-01,1.292026412960006199e-01,1.291950419754153701e-01,1.291374466630482165e-01,1.290226977753002879e-01,1.290652200759174473e-01
1.202264434617413169e+00,1.265621055214393720e-01,1.261645132060823238e-01,1.265601878618101694e-01,1.265533666341359109e-01,1.264936451697935282e-01,1.263727924697756744e-01,1.264143419400804991e-01
1.230268770812381174e+00,1.216420198794409130e-01,1.212825016061884614e-01,1.216421272814607601e-01,1.216363721627856942e-01,1.215746365284121056e-01,1.214477300339809190e-01,1.214878931295468312e-01
1.258925411794167504e+00,1.142633230386119192e-01,1.139491462383757231e-01,1.142656823465211247e-01,1.142613233939573925e-01,1.141977188494979062e-01,1.140648747441524169e-01,1.141032102724124780e-01
1.288249551693133599e+00,1.043026363850161758e-01,1.040413177859965399e-01,1.043074678342547634e-01,1.043048787586676046e-01,1.042395875565999136e-01,1.041009962369450204e-01,1.041370402151800961e-01
1.318256738556407459e+00,9.170912562803036627e-02,9.150831044402356340e-02,9.171663634515513086e-02,9.171623523405818268e-02,9.164948045133429477e-02,9.150541442564576189e-02,9.153868644208350280e-02
1.348962882591653312e+00,7.651725314909307851e-02,7.638456701183349296e-02,7.652762962422383908e-02,7.652987851981220280e-02,7.646192794029700590e-02,7.631274933536277838e-02,7.634276051749439018e-02
1.380384264602885214e+00,5.885849141626040698e-02,5.880136402793324779e-02,5.887189096280035644e-02,5.887729401730504991e-02,5.880846397327248176e-02,5.865463136593758453e-02,5.868089401824290452e-02
1.412537544622753938e+00,3.897125214963149259e-02,3.899671255885599902e-02,3.898779341187535996e-02,3.899689332645102369e-02,3.892755237811818675e-02,3.876962662875160087e-02,3.879166554559742436e-02
1.445439770745927888e+00,1.720820203880484012e-02,1.732264663670897431e-02,1.722795466421265381e-02,1.724132711149005404e-02,1.717189940870303064e-02,1.701054813841625102e-02,1.702791352599045821e-02
1.479108388168207222e+00,-5.959920240886843953e-03,-5.750984436497798627e-03,-5.936946581505817694e-03,-5.918700843783339903e-03,-5.987732713653173833e-03,-6.151732389050125482e-03,-6.139450535487350931e-03
1.513561248436208651e+00,-2.994488691059605384e-02,-2.963711936886251688e-02,-2.991875389566351143e-02,-2.989501948807196316e-02,-2.996311240662040062e-02,-3.012887329212395049e-02,-3.012202961176978916e-02
1.548816618912481236e+00,-5.404682772996848017e-02,-5.363734560737979523e-02,-5.401767980904955552e-02,-5.398783999367844089e-02,-5.405438926095731955e-02,-5.422091605963304251e-02,-5.421979342145764186e-02
1.584893192461114042e+00,-7.746610044961621533e-02,-7.695377536871407520e-02,-7.743417588180109834e-02,-7.739762877765975213e-02,-7.746196844250094471e-02,-7.762816269621861109e-02,-7.763295546052959017e-02
1.621810097358929781e+00,-9.932176282755067476e-02,-9.870751240934112769e-02,-9.928740381268814919e-02,-9.924358161746212048e-02,-9.930498657371425453e-02,-9.946965493823652082e-02,-9.948045250502195180e-02
1.659586907437561321e+00,-1.186769539166301207e-01,-1.179640149255696963e-01,-1.186406152091706717e-01,-1.185890063526974653e-01,-1.186466966271969986e-01,-1.188085627981282921e-01,-1.188253341833092336e-01
1.698243652461744357e+00,-1.345711299164962238e-01,-1.337652977172533453e-01,-1.345333852361734472e-01,-1.344735592307891581e-01,-1.345267069171920682e-01,-1.346844274426811372e-01,-1.347070077283254452e-01
1.737800828749376247e+00,-1.460586472729377416e-01,-1.451684644917372868e-01,-1.460201927705064295e-01,-1.459518273327100601e-01,-1.459995666337279285e-01,-1.461517507412211370e-01,-1.461798303228808438e-01
1.778279410038922759e+00,-1.522526540958643870e-01,-1.512895301575334639e-01,-1.522143081052757807e-01,-1.521372179054669704e-01,-1.521786587257092371e-01,-1.523238921530775392e-01,-1.523570097431768411e-01
1.819700858609982541e+00,-1.523726626705130816e-01,-1.513509055025020200e-01,-1.523353609916728302e-01,-1.522495271506492942e-01,-1.522837726231776601e-01,-1.524206452805310086e-01,-1.524581856071033914e-01
1.862087136662867515e+00,-1.457935659185114474e-01,-1.447303078422811917e-01,-1.457583519376386971e-01,-1.456639511402644249e-01,-1.456901193615766921e-01,-1.458172564624932444e-01,-1.458584535142569694e-01
1.905460717963246342e+00,-1.320932776821593380e-01,-1.310082796045976272e-01,-1.320612867593274342e-01,-1.319587186113548583e-01,-1.319759686916913977e-01,-1.320920647872742826e-01,-1.321360112882196403e-01
1.949844599758045582e+00,-1.110956820960436464e-01,-1.100110037800340890e-01,-1.110681198391079982e-01,-1.109580308704964935e-01,-1.109655931707119042e-01,-1.110694483052507009e-01,-1.111151118482543720e-01
1.995262314968878847e+00,-8.290524293675943790e-02,-8.184477250189882425e-02,-8.288335724121319303e-02,-8.276665977993424850e-02,-8.276386989783648951e-02,-8.285442689183439291e-02,-8.290067282173858854e-02
2.041737944669529625e+00,-4.792952723207445642e-02,-4.691837012421253006e-02,-4.791457429565307291e-02,-4.779245832415338069e-02,-4.777879401304713919e-02,-4.785517568118001497e-02,-4.790079640268506134e-02
2.089296130854038758e+00,-6.886114409606146347e-03,-5.949850729446492376e-03,-6.879319319857768802e-03,-6.753255407712092928e-03,-6.728375166940678276e-03,-6.789920110080262250e-03,-6.833670024986677680e-03
2.137962089502232654e+00,3.920904293697764081e-02,4.004521399129239156e-02,3.920653001174018853e-02,3.933479850578081027e-02,3.937101691444795659e-02,3.932472142687826189e-02,3.928408664280064189e-02
2.187761623949551648e+00,8.907372765837646977e-02,8.978592697585126292e-02,8.906087819597281741e-02,8.918935521919249543e-02,8.923677857172238048e-02,8.920586817453120265e-02,8.916954971838858546e-02
2.238721138568339875e+00,1.412125230242819440e-01,1.417791747914419753e-01,1.411884778860676981e-01,1.413149482540390911e-01,1.413731566827083341e-01,1.413574674750774640e-01,1.413265811497809998e-01
2.290867652767772267e+00,1.939895136712577739e-01,1.943923238272581844e-01,1.939536295777715968e-01,1.940757066126193031e-01,1.941439705061366039e-01,1.941430240324750756e-01,1.941185599929086403e-01
2.344228815319922887e+00,2.457172305452900718e-01,2.459421048233764451e-01,2.456691227654884124e-01,2.457843098993662545e-01,2.458615781372082143e-01,2.458745750318912515e-01,2.458573620432362439e-01
2.398832919019489918e+00,2.947562882196894107e-01,2.947941307144201217e-01,2.946958668583632979e-01,2.948016322325922034e-01,2.948865349433200111e-01,2.949123582016803247e-01,2.949030347385001027e-01
2.454708915685031023e+00,3.396181556043570970e-01,3.394654899377046453e-01,3.395456529860642059e-01,3.396395151155094938e-01,3.397303837542212102e-01,3.397676122290255729e-01,3.397666063024865624e-01
2.511886431509579687e+00,3.790619363661316132e-01,3.787212979663940327e-01,3.789779233608765452e-01,3.790575449247011730e-01,3.791524516726548777e-01,3.791993839663230226e-01,3.792069028571140032e-01
2.570395782768864823e+00,4.121752262999122118e-01,4.116552863454636113e-01,4.120806160218708492e-01,4.121439018570981494e-01,4.122407191199821686e-01,4.122954075724836187e-01,4.123114377115241203e-01
2.630267991895381297e+00,4.384293555693528077e-01,4.377447544171194083e-01,4.383253936807024465e-01,4.383705881793505954e-01,4.384670673090447779e-01,4.385273613010355342e-01,4.385516774681296748e-01
2.691534803926916908e+00,4.577008363732003038e-01,4.568717256398654447e-01,4.575890781802601226e-01,4.576148566186637456e-01,4.577087229794345458e-01,4.577723203155233955e-01,4.578045022523058449e-01
2.754228703338166273e+00,4.702537118798664206e-01,4.693050278114515583e-01,4.701359874210641610e-01,4.701415353782783524e-01,4.702305946720654606e-01,4.702950994168405008e-01,4.703345530448836964e-01
2.818382931264455049e+00,4.766816423915614109e-01,4.756421560783790636e-01,4.765600116574172374e-01,4.765450866992173573e-01,4.766273352885943559e-01,4.766903201313115179e-01,4.767363000147689100e-01
2.884031503126605500e+00,4.778136411891342750e-01,4.767148504563907818e-01,4.776903423361608114e-01,4.776553126272707339e-01,4.777290427570231590e-01,4.777881138040426245e-01,4.778397434693027468e-01
2.951209226666386964e+00,4.745928133027351725e-01,4.734677536297044464e-01,4.744702070812087391e-01,4.744160625899863648e-01,4.744799522686246607e-01,4.745328141161339053e-01,4.745891014561154364e-01
3.019951720402016093e+00,4.679424699647093400e-01,4.668245250211733866e-01,4.678229834606251192e-01,4.677513169495515211e-01,4.678044941769985421e-01,4.678490131923186968e-01,4.679088594643207033e-01
3.090295432513591845e+00,4.586376736423782852e-01,4.575594586310059442e-01,4.585237457845229292e-01,4.584367028011608336e-01,4.584787751277941692e-01,4.585130390370159570e-01,4.585752418071065151e-01
3.162277660168379523e+00,4.472017043318193830e-01,4.461940776795997321e-01,4.470957344746890327e-01,4.469959339789317809e-01,4.470269772278967491e-01,4.470493493226604942e-01,4.471126018683130310e-01
3.235936569296280929e+00,4.338454068005215825e-01,4.329366403100557426e-01,4.337497062116022484e-01,4.336401361386451603e-01,4.336606404738818088e-01,4.336698069492241348e-01,4.337326987219970453e-01
3.311311214825911176e+00,4.184625484006440632e-01,4.176776572300320844e-01,4.183792929156461837e-01,4.182631876527646009e-01,4.182739646995274341e-01,4.182689737545287612e-01,4.183299980518620509e-01
3.388441561392023793e+00,4.006864207837511072e-01,4.000466285208688078e-01,4.006176015906660060e-01,4.004983107428127798e-01,4.005003715173568457e-01,4.004806628430847004e-01,4.005382383582960504e-01
3.467368504525316641e+00,3.800028580379704035e-01,3.795251550234496896e-01,3.799502268872129163e-01,3.798310864656874175e-01,3.798255055064687080e-01,3.797909286406843110e-01,3.798434406671873376e-01
3.548133892335753270e+00,3.559041683852389726e-01,3.556009185957864638e-01,3.558691738284975870e-01,3.557533917283273173e-01,3.557411769153616676e-01,3.556919967078784883e-01,3.557378612994394618e-01
3.630780547701013994e+00,3.280592032191524399e-01,3.279377690357194730e-01,3.280429159439184339e-01,3.279334829002069629e-01,3.279154718744670682e-01,3.278523591002054371e-01,3.278901095838244739e-01
3.715352290971723814e+00,2.964690511850289201e-01,2.965314347971125808e-01,2.964720790992984023e-01,2.963717139327390893e-01,2.963485159098799837e-01,2.962725210777754636e-01,2.963009114968720437e-01
3.801893963205612792e+00,2.615774257072420728e-01,2.618199646943283887e-01,2.615998228252901514e-01,2.615109565782878231e-01,2.614829523510274201e-01,2.613954612181529358e-01,2.614135764034946074e-01
3.890451449942804896e+00,2.243106256771043583e-01,2.247238183870750861e-01,2.243518024768852426e-01,2.242766001595662417e-01,2.242440036340807019e-01,2.241466740635330024e-01,2.241540321465247398e-01
3.981071705534973137e+00,1.860336256122643028e-01,1.866021871558451450e-01,1.860922716054591863e-01,1.860326832454785029e-01,1.859956562791831858e-01,1.858903379972842163e-01,1.858869693443163107e-01
4.073802778041126338e+00,1.484245770975451406e-01,1.491278278973799942e-01,1.484986080761150351e-01,1.484564335533034296e-01,1.484152342712224959e-01,1.483038757121831197e-01,1.482903632454064535e-01
4.168693834703354639e+00,1.132866941393275567e-01,1.140993533307997770e-01,1.133732363230983975e-01,1.133501824152684939e-01,1.133053181564479678e-01,1.131898675928264125e-01,1.131673375243148205e-01
4.265795188015925277e+00,8.233037502720261247e-02,8.322377148036148864e-02,8.242579591099510883e-02,8.242350065838728590e-02,8.237585271576497448e-02,8.225816364211538390e-02,8.222822235428442483e-02
4.365158322401661017e+00,5.696589853481008603e-02,5.790953270527002955e-02,5.706588991949455847e-02,5.708589035027866743e-02,5.703678040316402520e-02,5.691853284605790514e-02,5.688315388313432142e-02
4.466835921509630047e+00,3.814572712841469287e-02,3.910903514992292163e-02,3.824544043525278381e-02,3.828906594390823342e-02,3.824024381744810241e-02,3.812289304151866842e-02,3.808426631060073814e-02
4.570881896148751622e+00,2.628497482959292475e-02,2.723908427928748224e-02,2.637920350142024598e-02,2.644738891547168333e-02,2.640093655424109384e-02,2.628569790494051511e-02,2.624605944168480892e-02
4.677351412871980862e+00,2.127096935898135227e-02,2.219021448449415984e-02,2.135436912071018295e-02,2.144739769745753616e-02,2.140556187626125803e-02,2.129343512145868283e-02,2.125489867097306307e-02
4.786300923226384896e+00,2.255221324505982464e-02,2.341520867922670598e-02,2.261954902262584485e-02,2.273675393630656197e-02,2.270173608151923594e-02,2.259356513892965199e-02,2.255797558597137653e-02
4.897788193684461611e+00,2.927880159474017391e-02,3.006895692332131609e-02,2.932521004610427057e-02,2.946467990524897357e-02,2.943842128869721478e-02,2.933497692225255776e-02,2.930380054944843604e-02
5.011872336272724660e+00,4.045565912352995508e-02,4.116113571395724202e-02,4.047691722117709168e-02,4.063526280599247947e-02,4.061926430275122901e-02,4.052133007862714076e-02,4.049558905873625048e-02
5.128613839913648498e+00,5.507020306220987427e-02,5.568343943095291348e-02,5.506299447549822118e-02,5.523523652527487920e-02,5.523044329290690418e-02,5.513888089899755124e-02,5.511913139552042373e-02
5.248074602497728058e+00,7.216752149119565196e-02,7.268454794676437736e-02,7.212969190352686022e-02,7.230932101778721199e-02,7.231608578612754024e-02,7.223185660708462963e-02,7.221820354777866435e-02
5.370317963702526676e+00,9.086556773742140991e-02,9.128536355324469442e-02,9.079635642300867837e-02,9.097559573628685725e-02,9.099371439019821040e-02,9.091784102981685656e-02,9.090997958922727995e-02
5.495408738576248453e+00,1.103239488230792070e-01,1.106480509278785218e-01,1.102241767421715535e-01,1.103944484456883257e-01,1.104232443091561211e-01,1.103567081257841725e-01,1.103539825577588285e-01
5.623413251903491172e+00,1.296953563240665075e-01,1.299278173753215526e-01,1.295675423339563426e-01,1.297201053745058730e-01,1.297585299101173539e-01,1.297021162671507521e-01,1.297035899755693555e-01
5.754399373371566817e+00,1.480930161320405947e-01,1.482406658594335458e-01,1.479413860041355888e-01,1.480680810582629958e-01,1.481148019260135063e-01,1.480689198217894076e-01,1.480734545403879776e-01
5.888436553555889574e+00,1.645993606428065859e-01,1.646721943691904499e-01,1.644297127126713443e-01,1.645237284496830488e-01,1.645771899245434822e-01,1.645417025635815822e-01,1.645480472116238602e-01
6.025595860743575116e+00,1.783240249035777381e-01,1.783354692260146201e-01,1.781434251659276546e-01,1.781999915560190662e-01,1.782584512739859295e-01,1.782325559006710802e-01,1.782394457240148167e-01
6.165950018614822170e+00,1.885000962355204979e-01,1.884669059632811394e-01,1.883163961309803625e-01,1.883333174616173555e-01,1.883948787748536413e-01,1.883770672858092188e-01,1.883833309817634916e-01
6.309573444801929831e+00,1.945931891801602198e-01,1.945348085801910099e-01,1.944143892453934486e-01,1.943923494053457490e-01,1.944550132310539359e-01,1.944431317697881689e-01,1.944477992226855134e-01
6.456542290346556356e+00,1.963924640913267683e-01,1.963298161646221673e-01,1.962259802579260637e-01,1.961685811066038732e-01,1.962303333695330221e-01,1.962217422768129937e-01,1.962241400259989166e-01
6.606934480075957516e+00,1.940567890106329463e-01,1.940106045061112394e-01,1.939087072364192588e-01,1.938222319930218984e-01,1.938811668488415740e-01,1.938729846038519389e-01,1.938728025628198570e-01
6.760829753919819218e+00,1.881011584383582846e-01,1.880900824882830169e-01,1.879755791180727498e-01,1.878685016593771573e-01,1.879229636147918825e-01,1.879123623445697611e-01,1.879096758162815961e-01
6.918309709189362167e+00,1.793250416927883450e-01,1.793638244034354567e-01,1.792236124800776764e-01,1.791058967791145651e-01,1.791546123851897043e-01,1.791391217601315533e-01,1.791343584611265194e-01
7.079457843841380438e+00,1.687004812778852836e-01,1.687985508954956970e-01,1.686221949956951405e-01,1.685044458128182598e-01,1.685466116259451141e-01,1.685243860831523444e-01,1.685182377215896643e-01
7.244359600749898931e+00,1.572470341730461685e-01,1.574076790371834178e-01,1.571883314689094535e-01,1.570808696896263401e-01,1.571161708976274163e-01,1.570861822804683339e-01,1.570794716715357420e-01
7.413102413009177383e+00,1.459188303383432417e-01,1.461391123164062222e-01,1.458740015622566610e-01,1.457859475694318063e-01,1.458145018992378084e-01,1.457766313218227527e-01,1.457701562047409305e-01
7.585775750291835706e+00,1.355185728059170314e-01,1.357899885570849896e-01,1.354804086925715800e-01,1.354188637965069997e-01,1.354411108485676640e-01,1.353961256277106673e-01,1.353905068917443943e-01
7.762471166286919910e+00,1.266423052342821320e-01,1.269521102773331356e-01,1.266029111017834552e-01,1.265723252115153186e-01,1.265888971891517278e-01,1.265383122324024168e-01,1.265338751822953911e-01
7.943282347242813124e+00,1.196533254171537053e-01,1.199863442639145100e-01,1.196049973853908210e-01,1.196067968590692476e-01,1.196184033478559089e-01,1.195642445141178872e-01,1.195609560011480638e-01
8.128305161640994925e+00,1.146823864925240605e-01,1.150230679429174035e-01,1.146184513923509812e-01,1.146509766016202830e-01,1.146583221918099083e-01,1.146028278450221261e-01,1.146003008059601480e-01
8.317637711026709013e+00,1.116497116180778931e-01,1.119841618772852293e-01,1.115652441321829946e-01,1.116240161887753213e-01,1.116277604754218195e-01,1.115730673558367470e-01,1.115706310431911347e-01
8.511380382023768121e+00,1.103019531104989792e-01,1.106196773255823246e-01,1.101942937052598770e-01,1.102725933437174732e-01,1.102733557481832410e-01,1.102212147162765221e-01,1.102180364927599354e-01
8.709635899560804972e+00,1.102571968554594828e-01,1.105523041705321619e-01,1.101262084806825525e-01,1.102159062562079878e-01,1.102142999490893505e-01,1.101658632470236265e-01,1.101610970269566725e-01
8.912509381337459402e+00,1.110539505228485130e-01,1.113256626552345807e-01,1.109019842917151472e-01,1.109945206887999192e-01,1.109911821180435132e-01,1.109468962445459006e-01,1.109398256671555033e-01
9.120108393559096527e+00,1.122024539170279195e-01,1.124548880770011861e-01,1.120340329189792317e-01,1.121214250597996620e-01,1.121170168770757314e-01,1.120766354515256441e-01,1.120667816259668381e-01
9.332543007969913873e+00,1.132350414410994988e-01,1.134763354277566194e-01,1.130562908823387197e-01,1.131320394344059593e-01,1.131272320119458552e-01,1.130899362862947122e-01,1.130771111052030903e-01
9.549925860214358408e+00,1.137471312782839389e-01,1.139880446633687455e-01,1.135649965243774040e-01,1.136247749747865826e-01,1.136202090528867226e-01,1.135848062893952681e-01,1.135691051197252610e-01
9.772372209558112033e+00,1.134203082447481636e-01,1.136725500798989874e-01,1.132416512362439398e-01,1.132836877983096902e-01,1.132799022324469662e-01,1.132450623066617174e-01,1.132267995533473293e-01
1.000000000000000000e+01,1.120300033437825887e-01,1.123046187743025337e-01,1.118607210338156410e-01,1.118858332061227201e-01,1.118831649010487150e-01,1.118476447241071176e-01,1.118272479457298324e-01
1.023292992280753566e+01,1.094466995660371422e-01,1.097527516504049339e-01,1.092909935085190354e-01,1.093022826629319322e-01,1.093007775583835217e-01,1.092635865893952785e-01,1.092414781301408455e-01
1.047128548050899610e+01,1.056294839729068347e-01,1.059731572503910396e-01,1.054893728047028023e-01,1.054916288366004873e-01,1.054909768178318996e-01,1.054514614125369315e-01,1.054279560322426423e-01
1.071519305237606012e+01,1.006121829487242880e-01,1.009964447669425558e-01,1.004873605145925747e-01,1.004862841405287088e-01,1.004857765558810623e-01,1.004436201915321764e-01,1.004188559928415603e-01
1.096478196143185180e+01,9.449919560696712351e-02,9.492402070457736651e-02,9.438729506913078049e-02,9.438867739675420310e-02,9.438723188553686805e-02,9.434238124210092558e-02,9.431629804574802323e-02
1.122018454301962898e+01,8.747134240880630185e-02,8.793430193765550129e-02,8.736853555354308354e-02,8.737751147943262353e-02,8.737379068256403980e-02,8.732633997876693144e-02,8.729871170712125150e-02
1.148153621496882870e+01,7.978209370993173677e-02,8.027917464055704666e-02,7.968391374889777223e-02,7.970439951518061561e-02,7.969698578601921990e-02,7.964705921403825162e-02,7.961756527822957952e-02
1.174897554939529165e+01,7.175351540228416813e-02,7.228002684869160033e-02,7.165578787730861321e-02,7.169020062208054933e-02,7.167782102131836641e-02,7.162548347039218721e-02,7.159380129362288847e-02
1.202264434617413080e+01,6.376864865617251632e-02,6.431993396393217988e-02,6.366831659211578953e-02,6.371757001595398928e-02,6.369935436715454258e-02,6.364457611355758826e-02,6.361047920784497489e-02
1.230268770812381085e+01,5.622878824023137129e-02,5.680069436473255545e-02,5.612445991971779652e-02,5.618818099539660271e-02,5.616385401874614269e-02,5.610653250202100178e-02,5.606996338275808955e-02
1.258925411794167459e+01,4.950646424822859049e-02,5.009557075435865092e-02,4.939861583178710436e-02,4.947555139216774228e-02,4.944553400006349020e-02,4.938555634157163615e-02,4.934666169599884189e-02
1.288249551693133554e+01,4.390436972544328048e-02,4.450788840320579060e-02,4.379511587807326939e-02,4.388360797056208018e-02,4.384901958927445859e-02,4.378634761840504569e-02,4.374547677559727232e-02
1.318256738556407370e+01,3.959765131393865739e-02,4.021324457596130858e-02,3.949019266980745291e-02,3.958860471548322074e-02,3.955109824009962055e-02,3.948584152644790679e-02,3.944349707335181865e-02
1.348962882591653312e+01,3.662636023252179712e-02,3.725191285034894217e-02,3.652428283230164940e-02,3.663135545377482066e-02,3.659286779292762748e-02,3.652533127660841789e-02,3.648209849864429005e-02
1.380384264602885303e+01,3.491375021072974649e-02,3.554709818493825141e-02,3.482025873634901625e-02,3.493530809996008013e-02,3.489778464006135228e-02,3.482847704199173999e-02,3.478495016592812739e-02
1.412537544622754027e+01,3.429456420692771068e-02,3.493346871522168273e-02,3.421196460093876152e-02,3.433491752052762053e-02,3.430002701503180595e-02,3.422961878041970440e-02,3.418632903763675623e-02
1.445439770745928065e+01,3.459699393657944544e-02,3.523909201562101801e-02,3.452647340336628679e-02,3.465778472741565253e-02,3.462675798101978036e-02,3.455602703169413648e-02,3.451340912530497657e-02
1.479108388168207178e+01,3.567907854815613455e-02,3.632192051207885214e-02,3.562075442258032243e-02,3.576119852261749887e-02,3.573476066032489629e-02,3.566451105595117022e-02,3.562289331648334223e-02
1.513561248436208651e+01,3.747492945605453152e-02,3.811610589557329343e-02,3.742824113507081663e-02,3.757868251434878792e-02,3.755711467582767416e-02,3.748810528834191358e-02,3.744773001692720815e-02
1.548816618912481147e+01,3.999286476763636022e-02,4.063002723528164745e-02,3.995698630274790997e-02,4.011813113455439672e-02,4.010141648980936752e-02,4.003430551633859608e-02,3.999536543143329681e-02
1.584893192461114175e+01,4.327800600592950075e-02,4.390898330036175495e-02,4.325227981143032335e-02,4.342451986450016066e-02,4.341248992636503184e-02,4.334779613985581537e-02,4.331046161783521503e-02
1.621810097358929781e+01,4.737806793271717026e-02,4.800086974388341476e-02,4.736222628482721769e-02,4.754556276184179059e-02,4.753804771531846413e-02,4.747615374984660852e-02,4.744059508174310741e-02
1.659586907437561365e+01,5.226424880177911458e-02,5.287728880515937119e-02,5.225843687179128338e-02,5.245247974827958043e-02,5.244934622530222218e-02,5.239049242255938710e-02,5.235686884792795787e-02
1.698243652461744446e+01,5.782357847990465816e-02,5.842583550079926552e-02,5.782815399320996586e-02,5.803222974281290608e-02,5.803339671343953760e-02,5.797770131478948569e-02,5.794614538120316377e-02
1.737800828749376336e+01,6.381973692429997180e-02,6.441108353504759743e-02,6.383498962828017265e-02,6.404822284573487290e-02,6.405356119818168825e-02,6.400101805873338601e-02,6.397159286287303070e-02
1.778279410038922848e+01,6.996421035775157726e-02,7.054562369572137115e-02,6.999012299397683323e-02,7.021160723778430146e-02,7.022088164324549742e-02,7.017138145819050432e-02,7.014406110254144122e-02
1.819700858609982674e+01,7.593538303004758461e-02,7.650913678054951927e-02,7.597151519510834949e-02,7.620039629513519763e-02,7.621316830843488654e-02,7.616649392472613078e-02,7.614114408901222208e-02
1.862087136662867692e+01,8.146052826578412120e-02,8.203011454343085707e-02,8.150603642865239529e-02,8.174161082698051806e-02,8.175724011504223454e-02,8.171308129614793248e-02,8.168947498091247428e-02
1.905460717963246253e+01,8.632115585117774992e-02,8.689108387294751379e-02,8.637492509950168984e-02,8.661662533901459682e-02,8.663427570488391183e-02,8.659222525958180927e-02,8.657006050996911284e-02
1.949844599758045405e+01,9.039900678422170544e-02,9.097438728454683432e-02,9.045986851616738544e-02,9.070726882768982702e-02,9.072599374978791709e-02,9.068556704495706056e-02,9.066450651808494188e-02
1.995262314968878670e+01,9.366788426398106604e-02,9.425397580049643675e-02,9.373488103098108482e-02,9.398769377694050908e-02,9.400651912745677796e-02,9.396718200139698995e-02,9.394688790122554534e-02
2.041737944669529625e+01,9.618426878247539336e-02,9.678593825103345982e-02,9.625680607293340962e-02,9.651486237173587113e-02,9.653288559031167337e-02,9.649409251858950820e-02,9.647426014030489883e-02
2.089296130854038580e+01,9.806153536381088942e-02,9.868289535451378602e-02,9.813943775503439215e-02,9.840273160586766876e-02,9.841921156721837594e-02,9.838043928821316175e-02,9.836082141845590987e-02
2.137962089502232388e+01,9.943659483778718999e-02,1.000807095867387031e-01,9.952005650229531208e-02,9.978869676330362481e-02,9.980309958058120046e-02,9.976387452627408226e-02,9.974429154280008147e-02
2.187761623949552003e+01,1.004757368931289557e-01,1.011445873744870327e-01,1.005652550336268575e-01,1.008395036636366288e-01,1.008515721927612935e-01,1.008114927796973509e-01,1.007918379371180173e-01
2.238721138568340052e+01,1.013374962971730492e-01,1.020321161691594564e-01,1.014337921147234894e-01,1.017139865901384027e-01,1.017237118940353124e-01,1.016824576245596440e-01,1.016626793979862331e-01
2.290867652767772356e+01,1.021766202382857480e-01,1.028971893069155485e-01,1.022805190904154116e-01,1.025670215796516821e-01,1.025746514855209318e-01,1.025319823179856038e-01,1.025120763146486480e-01
2.344228815319922532e+01,1.031169667722467154e-01,1.038630587563198066e-01,1.032292694082664331e-01,1.035223905530225641e-01,1.035283887506780187e-01,1.034841212759019802e-01,1.034641076374428759e-01
2.398832919019490006e+01,1.042255686342025423e-01,1.049964035287916236e-01,1.043468983691921981e-01,1.046468154961981423e-01,1.046517618730184729e-01,1.046057433031730433e-01,1.045856334602578291e-01
2.454708915685031201e+01,1.055078530865954517e-01,1.063025161759365012e-01,1.056385670220932882e-01,1.059452313403945467e-01,1.059497181676047339e-01,1.059018044346456272e-01,1.058815719356317464e-01
2.511886431509579509e+01,1.069054375814624952e-01,1.077230516277893624e-01,1.070455680176345542e-01,1.073586824189244060e-01,1.073632230965670536e-01,1.073132464134253922e-01,1.072928075311511964e-01
2.570395782768864734e+01,1.082813511150335639e-01,1.091211630597651167e-01,1.084304232688990538e-01,1.087494117494802182e-01,1.087543207185979743e-01,1.087020585281793239e-01,1.086812528136958250e-01
2.630267991895381385e+01,1.094468716527753072e-01,1.103082941095195058e-01,1.096038940358237124e-01,1.099279277181408887e-01,1.099332256590730972e-01,1.098783955606110752e-01,1.098569806589389797e-01
2.691534803926916553e+01,1.101918839734867817e-01,1.110744736993122539e-01,1.103554420920467571e-01,1.106834778683463555e-01,1.106888658813961201e-01,1.106311332490250848e-01,1.106087947906579522e-01
2.754228703338166184e+01,1.103122631821912975e-01,1.112155626148748355e-01,1.104805628249209692e-01,1.108114162053498025e-01,1.108162780685664067e-01,1.107552668111929928e-01,1.107316445598593296e-01
2.818382931264455138e+01,1.096518881075490975e-01,1.105752316430484994e-01,1.098229411102932679e-01,1.101554265277483874e-01,1.101588750156492214e-01,1.100942151619827697e-01,1.100689419921946494e-01
2.884031503126605855e+01,1.081215188419722695e-01,1.090638495128673779e-01,1.082933583068456940e-01,1.086263877212053086e-01,1.086273480942979014e-01,1.085587418438010293e-01,1.085314799249624540e-01
2.951209226666387053e+01,1.057237806436339272e-01,1.066834150113909196e-01,1.058946627295802162e-01,1.062273473945102298e-01,1.062246622294998194e-01,1.061519390864852919e-01,1.061224267019480333e-01
3.019951720402016093e+01,1.025687679702192295e-01,1.035432383717739824e-01,1.027374164828827041e-01,1.030692018235437879e-01,1.030617675155036383e-01,1.029849597197454447e-01,1.029530533506272660e-01
3.090295432513591933e+01,9.884443318280396185e-02,9.983042013903169198e-02,9.901015148247417630e-02,9.934087309612676941e-02,9.932774314348799538e-02,9.924713301791027176e-02,9.921283017812076999e-02
3.162277660168379256e+01,9.480298008916997199e-02,9.579643658570101417e-02,9.496575549075693401e-02,9.529563404442921437e-02,9.527610932818442180e-02,9.519223624995573618e-02,9.515568646814054343e-02
3.235936569296281107e+01,9.073957300700473405e-02,9.173587850308254077e-02,9.090015058852998764e-02,9.122979586364264593e-02,9.120349595967400247e-02,9.111715146256255116e-02,9.107865834672571048e-02
3.311311214825911264e+01,8.692475170855064326e-02,8.791904998362871926e-02,8.708452046368388155e-02,8.741481629853406488e-02,8.738167508166425068e-02,8.729384180187994835e-02,8.725382938020560808e-02
3.388441561392023971e+01,8.359533203021560221e-02,8.458294464091704878e-02,8.375626496600634130e-02,8.408824969517100789e-02,8.404851402235513635e-02,8.396028100746968925e-02,8.391926039005968840e-02
3.467368504525316553e+01,8.091740283554793578e-02,8.189422790071462788e-02,8.108191509412196463e-02,8.141666024149510350e-02,8.137082620225422058e-02,8.128329709960666061e-02,8.124181646748750152e-02
3.548133892335753359e+01,7.895541121229363024e-02,7.991839531828917598e-02,7.912621804006547688e-02,7.946467057993261696e-02,7.941337780070101271e-02,7.932755793718355986e-02,7.928613993531916093e-02
3.630780547701014171e+01,7.769605335576544591e-02,7.864348496524893595e-02,7.787603957009561761e-02,7.821892843701348796e-02,7.816289277142336733e-02,7.807961448531285098e-02,7.803871322183612846e-02
3.715352290971723903e+01,7.703482570551881126e-02,7.796659181340195865e-02,7.722695297186385477e-02,7.757468657721505734e-02,7.751457979962519951e-02,7.743442756123149195e-02,7.739437698767992480e-02
3.801893963205612437e+01,7.680863924892612771e-02,7.772631650927709634e-02,7.701582475085994028e-02,7.736845409468222357e-02,7.730482832420691730e-02,7.722811634157325522e-02,7.718909984118738077e-02
3.890451449942804629e+01,7.681997307621332705e-02,7.772680100631955413e-02,7.704507244612794625e-02,7.740224359456554515e-02,7.733545893459446707e-02,7.726223176637855850e-02,7.722426274965037141e-02
3.981071705534973404e+01,7.684849293308604334e-02,7.774924938861195456e-02,7.709421348707294619e-02,7.745513720583940831e-02,7.738529677116730288e-02,7.731534897205440127e-02,7.727825876210495104e-02
4.073802778041125805e+01,7.668411645419608014e-02,7.758493346142326941e-02,7.695296386811537048e-02,7.731637910401240044e-02,7.724332200845784868e-02,7.717624278548697314e-02,7.713968928160269689e-02
4.168693834703355350e+01,7.611844690307621730e-02,7.702660159008729857e-02,7.641263902167114153e-02,7.677674306149823158e-02,7.670000173720548098e-02,7.663519991836921508e-02,7.659866946342236416e-02
4.265795188015925277e+01,7.498562187163762549e-02,7.590916906975918310e-02,7.530693767150296869e-02,7.566941456835120372e-02,7.558827592758329827e-02,7.552503489142016468e-02,7.548787634491221921e-02
4.365158322401661195e+01,7.313209373626282372e-02,7.407959537017805296e-02,7.348176316342053260e-02,7.383969004574408856e-02,7.375319939625864241e-02,7.369068630543398890e-02,7.365212732327879042e-02
4.466835921509630225e+01,7.046605256589463795e-02,7.144601561366233089e-02,7.084455931533817363e-02,7.119451122881172156e-02,7.110159530978747700e-02,7.103889835339141645e-02,7.099811265833913532e-02
4.570881896148751622e+01,6.692432357894954886e-02,6.794471822177508558e-02,6.733130198851484949e-02,6.766937885142999820e-02,6.756891866024491988e-02,6.750505429743100527e-02,6.746120358770342496e-02
4.677351412871981040e+01,6.252150141079852730e-02,6.358904610633224486e-02,6.295559685094329061e-02,6.327768473399353333e-02,6.316868429935852680e-02,6.310264556005706904e-02,6.305497211112166822e-02
4.786300923226384896e+01,5.732503787361530045e-02,5.844455569163587577e-02,5.778397250302594323e-02,5.808593488801500060e-02,5.796763362116751778e-02,5.789842814872415283e-02,5.784632108529371569e-02
4.897788193684461078e+01,5.150213649060899485e-02,5.267582450143775546e-02,5.198279696861850957e-02,5.226084467671144457e-02,5.213286536535644000e-02,5.205959128749981790e-02,5.200268422672950364e-02
5.011872336272725192e+01,4.527464576893917847e-02,4.650158940974816191e-02,4.577325034890036837e-02,4.602423375096115210e-02,4.588666039913415207e-02,4.580856666879263434e-02,4.574679390802530166e-02
5.128613839913648320e+01,3.893654290639962656e-02,4.021234974821129293e-02,3.944889313798653069e-02,3.967053724104886714e-02,3.952398226124059777e-02,3.944053289021411113e-02,3.937418351811645956e-02
5.248074602497728591e+01,3.280965989940509697e-02,3.412663501435823227e-02,3.333138704181731748e-02,3.352246939783119078e-02,3.336804490003663498e-02,3.327895031838482703e-02,3.320866210159962445e-02
5.370317963702527209e+01,2.724513753675126063e-02,2.859264140721346631e-02,2.777209718579492712e-02,2.793250149238886079e-02,2.777178968331118006e-02,2.767703036927862681e-02,2.760376354227853102e-02
5.495408738576248453e+01,2.255943547465620938e-02,2.392472924429573863e-02,2.308779866419732874e-02,2.321846000802302995e-02,2.305339017931588852e-02,2.295317430760375824e-02,2.287812862506486203e-02
5.623413251903490817e+01,1.901868722983105983e-02,2.038799388121459791e-02,1.954524893096727667e-02,1.964804223491992477e-02,1.948074047669179007e-02,1.937546846225170205e-02,1.929997714437899775e-02
5.754399373371566639e+01,1.681527837549655693e-02,1.817494020988498840e-02,1.733745251987474714e-02,1.741507285525980067e-02,1.724775872719773451e-02,1.713795741493994232e-02,1.706337041018357939e-02
5.888436553555889930e+01,1.604133262321683767e-02,1.737909345114146617e-02,1.655721269819621089e-02,1.661303619124042397e-02,1.644783668505484658e-02,1.633410009760258297e-02,1.626165179704695818e-02
6.025595860743574406e+01,1.670729401071305298e-02,1.801330582672915070e-02,1.721576528278318668e-02,1.725380278547954116e-02,1.709266243472507343e-02,1.697564311351885957e-02,1.690635260557006581e-02
6.165950018614822170e+01,1.873078422854020791e-02,1.999826596308738186e-02,1.923139725530495503e-02,1.925623691668386372e-02,1.910085548654024898e-02,1.898124844757943103e-02,1.891585413847001254e-02
6.309573444801930009e+01,2.194171598678909541e-02,2.316731522264018836e-02,2.243454768805103541e-02,2.245123047321995885e-02,2.230299475687442037e-02,2.218153632563089200e-02,2.212045113110445299e-02
6.456542290346556001e+01,2.609417648983624466e-02,2.727786248269182395e-02,2.657957942031659998e-02,2.659338748850053474e-02,2.645335284388880548e-02,2.633083539026479306e-02,2.627413953577414918e-02
6.606934480075958049e+01,3.090121550256506172e-02,3.204580172246476732e-02,3.137966798164619486e-02,3.139587416102443407e-02,3.126479440369731022e-02,3.114207068414716340e-02,3.108955422884684960e-02
6.760829753919819041e+01,3.602716855444099836e-02,3.713758527013805155e-02,3.649894758389578275e-02,3.652237919863210447e-02,3.640069819388450090e-02,3.627864840166558635e-02,3.622985830092376874e-02
6.918309709189362877e+01,4.111172706890173223e-02,4.219419579453246444e-02,4.157666571951162959e-02,4.161122816113801276e-02,4.149906807176392820e-02,4.137854187082536106e-02,4.133284084699664906e-02
7.079457843841380793e+01,4.581416628127110702e-02,4.687535312316302299e-02,4.627164951192194731e-02,4.631988933012089193e-02,4.621708012671194021e-02,4.609884731980688766e-02,4.605548920822163245e-02
7.244359600749898220e+01,4.983210236169474672e-02,5.087838111441271571e-02,5.028113091102326404e-02,5.034389461345689654e-02,5.024996941965302610e-02,5.013464763909224881e-02,5.009284520809813984e-02
7.413102413009177383e+01,5.294293047745666364e-02,5.397996198192289707e-02,5.338251846925477773e-02,5.345888613706922116e-02,5.337309949162809958e-02,5.326109642625400514e-02,5.322008804655983805e-02
7.585775750291836061e+01,5.502429504638196855e-02,5.605679155932630220e-02,5.545393834362695451e-02,5.554136256882453299e-02,5.546273725280962547e-02,5.535423127209351812e-02,5.531333233526045112e-02
7.762471166286920266e+01,5.606173620160204152e-02,5.709344391147846975e-02,5.648190410941291567e-02,5.657653068097053678e-02,5.650389333808046588e-02,5.639882532420201211e-02,5.635746997232294470e-02
7.943282347242814012e+01,5.615709261267328584e-02,5.719101646726279520e-02,5.656971112732728235e-02,5.666688400878572285e-02,5.659893144099568257e-02,5.649702968749435728e-02,5.645479678867480755e-02
8.128305161640994925e+01,5.549473973265267590e-02,5.653324199201507222e-02,5.590323422226176064e-02,5.599803422061480629e-02,5.593339805705926232e-02,5.583422014625406826e-02,5.579084123219131552e-02
8.317637711026708303e+01,5.430782061583720732e-02,5.535277408444275876e-02,5.471692035869348686e-02,5.480464947356979144e-02,5.474194883080425733e-02,5.464493362293758316e-02,5.460028509461708340e-02
8.511380382023767766e+01,5.285966256089875276e-02,5.391254295227297655e-02,5.327497830898843961e-02,5.335158213828572471e-02,5.328948176258918590e-02,5.319401397349957789e-02,5.314810394316574205e-02
8.709635899560805683e+01,5.139462827359260466e-02,5.245637823347241990e-02,5.182187621171287228e-02,5.188420843126149984e-02,5.182145832882870812e-02,5.172693910486272917e-02,5.167988133382529770e-02
8.912509381337459047e+01,5.010846594602093307e-02,5.117933544422695324e-02,5.055259691673654604e-02,5.059848338423945241e-02,5.053395632094068168e-02,5.043984650919323964e-02,5.039182567665813350e-02
9.120108393559097237e+01,4.914947942568962530e-02,5.022884091649373883e-02,4.961397542033486180e-02,4.964224372728409662e-02,4.957499077409702887e-02,4.948086901828794432e-02,4.943211555337938962e-02
9.332543007969914584e+01,4.859285905560750685e-02,4.967899983885543103e-02,4.907911667173460446e-02,4.908948040501279197e-02,4.901876338304561598e-02,4.892434830585375843e-02,4.887510209789627802e-02
9.549925860214358408e+01,4.844136475693694432e-02,4.953141381757485140e-02,4.894832120710072149e-02,4.894120885028496737e-02,4.886653887337789881e-02,4.877169762893103500e-02,4.872217844668862152e-02
9.772372209558110967e+01,4.863462809140398774e-02,4.972465762330523231e-02,4.915876458055480624e-02,4.913508718699618333e-02,4.905623614845654873e-02,4.896096257586070311e-02,4.891133561523653556e-02
1.000000000000000000e+02,4.904007288104104273e-02,5.012531000761004385e-02,4.957550558002056518e-02,4.953639828984247873e-02,4.945336923629180259e-02,4.935774549817439211e-02,4.930808453521526996e-02
1.023292992280753566e+02,4.947846760401339306e-02,5.055368863530565471e-02,5.001734639043067809e-02,4.996391826251348617e-02,4.987689021284377050e-02,4.978103258844952805e-02,4.973128635545695508e-02
1.047128548050898473e+02,4.973511981375607072e-02,5.079518195887847143e-02,5.026819986554799391e-02,5.020130437493859621e-02,5.011052140008436656e-02,5.001452927154134698e-02,4.996449278163218877e-02
1.071519305237606972e+02,4.959512125168864805e-02,5.063567367066475894e-02,5.011256332831804522e-02,5.003266253224497584e-02,4.993833523559827042e-02,4.984225278270934534e-02,4.979155872364388058e-02
1.096478196143185073e+02,4.887438030796747990e-02,4.989254745623495496e-02,4.936671881046991728e-02,4.927384418642616337e-02,4.917604057121045813e-02,4.907983672819671295e-02,4.902796207822231189e-02
1.122018454301963004e+02,4.746835610114936987e-02,4.846344599253125246e-02,4.792761075602391951e-02,4.782158223046878431e-02,4.772019265931850412e-02,4.762377929555611233e-02,4.757009464911573365e-02
1.148153621496881698e+02,4.536948842333397847e-02,4.634362302256204991e-02,4.579039971699534750e-02,4.567104284121048519e-02,4.556577788597007683e-02,4.546904290240671304e-02,4.541287257767537971e-02
1.174897554939530266e+02,4.269347648287986907e-02,4.365184413241127159e-02,4.307460858423436262e-02,4.294219531252843614e-02,4.283268777142115735e-02,4.273556749830872276e-02,4.267629537320728056e-02
1.202264434617413116e+02,3.966599217688347029e-02,4.061684580553075186e-02,4.001058449729300026e-02,3.986620672941439125e-02,3.975212676728696881e-02,3.965467221766118266e-02,3.959183037942511779e-02
1.230268770812381121e+02,3.660723672157129710e-02,3.756138026427593979e-02,3.692359537682875226e-02,3.676954038404273151e-02,3.665075987264338614e-02,3.655321449283822910e-02,3.648659398058166914e-02
1.258925411794166251e+02,3.387009410738477805e-02,3.484000126914255785e-02,3.417129451028561027e-02,3.401119405409337715e-02,3.388789814398437961e-02,3.379074606488823712e-02,3.372045394511379024e-02
1.288249551693134833e+02,3.180520327263125502e-02,3.280385529981422882e-02,3.210837307584791384e-02,3.194712389016833576e-02,3.181988276228324419e-02,3.172386954967402334e-02,3.165036301733591129e-02
1.318256738556407299e+02,3.067930916675537176e-02,3.171887245574754599e-02,3.100397819153193762e-02,3.084738605004759548e-02,3.071711144064032811e-02,3.062320255241076164e-02,3.054724806037795864e-02
1.348962882591653170e+02,3.065276054152154053e-02,3.174331095906041816e-02,3.101905797953215249e-02,3.087327180580399719e-02,3.074112068941916437e-02,3.065042868710722915e-02,3.057303380879707391e-02
1.380384264602883775e+02,3.172135601777456571e-02,3.286988238472598328e-02,3.214768075967184419e-02,3.201839455679018204e-02,3.188557042453389612e-02,3.179918372243119989e-02,3.172146233384232072e-02
1.412537544622755377e+02,3.374492718086938292e-02,3.495460445777766323e-02,3.424596477861206745e-02,3.413768831034182105e-02,3.400528879684514699e-02,3.392410879126495776e-02,3.384714562231758150e-02
1.445439770745927888e+02,3.642906341393558484e-02,3.769896803083540998e-02,3.701374788029610646e-02,3.692908854790964007e-02,3.679789589109135756e-02,3.672242185525211033e-02,3.664712759075653553e-02
1.479108388168207284e+02,3.940148202232442859e-02,4.072667954579733962e-02,4.007186288032671406e-02,4.001114343987027810e-02,3.988154004283340354e-02,3.981171011310508795e-02,3.973871088233432713e-02
1.513561248436207052e+02,4.225057366593987229e-02,4.362240674148151059e-02,4.300119249699742990e-02,4.296236479872092562e-02,4.283430741250637136e-02,4.276940622273592285e-02,4.269898417298857024e-02
1.548816618912482852e+02,4.458312122060408000e-02,4.598972102964588721e-02,4.540109719131248806e-02,4.537998516011700068e-02,4.525303018067753508e-02,4.519167715771994082e-02,4.512376846297699168e-02
1.584893192461114211e+02,4.609236954327695923e-02,4.751948589822749952e-02,4.695859151680838173e-02,4.694946189030472367e-02,4.682287107165462869e-02,4.676315459287278681e-02,4.669739390033258997e-02
1.621810097358929852e+02,4.659135111636029253e-02,4.802313018588974525e-02,4.748209295075035002e-02,4.747842370011554763e-02,4.735130196316911927e-02,4.729099531847965471e-02,4.722681850722912356e-02
1.659586907437559660e+02,4.602621311526444020e-02,4.744613615037289456e-02,4.691520936102428624e-02,4.691042554683740040e-02,4.678182190427143672e-02,4.671865569603327051e-02,4.665541114130105499e-02
1.698243652461746080e+02,4.446554147506250054e-02,4.585740650316410399e-02,4.532620591977223889e-02,4.531430595110707421e-02,4.518329792170689557e-02,4.511524219969147154e-02,4.505230087625335805e-02
1.737800828749376194e+02,4.208391404014921733e-02,4.343281091420195250e-02,4.289149327143369772e-02,4.286756540430865237e-02,4.273332200783372392e-02,4.265882418227864847e-02,4.259568012373073087e-02
1.778279410038922776e+02,3.912154999923565801e-02,4.041479400391533028e-02,3.985493063986973034e-02,3.981542223393313290e-02,3.967720359543996239e-02,3.959535500587988560e-02,3.953168539185179797e-02
1.819700858609982674e+02,3.583524974524489315e-02,3.706308692748085803e-02,3.647815240300209677e-02,3.642087719425443626e-02,3.627801805049274408e-02,3.618858276212709446e-02,3.612426253973274187e-02
1.862087136662865703e+02,3.246578341376669258e-02,3.362193182419390136e-02,3.300748601962594231e-02,3.293148785605008039e-02,3.278339119646157124e-02,3.268674333971256091e-02,3.262182894383797854e-02
1.905460717963248385e+02,2.920703148893107060e-02,3.028874311505577038e-02,2.964230532534132406e-02,2.954756299608855830e-02,2.939367708620631639e-02,2.929064477356193436e-02,2.922532039913272248e-02
1.949844599758045547e+02,2.620144573736143262e-02,2.720946271449134826e-02,2.653035708014343450e-02,2.641749456571551580e-02,2.625734293609762945e-02,2.614901320318961664e-02,2.608352259436776122e-02
1.995262314968878741e+02,2.352935257630332094e-02,2.446741709664550235e-02,2.375647697704750400e-02,2.362645667082453882e-02,2.345967385179335146e-02,2.334717661437628322e-02,2.328175113056163426e-02
2.041737944669527565e+02,2.122963583730256773e-02,2.210378906183136163e-02,2.136324875085057057e-02,2.121713879373666317e-02,2.104354229477348875e-02,2.092788483867767668e-02,2.086267819235705992e-02
2.089296130854040712e+02,1.931427408891463540e-02,2.013218812177488062e-02,1.936558775309464228e-02,1.920439385914474856e-02,1.902405593316609106e-02,1.890600747276809795e-02,1.884104756548236545e-02
2.137962089502232459e+02,1.777075139956738395e-02,1.854100746036401945e-02,1.775302359413599707e-02,1.757762802211034620e-02,1.739092778500717085e-02,1.727095210288103616e-02,1.720611282009062992e-02
2.187761623949551790e+02,1.658101721606478757e-02,1.731243195483466238e-02,1.650881063022353185e-02,1.632002289193031086e-02,1.612767600451783107e-02,1.600593992829715470e-02,1.594095077030210916e-02
2.238721138568337778e+02,1.572794174892984398e-02,1.642909122288485277e-02,1.561648296788089273e-02,1.541518879007777211e-02,1.521823356345135617e-02,1.509467433409986993e-02,1.502915122301989870e-02
2.290867652767774700e+02,1.519678710250775902e-02,1.587580236135528733e-02,1.506142867436166197e-02,1.484885449633427390e-02,1.464860316267983104e-02,1.452302536628310818e-02,1.445653419946124098e-02
2.344228815319922603e+02,1.497607988701736906e-02,1.564052243068358994e-02,1.483186137917206007e-02,1.460978288787368774e-02,1.440773866801970012e-02,1.427993948345976198e-02,1.421206561954704503e-02
2.398832919019489793e+02,1.505327071511431206e-02,1.571013949783071906e-02,1.491445303809925058e-02,1.468534865226235608e-02,1.448311402351921962e-02,1.435299184247610174e-02,1.428341613732531275e-02
2.454708915685028501e+02,1.541865496944224735e-02,1.607441423066059347e-02,1.529837930248905721e-02,1.506549068998550532e-02,1.486466844263936368e-02,1.473232711161388819e-02,1.466089041777409764e-02
2.511886431509582280e+02,1.606004840259950966e-02,1.672049485114586106e-02,1.596984040938788721e-02,1.573702994410632050e-02,1.553913257446578114e-02,1.540493657005632261e-02,1.533168563282877317e-02
2.570395782768864592e+02,1.695599665398658806e-02,1.762609187058494092e-02,1.690527726574512710e-02,1.667666160144152740e-02,1.648302257239164445e-02,1.634759830003804440e-02,1.627279645869677757e-02
2.630267991895381670e+02,1.807842577764273359e-02,1.876213966990617626e-02,1.807408140817238010e-02,1.785356814787314103e-02,1.766525840650485721e-02,1.752945497191033333e-02,1.745356207294368467e-02
2.691534803926913924e+02,1.938013098217759161e-02,2.008011898277376958e-02,1.942599654866229361e-02,1.921671755085493927e-02,1.903446752301453729e-02,1.889926158765968187e-02,1.882288224431128559e-02
2.754228703338168884e+02,2.080102488301025301e-02,2.151849709572215344e-02,2.089754734374363668e-02,2.070139305691521062e-02,2.052550568052053867e-02,2.039188558721375874e-02,2.031570455656699081e-02
2.818382931264454783e+02,2.227054783526945247e-02,2.300535768273278409e-02,2.241481396998193029e-02,2.223212704145055563e-02,2.206242349183129212e-02,2.193126934859717866e-02,2.185597966900077946e-02
2.884031503126605571e+02,2.370803828337684702e-02,2.445890702172477671e-02,2.389392764806559308e-02,2.372343925505131235e-02,2.355923666071023728e-02,2.343120523180752812e-02,2.335744152159716092e-02
2.951209226666384211e+02,2.503616322699815655e-02,2.580098616729626509e-02,2.525483320415940550e-02,2.509391984616769766e-02,2.493404970072793728e-02,2.480949697778270929e-02,2.473778328947345145e-02
3.019951720402019077e+02,2.618850538939970080e-02,2.696489609607263804e-02,2.642919565726930056e-02,2.627434735610795907e-02,2.611722384402846708e-02,2.599616106741281171e-02,2.592687804294271231e-02
3.090295432513592004e+02,2.712022852113899624e-02,2.790583691940315414e-02,2.737117447871182177e-02,2.721861293642974244e-02,2.706238500899455987e-02,2.694449161163205153e-02,2.687785669288462673e-02
3.162277660168379612e+02,2.780585289984299768e-02,2.859862916754813550e-02,2.805516631272246542e-02,2.790148361239331090e-02,2.774418676452409735e-02,2.762885224171604537e-02,2.756491318400398211e-02
3.235936569296280823e+02,2.824589508672109214e-02,2.904418155487699729e-02,2.848253755500221307e-02,2.832517870169484753e-02,2.816492817249943367e-02,2.805133792458840147e-02,2.798998372651958014e-02
3.311311214825907427e+02,2.845474260449873047e-02,2.925715899812207990e-02,2.866918365662207702e-02,2.850674895669154385e-02,2.834190078020598288e-02,2.822912903250361996e-02,2.817010528752892859e-02
3.388441561392027666e+02,2.846570169089587821e-02,2.927102932948051628e-02,2.865065025047316971e-02,2.848293693614025943e-02,2.831225268328163222e-02,2.819937514724327882e-02,2.814231449611187194e-02
3.467368504525316553e+02,2.831998099936778451e-02,2.912707456298581007e-02,2.847094100343638273e-02,2.829876933418545848e-02,2.812151267858317011e-02,2.800771580764349622e-02,2.795217693389527233e-02
3.548133892335753217e+02,2.806851266391852465e-02,2.887648254381543558e-02,2.818437243874916120e-02,2.800934256757750887e-02,2.782536151790695675e-02,2.771004741753005027e-02,2.765557232981562252e-02
3.630780547701010050e+02,2.776708102612832074e-02,2.857552069426139152e-02,2.785042412938118495e-02,2.767455755822537458e-02,2.748427914269124112e-02,2.736713462650170250e-02,2.731330622414404954e-02
3.715352290971727598e+02,2.747290206163776130e-02,2.828224181067995335e-02,2.753011302105817792e-02,2.735552114781650279e-02,2.715993416400579868e-02,2.704096417626536755e-02,2.698745880496668248e-02
3.801893963205612863e+02,2.723602213309136988e-02,2.804786581561245426e-02,2.727685176039274656e-02,2.710549731253285646e-02,2.690603240125490070e-02,2.678554562317521023e-02,2.673217416586507605e-02
3.890451449942804629e+02,2.709382910049100771e-02,2.791111828332254116e-02,2.713056306174655569e-02,2.696405936889365723e-02,2.676246768544034496e-02,2.664100633297378923e-02,2.658772986931819127e-02
3.981071705534969283e+02,2.706108306572083469e-02,2.788784436421690854e-02,2.710704575426627072e-02,2.694654232004172617e-02,2.674473008454071252e-02,2.662295644428648925e-02,2.656986927592989989e-02
4.073802778041130068e+02,2.712399706269332314e-02,2.796479311651744321e-02,2.719161435585321432e-02,2.703766477577931870e-02,2.683749359566593717e-02,2.671603802652240678e-02,2.666332944310333131e-02
4.168693834703354923e+02,2.723538180926642419e-02,2.809451896645920668e-02,2.733424988865412741e-02,2.718676391806448128e-02,2.698989552047277585e-02,2.686921410000601279e-02,2.681709705376041780e-02
4.265795188015925419e+02,2.733110945181743690e-02,2.821174944406172613e-02,2.746642051282938493e-02,2.732463421594622313e-02,2.713240904959393629e-02,2.701267524867482714e-02,2.696131920937244394e-02
4.365158322401656505e+02,2.733624415732222729e-02,2.823957587850677020e-02,2.750774332649302475e-02,2.737029006956323215e-02,2.718366049510662075e-02,2.706470460623379773e-02,2.701416565431730490e-02
4.466835921509634773e+02,2.718724230741810174e-02,2.811206018348066243e-02,2.738941619193969307e-02,2.725445791730987319e-02,2.707402582554969614e-02,2.695536364204911828e-02,2.690554314580538564e-02
4.570881896148752048e+02,2.685046356899246228e-02,2.779321370142650433e-02,2.707372516513029473e-02,2.693927728624193746e-02,2.676538619053881948e-02,2.664631915157148270e-02,2.659695890894085007e-02
4.677351412871981324e+02,2.633764627135717906e-02,2.729313509299081952e-02,2.657056685723143893e-02,2.643486090608905201e-02,2.626773836908642690e-02,2.614752030858174398e-02,2.609822820164303669e-02
4.786300923226380064e+02,2.570888881262078929e-02,2.667122173240469088e-02,2.594083163559343652e-02,2.580277777325787336e-02,2.564269827404518087e-02,2.552073127391962098e-02,2.547104925533394404e-02
4.897788193684466478e+02,2.506618689225615509e-02,2.603015781737612333e-02,2.529002609887187614e-02,2.514961209699700592e-02,2.499702637152684259e-02,2.487304348479876109e-02,2.482253200673773669e-02
5.011872336272724624e+02,2.453204520636161415e-02,2.549431556385468173e-02,2.474607183919692519e-02,2.460456469784391698e-02,2.446014849213203404e-02,2.433432890474158256e-02,2.428265526755283080e-02
5.128613839913648462e+02,2.423479595118906149e-02,2.519479063428075455e-02,2.444373248162299075e-02,2.430370416734102534e-02,2.416835399823010280e-02,2.404138406656767049e-02,2.398839655677787244e-02
5.248074602497722481e+02,2.427024413480750875e-02,2.523040006388991077e-02,2.448457472892643511e-02,2.434958133475119760e-02,2.422427006711230790e-02,2.409727122771609942e-02,2.404304386464346799e-02
5.370317963702532325e+02,2.469380228787915188e-02,2.565916949177415168e-02,2.492811947871367839e-02,2.480219681088752237e-02,2.468781033672767106e-02,2.456221540857382243e-02,2.450705110247103358e-02
5.495408738576247742e+02,2.550661219085238046e-02,2.648391877362643934e-02,2.577696295535530924e-02,2.566395781686217278e-02,2.556105102796604397e-02,2.543841742915315535e-02,2.538280903601868033e-02
5.623413251903490391e+02,2.665902148667485122e-02,2.765528268184412608e-02,2.698000362881830885e-02,2.688290169678160882e-02,2.679152058470526260e-02,2.667332482883210537e-02,2.661788269348620145e-02
5.754399373371566071e+02,2.806081243802699410e-02,2.908207420899951504e-02,2.844302642931424013e-02,2.836341281162579539e-02,2.828294929309532746e-02,2.817039396759349335e-02,2.811575874660763447e-02
5.888436553555883393e+02,2.961207088058149389e-02,3.066219986972549411e-02,3.006063562806806505e-02,2.999845818838529909e-02,2.992765703719841783e-02,2.982156878295447872e-02,2.976832854807681672e-02
6.025595860743580943e+02,3.121506373154957215e-02,3.229517282811648210e-02,3.172914623784205135e-02,3.168280372413580237e-02,3.161986569662422752e-02,3.152063474827600242e-02,3.146926254340646351e-02
6.165950018614821602e+02,3.279951951489779027e-02,3.390787618665316167e-02,3.337318432934931883e-02,3.333990477173193884e-02,3.328271047260111803e-02,3.319032339220921723e-02,3.314114588514283088e-02
6.309573444801930009e+02,3.431681165416451684e-02,3.544922743395069464e-02,3.494034038915906637e-02,3.491661275392157066e-02,3.486295401376411640e-02,3.477703268764665429e-02,3.473022178316258202e-02
6.456542290346549180e+02,3.574623051657478678e-02,3.689687092934738205e-02,3.640817609487393552e-02,3.639039973283268725e-02,3.633827214518514648e-02,3.625818451459282554e-02,3.621378356483552496e-02
6.606934480075964302e+02,3.707947587926603561e-02,3.824177909450830054e-02,3.776829906340829074e-02,3.775322309693332490e-02,3.770098376542823509e-02,3.762592573643133709e-02,3.758388068596452136e-02
6.760829753919819041e+02,3.829482942951282359e-02,3.946230192662954217e-02,3.899977769860830251e-02,3.898465365735037658e-02,3.893106236032854023e-02,3.886010180120029467e-02,3.882028581796340833e-02
6.918309709189362593e+02,3.935220054753377911e-02,4.051910206261082753e-02,4.006365227043216098e-02,4.004625194075973199e-02,3.999039971105126934e-02,3.992251323234897314e-02,3.988473875176484079e-02
7.079457843841373688e+02,4.017822201946166100e-02,4.133996541202817482e-02,4.088727617481380944e-02,4.086561772556920186e-02,4.080673414069661137e-02,4.074080327045997291e-02,4.070481025734090652e-02
7.244359600749905894e+02,4.066972398248389076e-02,4.182299661369454080e-02,4.136737417393708538e-02,4.133936506839096248e-02,4.127658128432410561e-02,4.121138177312483331e-02,4.117681358660913588e-02
7.413102413009177099e+02,4.071467939973361094e-02,4.185746293133209284e-02,4.139119921366606752e-02,4.135435381518679648e-02,4.128650864462789227e-02,4.122072543086265084e-02,4.118710263178791686e-02
7.585775750291835493e+02,4.020881048054629481e-02,4.134030213661536723e-02,4.085339492478910761e-02,4.080465515717827951e-02,4.073019118063188337e-02,4.066243710232742004e-02,4.062914278377837557e-02
7.762471166286911739e+02,3.908185981748611010e-02,4.020218466050751865e-02,3.968281992972967631e-02,3.961860392742317521e-02,3.953561717046810697e-02,3.946450061744770366e-02,3.943078723964518750e-02
7.943282347242821970e+02,3.732302156910881352e-02,3.843312001442431708e-02,3.786876708694503213e-02,3.778531224234796954e-02,3.769174638056407151e-02,3.761595554167189437e-02,3.758099062700132054e-02
8.128305161640995493e+02,3.498967238431020810e-02,3.609106685973631490e-02,3.546991440021611541e-02,3.536373979504799786e-02,3.525769300514544624e-02,3.517610435732083235e-02,3.513902734260462152e-02
8.317637711026708303e+02,3.220875877276967864e-02,3.330325807062801957e-02,3.261585305622346359e-02,3.248433217771781734e-02,3.236440344900028132e-02,3.227617686746023229e-02,3.223618526118030708e-02
8.511380382023759239e+02,2.916350452484692962e-02,3.025292647951154448e-02,2.949348773162586632e-02,2.933531146330490072e-02,2.920088608532753205e-02,2.910554654657616230e-02,2.906197739466912996e-02
8.709635899560814778e+02,2.607043216021216053e-02,2.715632030658087295e-02,2.632367111589488731e-02,2.613914196508837148e-02,2.599057438365773298e-02,2.588804739566270482e-02,2.584044485444941808e-02
8.912509381337458763e+02,2.314865715400246313e-02,2.423190754373007183e-02,2.332960191564300775e-02,2.312060189611401390e-02,2.295922180083388719e-02,2.284982837642875533e-02,2.279798275321564399e-02
9.120108393559096385e+02,2.059087393485390868e-02,2.167133366891442481e-02,2.070723726380424221e-02,2.047691280684132628e-02,2.030484200155024260e-02,2.018925720412555538e-02,2.013321064502368238e-02
9.332543007969904920e+02,1.853902585078375659e-02,1.961536952192552072e-02,1.860058627692911040e-02,1.835280760141587766e-02,1.817268589387630376e-02,1.805184753312811391e-02,1.799187108016823272e-02
9.549925860214368640e+02,1.706750380652974353e-02,1.813707645174433489e-02,1.708457907025586267e-02,1.682325813025203898e-02,1.663786549210163890e-02,1.651287182546529175e-02,1.644941833231972766e-02
9.772372209558111535e+02,1.617853831922219654e-02,1.723750364605075580e-02,1.616063962908693974e-02,1.588904896357856700e-02,1.570095689552969409e-02,1.557294995369465362e-02,1.550658756827827389e-02
1.000000000000000000e+03,1.580849295600838741e-02,1.685215675507922839e-02,1.576318755270124036e-02,1.548345778361700197e-02,1.529474613858574500e-02,1.516480731033788103e-02,1.509614653746283071e-02
1.023292992280753651e+03,1.584706388205316466e-02,1.687047940726158282e-02,1.577960572989120860e-02,1.549247701764923206e-02,1.530458217254557912e-02,1.517364800763220008e-02,1.510328086527941774e-02
1.047128548050898416e+03,1.616133153857782917e-02,1.715998798347530968e-02,1.607479015285925850e-02,1.577978751983158748e-02,1.559351831882916685e-02,1.546234254623000612e-02,1.539079147300290683e-02
1.071519305237607114e+03,1.661606943101864159e-02,1.758656097711068511e-02,1.651178138968717110e-02,1.620751143250364137e-02,1.602312980024106492e-02,1.589225555500304449e-02,1.581993611374650846e-02
1.096478196143185187e+03,1.710215589910177303e-02,1.804277714608659364e-02,1.698078237659206291e-02,1.666565803779730681e-02,1.648311938821136677e-02,1.635291369490223662e-02,1.628012553894062769e-02
1.122018454301962947e+03,1.754638297858245044e-02,1.845743661346533823e-02,1.740878142028310163e-02,1.708162186798723933e-02,1.690078001565399266e-02,1.677146980144171226e-02,1.669839882393091279e-02
1.148153621496881669e+03,1.791071367411846763e-02,1.879439201847124888e-02,1.775846361328375575e-02,1.741907321512645504e-02,1.723984573614377458e-02,1.711156581148571068e-02,1.703830134466157928e-02
1.174897554939530210e+03,1.819214616664168241e-02,1.905219828377736901e-02,1.802783384371702685e-02,1.767728607158112683e-02,1.749975263583726862e-02,1.737257391066735629e-02,1.729913264591741856e-02
1.202264434617413144e+03,1.840554705892795406e-02,1.924662031283306055e-02,1.823242993703869455e-02,1.787309828278908080e-02,1.769748014943089628e-02,1.757143190655015980e-02,1.749778537861283734e-02
1.230268770812381035e+03,1.856956427981953928e-02,1.939655620216449231e-02,1.839092969292892982e-02,1.802616983898881059e-02,1.785271294390228247e-02,1.772777087579837860e-02,1.765386442427216776e-02
1.258925411794166166e+03,1.869119549050112655e-02,1.950847203200892221e-02,1.850935768000640941e-02,1.814293145409432220e-02,1.797171855618800301e-02,1.784777023769618456e-02,1.777353810546304994e-02
1.288249551693134890e+03,1.875457425224000274e-02,1.956544770644248407e-02,1.856989823977753251e-02,1.820532407502814531e-02,1.803608033211261119e-02,1.791288083370137785e-02,1.783824633628500189e-02
1.318256738556407527e+03,1.872291912145166923e-02,1.952932243405132787e-02,1.853320272726130188e-02,1.817315653517804358e-02,1.800509575289117523e-02,1.788223037671882870e-02,1.780711129346105107e-02
1.348962882591653170e+03,1.854690852508365795e-02,1.934929507902185403e-02,1.834722921065165546e-02,1.799314084330068050e-02,1.782491134029454138e-02,1.770179250385661013e-02,1.762609740698442215e-02
1.380384264602883832e+03,1.816928393858885382e-02,1.896666101276606869e-02,1.795216749562440067e-02,1.760402830262372542e-02,1.743373068680218602e-02,1.730960912207683139e-02,1.723323280656336581e-02
1.412537544622755377e+03,1.754420402062981457e-02,1.833432755266555317e-02,1.730044176912486076e-02,1.695684611009568368e-02,1.678219492335473323e-02,1.665621129890664312e-02,1.657904052442358764e-02
1.445439770745927945e+03,1.664926989678273961e-02,1.742903125740792938e-02,1.636915913141407525e-02,1.602771750227986042e-02,1.584627167003661852e-02,1.571756338685234913e-02,1.563948240737936951e-02
1.479108388168207284e+03,1.549343972545027745e-02,1.625902424442989685e-02,1.516789546704476639e-02,1.482562421292069055e-02,1.463504323525836523e-02,1.450283674378605170e-02,1.442373693552729055e-02
1.513561248436207279e+03,1.411586026148886966e-02,1.486327276395934746e-02,1.373761291576389675e-02,1.339143826763738131e-02,1.318971947207220850e-02,1.305342751214218742e-02,1.297321711363399327e-02
1.548816618912482681e+03,1.258711720629216053e-02,1.331253085359732947e-02,1.215160960218915863e-02,1.179879874735401991e-02,1.158449664241870299e-02,1.144379627680353409e-02,1.136241612207974580e-02
1.584893192461114040e+03,1.100114386535563232e-02,1.170145492586201381e-02,1.050724147141049968e-02,1.014576917887334909e-02,9.918148229014869463e-03,9.773023689937565886e-03,9.690461310977836404e-03
1.621810097358929852e+03,9.469627041313122620e-03,1.014296833050576038e-02,8.920004384633310052e-03,8.548855474514348990e-03,8.308001978036801474e-03,8.158764369581695750e-03,8.075076331028135934e-03
1.659586907437559603e+03,8.098438985927297606e-03,8.744566273711068191e-03,7.499250633102961389e-03,7.118380956468960130e-03,6.865169616613959504e-03,6.712383578761114272e-03,6.627699412280045090e-03
1.698243652461746024e+03,6.990742659267581809e-03,7.611412358143971636e-03,6.351460274052592864e-03,5.961881168037246048e-03,5.697989238643815305e-03,5.542417281453561849e-03,5.456955234628584235e-03
1.737800828749376251e+03,6.232460107500307697e-03,6.831370166366658968e-03,5.565056869760886225e-03,5.168657032591499924e-03,4.896436492343895358e-03,4.738925807291786106e-03,4.652987228265707473e-03
1.778279410038922833e+03,5.880459266387671677e-03,6.462962378200428487e-03,5.198363265908743924e-03,4.797679844086489079e-03,4.519995318780757609e-03,4.361366432728120031e-03,4.275321397902697232e-03
1.819700858609982561e+03,5.961560261841481953e-03,6.533957424528201614e-03,5.278340061570147707e-03,4.876264582886843772e-03,4.596261371474249721e-03,4.437211582627970108e-03,4.351464550639315594e-03
1.862087136662865532e+03,6.466190571790542130e-03,7.034841758106407522e-03,5.794151723582685945e-03,5.393616846931607693e-03,5.114441677424792429e-03,4.955459574201439600e-03,4.870411347922492737e-03
1.905460717963248271e+03,7.349841427765188041e-03,7.920118158443087072e-03,6.698634629323147599e-03,6.302317908868563731e-03,6.026831523360177967e-03,5.868161991721525424e-03,5.784160860957484121e-03
1.949844599758045433e+03,8.537280365034528168e-03,9.112789486745792589e-03,7.912945830536444528e-03,7.523063512833728581e-03,7.253587978299629382e-03,7.095242903512160790e-03,7.012544243223377098e-03
1.995262314968878854e+03,9.927086814377683241e-03,1.050907050388361422e-02,9.331404695588886578e-03,8.949543281184638849e-03,8.687647979400053844e-03,8.529432698676602670e-03,8.448175019765354760e-03
2.041737944669527451e+03,1.140431849054521565e-02,1.199148639655322340e-02,1.083479057629312819e-02,1.046185267931381072e-02,1.020827631230365913e-02,1.004987223368757933e-02,9.970070989402233033e-03
2.089296130854040712e+03,1.285355599405653415e-02,1.344249031600900160e-02,1.230423881381310057e-02,1.194051606284279171e-02,1.169522216712206263e-02,1.153626770564228701e-02,1.145783550121432827e-02
2.137962089502232629e+03,1.416965481129566634e-02,1.475549378358467778e-02,1.363227885501134932e-02,1.327748337288215882e-02,1.303980139305250911e-02,1.287996295199804117e-02,1.280273732963312441e-02
2.187761623949551904e+03,1.527061432790609817e-02,1.584814816727530065e-02,1.473626156510541435e-02,1.438971585992948263e-02,1.415859765750527785e-02,1.399764235583265959e-02,1.392142310647355788e-02
2.238721138568337665e+03,1.610579671294268614e-02,1.667043692218342713e-02,1.556637607305684859e-02,1.522714241284791985e-02,1.500141691154176227e-02,1.483924609688229077e-02,1.476382368710794230e-02
2.290867652767774871e+03,1.665613516292516541e-02,1.720484246275073847e-02,1.610569561347566236e-02,1.577273625448567113e-02,1.555135763543168473e-02,1.538801062610986765e-02,1.531318100963097173e-02
2.344228815319922887e+03,1.693644656568935730e-02,1.746830387160359932e-02,1.637207363907428742e-02,1.604439562137702571e-02,1.582661714660757099e-02,1.566226646917817655e-02,1.558783324275895762e-02
2.398832919019489964e+03,1.698557909480705175e-02,1.750194145264826612e-02,1.640752120127772495e-02,1.608429546427318779e-02,1.586972502844072319e-02,1.570465988655462414e-02,1.563042322286334676e-02
2.454708915685028387e+03,1.685821040325620121e-02,1.736247826618678505e-02,1.626962591354984278e-02,1.595025629845234563e-02,1.573883125145136841e-02,1.557342222902894160e-02,1.549916363865002852e-02
2.511886431509582053e+03,1.661317417553872383e-02,1.711019153309495042e-02,1.601938828338616769e-02,1.570356492959900860e-02,1.549546405412414660e-02,1.533014388281907052e-02,1.525562575630470298e-02
2.570395782768864592e+03,1.630434420403670259e-02,1.679968347185397531e-02,1.571205556523607230e-02,1.539967820996416235e-02,1.519517331336111068e-02,1.503040897747386952e-02,1.495537889229877834e-02
2.630267991895381329e+03,1.597049169404301736e-02,1.646960866718487349e-02,1.538676299077642098e-02,1.507783332846567535e-02,1.487713668002901835e-02,1.471340753267267286e-02,1.463761591263576523e-02
2.691534803926913810e+03,1.563566330740489077e-02,1.614329637969886405e-02,1.506737255338938021e-02,1.476183065514847029e-02,1.456500030515758132e-02,1.440277696861985528e-02,1.432600710828839732e-02
2.754228703338168998e+03,1.531249982406635707e-02,1.583219143652209518e-02,1.476598171398490165e-02,1.446359741569250811e-02,1.427049545698540374e-02,1.411022372935280024e-02,1.403232036881714960e-02
2.818382931264454783e+03,1.499729842454245246e-02,1.553113300659988115e-02,1.447783948048153406e-02,1.417796216494560807e-02,1.398820955150879321e-02,1.383025713168676771e-02,1.375113839641846879e-02
2.884031503126605912e+03,1.468688096587531487e-02,1.523552855208337893e-02,1.419873545899501092e-02,1.390033357930380541e-02,1.371337766538167219e-02,1.355803045773433177e-02,1.347769843969192499e-02
2.951209226666383984e+03,1.437991428294262131e-02,1.494289171976568437e-02,1.392609452303996201e-02,1.362774844294473500e-02,1.344289502394795111e-02,1.329031582217670739e-02,1.320883758393451984e-02
3.019951720402018964e+03,1.407734959980806895e-02,1.465328415437556001e-02,1.365915329481240219e-02,1.335912863671171943e-02,1.317558175600462220e-02,1.302578049306820675e-02,1.294326298628957483e-02
3.090295432513592004e+03,1.378598967648408946e-02,1.437297218216483652e-02,1.340250636690904461e-02,1.309890684708483848e-02,1.291576584605183022e-02,1.276857038058940887e-02,1.268513517287046290e-02
3.162277660168379498e+03,1.351548777235795328e-02,1.411145527194269250e-02,1.316304838764058641e-02,1.285397807318058860e-02,1.267022428735416380e-02,1.252525876311954070e-02,1.244101415578590004e-02
3.235936569296281050e+03,1.327657995528542557e-02,1.387962175630468031e-02,1.294841942567453129e-02,1.263222659682473187e-02,1.244672050749229958e-02,1.230341598548794629e-02,1.221844776352698503e-02
3.311311214825907882e+03,1.307643366399470139e-02,1.368506067916780942e-02,1.276269475259033531e-02,1.243805677161323800e-02,1.224952162484710567e-02,1.210712597413433726e-02,1.202150367104371474e-02
3.388441561392027324e+03,1.291653892906784867e-02,1.352993363066748791e-02,1.260478675521834770e-02,1.227082233280672903e-02,1.207788241007158592e-02,1.193550445769299764e-02,1.184929408854851207e-02
3.467368504525316894e+03,1.279416438303408038e-02,1.341231245165538238e-02,1.247047160892765343e-02,1.212678850247642104e-02,1.192805680171031210e-02,1.178473636135910635e-02,1.169802510995632955e-02
3.548133892335752989e+03,1.270455977745691203e-02,1.332821808812517661e-02,1.235490813062216538e-02,1.200152053432634522e-02,1.179572725347608278e-02,1.165050852180795141e-02,1.156342839926591259e-02
3.630780547701010164e+03,1.264137145912857564e-02,1.327195613107090902e-02,1.225315519523332425e-02,1.189037372800916606e-02,1.167648877164024351e-02,1.152850239147891476e-02,1.144122760879361100e-02
3.715352290971727598e+03,1.259578433643405646e-02,1.323501335958407465e-02,1.215891672251067160e-02,1.178708279799519851e-02,1.156441047682109889e-02,1.141291904726312277e-02,1.132566231795979934e-02
3.801893963205612636e+03,1.255988991460775181e-02,1.320941558384485133e-02,1.206769989227556537e-02,1.168703370770099274e-02,1.145530166629371745e-02,1.129975680590562803e-02,1.121273756302526049e-02
3.890451449942804629e+03,1.252459739589640089e-02,1.318537047897274002e-02,1.197373275051519075e-02,1.158409169501906089e-02,1.134342636085243494e-02,1.118346988677628752e-02,1.109687241633845571e-02
3.981071705534969169e+03,1.247947863199255422e-02,1.315138439870488368e-02,1.186954082498470689e-02,1.147035561390813072e-02,1.122123332165346141e-02,1.105668626312601537e-02,1.097061041620010259e-02
4.073802778041130296e+03,1.241040955454038655e-02,1.309187516400546307e-02,1.174295245080564203e-02,1.133317967326694792e-02,1.107631954872495030e-02,1.090714364816983487e-02,1.082156179435925063e-02
4.168693834703354696e+03,1.230433660098435508e-02,1.299228307510444380e-02,1.158206088007833479e-02,1.116034924309957863e-02,1.089661631073138293e-02,1.072288053909654058e-02,1.063761570218240728e-02
4.265795188015925305e+03,1.214959777748094924e-02,1.283965953029101575e-02,1.137559160974650416e-02,1.094053645038819272e-02,1.067086304492551908e-02,1.049271429695551594e-02,1.040743680511956037e-02
4.365158322401656733e+03,1.193719067096534435e-02,1.262411044712453273e-02,1.111442773044102501e-02,1.066480521017847995e-02,1.039010304126451213e-02,1.020773218934587293e-02,1.012198691307403253e-02
4.466835921509635227e+03,1.166610848088995775e-02,1.234452946847072220e-02,1.079774516492992831e-02,1.033284938901444031e-02,1.005399548032821777e-02,9.867644334956821028e-03,9.780909197166185245e-03
4.570881896148751366e+03,1.134374383266608874e-02,1.200887338752917172e-02,1.043342245307342375e-02,9.953291664906570302e-03,9.671119416987273426e-03,9.481085108867227940e-03,9.392836863591595697e-03
4.677351412871980756e+03,1.098706329966641845e-02,1.163534137313839215e-02,1.003954915295126107e-02,9.545150976054263964e-03,9.260460794190628064e-03,9.067122844958459479e-03,8.976924604233381053e-03
4.786300923226380291e+03,1.062073278789838447e-02,1.125029315995781584e-02,9.642356163024244642e-03,9.135600878986373935e-03,8.849146487855787460e-03,8.652985134607415682e-03,8.560555312501754582e-03
4.897788193684466023e+03,1.027395236943738806e-02,1.088483298809200632e-02,9.272927703301792057e-03,8.756646559777018016e-03,8.469159580970749349e-03,8.270770017243293803e-03,8.176033974273634944e-03
5.011872336272725079e+03,9.977797703661004519e-03,1.057169699421660336e-02,8.963931904221383168e-03,8.441701275393769660e-03,8.153889829942006715e-03,7.953975163544005009e-03,7.857082288590656188e-03
5.128613839913648007e+03,9.760770748198739286e-03,1.034061211159615148e-02,8.744769667608526947e-03,8.220629664209286661e-03,7.933183599431282290e-03,7.732522464130931958e-03,7.633816762838984554e-03
5.248074602497723390e+03,9.642495425994442038e-03,1.021170029611685910e-02,8.634765598846027429e-03,8.112834739519781541e-03,7.826396465859364326e-03,7.625762808226455719e-03,7.525718209072921119e-03
5.370317963702532325e+03,9.631836836961246359e-03,1.019356532217732640e-02,8.641126070786540533e-03,8.125181666123337462e-03,7.840330800207549050e-03,7.640409430941528905e-03,7.539541875302428926e-03
5.495408738576248652e+03,9.724619313601986711e-03,1.028113064949728525e-02,8.756644382711458938e-03,8.249696297211079471e-03,7.966911747972590246e-03,7.768195002589322294e-03,7.666962071887856167e-03
5.623413251903491073e+03,9.904066399662111997e-03,1.045627226311195493e-02,8.960591389545644395e-03,8.464497553587611162e-03,8.184131296240900605e-03,7.986838465050237479e-03,7.885557519906360655e-03
5.754399373371566071e+03,1.014196813993498321e-02,1.068941388941504686e-02,9.220463615020867490e-03,8.735705092248651285e-03,8.457962750839341515e-03,8.261997287479581897e-03,8.160800182574342101e-03
5.888436553555883620e+03,1.040507041677115468e-02,1.094611725774414027e-02,9.499136751473657644e-03,9.024804970190656098e-03,8.749744401794278675e-03,8.554708643726772685e-03,8.453539011667388775e-03
6.025595860743580488e+03,1.065803315102833125e-02,1.119035241264530744e-02,9.758410567974416111e-03,9.292386138826897596e-03,9.019921239819102265e-03,8.825183520166103232e-03,8.723838543895370834e-03
6.165950018614822511e+03,1.087099878020099733e-02,1.139216967609293571e-02,9.967302408116929940e-03,9.506676391158489642e-03,9.236637143329094052e-03,9.041444499457705272e-03,8.939658285583556435e-03
6.309573444801930236e+03,1.102130989990994861e-02,1.152923396054099901e-02,1.010335635919509291e-02,9.644836191246793089e-03,9.376941385252263866e-03,9.180540106715895723e-03,9.078063129606501677e-03
6.456542290346549635e+03,1.109507966479679822e-02,1.158835173960971222e-02,1.015422792985020556e-02,9.694578238552249705e-03,9.428451245949641749e-03,9.230174454877228610e-03,9.126851984298210707e-03
6.606934480075964530e+03,1.108898257746853376e-02,1.156703951411127383e-02,1.011898312285462384e-02,9.655463698486339494e-03,9.390640866308249540e-03,9.189981977963220666e-03,9.085809911738958883e-03
6.760829753919819268e+03,1.100906270640031499e-02,1.147222363630502617e-02,1.000651514982879749e-02,9.537162166866364546e-03,9.273104413747200458e-03,9.069747936897826213e-03,8.964886404136495138e-03
6.918309709189362366e+03,1.086487671797568139e-02,1.131425737467203589e-02,9.829006187704259628e-03,9.352736378087558172e-03,9.088847515115724973e-03,8.882639968838311126e-03,8.777390218723590820e-03
7.079457843841373688e+03,1.067218114761310857e-02,1.110984984897390136e-02,9.604981643454213805e-03,9.121726308546801096e-03,8.857473474045576486e-03,8.648418456875693258e-03,8.543187620664364351e-03
7.244359600749906349e+03,1.045083694467038513e-02,1.087990213757471583e-02,9.357118777421975092e-03,8.867895258223356530e-03,8.602970439705892938e-03,8.391227231066632208e-03,8.286468391259231570e-03
7.413102413009177326e+03,1.022449265538757923e-02,1.064946743128612761e-02,9.112365416042548377e-03,8.619366284147427643e-03,8.353909955599415210e-03,8.139818842072177665e-03,8.035984798847635099e-03
7.585775750291835720e+03,1.002013603589096274e-02,1.044704969395305119e-02,8.901370101714317987e-03,8.408014352613988468e-03,8.142819002419404012e-03,7.926952265818531379e-03,7.824447740671446050e-03
7.762471166286911284e+03,9.868087331014440897e-03,1.030464762265486528e-02,8.758594578818224008e-03,8.269560281327557189e-03,8.006214017031516167e-03,7.789444979841702102e-03,7.688592294488323653e-03
7.943282347242821743e+03,9.796495362058683931e-03,1.025166327543566500e-02,8.715673902108318771e-03,8.236576584341228843e-03,7.977415874323006209e-03,7.760908039346999139e-03,7.661902500165171381e-03
8.128305161640994811e+03,9.826891569128623494e-03,1.031009944449748535e-02,8.796279037518813307e-03,8.333178325213831672e-03,8.081058232841572750e-03,7.866218382446152346e-03,7.769099379220371915e-03
8.317637711026709439e+03,9.967387901300247405e-03,1.048741761178015840e-02,9.008045302369163676e-03,8.566548278538787739e-03,8.324373524206412148e-03,8.112687464196266865e-03,8.017292421584507403e-03
8.511380382023759012e+03,1.020987679039414391e-02,1.077334688798630216e-02,9.339095864626823645e-03,8.923359569233499378e-03,8.693522539228712431e-03,8.486338582842367639e-03,8.392264681545287194e-03
8.709635899560813414e+03,1.052708979229012749e-02,1.113713111717807430e-02,9.754944721047363945e-03,9.366575069626030883e-03,9.150337675610326071e-03,8.948607288353655972e-03,8.855188570112712196e-03
8.912509381337458763e+03,1.087397476326865814e-02,1.152915265507186912e-02,1.020041206855753710e-02,9.837581429691591092e-03,9.634577771565728047e-03,9.438615785903173294e-03,9.344935136687786484e-03
9.120108393559095930e+03,1.119367625870729306e-02,1.188760748390491756e-02,1.060697587915970276e-02,1.026405868927115703e-02,1.007203490841888233e-02,9.881369577134545973e-03,9.786295722232172048e-03
9.332543007969905375e+03,1.142916674370748897e-02,1.215083398020070510e-02,1.090628645331898766e-02,1.057405388895450021e-02,1.038894401196272313e-02,1.020229727693136752e-02,1.010458358885758974e-02
9.549925860214369095e+03,1.153437980986557476e-02,1.226935758424644099e-02,1.104355659456578848e-02,1.071019605027688851e-02,1.052656054723797446e-02,1.034201444296167435e-02,1.024042394617244098e-02
9.772372209558112445e+03,1.148182454818039676e-02,1.221413025162399607e-02,1.098670230735943575e-02,1.063927390233290575e-02,1.045099459118025917e-02,1.026625014769019621e-02,1.015971626161258495e-02
1.000000000000000000e+04,1.126954060871259225e-02,1.198369151210163137e-02,1.073416892907592436e-02,1.036039820591642784e-02,1.016152212666962193e-02,9.974250456715429841e-03,9.862028832576644893e-03
1.023292992280753606e+04,1.092228078077861486e-02,1.160541435086364682e-02,1.031630914798143880e-02,9.906419312258864240e-03,9.692012175850301184e-03,9.500234469828736442e-03,9.382037043726631012e-03
1.047128548050898462e+04,1.048685891647012022e-02,1.113051270267867432e-02,9.789925810466539036e-03,9.338155697561714014e-03,9.105003643952338035e-03,8.907401550151032923e-03,8.783488645348534046e-03
1.071519305237607114e+04,1.002095525520979059e-02,1.062201118065236871e-02,9.225135330839592460e-03,8.730543591566710879e-03,8.477547606089742838e-03,8.273648018715423075e-03,8.144848027749417019e-03
1.096478196143185050e+04,9.586635049061015268e-03,1.014773345481754553e-02,8.697448489002498201e-03,8.164167114278402665e-03,7.892446010848114951e-03,7.682698357543853857e-03,7.550375163208291295e-03
1.122018454301962993e+04,9.236433579355239620e-03,9.765502659520364226e-03,8.271528908769308283e-03,7.708159990330652571e-03,7.420799693755739980e-03,7.206482357691945673e-03,7.072415850914452913e-03
1.148153621496881715e+04,9.008308613166239598e-03,9.517456572556280692e-03,7.994667829789445929e-03,7.413122866282796652e-03,7.114678737940863945e-03,6.897702747629829920e-03,6.763919478512713142e-03
1.174897554939530346e+04,8.920805788390611876e-03,9.424958144699076279e-03,7.891236038900385774e-03,7.305223494554987686e-03,7.001109347549928225e-03,6.783758931314018067e-03,6.652332884239314098e-03
1.202264434617413099e+04,8.973456207870872739e-03,9.488642948318404963e-03,7.962420732926887151e-03,7.385818836087986762e-03,7.081623844605833620e-03,6.866266286271799010e-03,6.739089802616816949e-03
1.230268770812381081e+04,9.150333368174121476e-03,9.691955551482944742e-03,8.190174919524869160e-03,7.635516775035624398e-03,7.336445574676229812e-03,7.125267947758659980e-03,7.003856753085329484e-03
1.258925411794166212e+04,9.425183754477735668e-03,1.000659791989546958e-02,8.543186062572628858e-03,8.020557959001296117e-03,7.730999562128071205e-03,7.525805303678940496e-03,7.411149023946102601e-03
1.288249551693134890e+04,9.766560968733248652e-03,1.039784489434144622e-02,8.982930366897122140e-03,8.499228622809372816e-03,8.222530809587255338e-03,8.024609191133683789e-03,7.917084678072498771e-03
1.318256738556407436e+04,1.014468243152853721e-02,1.083205252419140903e-02,9.471945148625062622e-03,9.030764281752715061e-03,8.769230080074325029e-03,8.579326827384811671e-03,8.478708283072275420e-03
1.348962882591653215e+04,1.053384883772246448e-02,1.127935734746823154e-02,9.976994382376173573e-03,9.578809718797088452e-03,9.333819151245759116e-03,9.152164692194438012e-03,9.057698922013085116e-03
1.380384264602883741e+04,1.091566248871848367e-02,1.171761712236425376e-02,1.047336251969564064e-02,1.011613320505876795e-02,9.888381341024158472e-03,9.714799309225715870e-03,9.625350170303968375e-03
1.412537544622755377e+04,1.127909715873632278e-02,1.213267840467845311e-02,1.094514245441051588e-02,1.062499299235480921e-02,1.041474866840322831e-02,1.024877715807103774e-02,1.016299785248878096e-02
1.445439770745928035e+04,1.162135340358602491e-02,1.251967965477373233e-02,1.138642835406956585e-02,1.109843766284730401e-02,1.090578708864905176e-02,1.074682238541743717e-02,1.066333626812212415e-02
1.479108388168207239e+04,1.194659696051485892e-02,1.288176772924038913e-02,1.179983003064714181e-02,1.153871064982709381e-02,1.136371886161176986e-02,1.121115606880383753e-02,1.112869978027485399e-02
1.513561248436207097e+04,1.226388640656479560e-02,1.322790831783838411e-02,1.219393685648605292e-02,1.195453816043360283e-02,1.179732610815801067e-02,1.165064219681325938e-02,1.156817632991952345e-02
1.548816618912482772e+04,1.258492400491255728e-02,1.357038348470300179e-02,1.258073797681109537e-02,1.235831694067619779e-02,1.221903513379787344e-02,1.207784153146141716e-02,1.199460446176016902e-02
1.584893192461114086e+04,1.292015464163781199e-02,1.392034428439867591e-02,1.297085495466374083e-02,1.276109597299216088e-02,1.263976553368191882e-02,1.250378164929919281e-02,1.241928719315467389e-02
1.621810097358929852e+04,1.327793983433022892e-02,1.428695117219777599e-02,1.337297590701339370e-02,1.317199280033332434e-02,1.306835889519006831e-02,1.293737849258800622e-02,1.285139631280381341e-02
1.659586907437559785e+04,1.365935869998360745e-02,1.467171038261378367e-02,1.378802452737011748e-02,1.359215151803408114e-02,1.350542911787115143e-02,1.337923360233102266e-02,1.329173204009649958e-02
1.698243652461746024e+04,1.405681061106007872e-02,1.506706380955289033e-02,1.420776388198899051e-02,1.401329963608104710e-02,1.394195519735897879e-02,1.382020671865425050e-02,1.373128602646983207e-02
1.737800828749376160e+04,1.445468389003701747e-02,1.545744986035245579e-02,1.461618559319929553e-02,1.441941901726547480e-02,1.436108556064084538e-02,1.424328130759983796e-02,1.415312122308552689e-02
1.778279410038922651e+04,1.483034077290121613e-02,1.582019770834310751e-02,1.499040055555375499e-02,1.478762043927194132e-02,1.473904719584526353e-02,1.462448920191211817e-02,1.453329236165288793e-02
1.819700858609982606e+04,1.515669094264906515e-02,1.612867992187951016e-02,1.530383458393048436e-02,1.509166670876833753e-02,1.504889393157090097e-02,1.493672544323696588e-02,1.484468582024227844e-02
1.862087136662865669e+04,1.540626470448573648e-02,1.635647296598705461e-02,1.553035144262881508e-02,1.530606907440549072e-02,1.526468981827817234e-02,1.515395970705082918e-02,1.506123025238409983e-02
1.905460717963248317e+04,1.555469136785610218e-02,1.648081884113071147e-02,1.564774461001377029e-02,1.540968636005839512e-02,1.536524201704536977e-02,1.525499997628286357e-02,1.516168190806175403e-02
1.949844599758045661e+04,1.558547257041202963e-02,1.648733402208813620e-02,1.564234512981879655e-02,1.539017541874902056e-02,1.533858087865491368e-02,1.522797035195450586e-02,1.513411185076300562e-02
1.995262314968878854e+04,1.549073625982251567e-02,1.637030016494186654e-02,1.550917894393492522e-02,1.524393572007747520e-02,1.518185168923717743e-02,1.507015860803157491e-02,1.497575733302756139e-02
2.041737944669527496e+04,1.527416584489180856e-02,1.613534349367663073e-02,1.525472761128885552e-02,1.497872362469619169e-02,1.490385857575513007e-02,1.479055777218151943e-02,1.469557755691968878e-02
2.089296130854040894e+04,1.494863894802664871e-02,1.579642531706996686e-02,1.489361345371783760e-02,1.460989774144112741e-02,1.452108010679975698e-02,1.440579260855594235e-02,1.431017178897295815e-02
2.137962089502232266e+04,1.453628754864766393e-02,1.537570866295779118e-02,1.444869986863669443e-02,1.416051941957021700e-02,1.405764868613554319e-02,1.394010470194040688e-02,1.384376919430860102e-02
2.187761623949551722e+04,1.406330955971171401e-02,1.489824364630374515e-02,1.394546727533833158e-02,1.365550542132366527e-02,1.353930492968028441e-02,1.341926129444589305e-02,1.332212382673769215e-02
2.238721138568337847e+04,1.355906539298366853e-02,1.439131006431331600e-02,1.341177409182210331e-02,1.312166272317912864e-02,1.299338954119450690e-02,1.287058396114866554e-02,1.277255577757670409e-02
2.290867652767774780e+04,1.305253529420963288e-02,1.388115442680686040e-02,1.287429336967742428e-02,1.258418525770992058e-02,1.244528129467753312e-02,1.231937778366727111e-02,1.222036149120158018e-02
2.344228815319922796e+04,1.256852810183135827e-02,1.338972189687572499e-02,1.235539231194301112e-02,1.206380493627593267e-02,1.191562206983242701e-02,1.178619711977564599e-02,1.168609652714108597e-02
2.398832919019489782e+04,1.212517887021047173e-02,1.293277187079597788e-02,1.187114509001426302e-02,1.157510466027596857e-02,1.141872093880116901e-02,1.128525417966893749e-02,1.118398566029753412e-02
2.454708915685028478e+04,1.173075827462032039e-02,1.251687270595454662e-02,1.142793000458278141e-02,1.112312185205641298e-02,1.095918252065731201e-02,1.082102824876315754e-02,1.071853232376897280e-02
2.511886431509582326e+04,1.138726264776134325e-02,1.214363388494198691e-02,1.102711326982682045e-02,1.070849222336233385e-02,1.053725563996608591e-02,1.039370643181201578e-02,1.028998007652301601e-02
2.570395782768864592e+04,1.108979169427647994e-02,1.180911331377725894e-02,1.066427676915375142e-02,1.032668723853110565e-02,1.014809166337410362e-02,9.998439312342148264e-03,9.893568063684240327e-03
2.630267991895381419e+04,1.082838716300366273e-02,1.150552351034386453e-02,1.033102575999795929e-02,9.969840779281929563e-03,9.783610420301083743e-03,9.627237667846809399e-03,9.521417835519806888e-03
2.691534803926913810e+04,1.059279281920910525e-02,1.122576827734555679e-02,1.001980780653237944e-02,9.631590216400904778e-03,9.437345495654843319e-03,9.273862950213464240e-03,9.167409907663749344e-03
2.754228703338168998e+04,1.037618504558997408e-02,1.096687453866142595e-02,9.727737664725124092e-03,9.310875134230952449e-03,9.108278408223270325e-03,8.937686246700380852e-03,8.831029439864190866e-03
2.818382931264454965e+04,1.017558240890210214e-02,1.072978435309694493e-02,9.456375873380246100e-03,9.011403203465918887e-03,8.800228702196783576e-03,8.623035413475567401e-03,8.516681551650213261e-03
2.884031503126605821e+04,9.994232491754453593e-03,1.052134239020446893e-02,9.213913973787122777e-03,8.743639579462140696e-03,8.523861326535889238e-03,8.341172389118285332e-03,8.235651105348478287e-03
2.951209226666383984e+04,9.838377976425678739e-03,1.035065197981932007e-02,9.011301008311829730e-03,8.520601648496450159e-03,8.292442380254401446e-03,8.105950470703995533e-03,8.001748715163294404e-03
3.019951720402019055e+04,9.715242192077715513e-03,1.022651744816376052e-02,8.859266975295657792e-03,8.354485037873180323e-03,8.118381326869603468e-03,7.930223447012782825e-03,7.827709231909495483e-03
3.090295432513592095e+04,9.630556114746870178e-03,1.015488601272927088e-02,8.765554005745723395e-03,8.253693689487622692e-03,8.010291870635791872e-03,7.822840586094540263e-03,7.722205737040818349e-03
3.162277660168379225e+04,9.586380827543967628e-03,1.013659747067936073e-02,8.732148455174421064e-03,8.219994781739152143e-03,7.970061333690801192e-03,7.785628665694722603e-03,7.686852795037194160e-03
3.235936569296280868e+04,9.578239761906836777e-03,1.016459801976416465e-02,8.752097508952214056e-03,8.245237175095478793e-03,7.989536961862516926e-03,7.810043179329059435e-03,7.712885201977369778e-03
3.311311214825907518e+04,9.597452990767705097e-03,1.022652441654917782e-02,8.812137203752642631e-03,8.314277807772583323e-03,8.053441432814920781e-03,7.880140985966626807e-03,7.784167226388226564e-03
3.388441561392027506e+04,9.630477904790050309e-03,1.030445175461968364e-02,8.892307075707633207e-03,8.404781013959508953e-03,8.139136251083829016e-03,7.972411065494199034e-03,7.877035562373979963e-03
3.467368504525316530e+04,9.661954663557428130e-03,1.037839010983012192e-02,8.969670863192086285e-03,8.491282646227209935e-03,8.220698678037504856e-03,8.059964927273682508e-03,7.964508803090878872e-03
3.548133892335752898e+04,9.676810255301008731e-03,1.042893917896654983e-02,9.021548726285003386e-03,8.548840375330603661e-03,8.272680614105430708e-03,8.116455653670766671e-03,8.020208101976952081e-03
3.630780547701010073e+04,9.662844984792789277e-03,1.044040800275599680e-02,9.029088773050180511e-03,8.556878935670982067e-03,8.274016982559825525e-03,8.120105160438578079e-03,8.022380165591491002e-03
3.715352290971727780e+04,9.609541543940561953e-03,1.039986306593687973e-02,8.976632802804048947e-03,8.498677260092509650e-03,8.207595346429067545e-03,8.053358291105608413e-03,7.953522757891167555e-03
3.801893963205612818e+04,9.512158926346339638e-03,1.030173734139487075e-02,8.856980141778644788e-03,8.366795546172386619e-03,8.065854209287749363e-03,7.908554666874142644e-03,7.806059898099554535e-03
3.890451449942804902e+04,9.370166482330563595e-03,1.014613296926647826e-02,8.669899827253191305e-03,8.161554994223328349e-03,7.849279341540379984e-03,7.686436753617930696e-03,7.580824314284723142e-03
3.981071705534969078e+04,9.188442062575626762e-03,9.939989746720941793e-03,8.423344487766085478e-03,7.892128955178115413e-03,7.567522751341570694e-03,7.397204658618605072e-03,7.288117455523372701e-03
4.073802778041130659e+04,8.976278411988176942e-03,9.695744722671578025e-03,8.132052253365069233e-03,7.574952826696742560e-03,7.237778295751342086e-03,7.058827090018123321e-03,6.946015476010293510e-03
4.168693834703355242e+04,8.746006606505757688e-03,9.429430890818654015e-03,7.815198821214824204e-03,7.231118746840225001e-03,6.882063494034607390e-03,6.694186575752307349e-03,6.577516088199401173e-03
4.265795188015925669e+04,8.512328115943927631e-03,9.159340368081520314e-03,7.494765453119144223e-03,6.884552092089925475e-03,6.525239818700694430e-03,6.328992797743795799e-03,6.208452410532081141e-03
4.365158322401656187e+04,8.289485617452449495e-03,8.902888131324625948e-03,7.191940029386655400e-03,6.558280249837013590e-03,6.191170925625376006e-03,5.987848445729270809e-03,5.863569905606378849e-03
4.466835921509634500e+04,8.089303332113962144e-03,8.673814491469348034e-03,6.923705081760727145e-03,6.270661833229370340e-03,5.898771726741914613e-03,5.690172261792095232e-03,5.562428869615425146e-03
4.570881896148751548e+04,7.920696534184102841e-03,8.482015531731314228e-03,6.702660859728920908e-03,6.035386424629413452e-03,5.662038255566831900e-03,5.450252679357218098e-03,5.319467167727566677e-03
4.677351412871981302e+04,7.786329517916017184e-03,8.329773693049392566e-03,6.532552818481729938e-03,5.856533132748338068e-03,5.484905235868153123e-03,5.272017701428263932e-03,5.138726370265350209e-03
4.786300923226380110e+04,7.685041969617611990e-03,8.214632766754355678e-03,6.411426848395288501e-03,5.732063309163345013e-03,5.364887884675499999e-03,5.152762264620704656e-03,5.017603673882603185e-03
4.897788193684466387e+04,7.610746963732931830e-03,8.128747868688390721e-03,6.330689629956838885e-03,5.652665421470897539e-03,5.291913254672847566e-03,5.081995689027763406e-03,4.945660661585869582e-03
5.011872336272725079e+04,7.555351256437052229e-03,8.062230525483235141e-03,6.278736388808161054e-03,5.605627852187321757e-03,5.252316245740795697e-03,5.045526546976000781e-03,4.908725383880275725e-03
5.128613839913647826e+04,7.509101061561511761e-03,8.003986226596548209e-03,6.241981119306068242e-03,5.575983389694750061e-03,5.230106328016354521e-03,5.026800727940568606e-03,4.890222712112726050e-03
5.248074602497722663e+04,7.462450966479228925e-03,7.943982453486164025e-03,6.207517618035852600e-03,5.549431890541986143e-03,5.210045691247820222e-03,5.010054788661261194e-03,4.874342263498491513e-03
5.370317963702532870e+04,7.407606106957667289e-03,7.874836188204212273e-03,6.165161509291886173e-03,5.514617633641813801e-03,5.180075730150552997e-03,4.982822493470056083e-03,4.848546434806854169e-03
5.495408738576248288e+04,7.337814462051133260e-03,7.791066806815598843e-03,6.107033569087757380e-03,5.462925599923930398e-03,5.131199139674626382e-03,4.935853190145691322e-03,4.803509574991662867e-03
5.623413251903490891e+04,7.249322351694887506e-03,7.690701200559132977e-03,6.029696900389951153e-03,5.390778446886753880e-03,5.059875146955340394e-03,4.865543159004184770e-03,4.735541142940499076e-03
5.754399373371566617e+04,7.139421110723627277e-03,7.572628293903238203e-03,5.931138774298959013e-03,5.296382331020107678e-03,4.964643932812811723e-03,4.770484408952966292e-03,4.643121466126749232e-03
5.888436553555884166e+04,7.008666756807984538e-03,7.438552984831359877e-03,5.813244523812747915e-03,5.182344294648560078e-03,4.848746954235661107e-03,4.654119705862928835e-03,4.529572535072592943e-03
6.025595860743580852e+04,6.859902278835450576e-03,7.291332104415152934e-03,5.679283764118784120e-03,5.052659003184412946e-03,4.716831948857529329e-03,4.521305279543017842e-03,4.399593208386323208e-03
6.165950018614822329e+04,6.698590698929609427e-03,7.135268775399120078e-03,5.534246507821079068e-03,4.912927592256937162e-03,4.575086851010846771e-03,4.378445170857673402e-03,4.259402956000450484e-03
6.309573444801929872e+04,6.533923993475580956e-03,6.977358049208610621e-03,5.385707491715780934e-03,4.771035487879556058e-03,4.431758340462839396e-03,4.233967834290946163e-03,4.117233671245871043e-03
6.456542290346549271e+04,6.377138159738416148e-03,6.825895781145645790e-03,5.242256077236493068e-03,4.635476424104835805e-03,4.295431729894627973e-03,4.096589552941017065e-03,3.981611598005307950e-03
6.606934480075964530e+04,6.241024348306190711e-03,6.690617722559033705e-03,5.113538919821357907e-03,4.515346963170545000e-03,4.174996434519272388e-03,3.975275355333251007e-03,3.861340974922413630e-03
6.760829753919818904e+04,6.139096235783001766e-03,6.582660953162498309e-03,5.010502749221408883e-03,4.420877376834004245e-03,4.080346182159221187e-03,3.879981317793435892e-03,3.766288838517555318e-03
6.918309709189362184e+04,6.083376744113627201e-03,6.512728065206409463e-03,4.943674781378222874e-03,4.361806341167690643e-03,4.020851721415529510e-03,3.820149887058499252e-03,3.705890097915390952e-03
7.079457843841373688e+04,6.082227801546665792e-03,6.489182117668753670e-03,4.921218434845281084e-03,4.345548977726614373e-03,4.003616316339703336e-03,3.802922100731141557e-03,3.687372564689776235e-03
7.244359600749905803e+04,6.139055781602174508e-03,6.516748503663193776e-03,4.947937013087147159e-03,4.376443890988712324e-03,4.032880098646946486e-03,3.832571624683202196e-03,3.715187843601449550e-03
7.413102413009176962e+04,6.251336584924625794e-03,6.595244686705539761e-03,5.023820869698695894e-03,4.454288349148051440e-03,4.108513203899065436e-03,3.908947770699031793e-03,3.789428555801585812e-03
7.585775750291836448e+04,6.410805929031416356e-03,6.719057367555541192e-03,5.143158815658742042e-03,4.573360779786897652e-03,4.224963704355553032e-03,4.026378961057195359e-03,3.904685157449325900e-03
7.762471166286911466e+04,6.603663800570896969e-03,6.876839967183491324e-03,5.294191523906238012e-03,4.722030557480697346e-03,4.370783922646015625e-03,4.173202121439441824e-03,4.049539756222158247e-03
7.943282347242820833e+04,6.813442933219083890e-03,7.053923124157158650e-03,5.461438192032542528e-03,4.885033643731618788e-03,4.530803146752730541e-03,4.333950909365411573e-03,4.208719395946829665e-03
8.128305161640995357e+04,7.021685911948990881e-03,7.232431814374863654e-03,5.625467041151639702e-03,5.042957271650791093e-03,4.685434032332755003e-03,4.488665796877021157e-03,4.362361797834393533e-03
8.317637711026708712e+04,7.211554383572054555e-03,7.395111416521647253e-03,5.767199035312977132e-03,5.176722740944310168e-03,4.815186024831327044e-03,4.617508233598422059e-03,4.490630566148054448e-03
8.511380382023759012e+04,7.368404216328498790e-03,7.526253612333517334e-03,5.868787408253754029e-03,5.268309583494854530e-03,4.901391572782976165e-03,4.701530126944084356e-03,4.574481202161315499e-03
8.709635899560814141e+04,7.482247689367454643e-03,7.614379120144104847e-03,5.917071992135185948e-03,5.304336295304142891e-03,4.929928653448050965e-03,4.726466478699536088e-03,4.599489978585323893e-03
8.912509381337459490e+04,7.548304259272674115e-03,7.653725365435398199e-03,5.905216364575600202e-03,5.277863262614870647e-03,4.893250231934163745e-03,4.684805840201187489e-03,4.557953861112660349e-03
9.120108393559097021e+04,7.566263473398766523e-03,7.643703039288282652e-03,5.832625714683054192e-03,5.188334126119459669e-03,4.790430077482956718e-03,4.575821399456662941e-03,4.448955644317688710e-03
9.332543007969905739e+04,7.540928384061370074e-03,7.590123503008238195e-03,5.706499217941170612e-03,5.043459280306187252e-03,4.629319681150424054e-03,4.407741989111478229e-03,4.280589414591993991e-03
9.549925860214368731e+04,7.480659405663226715e-03,7.503399804399337944e-03,5.539910070644354402e-03,4.857186172378014956e-03,4.424520251099097606e-03,4.195624091764257879e-03,4.067843997606158946e-03
9.772372209558112081e+04,7.395844596065263496e-03,7.396707852621278029e-03,5.349845230866948596e-03,4.647819944464546583e-03,4.195498103845660132e-03,3.959415937548093831e-03,3.830681190023456448e-03
1.000000000000000000e+05,7.297803621080519755e-03,7.284479296400300091e-03,5.155241567481582202e-03,4.435932287829734075e-03,3.964359141493936992e-03,3.721663083301962171e-03,3.591736404016896648e-03
1.023292992280753679e+05,7.196959729792454935e-03,7.179702730150157829e-03,4.973566176177141897e-03,4.240620130771406357e-03,3.751845150257011874e-03,3.503423887546355288e-03,3.372207945494225343e-03
1.047128548050898535e+05,7.102071094869577203e-03,7.092676519901608759e-03,4.819117426785832735e-03,4.077613933188339868e-03,3.575190688965994290e-03,3.322105708927452009e-03,3.189669499104930573e-03
1.071519305237607041e+05,7.018730272787520805e-03,7.028943699498019573e-03,4.700143205257595151e-03,3.955915783415904149e-03,3.444469671106784644e-03,3.187766830840686912e-03,3.054330979853328749e-03
1.096478196143185050e+05,6.949091149997885762e-03,6.988955049341364148e-03,4.618339226704023560e-03,3.877210238660199967e-03,3.361894136092235391e-03,3.102449581925459388e-03,2.968360416504492102e-03
1.122018454301962920e+05,6.891835673501484419e-03,6.968218542943133142e-03,4.568994292223757178e-03,3.835887369878760063e-03,3.321756773208249091e-03,3.060166798059925884e-03,2.925842914707189012e-03
1.148153621496881678e+05,6.842859286646212590e-03,6.958442569566103061e-03,4.542491930514485840e-03,3.820752133345411278e-03,3.312206378796362163e-03,3.048755124977986074e-03,2.914642806578754582e-03
1.174897554939530382e+05,6.796184958249653491e-03,6.949126604517507147e-03,4.526375885294344793e-03,3.817359468145936283e-03,3.317744698007375932e-03,3.052435348280456168e-03,2.918961684891903906e-03
1.202264434617413062e+05,6.745642121469891915e-03,6.929799704890728627e-03,4.508546752503160907e-03,3.811754707726866791e-03,3.323245385714103731e-03,3.055949245590838543e-03,2.923500534230957099e-03
1.230268770812381117e+05,6.685358954103199844e-03,6.891283355998211596e-03,4.478661344526807357e-03,3.792059618124069692e-03,3.315650029531332522e-03,3.046253783804593780e-03,2.915145132474805927e-03
1.258925411794166139e+05,6.611708577367325819e-03,6.827827500111773897e-03,4.430700927928230004e-03,3.751436763177441736e-03,3.287126879020974522e-03,3.015724936777499331e-03,2.886188451177906702e-03
1.288249551693134854e+05,6.523516533584423210e-03,6.737751642503554857e-03,4.363291174498016775e-03,3.688397275862551061e-03,3.235467390555088821e-03,2.962484998773864432e-03,2.834659783142848537e-03
1.318256738556407508e+05,6.422846486995108586e-03,6.623950914610363984e-03,4.279667305232196309e-03,3.606551685793237677e-03,3.163777731753733991e-03,2.890005122357160172e-03,2.763925562928889676e-03
1.348962882591653324e+05,6.314525328313747368e-03,6.493287841503846136e-03,4.186294998567283675e-03,3.512987558351676060e-03,3.078806542744617382e-03,2.805334650776683016e-03,2.680919773987385825e-03
1.380384264602883777e+05,6.205799327625815057e-03,6.355889845286799740e-03,4.091668647852986229e-03,3.416743929149926133e-03,2.989342821981491420e-03,2.717387796098113140e-03,2.594439793565768253e-03
1.412537544622755377e+05,6.105529077041000480e-03,6.223652179051268260e-03,4.004259033229357230e-03,3.326352896871118472e-03,2.903611973527124752e-03,2.634237780371171105e-03,2.512434584475017885e-03
1.445439770745928108e+05,6.022566116582698387e-03,6.108353441766989703e-03,3.930652067250239856e-03,3.247968821286041727e-03,2.827341738789168439e-03,2.561184254691070521e-03,2.440097220417308983e-03
1.479108388168207312e+05,5.964816505254466258e-03,6.020400850900547475e-03,3.875181745258441876e-03,3.185055967144183754e-03,2.763544292121499889e-03,2.500594290395856747e-03,2.379706814100986372e-03
1.513561248436207243e+05,5.938191685947834773e-03,5.967252745357733146e-03,3.838668551598044525e-03,3.137211593275102215e-03,2.711226682924925552e-03,2.450673651930418938e-03,2.329393316048003655e-03
1.548816618912482809e+05,5.945445451721509747e-03,5.952392560870101157e-03,3.818680538638025319e-03,3.100810100800434257e-03,2.666215042038086111e-03,2.406458916007619356e-03,2.284143952883622899e-03
1.584893192461114086e+05,5.986126937149067150e-03,5.975163905920616650e-03,3.810024197756810456e-03,3.069604376269199908e-03,2.621786723001199790e-03,2.360558102190052441e-03,2.236520840343748234e-03
1.621810097358929925e+05,6.056171867341010595e-03,6.030562744305413905e-03,3.805469421662779472e-03,3.035837849394212515e-03,2.569965942872117198e-03,2.304575464837820692e-03,2.178105602478307319e-03
1.659586907437559566e+05,6.148711323380899596e-03,6.110335986332294210e-03,3.797116117318914685e-03,2.991637399518502164e-03,2.502967234394262285e-03,2.230616513447611186e-03,2.100986669241061873e-03
1.698243652461745951e+05,6.255413479119191836e-03,6.204703469755100051e-03,3.778623575615235215e-03,2.931575277921429426e-03,2.415955970180458118e-03,2.134120963220530881e-03,2.000637028127649070e-03
1.737800828749376233e+05,6.367250564469504638e-03,6.303391016864017329e-03,3.745739870386737176e-03,2.852867829185469668e-03,2.307182102302188925e-03,2.013926651860812808e-03,1.875969845009972702e-03
1.778279410038922797e+05,6.475783822316923469e-03,6.397162854479266497e-03,3.697638593379138847e-03,2.756892498910868718e-03,2.179593979572965780e-03,1.873829460026047887e-03,1.730934030825157909e-03
1.819700858609982533e+05,6.574907107095862187e-03,6.479674452161052894e-03,3.638127200592560472e-03,2.650076576237536761e-03,2.041574583542625238e-03,1.723230791378155572e-03,1.575155730726484054e-03
1.862087136662865523e+05,6.660480543243046773e-03,6.546910503921230667e-03,3.573815795005386761e-03,2.541744028389845891e-03,1.904551980473641716e-03,1.574592272503338997e-03,1.421376842466894443e-03
1.905460717963248317e+05,6.731134277502548446e-03,6.597690233156251922e-03,3.513532817693692904e-03,2.443152201154163289e-03,1.781777796495674334e-03,1.442073262768993509e-03,1.284054059923870087e-03
1.949844599758045515e+05,6.788020059257202088e-03,6.633246737413838953e-03,3.467133060385359320e-03,2.366100540436723906e-03,1.686712154278454312e-03,1.339857353151968026e-03,1.177655771338952237e-03
1.995262314968878927e+05,6.833940071375513292e-03,6.656229133538318909e-03,3.442922352780472539e-03,2.320005468728192528e-03,1.629758074140268825e-03,1.278764410091302005e-03,1.113210244833623538e-03
2.041737944669527351e+05,6.872156734910882941e-03,6.669451125866131605e-03,3.445779901585156735e-03,2.309788556949670963e-03,1.616000812894243920e-03,1.263941228753043397e-03,1.095957588805696742e-03
2.089296130854040966e+05,6.906577033708187832e-03,6.676672451070909606e-03,3.478222838482877746e-03,2.337366489444198288e-03,1.646767784890707268e-03,1.296540367580009071e-03,1.127040632687069995e-03
2.137962089502232557e+05,6.939886417469801928e-03,6.680760526950320181e-03,3.538447568061459103e-03,2.399619766637748480e-03,1.717689459834673702e-03,1.371762435087616220e-03,1.201550881629425294e-03
2.187761623949551722e+05,6.973773954834883854e-03,6.684633188950265745e-03,3.622370196561346817e-03,2.491015263539004924e-03,1.821568411123534494e-03,1.481862010071978430e-03,1.311573325790931031e-03
2.238721138568337774e+05,7.008259629187385542e-03,6.690691526179667892e-03,3.724306674636349099e-03,2.604661054699876008e-03,1.949813122735102790e-03,1.617700671244482000e-03,1.447798940313725895e-03
2.290867652767774707e+05,7.041565172369609535e-03,6.700265978932765099e-03,3.837620828595012402e-03,2.733094567197921591e-03,2.093411736457649521e-03,1.769747904546435484e-03,1.600569041877386144e-03
2.344228815319922578e+05,7.070452730647177816e-03,6.713449498851920515e-03,3.955695218705546252e-03,2.869391747047425438e-03,2.244334720004826332e-03,1.929518706950710070e-03,1.761347377806084724e-03
2.398832919019489782e+05,7.090269575220134284e-03,6.728522218049174872e-03,4.072001162151511408e-03,3.007009804739700816e-03,2.395410912813392308e-03,2.089453012802619872e-03,1.922589187454710764e-03
2.454708915685028478e+05,7.095915798889327469e-03,6.741911209682519349e-03,4.180244665828345210e-03,3.139693533836995700e-03,2.540197626957257926e-03,2.242737107912397190e-03,2.077550603805955812e-03
2.511886431509582035e+05,7.082383061448991983e-03,6.748484846820966554e-03,4.274138655118360844e-03,3.260776873321702234e-03,2.672162240066556973e-03,2.382436439562032101e-03,2.219370353883008858e-03
2.570395782768864592e+05,7.045713484598420742e-03,6.742149840304694983e-03,4.347253819353069475e-03,3.362722906380660477e-03,2.784029406181326351e-03,2.500820830087435807e-03,2.340345009075536515e-03
2.630267991895381710e+05,6.983893651167191914e-03,6.717308700946350401e-03,4.393978971945771035e-03,3.438132637440686167e-03,2.868661809529193460e-03,2.590281670816815124e-03,2.432819746904680593e-03
2.691534803926913883e+05,6.897450960530848718e-03,6.670143001184081384e-03,4.409726818701303896e-03,3.479962832984120989e-03,2.919157872198455302e-03,2.643453741123310760e-03,2.489295084835945870e-03
2.754228703338169144e+05,6.789790798015735498e-03,6.599767245269155987e-03,4.392063852866526404e-03,3.483240726305857765e-03,2.930577226109436044e-03,2.655054495949606044e-03,2.504275665075421202e-03
2.818382931264454965e+05,6.666806649791098480e-03,6.508554123894002424e-03,4.341095467654207569e-03,3.445904257126080478e-03,2.900813306636018142e-03,2.622812672892244068e-03,2.475243141172801982e-03
2.884031503126605530e+05,6.536298558908017371e-03,6.402001900264205243e-03,4.259617287870423943e-03,3.369361146991013082e-03,2.831187143936999238e-03,2.548092046011188848e-03,2.403325490691316565e-03
2.951209226666383911e+05,6.407014291736417080e-03,6.288047188227605978e-03,4.153120022393045480e-03,3.258903047237864288e-03,2.726948174187578729e-03,2.436425369823786054e-03,2.293874681338251877e-03
3.019951720402018982e+05,6.287553866907708358e-03,6.175573370722328009e-03,4.029028891100076143e-03,3.122894590586356052e-03,2.596478000530175884e-03,2.296662097903853957e-03,2.155650718406082727e-03
3.090295432513591950e+05,6.185343167321164133e-03,6.073492205291557838e-03,3.896304649482610228e-03,2.972316739060279576e-03,2.450883542059075198e-03,2.140511142563231075e-03,2.000383999316989510e-03
3.162277660168379080e+05,6.105784451412958613e-03,5.989242053627590739e-03,3.763854733238455267e-03,2.818420531799850984e-03,2.301478458811387351e-03,1.979901550507661648e-03,1.840102000484061719e-03
3.235936569296281086e+05,6.052171450312466422e-03,5.928593269387392832e-03,3.640624210978991946e-03,2.672622545593628801e-03,2.159761459312784480e-03,1.826927854591739279e-03,1.687074277729497165e-03
3.311311214825907955e+05,6.025503845087772960e-03,5.895194374141087337e-03,3.534945528001909830e-03,2.545318241853198032e-03,2.036127109025042022e-03,1.692548476890417880e-03,1.552455504968854819e-03
3.388441561392027652e+05,6.024748558274057100e-03,5.890744373978499052e-03,3.454039937373586631e-03,2.445131742697944071e-03,1.939092344323213070e-03,1.585764194189234495e-03,1.445432614555868184e-03
3.467368504525316530e+05,6.047325061981986480e-03,5.915338640967876885e-03,3.403798640318852174e-03,2.378733336075751492e-03,1.875188913864166270e-03,1.513531811633745273e-03,1.373118584061996461e-03
3.548133892335753189e+05,6.089702243853656674e-03,5.967860333180968237e-03,3.388859968490534440e-03,2.351058437047252609e-03,1.849230887797661009e-03,1.481054507130798604e-03,1.340816640169085376e-03
3.630780547701010364e+05,6.147495502997381810e-03,6.046214259981394328e-03,3.412179505303247588e-03,2.365345155916933045e-03,1.864523617143019289e-03,1.492035049727044810e-03,1.352296683232362406e-03
3.715352290971727925e+05,6.216160457608536222e-03,6.147345130502882178e-03,3.474737980250989199e-03,2.422917520404010375e-03,1.922660599753574142e-03,1.548396102826434494e-03,1.409498277043565520e-03
3.801893963205612381e+05,6.290980120928780714e-03,6.267348160211158418e-03,3.575252217063182650e-03,2.523216155481535633e-03,2.023619288927129990e-03,1.650384445489184787e-03,1.512667812129408302e-03
3.890451449942804757e+05,6.366856639087272417e-03,6.400974085722130162e-03,3.709955243080065215e-03,2.663611409874129185e-03,2.165686250029343583e-03,1.796444076044681959e-03,1.660245874090500147e-03
3.981071705534969224e+05,6.439235897644340553e-03,6.542432627169048401e-03,3.873318665081486138e-03,2.839841692131483703e-03,2.345667060797697236e-03,1.983348605458061086e-03,1.848995413959779845e-03
4.073802778041130514e+05,6.503750715619941759e-03,6.684950770413866650e-03,4.057671190752583541e-03,3.045414605585536772e-03,2.558192112993869834e-03,2.205478312248344668e-03,2.073285634456964628e-03
4.168693834703355096e+05,6.556941271324611374e-03,6.821715387553055517e-03,4.254351714908799660e-03,3.272248679462006794e-03,2.796122752923981686e-03,2.455221820711121078e-03,2.325472053137748844e-03
4.265795188015925814e+05,6.596674165005598882e-03,6.946274170064845564e-03,4.454004952319082222e-03,3.510588428976599285e-03,3.050183820460239392e-03,2.722582760658404620e-03,2.595497925685147887e-03
4.365158322401656187e+05,6.622510096856338777e-03,7.053432786225537036e-03,4.647616344580178874e-03,3.749776224271118841e-03,3.309597392693030930e-03,2.995856708494710249e-03,2.871539367562139355e-03
4.466835921509634936e+05,6.635845966317701662e-03,7.139533887990122396e-03,4.826733672509303172e-03,3.978670581460457163e-03,3.562407412088157942e-03,3.262077232275163025e-03,3.140460841122654466e-03
4.570881896148751839e+05,6.639948861035452690e-03,7.203350780550493888e-03,4.984537433171176701e-03,4.186739278883936863e-03,3.796611770466705275e-03,3.508230199411500536e-03,3.389031501493923893e-03
4.677351412871981156e+05,6.639110322876471369e-03,7.245509216971506537e-03,5.115499079987993573e-03,4.364506091445096922e-03,4.000849128304511879e-03,3.722094273531861668e-03,3.604798169675594525e-03
4.786300923226380255e+05,6.638420012652763297e-03,7.268868395922035985e-03,5.216461867039140499e-03,4.505029400168733891e-03,4.166142731113190237e-03,3.894070387185654541e-03,3.777945817832643188e-03
4.897788193684466532e+05,6.642181721518567589e-03,7.277373302051502908e-03,5.285926572592794179e-03,4.603886121646603991e-03,4.286179161824826313e-03,4.017572072177342732e-03,3.901729071545309655e-03
5.011872336272724788e+05,6.653170758847308693e-03,7.275538424589022592e-03,5.324204653266105189e-03,4.659620504426802146e-03,4.358079004835719444e-03,4.089775249380244240e-03,3.973245100348650645e-03
5.128613839913647971e+05,6.672352602033933440e-03,7.267852703725641121e-03,5.333463824308264968e-03,4.674067957523573083e-03,4.382919503479451584e-03,4.112147452321254261e-03,3.993988593797578347e-03
5.248074602497722954e+05,6.698428117257178120e-03,7.258162780915319683e-03,5.317247869689344618e-03,4.651716722644413243e-03,4.365113358475983599e-03,4.089720975232216844e-03,3.969112207976147923e-03
5.370317963702531997e+05,6.728139984587225286e-03,7.249032107125632889e-03,5.279484481032075370e-03,4.598286583023017057e-03,4.310939648136035904e-03,4.029445753316296050e-03,3.905754027019430960e-03
5.495408738576248288e+05,6.757423170305315238e-03,7.242321542672917369e-03,5.225148709062520276e-03,4.521225809315293845e-03,4.228908705740858955e-03,3.940538794351326410e-03,3.813370508979257566e-03
5.623413251903491328e+05,6.782079165235676589e-03,7.238713864019626597e-03,5.159001660152089108e-03,4.428048859518590383e-03,4.127927107073387468e-03,3.832503405477639437e-03,3.701729775383981805e-03
5.754399373371566180e+05,6.798814466916995765e-03,7.238035233767008657e-03,5.085191663754811721e-03,4.325524008785456599e-03,4.016201157909989397e-03,3.713985830163266198e-03,3.579727473960499316e-03
5.888436553555884166e+05,6.806124016123269588e-03,7.239912682215601976e-03,5.007607443032295602e-03,4.219980340163380014e-03,3.901438313509808520e-03,3.593003885988751544e-03,3.455607280007650609e-03
6.025595860743580852e+05,6.804212551761730510e-03,7.243515730174082505e-03,4.928656855732948920e-03,4.115901672558105497e-03,3.789230654957343770e-03,3.475341338313499891e-03,3.335341199134781495e-03
6.165950018614821602e+05,6.795121229224481731e-03,7.247760708859395454e-03,4.849724223304529083e-03,4.016230819469152231e-03,3.683184896968287343e-03,3.364702404489713656e-03,3.222756177703320606e-03
6.309573444801929872e+05,6.781913441961683921e-03,7.251630076033868666e-03,4.771128779159691108e-03,3.922267068517757554e-03,3.584804224107496044e-03,3.262649937302354933e-03,3.119470816942233968e-03
6.456542290346549125e+05,6.767993016043112077e-03,7.253936954553911499e-03,4.692202222533934340e-03,3.833686321527191368e-03,3.493419238852522174e-03,3.168549643078631683e-03,3.024822124979256906e-03
6.606934480075964238e+05,6.756160917345602028e-03,7.253624899854550431e-03,4.612084844886676915e-03,3.749260437485268417e-03,3.407004900352376790e-03,3.080371130586605482e-03,2.936665286427851684e-03
6.760829753919818904e+05,6.748087686980011775e-03,7.249580263295101260e-03,4.530025395533031699e-03,3.667306463258786318e-03,3.322773835028311473e-03,2.995337954827162474e-03,2.852033811832854326e-03
6.918309709189363057e+05,6.744070557212430289e-03,7.240914673423217568e-03,4.446108261453899160e-03,3.586437430060561427e-03,3.238080737936683065e-03,2.910762835195556709e-03,2.767987426096456694e-03
7.079457843841373688e+05,6.743204554979582294e-03,7.227070115426968699e-03,4.361531191402825101e-03,3.506256269602291142e-03,3.151443515968352978e-03,2.825094567984682940e-03,2.682710316526613990e-03
7.244359600749906385e+05,6.743742734753764394e-03,7.207867426603089406e-03,4.278655139010459525e-03,3.427536055656608786e-03,3.062903029446039423e-03,2.738242485151913975e-03,2.595866251769675479e-03
7.413102413009176962e+05,6.743806452716912328e-03,7.183656425306528780e-03,4.200883958170022366e-03,3.352555503458400088e-03,2.974633685688221445e-03,2.652192536264173089e-03,2.509265352993827851e-03
7.585775750291835284e+05,6.742103757560026153e-03,7.155305787903970191e-03,4.132079875820328027e-03,3.284468964251659011e-03,2.890344161519069806e-03,2.570395933726750924e-03,2.426273239754996730e-03
7.762471166286912048e+05,6.738637892852993375e-03,7.124455407973992287e-03,4.076170751633734907e-03,3.226966855724393204e-03,2.814923914187801406e-03,2.497395663433744049e-03,2.351457026767620178e-03
7.943282347242821706e+05,6.734628492722029292e-03,7.093089329558981138e-03,4.036332365906281951e-03,3.183337217383736938e-03,2.753262088844572134e-03,2.437672667679737556e-03,2.289410859900201795e-03
8.128305161640995648e+05,6.732549615118567192e-03,7.063676033328952081e-03,4.015008011726225491e-03,3.156414429202883919e-03,2.710024112021573988e-03,2.395484890724402897e-03,2.244595796119782782e-03
8.317637711026708130e+05,6.735292653845337610e-03,7.038584384666643663e-03,4.012845527734034551e-03,3.147017645938960956e-03,2.687657469726755736e-03,2.372852485718524376e-03,2.219262370068645056e-03
8.511380382023758721e+05,6.745721215163631365e-03,7.020028676666746278e-03,4.028899023511084421e-03,3.154090463463334135e-03,2.686296725001355301e-03,2.369518247255344816e-03,2.213388904365855801e-03
8.709635899560814723e+05,6.765520475324588411e-03,7.009479452844493558e-03,4.060586581501747505e-03,3.174638626121444214e-03,2.703562834331249554e-03,2.382829018029560854e-03,2.224527358654537941e-03
8.912509381337459199e+05,6.794661759629571501e-03,7.007356249095280168e-03,4.103723209163023800e-03,3.203557926941828088e-03,2.734246169342236486e-03,2.407430444881526049e-03,2.247457631797462017e-03
9.120108393559096148e+05,6.831149104535829547e-03,7.013018417661926948e-03,4.152786798932999943e-03,3.234101629624433830e-03,2.770828322597505052e-03,2.435804061569904304e-03,2.274722189429053028e-03
9.332543007969905157e+05,6.871480956780381608e-03,7.024753706783823208e-03,4.201778967056160607e-03,3.258939733801818114e-03,2.804745292702261715e-03,2.459566344547918244e-03,2.297911135172244629e-03
9.549925860214368440e+05,6.910911622571081110e-03,7.040155585462600472e-03,4.244868927631115750e-03,3.271303965663622127e-03,2.827734042420628792e-03,2.470856716826631480e-03,2.309086796100137326e-03
9.772372209558112081e+05,6.944863476268297274e-03,7.056433531973675156e-03,4.277082042361611373e-03,3.265799575729980836e-03,2.832838219559802913e-03,2.463302078143434111e-03,2.301750305906721372e-03
1.000000000000000000e+06,6.969664914878497160e-03,7.071154692559133807e-03,4.295171176750736848e-03,3.239712596918684247e-03,2.815869717325699198e-03,2.433488137811047440e-03,2.272358105629311651e-03
1.023292992280753679e+06,6.983273135185997724e-03,7.082297266139738270e-03,4.297605159061897682e-03,3.193221352418390904e-03,2.775886667575069855e-03,2.381379502183984375e-03,2.220765529170675139e-03
1.047128548050898477e+06,6.985776396353221042e-03,7.088988619436888128e-03,4.285106617911333543e-03,3.129685374278853675e-03,2.715368531242832398e-03,2.310379213415946365e-03,2.150296906908090618e-03
1.071519305237604771e+06,6.979346357413396609e-03,7.091323609255461256e-03,4.260040564690989809e-03,3.054822517310969675e-03,2.639486773762252537e-03,2.226445551595647703e-03,2.066869707130858467e-03
1.096478196143182926e+06,6.967591821731345704e-03,7.090407423964347963e-03,4.225956115781474148e-03,2.975879260830469053e-03,2.555300162138398994e-03,2.137221271208315700e-03,1.978118629005002661e-03
1.122018454301965190e+06,6.954747576257455655e-03,7.087875896702362961e-03,4.186745440556060779e-03,2.900033381582619012e-03,2.470071250523113871e-03,2.050205733020731176e-03,1.891546061359679299e-03
1.148153621496884152e+06,6.944806747717358064e-03,7.085663897431003500e-03,4.146179192545104697e-03,2.833377503738340741e-03,2.390257546311634618e-03,1.971642859180057841e-03,1.813386192345617679e-03
1.174897554939530324e+06,6.940673743037846163e-03,7.085432851188577970e-03,4.107177363088431767e-03,2.779872964864538165e-03,2.320440997172891571e-03,1.905510249663590816e-03,1.747588165538087367e-03
1.202264434617413208e+06,6.943550696294578141e-03,7.088358365210852344e-03,4.071688602172951650e-03,2.740816943157183948e-03,2.262711492038020286e-03,1.852918093561350347e-03,1.695196137391306607e-03
1.230268770812381059e+06,6.952896559423749588e-03,7.094811963093490721e-03,4.040385858506151222e-03,2.715003339604867786e-03,2.216850818297046253e-03,1.812518937068400247e-03,1.654785620482104262e-03
1.258925411794166081e+06,6.966567348026148597e-03,7.104444435724313958e-03,4.013054737018618284e-03,2.699304164552762068e-03,2.180813522134487318e-03,1.781111154655071020e-03,1.623074154332853746e-03
1.288249551693132380e+06,6.981452807938274413e-03,7.116146820831437819e-03,3.988255288770696169e-03,2.688914232165626281e-03,2.150841073150387348e-03,1.753977690363445977e-03,1.595287276290931894e-03
1.318256738556404831e+06,6.994050954319117573e-03,7.128372234257756429e-03,3.964124657439169370e-03,2.678800872267439979e-03,2.122867627809032695e-03,1.726426884974641834e-03,1.566710436426333895e-03
1.348962882591655944e+06,7.001334879174161974e-03,7.139457415908514321e-03,3.938504165280709915e-03,2.664416460043260611e-03,2.093232840446916047e-03,1.694666072402829229e-03,1.533596133641612668e-03
1.380384264602886746e+06,7.001140890509155446e-03,7.147741904171954312e-03,3.909492172312453023e-03,2.642404906895029666e-03,2.059221204084114160e-03,1.656325577065357463e-03,1.493659218396473911e-03
1.412537544622755377e+06,6.992692325733140118e-03,7.151975519359219345e-03,3.875741648113563941e-03,2.611053844383856137e-03,2.019610278325087611e-03,1.610919129190079143e-03,1.446540717303864592e-03
1.445439770745927934e+06,6.976456674356493193e-03,7.151426118094134088e-03,3.836961215682091388e-03,2.570584081360826820e-03,1.974920297139246168e-03,1.560033522840902249e-03,1.393972243399431085e-03
1.479108388168207137e+06,6.954054611205304562e-03,7.145910153117451986e-03,3.794014944153156765e-03,2.523032081624658994e-03,1.927351163055880537e-03,1.507028714351680773e-03,1.339445633468069321e-03
1.513561248436207185e+06,6.927925084291582970e-03,7.135779186720780411e-03,3.748871278633542428e-03,2.471813792576074437e-03,1.880366510218337700e-03,1.456492375260558941e-03,1.287656024295351625e-03
1.548816618912479607e+06,6.900963896858893984e-03,7.121905186433757744e-03,3.704561721835720415e-03,2.421287368731651381e-03,1.838184914289429841e-03,1.413479652160873085e-03,1.243707197698909039e-03
1.584893192461110884e+06,6.875930635370298624e-03,7.105488743203617653e-03,3.664415039169905894e-03,2.375782415072679246e-03,1.804829966576142241e-03,1.382488466767776850e-03,1.212102205891724301e-03
1.621810097358933184e+06,6.855364107016322962e-03,7.087977281747246706e-03,3.631894389247681924e-03,2.339269427033018912e-03,1.783678605763397039e-03,1.366920036544136191e-03,1.196180713102995953e-03
1.659586907437563175e+06,6.841081540074973183e-03,7.070873131444007677e-03,3.609795110442272793e-03,2.314528362541781042e-03,1.776585777635942415e-03,1.368184987074271431e-03,1.197244692160770408e-03
1.698243652461746009e+06,6.834020231670415169e-03,7.055535185252233624e-03,3.599989697738900565e-03,2.302957912267177606e-03,1.783765183291216496e-03,1.385684425080493899e-03,1.214567802181705774e-03
1.737800828749376349e+06,6.834033982533614139e-03,7.043118656045489756e-03,3.603004524408671364e-03,2.304316117933261510e-03,1.803579083100870836e-03,1.416676217214554463e-03,1.245270805041436219e-03
1.778279410038922913e+06,6.840028592785303216e-03,7.034242860084081658e-03,3.618269043988475101e-03,2.317130382221536250e-03,1.833193130837182123e-03,1.457116294698381853e-03,1.285205260542026740e-03
1.819700858609982533e+06,6.850247446716798382e-03,7.029165144987073108e-03,3.644309615253013557e-03,2.339148770174546196e-03,1.869200115682646737e-03,1.502427516468111306e-03,1.329726008944194168e-03
1.862087136662865523e+06,6.862476870452499308e-03,7.027677364247630724e-03,3.678857334134788635e-03,2.367581955313808641e-03,1.908112679528579025e-03,1.548130780498767171e-03,1.374352295761789100e-03
1.905460717963244300e+06,6.874740259649757268e-03,7.029238796944049968e-03,3.719450244919777181e-03,2.399918617186249173e-03,1.947294062114504967e-03,1.590935615755193063e-03,1.415849811063123838e-03
1.949844599758041557e+06,6.885438068785108487e-03,7.033195327218926332e-03,3.763539792254194313e-03,2.434080026706232636e-03,1.985056075421447533e-03,1.628836920009011724e-03,1.452319215440685133e-03
1.995262314968882827e+06,6.893854562906541299e-03,7.038828066956957785e-03,3.808594054533997325e-03,2.468473763154584340e-03,2.020593325681637256e-03,1.661112131205720512e-03,1.483176405580641666e-03
2.041737944669531658e+06,6.900118137201168185e-03,7.045725504194647916e-03,3.852170964317647248e-03,2.501884361416498517e-03,2.053599705469257367e-03,1.687847338577484323e-03,1.508635058450783417e-03
2.089296130854040850e+06,6.904832730981072184e-03,7.053571560479918352e-03,3.891897443645763420e-03,2.533211670565142098e-03,2.083723362281968746e-03,1.709315513622631285e-03,1.529065765086068309e-03
2.137962089502232615e+06,6.908662823771725622e-03,7.062147196365001905e-03,3.925354082549307490e-03,2.561036530077861854e-03,2.109917802889803903e-03,1.725224549598218960e-03,1.544222812244290749e-03
2.187761623949551955e+06,6.911943344059848574e-03,7.071326843824781057e-03,3.950557368250237969e-03,2.583850204403391297e-03,2.130531930041350969e-03,1.734688463604217587e-03,1.553204522026062004e-03
2.238721138568338007e+06,6.914176895711814791e-03,7.080608524987568562e-03,3.965710647334957234e-03,2.599662882160885986e-03,2.142964136360157781e-03,1.735786686916634698e-03,1.554018080086954755e-03
2.290867652767769992e+06,6.914118053178714383e-03,7.089139841039611596e-03,3.969727508578712281e-03,2.606615863474998594e-03,2.144513698246299123e-03,1.726388547231928966e-03,1.544438853631668147e-03
2.344228815319918096e+06,6.909915639084210012e-03,7.095626295392756105e-03,3.962462808153795549e-03,2.603417589572204656e-03,2.133077480338536457e-03,1.704835601128703703e-03,1.522699181028114128e-03
2.398832919019494671e+06,6.899728759709334441e-03,7.098472881264535073e-03,3.944761113651999024e-03,2.589610165263968745e-03,2.107616628869321291e-03,1.670415164989149910e-03,1.488006719740402745e-03
2.454708915685033426e+06,6.882275706786283344e-03,7.096057339548315912e-03,3.918595735181639936e-03,2.566031225799899479e-03,2.068970762369341538e-03,1.624228889875682386e-03,1.441412533389954155e-03
2.511886431509582326e+06,6.857242429387760962e-03,7.087243248671430684e-03,3.886936368696269819e-03,2.534926781886587439e-03,2.019929132122996306e-03,1.569250276968857036e-03,1.385880252294400573e-03
2.570395782768864650e+06,6.825727198163811932e-03,7.071611460581795142e-03,3.853214400669725901e-03,2.499427892918273855e-03,1.964665553160682612e-03,1.509769737584398287e-03,1.325714235193397065e-03
2.630267991895381361e+06,6.789901936844056421e-03,7.049875250345686607e-03,3.821179613228387409e-03,2.463298935020634319e-03,1.908317417700600323e-03,1.450927109665337434e-03,1.266084144629636612e-03
2.691534803926913999e+06,6.752780874242414466e-03,7.023817480828029210e-03,3.794121397302154843e-03,2.430149006756400498e-03,1.856018853698069562e-03,1.397735040833256257e-03,1.212028967292897233e-03
2.754228703338163439e+06,6.717328808964999863e-03,6.996246188553807352e-03,3.774650253140399321e-03,2.402992840286387842e-03,1.812122678800834113e-03,1.354253752988382941e-03,1.167602523228096273e-03
2.818382931264449377e+06,6.685956202052132681e-03,6.970394108640719233e-03,3.764275541295769145e-03,2.383732362782849286e-03,1.779478423940947587e-03,1.322839090766014412e-03,1.135116917985414062e-03
2.884031503126611467e+06,6.660005888514772265e-03,6.949632784763970679e-03,3.763340680564677097e-03,2.373158605502222358e-03,1.759357992178794440e-03,1.304135302030257678e-03,1.115136848411288567e-03
2.951209226666389965e+06,6.639474911275419951e-03,6.936736622888524384e-03,3.771028786938668362e-03,2.370961478450431172e-03,1.751395650624206629e-03,1.297100372868136790e-03,1.106510436623251445e-03
3.019951720402019098e+06,6.623252642843600879e-03,6.933533578840207073e-03,3.785613304753418853e-03,2.376016689298756420e-03,1.753989195600669411e-03,1.299498866627695880e-03,1.106874888783085202e-03
3.090295432513591833e+06,6.609690377724511054e-03,6.940508869012118956e-03,3.804762939173535544e-03,2.386767947369543633e-03,1.764877695577173750e-03,1.308655979378745568e-03,1.113470074689146229e-03
3.162277660168379545e+06,6.596977658466459705e-03,6.956825052960818705e-03,3.825930394126951083e-03,2.401282997159017493e-03,1.781292074305732215e-03,1.321628344163116447e-03,1.123308375355466923e-03
3.235936569296280853e+06,6.584039075118194514e-03,6.980414209870041374e-03,3.846699684103021925e-03,2.417668229859293912e-03,1.800637422840275495e-03,1.336015310674219716e-03,1.134042497046763810e-03
3.311311214825907722e+06,6.570738705762375204e-03,7.008318647356415361e-03,3.865066792718625886e-03,2.434083404081731263e-03,1.820627244733861441e-03,1.350074509871740901e-03,1.144076265375197892e-03
3.388441561392020434e+06,6.558107742416755329e-03,7.037311823589466678e-03,3.879539663753870868e-03,2.448874665911259484e-03,1.839532492536087062e-03,1.362903038636554187e-03,1.152772396746851126e-03
3.467368504525309429e+06,6.548119372494409264e-03,7.064301779881512929e-03,3.889144740873923169e-03,2.460542971408882611e-03,1.855960828918688712e-03,1.374054973382753076e-03,1.160014443193890885e-03
3.548133892335760407e+06,6.543282927010672309e-03,7.087084555255467912e-03,3.893415823972502972e-03,2.468106970927274203e-03,1.869253668900955215e-03,1.383835191445404811e-03,1.166480371356121105e-03
3.630780547701017465e+06,6.546189121440850432e-03,7.104515832575175084e-03,3.892271642092505132e-03,2.471102284280471319e-03,1.879223378322860630e-03,1.392879595363291081e-03,1.173156412528146694e-03
3.715352290971728042e+06,6.558936561636015926e-03,7.116725508392635242e-03,3.885939008739660618e-03,2.469749491280258044e-03,1.886127042005617330e-03,1.401932971499643367e-03,1.181040382420359657e-03
3.801893963205612730e+06,6.582751874392873612e-03,7.125000095914494486e-03,3.874848914482968698e-03,2.464898527970386683e-03,1.890394591763830314e-03,1.411514097798777321e-03,1.190765272889595565e-03
3.890451449942804873e+06,6.617909538565326828e-03,7.131303781886025837e-03,3.859624177001208262e-03,2.457855067728724214e-03,1.892288619661019328e-03,1.421456530746130400e-03,1.202072942965865324e-03
3.981071705534969456e+06,6.663525156967931712e-03,7.137774221534220163e-03,3.841078506313830212e-03,2.450108161284309145e-03,1.891713899336491291e-03,1.430780211715807848e-03,1.213686266145483751e-03
4.073802778041122016e+06,6.717927303514373630e-03,7.146180897917473254e-03,3.820218846089426176e-03,2.442971261745814637e-03,1.887974565598578985e-03,1.437477998540244786e-03,1.223120152197221472e-03
4.168693834703346714e+06,6.778627500426164659e-03,7.157466161776629768e-03,3.798161477246374783e-03,2.437199499170339314e-03,1.879625819963519828e-03,1.438484128251779712e-03,1.226697191589008447e-03
4.265795188015934080e+06,6.842599484682286917e-03,7.171599278823066054e-03,3.776146061832990741e-03,2.432916335345927054e-03,1.864843775128895674e-03,1.430313785454434463e-03,1.220299494373297284e-03
4.365158322401665151e+06,6.906533818846820501e-03,7.187602263462886457e-03,3.755318810181904748e-03,2.429663672699430756e-03,1.841742773348537931e-03,1.409546119890043876e-03,1.199929241441497624e-03
4.466835921509634703e+06,6.966815236150693084e-03,7.203847069829582422e-03,3.736873002929223201e-03,2.426686007040556887e-03,1.809091889681827643e-03,1.373823437229154502e-03,1.162825653551365079e-03
4.570881896148751490e+06,7.019858072260130519e-03,7.218476895292297475e-03,3.721684366638092992e-03,2.423289987732671173e-03,1.766824362773376832e-03,1.322556051350321253e-03,1.108231963743635563e-03
4.677351412871981040e+06,7.062216306493854234e-03,7.229713243851977264e-03,3.710374514458325557e-03,2.419068314076522081e-03,1.716189572324416717e-03,1.257173208913358936e-03,1.037683119438279978e-03
4.786300923226380721e+06,7.090925573244666671e-03,7.236091046208049590e-03,3.703151033153029813e-03,2.414187835623543815e-03,1.660001700806698188e-03,1.181402435992339687e-03,9.552536944921325140e-04
4.897788193684455939e+06,7.103661578239108335e-03,7.236644980178411936e-03,3.699774295012820454e-03,2.409297628056624417e-03,1.602102571803905870e-03,1.100604548592366231e-03,8.668395703118191454e-04
5.011872336272714660e+06,7.099206823401888605e-03,7.230918107605621703e-03,3.699619038494973613e-03,2.405370473490976886e-03,1.546842068742628872e-03,1.021066560573950050e-03,7.793376352641445204e-04
5.128613839913658798e+06,7.077453282366637059e-03,7.218924125025174068e-03,3.701645410876989485e-03,2.403373880075439922e-03,1.498269933246858471e-03,9.488869354071519319e-04,6.994087992096346658e-04
5.248074602497734129e+06,7.039733441859858873e-03,7.201081371111796477e-03,3.704661891255437659e-03,2.403985083795254132e-03,1.459551625831847187e-03,8.891705730805238989e-04,6.326123210693285204e-04
5.370317963702532463e+06,6.988695425821864378e-03,7.178151505137897459e-03,3.707331691699736892e-03,2.407346242368322339e-03,1.432428059572371471e-03,8.451632394507271624e-04,5.824487091753770100e-04
5.495408738576248288e+06,6.928083904825790493e-03,7.151305802989780733e-03,3.708470850505936681e-03,2.413061847600113559e-03,1.417167782067098574e-03,8.180983566433342900e-04,5.502216107728889055e-04
5.623413251903491095e+06,6.862368528900448378e-03,7.121957063680814902e-03,3.707083718975211738e-03,2.420219686381223055e-03,1.412646180672779512e-03,8.071899943058784494e-04,5.350633944613286284e-04
5.754399373371566646e+06,6.796302901965921815e-03,7.091824624743835702e-03,3.702637858726158266e-03,2.427718621807377439e-03,1.416823691552029614e-03,8.101330607196737454e-04,5.344951697680645807e-04
5.888436553555883467e+06,6.734486278148373722e-03,7.062625317137426022e-03,3.695073578676921593e-03,2.434478883943088767e-03,1.427110017547816379e-03,8.235641099782815182e-04,5.449711407959267808e-04
6.025595860743568279e+06,6.680785497881383539e-03,7.036024951656678905e-03,3.684747202659291627e-03,2.439579888510973009e-03,1.440800341407169356e-03,8.436814093538756547e-04,5.625675010016377821e-04
6.165950018614809960e+06,6.638018924984795226e-03,7.013401249067437518e-03,3.672488160145954451e-03,2.442574040979280606e-03,1.455551274556042638e-03,8.668802317941931004e-04,5.836410602546135591e-04
6.309573444801942445e+06,6.607856282371315192e-03,6.995843183698358461e-03,3.659303701088546194e-03,2.443355574510609578e-03,1.469427945311119026e-03,8.900069714117385270e-04,6.051162926583811968e-04
6.456542290346562862e+06,6.590577589678072237e-03,6.984020024413179449e-03,3.646388711302352929e-03,2.442272414466564474e-03,1.481234859552127935e-03,9.108422156372652373e-04,6.249130995538166320e-04
6.606934480075964704e+06,6.585284455398969679e-03,6.978405031458918828e-03,3.634940764133910360e-03,2.439954815274548213e-03,1.490403916216978325e-03,9.280782514361824624e-04,6.418860958832298905e-04
6.760829753919818439e+06,6.590231635730118935e-03,6.979166517851412982e-03,3.625996274134004813e-03,2.437208942419619509e-03,1.496988040480657983e-03,9.414111188915344920e-04,6.558679967370118023e-04
6.918309709189362824e+06,6.602842950015376522e-03,6.986306240851308802e-03,3.620526413658463165e-03,2.434792018122714126e-03,1.501435790464433892e-03,9.512115310103192497e-04,6.672590757534028073e-04
7.079457843841372989e+06,6.620301661596821041e-03,6.999577421253044482e-03,3.619293589463466309e-03,2.433314927648515084e-03,1.504498691299578292e-03,9.584535403886042595e-04,6.769456876230426842e-04
7.244359600749891251e+06,6.639766893069234087e-03,7.018404517497317356e-03,3.622941178718946074e-03,2.433128690115249348e-03,1.507017123005439420e-03,9.643384426587465943e-04,6.859187681500751111e-04
7.413102413009162061e+06,6.658664993356615616e-03,7.041606575622147771e-03,3.631869973437280678e-03,2.434237141261411976e-03,1.509679254426065601e-03,9.699306564861869505e-04,6.949183252789548028e-04
7.585775750291851349e+06,6.674998917838452506e-03,7.067538301005663916e-03,3.646229938235019154e-03,2.436357757379382840e-03,1.512938542079980209e-03,9.759992614574153607e-04,7.043614849550771002e-04
7.762471166286927648e+06,6.687564175004085017e-03,7.093897139644139184e-03,3.665782523037295140e-03,2.438918718498897954e-03,1.516799493085117974e-03,9.826825985494722689e-04,7.140540603791498044e-04
7.943282347242821939e+06,6.695902136122742522e-03,7.118047162930034658e-03,3.689814527832306970e-03,2.441250414786584697e-03,1.520895238850107200e-03,9.895870716089170353e-04,7.233645324985056796e-04
8.128305161640995182e+06,6.700321645990011885e-03,7.137372220486253721e-03,3.717077525333982099e-03,2.442699299514628809e-03,1.524568684644837368e-03,9.958979155964677119e-04,7.313950201952839486e-04
8.317637711026708595e+06,6.701819096829216872e-03,7.149683041949889302e-03,3.745827197660908225e-03,2.442686132370898433e-03,1.526843297752580788e-03,1.000370032091281881e-03,7.369865738663824951e-04
8.511380382023759186e+06,6.701698375159896928e-03,7.153641212671042748e-03,3.774027773836042664e-03,2.440835527776073419e-03,1.526700898947203544e-03,1.001678824962450986e-03,7.390589964315246504e-04
8.709635899560796097e+06,6.701519336172349905e-03,7.148956897190664357e-03,3.799586021339948667e-03,2.436930312513292066e-03,1.523118317787321152e-03,9.985809150381645943e-04,7.367172136182586215e-04
8.912509381337441504e+06,6.702788171303118714e-03,7.136490052760580301e-03,3.820676023736530383e-03,2.430942726644378087e-03,1.515376405489190755e-03,9.902488802377149620e-04,7.295168044308693962e-04
9.120108393559115008e+06,6.706712761441278176e-03,7.117950069769981084e-03,3.836074039037097420e-03,2.422913734928288862e-03,1.503012218039860874e-03,9.762218351458110035e-04,7.173316179790297994e-04
9.332543007969923317e+06,6.714030044733194751e-03,7.095584091521264791e-03,3.845329764992674003e-03,2.412913096368532115e-03,1.485916462309974477e-03,9.565611297682901672e-04,7.004294082275590956e-04
9.549925860214369372e+06,6.725088797696205691e-03,7.071695004320656050e-03,3.848828327519976736e-03,2.401050178433758280e-03,1.464468147274128242e-03,9.319596362181042405e-04,6.795517721534288964e-04
9.772372209558112547e+06,6.739671065435886774e-03,7.048180641856627987e-03,3.847698542224702294e-03,2.387463089956768855e-03,1.439535869850344998e-03,9.037494195416589243e-04,6.559024633671720885e-04
1.000000000000000000e+07,6.757195806359946391e-03,7.026276056335360558e-03,3.843529583005451684e-03,2.372437656438046959e-03,1.412590703129904153e-03,8.740255571616379606e-04,6.313225915817047632e-04
1.023292992280753702e+07,6.776780117123399130e-03,7.006415649032144213e-03,3.838003997120410099e-03,2.356348929413442338e-03,1.385393428530892149e-03,8.452562608353517571e-04,6.079326105557780746e-04
1.047128548050898500e+07,6.797474670947846291e-03,6.988411207952957734e-03,3.832683801471668036e-03,2.339855970066854161e-03,1.360110330188203914e-03,8.203486778783797718e-04,5.882755333211168438e-04
1.071519305237604864e+07,6.818462329158586632e-03,6.971675946157390377e-03,3.828728447913496216e-03,2.323830903514927625e-03,1.339031948747121089e-03,8.023115048414501075e-04,5.750467665844719630e-04
1.096478196143182926e+07,6.839250608659142028e-03,6.955549040100641664e-03,3.826857569735986168e-03,2.309362570459172221e-03,1.324309617629930999e-03,7.938564577533305851e-04,5.707272056099941312e-04
1.122018454301965237e+07,6.859651075918496779e-03,6.939659540964663621e-03,3.827338559669707287e-03,2.297602481971770371e-03,1.317719538748726585e-03,7.970645948926842646e-04,5.772858170713625814e-04
1.148153621496884152e+07,6.879815380391943701e-03,6.924060869814566838e-03,3.830044212048440335e-03,2.289665344034257435e-03,1.320353731600248286e-03,8.129883466427395263e-04,5.957845159304295908e-04
1.174897554939530231e+07,6.899937096966504355e-03,6.909287472369730204e-03,3.834755130351460550e-03,2.286453457685243360e-03,1.332545769097645679e-03,8.415536003528634353e-04,6.262630411426231124e-04
1.202264434617413022e+07,6.920185437069515701e-03,6.896353235306862568e-03,3.841159861734866430e-03,2.288472743686143212e-03,1.353732693709925076e-03,8.813967148516391485e-04,6.675493952745074899e-04
1.230268770812381059e+07,6.940322033521220159e-03,6.886554153141288305e-03,3.848951815510539935e-03,2.295750618351706691e-03,1.382462515504142295e-03,9.300020187149428755e-04,7.173699825745792451e-04
1.258925411794166267e+07,6.959734594584130601e-03,6.881208101493283165e-03,3.857850929667736798e-03,2.307718838061681953e-03,1.416594450850821273e-03,9.839190035394248125e-04,7.725089619668347321e-04
1.288249551693132333e+07,6.977262342786608694e-03,6.881478225498264059e-03,3.867415988239885673e-03,2.323239775263017792e-03,1.453533660075838514e-03,1.039233344086114286e-03,8.292691613608807032e-04
1.318256738556404784e+07,6.991626672716815330e-03,6.888195518107340619e-03,3.877158789140972960e-03,2.340737488470918080e-03,1.490531159188910552e-03,1.091946347910282720e-03,8.838028052624942107e-04
1.348962882591656037e+07,7.001495569088644205e-03,6.901819607953543420e-03,3.886330330593685579e-03,2.358433370551886107e-03,1.525038905527799056e-03,1.138475549350622187e-03,9.325833468951537277e-04
1.380384264602886699e+07,7.005820946774990281e-03,6.922476139659349513e-03,3.893996439847284725e-03,2.374553799184671733e-03,1.555009146271985184e-03,1.176083968929834012e-03,9.728275795733039560e-04
1.412537544622755423e+07,7.004275586894063640e-03,6.949804681087932978e-03,3.899128053414938240e-03,2.387606158702102691e-03,1.579025587572913027e-03,1.203033173439961665e-03,1.002631893230606155e-03
1.445439770745928027e+07,6.997207662767625583e-03,6.983131091027749635e-03,3.900663877103674806e-03,2.396669520781066851e-03,1.596520560885075291e-03,1.218863959307124991e-03,1.021296834641671845e-03
1.479108388168207183e+07,6.985708933751872893e-03,7.021355525406194203e-03,3.897721056399611368e-03,2.401464647567622644e-03,1.607625505502000831e-03,1.224174007048146754e-03,1.029103336839287328e-03
1.513561248436207138e+07,6.971323395714055030e-03,7.063072181029615010e-03,3.889693899385506665e-03,2.402400119992707892e-03,1.613099303411659295e-03,1.220560788441744059e-03,1.027333370619671954e-03
1.548816618912479654e+07,6.956102356892836930e-03,7.106501170110169317e-03,3.876439940146363290e-03,2.400440789528879553e-03,1.614096837626953235e-03,1.210243444526989173e-03,1.017915373623526094e-03
1.584893192461110838e+07,6.941961340243186888e-03,7.149600544517968788e-03,3.858264725657729356e-03,2.396829672554344742e-03,1.611868468521648803e-03,1.195633370579766942e-03,1.003026604943109672e-03
1.621810097358933091e+07,6.930552810223365376e-03,7.190137329717924061e-03,3.835957269714513826e-03,2.392891665591123738e-03,1.607537783873631181e-03,1.178975475758823254e-03,9.847729571882681780e-04
1.659586907437563129e+07,6.923121736339282045e-03,7.225925850052397625e-03,3.810725631664951731e-03,2.389724941102152125e-03,1.601971594008275721e-03,1.162081843171635515e-03,9.649097485495302089e-04
1.698243652461745963e+07,6.920099769811042904e-03,7.254942598539445772e-03,3.784048589522937336e-03,2.388001614502668641e-03,1.595643988580995815e-03,1.146084290965172434e-03,9.445928457166069461e-04
1.737800828749376163e+07,6.921283173353033613e-03,7.275672040088636792e-03,3.757544519415375109e-03,2.387965014035876334e-03,1.588700067338211794e-03,1.131415072683584393e-03,9.243345616636440510e-04
1.778279410038922727e+07,6.925930875735054199e-03,7.287171241659672581e-03,3.732765930759680134e-03,2.389444944497557104e-03,1.581102341123216508e-03,1.118024681249952515e-03,9.042360567950720029e-04
1.819700858609982580e+07,6.932835519683895782e-03,7.289197301699939201e-03,3.711095862075974600e-03,2.391950797818785321e-03,1.572690953954926189e-03,1.105451402303840331e-03,8.840158582420327114e-04
1.862087136662865803e+07,6.940559755054719927e-03,7.282147492367160163e-03,3.693535282521858299e-03,2.394909412703894250e-03,1.563397437690839742e-03,1.093163333384886615e-03,8.633566042451177192e-04
1.905460717963244393e+07,6.947601032855731454e-03,7.267004702761421624e-03,3.680695437894172632e-03,2.397831215988604180e-03,1.553289171511943552e-03,1.080749498383177382e-03,8.421110274956889819e-04
1.949844599758041650e+07,6.952574847248680495e-03,7.245071042233233033e-03,3.672745559126636312e-03,2.400382425651650161e-03,1.542655834793228665e-03,1.068093078635336951e-03,8.204283291009286912e-04
1.995262314968882874e+07,6.954203211596990744e-03,7.217935588570114497e-03,3.669462316050240737e-03,2.402547472729449438e-03,1.532005782916483075e-03,1.055448697825611378e-03,7.988426428031600041e-04
2.041737944669531658e+07,6.951354963894708708e-03,7.187136220756935520e-03,3.670400128126770790e-03,2.404571585531258340e-03,1.521947244311385415e-03,1.043294610184721709e-03,7.780845419658196207e-04
2.089296130854040757e+07,6.943212614637928048e-03,7.154158328757904452e-03,3.674912792022349411e-03,2.406957736588097307e-03,1.513182690386887051e-03,1.032339352271543923e-03,7.590913897398351724e-04
2.137962089502232522e+07,6.929007073549197163e-03,7.120345991011379008e-03,3.682324566321362042e-03,2.410315811519410378e-03,1.506375628603906459e-03,1.023310451110035543e-03,7.427526746075310306e-04
2.187761623949551955e+07,6.908455508458789807e-03,7.086889232850762839e-03,3.691984901681042916e-03,2.415241358648961920e-03,1.501978567768180728e-03,1.016750036867447755e-03,7.297206462814808054e-04
2.238721138568337634e+07,6.881589813844922465e-03,7.054826853726826365e-03,3.703371242704370930e-03,2.422183878833505163e-03,1.500236054937296526e-03,1.012899511517837249e-03,7.202891484786905392e-04
2.290867652767769992e+07,6.849063791451443298e-03,7.025154940183094172e-03,3.716026387461334596e-03,2.431295699667905194e-03,1.501027271034178004e-03,1.011591286784430241e-03,7.143176080677292100e-04
2.344228815319917724e+07,6.812254564072480791e-03,6.998693250925917472e-03,3.729530122116291035e-03,2.442356575077938956e-03,1.503867730051521717e-03,1.012244034920905394e-03,7.112375010204977479e-04
2.398832919019494951e+07,6.773242618758073055e-03,6.976175428684181293e-03,3.743492936312390641e-03,2.454736707758323200e-03,1.508008579417436908e-03,1.013936057403357679e-03,7.101335719726470331e-04
2.454708915685033426e+07,6.734616509051508104e-03,6.958122347125955329e-03,3.757463589501909475e-03,2.467393599015830444e-03,1.512417430915229555e-03,1.015434092033936850e-03,7.097681465355393975e-04
2.511886431509582326e+07,6.699304443589703707e-03,6.944902555831814796e-03,3.770940014165851187e-03,2.479071889613273898e-03,1.516045769264685091e-03,1.015458538905449895e-03,7.088234609581691228e-04
2.570395782768864557e+07,6.670148583029106640e-03,6.936666925927816377e-03,3.783412531335665022e-03,2.488408355488917929e-03,1.517901389795184731e-03,1.012779502951765848e-03,7.059885124720262448e-04
2.630267991895381361e+07,6.649583259132618718e-03,6.933521384845350681e-03,3.794383063808286910e-03,2.494190569609350001e-03,1.517314867240188592e-03,1.006512640223664002e-03,7.002520403270853701e-04
2.691534803926913813e+07,6.639184348592103331e-03,6.935346651686640634e-03,3.803490455122259407e-03,2.495522400547434214e-03,1.513977987940339246e-03,9.962435356737373102e-04,6.909996693297939304e-04
2.754228703338163346e+07,6.639618420373786904e-03,6.942026391754847758e-03,3.810614148673290621e-03,2.491980747355243206e-03,1.508022894974473792e-03,9.821124425143093126e-04,6.781202799943689911e-04
2.818382931264449283e+07,6.650480174888900517e-03,6.953465622574283612e-03,3.815951239123916566e-03,2.483718452119604118e-03,1.499965312354673182e-03,9.648355567520227813e-04,6.620890714881043186e-04
2.884031503126611561e+07,6.670463814187625913e-03,6.969429686182940405e-03,3.820029223743017996e-03,2.471433891156084132e-03,1.490651220846047568e-03,9.456788169798591246e-04,6.439512388242989074e-04
2.951209226666390151e+07,6.697588734347570578e-03,6.989606051248639651e-03,3.823649449156472577e-03,2.456278915020585450e-03,1.481095367840663942e-03,9.262395352812732244e-04,6.251438218519990951e-04
3.019951720402019098e+07,6.729399232095430172e-03,7.013387779717589372e-03,3.827686053470704709e-03,2.439723519186537057e-03,1.472259964150430134e-03,9.081540445673225896e-04,6.072375574231659483e-04
3.090295432513592020e+07,6.763308650170355048e-03,7.039736879665347072e-03,3.832913701966060224e-03,2.423311980931012240e-03,1.465001233519271041e-03,8.929304465369013177e-04,5.917760384040591419e-04
3.162277660168379173e+07,6.796923130792691635e-03,7.067170806961921986e-03,3.839807170151333764e-03,2.408553484719491451e-03,1.459880125811336164e-03,8.815924894344617617e-04,5.798862919348282512e-04
3.235936569296281040e+07,6.828076482921809943e-03,7.093812490612765378e-03,3.848342007947825813e-03,2.396661338239636837e-03,1.457080185714324048e-03,8.745876650452729956e-04,5.721875597153474637e-04
3.311311214825907722e+07,6.855196845041719791e-03,7.117467547368104552e-03,3.858038740176841092e-03,2.388542695713632546e-03,1.456440568650537067e-03,8.716284545921539019e-04,5.685728179758271989e-04
3.388441561392020434e+07,6.877152576984270349e-03,7.135938383922686701e-03,3.867900524639449576e-03,2.384653347936822616e-03,1.457428868603304496e-03,8.717957856053078821e-04,5.682818630047768152e-04
3.467368504525309801e+07,6.893461846439655379e-03,7.147314777166576850e-03,3.876757642053829146e-03,2.385035344427789868e-03,1.459277519849524682e-03,8.737276096241421066e-04,5.700798386523488756e-04
3.548133892335760593e+07,6.904251111694423813e-03,7.150234766051678792e-03,3.883461965848909476e-03,2.389402279906967068e-03,1.461141017536766529e-03,8.758811479236182449e-04,5.724828778226838171e-04
3.630780547701017559e+07,6.910143117362201222e-03,7.144156672964042595e-03,3.887096607721855952e-03,2.397155949659967190e-03,1.462238255538808899e-03,8.768801606156445029e-04,5.741233133654238385e-04
3.715352290971727669e+07,6.912233040626385334e-03,7.129469828955070643e-03,3.887201434649737494e-03,2.407513785282089369e-03,1.462057473317842932e-03,8.757829799300438731e-04,5.739770582709636127e-04
3.801893963205612451e+07,6.911972965991510474e-03,7.107517972416408508e-03,3.883751089822479706e-03,2.419611354335539106e-03,1.460443423568495453e-03,8.723112566606309711e-04,5.716555176270361922e-04
3.890451449942804873e+07,6.910886511746864268e-03,7.080377713188651910e-03,3.877156400166605239e-03,2.432537552189260269e-03,1.457633057151571949e-03,8.668502949158401853e-04,5.673649249690602189e-04
3.981071705534969270e+07,6.910278649976693728e-03,7.050659596723431871e-03,3.868110179201846629e-03,2.445455121209715033e-03,1.454164350574032672e-03,8.603780199447556669e-04,5.618984979936589167e-04
4.073802778041122109e+07,6.911187164436616293e-03,7.021256981040305441e-03,3.857447094439881222e-03,2.457571321318336929e-03,1.450762040183375262e-03,8.542492087965149758e-04,5.564466054532984365e-04
4.168693834703346342e+07,6.913976130552766143e-03,6.995015409947114710e-03,3.845978444451716213e-03,2.468162217982901134e-03,1.448118650834802259e-03,8.498817252570228711e-04,5.522898993925132345e-04
4.265795188015934080e+07,6.918193056883301453e-03,6.974456856565862048e-03,3.834393408108652517e-03,2.476582356566182572e-03,1.446701718426375138e-03,8.484390319082330944e-04,5.505379917595887643e-04
4.365158322401665151e+07,6.922865033601113480e-03,6.961589378853626220e-03,3.823282728781865047e-03,2.482377976789241093e-03,1.446730788085250508e-03,8.507025782323640638e-04,5.520016822220428446e-04
4.466835921509634703e+07,6.926429405882924065e-03,6.957638551701450513e-03,3.813044093045858153e-03,2.485169939050215372e-03,1.448065693546019342e-03,8.568499376160440724e-04,5.569822291750229542e-04
4.570881896148751676e+07,6.927295241588860009e-03,6.962997832815020355e-03,3.803897475445260513e-03,2.484801645159242459e-03,1.450350586460131532e-03,8.665428011257960035e-04,5.653197053328971227e-04
4.677351412871981412e+07,6.924187128023787802e-03,6.977256323950457861e-03,3.795903798328787403e-03,2.481307053094498286e-03,1.453108266262097053e-03,8.789446346262770864e-04,5.763811208270284460e-04
4.786300923226380348e+07,6.916575990947096408e-03,6.999251134950303273e-03,3.789021410255976816e-03,2.474915453865122843e-03,1.455862786868162466e-03,8.928880535793927604e-04,5.891524295381857408e-04
4.897788193684456497e+07,6.904903760030326430e-03,7.027199700860706742e-03,3.783121737265709821e-03,2.466052679949481963e-03,1.458316703795810992e-03,9.070697036698916003e-04,6.023759046938848482e-04
5.011872336272714287e+07,6.890520848311257850e-03,7.059002207758465798e-03,3.778035231672942449e-03,2.455300146901713988e-03,1.460308180665510769e-03,9.201712533089176881e-04,6.146580555285460854e-04
5.128613839913658798e+07,6.875530507187205785e-03,7.092543955330992030e-03,3.773627579880613463e-03,2.443297339321521926e-03,1.461844208184455039e-03,9.310286075584848359e-04,6.246095403384389596e-04
5.248074602497733384e+07,6.862235628178268466e-03,7.125906804578203968e-03,3.769831126040690868e-03,2.430719566415940648e-03,1.463046968798018552e-03,9.387904481638820924e-04,6.310560206681063971e-04
5.370317963702532649e+07,6.852615884033668586e-03,7.157553450204131446e-03,3.766790859283490611e-03,2.418197484078190261e-03,1.464030744557801543e-03,9.429400073097499949e-04,6.331290942631856520e-04
5.495408738576248288e+07,6.847874546502510235e-03,7.186439087068938192e-03,3.764805442636430088e-03,2.406309521121943913e-03,1.464859229993443557e-03,9.433859480721843794e-04,6.304550443789677661e-04
5.623413251903490722e+07,6.848222278619456663e-03,7.212003622199257211e-03,3.764280007591319123e-03,2.395506382782614137e-03,1.465500414582392077e-03,9.403971022422534434e-04,6.231724951704346741e-04
5.754399373371566832e+07,6.853015691974982150e-03,7.234025004878959046e-03,3.765725976200452220e-03,2.386118620944325478e-03,1.465826414598957314e-03,9.346009576108791055e-04,6.119810766533796556e-04
5.888436553555884212e+07,6.860871054839235740e-03,7.252401959079950340e-03,3.769593919614753607e-03,2.378354425391648614e-03,1.465676642949189073e-03,9.267855430479280884e-04,5.979501828807234562e-04
6.025595860743568838e+07,6.870237042020549759e-03,7.267087320358706776e-03,3.776144856914877973e-03,2.372275215387439733e-03,1.464945586067031543e-03,9.178837779925502456e-04,5.824733220013391310e-04
6.165950018614809215e+07,6.879824588672690117e-03,7.277898677564700186e-03,3.785366752426892571e-03,2.367856365976482406e-03,1.463638717309187053e-03,9.087943332894774916e-04,5.670199417982251140e-04
6.309573444801943004e+07,6.888855241859689546e-03,7.284500862435262271e-03,3.796905723731536231e-03,2.364946102464650195e-03,1.461960359376710678e-03,9.003809181823592411e-04,5.530314197754770175e-04
6.456542290346562862e+07,6.897196093047430407e-03,7.286451246514231983e-03,3.810090395704080965e-03,2.363289172566940526e-03,1.460235312428944526e-03,8.932780897267031265e-04,5.416513573602144268e-04
6.606934480075964332e+07,6.905274964357568934e-03,7.283325934314454145e-03,3.824001355184584484e-03,2.362600564248972922e-03,1.458911000942034230e-03,8.879591264514561993e-04,5.337122775772715948e-04
6.760829753919818997e+07,6.913778103674892220e-03,7.274884140786598216e-03,3.837646609101642500e-03,2.362567579561339771e-03,1.458427128899081066e-03,8.846633316393632662e-04,5.296403137364443263e-04
6.918309709189362824e+07,6.923248388605086380e-03,7.261236825057075517e-03,3.850095746400866888e-03,2.362914051892226874e-03,1.459102797200181835e-03,8.833641087277799070e-04,5.294348018757440415e-04
7.079457843841373920e+07,6.933918959104855284e-03,7.242815961306815938e-03,3.860675323476741097e-03,2.363433892821027900e-03,1.461014573653833699e-03,8.838149583431782709e-04,5.327169238281003090e-04
7.244359600749890506e+07,6.945508608550546303e-03,7.220385296932948886e-03,3.869068539836225881e-03,2.364061155816585096e-03,1.464010911173382369e-03,8.855526795882411040e-04,5.387394107139525327e-04
7.413102413009162247e+07,6.957224240528972307e-03,7.194983439419634641e-03,3.875381041740018784e-03,2.364864156368173126e-03,1.467643702983289448e-03,8.879550486995750310e-04,5.465282912964016145e-04
7.585775750291851163e+07,6.967943103427329948e-03,7.167597905830959230e-03,3.880093613958424722e-03,2.366020988257247666e-03,1.471299420481798599e-03,8.903237373866345478e-04,5.549637160366033880e-04
7.762471166286927462e+07,6.976418973284545695e-03,7.139078678825578304e-03,3.883943672028455831e-03,2.367799223905675543e-03,1.474338586717899259e-03,8.920224422394835507e-04,5.629564842464414298e-04
7.943282347242821753e+07,6.981738769128525979e-03,7.109944695029919888e-03,3.887743227081840672e-03,2.370498211452114895e-03,1.476190151785607791e-03,8.925294908556899486e-04,5.695360777742852114e-04
8.128305161640995741e+07,6.983425110646247075e-03,7.080343189783185054e-03,3.892227864049636367e-03,2.374309719226407392e-03,1.476495013484956185e-03,8.915436741603189989e-04,5.740390888686892467e-04
8.317637711026708782e+07,6.981756243218499580e-03,7.050184992694575117e-03,3.897906624068515642e-03,2.379296482858207773e-03,1.475136326023330016e-03,8.889761516745008476e-04,5.761078793893312840e-04
8.511380382023759186e+07,6.977685345410745976e-03,7.019272089721547911e-03,3.904960297331817876e-03,2.385267791561617844e-03,1.472230583095558319e-03,8.849410330797484502e-04,5.757258039064872988e-04
8.709635899560795724e+07,6.972805998694174556e-03,6.987625664230127411e-03,3.913267281442369197e-03,2.391844059486922941e-03,1.468118464297078676e-03,8.797180471678137451e-04,5.732099689220407791e-04
8.912509381337440014e+07,6.969051220568490967e-03,6.955676933935547000e-03,3.922426335083471077e-03,2.398444438515428406e-03,1.463255025588870110e-03,8.736749757536034153e-04,5.690963304062590482e-04
9.120108393559114635e+07,6.968228907250192429e-03,6.924382424070312479e-03,3.931819561876252582e-03,2.404404485460580766e-03,1.458108137109356914e-03,8.672865322323123575e-04,5.641526090738379707e-04
9.332543007969924808e+07,6.971673994868407553e-03,6.895272603557112308e-03,3.940794247428516112e-03,2.409071995267513845e-03,1.453122906431236760e-03,8.610208467632302727e-04,5.591714104863402483e-04
9.549925860214368999e+07,6.980015210015495450e-03,6.870134413697527587e-03,3.948747597201751440e-03,2.411916118309259584e-03,1.448641751956057828e-03,8.553853207142816939e-04,5.549963392289440720e-04
9.772372209558111429e+07,6.992773261684056239e-03,6.850735832481670562e-03,3.955220780914800449e-03,2.412641246154875654e-03,1.444905366706548174e-03,8.508391748431157241e-04,5.523247909578119213e-04
1.000000000000000000e+08,7.008602047250612338e-03,6.838526065730840195e-03,3.959879686027662979e-03,2.411225946828379069e-03,1.442069231906361552e-03,8.477642061916664798e-04,5.516612872704753680e-04
1.023292992280753702e+08,7.025430531588213595e-03,6.834291021410606945e-03,3.962611037601925477e-03,2.407920355561219816e-03,1.440203349227658870e-03,8.464125722570463826e-04,5.532035927181421951e-04
1.047128548050898463e+08,7.040883979141633608e-03,6.837979182595612347e-03,3.963454593030211678e-03,2.403267528893233626e-03,1.439355323504535461e-03,8.468503181029109943e-04,5.567800314073708366e-04
1.071519305237604827e+08,7.052855982218276566e-03,6.848735432171532828e-03,3.962536188913012847e-03,2.397999099527228523e-03,1.439588108629517383e-03,8.489147538803693558e-04,5.618369156767858254e-04
1.096478196143182814e+08,7.059839059820344903e-03,6.865125870679753689e-03,3.960053185203808723e-03,2.392977539503412555e-03,1.441009679544997786e-03,8.522559992777109300e-04,5.675371116496267295e-04
1.122018454301965237e+08,7.061230115949073197e-03,6.885462006009982622e-03,3.956180555735621697e-03,2.389027575977250000e-03,1.443782462100934565e-03,8.563438617555565319e-04,5.728318249317678520e-04
1.148153621496884078e+08,7.057371697878572422e-03,6.908088925334906517e-03,3.951114750745303959e-03,2.386920234651600508e-03,1.448127223117495191e-03,8.606172765118456913e-04,5.767000869768338072e-04
1.174897554939530343e+08,7.049353300165976666e-03,6.931695020681999386e-03,3.945023637333296140e-03,2.387209353515826801e-03,1.454279280612041578e-03,8.645274364113995566e-04,5.782833677719110893e-04
1.202264434617413133e+08,7.038748100320439509e-03,6.955335864254969663e-03,3.938045701597430587e-03,2.390129810329480117e-03,1.462388714244091401e-03,8.676634246271487270e-04,5.770821010112257799e-04
1.230268770812381059e+08,7.027099317084720652e-03,6.978597636884562895e-03,3.930321992124495047e-03,2.395570515273909989e-03,1.472462447652739433e-03,8.697835474155744080e-04,5.730137718344132606e-04
1.258925411794166118e+08,7.015635208604153149e-03,7.001369104705030579e-03,3.922046337537952662e-03,2.403063108004920099e-03,1.484245789602593952e-03,8.708066940822426459e-04,5.663895580712030066e-04
1.288249551693132222e+08,7.004905307485801216e-03,7.023624037358725501e-03,3.913470475073218234e-03,2.411849297999289505e-03,1.497219675486570912e-03,8.707969324000544792e-04,5.578431578963853436e-04
1.318256738556404710e+08,6.994745795887603347e-03,7.045331020384249139e-03,3.904932746326915047e-03,2.420960228788724290e-03,1.510572702363325226e-03,8.699208609290395855e-04,5.482003049717884807e-04
1.348962882591656148e+08,6.984508390294668495e-03,7.066319147097288068e-03,3.896840055411590620e-03,2.429412183567833828e-03,1.523312686828441967e-03,8.683432379507611361e-04,5.382763922235346511e-04
1.380384264602886736e+08,6.973073111354376012e-03,7.086180870227699879e-03,3.889582134251981863e-03,2.436365873250933602e-03,1.534402963372317064e-03,8.662372431196282236e-04,5.287729410829325547e-04
1.412537544622755349e+08,6.959532869990719267e-03,7.104404565031358434e-03,3.883479966987616726e-03,2.441232716207043102e-03,1.542931382153267788e-03,8.637407509747873410e-04,5.201957138738941234e-04
1.445439770745927989e+08,6.943244358297498767e-03,7.120309176553450692e-03,3.878652419802551456e-03,2.443854475725210605e-03,1.548261683708323025e-03,8.609684798016646948e-04,5.128210478404738801e-04
1.479108388168207109e+08,6.924269982007173752e-03,7.133252805305632591e-03,3.874925888951186084e-03,2.444491015405939570e-03,1.550156336107066241e-03,8.580428144634776131e-04,5.067587301798719178e-04
1.513561248436207175e+08,6.903442783551740937e-03,7.142607543855867061e-03,3.871888740763162161e-03,2.443806861709663450e-03,1.548806907291373986e-03,8.551541438737251134e-04,5.020557014545774235e-04
1.548816618912479579e+08,6.882324817977821321e-03,7.147850427882574721e-03,3.868948127096399035e-03,2.442736406936587765e-03,1.544788615743396005e-03,8.525145576616371002e-04,4.987072349448330461e-04
1.584893192461110950e+08,6.862854544521635944e-03,7.148522229729943438e-03,3.865488392930255430e-03,2.442348400100056820e-03,1.538937360182214553e-03,8.504029042990521921e-04,4.967897885732106130e-04
1.621810097358933091e+08,6.847198104259244120e-03,7.144432118059577778e-03,3.861136363987973264e-03,2.443622184072099038e-03,1.532193644169318201e-03,8.491110016588671039e-04,4.964381383800754981e-04
1.659586907437562943e+08,6.837260473502916949e-03,7.135653025550495361e-03,3.855902117864499871e-03,2.447271184912804248e-03,1.525472160797264765e-03,8.489214735692678787e-04,4.978301495600199631e-04
1.698243652461746037e+08,6.834452490332824232e-03,7.122669471308063632e-03,3.850251034779174613e-03,2.453613102969733756e-03,1.519497726830721339e-03,8.499950853632597374e-04,5.010959352671379456e-04
1.737800828749376237e+08,6.839500400483765168e-03,7.106413209328517853e-03,3.845098147496327570e-03,2.462491531400483758e-03,1.514738729563950550e-03,8.523706796748464331e-04,5.062704206201050060e-04
1.778279410038922727e+08,6.852329167185842312e-03,7.088383498272202328e-03,3.841578270341274547e-03,2.473326829747982212e-03,1.511398809462593477e-03,8.558857504638008257e-04,5.131827333404991595e-04
1.819700858609982431e+08,6.872104314251458596e-03,7.070391946573513671e-03,3.840763023049054928e-03,2.485163030264097954e-03,1.509438986345728716e-03,8.602133139916710684e-04,5.214843993056957235e-04
1.862087136662865579e+08,6.897478837425736684e-03,7.054444343654464253e-03,3.843349503967419690e-03,2.496861739459164866e-03,1.508639611765844133e-03,8.649104842840607543e-04,5.306511870950297209e-04
1.905460717963244319e+08,6.926875841057180370e-03,7.042360241895945228e-03,3.849462467250161848e-03,2.507304003746637245e-03,1.508673623911158720e-03,8.694940097922174453e-04,5.400504959646373416e-04
1.949844599758041501e+08,6.958427616132019204e-03,7.035513743763270773e-03,3.858457105695998427e-03,2.515534181645080747e-03,1.509192242503337418e-03,8.735518150692542488e-04,5.490705594907575697e-04
1.995262314968882799e+08,6.990581373591827664e-03,7.034596743703810939e-03,3.869097118599341446e-03,2.520929718304015972e-03,1.509865911697420892e-03,8.768341659091130006e-04,5.571910181565899048e-04
2.041737944669531584e+08,7.021811991828048709e-03,7.039347477327073319e-03,3.879702122984171955e-03,2.523238657368671780e-03,1.510421020722622042e-03,8.792967811506589198e-04,5.640536148732446745e-04
2.089296130854040980e+08,7.051022824136228551e-03,7.048815536120771851e-03,3.888531712738058001e-03,2.522636566068058722e-03,1.510667875506291422e-03,8.811411095687674694e-04,5.694858871291755666e-04
2.137962089502232373e+08,7.077379873220336279e-03,7.061395010679922049e-03,3.894027731372612204e-03,2.519672245659337201e-03,1.510488966459817058e-03,8.827356650406608307e-04,5.734784868457404663e-04
2.187761623949551880e+08,7.100373947699621137e-03,7.075294036068623116e-03,3.895193157155802614e-03,2.515134861811690620e-03,1.509834152350639312e-03,8.845625493102423449e-04,5.761595221432744968e-04
2.238721138568337858e+08,7.119714769138717203e-03,7.088767821147850395e-03,3.891729669903500749e-03,2.509952625700880621e-03,1.508719051535696879e-03,8.870485329906342481e-04,5.776899130674904761e-04
2.290867652767769992e+08,7.135226069296226464e-03,7.100481373860713721e-03,3.884046510565174713e-03,2.505078199315203223e-03,1.507215638434900116e-03,8.905128738167477883e-04,5.782497040464310446e-04
2.344228815319917798e+08,7.146821053769469162e-03,7.109612564587926287e-03,3.873174437360799548e-03,2.501341813786327195e-03,1.505473754216168480e-03,8.950411699759878862e-04,5.780000698626288746e-04
2.398832919019494653e+08,7.154468273959683697e-03,7.115880925475647281e-03,3.860537043851927121e-03,2.499389146793041128e-03,1.503682649961590951e-03,9.004702281977258011e-04,5.770677855162492783e-04
2.454708915685033500e+08,7.158022854288117673e-03,7.119472326074036649e-03,3.847678665738442881e-03,2.499603864114290953e-03,1.502073210146025184e-03,9.064047145623660689e-04,5.755525894544624623e-04
2.511886431509582102e+08,7.157419435106688460e-03,7.120836291706744876e-03,3.835941810944680595e-03,2.502097691276968829e-03,1.500896574594599592e-03,9.123031693631766369e-04,5.735346494096019414e-04
2.570395782768864632e+08,7.152656687981033545e-03,7.120481876942611962e-03,3.826245216081387412e-03,2.506701366237424136e-03,1.500348479629698894e-03,9.175419990113392729e-04,5.710714404248578603e-04
2.630267991895381510e+08,7.143794176749788602e-03,7.118872912984777236e-03,3.818862100390413988e-03,2.513006597097480754e-03,1.500571440111949728e-03,9.215647411990286276e-04,5.682422426630565852e-04
2.691534803926913738e+08,7.131043228715767783e-03,7.116331632513161684e-03,3.813460157784484550e-03,2.520390026858687973e-03,1.501584172059301520e-03,9.239753109616883134e-04,5.651198746907115655e-04
2.754228703338163495e+08,7.114767867670786922e-03,7.113098023862738165e-03,3.809227582948142114e-03,2.528097692934204357e-03,1.503294225389476902e-03,9.245892909733428259e-04,5.618006285521444636e-04
2.818382931264449358e+08,7.095400836603331721e-03,7.109276508295857971e-03,3.805016829923409984e-03,2.535279709476190996e-03,1.505526631855726681e-03,9.234753260825715251e-04,5.583952614399665141e-04
2.884031503126611710e+08,7.073382706348513987e-03,7.104972786237713153e-03,3.799726912196425398e-03,2.541064883806981589e-03,1.508063333802660885e-03,9.209391682398718627e-04,5.550562885775364936e-04
2.951209226666390300e+08,7.049070429824697698e-03,7.100406258944954099e-03,3.792466553745618783e-03,2.544602878465039401e-03,1.510700788895023763e-03,9.174577122252193344e-04,5.519812306815489490e-04
3.019951720402019024e+08,7.022632242712101291e-03,7.095793241311440860e-03,3.782822394942621496e-03,2.545164617192184446e-03,1.513311362270965653e-03,9.136117820375344936e-04,5.493978163056761291e-04
3.090295432513592243e+08,6.994009677370040083e-03,7.091470280114151384e-03,3.770939626916554755e-03,2.542216547505989251e-03,1.515886024502942353e-03,9.099874562164148115e-04,5.475395612124894481e-04
3.162277660168379545e+08,6.962943936807190065e-03,7.087653725732600933e-03,3.757464808746253417e-03,2.535482518189326878e-03,1.518516017807455300e-03,9.071039440823710142e-04,5.466263536675981718e-04
3.235936569296280742e+08,6.929046486921077580e-03,7.084510764316374540e-03,3.743431193793605484e-03,2.525028149423742818e-03,1.521385260825096862e-03,9.053349177944303421e-04,5.467953534744698398e-04
3.311311214825907946e+08,6.891912808887856040e-03,7.081983248082670754e-03,3.730151142388110977e-03,2.511292978204518727e-03,1.524691225671660939e-03,9.048725178888379671e-04,5.480535207993725462e-04
3.388441561392020583e+08,6.851264449890567647e-03,7.079850511890146102e-03,3.718941220409832226e-03,2.495102114249933209e-03,1.528595693996654629e-03,9.057050425334418594e-04,5.502509592263005612e-04
3.467368504525309801e+08,6.807128860208540647e-03,7.077734608964210243e-03,3.711014904684700744e-03,2.477620912380850381e-03,1.533162504386457537e-03,9.076393511157991026e-04,5.530857016819196344e-04
3.548133892335760593e+08,6.759976662834221543e-03,7.075242865559759967e-03,3.707320255950951465e-03,2.460196741757358224e-03,1.538333245780251421e-03,9.103356703017372563e-04,5.561394506248111026e-04
3.630780547701017857e+08,6.710678042336875627e-03,7.072028167888221722e-03,3.708456188822383676e-03,2.444273725905098029e-03,1.543907455718617969e-03,9.133829887016044376e-04,5.589500640623108014e-04
3.715352290971727967e+08,6.660661777552135537e-03,7.067997469514496200e-03,3.714629703753361684e-03,2.431162024557526318e-03,1.549588565324997932e-03,9.163669703256099560e-04,5.611140480599555733e-04
3.801893963205612302e+08,6.611818305297014441e-03,7.063207813381123037e-03,3.725602760177094616e-03,2.421869266044805648e-03,1.554990044036404532e-03,9.189239267879303463e-04,5.623505825473784810e-04
3.890451449942804575e+08,6.566361946993652492e-03,7.057933100421606536e-03,3.740695720424742476e-03,2.416971962660923595e-03,1.559725837992326876e-03,9.208169188236534205e-04,5.625940487341921656e-04
3.981071705534968972e+08,6.526628599021614893e-03,7.052564613080796081e-03,3.758843092028811214e-03,2.416539748145688730e-03,1.563389172663428792e-03,9.219510509463616681e-04,5.619839082209791663e-04
4.073802778041121960e+08,6.494989952774693834e-03,7.047547795504956539e-03,3.778641619736048621e-03,2.420122391569409087e-03,1.565645226653507869e-03,9.223522554865096418e-04,5.608238695734602290e-04
4.168693834703346491e+08,6.473442620729549617e-03,7.043252418805394724e-03,3.798548020309694580e-03,2.426870994239584134e-03,1.566208358015140027e-03,9.221454186422265451e-04,5.595347217789797779e-04
4.265795188015934229e+08,6.463395085225196943e-03,7.039861352871142584e-03,3.817010072480571913e-03,2.435644569042968825e-03,1.564875077659442755e-03,9.214989704024403481e-04,5.585434217198881725e-04
4.365158322401665449e+08,6.465610544362023447e-03,7.037514104697743453e-03,3.832718754203129352e-03,2.445203852635383698e-03,1.561562137876582827e-03,9.205780233423533536e-04,5.581912462759348490e-04
4.466835921509634852e+08,6.479908549244451504e-03,7.036173851636550076e-03,3.844698078656376243e-03,2.454431368475668788e-03,1.556301679496034044e-03,9.194997589216388030e-04,5.586823863212307716e-04
4.570881896148751974e+08,6.505236223134921308e-03,7.035753052036817189e-03,3.852432049059789469e-03,2.462430999593613005e-03,1.549272179514657889e-03,9.183193085976462579e-04,5.600594960713601092e-04
4.677351412871981263e+08,6.539557525060256220e-03,7.036104338689601161e-03,3.855903740127986611e-03,2.468660744186825136e-03,1.540811170498292137e-03,9.170397049470190801e-04,5.622098053641030272e-04
4.786300923226380348e+08,6.580112624411502478e-03,7.036992290546172785e-03,3.855497229445416056e-03,2.472922585706000421e-03,1.531405241197018310e-03,9.156219736982155154e-04,5.649295572339993248e-04
4.897788193684456348e+08,6.623579824713266527e-03,7.038023379072750642e-03,3.851927100579809887e-03,2.475339589913944528e-03,1.521683089659934878e-03,9.140209039190527610e-04,5.679644122346463875e-04
5.011872336272714734e+08,6.666578358038363107e-03,7.038550248963521862e-03,3.846059921482990803e-03,2.476268907911657099e-03,1.512322843838774218e-03,9.122143321212560114e-04,5.710620450871571000e-04
5.128613839913658500e+08,6.705799391587287037e-03,7.037658024875923825e-03,3.838762653006606157e-03,2.476138934584256462e-03,1.504005375916612607e-03,9.102178484878442784e-04,5.740117418015776600e-04
5.248074602497733831e+08,6.738774615132361173e-03,7.034191239462342718e-03,3.830776061952899554e-03,2.475416606940999444e-03,1.497324588167113935e-03,9.080988531863301572e-04,5.766594466085016822e-04
5.370317963702532053e+08,6.763888507847208749e-03,7.026829411314283041e-03,3.822608216837372619e-03,2.474448010860098163e-03,1.492691965159857834e-03,9.059665655376421267e-04,5.788840301759641538e-04
5.495408738576247692e+08,6.780833390978402431e-03,7.014454233758841105e-03,3.814531891603393891e-03,2.473450807745581227e-03,1.490295083381759818e-03,9.039836939419697726e-04,5.806176161980122806e-04
5.623413251903491020e+08,6.790376198598565421e-03,6.996248236660179351e-03,3.806594172446044807e-03,2.472544145551943025e-03,1.490060459784209920e-03,9.023474805950035304e-04,5.818186500418964010e-04
5.754399373371566534e+08,6.794296328877332501e-03,6.972172016295144492e-03,3.798659590931402572e-03,2.471752993879973350e-03,1.491670472489100207e-03,9.012740434186331407e-04,5.824740473908344551e-04
5.888436553555884361e+08,6.794894266377601508e-03,6.943029930152271045e-03,3.790594932721306869e-03,2.471059321292835929e-03,1.494640961498362036e-03,9.009686493714989938e-04,5.826147919061515097e-04
6.025595860743569136e+08,6.794585023397072161e-03,6.910623346995510737e-03,3.782256963083750236e-03,2.470469689045522339e-03,1.498363604904759047e-03,9.016143877798995718e-04,5.823096009553931258e-04
6.165950018614809513e+08,6.795504888624720637e-03,6.877556599636036952e-03,3.773644371132579573e-03,2.470063618285903151e-03,1.502234862681271549e-03,9.033254861411840189e-04,5.816986549590357500e-04
6.309573444801943302e+08,6.799209377261344195e-03,6.847012750175069176e-03,3.764905937839982571e-03,2.469966523847272073e-03,1.505718855406193435e-03,9.061279347067851229e-04,5.809671562234047055e-04
6.456542290346562862e+08,6.806482415054548006e-03,6.822279857381444157e-03,3.756352826490413563e-03,2.470333591756995305e-03,1.508432610818016047e-03,9.099437558515925499e-04,5.803497625425785289e-04
6.606934480075964928e+08,6.817386216294338275e-03,6.806250857862079784e-03,3.748371507483902031e-03,2.471320185585707766e-03,1.510191162760897345e-03,9.146080139160288336e-04,5.800792035184027060e-04
6.760829753919818401e+08,6.831424169598254714e-03,6.800976523217084485e-03,3.741354524484511931e-03,2.472986981325668229e-03,1.510975281361686892e-03,9.198730208658220707e-04,5.803589586453652407e-04
6.918309709189362526e+08,6.847687932841176571e-03,6.807296652182774806e-03,3.735631170747248479e-03,2.475275799541269434e-03,1.510926925744927873e-03,9.254472025021786858e-04,5.813339966696108412e-04
7.079457843841372728e+08,6.864975324687096377e-03,6.824613870673254187e-03,3.731353495937071545e-03,2.477905164430515509e-03,1.510276759783740329e-03,9.310521875552907724e-04,5.830494835242899234e-04
7.244359600749890804e+08,6.881908386329555968e-03,6.851043508034426396e-03,3.728657965080075121e-03,2.480387905706185961e-03,1.509306608942331644e-03,9.364386260084650582e-04,5.854623081360046943e-04
7.413102413009161949e+08,6.896978212134047964e-03,6.883588416174526645e-03,3.727582188822449981e-03,2.482059625087036387e-03,1.508282374228219489e-03,9.414046988520521431e-04,5.884401624873226121e-04
7.585775750291851759e+08,6.908639178833077960e-03,6.918474891698853622e-03,3.728300923067314355e-03,2.482154107457317221e-03,1.507423866540260476e-03,9.458088662391147487e-04,5.917898544535518668e-04
7.762471166286927462e+08,6.915449046028349263e-03,6.951810817371436267e-03,3.731080913957037989e-03,2.479898498034049242e-03,1.506869981833313093e-03,9.495415100744907097e-04,5.952931095208091909e-04
7.943282347242821455e+08,6.916032814797299852e-03,6.979974210664525655e-03,3.736368729498615489e-03,2.474687282434177328e-03,1.506692259473293343e-03,9.525406614680437343e-04,5.987324581949904530e-04
8.128305161640994549e+08,6.909486675211926575e-03,7.000123550628930061e-03,3.744687326537235201e-03,2.466192868107829408e-03,1.506899574604553954e-03,9.547410049349115821e-04,6.019154283343900510e-04
8.317637711026709080e+08,6.895405946317432685e-03,7.010549181261033561e-03,3.756501981719037424e-03,2.454435539667062377e-03,1.507440591342750890e-03,9.561169973760345366e-04,6.046988914212746624e-04
8.511380382023758888e+08,6.874135747476483455e-03,7.010901479948955517e-03,3.771951543615527543e-03,2.439852161748452906e-03,1.508229345473838376e-03,9.566672808243361368e-04,6.069853672339341156e-04
8.709635899560796022e+08,6.846808818853176472e-03,7.002053716615171987e-03,3.790768507387594528e-03,2.423241603968646386e-03,1.509168846486623168e-03,9.564566703279254968e-04,6.087468345722552325e-04
8.912509381337441206e+08,6.815371169232986755e-03,6.986075627939518536e-03,3.812060257381278978e-03,2.405676412962736745e-03,1.510157325928509911e-03,9.556089722202989935e-04,6.099970299478783050e-04
9.120108393559114933e+08,6.782407884030155348e-03,6.965752758644415052e-03,3.834382435435671355e-03,2.388422281262646274e-03,1.511091356930551518e-03,9.543157602194694746e-04,6.107989014308567869e-04
9.332543007969924212e+08,6.750944054182398193e-03,6.944311366954009600e-03,3.855837749585239779e-03,2.372751244103076494e-03,1.511909736836284344e-03,9.528182402910415376e-04,6.112468927930614533e-04
9.549925860214369297e+08,6.723985057988169853e-03,6.924860711578204042e-03,3.874355003564572582e-03,2.359831309085442305e-03,1.512547286876868118e-03,9.513821316343812036e-04,6.114472276581799483e-04
9.772372209558111429e+08,6.704299864973371943e-03,6.910215339231308776e-03,3.887988114636782913e-03,2.350648430027731627e-03,1.512982436470717814e-03,9.502602728679711373e-04,6.115110875117969833e-04
1.000000000000000000e+09,6.693915885725235278e-03,6.902355734319539846e-03,3.895210913419269987e-03,2.345879988137639354e-03,1.513200357703089289e-03,9.496479981174489040e-04,6.115178181444523662e-04


==> anc/fig14_L_heisenbergtime.csv <==
1.000000000000000000e+03,8.613783950387357618e+04
1.250000000000000000e+03,1.321544500748483697e+05
2.500000000000000000e+03,5.379113937641954981e+05
5.000000000000000000e+03,2.209034954481874127e+06
1.000000000000000000e+04,8.701305962347775698e+06
2.000000000000000000e+04,3.604392572089182585e+07
3.000000000000000000e+04,8.143389379546546936e+07


==> anc/fig14_t-unscaled_imb-scaled.csv <==
1.023292992280754217e-02,1.453625708908105025e+02,1.422291072647450676e+02,2.611499290688871042e+02,4.062497506698442749e+02,6.615357044155604171e+02,1.106607186849639675e+03,1.768646789183586634e+03
1.047128548050899575e-02,1.453617460679635656e+02,1.422283002215018826e+02,2.611484472401697872e+02,4.062474455091694949e+02,6.615319506996988821e+02,1.106600907688837196e+03,1.768636753447947285e+03
1.071519305237606488e-02,1.453605074476260484e+02,1.422270883004437962e+02,2.611462220069658997e+02,4.062439838944676467e+02,6.615263138180023361e+02,1.106591478395862850e+03,1.768621682980010291e+03
1.096478196143185063e-02,1.453588533561565725e+02,1.422254698640012123e+02,2.611432503625085815e+02,4.062393611483554423e+02,6.615187861538346397e+02,1.106578886229716545e+03,1.768601557416342757e+03
1.122018454301963557e-02,1.453567815448464842e+02,1.422234427119315967e+02,2.611395282668982532e+02,4.062335709862889530e+02,6.615093574734642061e+02,1.106563114071560676e+03,1.768576349396583964e+03
1.148153621496882971e-02,1.453542891753491517e+02,1.422210040670629780e+02,2.611350506209262790e+02,4.062266054758430869e+02,6.614980148597544485e+02,1.106544140313796106e+03,1.768546024386165300e+03
1.174897554939529666e-02,1.453513728016635866e+02,1.422181505576656377e+02,2.611298112337073007e+02,4.062184549863600864e+02,6.614847426301735140e+02,1.106521938722908544e+03,1.768510540457099296e+03
1.202264434617413176e-02,1.453480283487974987e+02,1.422148781965748583e+02,2.611238027843463101e+02,4.062091081293176558e+02,6.614695222396867393e+02,1.106496478277031883e+03,1.768469848028372326e+03
1.230268770812381791e-02,1.453442510882528325e+02,1.422111823572052174e+02,2.611170167778983000e+02,4.061985516898193964e+02,6.614523321691981437e+02,1.106467722979333985e+03,1.768423889567671267e+03
1.258925411794167490e-02,1.453400356104950788e+02,1.422070577466128043e+02,2.611094434959074420e+02,4.061867705496522944e+02,6.614331478002570748e+02,1.106435631648424533e+03,1.768372599256415469e+03
1.288249551693134223e-02,1.453353757945773737e+02,1.422024983757744110e+02,2.611010719418356985e+02,4.061737476023944282e+02,6.614119412768203574e+02,1.106400157687116916e+03,1.768315902620167662e+03
1.318256738556407466e-02,1.453302647751006873e+02,1.421974975272592019e+02,2.610918897817056177e+02,4.061594636610784619e+02,6.613886813548892860e+02,1.106361248830900877e+03,1.768253716126636164e+03
1.348962882591653312e-02,1.453246949066968625e+02,1.421920477204775182e+02,2.610818832802922316e+02,4.061438973589292800e+02,6.613633332408752494e+02,1.106318846877562237e+03,1.768185946753531198e+03
1.380384264602885214e-02,1.453186577262206356e+02,1.421861406746876355e+02,2.610710372331998315e+02,4.061270250437028722e+02,6.613358584195367484e+02,1.106272887399361252e+03,1.768112491528552255e+03
1.412537544622754007e-02,1.453121439128362624e+02,1.421797672699425164e+02,2.610593348951556436e+02,4.061088206661372624e+02,6.613062144723377287e+02,1.106223299439181346e+03,1.768033237043755889e+03
1.445439770745927249e-02,1.453051432461766410e+02,1.421729175061504975e+02,2.610467579048411153e+02,4.060892556630191734e+02,6.612743548870305403e+02,1.106170005192004965e+03,1.767948058946470837e+03
1.479108388168207111e-02,1.452976445627430735e+02,1.421655804604145601e+02,2.610332862065619679e+02,4.060682988353331098e+02,6.612402288592350033e+02,1.106112919672997123e+03,1.767856821408806127e+03
1.513561248436207964e-02,1.452896357107005372e+02,1.421577442428018969e+02,2.610188979690364022e+02,4.060459162219256655e+02,6.612037810867146845e+02,1.106051950373371938e+03,1.767759376577645980e+03
1.548816618912481069e-02,1.452811035032079019e+02,1.421493959506796045e+02,2.610035695015503165e+02,4.060220709690756280e+02,6.611649515569840787e+02,1.105986996905108299e+03,1.767655564006799978e+03
1.584893192461113431e-02,1.452720336704014699e+02,1.421405216217328302e+02,2.609872751676942357e+02,4.059967231963015593e+02,6.611236753287902275e+02,1.105917950635412581e+03,1.767545210072788905e+03
1.621810097358929864e-02,1.452624108101316267e+02,1.421311061857630591e+02,2.609699872968593581e+02,4.059698298586829424e+02,6.610798823079180693e+02,1.105844694311688500e+03,1.767428127375445911e+03
1.659586907437560557e-02,1.452522183375269549e+02,1.421211334153387895e+02,2.609516760936274409e+02,4.059413446059059538e+02,6.610334970176587603e+02,1.105767101677582559e+03,1.767304114124259286e+03
1.698243652461744330e-02,1.452414384334376791e+02,1.421105858753497557e+02,2.609323095451470067e+02,4.059112176381760264e+02,6.609844383641795957e+02,1.105685037080496386e+03,1.767172953511071455e+03
1.737800828749375484e-02,1.452300519917834833e+02,1.420994448714891405e+02,2.609118533265417454e+02,4.058793955590685414e+02,6.609326193969067162e+02,1.105598355070757179e+03,1.767034413069453421e+03
1.778279410038922925e-02,1.452180385658055002e+02,1.420876903976636925e+02,2.608902707043500868e+02,4.058458212253187298e+02,6.608779470639217379e+02,1.105506899992450826e+03,1.766888244020749198e+03
1.819700858609983596e-02,1.452053763131974620e+02,1.420753010823065097e+02,2.608675224379503561e+02,4.058104335934763185e+02,6.608203219622560027e+02,1.105410505565715539e+03,1.766734180606469636e+03
1.862087136662867598e-02,1.451920419400635467e+02,1.420622541335421261e+02,2.608435666788789717e+02,4.057731675632831525e+02,6.607596380828462088e+02,1.105308994460108579e+03,1.766571939406426281e+03
1.905460717963247327e-02,1.451780106436274309e+02,1.420485252831304592e+02,2.608183588679055447e+02,4.057339538175608027e+02,6.606957825498085413e+02,1.105202177858465348e+03,1.766401218641663036e+03
1.949844599758045541e-02,1.451632560535943242e+02,1.420340887290905130e+02,2.607918516296857661e+02,4.056927186583312164e+02,6.606286353535763283e+02,1.105089855010499377e+03,1.766221697460993255e+03
1.995262314968879874e-02,1.451477501720422083e+02,1.420189170768875044e+02,2.607639946647747138e+02,4.056493838388304312e+02,6.605580690773538208e+02,1.104971812775212811e+03,1.766033035209652780e+03
2.041737944669529473e-02,1.451314633117033566e+02,1.420029812790425865e+02,2.607347346387462039e+02,4.056038663910201194e+02,6.604839486162338744e+02,1.104847825151043935e+03,1.765834870678357674e+03
2.089296130854039618e-02,1.451143640324735316e+02,1.419862505730103237e+02,2.607040150681293085e+02,4.055560784481493215e+02,6.604061308882595540e+02,1.104717652792533499e+03,1.765626821330806933e+03
2.137962089502232557e-02,1.450964190759748931e+02,1.419686924171500664e+02,2.606717762028477523e+02,4.055059270618733649e+02,6.603244645366194163e+02,1.104581042512161730e+03,1.765408482507492863e+03
2.187761623949553008e-02,1.450775932979798313e+02,1.419502724246049183e+02,2.606379549048157855e+02,4.054533140133971187e+02,6.602387896221150640e+02,1.104437726765908792e+03,1.765179426603494221e+03
2.238721138568339902e-02,1.450578495984944993e+02,1.419309542948910519e+02,2.606024845223309399e+02,4.053981356180761964e+02,6.601489373049732876e+02,1.104287423120998028e+03,1.764939202217788306e+03
2.290867652767772378e-02,1.450371488492885703e+02,1.419106997429877879e+02,2.605652947598780997e+02,4.053402825228834558e+02,6.600547295150394120e+02,1.104129833704198063e+03,1.764687333271502894e+03
2.344228815319922624e-02,1.450154498186524847e+02,1.418894684257142842e+02,2.605263115429522713e+02,4.052796394961232522e+02,6.599559786093507228e+02,1.103964644629014401e+03,1.764423318092412501e+03
2.398832919019489723e-02,1.449927090931553835e+02,1.418672178651721083e+02,2.604854568774928794e+02,4.052160852087660032e+02,6.598524870160599676e+02,1.103791525400051341e+03,1.764146628462960962e+03
2.454708915685031162e-02,1.449688809961745051e+02,1.418439033690281690e+02,2.604426487035193531e+02,4.051494920067601129e+02,6.597440468636689275e+02,1.103610128292795935e+03,1.763856708628996785e+03
2.511886431509579437e-02,1.449439175029660305e+02,1.418194779474142706e+02,2.603978007425517376e+02,4.050797256736768759e+02,6.596304395945201122e+02,1.103420087707073435e+03,1.763552974266423689e+03
2.570395782768863241e-02,1.449177681520463636e+02,1.417938922262146662e+02,2.603508223384026223e+02,4.050066451830436449e+02,6.595114355614945225e+02,1.103221019492407777e+03,1.763234811402958258e+03
2.630267991895381477e-02,1.448903799526532623e+02,1.417670943565193511e+02,2.603016182909277632e+02,4.049301024397224751e+02,6.593867936068752442e+02,1.103012520243548352e+03,1.762901575292197094e+03
2.691534803926915256e-02,1.448616972880612650e+02,1.417390299200203003e+02,2.602500886823281689e+02,4.048499420097033408e+02,6.592562606223405055e+02,1.102794166564431634e+03,1.762552589237244092e+03
2.754228703338166065e-02,1.448316618145299230e+02,1.417096418301335063e+02,2.601961286956048980e+02,4.047660008376884093e+02,6.591195710890791588e+02,1.102565514298893049e+03,1.762187143361183189e+03
2.818382931264453578e-02,1.448002123556650247e+02,1.416788702286337127e+02,2.601396284247759354e+02,4.046781079518615343e+02,6.589764465970368974e+02,1.102326097726466060e+03,1.761804493321767040e+03
2.884031503126605750e-02,1.447672847919843093e+02,1.416466523775953021e+02,2.600804726764750399e+02,4.045860841552523652e+02,6.588265953423339170e+02,1.102075428721667549e+03,1.761403858967731821e+03
2.951209226666385438e-02,1.447328119454813873e+02,1.416129225464402452e+02,2.600185407625657490e+02,4.044897417031226041e+02,6.586697116019199711e+02,1.101812995875206752e+03,1.760984422934272516e+03
3.019951720402016052e-02,1.446967234589914142e+02,1.415776118938982222e+02,2.599537062834167500e+02,4.043888839658251300e+02,6.585054751845743795e+02,1.101538263575625251e+03,1.760545329175260804e+03
3.090295432513590415e-02,1.446589456701694303e+02,1.415406483446954553e+02,2.598858369014983509e+02,4.042833050766057568e+02,6.583335508573867401e+02,1.101250671049917173e+03,1.760085681429919759e+03
3.162277660168379134e-02,1.446194014799007448e+02,1.415019564607948155e+02,2.598147941049757605e+02,4.041727895638447308e+02,6.581535877468973013e+02,1.100949631361765569e+03,1.759604541621743238e+03
3.235936569296282705e-02,1.445780102149706181e+02,1.414614573070190602e+02,2.597404329609885281e+02,4.040571119672551390e+02,6.579652187141144850e+02,1.100634530366076206e+03,1.759100928187574937e+03
3.311311214825911342e-02,1.445346874848320340e+02,1.414190683108974156e+02,2.596626018583278892e+02,4.039360364375839936e+02,6.577680597026696887e+02,1.100304725618575731e+03,1.758573814334875578e+03
3.388441561392025597e-02,1.444893450323167201e+02,1.413747031165866588e+02,2.595811422392322925e+02,4.038093163193915416e+02,6.575617090594090541e+02,1.099959545239309818e+03,1.758022126225294414e+03
3.467368504525316503e-02,1.444418905781482465e+02,1.413282714327257565e+02,2.594958883200479818e+02,4.036766937165022568e+02,6.573457468267805552e+02,1.099598286728946050e+03,1.757444741082829296e+03
3.548133892335755130e-02,1.443922276591235345e+02,1.412796788740956231e+02,2.594066668005144152e+02,4.035378990397667280e+02,6.571197340064019272e+02,1.099220215736885166e+03,1.756840485224947997e+03
3.630780547701013827e-02,1.443402554598421830e+02,1.412288267969642277e+02,2.593132965614589693e+02,4.033926505367883237e+02,6.568832117932691972e+02,1.098824564780244373e+03,1.756208132015209458e+03
3.715352290971724036e-02,1.442858686378750690e+02,1.411756121280109539e+02,2.592155883507033423e+02,4.032406538033128527e+02,6.566357007801038890e+02,1.098410531912900979e+03,1.755546399736048215e+03
3.801893963205612431e-02,1.442289571422747940e+02,1.411199271867362768e+02,2.591133444570099300e+02,4.030816012760147373e+02,6.563767001314009804e+02,1.097977279343843065e+03,1.754853949380558333e+03
3.890451449942804868e-02,1.441694060253470298e+02,1.410616595012751588e+02,2.590063583719197027e+02,4.029151717064445393e+02,6.561056867268056294e+02,1.097523932004218977e+03,1.754129382362272736e+03
3.981071705534973415e-02,1.441070952476147511e+02,1.410006916175496201e+02,2.588944144393616966e+02,4.027410296159551990e+02,6.558221142735120566e+02,1.097049576062560845e+03,1.753371238142121911e+03
4.073802778041125949e-02,1.440418994759255042e+02,1.409369009017099756e+02,2.587772874929427758e+02,4.025588247314633463e+02,6.555254123874560719e+02,1.096553257387812209e+03,1.752577991771960342e+03
4.168693834703354750e-02,1.439736878746694799e+02,1.408701593358342166e+02,2.586547424808614437e+02,4.023681914019574606e+02,6.552149856431525450e+02,1.096033979959901217e+03,1.751748051354268227e+03
4.265795188015925749e-02,1.439023238900968238e+02,1.408003333068734833e+02,2.585265340784237651e+02,4.021687479957208211e+02,6.548902125921316610e+02,1.095490704227782317e+03,1.750879755417894557e+03
4.365158322401661156e-02,1.438276650277458373e+02,1.407272833888545165e+02,2.583924062881808368e+02,4.019600962782981810e+02,6.545504447500153447e+02,1.094922345415030350e+03,1.749971370209969336e+03
4.466835921509629964e-02,1.437495626230168284e+02,1.406508641183741020e+02,2.582520920277557366e+02,4.017418207713102447e+02,6.541950055524072241e+02,1.094327771773248969e+03,1.749021086904418553e+03
4.570881896148751983e-02,1.436678616049570110e+02,1.405709237634483202e+02,2.581053127054702259e+02,4.015134880922914817e+02,6.538231892798813760e+02,1.093705802783798845e+03,1.748027018727884297e+03
4.677351412871981473e-02,1.435824002533516932e+02,1.404873040858095692e+02,2.579517777839471364e+02,4.012746462758210555e+02,6.534342599525041351e+02,1.093055207308560739e+03,1.746987198004181209e+03
4.786300923226385201e-02,1.434930099492504496e+02,1.403998400967782629e+02,2.577911843319188279e+02,4.010248240763083913e+02,6.530274501944875283e+02,1.092374701690722759e+03,1.745899573118890657e+03
4.897788193684461666e-02,1.433995149190991469e+02,1.403083598068735114e+02,2.576232165645467944e+02,4.007635302529041610e+02,6.526019600697297847e+02,1.091662947806878947e+03,1.744762005406138314e+03
5.011872336272722023e-02,1.433017319726862695e+02,1.402126839693704881e+02,2.574475453726292358e+02,4.004902528371280823e+02,6.521569558892152827e+02,1.090918551072044238e+03,1.743572265960120603e+03
5.128613839913648276e-02,1.431994702351644264e+02,1.401126258180551929e+02,2.572638278411639590e+02,4.002044583839346501e+02,6.516915689914405903e+02,1.090140058399552800e+03,1.742328032374524582e+03
5.248074602497725810e-02,1.430925308734566954e+02,1.400079907994825987e+02,2.570717067578229944e+02,3.999055912070874115e+02,6.512048944972908657e+02,1.089325956118211025e+03,1.741026885413638865e+03
5.370317963702526953e-02,1.429807068174168307e+02,1.398985763000967779e+02,2.568708101120018910e+02,3.995930725998713342e+02,6.506959900410357704e+02,1.088474667849501884e+03,1.739666305619612785e+03
5.495408738576245539e-02,1.428637824761749187e+02,1.397841713686367200e+02,2.566607505852207396e+02,3.992663000423477229e+02,6.501638744794159948e+02,1.087584552348141642e+03,1.738243669861150693e+03
5.623413251903491145e-02,1.427415334501715165e+02,1.396645564343174613e+02,2.564411250337758474e+02,3.989246463965606608e+02,6.496075265811027748e+02,1.086653901309795401e+03,1.736756247829725908e+03
5.754399373371569398e-02,1.426137262394563265e+02,1.395395030213522034e+02,2.562115139646840021e+02,3.985674590913028510e+02,6.490258836991592943e+02,1.085680937150362524e+03,1.735201198490346314e+03
5.888436553555889685e-02,1.424801179489149376e+02,1.394087734604622710e+02,2.559714810061044261e+02,3.981940592982948601e+02,6.484178404295148539e+02,1.084663810761855984e+03,1.733575566494938130e+03
6.025595860743578058e-02,1.423404559911742524e+02,1.392721205981100070e+02,2.557205723735923755e+02,3.978037411018783018e+02,6.477822472588774190e+02,1.083600599250616369e+03,1.731876278567476902e+03
6.165950018614822087e-02,1.421944777880385971e+02,1.391292875042874186e+02,2.554583163337109681e+02,3.973957706645990697e+02,6.471179092059534241e+02,1.082489303664322961e+03,1.730100139871235342e+03
6.309573444801933051e-02,1.420419101529863610e+02,1.389800068682326355e+02,2.551842220946550981e+02,3.969693845014411977e+02,6.464235830111905443e+02,1.081327844290991152e+03,1.728243826495438043e+03
6.456542290346556356e-02,1.418824700209671335e+02,1.388240017123976031e+02,2.548977811173568000e+02,3.965237915194049947e+02,6.456979804579984830e+02,1.080114066214616059e+03,1.726303894334707365e+03
6.606934480075957183e-02,1.417158633701677104e+02,1.386609843373492197e+02,2.545984651783869026e+02,3.960581700041196882e+02,6.449397634657304934e+02,1.078845731106730000e+03,1.724276765969927510e+03
6.760829753919818386e-02,1.415417842896454488e+02,1.384906554093855391e+02,2.542857246949112380e+02,3.955716650141137052e+02,6.441475398464938280e+02,1.077520510128400019e+03,1.722158719323888135e+03
6.918309709189363055e-02,1.413599157902971228e+02,1.383127047538974068e+02,2.539589901816241593e+02,3.950633906472444323e+02,6.433198669957652100e+02,1.076135990103771064e+03,1.719945897528323030e+03
7.079457843841380216e-02,1.411699291324853505e+02,1.381268106973526244e+02,2.536176710427915850e+02,3.945324281615779114e+02,6.424552488324028445e+02,1.074689668401294512e+03,1.717634300742896585e+03
7.244359600749898653e-02,1.409714835510920352e+02,1.379326397981293724e+02,2.532611550782911252e+02,3.939778252069722839e+02,6.415521345473225665e+02,1.073178950840456309e+03,1.715219782809744402e+03
7.413102413009177438e-02,1.407642259905525748e+02,1.377298465871022586e+02,2.528888080075794278e+02,3.933985950845512889e+02,6.406089173975877884e+02,1.071601149674462931e+03,1.712698048029405754e+03
7.585775750291835762e-02,1.405477908520237236e+02,1.375180733200884333e+02,2.524999730154584370e+02,3.927937160400871903e+02,6.396239335557119148e+02,1.069953481665282879e+03,1.710064648084404780e+03
7.762471166286918911e-02,1.403217997550353004e+02,1.372969497444510694e+02,2.520939703238627487e+02,3.921621305978620740e+02,6.385954610248730887e+02,1.068233066268931680e+03,1.707314979139013531e+03
7.943282347242813790e-02,1.400858613161827577e+02,1.370660928823618576e+02,2.516700967942594218e+02,3.915027449421505139e+02,6.375217186316715470e+02,1.066436923950466280e+03,1.704444279146355029e+03
8.128305161640994592e-02,1.398395709476340301e+02,1.368251068334346883e+02,2.512276255656441890e+02,3.908144283540772221e+02,6.364008651090546209e+02,1.064561974649790272e+03,1.701447625396553576e+03
8.317637711026708291e-02,1.395825106784497223e+02,1.365735825996645190e+02,2.507658057335232513e+02,3.900960127122294239e+02,6.352309982830558965e+02,1.062605036421116665e+03,1.698319932342439643e+03
8.511380382023767122e-02,1.393142490019531863e+02,1.363110979358363011e+02,2.502838620756916441e+02,3.893462920660699638e+02,6.340101543780768907e+02,1.060562824270709598e+03,1.695055949742186613e+03
8.709635899560805306e-02,1.390343407526282817e+02,1.360372172288065258e+02,2.497809948310606956e+02,3.885640222918702307e+02,6.327363074565390662e+02,1.058431949219385842e+03,1.691650261161183380e+03
8.912509381337455072e-02,1.387423270162759934e+02,1.357514914093066238e+02,2.492563795382334604e+02,3.877479208415910534e+02,6.314073690098855423e+02,1.056208917618178702e+03,1.688097282878540000e+03
9.120108393559096804e-02,1.384377350774174147e+02,1.354534579001685017e+02,2.487091669409944075e+02,3.868966665958539579e+02,6.300211877190780569e+02,1.053890130747512330e+03,1.684391263246746121e+03
9.332543007969909543e-02,1.381200784081919437e+02,1.351426406051291167e+02,2.481384829683467501e+02,3.860088998328788534e+02,6.285755494039262885e+02,1.051471884732241733e+03,1.680526282556175602e+03
9.549925860214358853e-02,1.377888567032665890e+02,1.348185499426298577e+02,2.475434287972072411e+02,3.850832223260064779e+02,6.270681771817969548e+02,1.048950370806912133e+03,1.676496253459366926e+03
9.772372209558106981e-02,1.374435559655341876e+02,1.344806829292865586e+02,2.469230810063470472e+02,3.841181975831619297e+02,6.254967318574514366e+02,1.046321675967633382e+03,1.672294922013225460e+03
1.000000000000000056e-01,1.370836486476460720e+02,1.341285233179644365e+02,2.462764918306375534e+02,3.831123512423542934e+02,6.238588125669662077e+02,1.043581784048956706e+03,1.667915869400526390e+03
1.023292992280754182e-01,1.367085938546803732e+02,1.337615417956437511e+02,2.456026895251298754e+02,3.820641716380353046e+02,6.221519576998671255e+02,1.040726577266118056e+03,1.663352514395211074e+03
1.047128548050899610e-01,1.363178376135018368e+02,1.333791962465122083e+02,2.449006788489456881e+02,3.809721105538346819e+02,6.203736461247544867e+02,1.037751838264932076e+03,1.658598116639071804e+03
1.071519305237606523e-01,1.359108132146056960e+02,1.329809320859507125e+02,2.441694416793880293e+02,3.798345841778708518e+02,6.185212987447871456e+02,1.034653252723442847e+03,1.653645780800318335e+03
1.096478196143185063e-01,1.354869416324664826e+02,1.325661826713014193e+02,2.434079377670883559e+02,3.786499742774547599e+02,6.165922804104192210e+02,1.031426412551146541e+03,1.648488461687247764e+03
1.122018454301963591e-01,1.350456320306143425e+02,1.321343697955086895e+02,2.426151056433687074e+02,3.774166296105830725e+02,6.145839022177108291e+02,1.028066819733170405e+03,1.643118970392745950e+03
1.148153621496882937e-01,1.345862823578440839e+02,1.316849042698968617e+02,2.417898636913259907e+02,3.761328675921189983e+02,6.124934242213599873e+02,1.024569890868150651e+03,1.637529981547542320e+03
1.174897554939529770e-01,1.341082800421110903e+02,1.312171866024991971e+02,2.409311113924152039e+02,3.747969762329780679e+02,6.103180585922840464e+02,1.020930962449713093e+03,1.631714041761960743e+03
1.202264434617413141e-01,1.336110027887836509e+02,1.307306077784636500e+02,2.400377307605101578e+02,3.734072163709591337e+02,6.080549732501031031e+02,1.017145296942316691e+03,1.625663579337300007e+03
1.230268770812381757e-01,1.330938194899948996e+02,1.302245501491331368e+02,2.391085879755599706e+02,3.719618242120646414e+02,6.057012960012071972e+02,1.013208089702794950e+03,1.619370915328900082e+03
1.258925411794167559e-01,1.325560912518617158e+02,1.296983884364234427e+02,2.381425352289974455e+02,3.704590142012261822e+02,6.032541192132158585e+02,1.009114476799108047e+03,1.612828276043209826e+03
1.288249551693134154e-01,1.319971725463109351e+02,1.291514908590944231e+02,2.371384127930086265e+02,3.688969822412691428e+02,6.007105050564912290e+02,1.004859543777618796e+03,1.606027807050877527e+03
1.318256738556407293e-01,1.314164124941615910e+02,1.285832203874219317e+02,2.360950513256096031e+02,3.672739092787010122e+02,5.980674913429739945e+02,1.000438335429493804e+03,1.598961588796741125e+03
1.348962882591653312e-01,1.308131562859549035e+02,1.279929361326245498e+02,2.350112744231918782e+02,3.655879652744648070e+02,5.953220979918772855e+02,9.958458666056582160e+02,1.591621653885698834e+03
1.380384264602884659e-01,1.301867467467901633e+02,1.273799948771715975e+02,2.338859014317818037e+02,3.638373135771488478e+02,5.924713341507255109e+02,9.910771341279338458e+02,1.584000006120611260e+03
1.412537544622753938e-01,1.295365260511111956e+02,1.267437527517923286e+02,2.327177505276923455e+02,3.620201157152667975e+02,5.895122059987869534e+02,9.861271298416174886e+02,1.576088641364538262e+03
1.445439770745927111e-01,1.288618375929850117e+02,1.260835670646132769e+02,2.315056420775240156e+02,3.601345366240955741e+02,5.864417252581234834e+02,9.809908548516837072e+02,1.567879570294743189e+03
1.479108388168207111e-01,1.281620280169169064e+02,1.253987982873643432e+02,2.302484022865780275e+02,3.581787503211695594e+02,5.832569184352166758e+02,9.756633349810068694e+02,1.559364843109831327e+03
1.513561248436207929e-01,1.274364494136498820e+02,1.246888122030127164e+02,2.289448671436727523e+02,3.561509460428636089e+02,5.799548368134067005e+02,9.701396374844701995e+02,1.550536576244128355e+03
1.548816618912481069e-01,1.266844616846925788e+02,1.239529822184950945e+02,2.275938866690907787e+02,3.540493348525293413e+02,5.765325672131942838e+02,9.644148890474582458e+02,1.541386981134862026e+03
1.584893192461113431e-01,1.259054350785073240e+02,1.231906918454247091e+02,2.261943294709230372e+02,3.518721567283781155e+02,5.729872435337410934e+02,9.584842950910530135e+02,1.531908395077793557e+03
1.621810097358929725e-01,1.250987529003605232e+02,1.224013373507436029e+02,2.247450876134098223e+02,3.496176881367092051e+02,5.693160590846915738e+02,9.523431603991789416e+02,1.522093314195679341e+03
1.659586907437560488e-01,1.242638143967938191e+02,1.215843305782672132e+02,2.232450817989994221e+02,3.472842500931643031e+02,5.655162797126724854e+02,9.459869110749953052e+02,1.511934428531197455e+03
1.698243652461744191e-01,1.234000378145041026e+02,1.207391019409277959e+02,2.216932668637462882e+02,3.448702167114163331e+02,5.615852577215200654e+02,9.394111178249326031e+02,1.501424659261787610e+03
1.737800828749375415e-01,1.225068636321332747e+02,1.198651035822629609e+02,2.200886375833536306e+02,3.423740242351051393e+02,5.575204465794068938e+02,9.326115205589551351e+02,1.490557198018134159e+03
1.778279410038922925e-01,1.215837579620475140e+02,1.189618127043077180e+02,2.184302347846205237e+02,3.397941805448651280e+02,5.533194163995927966e+02,9.255840542848438872e+02,1.479325548270789795e+03
1.819700858609983596e-01,1.206302161176446646e+02,1.180287350575410414e+02,2.167171517542720665e+02,3.371292751279724484e+02,5.489798701744947493e+02,9.183248762625316886e+02,1.467723568730647003e+03
1.862087136662867459e-01,1.196457663400485529e+02,1.170654085868972061e+02,2.149485409341483262e+02,3.343779894934592107e+02,5.444996607351429248e+02,9.108303943717575066e+02,1.455745518688545872e+03
1.905460717963247397e-01,1.186299736762401977e+02,1.160714072260814049e+02,2.131236208884653820e+02,3.315391080104753883e+02,5.398768083998420479e+02,9.030972966325422249e+02,1.443386105197305369e+03
1.949844599758045471e-01,1.175824439987243153e+02,1.150463448305242480e+02,2.112416835253640954e+02,3.286115291422299265e+02,5.351095192669957896e+02,8.951225818031089148e+02,1.430640531975708882e+03
1.995262314968879735e-01,1.165028281547332512e+02,1.139898792372558916e+02,2.093021015511917824e+02,3.255942770419873113e+02,5.301962040974884758e+02,8.869035909639468400e+02,1.417504549888484462e+03
2.041737944669529681e-01,1.153908262307184458e+02,1.129017164377826532e+02,2.073043361319177222e+02,3.224865134712949271e+02,5.251354977218005615e+02,8.784380399795501262e+02,1.403974508828910984e+03
2.089296130854039757e-01,1.142461919154608410e+02,1.117816148476793217e+02,2.052479447317389543e+02,3.192875499938641042e+02,5.199262788959990758e+02,8.697240527109780714e+02,1.390047410801281103e+03
2.137962089502232488e-01,1.130687369425329507e+02,1.106293896540721278e+02,2.031325890942624710e+02,3.159968603912616913e+02,5.145676905189383206e+02,8.607601948325752801e+02,1.375720963968801925e+03
2.187761623949552869e-01,1.118583355900481564e+02,1.094449172194484277e+02,2.009580433266243631e+02,3.126140932387519911e+02,5.090591601102680670e+02,8.515455080849259275e+02,1.360993637398519013e+03
2.238721138568340041e-01,1.106149292126200550e+02,1.082281395172843190e+02,1.987242020414973922e+02,3.091390845712111854e+02,5.034004204351401768e+02,8.420795447731691183e+02,1.345864716198171664e+03
2.290867652767773488e-01,1.093385307772086605e+02,1.069790685718041630e+02,1.964310885061027534e+02,3.055718705599616669e+02,4.975915301467321683e+02,8.323624022950968993e+02,1.330334356700417857e+03
2.344228815319922832e-01,1.080292293710334377e+02,1.056977908707658003e+02,1.940788627410603624e+02,3.019127001116019642e+02,4.916328943017902020e+02,8.223947574568442178e+02,1.314403641307305861e+03
2.398832919019489862e-01,1.066871946459743015e+02,1.043844717164881644e+02,1.916678295051620182e+02,2.981620472894072122e+02,4.855252845872964826e+02,8.121779003053658244e+02,1.298074632562156694e+03
2.454708915685029913e-01,1.053126811598655479e+02,1.030393594764079097e+02,1.891984460949323648e+02,2.943206234466425713e+02,4.792698590780787526e+02,8.017137671763225626e+02,1.281350425967154706e+03
2.511886431509579576e-01,1.039060325708250474e+02,1.016627896902817838e+02,1.866713298801873577e+02,2.903893889492259177e+02,4.728681813257899762e+02,7.910049726235563412e+02,1.264235201013075539e+03
2.570395782768863380e-01,1.024676856362974178e+02,1.002551889867856545e+02,1.840872654887787689e+02,2.863695643526989443e+02,4.663222385593672357e+02,7.800548398623539015e+02,1.246734269833285452e+03
2.630267991895381408e-01,1.009981739638976705e+02,9.881707875776679373e+01,1.814472115454659331e+02,2.822626408856311855e+02,4.596344587561861204e+02,7.688674293237445454e+02,1.228854122838280318e+03
2.691534803926915465e-01,9.949813145653803304e+01,9.734907853390541277e+01,1.787523068615813884e+02,2.780703900787160592e+02,4.528077263221687190e+02,7.574475648820349534e+02,1.210602470631003825e+03
2.754228703338166273e-01,9.796829538987299202e+01,9.585190900118801949e+01,1.760038759641688841e+02,2.737948723663865849e+02,4.458453960988671838e+02,7.458008572839239605e+02,1.191988281449085889e+03
2.818382931264453717e-01,9.640950905603486376e+01,9.432639459362569312e+01,1.732034338459744447e+02,2.694384444764277760e+02,4.387513053970600367e+02,7.339337242766251848e+02,1.173021813330721443e+03
2.884031503126605611e-01,9.482272390425119113e+01,9.277346559434009521e+01,1.703526898115924553e+02,2.650037654136082779e+02,4.315297837409983686e+02,7.218534069066794245e+02,1.153714640159750161e+03
2.951209226666385299e-01,9.320900110659553661e+01,9.119415967485674912e+01,1.674535502908712772e+02,2.604938008368199576e+02,4.241856599968050432e+02,7.095679814433379988e+02,1.134079670717065028e+03
3.019951720402015982e-01,9.156951247625212886e+01,8.958962280159263969e+01,1.645081204891146172e+02,2.559118256267816491e+02,4.167242665545634281e+02,6.970863663737846991e+02,1.114131159854882526e+03
3.090295432513590623e-01,8.990554066674872047e+01,8.796110943957545203e+01,1.615187047455410720e+02,2.512614244443553844e+02,4.091514402385108724e+02,6.844183239256070692e+02,1.093884710923443208e+03
3.162277660168379412e-01,8.821847858411433663e+01,8.630998198686152989e+01,1.584878054777649652e+02,2.465464900893269373e+02,4.014735196357022460e+02,6.715744555986510704e+02,1.073357268622398124e+03
3.235936569296282705e-01,8.650982795033918649e+01,8.463770937939312944e+01,1.554181206015849739e+02,2.417712194874319778e+02,3.936973385627213133e+02,6.585661912372202096e+02,1.052567101527215073e+03
3.311311214825911065e-01,8.478119696623356560e+01,8.294586481554316038e+01,1.523125393328373605e+02,2.369401071605851996e+02,3.858302154342567292e+02,6.454057712476289907e+02,1.031533773659253029e+03
3.388441561392025458e-01,8.303429703506533599e+01,8.123612256257578679e+01,1.491741363019260120e+02,2.320579360723810112e+02,3.778799383578011089e+02,6.321062216672046361e+02,1.010278104629762197e+03
3.467368504525316641e-01,8.127093852520791017e+01,7.951025382372313288e+01,1.460061639419196524e+02,2.271297657880401744e+02,3.698547458554295417e+02,6.186813219191568578e+02,9.888221180931539038e+02
3.548133892335754713e-01,7.949302557015495552e+01,7.777012166424178474e+01,1.428120431472569010e+02,2.221609179442064601e+02,3.617633032051958821e+02,6.051455652409161985e+02,9.671889784897564368e+02
3.630780547701014105e-01,7.770254992693813278e+01,7.601767501696843965e+01,1.395953522408426863e+02,2.171569590873897937e+02,3.536146744978966012e+02,5.915141119462198276e+02,9.454029163342595439e+02
3.715352290971725702e-01,7.590158393803983472e+01,7.425494181138741112e+01,1.363598143305349026e+02,2.121236810070638228e+02,3.454182906144232561e+02,5.778027358643287243e+02,9.234891425987667617e+02
3.801893963205612570e-01,7.409227266563806324e+01,7.248402129340333033e+01,1.331092831786729676e+02,2.070670787557896233e+02,3.371839134369835165e+02,5.640277644805352111e+02,9.014737530283123306e+02
3.890451449942806672e-01,7.227682528831948616e+01,7.070707562379323008e+01,1.298477277465630948e+02,2.019933266082452974e+02,3.289215967043932096e+02,5.502060134642315461e+02,8.793836234858587204e+02
3.981071705534973137e-01,7.045750586677519323e+01,6.892632085927674268e+01,1.265792156052520170e+02,1.969087522568065936e+02,3.206416439961652145e+02,5.363547163954874577e+02,8.572462976230829099e+02
4.073802778041128447e-01,6.863662359388919754e+01,6.714401742878489188e+01,1.233078954199012145e+02,1.918198095661699085e+02,3.123545643705965063e+02,5.224914505687629571e+02,8.350898682814701033e+02
4.168693834703355305e-01,6.681652264374343986e+01,6.536246021659140126e+01,1.200379787134765905e+02,1.867330502070172145e+02,3.040710261780033647e+02,5.086340597456058390e+02,8.129428540174184263e+02
4.265795188015925610e-01,6.499957172184048204e+01,6.358396835197422803e+01,1.167737210935082572e+02,1.816550944545529092e+02,2.958018095146125575e+02,4.948005746350773961e+02,7.908340719962574212e+02
4.365158322401658797e-01,6.318815339503416340e+01,6.181087478176650762e+01,1.135194030828994300e+02,1.765926013711818143e+02,2.875577576742314250e+02,4.810091316993418218e+02,7.687925082102818806e+02
4.466835921509630380e-01,6.138465324588462124e+01,6.004551566913014682e+01,1.102793106350890184e+02,1.715522384982040194e+02,2.793497278010928540e+02,4.672778906246511497e+02,7.468471855647869688e+02
4.570881896148749624e-01,5.959144885640245803e+01,5.829021962304561555e+01,1.070577153424631547e+02,1.665406510702992477e+02,2.711885407663276055e+02,4.536249504952828033e+02,7.250270298922640677e+02
4.677351412871981196e-01,5.781089858699792927e+01,5.654729672479889047e+01,1.038588542765887297e+02,1.615644306571694813e+02,2.630849301123232067e+02,4.400682644098501441e+02,7.033607334783396254e+02
4.786300923226382564e-01,5.604533008689769247e+01,5.481902728894930732e+01,1.006869093457569591e+02,1.566300830541183871e+02,2.550494897746820016e+02,4.266255520543294892e+02,6.818766153232096485e+02
4.897788193684461389e-01,5.429702846294544827e+01,5.310765028725349879e+01,9.754598603854995531e+01,1.517439952172421727e+02,2.470926202489150683e+02,4.133142096748882182e+02,6.606024772483672223e+02
5.011872336272722439e-01,5.256822405528120612e+01,5.141535138525654958e+01,9.444009146091886464e+01,1.469124010992257183e+02,2.392244729671522521e+02,4.001512170577485676e+02,6.395654552207469123e+02
5.128613839913648276e-01,5.086107982942399275e+01,4.974425060106432284e+01,9.137311168391632066e+01,1.421413464123182848e+02,2.314548929278436731e+02,3.871530415878248732e+02,6.187918660088204206e+02
5.248074602497725394e-01,4.917767849821731119e+01,4.809638969751452464e+01,8.834878860594997718e+01,1.374366526355404972e+02,2.237933600943751742e+02,3.743355402489905828e+02,5.983070505497347540e+02
5.370317963702526676e-01,4.752000962921728444e+01,4.647371955793147436e+01,8.537069678874262024e+01,1.328038809803618676e+02,2.162489307252745334e+02,3.617138615106941870e+02,5.781352171358885244e+02
5.495408738576245122e-01,4.588995715793026164e+01,4.487808795671604400e+01,8.244222102228668803e+01,1.282482974897272072e+02,2.088301805487988929e+02,3.493023503004217787e+02,5.582992895351089828e+02
5.623413251903490728e-01,4.428928788747485612e+01,4.331122829241878947e+01,7.956653566180089854e+01,1.237748408929055159e+02,2.015451524236600847e+02,3.371144604808856684e+02,5.388207671078396288e+02
5.754399373371569260e-01,4.271964167294361658e+01,4.177474996572912147e+01,7.674658699111587623e+01,1.193880951675493236e+02,1.944013116634081086e+02,3.251626801470304144e+02,5.197196054174449955e+02
5.888436553555890240e-01,4.118252402073119356e+01,4.027013111575152493e+01,7.398507992435204983e+01,1.150922688497259827e+02,1.874055123477776306e+02,3.134584753017913954e+02,5.010141262196625576e+02
6.025595860743577781e-01,3.967930173971663521e+01,3.879871433635290856e+01,7.128447018997033524e+01,1.108911828717103703e+02,1.805639775196277412e+02,3.020122567590995573e+02,4.827209645817329147e+02
6.165950018614821948e-01,3.821120203887284106e+01,3.736170575732000287e+01,6.864696270594005512e+01,1.067882680301502347e+02,1.738822950636739222e+02,2.908333732784366816e+02,4.648550579338408397e+02
6.309573444801933606e-01,3.677931508108666492e+01,3.596017749900726557e+01,6.607451616351139023e+01,1.027865721119272848e+02,1.673654293124145056e+02,2.799301310064142854e+02,4.474296771737443805e+02
6.456542290346556356e-01,3.538459952391044538e+01,3.459507304128692340e+01,6.356885297649653666e+01,9.888877536633050624e+01,1.610177462447275047e+02,2.693098356541586327e+02,4.304564941160150511e+02
6.606934480075961069e-01,3.402789009880121540e+01,3.326721458000767484e+01,6.113147289223930159e+01,9.509721167321835367e+01,1.548430479620283791e+02,2.589788501914594008e+02,4.139456737459248075e+02
6.760829753919819218e-01,3.270990593253482359e+01,3.197731110516530606e+01,5.876366793563533975e+01,9.141389178483728983e+01,1.488446105434821050e+02,2.489426581897792232e+02,3.979059755034325008e+02
6.918309709189366385e-01,3.143125824066295948e+01,3.072596586388047513e+01,5.646653622508245007e+01,8.784052481277686297e+01,1.430252190451061836e+02,2.392059223829903374e+02,3.823448469220359129e+02
7.079457843841380216e-01,3.019245633429970610e+01,2.951368217638638924e+01,5.424099275880492144e+01,8.437853500182404787e+01,1.373871948237015204e+02,2.297725303835892987e+02,3.672684967338360593e+02
7.244359600749902262e-01,2.899391160470297635e+01,2.834086728006604261e+01,5.208777656920273103e+01,8.102907285327786724e+01,1.319324136562266006e+02,2.206456249953840540e+02,3.526819433493516840e+02
7.413102413009177161e-01,2.783594017888637850e+01,2.720783488107269221e+01,5.000745549095569942e+01,7.779302253487023222e+01,1.266623178056744337e+02,2.118276243936281844e+02,3.385890471375370225e+02
7.585775750291835484e-01,2.671876601449639566e+01,2.611480814169096121e+01,4.800043171959941191e+01,7.467101051803605571e+01,1.215779300759096628e+02,2.033202456266830040e+02,3.249925480131303175e+02
7.762471166286916135e-01,2.564252694191124604e+01,2.506192555188992799e+01,4.606695266584760162e+01,7.166342244989880328e+01,1.166798812646991053e+02,1.951245505260908715e+02,3.118941388434319606e+02
7.943282347242813790e-01,2.460728616029480165e+01,2.404925212989345340e+01,4.420713160837642874e+01,6.877043526359452130e+01,1.119684624207059187e+02,1.872410331067421794e+02,2.992946051787752708e+02
8.128305161640990706e-01,2.361305068060039503e+01,2.307679740484532971e+01,4.242098082638617740e+01,6.599206869785791696e+01,1.074437087007368916e+02,1.796697598279556871e+02,2.871940494847227683e+02
8.317637711026708569e-01,2.265979622333386345e+01,2.214453969603604477e+01,4.070845632696045868e+01,6.332825485018091172e+01,1.031055125943465924e+02,1.724105589810059485e+02,2.755921939067940798e+02
8.511380382023763236e-01,2.174749559999857951e+01,2.125245378501400850e+01,3.906950882942873449e+01,6.077891746243911086e+01,9.895375300670795582e+01,1.654632366032751918e+02,2.644887254401940595e+02
8.709635899560805861e-01,2.087614552599217532e+01,2.040053704957855629e+01,3.750413193103716480e+01,5.834404682442173851e+01,9.498841722207153282e+01,1.588277804768350165e+02,2.538836220510923170e+02
8.912509381337454517e-01,2.004578619381810611e+01,1.958882853013459879e+01,3.601239726739369473e+01,5.602375445314159208e+01,9.120968995135480384e+01,1.525045090511491708e+02,2.437773907535787714e+02
9.120108393559096527e-01,1.925650956490728305e+01,1.881741699408071611e+01,3.459446940914958191e+01,5.381829625968624953e+01,8.761799107460716129e+01,1.464941345198262468e+02,2.341711684537561382e+02
9.332543007969910098e-01,1.850845619330710079e+01,1.808643782755818918e+01,3.325060016170112931e+01,5.172806368587555426e+01,8.421396121955417868e+01,1.407977386098238810e+02,2.250666832574522402e+02
9.549925860214358853e-01,1.780180529365673792e+01,1.739606336086905358e+01,3.198111073472353283e+01,4.975355597857333123e+01,8.099841659922941517e+01,1.354166969224962713e+02,2.164661335354946345e+02
9.772372209558106704e-01,1.713676650877706820e+01,1.674649487693834615e+01,3.078637697006129770e+01,4.789535722214225899e+01,7.797231155754468546e+01,1.303526161570796091e+02,2.083720875854342296e+02
1.000000000000000000e+00,1.651358201368868350e+01,1.613796471783804520e+01,2.966683313977152991e+01,4.615414225074480470e+01,7.513674810262374137e+01,1.256073499451322704e+02,2.007875089609188137e+02
1.023292992280753655e+00,1.593254294798257575e+01,1.557075236455717437e+01,2.862300147980460707e+01,4.453072258075362555e+01,7.249305058985137862e+01,1.211831236976669430e+02,1.937159560640262157e+02
1.047128548050899610e+00,1.539401585403933659e+01,1.504521025485891705e+01,2.765553968860657008e+01,4.302612027502276248e+01,7.004288590913728285e+01,1.170827356090896956e+02,1.871619034720145578e+02
1.071519305237605968e+00,1.489846670126933148e+01,1.456178721736788262e+01,2.676528407688811484e+01,4.164163503607795036e+01,6.778837270722384289e+01,1.133097393404517277e+02,1.811310339658705573e+02
1.096478196143185091e+00,1.444646739664112012e+01,1.412103480527916410e+01,2.595326124642453181e+01,4.037886235177880678e+01,6.573211098368069827e+01,1.098684934884047806e+02,1.756303175989120859e+02
1.122018454301962898e+00,1.403867589338586264e+01,1.372358788766434223e+01,2.522065234061563643e+01,3.923963788454685897e+01,6.387709163732275641e+01,1.067640101804084622e+02,1.706677696591053746e+02
1.148153621496882826e+00,1.367579463034271825e+01,1.337012414154358453e+01,2.456871838065993785e+01,3.822592135275319691e+01,6.222650746865343052e+01,1.040016387581382418e+02,1.662519450257914855e+02
1.174897554939529076e+00,1.335852564976734058e+01,1.306132034754519822e+01,2.399871965653266059e+01,3.733967117978166783e+01,6.078354905316381718e+01,1.015867241210996781e+02,1.623913920368416086e+02
1.202264434617413169e+00,1.308754429334975988e+01,1.279782682616948719e+01,2.351186851268658629e+01,3.658277108385193799e+01,5.955128505738254319e+01,9.952440636904583471e+01,1.590943322278943128e+02
1.230268770812381174e+00,1.286350119368341538e+01,1.258026945160218979e+01,2.310933297142083376e+01,3.595703571959884215e+01,5.853267118935847435e+01,9.781963573263088563e+01,1.563686841846240441e+02
1.258925411794167504e+00,1.268703964334788559e+01,1.240926661625893601e+01,2.279226796811191846e+01,3.546425923659037238e+01,5.773062907041929748e+01,9.647730457077759070e+01,1.542222744717975047e+02
1.288249551693133599e+00,1.255879842299417071e+01,1.228543197859507785e+01,2.256182043698565565e+01,3.510622314637567598e+01,5.714805902178170527e+01,9.550226882190432320e+01,1.526628718077975293e+02
1.318256738556407459e+00,1.247937545263384962e+01,1.220933901711550540e+01,2.241906399253908688e+01,3.488459469499947829e+01,5.678767476948706872e+01,9.489907142497447978e+01,1.516977448498827528e+02
1.348962882591653312e+00,1.244925688751032666e+01,1.218145194661564723e+01,2.236487152828050995e+01,3.480072871595700690e+01,5.665168107077295190e+01,9.467140279755928134e+01,1.513327997499973492e+02
1.380384264602885214e+00,1.246874855987010200e+01,1.220205898565963842e+01,2.239979204968622639e+01,3.485547612058161349e+01,5.674146200827728137e+01,9.482157910609112150e+01,1.515717462517304455e+02
1.412537544622753938e+00,1.253795071908580994e+01,1.227124785612196867e+01,2.252400532313120607e+01,3.504911344854367172e+01,5.705746611829994208e+01,9.535034998398016626e+01,1.524157904264298509e+02
1.445439770745927888e+00,1.265678038198812594e+01,1.238892764974916894e+01,2.273736207458487257e+01,3.538140546304025946e+01,5.759930795946813475e+01,9.625706861947385562e+01,1.538639065461715063e+02
1.479108388168207222e+00,1.282499584714820529e+01,1.255485272481610082e+01,2.303942806543756561e+01,3.585167372684260556e+01,5.836587953039808951e+01,9.753987845743318985e+01,1.559131353599626379e+02
1.513561248436208651e+00,1.304216702176257137e+01,1.276859373230904993e+01,2.342943078786490574e+01,3.645871366950886028e+01,5.935521535442411079e+01,9.919548761149572158e+01,1.585582232874521367e+02
1.548816618912481236e+00,1.330758753566945529e+01,1.302945191558773885e+01,2.390610155170358198e+01,3.720054893966110399e+01,6.056409290274332591e+01,1.012185001571758818e+02,1.617905534256266833e+02
1.584893192461114042e+00,1.362019616788934862e+01,1.333638255180044752e+01,2.446753430034843291e+01,3.807421181194435889e+01,6.198767532371835642e+01,1.036008181101101542e+02,1.655971897113077205e+02
1.621810097358929781e+00,1.397858263106996013e+01,1.368800068417810856e+01,2.511119599935162938e+01,3.907575941150287946e+01,6.361953772244863359e+01,1.063316854536215317e+02,1.699609473713635737e+02
1.659586907437561321e+00,1.438106750325871275e+01,1.408265915741040963e+01,2.583407024435956600e+01,4.020049721080111738e+01,6.545203070534067535e+01,1.093982968764841246e+02,1.748613658377173863e+02
1.698243652461744357e+00,1.482575297846125117e+01,1.451849818173388051e+01,2.663274841766480705e+01,4.144312096076718888e+01,6.747651141515471807e+01,1.127861847573195604e+02,1.802753270483258632e+02
1.737800828749376247e+00,1.531046288661648802e+01,1.499338686517547536e+01,2.750332187104514503e+01,4.279754904773089663e+01,6.968307096729073180e+01,1.164787630067488067e+02,1.861763261427874170e+02
1.778279410038922759e+00,1.583262734898563906e+01,1.550481066157668941e+01,2.844117465537235390e+01,4.425659997013226388e+01,7.206000962621060069e+01,1.204564485260494138e+02,1.925330672378627241e+02
1.819700858609982541e+00,1.638925638213182268e+01,1.604984553931395297e+01,2.944093614563370664e+01,4.581191839318870507e+01,7.459371611110741185e+01,1.246964593057860071e+02,1.993091407971278954e+02
1.862087136662867515e+00,1.697705144048492798e+01,1.662526683879612577e+01,3.049668155511898959e+01,4.745428693093751349e+01,7.726917478327983702e+01,1.291736636862113130e+02,2.064643810366725063e+02
1.905460717963246342e+00,1.759252660050165673e+01,1.722766771811783926e+01,3.160214966504190315e+01,4.917396508479063044e+01,8.007051787044076718e+01,1.338615046655480114e+02,2.139563432804609988e+02
1.949844599758045582e+00,1.823199641836971097e+01,1.785344741434436244e+01,3.275072078662593356e+01,5.096065539668565947e+01,8.298097136358236980e+01,1.387319088460096168e+02,2.217401585479697985e+02
1.995262314968878847e+00,1.889147657841181882e+01,1.849871407354333286e+01,3.393523803620269774e+01,5.280322550780716995e+01,8.598240254754844614e+01,1.437545289747042148e+02,2.297673228851663509e+02
2.041737944669529625e+00,1.956667592983018267e+01,1.915927680186946702e+01,3.514799321690058775e+01,5.468968577667808972e+01,8.905528226857219920e+01,1.488966816112890683e+02,2.379855973537729881e+02
2.089296130854038758e+00,2.025313747877310533e+01,1.983078359513281086e+01,3.638098063335397114e+01,5.660758380554936053e+01,9.217932685988304797e+01,1.541244221581955287e+02,2.463407259921665684e+02
2.137962089502232654e+00,2.094638178248038685e+01,2.050886156248168746e+01,3.762615472343181722e+01,5.854440549209192568e+01,9.533415301580382106e+01,1.594036401120204687e+02,2.547781869098051573e+02
2.187761623949551648e+00,2.164190569785849760e+01,2.118911505894861236e+01,3.887542700833214582e+01,6.048757063195395034e+01,9.849927204030156247e+01,1.647000484889933034e+02,2.632431761840654758e+02
2.238721138568339875e+00,2.233508740017351712e+01,2.186703230402642717e+01,4.012049499674747466e+01,6.242416655949825355e+01,1.016536541886599707e+02,1.699784554186576599e+02,2.716794433330567813e+02
2.290867652767772267e+00,2.302118777633181779e+01,2.253798752496359725e+01,4.135284549017667644e+01,6.434095299292394543e+01,1.047757344878369850e+02,1.752027747731281977e+02,2.800293072859869881e+02
2.344228815319922887e+00,2.369552038643859504e+01,2.319740771075129260e+01,4.256406051235628496e+01,6.622483805350123021e+01,1.078441899725518027e+02,1.803373259355885523e+02,2.882357340736555784e+02
2.398832919019489918e+00,2.435358675447334065e+01,2.384090342788272210e+01,4.374605925402538276e+01,6.806325459723578319e+01,1.108385547854245914e+02,1.853478625826234634e+02,2.962439823615413843e+02
2.454708915685031023e+00,2.499099440521353088e+01,2.446418776587776023e+01,4.489095011632792875e+01,6.984392979703554261e+01,1.137388423165536864e+02,1.902009418909987915e+02,3.040005948557300712e+02
2.511886431509579687e+00,2.560341908895367879e+01,2.506304117560630829e+01,4.599096447098127527e+01,7.155478248925824403e+01,1.165253762938522044e+02,1.948636419043176318e+02,3.114529453958903105e+02
2.570395782768864823e+00,2.618686229781863517e+01,2.563356352900110124e+01,4.703892000410692020e+01,7.318464415201174234e+01,1.191799687526411446e+02,1.993055304105360506e+02,3.185523871883531797e+02
2.630267991895381297e+00,2.673775853909730671e+01,2.617227655922901874e+01,4.802841139526394443e+01,7.472355450584272774e+01,1.216864020236222217e+02,2.034994718659759485e+02,3.252555441259665940e+02
2.691534803926916908e+00,2.725272439590722584e+01,2.667587905988443353e+01,4.895335947944432320e+01,7.616206021643256463e+01,1.240292820525282877e+02,2.074197106885700066e+02,3.315212454555503996e+02
2.754228703338166273e+00,2.772864905372534494e+01,2.714133703002513798e+01,4.980817598667464097e+01,7.749147238021430439e+01,1.261944594880833392e+02,2.110425747839867938e+02,3.373116494760300270e+02
2.818382931264455049e+00,2.816294914484278777e+01,2.756613046165373149e+01,5.058821981743539453e+01,7.870457499161837234e+01,1.281701868200885599e+02,2.143484110680231254e+02,3.425953391251292146e+02
2.884031503126605500e+00,2.855324975614183103e+01,2.794794171418373807e+01,5.128922261190876242e+01,7.979473054474583193e+01,1.299456569104113726e+02,2.173191412232808659e+02,3.473434139359106894e+02
2.951209226666386964e+00,2.889746943906955323e+01,2.828474118075269672e+01,5.190744409901231649e+01,8.075612462647499967e+01,1.315114018898775043e+02,2.199389279229403655e+02,3.515305544453092921e+02
3.019951720402016093e+00,2.919428681316928120e+01,2.857524062202871207e+01,5.244050942563742979e+01,8.158506729994446971e+01,1.328614174013133038e+02,2.221977290025168941e+02,3.551407061377457239e+02
3.090295432513591845e+00,2.944262914505563700e+01,2.881839357426049730e+01,5.288648943300363214e+01,8.227855938568032457e+01,1.339908217973761282e+02,2.240873819388849029e+02,3.581608185558330320e+02
3.162277660168379523e+00,2.964179964233641229e+01,2.901352178952146588e+01,5.324413200568140780e+01,8.283465602863296340e+01,1.348964497442768220e+02,2.256025957547088581e+02,3.605824305531701270e+02
3.235936569296280929e+00,2.979193980707735889e+01,2.916076341629256063e+01,5.351368954249328880e+01,8.325375297760074034e+01,1.355789523002672468e+02,2.267444651964070204e+02,3.624072904428198854e+02
3.311311214825911176e+00,2.989312442136908743e+01,2.926019168469643716e+01,5.369529436882626783e+01,8.353605616658768440e+01,1.360386669248032376e+02,2.275135603882941950e+02,3.636363055753746494e+02
3.388441561392023793e+00,2.994594722898528971e+01,2.931238722006957431e+01,5.379001355687032770e+01,8.368322739872061788e+01,1.362783023373850710e+02,2.279144196552087749e+02,3.642767267636211841e+02
3.467368504525316641e+00,2.995159843085994211e+01,2.931850997905271328e+01,5.379998153258301841e+01,8.369858842354067008e+01,1.363032738310003253e+02,2.279561103163891289e+02,3.643430462809658366e+02
3.548133892335753270e+00,2.991112334281615404e+01,2.927958148373699032e+01,5.372707499962807276e+01,8.358505904853761592e+01,1.361183372486704855e+02,2.276465942063111925e+02,3.638479863088020352e+02
3.630780547701013994e+00,2.982657065892666637e+01,2.919760140436210705e+01,5.357497432546678340e+01,8.334836658924011488e+01,1.357328243458381962e+02,2.270014919423498441e+02,3.628165144267412643e+02
3.715352290971723814e+00,2.969982580803798200e+01,2.907440820599275710e+01,5.334706287677322933e+01,8.299377369234180435e+01,1.351553074167639465e+02,2.260351516497474904e+02,3.612715631386449786e+02
3.801893963205612792e+00,2.953323524249933385e+01,2.891229331783479140e+01,5.304755702553398322e+01,8.252783972299866377e+01,1.343964711304356001e+02,2.247654556832260084e+02,3.592417144622085630e+02
3.890451449942804896e+00,2.932930880817804820e+01,2.871370503782230088e+01,5.268096264219173719e+01,8.195757128548407877e+01,1.334677297068186874e+02,2.232115066700654893e+02,3.567575021774597985e+02
3.981071705534973137e+00,2.909046072209591216e+01,2.848100043909882828e+01,5.225161687547331013e+01,8.128971498278562535e+01,1.323800702288856996e+02,2.213916906151931698e+02,3.538483120434248690e+02
4.073802778041126338e+00,2.881987727291835810e+01,2.821728770142824416e+01,5.176524288360550941e+01,8.053317416091034886e+01,1.311479962368016174e+02,2.193302808760221012e+02,3.505529435595019550e+02
4.168693834703354639e+00,2.852017999761618228e+01,2.792512636971416740e+01,5.122655049028131202e+01,7.969527402421346096e+01,1.297834351756692968e+02,2.170472363308623756e+02,3.469032974692756284e+02
4.265795188015925277e+00,2.819480533140856693e+01,2.760786991673238688e+01,5.064171172396058296e+01,7.878561684902433626e+01,1.283020288272575726e+02,2.145687321283421909e+02,3.429412150714958329e+02
4.365158322401661017e+00,2.784610585112642767e+01,2.726781441079516455e+01,5.001495162076528800e+01,7.781076939530724701e+01,1.267144681009375091e+02,2.119126560543871278e+02,3.386952856533365548e+02
4.466835921509630047e+00,2.747750339790318463e+01,2.690830018212785646e+01,4.935241797278337117e+01,7.678029582709291390e+01,1.250363322343338979e+02,2.091050780664980095e+02,3.342071813952032358e+02
4.570881896148751622e+00,2.709166483788553137e+01,2.653193141456333848e+01,4.865890374169745058e+01,7.570164945259979561e+01,1.232797562015514359e+02,2.061663019263048113e+02,3.295093542669272892e+02
4.677351412871980862e+00,2.669196287601991457e+01,2.614200049553092597e+01,4.794046912483845801e+01,7.458425967952810254e+01,1.214600983614835883e+02,2.031220268479688684e+02,3.246428848848551070e+02
4.786300923226384896e+00,2.628065166636627836e+01,2.574070740877053609e+01,4.720116256834620572e+01,7.343442056586779643e+01,1.195876051886192784e+02,1.999893954950145485e+02,3.196351731209762761e+02
4.897788193684461611e+00,2.586038988065428157e+01,2.533064795308233741e+01,4.644575956069792966e+01,7.225955949832678016e+01,1.176743725227781141e+02,1.967886453316084214e+02,3.145185678273496137e+02
5.011872336272724660e+00,2.543363774202426342e+01,2.491422661164836683e+01,4.567868354822567056e+01,7.106655749428823299e+01,1.157316042784737391e+02,1.935385211897403792e+02,3.093230304049139932e+02
5.128613839913648498e+00,2.500283994092069051e+01,2.449383078697697513e+01,4.490432897419960767e+01,6.986224852713307598e+01,1.137704286539861300e+02,1.902576412387548430e+02,3.040783206210282970e+02
5.248074602497728058e+00,2.457016596298912603e+01,2.407158089153078606e+01,4.412659495232504270e+01,6.865270108853451347e+01,1.118007272686366065e+02,1.869625366137609603e+02,2.988108629275890280e+02
5.370317963702526676e+00,2.413711162640662167e+01,2.364893634029502678e+01,4.334816857959697245e+01,6.744209068762079085e+01,1.098292949013469411e+02,1.836645734860986181e+02,2.935388251238026101e+02
5.495408738576248453e+00,2.370571795856506014e+01,2.322789312279088136e+01,4.257271870116488799e+01,6.623612829194064489e+01,1.078654346034736307e+02,1.803793138269560359e+02,2.882870830973213288e+02
5.623413251903491172e+00,2.327725335452244693e+01,2.280969392519340033e+01,4.180252824346290197e+01,6.503836333427639715e+01,1.059149205567313459e+02,1.771164157819333411e+02,2.830710714438539526e+02
5.754399373371566817e+00,2.285319849722613483e+01,2.239578491773987423e+01,4.104026022144527985e+01,6.385293947741882903e+01,1.039845004849673842e+02,1.738871669421579611e+02,2.779088346745990066e+02
5.888436553555889574e+00,2.243468223656161342e+01,2.198727095408480992e+01,4.028794487211287390e+01,6.268301674308055738e+01,1.020793196310067685e+02,1.707001711747833781e+02,2.728141265484356950e+02
6.025595860743575116e+00,2.202233684370619571e+01,2.158477288647395653e+01,3.954671860338924461e+01,6.153036476786736131e+01,1.002022553571303405e+02,1.675602382173236435e+02,2.677946331251592937e+02
6.165950018614822170e+00,2.161693102305853031e+01,2.118904464520588959e+01,3.881796633332692892e+01,6.039713714780766196e+01,9.835681292377566365e+01,1.644732304742389601e+02,2.628597241520765806e+02
6.309573444801929831e+00,2.121935008974921644e+01,2.080095406359369647e+01,3.810328563551335890e+01,5.928582242306702454e+01,9.654704641067365856e+01,1.614459267541872407e+02,2.580202370325865786e+02
6.456542290346556356e+00,2.082967996932272925e+01,2.042058740640363368e+01,3.740282924471848958e+01,5.819665978334052880e+01,9.477334156624871753e+01,1.584789667906619854e+02,2.532771936800803019e+02
6.606934480075957516e+00,2.044812953806421518e+01,2.004815250605201271e+01,3.671697534532785312e+01,5.713024084388931101e+01,9.303665827342284445e+01,1.555739532785966333e+02,2.486331551041749037e+02
6.760829753919819218e+00,2.007505925984107975e+01,1.968400547151394164e+01,3.604637838434265973e+01,5.608758486771675678e+01,9.133865822478676932e+01,1.527336641386564509e+02,2.440925616446837125e+02
6.918309709189362167e+00,1.971040689319087491e+01,1.932808770298390399e+01,3.539092683650935811e+01,5.506851938231882571e+01,8.967905902761918924e+01,1.499576212474875661e+02,2.396546496508855171e+02
7.079457843841380438e+00,1.935426285199896768e+01,1.898049137017225618e+01,3.475078708269420957e+01,5.407330983443069528e+01,8.805829174099544332e+01,1.472465420552731814e+02,2.353205670351415222e+02
7.244359600749898931e+00,1.900645347805579988e+01,1.864105071579096773e+01,3.412565068205619667e+01,5.310147805954327538e+01,8.647557838439864497e+01,1.445991234161032253e+02,2.310882293028523407e+02
7.413102413009177383e+00,1.866663337474599516e+01,1.830943045902036204e+01,3.351489807499269347e+01,5.215205955092307022e+01,8.492934549433155667e+01,1.420127269265005054e+02,2.269534198198310548e+02
7.585775750291835706e+00,1.833491982815255739e+01,1.798574928708615772e+01,3.291874591947811268e+01,5.122539759204704524e+01,8.342015339381876515e+01,1.394882882727496849e+02,2.229176357347593296e+02
7.762471166286919910e+00,1.801107990328259234e+01,1.766978106821396466e+01,3.233677640904924999e+01,5.032084552186362458e+01,8.194695062999336699e+01,1.370240469251748152e+02,2.189780634024248229e+02
7.943282347242813124e+00,1.769467869694039308e+01,1.736110485605969345e+01,3.176820981910133668e+01,4.943718906835007232e+01,8.050775826604781571e+01,1.346166870811611886e+02,2.151294018990827226e+02
8.128305161640994925e+00,1.738591425909304888e+01,1.705991715374605988e+01,3.121340880090362901e+01,4.857499898605149014e+01,7.910350776477569923e+01,1.322677664048887038e+02,2.113741439903599826e+02
8.317637711026709013e+00,1.708437756267020546e+01,1.676581900126834768e+01,3.067163661835744648e+01,4.773313033615334433e+01,7.773233518884013904e+01,1.299741639768687662e+02,2.077073007771173252e+02
8.511380382023768121e+00,1.678986718122926547e+01,1.647861669982802724e+01,3.014253439780897281e+01,4.691102482825321118e+01,7.639333258326644227e+01,1.277343575776459232e+02,2.041264402701600034e+02
8.709635899560804972e+00,1.650256101187627422e+01,1.619848520670744563e+01,2.962642505317302266e+01,4.610918959547572626e+01,7.508732770389158873e+01,1.255497330305585990e+02,2.006337800697043292e+02
8.912509381337459402e+00,1.622217453615508731e+01,1.592514732055762927e+01,2.912279708226845898e+01,4.532682910515059405e+01,7.381302512489079959e+01,1.234181204805986312e+02,1.972258518122211512e+02
9.120108393559096527e+00,1.594882272012293534e+01,1.565871790200395708e+01,2.863186030618002320e+01,4.456427229437091597e+01,7.257096331306765080e+01,1.213404212118931866e+02,1.939040986156090867e+02
9.332543007969913873e+00,1.568270000159209765e+01,1.539938722587282172e+01,2.815396747898342156e+01,4.382206894188921353e+01,7.136203913448767366e+01,1.193181345698341715e+02,1.906709188012543166e+02
9.549925860214358408e+00,1.542367270783094568e+01,1.514702443844816138e+01,2.768887508239640383e+01,4.309984138094652195e+01,7.018563908382678562e+01,1.173502339326715287e+02,1.875246728021032254e+02
9.772372209558112033e+00,1.517211670229003673e+01,1.490199875600072232e+01,2.723726361592044398e+01,4.239864879588466096e+01,6.904349042509859657e+01,1.154396092401301530e+02,1.844699820491631783e+02
1.000000000000000000e+01,1.492800405739557412e+01,1.466428114656720538e+01,2.679908027920432545e+01,4.171840760145931171e+01,6.793545743282592753e+01,1.135860324104261281e+02,1.815064829888223130e+02
1.023292992280753566e+01,1.469165589686634377e+01,1.443418676079682861e+01,2.637490435930571664e+01,4.106002014391521726e+01,6.686301264925137389e+01,1.117919677952497040e+02,1.786381171734409747e+02
1.047128548050899610e+01,1.446327155392666697e+01,1.421190924653308763e+01,2.596509469959511662e+01,4.042404173924371236e+01,6.582705985558045825e+01,1.100589272181793064e+02,1.758673015849119849e+02
1.071519305237606012e+01,1.424331955318321263e+01,1.399790621397509049e+01,2.557049227887025111e+01,3.981178515114504535e+01,6.482974082050971276e+01,1.083904962152162597e+02,1.731997716700358012e+02
1.096478196143185180e+01,1.403193428114152397e+01,1.379230922292198436e+01,2.519133977840569827e+01,3.922362249195710859e+01,6.387166085047471142e+01,1.067876868057254143e+02,1.706371433682824375e+02
1.122018454301962898e+01,1.382944508965085184e+01,1.359543807216297751e+01,2.482822721925515097e+01,3.866047199850519434e+01,6.295431734152518288e+01,1.052530054316575843e+02,1.681834277999819847e+02
1.148153621496882870e+01,1.363618381546707425e+01,1.340761688466348467e+01,2.448175307450360805e+01,3.812326059327201477e+01,6.207921991217841651e+01,1.037889778970810255e+02,1.658426603086929561e+02
1.174897554939529165e+01,1.345251967764959744e+01,1.322920535904786377e+01,2.415257733928269701e+01,3.761301686197914762e+01,6.124804511635799997e+01,1.023984102887374519e+02,1.636193307969114130e+02
1.202264434617413080e+01,1.327857661893880348e+01,1.306032372846072143e+01,2.384092397575962607e+01,3.713008332829781466e+01,6.046135113731128996e+01,1.010822370218583472e+02,1.615149312360487102e+02
1.230268770812381085e+01,1.311473798878441066e+01,1.290134513732853705e+01,2.354748008769534096e+01,3.667552648272936722e+01,5.972087403369550174e+01,9.984336327687516643e+01,1.595341080160586671e+02
1.258925411794167459e+01,1.296105346347961529e+01,1.275231777054302107e+01,2.327233303608285908e+01,3.624948022592982255e+01,5.902683165883875915e+01,9.868215411413223137e+01,1.576774430637900082e+02
1.288249551693133554e+01,1.281790377259178015e+01,1.261361101159551268e+01,2.301616755366016065e+01,3.585300483161409346e+01,5.838095147344075997e+01,9.760150067133695018e+01,1.559495609401243712e+02
1.318256738556407370e+01,1.268507908925840511e+01,1.248501986963965393e+01,2.277860166632747507e+01,3.548550189576134528e+01,5.778225557087422715e+01,9.659976597449862368e+01,1.543478423909095056e+02
1.348962882591653312e+01,1.256312439813269854e+01,1.236707542380139380e+01,2.256061946684352293e+01,3.514850148287315790e+01,5.723323845129924337e+01,9.568112651822545445e+01,1.528789658737620982e+02
1.380384264602885303e+01,1.245156242155934123e+01,1.225930937347955130e+01,2.236135470897675859e+01,3.484064736252783234e+01,5.673168693048599920e+01,9.484187682516744644e+01,1.515370062233933197e+02
1.412537544622754027e+01,1.235074733154421267e+01,1.216206871482824425e+01,2.218145028968783095e+01,3.456293933404812435e+01,5.627922860650114245e+01,9.408474289332345109e+01,1.503263205250247836e+02
1.445439770745928065e+01,1.226038975430703104e+01,1.207506807734916343e+01,2.202038081529086355e+01,3.431455369421568236e+01,5.587452207821651484e+01,9.340747995888534660e+01,1.492433205635471722e+02
1.479108388168207178e+01,1.218013326577824884e+01,1.199795701325317765e+01,2.187750065743464845e+01,3.409447946440001687e+01,5.551591607339914702e+01,9.280732297404610165e+01,1.482835853153882226e+02
1.513561248436208651e+01,1.210997865016338615e+01,1.193073725872096702e+01,2.175281579268991905e+01,3.390272339261998980e+01,5.520342017437779703e+01,9.228429117909148260e+01,1.474471433761352728e+02
1.548816618912481147e+01,1.204950331743753189e+01,1.187299394208674030e+01,2.164556314768464773e+01,3.373809490871153827e+01,5.493509432665835845e+01,9.183513870724135586e+01,1.467288068123151845e+02
1.584893192461114175e+01,1.199829213570681397e+01,1.182432056227743367e+01,2.155499554170787135e+01,3.359942257903725249e+01,5.470902667734582536e+01,9.145666534273642867e+01,1.461234575561021529e+02
1.621810097358929781e+01,1.195573823266517621e+01,1.178412227172943183e+01,2.148001833050679821e+01,3.348499644407229425e+01,5.452242955601939656e+01,9.114420653703426467e+01,1.456236359892161261e+02
1.659586907437561365e+01,1.192146534436755623e+01,1.175203005675095014e+01,2.141995512213807373e+01,3.339376278700659384e+01,5.437358507585031475e+01,9.089488927214877378e+01,1.452247504684377475e+02
1.698243652461744446e+01,1.189496058920373578e+01,1.172754222004092917e+01,2.137388504688053814e+01,3.332428463245890526e+01,5.426014954607609297e+01,9.070479348395606678e+01,1.449205331922168796e+02
1.737800828749376336e+01,1.187544782437196922e+01,1.170990013395511831e+01,2.134041230570149850e+01,3.327438323896364381e+01,5.417857166886481224e+01,9.056797562816772995e+01,1.447014796737922211e+02
1.778279410038922848e+01,1.186223078002931253e+01,1.169842173316052758e+01,2.131828374856753072e+01,3.324210309684932696e+01,5.412566482200759310e+01,9.047910479052622179e+01,1.445590675060749675e+02
1.819700858609982674e+01,1.185452797588917484e+01,1.169234115827988951e+01,2.130609167175312635e+01,3.322524782474319238e+01,5.409784792804329356e+01,9.043218981936121281e+01,1.444837177054298536e+02
1.862087136662867692e+01,1.185151891165800642e+01,1.169085657919058896e+01,2.130236254885610592e+01,3.322151886543256438e+01,5.409137493104550742e+01,9.042096219199044072e+01,1.444654074916478805e+02
1.905460717963246253e+01,1.185232185756101586e+01,1.169310384548128567e+01,2.130550917603487449e+01,3.322844203377640326e+01,5.410221358553383908e+01,9.043867524659302148e+01,1.444933509087605330e+02
1.949844599758045405e+01,1.185618088306215334e+01,1.169834288876930017e+01,2.131417324002472213e+01,3.324390105324936684e+01,5.412691502266631716e+01,9.047956076035740125e+01,1.445583264784006019e+02
1.995262314968878670e+01,1.186228788605287221e+01,1.170578484277710984e+01,2.132690489893234798e+01,3.326563384659221612e+01,5.416179283431836922e+01,9.053745169900258816e+01,1.446504734879459022e+02
2.041737944669529625e+01,1.186955928418249506e+01,1.171436892242471828e+01,2.134175256509804086e+01,3.329059549706783372e+01,5.420188408201050123e+01,9.060404267018502367e+01,1.447565127783125547e+02
2.089296130854038580e+01,1.187716923735064967e+01,1.172328537266579929e+01,2.135723181467455589e+01,3.331647325858164521e+01,5.424342116506248601e+01,9.067303154711734692e+01,1.448663699266636513e+02
2.137962089502232388e+01,1.188425306796714231e+01,1.173168907142871298e+01,2.137178864362942221e+01,3.334084360073551068e+01,5.428245575205311724e+01,9.073781147600354302e+01,1.449694819892853843e+02
2.187761623949552003e+01,1.189005814090581836e+01,1.173884362193987307e+01,2.138407259091701818e+01,3.336160185047425841e+01,5.431555851170521265e+01,9.079264702387762043e+01,1.450566808945569051e+02
2.238721138568340052e+01,1.189368199888305355e+01,1.174386455993491651e+01,2.139245900768804987e+01,3.337621407020113651e+01,5.433860067295211138e+01,9.083063016421714053e+01,1.451169220797561366e+02
2.290867652767772356e+01,1.189436298509084011e+01,1.174600736300078019e+01,2.139557982979485828e+01,3.338254697464584808e+01,5.434810744457552545e+01,9.084594759251660889e+01,1.451409120002069812e+02
2.344228815319922532e+01,1.189146812449281576e+01,1.174465199386519387e+01,2.139229861269047817e+01,3.337882887380176555e+01,5.434119302289315812e+01,9.083377253799332607e+01,1.451209342007800842e+02
2.398832919019490006e+01,1.188423887364759679e+01,1.173905388417897733e+01,2.138124926587616415e+01,3.336292961411952973e+01,5.431438757434352027e+01,9.078830053360624674e+01,1.450477102898874477e+02
2.454708915685031201e+01,1.187205409612421647e+01,1.172860580615754067e+01,2.136131619798598891e+01,3.333310848485510292e+01,5.426485620127766651e+01,9.070478898699531101e+01,1.449136586628868315e+02
2.511886431509579509e+01,1.185439534860381450e+01,1.171280075669053922e+01,2.133156950331771995e+01,3.328791361139431615e+01,5.419023447218138045e+01,9.057928334521993463e+01,1.447124580173133381e+02
2.570395782768864734e+01,1.183067660631059859e+01,1.169106281017887738e+01,2.129095203359321076e+01,3.322569618195684882e+01,5.408783832566302152e+01,9.040729227162796633e+01,1.444369285005500672e+02
2.630267991895381385e+01,1.180054190078312537e+01,1.166304347809755448e+01,2.123882554120308086e+01,3.314546079357705821e+01,5.395604773422660116e+01,9.018610717121677567e+01,1.440827407790441725e+02
2.691534803926916553e+01,1.176357605228230163e+01,1.162833580188621596e+01,2.117444378419238049e+01,3.304604109036522885e+01,5.379296458493131894e+01,8.991255315174967677e+01,1.436448204047418926e+02
2.754228703338166184e+01,1.171942035599087895e+01,1.158658669962880161e+01,2.109716001408643393e+01,3.292642811462167884e+01,5.359694844894168142e+01,8.958388696524860961e+01,1.431187831809695012e+02
2.818382931264455138e+01,1.166782585265367977e+01,1.153755122420067813e+01,2.100652485215077903e+01,3.278592108654977011e+01,5.336685990745602481e+01,8.919820250248444893e+01,1.425015828433588183e+02
2.884031503126605855e+01,1.160855532417157221e+01,1.148099658573160653e+01,2.090211113805662535e+01,3.262385053997200401e+01,5.310161057503881210e+01,8.875367918824976243e+01,1.417903104766244553e+02
2.951209226666387053e+01,1.154162792425517914e+01,1.141693979043574991e+01,2.078395427727611988e+01,3.244027019446778581e+01,5.280129250206676517e+01,8.825047372409896695e+01,1.409852186886235472e+02
3.019951720402016093e+01,1.146692428644568729e+01,1.134526352943884753e+01,2.065183637701302288e+01,3.223483919510676543e+01,5.246535255519863483e+01,8.768766121210515507e+01,1.400848289345713908e+02
3.090295432513591933e+01,1.138460073696388086e+01,1.126611861587766050e+01,2.050604004282293502e+01,3.200799413629386692e+01,5.209450639524008153e+01,8.706644078582959878e+01,1.390910610849244335e+02
3.162277660168379256e+01,1.129468065020387080e+01,1.117952532882231154e+01,2.034659869679205357e+01,3.175978706233443205e+01,5.168884108329687166e+01,8.638695876347554758e+01,1.380041503948467039e+02
3.235936569296281107e+01,1.119757545536919885e+01,1.108588588146920983e+01,2.017425782748204455e+01,3.149137693313649322e+01,5.125025056712970439e+01,8.565238499524716076e+01,1.368291664262260667e+02
3.311311214825911264e+01,1.109343084497731269e+01,1.098533971284979849e+01,1.998927067520427414e+01,3.120315466866598442e+01,5.077937486725264904e+01,8.486378952147805421e+01,1.355678204714788251e+02
3.388441561392023971e+01,1.098267034540401355e+01,1.087830055214654834e+01,1.979239907565144918e+01,3.089630860713364768e+01,5.027815351940152766e+01,8.402442142157481442e+01,1.342253093724933990e+02
3.467368504525316553e+01,1.086566879382311868e+01,1.076513298275724750e+01,1.958431212861360748e+01,3.057187847978291018e+01,4.974828432083638319e+01,8.313711985779345071e+01,1.328061737887052232e+02
3.548133892335753359e+01,1.074288626761289400e+01,1.064628452073611520e+01,1.936583559072317939e+01,3.023114990667100699e+01,4.919186762760489984e+01,8.220540120014007357e+01,1.313160365002318883e+02
3.630780547701014171e+01,1.061471499787492512e+01,1.052213847420106774e+01,1.913767035726503352e+01,2.987521545251650323e+01,4.861068538964363484e+01,8.123224845416542905e+01,1.297596686813840563e+02
3.715352290971723903e+01,1.048169070102219180e+01,1.039321747164271414e+01,1.890077754851647640e+01,2.950557109651101229e+01,4.800718166217632898e+01,8.022175050251230743e+01,1.281436077352054497e+02
3.801893963205612437e+01,1.034434320961941367e+01,1.026003716982964420e+01,1.865610630774756373e+01,2.912369576816136529e+01,4.738376931100860645e+01,7.917794570881615357e+01,1.264743111858416853e+02
3.890451449942804629e+01,1.020321861908043637e+01,1.012312929952384444e+01,1.840463015163819094e+01,2.873110656084672954e+01,4.674292322434396851e+01,7.810497491440186479e+01,1.247584014902773646e+02
3.981071705534973404e+01,1.005887384862820078e+01,9.983039095050395773e+00,1.814735013961157151e+01,2.832936358557806500e+01,4.608718899665421276e+01,7.700709924341008161e+01,1.230026905351320750e+02
4.073802778041125805e+01,9.912117988574689065e+00,9.840556131668300566e+00,1.788571846343578287e+01,2.792073057603930764e+01,4.542025864649644973e+01,7.589049722788114138e+01,1.212170577772236015e+02
4.168693834703355350e+01,9.763577257139104404e+00,9.696290810943983374e+00,1.762085458413611505e+01,2.750695321959765494e+01,4.474497863693765254e+01,7.475993264002327976e+01,1.194091189437295384e+02
4.265795188015925277e+01,9.613844302529857444e+00,9.550821108311289720e+00,1.735381907638839749e+01,2.708968386597132394e+01,4.406404393230765493e+01,7.361991567244217549e+01,1.175860855499763886e+02
4.365158322401661195e+01,9.463551860126992565e+00,9.404764704052059443e+00,1.708574625057948282e+01,2.667069168748420793e+01,4.338034155906454714e+01,7.247527618841699848e+01,1.157556800593339830e+02
4.466835921509630225e+01,9.313294736618544789e+00,9.258703558112378218e+00,1.681770339775406953e+01,2.625164349215062387e+01,4.269658948721132674e+01,7.133056483370033618e+01,1.139251775964081759e+02
4.570881896148751622e+01,9.163626292727773404e+00,9.113176446559686283e+00,1.655067955687528070e+01,2.583408377887466045e+01,4.201530634047941248e+01,7.018999674474402184e+01,1.121013174903470855e+02
4.677351412871981040e+01,9.015103322469098401e+00,8.968729175572438095e+00,1.628567653349822208e+01,2.541957783237663904e+01,4.133904481610659332e+01,6.905784489924636205e+01,1.102909314098287581e+02
4.786300923226384896e+01,8.868159132938728817e+00,8.825783043177635179e+00,1.602346400604808352e+01,2.500932544761741028e+01,4.066975978322501817e+01,6.793737991188629621e+01,1.084992465630305531e+02
4.897788193684461078e+01,8.723463203296891066e+00,8.684993715519023993e+00,1.576524759571016787e+01,2.460520903978622798e+01,4.001051974347826956e+01,6.683373818665293697e+01,1.067344736745560141e+02
5.011872336272725192e+01,8.581411554623159077e+00,8.546747737231948250e+00,1.551173248308838026e+01,2.420833221454163109e+01,3.936312264168108754e+01,6.574992806777940757e+01,1.050014229916019133e+02
5.128613839913648320e+01,8.442486453368525545e+00,8.411515198108780567e+00,1.526378209603577574e+01,2.382004405557006876e+01,3.872976729876020840e+01,6.468963046560692476e+01,1.033059781037208751e+02
5.248074602497728591e+01,8.307114256227578153e+00,8.279713869115376212e+00,1.502216320205633870e+01,2.344154315646141029e+01,3.811240632770294923e+01,6.365611453558361177e+01,1.016533645884152861e+02
5.370317963702527209e+01,8.175562661066340553e+00,8.151607249809115885e+00,1.478735591549974870e+01,2.307358634461852631e+01,3.751227391573251424e+01,6.265144657084540114e+01,1.000468848060620388e+02
5.495408738576248453e+01,8.048057486038626251e+00,8.027417561424991632e+00,1.455976407158069463e+01,2.271680649499156246e+01,3.693040041702561638e+01,6.167734979262568373e+01,9.848929305900922770e+01
5.623413251903490817e+01,7.924946097075855178e+00,7.907483083643731980e+00,1.434001046393675338e+01,2.237217806056738922e+01,3.636837078941325530e+01,6.073647995279092981e+01,9.698483329705177880e+01
5.754399373371566639e+01,7.806402736687918065e+00,7.791974826986782787e+00,1.412840359403269197e+01,2.204018939722043768e+01,3.582697843953722838e+01,5.983016400002490087e+01,9.553562626670149882e+01
5.888436553555889930e+01,7.692699676918461016e+00,7.681160263456455972e+00,1.392543515724634418e+01,2.172161144951320111e+01,3.530747738666057245e+01,5.896050280299735391e+01,9.414502833783066649e+01
6.025595860743574406e+01,7.583867647524574096e+00,7.575069834427477389e+00,1.373115764555287122e+01,2.141653049987034407e+01,3.481000675352324691e+01,5.812772892763717181e+01,9.281340942462549037e+01
6.165950018614822170e+01,7.479865796437153769e+00,7.473665353020677138e+00,1.354549893412884387e+01,2.112484150337821021e+01,3.433439282900035749e+01,5.733155384390746434e+01,9.154030619531391721e+01
6.309573444801930009e+01,7.380766491837966292e+00,7.377019204137396535e+00,1.336858889186930455e+01,2.084675376356723930e+01,3.388097399848067681e+01,5.657254470966104520e+01,9.032662429226469669e+01
6.456542290346556001e+01,7.286528073943355110e+00,7.285091267617757715e+00,1.320035181040829819e+01,2.058215277934373333e+01,3.344955975528621650e+01,5.585038299354013702e+01,8.917185316784110682e+01
6.606934480075958049e+01,7.197199347861979568e+00,7.197931952048006288e+00,1.304087642944267245e+01,2.033118387746358735e+01,3.304038298104487836e+01,5.516545923378262017e+01,8.807661487988363547e+01
6.760829753919819041e+01,7.112624194242017417e+00,7.115389291080563616e+00,1.288988295997371303e+01,2.009341590893695084e+01,3.265273827098373971e+01,5.451659410116813831e+01,8.703902153265832453e+01
6.918309709189362877e+01,7.032537502082690573e+00,7.037204774661979023e+00,1.274689201063969968e+01,1.986810736912796216e+01,3.228541286191960324e+01,5.390175771908284474e+01,8.605582698166288935e+01
7.079457843841380793e+01,6.956771360739741894e+00,6.963217148471601448e+00,1.261160792483648763e+01,1.965480500817944076e+01,3.193766544134971852e+01,5.331971070956690539e+01,8.512504866939428894e+01
7.244359600749898220e+01,6.885054161991266852e+00,6.893163724798970549e+00,1.248354238233208413e+01,1.945275256813921416e+01,3.160826007619544242e+01,5.276838381078378859e+01,8.424337703055329030e+01
7.413102413009177383e+01,6.817191241300105453e+00,6.826853336975652553e+00,1.236234346158842534e+01,1.926140585694478702e+01,3.129630513069467312e+01,5.224628541513310864e+01,8.340842609694372811e+01
7.585775750291836061e+01,6.753026890345721789e+00,6.764137137226193808e+00,1.224773350094728563e+01,1.908033783942627792e+01,3.100109993959451415e+01,5.175224208971328466e+01,8.261831967266729748e+01
7.762471166286920266e+01,6.692185701346326177e+00,6.704648385192248483e+00,1.213903623859929226e+01,1.890849929753129643e+01,3.072093295151595882e+01,5.128338860749142469e+01,8.186847430293585148e+01
7.943282347242814012e+01,6.634281021354240693e+00,6.648009295297848453e+00,1.203555626201524476e+01,1.874481206606098027e+01,3.045404343644518264e+01,5.083677753727442905e+01,8.115417767655344505e+01
8.128305161640994925e+01,6.579004193360344033e+00,6.593920251165420687e+00,1.193674030998819902e+01,1.858841837104577266e+01,3.019902923878711576e+01,5.041006324880036971e+01,8.047167928250216562e+01
8.317637711026708303e+01,6.526137707395784027e+00,6.542170345463326875e+00,1.184220109994237369e+01,1.843871850456334727e+01,2.995490958430558948e+01,5.000160267518867840e+01,7.981835187887114103e+01
8.511380382023767766e+01,6.475332551460745378e+00,6.492417556800685219e+00,1.175130510542533813e+01,1.829472735969830310e+01,2.972007698189456093e+01,4.960870267914240372e+01,7.918988911063256353e+01
8.709635899560805683e+01,6.426244245322541460e+00,6.444325249185815174e+00,1.166343462621578375e+01,1.815548720630828328e+01,2.949296656663895888e+01,4.922874441747858043e+01,7.858210452096439269e+01
8.912509381337459047e+01,6.378455176274496097e+00,6.397487298812849943e+00,1.157784073947756198e+01,1.801983635065637657e+01,2.927168415144133817e+01,4.885855510839127902e+01,7.798992677396289253e+01
9.120108393559097237e+01,6.331672884088519027e+00,6.351617685992935414e+00,1.149399778157651753e+01,1.788695862999171737e+01,2.905489530852641877e+01,4.849590112237118689e+01,7.740978481784740950e+01
9.332543007969914584e+01,6.285653524928389579e+00,6.306478408916778911e+00,1.141146633941345989e+01,1.775616991649382825e+01,2.884148482250667200e+01,4.813891289023507625e+01,7.683869001457476600e+01
9.549925860214358408e+01,6.240161869523082494e+00,6.261838002501171729e+00,1.132981857458536190e+01,1.762680524266241022e+01,2.863036699788593964e+01,4.778577013016776220e+01,7.627373305131754933e+01
9.772372209558110967e+01,6.194887811647483034e+00,6.217393617821237228e+00,1.124849930027565748e+01,1.749800141629366834e+01,2.842013218542127362e+01,4.743411261693381675e+01,7.571114236799670039e+01
1.000000000000000000e+02,6.149583740549810607e+00,6.172902242369953996e+00,1.116706092309230769e+01,1.736906492904954291e+01,2.820965038202005104e+01,4.708204655683462647e+01,7.514789092377553459e+01
1.023292992280753566e+02,6.104134284727947168e+00,6.128250982838128635e+00,1.108529444295349364e+01,1.723966806614843605e+01,2.799838643453239939e+01,4.672867163380864497e+01,7.458254168686667640e+01
1.047128548050898473e+02,6.058285432193320830e+00,6.083188508441762288e+00,1.100273947187930901e+01,1.710909585352411000e+01,2.778517596986783644e+01,4.637203670250767829e+01,7.401197684874627214e+01
1.071519305237606972e+02,6.011729855012099222e+00,6.037414359190096391e+00,1.091884392152817895e+01,1.697648845109766214e+01,2.756861524883899506e+01,4.600979214438875431e+01,7.343244144037726073e+01
1.096478196143185073e+02,5.964243440244971772e+00,5.990707941822384974e+00,1.083319789913666220e+01,1.684120862413639585e+01,2.734766495342907433e+01,4.564019422415891825e+01,7.284114835570872515e+01
1.122018454301963004e+02,5.915799531615498097e+00,5.943041532522864046e+00,1.074575496396157881e+01,1.670318146889670174e+01,2.712220680781852877e+01,4.526304149743235428e+01,7.223777762681766035e+01
1.148153621496881698e+02,5.866205866942811653e+00,5.894225857560120296e+00,1.065616710457216421e+01,1.656186885273106313e+01,2.689136218546945400e+01,4.487686244715760608e+01,7.161997980207279113e+01
1.174897554939530266e+02,5.815518382507544715e+00,5.844316533478937536e+00,1.056453555474814898e+01,1.641742569033715782e+01,2.665538439765124323e+01,4.448207646598052634e+01,7.098842642525556812e+01
1.202264434617413116e+02,5.763854407502248201e+00,5.793423864422842406e+00,1.047106873643387992e+01,1.627017585594215277e+01,2.641480490063328901e+01,4.407957069321968646e+01,7.034453995397556980e+01
1.230268770812381121e+02,5.710948047246314552e+00,5.741286252179554239e+00,1.037528369432307329e+01,1.611936512343577377e+01,2.616839425088544147e+01,4.366728544760240283e+01,6.968502826779105419e+01
1.258925411794166251e+02,5.656820482085416657e+00,5.687924167744350612e+00,1.027721768235391053e+01,1.596505112073435129e+01,2.591624746946876812e+01,4.324537545446316500e+01,6.901014077798922131e+01
1.288249551693134833e+02,5.601618112362562130e+00,5.633478717125325552e+00,1.017713500408783389e+01,1.580764569491511473e+01,2.565904005221232254e+01,4.281497169046629381e+01,6.832168763536216716e+01
1.318256738556407299e+02,5.544971491724024482e+00,5.577587629148186288e+00,1.007436519675196784e+01,1.564610024876567351e+01,2.539506085842946703e+01,4.237320650386379839e+01,6.761508528511880911e+01
1.348962882591653170e+02,5.487270107450626710e+00,5.520631498517915681e+00,9.969615195313629386e+00,1.548151625891612326e+01,2.512611081378825517e+01,4.192309322116142312e+01,6.689515406946182452e+01
1.380384264602883775e+02,5.428627654655889145e+00,5.462721523207198615e+00,9.863087602665972398e+00,1.531421075152449518e+01,2.485270799905740091e+01,4.146549813794820949e+01,6.616328139584081214e+01
1.412537544622755377e+02,5.368995932454457609e+00,5.403809222932879130e+00,9.754696784067119708e+00,1.514404649676383130e+01,2.457463113460875448e+01,4.100004853513060254e+01,6.541887193043233140e+01
1.445439770745927888e+02,5.308712291430039976e+00,5.344223540514512649e+00,9.645045417965231849e+00,1.497195816528833312e+01,2.429340450516679439e+01,4.052929356119731352e+01,6.466600352536819685e+01
1.479108388168207284e+02,5.247622607837494790e+00,5.283813542950581699e+00,9.533861359184600204e+00,1.479752190365675979e+01,2.400834188564181204e+01,4.005208444520516053e+01,6.390284091058504856e+01
1.513561248436207052e+02,5.186024292253073931e+00,5.222873638579716093e+00,9.421686175225653770e+00,1.462158133604931542e+01,2.372082183172186021e+01,3.957072872614280357e+01,6.313307452943334397e+01
1.548816618912482852e+02,5.124099206360747338e+00,5.161580734661368908e+00,9.308851767671153965e+00,1.444465456849180995e+01,2.343169318307772642e+01,3.908664944109588646e+01,6.235898161469844325e+01
1.584893192461114211e+02,5.061813748888893905e+00,5.099903196638360114e+00,9.195291905462044113e+00,1.426663216309628979e+01,2.314077379117605204e+01,3.859953747346597197e+01,6.158006633579596212e+01
1.621810097358929852e+02,4.999713553133204869e+00,5.038375456828198651e+00,9.081997890205265378e+00,1.408906092199887539e+01,2.285059338166686160e+01,3.811363068543836619e+01,6.080310749683981442e+01
1.659586907437559660e+02,4.937663281769724577e+00,4.976869760128643350e+00,8.968736872320702602e+00,1.391157824525087428e+01,2.256056192051655884e+01,3.762794165419324344e+01,6.002652698606452475e+01
1.698243652461746080e+02,4.876029700634657793e+00,4.915744900799823291e+00,8.856166084404096139e+00,1.373520334150115474e+01,2.227234428430888968e+01,3.714525657856392371e+01,5.925478006623953320e+01
1.737800828749376194e+02,4.814638679174634284e+00,4.854834181719968278e+00,8.743982678497369321e+00,1.355946511487425354e+01,2.198517487305256068e+01,3.666429751871919507e+01,5.848582279243367310e+01
1.778279410038922776e+02,4.754311369685000344e+00,4.794942955165555354e+00,8.633669437816548609e+00,1.338667354613755656e+01,2.170282158279287898e+01,3.619137197389488136e+01,5.772974105699855585e+01
1.819700858609982674e+02,4.694748724826302677e+00,4.735782884139906557e+00,8.524697628198168786e+00,1.321600414379397570e+01,2.142394223772291539e+01,3.572423469986955524e+01,5.698294490816098801e+01
1.862087136662865703e+02,4.636436702735585058e+00,4.677832796022011408e+00,8.417949576589620619e+00,1.304883278371763389e+01,2.115078458207238299e+01,3.526665165023700155e+01,5.625145598218842480e+01
1.905460717963248385e+02,4.579062457656771556e+00,4.620792101633199422e+00,8.312870623809683224e+00,1.288429381753613967e+01,2.088193837692982768e+01,3.481626349805866028e+01,5.553150154862352395e+01
1.949844599758045547e+02,4.523320645201005519e+00,4.565343163025967321e+00,8.210716587203947370e+00,1.272434309806291175e+01,2.062059489396107281e+01,3.437841491231377944e+01,5.483162626937974693e+01
1.995262314968878741e+02,4.469296232480757247e+00,4.511574166251279827e+00,8.111654793206589886e+00,1.256924366374802737e+01,2.036718520218212802e+01,3.395382936850441524e+01,5.415298707215857377e+01
2.041737944669527565e+02,4.417113616867077930e+00,4.459610402802717033e+00,8.015915186509765533e+00,1.241935259945448777e+01,2.012229393729258931e+01,3.354348943168772479e+01,5.349715396149613156e+01
2.089296130854040712e+02,4.366773969126362509e+00,4.409458738351205831e+00,7.923510099933621653e+00,1.227469289524831453e+01,1.988596176016721273e+01,3.314746609019849899e+01,5.286424116501585502e+01
2.137962089502232459e+02,4.318394465192376686e+00,4.361237685381148310e+00,7.834658869382098878e+00,1.213560286918010789e+01,1.965874092945170659e+01,3.276668711283068092e+01,5.225573088098406771e+01
2.187761623949551790e+02,4.272452428859182305e+00,4.315421213846423854e+00,7.750232620334658762e+00,1.200344386266293739e+01,1.944285524880885063e+01,3.240487570408943441e+01,5.167757398128377844e+01
2.238721138568337778e+02,4.228728392321204232e+00,4.271798966619574145e+00,7.669846561707535315e+00,1.187761502371149547e+01,1.923732406037239784e+01,3.206039636401300186e+01,5.112715521978094557e+01
2.290867652767774700e+02,4.187510725544306034e+00,4.230653482547535482e+00,7.594022315000695578e+00,1.175893051891136842e+01,1.904347866766381614e+01,3.173547943846133634e+01,5.060804182978392873e+01
2.344228815319922603e+02,4.148707405544602267e+00,4.191903591394768647e+00,7.522605803456342777e+00,1.164715117513503451e+01,1.886093009236284601e+01,3.142947622441035804e+01,5.011919329350470065e+01
2.398832919019489793e+02,4.112359741210651620e+00,4.155593632337009069e+00,7.455679600106036808e+00,1.154240579623280638e+01,1.868988906191138710e+01,3.114274366294733198e+01,4.966117948435199736e+01
2.454708915685028501e+02,4.078805279940593387e+00,4.122057342505257793e+00,7.393862335637254368e+00,1.144565801174809039e+01,1.853192954521430025e+01,3.087791851815549649e+01,4.923821616183445116e+01
2.511886431509582280e+02,4.047964784966853635e+00,4.091220994309487047e+00,7.337015203968701549e+00,1.135669545733267150e+01,1.838670676868375509e+01,3.063442672081316331e+01,4.884938432595670577e+01
2.570395782768864592e+02,4.019582802486953987e+00,4.062838551530899345e+00,7.284684129965799393e+00,1.127480923576387895e+01,1.825306507605310102e+01,3.041033691747588108e+01,4.849159407550826018e+01
2.630267991895381670e+02,3.994071327078797751e+00,4.037317361766376678e+00,7.237623763144836353e+00,1.120117779147808434e+01,1.813292869572828891e+01,3.020887436186208319e+01,4.817000138658132613e+01
2.691534803926913924e+02,3.971284962049062894e+00,4.014515030338734469e+00,7.195566640064114061e+00,1.113537695215305945e+01,1.802560496381906674e+01,3.002887827443928614e+01,4.788274818505666275e+01
2.754228703338168884e+02,3.951092672877068779e+00,3.994307489553598600e+00,7.158287008068647594e+00,1.107706356259228109e+01,1.793053581677648012e+01,2.986941889148381435e+01,4.762834845092471170e+01
2.818382931264454783e+02,3.933584164591954480e+00,3.976786306519949132e+00,7.125951128779689725e+00,1.102649440758811927e+01,1.784813988257239359e+01,2.973119890275311761e+01,4.740792221450777788e+01
2.884031503126605571e+02,3.918530659507290625e+00,3.961727549549760585e+00,7.098148043176267130e+00,1.098302540093255786e+01,1.777736930174004470e+01,2.961246795849847757e+01,4.721866933601474869e+01
2.951209226666384211e+02,3.905988112433095072e+00,3.949187165186682780e+00,7.074979900592955673e+00,1.094681623003235238e+01,1.771848147655968830e+01,2.951365503567179971e+01,4.706127561942731319e+01
3.019951720402019077e+02,3.896045316578654827e+00,3.939253479432142768e+00,7.056607683279687571e+00,1.091811832873581878e+01,1.767188811177049956e+01,2.943545262302541943e+01,4.693684535551117420e+01
3.090295432513592004e+02,3.888330979092769812e+00,3.931563716249172113e+00,7.042364595257654791e+00,1.089589255163082981e+01,1.763589617142415733e+01,2.937502880020586460e+01,4.684084995503611992e+01
3.162277660168379612e+02,3.882805772760393292e+00,3.926079340878501966e+00,7.032177741234648671e+00,1.088002021552411946e+01,1.761030843068577312e+01,2.933205221098958759e+01,4.677275772229501882e+01
3.235936569296280823e+02,3.879525040281945447e+00,3.922852911580171575e+00,7.026142921043103229e+00,1.087065069780532234e+01,1.759536831656452094e+01,2.930693152188922568e+01,4.673321976603035210e+01
3.311311214825907427e+02,3.878023206497630770e+00,3.921428190198968711e+00,7.023419990481105657e+00,1.086647143876565913e+01,1.758893666626195085e+01,2.929608757340765379e+01,4.671651219350947315e+01
3.388441561392027666e+02,3.878464724121812868e+00,3.921965768864282165e+00,7.024304437180748373e+00,1.086794007274306217e+01,1.759175662441566246e+01,2.930076327910269995e+01,4.672462051942701322e+01
3.467368504525316553e+02,3.880748860551559432e+00,3.924363899994003813e+00,7.028607847172519740e+00,1.087476368517312864e+01,1.760334743517767819e+01,2.932015537738933730e+01,4.675625684184009856e+01
3.548133892335753217e+02,3.884388185845040198e+00,3.928143949236663435e+00,7.035441363495476885e+00,1.088554787440525295e+01,1.762143301472704948e+01,2.935044958460531106e+01,4.680532123217260931e+01
3.630780547701010050e+02,3.889509084664416694e+00,3.933428292586514274e+00,7.045033827030152018e+00,1.090065057202088816e+01,1.764659751135675947e+01,2.939262683061396686e+01,4.687338041764017049e+01
3.715352290971727598e+02,3.895827336000571961e+00,3.939931942189102809e+00,7.056859603755420096e+00,1.091924605755642830e+01,1.767748934235793712e+01,2.944442183033855542e+01,4.695680999007772982e+01
3.801893963205612863e+02,3.903058737352969931e+00,3.947376696786313754e+00,7.070402445107119682e+00,1.094052912848892056e+01,1.771279424935735136e+01,2.950363536093157890e+01,4.705209182111916277e+01
3.890451449942804629e+02,3.911225857496323233e+00,3.955781011674582182e+00,7.085693028489997936e+00,1.096453895275057810e+01,1.775257106067108026e+01,2.957036236737513590e+01,4.715937531030760255e+01
3.981071705534969283e+02,3.919952881223231600e+00,3.964772027680992128e+00,7.102044686331139722e+00,1.099020210985955259e+01,1.779506687487359429e+01,2.964166734649864665e+01,4.727396475571205769e+01
4.073802778041130068e+02,3.929294453510093543e+00,3.974400683497446352e+00,7.119547647322924000e+00,1.101765701122883101e+01,1.784050366127210552e+01,2.971792111394272240e+01,4.739645134101514401e+01
4.168693834703354923e+02,3.938897423452011548e+00,3.984314201827940494e+00,7.137549018715581006e+00,1.104587710053696270e+01,1.788720126075078909e+01,2.979630746667428554e+01,4.752232894695868026e+01
4.265795188015925419e+02,3.948695626926121083e+00,3.994446523609859856e+00,7.155926224461819807e+00,1.107467265398814504e+01,1.793485015703216590e+01,2.987630917394283614e+01,4.765077022333235135e+01
4.365158322401656505e+02,3.958299571005004847e+00,4.004409688804841494e+00,7.173959688769652843e+00,1.110290912089469906e+01,1.798159193181326998e+01,2.995480865813659932e+01,4.777678520818474084e+01
4.466835921509634773e+02,3.967717724403687640e+00,4.014207264112050311e+00,7.191654794280228025e+00,1.113059584729617235e+01,1.802743996136645777e+01,3.003182821761727794e+01,4.790041120232189087e+01
4.570881896148752048e+02,3.976736721786969131e+00,4.023626669591740423e+00,7.208614284739846667e+00,1.115710477206382301e+01,1.807136278505701554e+01,3.010563794529992165e+01,4.801887557762618997e+01
4.677351412871981324e+02,3.985115797028770057e+00,4.032426912314276635e+00,7.224390503083499837e+00,1.118173555857505619e+01,1.811221449961031382e+01,3.017431580961594406e+01,4.812910793732854131e+01
4.786300923226380064e+02,3.992651750091275265e+00,4.040402759484391204e+00,7.238605096526374183e+00,1.120388990101749371e+01,1.814901417662752792e+01,3.023621765510115011e+01,4.822847357983686578e+01
4.897788193684466478e+02,3.999345097648191238e+00,4.047551500919535528e+00,7.251247637904700838e+00,1.122355051442867868e+01,1.818172898036986496e+01,3.029128604470764330e+01,4.831688089810843678e+01
5.011872336272724624e+02,4.004849260156292168e+00,4.053528676442078371e+00,7.261679913225616900e+00,1.123971587178720810e+01,1.820872056797130867e+01,3.033677331722623194e+01,4.838993352449313790e+01
5.128613839913648462e+02,4.009172873272386362e+00,4.058336101387448380e+00,7.269903209039852321e+00,1.125238207942728508e+01,1.822997683622473630e+01,3.037265650776792825e+01,4.844759412655627528e+01
5.248074602497722481e+02,4.011988475975500457e+00,4.061651990267166390e+00,7.275318998261170123e+00,1.126061699132310423e+01,1.824397433452047323e+01,3.039638405128750875e+01,4.848577891358704761e+01
5.370317963702532325e+02,4.013437741926598079e+00,4.063606197907987827e+00,7.278167728067725939e+00,1.126478541915653864e+01,1.825130261205062965e+01,3.040893666357519010e+01,4.850605653808043627e+01
5.495408738576247742e+02,4.012918931054964666e+00,4.063608878687735348e+00,7.277354716444381921e+00,1.126317912437670721e+01,1.824917167879548430e+01,3.040564212872079963e+01,4.850095406995362879e+01
5.623413251903490391e+02,4.010815710398397904e+00,4.062029501662770770e+00,7.273562263264171435e+00,1.125685981995215990e+01,1.823930834718167304e+01,3.038938850408728243e+01,4.847508747188841483e+01
5.754399373371566071e+02,4.006562856179233911e+00,4.058309555438729177e+00,7.265752831690148739e+00,1.124420562625981290e+01,1.821906497864296171e+01,3.035573903092691594e+01,4.842136272075325820e+01
5.888436553555883393e+02,4.000268357105875694e+00,4.052550769380766305e+00,7.254117179984874042e+00,1.122551150993511015e+01,1.818891642418942567e+01,3.030548505328864906e+01,4.834104282958481491e+01
6.025595860743580943e+02,3.991974982731287813e+00,4.044793510967694239e+00,7.238723931475182560e+00,1.120088317127293820e+01,1.814903244847899444e+01,3.023891096528542022e+01,4.823458136746599223e+01
6.165950018614821602e+02,3.981314316953844301e+00,4.034671737801399871e+00,7.218896870256632070e+00,1.116926280727220799e+01,1.809768494463984823e+01,3.015311722156263130e+01,4.809734273977924346e+01
6.309573444801930009e+02,3.968363314886448112e+00,4.022257718364598666e+00,7.194769714792222715e+00,1.113085935390415848e+01,1.803521297690038594e+01,3.004866977834281627e+01,4.793023042002793233e+01
6.456542290346549180e+02,3.953095831801981763e+00,4.007523507434244792e+00,7.166292541769547775e+00,1.108559639514311179e+01,1.796149100026841339e+01,2.992535761355449964e+01,4.773290705617937135e+01
6.606934480075964302e+02,3.935534476224623823e+00,3.990487128355909352e+00,7.133496445463820557e+00,1.103352145197492895e+01,1.787659208453135307e+01,2.978329920430698152e+01,4.750556282810654807e+01
6.760829753919819041e+02,3.915507870907460664e+00,3.970981069535649333e+00,7.096072510069508787e+00,1.097415184907532648e+01,1.777972890136186379e+01,2.962117542068946818e+01,4.724608720896411995e+01
6.918309709189362593e+02,3.892971298019926696e+00,3.948957298139579741e+00,7.053934609688905510e+00,1.090735426097199401e+01,1.767068366896790366e+01,2.943861909642344088e+01,4.695389274216179842e+01
7.079457843841373688e+02,3.868018976417040289e+00,3.924505414601821673e+00,7.007245529833993736e+00,1.083338268820002348e+01,1.754986792184076805e+01,2.923631615601739853e+01,4.663007819721975977e+01
7.244359600749905894e+02,3.840686657430250950e+00,3.897658922913178170e+00,6.956070873593435344e+00,1.075234382619220597e+01,1.741745629480061552e+01,2.901455895939837148e+01,4.627511187156887473e+01
7.413102413009177099e+02,3.811041408769764161e+00,3.868484171145535111e+00,6.900538483521032163e+00,1.066444198935414356e+01,1.727378358835415995e+01,2.877390731556582537e+01,4.588988902318975249e+01
7.585775750291835493e+02,3.779131016007950983e+00,3.837026187177590586e+00,6.840731513938018260e+00,1.056980913161823388e+01,1.711906591082113138e+01,2.851472219868689351e+01,4.547498810097771837e+01
7.762471166286911739e+02,3.745040084758088028e+00,3.803367547062919130e+00,6.776805902404217541e+00,1.046868998178696941e+01,1.695370286059531395e+01,2.823767197096095316e+01,4.503147984340223076e+01
7.943282347242821970e+02,3.708740020065923293e+00,3.767481037095673280e+00,6.708714262372304837e+00,1.036101327161009955e+01,1.677757996923591932e+01,2.794256244618996021e+01,4.455905408707791082e+01
8.128305161640995493e+02,3.670306245679231250e+00,3.729436974214253908e+00,6.636591852466210639e+00,1.024699839177979577e+01,1.659105764810285777e+01,2.762999848878240883e+01,4.405868003908808106e+01
8.317637711026708303e+02,3.630025755884605854e+00,3.689517632385135304e+00,6.560964827664751198e+00,1.012746900214977330e+01,1.639548092599283535e+01,2.730223129592033615e+01,4.353396024510824702e+01
8.511380382023759239e+02,3.587938912651291279e+00,3.647765683780128665e+00,6.481914700709013211e+00,1.000255652205119006e+01,1.619106671292875888e+01,2.695962442292364614e+01,4.298547758952814490e+01
8.709635899560814778e+02,3.544145837986723002e+00,3.604279609717293553e+00,6.399629388589374912e+00,9.872561816372758869e+00,1.597830799262206902e+01,2.660300551020289817e+01,4.241455784713957655e+01
8.912509381337458763e+02,3.498733015786138711e+00,3.559144150535497264e+00,6.314271537620106400e+00,9.737743018442634124e+00,1.575763091494494361e+01,2.623308756348868087e+01,4.182234429039353074e+01
9.120108393559096385e+02,3.451930486855099733e+00,3.512587819026958602e+00,6.226267428085944466e+00,9.598771078826253245e+00,1.553013245291437627e+01,2.585170857522607335e+01,4.121177674562360949e+01
9.332543007969904920e+02,3.403880495423217578e+00,3.464750077699556119e+00,6.135881702719313324e+00,9.456064025669165929e+00,1.529649740066345665e+01,2.546001562241035998e+01,4.058469357607271633e+01
9.549925860214368640e+02,3.354683321584341460e+00,3.415732018668720116e+00,6.043307917291837583e+00,9.309930879582934082e+00,1.505723472521135875e+01,2.505886275327928914e+01,3.994246303591327063e+01
9.772372209558111535e+02,3.304599003198150697e+00,3.365791297743141897e+00,5.949024394500698421e+00,9.161122611614825217e+00,1.481357207003523513e+01,2.465030594353470406e+01,3.928837469651409720e+01
1.000000000000000000e+03,3.253792882616259430e+00,3.315092343628389226e+00,5.853340195986166172e+00,9.010128494834708235e+00,1.456631183153900011e+01,2.423569024129093563e+01,3.862458212067436136e+01
1.023292992280753651e+03,3.202376483737796597e+00,3.263745153508580188e+00,5.756464334278207140e+00,8.857278897595159961e+00,1.431599694330983574e+01,2.381592541738694635e+01,3.795254227948304049e+01
1.047128548050898416e+03,3.150643646684076593e+00,3.212042899355386005e+00,5.658947035501240563e+00,8.703439853817304339e+00,1.406404365186709171e+01,2.339338695252245515e+01,3.727605846379492505e+01
1.071519305237607114e+03,3.098664447761448670e+00,3.160056781395314207e+00,5.560925090709931240e+00,8.548829879553618838e+00,1.381081483607415272e+01,2.296868424212638971e+01,3.659610679361139773e+01
1.096478196143185187e+03,3.046669609172115489e+00,3.108015132643483280e+00,5.462823390650256350e+00,8.394117842280049757e+00,1.355740402041113768e+01,2.254364955425105776e+01,3.591562020117592624e+01
1.122018454301962947e+03,2.994826620516486404e+00,3.056087512634448000e+00,5.364959410129544359e+00,8.239801191762973431e+00,1.330462426084197780e+01,2.211964452025380012e+01,3.523677918089337169e+01
1.148153621496881669e+03,2.943302826239329928e+00,3.004441633329803629e+00,5.267650685935728383e+00,8.086381524173667401e+00,1.305330144752067589e+01,2.169805678449689879e+01,3.456180413126752882e+01
1.174897554939530210e+03,2.892314156363262168e+00,2.953290704949564915e+00,5.171296532932784906e+00,7.934488619754475280e+00,1.280446701463436554e+01,2.128061605257347111e+01,3.389346372639442251e+01
1.202264434617413144e+03,2.841870458549275114e+00,2.902648486256940163e+00,5.075921941007341509e+00,7.784162632418465400e+00,1.255818710808853034e+01,2.086743237024490938e+01,3.323193671753669065e+01
1.230268770812381035e+03,2.792230135648436029e+00,2.852771820598075880e+00,4.982008882861881816e+00,7.636160016233169756e+00,1.231570143247314064e+01,2.046058480530164658e+01,3.258055012592734556e+01
1.258925411794166166e+03,2.743450916749025303e+00,2.803722336873137433e+00,4.889671376750340137e+00,7.490664019793070061e+00,1.207731193831535244e+01,2.006058076040283922e+01,3.194011735905700888e+01
1.288249551693134890e+03,2.695782952014041278e+00,2.755749072420777601e+00,4.799373884988517247e+00,7.348396934270019720e+00,1.184420019421351888e+01,1.966939962709496115e+01,3.131380419170575635e+01
1.318256738556407527e+03,2.649172939558819717e+00,2.708801739288960952e+00,4.711021835193445639e+00,7.209215019913557398e+00,1.161613338987853439e+01,1.928665439927616987e+01,3.070099298922877296e+01
1.348962882591653170e+03,2.603913044317510916e+00,2.663172841630144116e+00,4.625163135339847464e+00,7.073978179683911627e+00,1.139451907177057421e+01,1.891470640204982345e+01,3.010546310466954623e+01
1.380384264602883832e+03,2.559997448905951600e+00,2.618858081519373826e+00,4.541787760134151419e+00,6.942668160938676891e+00,1.117932954688506619e+01,1.855350631771316117e+01,2.952713628564973902e+01
1.412537544622755377e+03,2.517564511098072000e+00,2.575998734242597177e+00,4.461162939409812900e+00,6.815707100421427356e+00,1.097125770793996935e+01,1.820422169487773445e+01,2.896788002155521013e+01
1.445439770745927945e+03,2.476636952909097467e+00,2.534621461189103364e+00,4.383332507701148018e+00,6.693162225101055185e+00,1.077041399651411702e+01,1.786703705020506661e+01,2.842799118864690655e+01
1.479108388168207284e+03,2.437333794385363905e+00,2.494844336977985133e+00,4.308517789402163345e+00,6.575377101910522271e+00,1.057736255166612338e+01,1.754289725124239396e+01,2.790898011419085734e+01
1.513561248436207279e+03,2.399634983409407063e+00,2.456650896839688958e+00,4.236684462894078962e+00,6.462297083763123950e+00,1.039201171801306600e+01,1.723165153498213087e+01,2.741060604856996719e+01
1.548816618912482681e+03,2.363614750553532318e+00,2.420121571411395944e+00,4.167982404284461317e+00,6.354160201499483129e+00,1.021475631649356686e+01,1.693396390498120851e+01,2.693393313469437444e+01
1.584893192461114040e+03,2.329306114319219301e+00,2.385288743310308934e+00,4.102468428583074811e+00,6.251049015681464205e+00,1.004572734947425872e+01,1.665005472206221171e+01,2.647930964380024932e+01
1.621810097358929852e+03,2.296754672972688649e+00,2.352197707316852515e+00,4.040220475348902163e+00,6.153080699830311140e+00,9.885117502364590081e+00,1.638024401684549503e+01,2.604724870514799662e+01
1.659586907437559603e+03,2.265829532518671474e+00,2.320725214279906634e+00,3.981008534853762715e+00,6.059895126077281979e+00,9.732340583897578057e+00,1.612355283748200563e+01,2.563618504571777024e+01
1.698243652461746024e+03,2.236620901829595276e+00,2.290962942807376557e+00,3.925005097979097801e+00,5.971761870531618221e+00,9.587838082555496300e+00,1.588072389437792609e+01,2.524730674177065737e+01
1.737800828749376251e+03,2.209135105419180345e+00,2.262919784249498356e+00,3.872217399055286613e+00,5.888688223506179931e+00,9.451620893094057507e+00,1.565177421093304844e+01,2.488063820130869175e+01
1.778279410038922833e+03,2.183321775442989665e+00,2.236548906523676550e+00,3.822556701082876263e+00,5.810532661494686835e+00,9.323456950124285214e+00,1.543631781079298371e+01,2.453556176426303637e+01
1.819700858609982561e+03,2.159073897971994782e+00,2.211744507853274033e+00,3.775819952218256947e+00,5.736971191140364468e+00,9.202815873861016627e+00,1.523346376615973341e+01,2.421065006319308921e+01
1.862087136662865532e+03,2.136367291967173898e+00,2.188488484135912682e+00,3.731970408581922083e+00,5.667944704181824278e+00,9.089602319020743337e+00,1.504305443918751806e+01,2.390565160702766789e+01
1.905460717963248271e+03,2.115107726842514246e+00,2.166685993841515945e+00,3.690826696379717387e+00,5.603164501610592652e+00,8.983342267011847682e+00,1.486429447200697140e+01,2.361929168503165855e+01
1.949844599758045433e+03,2.095363298284083964e+00,2.146410319182132209e+00,3.652523519859519840e+00,5.542844233051237524e+00,8.884385881958181130e+00,1.469777488768938234e+01,2.335251702507005334e+01
1.995262314968878854e+03,2.076935254730353009e+00,2.127464199669142353e+00,3.616686353529809494e+00,5.486390116754828128e+00,8.791761296646344093e+00,1.454186440106829714e+01,2.310271615664303368e+01
2.041737944669527451e+03,2.059868092955396968e+00,2.109892333754219251e+00,3.583398368671492751e+00,5.433928940975238042e+00,8.705674784884433137e+00,1.439691048662448658e+01,2.287044301959621606e+01
2.089296130854040712e+03,2.043996376564156225e+00,2.093535267311911863e+00,3.552349250248961532e+00,5.384969395748746557e+00,8.625319285393022284e+00,1.426155897279263662e+01,2.265353026347604271e+01
2.137962089502232629e+03,2.029175601352241287e+00,2.078249677781113025e+00,3.523271060060327198e+00,5.339091241180264014e+00,8.550009345999340482e+00,1.413466041515638771e+01,2.245013826372905541e+01
2.187761623949551904e+03,2.015394698998301592e+00,2.064025637568489557e+00,3.496142450012174940e+00,5.296256534725536369e+00,8.479680294289259734e+00,1.401610864822386304e+01,2.226009496006157207e+01
2.238721138568337665e+03,2.002594538291397885e+00,2.050803840686183932e+00,3.470850379017955234e+00,5.256285653231580923e+00,8.414036563254944312e+00,1.390540921876052494e+01,2.208260998089367888e+01
2.290867652767774871e+03,1.990594271099427326e+00,2.038408713787934978e+00,3.447059527628316022e+00,5.218653412495890542e+00,8.352220119444572433e+00,1.380112106574962993e+01,2.191537617772062418e+01
2.344228815319922887e+03,1.979372865606814802e+00,2.026817320942782441e+00,3.424720777968625729e+00,5.183270856030337548e+00,8.294080621026138189e+00,1.370298964896520211e+01,2.175798377363527436e+01
2.398832919019489964e+03,1.968808716038707551e+00,2.015909439696286221e+00,3.403612181223803823e+00,5.149796532348303479e+00,8.239061379575096211e+00,1.361008625528176630e+01,2.160894729490944499e+01
2.454708915685028387e+03,1.958851115541044408e+00,2.005637301283371254e+00,3.383641820391336097e+00,5.118085386425233807e+00,8.186923408506050492e+00,1.352200984569650544e+01,2.146762550623621024e+01
2.511886431509582053e+03,1.949409192156022819e+00,1.995907157915266961e+00,3.364625349947848676e+00,5.087840405920464271e+00,8.137177158268984911e+00,1.343793435393475555e+01,2.133269539728519604e+01
2.570395782768864592e+03,1.940325556912593008e+00,1.986564227263085236e+00,3.346273832555908267e+00,5.058608698008796978e+00,8.089082019868866880e+00,1.335662057670584879e+01,2.120217277688628599e+01
2.630267991895381329e+03,1.931606396540281212e+00,1.977614905938394285e+00,3.328599679205725081e+00,5.030412528812371775e+00,8.042673974787678759e+00,1.327812857807603919e+01,2.107615319665007547e+01
2.691534803926913810e+03,1.923105809163676128e+00,1.968910947972764891e+00,3.311324490616437188e+00,5.002810517810442725e+00,7.997230316927573135e+00,1.320124541183071898e+01,2.095269576272348644e+01
2.754228703338168998e+03,1.914838586795295061e+00,1.960468146646528131e+00,3.294477330161786011e+00,4.975851849825428275e+00,7.952831326361137876e+00,1.312610673924379689e+01,2.083201850233632868e+01
2.818382931264454783e+03,1.906736244679356096e+00,1.952217621429622296e+00,3.277925355580411981e+00,4.949326120784657945e+00,7.909130815447649177e+00,1.305213007332862674e+01,2.071318753372481325e+01
2.884031503126605912e+03,1.898623315600981742e+00,1.943982793605395054e+00,3.261337491101897523e+00,4.922712637478544373e+00,7.865275729883377309e+00,1.297788358549737175e+01,2.059391171829485145e+01
2.951209226666383984e+03,1.890548207262370495e+00,1.935810412352994891e+00,3.244810500594478953e+00,4.896166252380280248e+00,7.821523254764683131e+00,1.290380095938368221e+01,2.047488618680249672e+01
3.019951720402018964e+03,1.882503802670596915e+00,1.927692779695240333e+00,3.228325018740833219e+00,4.869657781705504895e+00,7.777821691510530044e+00,1.282979317889138571e+01,2.035596607256009349e+01
3.090295432513592004e+03,1.874381126238744866e+00,1.919517468179009256e+00,3.211675736847780183e+00,4.842862703396296986e+00,7.733643142853460439e+00,1.275497460684702311e+01,2.023573525667710982e+01
3.162277660168379498e+03,1.866205106535502534e+00,1.911310455611228809e+00,3.194912912461313592e+00,4.815866851778245028e+00,7.689127023705613517e+00,1.267957980278542607e+01,2.011457116711789084e+01
3.235936569296281050e+03,1.857911904953753357e+00,1.903005317924103990e+00,3.177913961885332039e+00,4.788473930680130941e+00,7.643951465315435456e+00,1.260306753818859704e+01,1.999160612790555547e+01
3.311311214825907882e+03,1.849486828694820728e+00,1.894587320599032010e+00,3.160656864126520027e+00,4.760655576676980694e+00,7.598073129459091746e+00,1.252536570342208400e+01,1.986672542485973025e+01
3.388441561392027324e+03,1.840894814222134412e+00,1.886017092874687995e+00,3.143071618227859965e+00,4.732303474441578395e+00,7.551315805443514328e+00,1.244617940545146872e+01,1.973945626895878291e+01
3.467368504525316894e+03,1.832214371886525361e+00,1.877375231676344125e+00,3.125316884595875422e+00,4.703673912995932405e+00,7.504100491749034596e+00,1.236621818306818454e+01,1.961093592708451894e+01
3.548133892335752989e+03,1.823344682288592145e+00,1.868556779187559247e+00,3.107197314933232146e+00,4.674457981961031017e+00,7.455924289412795503e+00,1.228463376632378967e+01,1.947980705132180645e+01
3.630780547701010164e+03,1.814322563493468765e+00,1.859597101082651971e+00,3.088788420796767298e+00,4.644777607021564947e+00,7.406987761444771223e+00,1.220176552714303142e+01,1.934661334469226546e+01
3.715352290971727598e+03,1.805123619606849417e+00,1.850471241157279678e+00,3.070047758085350686e+00,4.614569357355608581e+00,7.357189427153280725e+00,1.211744434790356628e+01,1.921108342432540184e+01
3.801893963205612636e+03,1.795813272287968054e+00,1.841241640151535242e+00,3.051097487819085519e+00,4.584031087786720526e+00,7.306854267086334787e+00,1.203221470550393413e+01,1.907409009221490237e+01
3.890451449942804629e+03,1.786411469184031375e+00,1.831929770749898712e+00,3.031989379119144790e+00,4.553246425449660961e+00,7.256123178029446841e+00,1.194631683440953118e+01,1.893601902612872578e+01
3.981071705534969169e+03,1.776928407099593432e+00,1.822541708976492814e+00,3.012736041364621364e+00,4.522237501336462628e+00,7.205033787032676607e+00,1.185981196630699941e+01,1.879696662104766247e+01
4.073802778041130296e+03,1.767396197011193770e+00,1.813109941374339007e+00,2.993408948966231886e+00,4.491120399107176198e+00,7.153777739527371615e+00,1.177302525186793325e+01,1.865745456086698795e+01
4.168693834703354696e+03,1.757811915123787871e+00,1.803631027644355456e+00,2.974013337405426061e+00,4.459912586620294661e+00,7.102389639637499030e+00,1.168601836650525350e+01,1.851758364283064395e+01
4.265795188015925305e+03,1.748225312399561027e+00,1.794152432284202181e+00,2.954638209269667026e+00,4.428748759011849501e+00,7.051087069288588971e+00,1.159915461034551143e+01,1.837793466031887490e+01
4.365158322401656733e+03,1.738656437830103041e+00,1.784697629774914640e+00,2.935339938658093395e+00,4.397730009180187416e+00,7.000045127366401054e+00,1.151273261734148434e+01,1.823898741468174478e+01
4.466835921509635227e+03,1.729170437838226437e+00,1.775326792484898331e+00,2.916236795026854178e+00,4.367034708245538077e+00,6.949552901429091989e+00,1.142723607245033257e+01,1.810151410953006845e+01
4.570881896148751366e+03,1.719764743606131852e+00,1.766039755182948534e+00,2.897337549684951163e+00,4.336689948679936180e+00,6.899659495171869494e+00,1.134275294344230467e+01,1.796566058590940784e+01
4.677351412871980756e+03,1.710451581561706735e+00,1.756849300219751608e+00,2.878668230494960678e+00,4.306732285912113767e+00,6.850425642853341657e+00,1.125938486083713741e+01,1.783158615773433198e+01
4.786300923226380291e+03,1.701254637967795302e+00,1.747778732753165754e+00,2.860285094234282344e+00,4.277261087141234874e+00,6.802019622024999101e+00,1.117741972839931819e+01,1.769975614216067328e+01
4.897788193684466023e+03,1.692202127867013184e+00,1.738857456474958818e+00,2.842245768791832994e+00,4.248364875411781760e+00,6.754585710308979252e+00,1.109710104722216073e+01,1.757055856788269210e+01
5.011872336272725079e+03,1.683387255032734231e+00,1.730178691025814786e+00,2.824731511389052763e+00,4.220329950921008155e+00,6.708593998341288334e+00,1.101921855979930420e+01,1.744525887685648158e+01
5.128613839913648007e+03,1.674851553603123433e+00,1.721784731206823071e+00,2.807832091358417159e+00,4.193303438923321913e+00,6.664290681593869614e+00,1.094419118310639583e+01,1.732452794249726935e+01
5.248074602497723390e+03,1.666548353184016174e+00,1.713630934665310246e+00,2.791467607860856237e+00,4.167160504360936990e+00,6.621471323920030905e+00,1.087167735496720766e+01,1.720782268199238274e+01
5.370317963702532325e+03,1.658623594967381987e+00,1.705863022589489519e+00,2.775915178431969554e+00,4.142340969802022599e+00,6.580856954455319929e+00,1.080289073115493359e+01,1.709708431370526682e+01
5.495408738576248652e+03,1.650951444907145849e+00,1.698356225356332905e+00,2.760940651055261430e+00,4.118475243853801260e+00,6.541844421107951391e+00,1.073682030932063114e+01,1.699069525894155319e+01
5.623413251903491073e+03,1.643606667786535969e+00,1.691187737236019784e+00,2.746702512803775864e+00,4.095816112864723024e+00,6.504851830804034840e+00,1.067417255144970056e+01,1.688978938106674832e+01
5.754399373371566071e+03,1.636611667698214756e+00,1.684382595241677105e+00,2.733243731734706028e+00,4.074432259520037292e+00,6.469988582609362382e+00,1.061513141125600157e+01,1.679466170007360404e+01
5.888436553555883620e+03,1.630074981623533148e+00,1.678047324811536178e+00,2.720771661566290245e+00,4.054650625061591462e+00,6.437793473086308893e+00,1.056060630403697687e+01,1.670676711298498418e+01
6.025595860743580488e+03,1.623945989389479427e+00,1.672138109531420280e+00,2.709208358878113287e+00,4.036352954720991981e+00,6.408076001350418771e+00,1.051028218289680005e+01,1.662560513042236821e+01
6.165950018614822511e+03,1.618210611669023358e+00,1.666635953443168283e+00,2.698513772431109903e+00,4.019470372192545327e+00,6.380718612149324898e+00,1.046396039419692414e+01,1.655085717805238232e+01
6.309573444801930236e+03,1.612817232523083399e+00,1.661495768266762596e+00,2.688607287259338285e+00,4.003879192627003647e+00,6.355522028858731076e+00,1.042130985546461375e+01,1.648199617373531822e+01
6.456542290346549635e+03,1.607990322408119122e+00,1.656938686043411657e+00,2.679906153565937199e+00,3.990237446905362972e+00,6.333563324534283723e+00,1.038414023198959413e+01,1.642191877677021594e+01
6.606934480075964530e+03,1.603584786201793122e+00,1.652824738671142546e+00,2.672148153345447419e+00,3.978132289053320836e+00,6.314167130205292189e+00,1.035132225561406649e+01,1.636881935675375388e+01
6.760829753919819268e+03,1.599576245394424889e+00,1.649130415375336334e+00,2.665287909975999625e+00,3.967491848079281347e+00,6.297216683955835670e+00,1.032266147049120697e+01,1.632238837210066862e+01
6.918309709189362366e+03,1.596099242788687089e+00,1.645989057607300854e+00,2.659577250348266197e+00,3.958712458136711021e+00,6.283361224403075873e+00,1.029924994338465005e+01,1.628437383992551801e+01
7.079457843841373688e+03,1.593097638597176013e+00,1.643347783269475393e+00,2.654915409063735243e+00,3.951635385527329181e+00,6.272339525030258933e+00,1.028065017840282636e+01,1.625407795941708500e+01
7.244359600749906349e+03,1.590597006717441753e+00,1.641230519568014801e+00,2.651344256157694979e+00,3.946323543573543091e+00,6.264253373205395548e+00,1.026703420162345282e+01,1.623177522088383640e+01
7.413102413009177326e+03,1.588601304922747204e+00,1.639644012517271543e+00,2.648876994523999162e+00,3.942799957045943771e+00,6.259142377453253303e+00,1.025847229503943048e+01,1.621758114038260601e+01
7.585775750291835720e+03,1.587091443020312465e+00,1.638568671963243295e+00,2.647474485577045122e+00,3.941001375047560540e+00,6.256901921829040703e+00,1.025478743275104776e+01,1.621121470350372462e+01
7.762471166286911284e+03,1.586079655546462908e+00,1.638014684915249708e+00,2.647151500311620609e+00,3.940946492165006365e+00,6.257560106308643455e+00,1.025602868860423911e+01,1.621275279512439482e+01
7.943282347242821743e+03,1.585582617956328377e+00,1.637999803776333030e+00,2.647941046414258537e+00,3.942688942059752399e+00,6.261204704337515636e+00,1.026234370500528748e+01,1.622243438331185672e+01
8.128305161640994811e+03,1.585568328130042781e+00,1.638494831476091207e+00,2.649780655276664287e+00,3.946129334790283938e+00,6.267672230379329967e+00,1.027345993838918758e+01,1.623982342380822885e+01
8.317637711026709439e+03,1.586039958677804007e+00,1.639498669129030528e+00,2.652671687670282719e+00,3.951267372848140003e+00,6.276962513807152533e+00,1.028937635456561850e+01,1.626492146344436307e+01
8.511380382023759012e+03,1.586988038706438342e+00,1.641003820688620607e+00,2.656595322623211963e+00,3.958074213084464166e+00,6.289028384141821526e+00,1.031001572654171561e+01,1.629760423070131381e+01
8.709635899560813414e+03,1.588387573566402367e+00,1.642981070990761516e+00,2.661486838118089615e+00,3.966440438964690784e+00,6.303685166684222629e+00,1.033506328450682155e+01,1.633736705794988353e+01
8.912509381337458763e+03,1.590270448392131275e+00,1.645463125909372826e+00,2.667404663583422320e+00,3.976459185809506636e+00,6.321085595590425044e+00,1.036477882907052894e+01,1.638462755849394625e+01
9.120108393559095930e+03,1.592587255734459362e+00,1.648397337439405863e+00,2.674248751148305736e+00,3.987969877097099491e+00,6.340965028240006518e+00,1.039871388013271236e+01,1.643866932270032777e+01
9.332543007969905375e+03,1.595349351997681575e+00,1.651794963032195085e+00,2.682031009679823441e+00,4.000989430726937357e+00,6.363347679149566005e+00,1.043690827153099221e+01,1.649955463231706432e+01
9.549925860214369095e+03,1.598521592891600784e+00,1.655619436518777521e+00,2.690678069728070998e+00,4.015398281662574398e+00,6.388037673121768734e+00,1.047903206016036037e+01,1.656675675255584679e+01
9.772372209558112445e+03,1.602106545119879710e+00,1.659869590926043026e+00,2.700182958467966188e+00,4.031183839056232010e+00,6.415011852329459252e+00,1.052504517970990960e+01,1.664021005457386337e+01
1.000000000000000000e+04,1.606062271051827972e+00,1.664502447900867876e+00,2.710459205394698756e+00,4.048206266084535265e+00,6.444037316353280254e+00,1.057455474573710141e+01,1.671928692993106225e+01
1.023292992280753606e+04,1.610384929296761136e+00,1.669509732285961112e+00,2.721485059532689377e+00,4.066427576793786081e+00,6.475048227052486283e+00,1.062744566069054919e+01,1.680380241793866603e+01
1.047128548050898462e+04,1.615018434553927351e+00,1.674835718910669735e+00,2.733147203085405152e+00,4.085667523683436997e+00,6.507749057097883316e+00,1.068322089903734629e+01,1.689296091636737174e+01
1.071519305237607114e+04,1.619885057034530451e+00,1.680397875128549101e+00,2.745284226957544593e+00,4.105664882563589302e+00,6.541706526793141130e+00,1.074114775560913948e+01,1.698558740234280151e+01
1.096478196143185050e+04,1.625095865081720881e+00,1.686307198445647026e+00,2.758097066408737419e+00,4.126736152503402089e+00,6.577434552187463090e+00,1.080208686660656348e+01,1.708305879768862567e+01
1.122018454301962993e+04,1.630494103844880804e+00,1.692400415020405946e+00,2.771269303361423297e+00,4.148373590328018778e+00,6.614096606225061237e+00,1.086462785481908710e+01,1.718311660253077378e+01
1.148153621496881715e+04,1.636056892610751934e+00,1.698653000271427960e+00,2.784756245640702677e+00,4.170510377893652532e+00,6.651583633522252015e+00,1.092858913804539611e+01,1.728547188075744145e+01
1.174897554939530346e+04,1.641792355360800704e+00,1.705070715260005976e+00,2.798550155979989906e+00,4.193120699051140043e+00,6.689842012902592394e+00,1.099387006170896797e+01,1.738995770721322032e+01
1.202264434617413099e+04,1.647628071971936059e+00,1.711576311763489233e+00,2.812500554357718840e+00,4.215967252032294610e+00,6.728480285433047214e+00,1.105981168768650669e+01,1.749551932332875026e+01
1.230268770812381081e+04,1.653516024588344457e+00,1.718120738250487500e+00,2.826508628325053785e+00,4.238889551862630611e+00,6.767231432405604430e+00,1.112596091872089943e+01,1.760142986248828834e+01
1.258925411794166212e+04,1.659392613057706356e+00,1.724636010272083242e+00,2.840436417209902586e+00,4.261661684189181898e+00,6.805717032872931505e+00,1.119167746774689398e+01,1.770666256287263352e+01
1.288249551693134890e+04,1.665222830020168798e+00,1.731085831952585918e+00,2.854208190115811394e+00,4.284163376034268111e+00,6.843736015421790775e+00,1.125662011380394567e+01,1.781066977825406639e+01
1.318256738556407436e+04,1.671004014710870900e+00,1.737464468435799381e+00,2.867807872653526768e+00,4.306365206934819945e+00,6.881234578936197721e+00,1.132069327467180564e+01,1.791329748382244702e+01
1.348962882591653215e+04,1.676645507909037658e+00,1.743677038339872531e+00,2.881043648890354358e+00,4.327954768862882773e+00,6.917692574966710417e+00,1.138301707466056634e+01,1.801313228732193394e+01
1.380384264602883741e+04,1.682071614596831521e+00,1.749646782132007639e+00,2.893759229737339123e+00,4.348682751992020812e+00,6.952694297870890772e+00,1.144288878598101888e+01,1.810904977268717886e+01
1.412537544622755377e+04,1.687239209964825903e+00,1.755328977267863744e+00,2.905871423995491476e+00,4.368413429645239709e+00,6.986016563047875216e+00,1.149993026227172166e+01,1.820044314423280696e+01
1.445439770745928035e+04,1.692160777816777983e+00,1.760732024875483415e+00,2.917380547691054371e+00,4.387139498095804058e+00,7.017635168179355176e+00,1.155409242152897065e+01,1.828722887442910405e+01
1.479108388168207239e+04,1.696741321176219008e+00,1.765759695025818532e+00,2.928102940108769037e+00,4.404569811102084564e+00,7.047069284037936754e+00,1.160456598616232604e+01,1.836811244388636766e+01
1.513561248436207097e+04,1.700919332383551641e+00,1.770349556578221240e+00,2.937906227611625010e+00,4.420489689574515602e+00,7.073958868808428058e+00,1.165073980362747541e+01,1.844211142721970731e+01
1.548816618912482772e+04,1.704643117037226263e+00,1.774447665733924984e+00,2.946685835493103145e+00,4.434728166370645930e+00,7.098018893863784484e+00,1.169213032736325708e+01,1.850845023944513557e+01
1.584893192461114086e+04,1.707906487722624433e+00,1.778043983945694073e+00,2.954411781841354223e+00,4.447231969737631019e+00,7.119150422528382371e+00,1.172856612145051258e+01,1.856685034149777636e+01
1.621810097358929852e+04,1.710637958330995412e+00,1.781069490873837591e+00,2.960953376796317205e+00,4.457798169885045958e+00,7.137022647083198557e+00,1.175949258664125097e+01,1.861642544635643759e+01
1.659586907437559785e+04,1.712774296989378442e+00,1.783456462268738330e+00,2.966171325753080179e+00,4.466193593798772454e+00,7.151241424701812122e+00,1.178423912122626760e+01,1.865609748727085204e+01
1.698243652461746024e+04,1.714328711670169314e+00,1.785221816426632913e+00,2.970093527591513460e+00,4.472464797527017311e+00,7.161882188738890598e+00,1.180292894167774698e+01,1.868606393848985192e+01
1.737800828749376160e+04,1.715202398645382154e+00,1.786264572657316974e+00,2.972526565158896350e+00,4.476302404448211369e+00,7.168432294898318347e+00,1.181469995572613207e+01,1.870494207015294208e+01
1.778279410038922651e+04,1.715394625921154770e+00,1.786583874223595769e+00,2.973458942405394989e+00,4.477683496348669578e+00,7.170847410574601177e+00,1.181947199289507111e+01,1.871260181289110847e+01
1.819700858609982606e+04,1.714869152585862588e+00,1.786142407837130852e+00,2.972819842684133906e+00,4.476495595418173323e+00,7.168940951401091333e+00,1.181692977083042173e+01,1.870853704919139204e+01
1.862087136662865669e+04,1.713602392506458960e+00,1.784918520684575904e+00,2.970571832563646986e+00,4.472681139317544741e+00,7.162617738457965899e+00,1.180691317395209872e+01,1.869249188469487422e+01
1.905460717963248317e+04,1.711605752583212459e+00,1.782922901896184964e+00,2.966726185795116599e+00,4.466254832840395927e+00,7.151897091855654587e+00,1.178945234192823754e+01,1.866451074530528942e+01
1.949844599758045661e+04,1.708824784304381339e+00,1.780102419713026629e+00,2.961177928924715541e+00,4.457047749924173630e+00,7.136497684473647851e+00,1.176407032171627343e+01,1.862382894966425795e+01
1.995262314968878854e+04,1.705245195761401655e+00,1.776444336305008864e+00,2.953907951940854648e+00,4.445032188771540937e+00,7.116375498932672627e+00,1.173069494640966859e+01,1.857033113912336830e+01
2.041737944669527496e+04,1.700896818888725681e+00,1.771976870162034201e+00,2.944962385816014550e+00,4.430275129756107155e+00,7.091638277760852205e+00,1.168950332003107917e+01,1.850429914182449309e+01
2.089296130854040894e+04,1.695767661379068869e+00,1.766691427916073032e+00,2.934330494769747943e+00,4.412766794495652789e+00,7.062271289058879908e+00,1.164047111337410456e+01,1.842569382998774330e+01
2.137962089502232266e+04,1.689824342074034647e+00,1.760555721504078575e+00,2.921948463700531295e+00,4.392403642545954057e+00,7.028103621357607800e+00,1.158331126909113351e+01,1.833405450991456220e+01
2.187761623949551722e+04,1.683107253808224124e+00,1.753610491068709587e+00,2.907901650561477869e+00,4.369326862338200890e+00,6.989367629380892843e+00,1.151841729665287062e+01,1.823001106501003221e+01
2.238721138568337847e+04,1.675624361588435196e+00,1.745863400206384641e+00,2.892201423375609703e+00,4.343552836568014719e+00,6.946094144946393989e+00,1.144583746832210025e+01,1.811364062688815224e+01
2.290867652767774780e+04,1.667371496375778195e+00,1.737314007232813262e+00,2.874855893252285188e+00,4.315097395706326111e+00,6.898311202845536450e+00,1.136562188365920001e+01,1.798502258664991871e+01
2.344228815319922796e+04,1.658406643849364093e+00,1.728021851515273433e+00,2.855984786511219120e+00,4.284156143709400233e+00,6.846344422784433448e+00,1.127832027405511894e+01,1.784503804688976203e+01
2.398832919019489782e+04,1.648738965891246799e+00,1.717998669920533850e+00,2.835603575639624285e+00,4.250754183787933904e+00,6.790235328062357745e+00,1.118400331627771749e+01,1.769379753338711936e+01
2.454708915685028478e+04,1.638394337725118000e+00,1.707267699094824343e+00,2.813767626991384052e+00,4.214980180801169318e+00,6.730135509660573057e+00,1.108292405322460539e+01,1.753170676750787749e+01
2.511886431509582326e+04,1.627418003627247645e+00,1.695876168156793096e+00,2.790573524864930821e+00,4.176995679312401677e+00,6.666315491937631066e+00,1.097554242380581968e+01,1.735950302380978982e+01
2.570395782768864592e+04,1.615814556006902158e+00,1.683830910545508042e+00,2.766035857899070916e+00,4.136821363998104850e+00,6.598811102064056300e+00,1.086191819259977009e+01,1.717728166637544263e+01
2.630267991895381419e+04,1.603622227049024351e+00,1.671171387763283889e+00,2.740240617165693671e+00,4.094608118513371586e+00,6.527879218683294127e+00,1.074248875856494756e+01,1.698574489433184809e+01
2.691534803926913810e+04,1.590923171086943588e+00,1.657982538656088467e+00,2.713351134953853272e+00,4.050612151207579892e+00,6.453944659655996396e+00,1.061796803835996705e+01,1.678603408396708474e+01
2.754228703338168998e+04,1.577728173632459097e+00,1.644271687260793202e+00,2.685389307327848307e+00,4.004874627728859160e+00,6.377080981328498765e+00,1.048848013630866127e+01,1.657834957934094433e+01
2.818382931264454965e+04,1.564065717417031820e+00,1.630072894535504524e+00,2.656426240094811764e+00,3.957514170515861629e+00,6.297491132557625271e+00,1.035437144205111437e+01,1.636324692767499656e+01
2.884031503126605821e+04,1.550031101398225530e+00,1.615476206557804550e+00,2.626643266408242194e+00,3.908822101812809535e+00,6.215658033740942834e+00,1.021645608953067885e+01,1.614202956900151875e+01
2.951209226666383984e+04,1.535631836081932766e+00,1.600495462727836937e+00,2.596070075972725100e+00,3.858850552448321647e+00,6.131672126200927053e+00,1.007488664064352335e+01,1.591494149211136033e+01
3.019951720402019055e+04,1.520904508346371919e+00,1.585163482864379469e+00,2.564776969336615142e+00,3.807716705628005904e+00,6.045734980627242905e+00,9.930005594036471095e+00,1.568253384775273673e+01
3.090295432513592095e+04,1.505909627694498099e+00,1.569541733423548635e+00,2.532886713542279455e+00,3.755619298602260958e+00,5.958177444659886746e+00,9.782369902852265042e+00,1.544569914400244315e+01
3.162277660168379225e+04,1.490706227220771174e+00,1.553688428628072549e+00,2.500517660486309968e+00,3.702751547833678991e+00,5.869323267885810047e+00,9.632528208136225345e+00,1.520531473174086479e+01
3.235936569296280868e+04,1.475330993562521176e+00,1.537641500204763423e+00,2.467748275960621296e+00,3.649244224370140621e+00,5.779395552501894961e+00,9.480857890984200509e+00,1.496198812353235041e+01
3.311311214825907518e+04,1.459806066114364143e+00,1.521424032548512661e+00,2.434630326491012298e+00,3.595181388378025922e+00,5.688537773664265274e+00,9.327599257248632370e+00,1.471610658658693005e+01
3.388441561392027506e+04,1.444196383267676298e+00,1.505100355104216581e+00,2.401289936386239887e+00,3.540772473492921790e+00,5.597099710132336092e+00,9.173345166539300877e+00,1.446861947172503626e+01
3.467368504525316530e+04,1.428538564200962702e+00,1.488706587608845666e+00,2.367805440804322092e+00,3.486147075592360256e+00,5.505301467339147159e+00,9.018469482005230020e+00,1.422012692191247396e+01
3.548133892335752898e+04,1.412889363621990579e+00,1.472295142707961357e+00,2.334277942047084053e+00,3.431463404309856191e+00,5.413405164857734597e+00,8.863409710477290204e+00,1.397132963473964651e+01
3.630780547701010073e+04,1.397258417799766006e+00,1.455876432232201756e+00,2.300727948433074932e+00,3.376760244142158918e+00,5.321476184555939071e+00,8.708278135442292012e+00,1.372240870527181755e+01
3.715352290971727780e+04,1.381695819904271483e+00,1.439502174828607650e+00,2.267262969856630228e+00,3.322211093439163765e+00,5.229809569492406496e+00,8.553571635866333622e+00,1.347416420500844403e+01
3.801893963205612818e+04,1.366242927690745734e+00,1.423210694130104592e+00,2.233958501360765680e+00,3.267941587378105250e+00,5.138613750182511097e+00,8.399643228605329526e+00,1.322716005548298490e+01
3.890451449942804902e+04,1.350915080560986414e+00,1.407017914477946441e+00,2.200842768822536488e+00,3.213999923349718735e+00,5.047969771666739547e+00,8.246628463177133384e+00,1.298161650769120889e+01
3.981071705534969078e+04,1.335759473991886326e+00,1.390972937467497283e+00,2.168012488520430381e+00,3.160538057663610623e+00,4.958129218860729104e+00,8.094951606180256221e+00,1.273821215579635968e+01
4.073802778041130659e+04,1.320812044579920519e+00,1.375107287703290826e+00,2.135528919316358465e+00,3.107657265251136280e+00,4.869260702738255731e+00,7.944896949318243529e+00,1.249740727156933495e+01
4.168693834703355242e+04,1.306118064161360781e+00,1.359468614326653224e+00,2.103482130233987668e+00,3.055502020857295165e+00,4.781604941011065257e+00,7.796867845368355532e+00,1.225984659634841201e+01
4.265795188015925669e+04,1.291661103344572403e+00,1.344037164352794633e+00,2.071836372880900612e+00,3.004021904425700829e+00,4.695081260376486654e+00,7.650729841770980144e+00,1.202531728964216562e+01
4.365158322401656187e+04,1.277484414834386239e+00,1.328858618807956971e+00,2.040674183333397007e+00,2.953341888014866523e+00,4.609891170347477640e+00,7.506820459746352370e+00,1.179436130366655533e+01
4.466835921509634500e+04,1.263589901566172458e+00,1.313932390766236136e+00,2.009995146737367566e+00,2.903467205521638839e+00,4.526047906382989261e+00,7.365162076827898474e+00,1.156701573462544808e+01
4.570881896148751548e+04,1.250038380874479493e+00,1.299318218672924408e+00,1.979909896492410226e+00,2.854571015474459017e+00,4.443835234896266861e+00,7.226229373172810888e+00,1.134404076974951714e+01
4.677351412871981302e+04,1.236819629095301742e+00,1.285007951769997270e+00,1.950399213253766417e+00,2.806623515510662248e+00,4.363201299217287499e+00,7.089935987663936956e+00,1.112530171270674195e+01
4.786300923226380110e+04,1.223933691669281565e+00,1.271002297199825604e+00,1.921450860744811528e+00,2.759597319527012704e+00,4.284095763988477579e+00,6.956190399723148232e+00,1.091064911654166636e+01
4.897788193684466387e+04,1.211423400946766371e+00,1.257342804501903277e+00,1.893154638305639681e+00,2.713640255762375109e+00,4.206768395018384510e+00,6.825417844283674818e+00,1.070076689961161343e+01
5.011872336272725079e+04,1.199290853185049910e+00,1.244032186736788281e+00,1.865504748557962111e+00,2.668742550838886451e+00,4.131198296157779559e+00,6.697581329603726985e+00,1.049559729396878893e+01
5.128613839913647826e+04,1.187536002161092563e+00,1.231070305919804486e+00,1.838488305672142165e+00,2.624873599086529286e+00,4.057331443568068075e+00,6.572583065612364273e+00,1.029498051344898002e+01
5.248074602497722663e+04,1.176181730290961847e+00,1.218483643991175036e+00,1.812160096757244432e+00,2.582128770900769421e+00,3.985322415654793726e+00,6.450688020701729641e+00,1.009934472885458590e+01
5.370317963702532870e+04,1.165229453270037796e+00,1.206271027821197439e+00,1.786511687220213584e+00,2.540489198889936073e+00,3.915140415216316949e+00,6.331840570714128091e+00,9.908602569788268255e+00
5.495408738576248288e+04,1.154663826579138020e+00,1.194418208386212266e+00,1.761500630920457722e+00,2.499877511415493636e+00,3.846648712938174786e+00,6.215803883619656744e+00,9.722370761622075364e+00
5.623413251903490891e+04,1.144517191238198395e+00,1.182961532116155512e+00,1.737198803779915091e+00,2.460411413189295349e+00,3.780044952508752054e+00,6.102915556892893889e+00,9.541190697258262077e+00
5.754399373371566617e+04,1.134751249847645749e+00,1.171862513742779610e+00,1.713515666520747160e+00,2.421937891344819072e+00,3.715070076133260457e+00,5.992733286954268657e+00,9.364354156089179426e+00
5.888436553555884166e+04,1.125385279063676469e+00,1.161138671264056343e+00,1.690486450106018834e+00,2.384511373812274293e+00,3.651811084642496930e+00,5.885400873388340948e+00,9.192091459611326343e+00
6.025595860743580852e+04,1.116415038963606277e+00,1.150792412426393962e+00,1.668108796526359239e+00,2.348124405433392514e+00,3.590255071860127156e+00,5.780898118401501584e+00,9.024369632144345843e+00
6.165950018614822329e+04,1.107847288091702964e+00,1.140829046819875181e+00,1.646388507373617749e+00,2.312783504280707891e+00,3.530407194049548281e+00,5.679231754563848433e+00,8.861198844540734143e+00
6.309573444801929872e+04,1.099645791720663901e+00,1.131215151660997176e+00,1.625256254458242289e+00,2.278371107139775198e+00,3.472072215292922870e+00,5.580070602256785861e+00,8.702047839008271168e+00
6.456542290346549271e+04,1.091831362937518701e+00,1.121974598704011061e+00,1.604748724155301565e+00,2.244942516620808792e+00,3.415341064296840923e+00,5.483566668602668948e+00,8.547159211298353654e+00
6.606934480075964530e+04,1.084413332576358302e+00,1.113117023917738369e+00,1.584886931097897689e+00,2.212527035823288912e+00,3.360255353793899946e+00,5.389790061724398562e+00,8.396643099747423733e+00
6.760829753919818904e+04,1.077367555829975787e+00,1.104619863020802839e+00,1.565618922015964642e+00,2.181035243227547493e+00,3.306665389787228460e+00,5.298485771970062430e+00,8.250090229223598470e+00
6.918309709189362184e+04,1.070648496740273847e+00,1.096440712444787025e+00,1.546853119041813551e+00,2.150313715784741397e+00,3.254316441316051911e+00,5.209223373706810101e+00,8.106808033790565915e+00
7.079457843841373688e+04,1.064277831692358900e+00,1.088600707634235665e+00,1.528639265503226818e+00,2.120446341303317439e+00,3.203348495634075643e+00,5.122240501625823228e+00,7.967178842631568614e+00
7.244359600749905803e+04,1.058225173138724440e+00,1.081073776960312482e+00,1.510921980806776421e+00,2.091336036646511243e+00,3.153599657276235479e+00,5.037263009724203044e+00,7.830761560510685726e+00
7.413102413009176962e+04,1.052510860766202816e+00,1.073882821617209604e+00,1.493741754269596322e+00,2.063042959122718845e+00,3.105165978173594077e+00,4.954452161572947766e+00,7.697813290238663342e+00
7.585775750291836448e+04,1.047083554694665963e+00,1.066975569386347855e+00,1.476999568696631737e+00,2.035401415546946868e+00,3.057771283813340624e+00,4.873343181742602503e+00,7.567585598696140003e+00
7.762471166286911466e+04,1.041957008362378811e+00,1.060370010147443809e+00,1.460740454425992541e+00,2.008491209942413480e+00,3.011555305007403316e+00,4.794176413803433512e+00,7.440466482298245587e+00
7.943282347242820833e+04,1.037089017148279835e+00,1.054022382313101414e+00,1.444864300542141100e+00,1.982130015423177793e+00,2.966204218580057894e+00,4.716414069072985882e+00,7.315586270490573639e+00
8.128305161640995357e+04,1.032483830212834297e+00,1.047940142796309981e+00,1.429390496854084924e+00,1.956355148110474618e+00,2.921785212671546450e+00,4.640172303905559126e+00,7.193134140212207761e+00
8.317637711026708712e+04,1.028122987527934074e+00,1.042107652480778190e+00,1.414297143285494496e+00,1.931129005760815254e+00,2.878238781500237042e+00,4.565355709835950293e+00,7.072954210292186517e+00
8.511380382023759012e+04,1.024019321269990623e+00,1.036536867771718828e+00,1.399617771603573368e+00,1.906500337543653112e+00,2.835643060448087560e+00,4.492096155342187203e+00,6.955255216371586613e+00
8.709635899560814141e+04,1.020149017545541881e+00,1.031207246138879041e+00,1.385304725393105674e+00,1.882392181303161660e+00,2.793872001745841160e+00,4.420183176865815966e+00,6.839700857148524271e+00
8.912509381337459490e+04,1.016464955543934900e+00,1.026068214566634884e+00,1.371276312721476875e+00,1.858666394529517207e+00,2.752698446519797670e+00,4.349232641369042973e+00,6.725673058731951315e+00
9.120108393559097021e+04,1.012970006041839399e+00,1.021129777726902832e+00,1.357552285456237406e+00,1.835360367723424035e+00,2.712189298223244727e+00,4.279363114340390517e+00,6.613362242860312712e+00
9.332543007969905739e+04,1.009676625930035820e+00,1.016401020115196507e+00,1.344160603696700429e+00,1.812511022227343505e+00,2.672403218923660173e+00,4.210672384207453156e+00,6.502922790279116683e+00
9.549925860214368731e+04,1.006581040373417668e+00,1.011883105090719992e+00,1.331107494117480750e+00,1.790129945724125760e+00,2.633358910130689345e+00,4.143197164042675240e+00,6.394411765711022433e+00
9.772372209558112081e+04,1.003617537545292260e+00,1.007508871182092314e+00,1.318272453296776225e+00,1.768024645827027674e+00,2.594747989025870449e+00,4.076420278303754863e+00,6.287001399066229901e+00
1.000000000000000000e+05,1.000803840023865465e+00,1.003296236572094990e+00,1.305698340301407967e+00,1.746254721485220429e+00,2.556663391491171389e+00,4.010495700871767433e+00,6.180934439362008703e+00
1.023292992280753679e+05,9.981606834165860365e-01,9.992678837597893660e-01,1.293441686199679364e+00,1.724915296891834426e+00,2.519267014905478330e+00,3.945700162740304329e+00,6.076653815082988963e+00
1.047128548050898535e+05,9.956593378676937833e-01,9.953953680820628591e-01,1.281460874273102846e+00,1.703945295472280685e+00,2.482465813415001499e+00,3.881884639022098682e+00,5.973922791241562891e+00
1.071519305237607041e+05,9.932696151846126531e-01,9.916478228853222721e-01,1.269699310937494108e+00,1.683251873114238739e+00,2.446106398081498767e+00,3.818793219660866267e+00,5.872330737764894337e+00
1.096478196143185050e+05,9.910120773869180999e-01,9.880489241667151923e-01,1.258217037775560820e+00,1.662930700568437281e+00,2.410349062996074654e+00,3.756694849871884401e+00,5.772307994108911267e+00
1.122018454301962920e+05,9.888531674831281260e-01,9.845622215426969026e-01,1.246948988835178351e+00,1.642882020531104548e+00,2.375032251351981483e+00,3.695321772771053226e+00,5.673424734333000430e+00
1.148153621496881678e+05,9.868132891277398011e-01,9.812105944160380844e-01,1.235956744399087093e+00,1.623200915182471116e+00,2.340318204482549014e+00,3.634948817600894611e+00,5.576121566433338117e+00
1.174897554939530382e+05,9.848932793807800845e-01,9.779976153722850229e-01,1.225256912591478509e+00,1.603925285644522969e+00,2.306277030832487362e+00,3.575700963920457109e+00,5.480601076031192065e+00
1.202264434617413062e+05,9.830620784085836172e-01,9.748900695493359914e-01,1.214796735443584241e+00,1.584969635005060606e+00,2.272768414400095249e+00,3.517342149214233160e+00,5.386483904432538772e+00
1.230268770812381117e+05,9.813173720771075637e-01,9.718863506334676217e-01,1.204580077699023200e+00,1.566340757678559514e+00,2.239804666742039707e+00,3.459896432276083456e+00,5.293809786952452079e+00
1.258925411794166139e+05,9.796745284650648644e-01,9.690072193132419631e-01,1.194665205142167563e+00,1.548140551080584792e+00,2.207563338535370345e+00,3.403667311872105028e+00,5.203066049325219211e+00
1.288249551693134854e+05,9.781167286062745214e-01,9.662325028825087259e-01,1.185020616034690555e+00,1.530323459235685135e+00,2.175975031257865400e+00,3.348541630787246426e+00,5.114073654552179882e+00
1.318256738556407508e+05,9.766620373527151733e-01,9.635861339539286696e-01,1.175706105128695000e+00,1.512992557267129889e+00,2.145214059125845285e+00,3.294817290825714284e+00,5.027311345831156686e+00
1.348962882591653324e+05,9.752865516252228195e-01,9.610412693491553471e-01,1.166677761425626736e+00,1.496079249601141914e+00,2.115172571599928109e+00,3.242309187937920889e+00,4.942484504208238150e+00
1.380384264602883777e+05,9.739894530603320222e-01,9.586023668711318724e-01,1.157956703229519491e+00,1.479621830846349795e+00,2.085920758624015825e+00,3.191142499366523388e+00,4.859796184221881532e+00
1.412537544622755377e+05,9.727509522222925753e-01,9.562491867462832307e-01,1.149511403068996129e+00,1.463578417947429600e+00,2.057395556159988814e+00,3.141211250758120244e+00,4.779078918931441322e+00
1.445439770745928108e+05,9.716152510187391345e-01,9.540286324266042950e-01,1.141444609207562078e+00,1.448124087203714216e+00,2.029891972560700975e+00,3.093019612088145909e+00,4.701143254163905105e+00
1.479108388168207312e+05,9.705413976447742064e-01,9.519022454233564412e-01,1.133693918299133685e+00,1.433162298329595519e+00,2.003255441278537496e+00,3.046307089886994390e+00,4.625573032224472136e+00
1.513561248436207243e+05,9.695424557760380369e-01,9.498884607781932221e-01,1.126296547677158255e+00,1.418765863826050078e+00,1.977619208884148438e+00,3.001300841374101136e+00,4.552740298336637181e+00
1.548816618912482809e+05,9.686111145932672084e-01,9.479797420404877384e-01,1.119255494387398686e+00,1.404942522646437819e+00,1.952997942243692719e+00,2.958028990163648952e+00,4.482688500584300684e+00
1.584893192461114086e+05,9.677436273311114112e-01,9.461748632304470830e-01,1.112571020329725657e+00,1.391701031651274345e+00,1.929412766462723861e+00,2.916527351916888833e+00,4.415478984625873515e+00
1.621810097358929925e+05,9.669422929762114816e-01,9.444806356313796281e-01,1.106264043615460269e+00,1.379086322369908579e+00,1.906946415901970893e+00,2.876940401595573960e+00,4.351349404949191424e+00
1.659586907437559566e+05,9.661867316424577190e-01,9.428829010061722249e-01,1.100306631851532657e+00,1.367058260079479171e+00,1.885538376191045584e+00,2.839160852915694200e+00,4.290129965330701900e+00
1.698243652461745951e+05,9.654868414334861759e-01,9.413921852572153526e-01,1.094730780284716376e+00,1.355680814223942487e+00,1.865303917426741620e+00,2.803391670808014879e+00,4.232150296696453040e+00
1.737800828749376233e+05,9.648431502773069379e-01,9.400151276012664869e-01,1.089555652820378917e+00,1.344990270683343869e+00,1.846309052926263794e+00,2.769743944676521075e+00,4.177590931653778483e+00
1.778279410038922797e+05,9.642331426350615464e-01,9.387274751137368867e-01,1.084731658902628348e+00,1.334913510202768272e+00,1.828439076550937292e+00,2.738025763625386411e+00,4.126146857976803695e+00
1.819700858609982533e+05,9.636837112299956321e-01,9.375631670024658915e-01,1.080334425273662635e+00,1.325583913717162998e+00,1.811921212253429392e+00,2.708622052495709198e+00,4.078441203841959961e+00
1.862087136662865523e+05,9.631662532168947521e-01,9.364997043596522408e-01,1.076316850572177630e+00,1.316930862487371900e+00,1.796642475059864408e+00,2.681341409204809345e+00,4.034168230081025541e+00
1.905460717963248317e+05,9.626955656354451163e-01,9.355531348248831147e-01,1.072713803882649142e+00,1.309022227937898908e+00,1.782720978571111559e+00,2.656388315066593453e+00,3.993660518235647938e+00
1.949844599758045515e+05,9.622512662364941516e-01,9.347060160919536953e-01,1.069485566283968181e+00,1.301795580246334127e+00,1.770061643739712753e+00,2.633599957066018682e+00,3.956659954859039985e+00
1.995262314968878927e+05,9.618388136308333447e-01,9.339678173666730032e-01,1.066653348978775950e+00,1.295300391617658642e+00,1.758752776423954556e+00,2.613126457470675401e+00,3.923409792269710650e+00
2.041737944669527351e+05,9.614553173546162013e-01,9.333382074378622217e-01,1.064212960985898349e+00,1.289531055306344598e+00,1.748785523678851206e+00,2.594955217452446394e+00,3.893891450864817472e+00
2.089296130854040966e+05,9.610854363519416577e-01,9.328052690081145570e-01,1.062138147099287000e+00,1.284450396010184070e+00,1.740104265137900397e+00,2.578992370410309487e+00,3.867958145831777106e+00
2.137962089502232557e+05,9.607407221872891201e-01,9.323836844671030688e-01,1.060449961673919139e+00,1.280093910174799454e+00,1.732767834278032160e+00,2.565334736015177697e+00,3.845764281918415683e+00
2.187761623949551722e+05,9.604054597918344482e-01,9.320605704107723932e-01,1.059120698579234965e+00,1.276428097963339559e+00,1.726726453833340447e+00,2.553899145755343714e+00,3.827180673672777367e+00
2.238721138568337774e+05,9.601041851865854682e-01,9.318634762725644949e-01,1.058198927310966209e+00,1.273538078751296654e+00,1.722123681043099541e+00,2.544932384993876973e+00,3.812604755439404691e+00
2.290867652767774707e+05,9.598088515647557051e-01,9.317641096955621149e-01,1.057615941452717534e+00,1.271307542136693947e+00,1.718763483127651037e+00,2.538099011727093846e+00,3.801496891798301192e+00
2.344228815319922578e+05,9.595296625055759199e-01,9.317736339099634835e-01,1.057389179927137324e+00,1.269770282601957678e+00,1.716709037992079967e+00,2.533509269030140842e+00,3.794034708667865630e+00
2.398832919019489782e+05,9.592605422941048454e-01,9.318905031058530852e-01,1.057507187508125890e+00,1.268913604572962983e+00,1.715935361136105453e+00,2.531118438590660435e+00,3.790147488109439244e+00
2.454708915685028478e+05,9.589927825018136343e-01,9.321005172865767241e-01,1.057925155691239905e+00,1.268658727582329115e+00,1.716307396720182510e+00,2.530696133287889893e+00,3.789462232407446063e+00
2.511886431509582035e+05,9.587519256281029634e-01,9.324348829744452116e-01,1.058702244042679208e+00,1.269106643123779854e+00,1.717990412774558440e+00,2.532524937432087953e+00,3.792433759624491252e+00
2.570395782768864592e+05,9.585274110180789231e-01,9.328781095857476835e-01,1.059789892595362604e+00,1.270181294436022901e+00,1.720861675803661006e+00,2.536397213258933192e+00,3.798727419146141759e+00
2.630267991895381710e+05,9.583086732921155537e-01,9.334226570114935173e-01,1.061163138606370904e+00,1.271839351073263735e+00,1.724843872397544775e+00,2.542185944892895400e+00,3.808136729363132300e+00
2.691534803926913883e+05,9.581036101201656496e-01,9.340698905399675844e-01,1.062814885076642790e+00,1.274061553963999449e+00,1.729897087684175494e+00,2.549815147123055681e+00,3.820537042656228621e+00
2.754228703338169144e+05,9.579160739160451632e-01,9.348244595015607894e-01,1.064736679086297322e+00,1.276835928136408338e+00,1.735998275764915055e+00,2.559246838191949536e+00,3.835864842124667717e+00
2.818382931264454965e+05,9.577525712336522057e-01,9.356891501834879721e-01,1.066922937706261454e+00,1.280146603949593898e+00,1.743112766330772390e+00,2.570423974593235794e+00,3.854025372201762334e+00
2.884031503126605530e+05,9.576125177448009396e-01,9.366588863202643944e-01,1.069348451878176620e+00,1.283950732803542438e+00,1.751165582652907338e+00,2.583217826739364842e+00,3.874807620987745338e+00
2.951209226666383911e+05,9.574934615362235002e-01,9.377272939694731857e-01,1.071990311213031566e+00,1.288212378575720685e+00,1.760093000427965126e+00,2.597523384780552114e+00,3.898043381030489751e+00
3.019951720402018982e+05,9.574023343052951995e-01,9.388972338879794099e-01,1.074834037117719410e+00,1.292890979026316112e+00,1.769810940271131061e+00,2.613188905138478901e+00,3.923480955204476039e+00
3.090295432513591950e+05,9.573351705944072032e-01,9.401569741241905254e-01,1.077845311050314336e+00,1.297931662447608048e+00,1.780223359609292011e+00,2.630059521961172209e+00,3.950868709962917613e+00
3.162277660168379080e+05,9.573028443991465908e-01,9.415168203968026228e-01,1.081034406740047471e+00,1.303344775759016860e+00,1.791338193410328961e+00,2.648142746490913080e+00,3.980214168009713394e+00
3.235936569296281086e+05,9.573010187117014791e-01,9.429651043325627535e-01,1.084360640368616346e+00,1.309053800920387145e+00,1.803021084773355209e+00,2.667212217074029557e+00,4.011150588532419015e+00
3.311311214825907955e+05,9.573445940057478953e-01,9.445064692777909165e-01,1.087821590526317772e+00,1.315042954137604969e+00,1.815228078215881391e+00,2.687185150097571196e+00,4.043536442120174712e+00
3.388441561392027652e+05,9.574264078861800531e-01,9.461328304906159170e-01,1.091381518244847637e+00,1.321252720427688709e+00,1.827858081831473358e+00,2.707895511715613601e+00,4.077104619251089801e+00
3.467368504525316530e+05,9.575463572145789248e-01,9.478316581237508087e-01,1.095010475784516490e+00,1.327619583468653497e+00,1.840788748256324325e+00,2.729132569999087377e+00,4.111511090207304875e+00
3.548133892335753189e+05,9.577223378618434646e-01,9.496159007538027552e-01,1.098724298242877762e+00,1.334165689622448081e+00,1.854053050113134926e+00,2.750948709650814727e+00,4.146836071818089664e+00
3.630780547701010364e+05,9.579403137478182950e-01,9.514634993426867027e-01,1.102463534975772541e+00,1.340781995511021396e+00,1.867453313627534195e+00,2.773008972347494883e+00,4.182538170829796620e+00
3.715352290971727925e+05,9.582031900438161554e-01,9.533697521323707402e-01,1.106209174586892718e+00,1.347430332209182957e+00,1.880915604743311986e+00,2.795184314260651615e+00,4.218402201991463762e+00
3.801893963205612381e+05,9.585208243456138089e-01,9.553377724277730687e-01,1.109956556251811888e+00,1.354090863444592729e+00,1.894398377460604577e+00,2.817405752648836526e+00,4.254315724191871873e+00
3.890451449942804757e+05,9.588917601169749672e-01,9.573557169585039661e-01,1.113673924278721028e+00,1.360705742282309227e+00,1.907791037732196049e+00,2.839478827823454843e+00,4.289961220277062282e+00
3.981071705534969224e+05,9.593184688833585883e-01,9.594202229194570553e-01,1.117343229444281105e+00,1.367227405295325937e+00,1.921002458358131770e+00,2.861245786698966675e+00,4.325083180456348764e+00
4.073802778041130514e+05,9.597935329836827512e-01,9.615147881679644293e-01,1.120926459413994936e+00,1.373585588355474396e+00,1.933908432072634298e+00,2.882496252843504081e+00,4.359339989439937391e+00
4.168693834703355096e+05,9.603191839115851058e-01,9.636350336800212357e-01,1.124405851795520883e+00,1.379743007627203033e+00,1.946432752707070835e+00,2.903094928778802153e+00,4.392510784338050200e+00
4.265795188015925814e+05,9.608985538803868076e-01,9.657751689207170198e-01,1.127770476714138992e+00,1.385669030978579075e+00,1.958514215949903381e+00,2.922935804109094704e+00,4.424422748846553510e+00
4.365158322401656187e+05,9.615302953283025866e-01,9.679314563900124346e-01,1.131001613193821420e+00,1.391330974780366825e+00,1.970090845439130156e+00,2.941915835313136274e+00,4.454908684930840579e+00
4.466835921509634936e+05,9.622139213359243159e-01,9.700908608143994361e-01,1.134073071175164760e+00,1.396664779048851113e+00,1.981046892037538809e+00,2.959829572212925974e+00,4.483636246340046760e+00
4.570881896148751839e+05,9.629456753000408264e-01,9.722453029494771970e-01,1.136968078799470039e+00,1.401644069522378855e+00,1.991329244430336765e+00,2.976588390786944149e+00,4.510459624247920019e+00
4.677351412871981156e+05,9.637155226676443753e-01,9.743792542960734160e-01,1.139645903382900505e+00,1.406183877296892870e+00,2.000783491043849338e+00,2.991919146931744766e+00,4.534941293876248558e+00
4.786300923226380255e+05,9.645363077041144706e-01,9.764984019267188842e-01,1.142123352182586205e+00,1.410309929457120415e+00,2.009452578167194581e+00,3.005901398285727666e+00,4.557208799717013648e+00
4.897788193684466532e+05,9.653960196840243313e-01,9.785895376214912567e-01,1.144373157941062091e+00,1.413964748842824193e+00,2.017229382125461434e+00,3.018346731972965546e+00,4.576956120359802149e+00
5.011872336272724788e+05,9.662946313697639011e-01,9.806426444390368147e-01,1.146379001838697675e+00,1.417111580399286419e+00,2.024047530637014702e+00,3.029139876142466825e+00,4.594002140053458305e+00
5.128613839913647971e+05,9.672241545843112132e-01,9.826494524723626833e-01,1.148123096068946580e+00,1.419719133909164377e+00,2.029848362043066512e+00,3.038176868339800052e+00,4.608175758694327051e+00
5.248074602497722954e+05,9.681882946135761392e-01,9.846092077937005360e-01,1.149606800593376832e+00,1.421776436083415307e+00,2.034604579144359882e+00,3.045406622863280344e+00,4.619395384566145957e+00
5.370317963702531997e+05,9.691798884035786044e-01,9.865104225959671069e-01,1.150806436165851654e+00,1.423241778517832401e+00,2.038249881821123655e+00,3.050717248934299519e+00,4.627484544679428602e+00
5.495408738576248288e+05,9.701958436286540755e-01,9.883516530626303975e-01,1.151728366544636950e+00,1.424120920777919741e+00,2.040786547289156871e+00,3.054110103216227667e+00,4.632446891625164653e+00
5.623413251903491328e+05,9.712379420712290434e-01,9.901312673638902329e-01,1.152377942477224471e+00,1.424418253618257024e+00,2.042218503803458152e+00,3.055588856242964724e+00,4.634286392777103636e+00
5.754399373371566180e+05,9.722967792378743868e-01,9.918373348835201053e-01,1.152729315634851481e+00,1.424083058617565012e+00,2.042458536282958814e+00,3.055005481791585709e+00,4.632770486286863942e+00
5.888436553555884166e+05,9.733704636556470557e-01,9.934711000407517867e-01,1.152801397591708632e+00,1.423145631244138176e+00,2.041558821954409186e+00,3.052446817785691380e+00,4.628036558687173674e+00
6.025595860743580852e+05,9.744540150683851376e-01,9.950237313354840518e-01,1.152572269820788753e+00,1.421563149666039028e+00,2.039440122984423009e+00,3.047772778109620440e+00,4.619864306768625362e+00
6.165950018614821602e+05,9.755439330555069066e-01,9.964948945078303533e-01,1.152061283204918629e+00,1.419368869853769421e+00,2.036169598685833915e+00,3.041103032253628324e+00,4.608448826895341632e+00
6.309573444801929872e+05,9.766436525829467197e-01,9.978892048470932030e-01,1.151276969213295365e+00,1.416571167299222500e+00,2.031758207503410851e+00,3.032451387190987724e+00,4.593813657786382620e+00
6.456542290346549125e+05,9.777471766979421997e-01,9.992022019181076020e-01,1.150224599760966804e+00,1.413186298852695755e+00,2.026234417194900050e+00,3.021869241017013596e+00,4.576044403537352423e+00
6.606934480075964238e+05,9.788411392479540174e-01,1.000423732948213074e+00,1.148887435298647786e+00,1.409178007253004683e+00,2.019535699891128022e+00,3.009243825263854699e+00,4.554960730789297862e+00
6.760829753919818904e+05,9.799349189668815630e-01,1.001567273336669173e+00,1.147305748171984829e+00,1.404621143058266908e+00,2.011797038376640145e+00,2.994812512141434624e+00,4.530949200320387504e+00
6.918309709189363057e+05,9.810217840856239047e-01,1.002627480743368160e+00,1.145475106578927926e+00,1.399506384349957999e+00,2.003002595623439852e+00,2.978547921673500465e+00,4.503965192857854127e+00
7.079457843841373688e+05,9.820923103932921450e-01,1.003599053174778932e+00,1.143393498079643855e+00,1.393835911575346476e+00,1.993159503520296472e+00,2.960460680732692307e+00,4.474030198660993385e+00
7.244359600749906385e+05,9.831533114247869021e-01,1.004493650385193337e+00,1.141100270706090436e+00,1.387679221834556165e+00,1.982393205858613339e+00,2.940769768522526029e+00,4.441499731211712820e+00
7.413102413009176962e+05,9.841972887844525619e-01,1.005308180601200529e+00,1.138593233911681102e+00,1.381034000803624817e+00,1.970699456453139709e+00,2.919466337636077657e+00,4.406360509139108927e+00
7.585775750291835284e+05,9.852203655776290425e-01,1.006043753422602771e+00,1.135880955311000751e+00,1.373916571524200547e+00,1.958110451126260587e+00,2.896603965608562703e+00,4.368696947423848620e+00
7.762471166286912048e+05,9.862225812628705457e-01,1.006703235134144947e+00,1.132984859854712978e+00,1.366371193330792710e+00,1.944710060439842625e+00,2.872332910284661533e+00,4.328756607027670178e+00
7.943282347242821706e+05,9.872065094068872559e-01,1.007298024382907942e+00,1.129937572295226289e+00,1.358457102331007471e+00,1.930602152315738840e+00,2.846830181360410883e+00,4.286823881331735642e+00
8.128305161640995648e+05,9.881594054702061980e-01,1.007818863664912135e+00,1.126726010907220354e+00,1.350161079002240472e+00,1.915767983953952758e+00,2.820062229220794858e+00,4.242848429852349668e+00
8.317637711026708130e+05,9.890889283132303644e-01,1.008279561977412975e+00,1.123392157972100680e+00,1.341562389516774312e+00,1.900350288637189466e+00,2.792283304989743087e+00,4.197237627064519749e+00
8.511380382023758721e+05,9.899858393658951261e-01,1.008676144797192364e+00,1.119930379639722418e+00,1.332658995471159846e+00,1.884357858108751893e+00,2.763510238938881258e+00,4.150023334398563080e+00
8.709635899560814723e+05,9.908549174737709686e-01,1.009017466456678225e+00,1.116372744088891533e+00,1.323510325169430013e+00,1.867891399311718104e+00,2.733914670777546796e+00,4.101482913701584465e+00
8.912509381337459199e+05,9.916894375380271853e-01,1.009305807760049412e+00,1.112724533234804802e+00,1.314133879498277535e+00,1.850983846764791441e+00,2.703551529899728578e+00,4.051701735979158947e+00
9.120108393559096148e+05,9.924908091366961838e-01,1.009544455936131957e+00,1.109006138281703580e+00,1.304572882530849798e+00,1.833715779982068028e+00,2.672567410945630328e+00,4.000918022900135540e+00
9.332543007969905157e+05,9.932592243820537181e-01,1.009740235522963880e+00,1.105236419995250019e+00,1.294867050854047852e+00,1.816163157497002301e+00,2.641093331416256795e+00,3.949342105560057714e+00
9.549925860214368440e+05,9.939867300708680187e-01,1.009889215171792864e+00,1.101413536262489723e+00,1.285021336977597572e+00,1.798343313728119952e+00,2.609162035175020655e+00,3.897028202861183566e+00
9.772372209558112081e+05,9.946764661590937751e-01,1.009998374237683239e+00,1.097563016198520369e+00,1.275091184618147411e+00,1.780352071315909113e+00,2.576938156395466084e+00,3.844242574408540669e+00
1.000000000000000000e+06,9.953257450932763151e-01,1.010073772174542306e+00,1.093702492760425748e+00,1.265119548061651056e+00,1.762266258383827555e+00,2.544556554583772279e+00,3.791199188223686622e+00
1.023292992280753679e+06,9.959363975617412379e-01,1.010118366649626953e+00,1.089840601327090042e+00,1.255122944937603346e+00,1.744121518829469641e+00,2.512082460373001425e+00,3.738004516134653343e+00
1.047128548050898477e+06,9.965070584211597193e-01,1.010135903321079498e+00,1.085995654094417118e+00,1.245145501775043462e+00,1.725994774248162944e+00,2.479643450741400468e+00,3.684858388470546142e+00
1.071519305237604771e+06,9.970308298780641287e-01,1.010123852915437270e+00,1.082161550634024305e+00,1.235177874839674006e+00,1.707878488900733682e+00,2.447232625462414379e+00,3.631753917700562884e+00
1.096478196143182926e+06,9.975140965348183730e-01,1.010088691317871490e+00,1.078361780211992249e+00,1.225278693625097892e+00,1.689871531898589518e+00,2.415018749881338689e+00,3.578960800851830104e+00
1.122018454301965190e+06,9.979509152924916915e-01,1.010033362391363321e+00,1.074609309304624061e+00,1.215470841306062200e+00,1.672019532025172062e+00,2.383084046697283132e+00,3.526610074639942471e+00
1.148153621496884152e+06,9.983445579150170834e-01,1.009958705688711378e+00,1.070907275265322811e+00,1.205771183607250663e+00,1.654356633969285895e+00,2.351482872114750489e+00,3.474788221613681394e+00
1.174897554939530324e+06,9.986926005107493731e-01,1.009870207777122886e+00,1.067270248855875847e+00,1.196213874658431875e+00,1.636933153414330544e+00,2.320302762738211122e+00,3.423634049247702205e+00
1.202264434617413208e+06,9.989967184131510747e-01,1.009767233070464121e+00,1.063702851413564243e+00,1.186809965754931584e+00,1.619777669745720017e+00,2.289590744352408169e+00,3.373222559563293643e+00
1.230268770812381059e+06,9.992563969771666166e-01,1.009655009286382521e+00,1.060215858456241556e+00,1.177586197129362633e+00,1.602935031175284131e+00,2.259427145848600382e+00,3.323681706289905335e+00
1.258925411794166081e+06,9.994739633980573856e-01,1.009535149246101104e+00,1.056819508630937543e+00,1.168563649192516651e+00,1.586440869341611215e+00,2.229871099495365883e+00,3.275105985662218888e+00
1.288249551693132380e+06,9.996420184153644861e-01,1.009404743510066371e+00,1.053505691677807832e+00,1.159739769600466541e+00,1.570292575338139818e+00,2.200911681994375257e+00,3.227474755970425324e+00
1.318256738556404831e+06,9.997644181570288779e-01,1.009268307864318315e+00,1.050287079112104838e+00,1.151137763542758652e+00,1.554528384410814645e+00,2.172622351049862122e+00,3.180905422522177339e+00
1.348962882591655944e+06,9.998440697399317845e-01,1.009126936258945895e+00,1.047170211268708906e+00,1.142772997970348481e+00,1.539170232555065132e+00,2.145031961011159449e+00,3.135440081628126041e+00
1.380384264602886746e+06,9.998804091802608873e-01,1.008980850689699338e+00,1.044156197920215412e+00,1.134651432510383362e+00,1.524231532136261391e+00,2.118161647245201618e+00,3.091113381830970841e+00
1.412537544622755377e+06,9.998742112158368611e-01,1.008830969318398108e+00,1.041245830394831984e+00,1.126775143821332703e+00,1.509706320134418522e+00,2.091996751405843735e+00,3.047899484666133585e+00
1.445439770745927934e+06,9.998220301762665851e-01,1.008679387403575767e+00,1.038444079868034331e+00,1.119162958101691085e+00,1.495630845040879509e+00,2.066600700811611624e+00,3.005898209289733725e+00
1.479108388168207137e+06,9.997289361162684518e-01,1.008527159126666906e+00,1.035759274346078840e+00,1.111828766024655524e+00,1.482024612592391710e+00,2.042003268257294835e+00,2.965157135157403090e+00
1.513561248436207185e+06,9.995996455760783883e-01,1.008379677435578659e+00,1.033191939415577298e+00,1.104776419577885749e+00,1.468886515990787567e+00,2.018199581791840558e+00,2.925665442270625416e+00
1.548816618912479607e+06,9.994275458966961345e-01,1.008229885268362658e+00,1.030731953226138309e+00,1.097991997787003182e+00,1.456189545079691339e+00,1.995138559296792069e+00,2.887340655170095971e+00
1.584893192461110884e+06,9.992212866809102589e-01,1.008084230567157347e+00,1.028390765389017636e+00,1.091494623069694248e+00,1.443963143091687273e+00,1.972870801934380802e+00,2.850264287095624738e+00
1.621810097358933184e+06,9.989764423905120871e-01,1.007937004610595544e+00,1.026157482983915958e+00,1.085269402732249810e+00,1.432177829791880130e+00,1.951339087362240043e+00,2.814340899352274494e+00
1.659586907437563175e+06,9.986954808595492894e-01,1.007793397560944992e+00,1.024037392939520563e+00,1.079323576969831944e+00,1.420835643482518673e+00,1.930541741901252495e+00,2.779561616655337186e+00
1.698243652461746009e+06,9.983848237788945923e-01,1.007653482546344348e+00,1.022026584308477926e+00,1.073656226126902702e+00,1.409932164966437140e+00,1.910474128425490026e+00,2.745925910082252841e+00
1.737800828749376349e+06,9.980461305538087524e-01,1.007521779959409391e+00,1.020128453156266879e+00,1.068262086275740153e+00,1.399450817409776615e+00,1.891097421821770208e+00,2.713363832272241538e+00
1.778279410038922913e+06,9.976789152321992038e-01,1.007393864650278692e+00,1.018332230264660021e+00,1.063134003782982173e+00,1.389375311064804164e+00,1.872384765485574754e+00,2.681831106238119933e+00
1.819700858609982533e+06,9.972901325257128580e-01,1.007278133364993389e+00,1.016649732425864761e+00,1.058285891859901851e+00,1.379719191617205354e+00,1.854357143829938215e+00,2.651363389476010468e+00
1.862087136662865523e+06,9.968733472770912041e-01,1.007163787450151116e+00,1.015058034596393766e+00,1.053684040974370184e+00,1.370422190497534887e+00,1.836909476180310419e+00,2.621786149272386179e+00
1.905460717963244300e+06,9.964366021435703269e-01,1.007059762607630526e+00,1.013562367185805613e+00,1.049336089442878039e+00,1.361489450595892547e+00,1.820047606108875948e+00,2.593110434608451698e+00
1.949844599758041557e+06,9.959859506511404836e-01,1.006967562348180412e+00,1.012172371919286995e+00,1.045259031624806934e+00,1.352944381651031147e+00,1.803806730896777788e+00,2.565391612340780725e+00
1.995262314968882827e+06,9.955184194373495332e-01,1.006881201552268346e+00,1.010858304575828370e+00,1.041402040158480702e+00,1.344690184163408464e+00,1.788020653492243817e+00,2.538361262502760063e+00
2.041737944669531658e+06,9.950369219229491247e-01,1.006804113385747490e+00,1.009624358483754314e+00,1.037768209496622740e+00,1.336731223145875891e+00,1.772697407190387597e+00,2.512029717076841528e+00
2.089296130854040850e+06,9.945519438387139255e-01,1.006742372873030700e+00,1.008482632412359248e+00,1.034384813842924355e+00,1.329102756263408125e+00,1.757896848434076231e+00,2.486495257478043452e+00
2.137962089502232615e+06,9.940551924081655333e-01,1.006685992478906000e+00,1.007398979958510576e+00,1.031185204992512316e+00,1.321691024043531781e+00,1.743415890441646354e+00,2.461426899193056350e+00
2.187761623949551955e+06,9.935545648786994199e-01,1.006643925182727051e+00,1.006384767109139711e+00,1.028190979524474580e+00,1.314517192681821989e+00,1.729293900227801606e+00,2.436887263254458702e+00
2.238721138568338007e+06,9.930556115030847453e-01,1.006616424821489275e+00,1.005440349308746928e+00,1.025407182821760133e+00,1.307591534402021693e+00,1.715553878945088373e+00,2.412914851002622374e+00
2.290867652767769992e+06,9.925554718697882084e-01,1.006595953636525209e+00,1.004539639335386481e+00,1.022784662634733666e+00,1.300822698780803144e+00,1.702029034454701550e+00,2.389241127517593544e+00
2.344228815319918096e+06,9.920616054392404903e-01,1.006589719203373923e+00,1.003697185344720744e+00,1.020349342798124725e+00,1.294253170376784112e+00,1.688801637533890565e+00,2.365998428293750955e+00
2.398832919019494671e+06,9.915751722584941197e-01,1.006599430788322369e+00,1.002903988285667181e+00,1.018085420529454277e+00,1.287847737252700409e+00,1.675808519997125323e+00,2.343083250596238454e+00
2.454708915685033426e+06,9.910971013142018116e-01,1.006619711211867330e+00,1.002145028779627856e+00,1.015964979886564423e+00,1.281554498659895458e+00,1.662957386194680920e+00,2.320346740690269804e+00
2.511886431509582326e+06,9.906316138942681260e-01,1.006653991332292275e+00,1.001421077308665808e+00,1.013990492678905175e+00,1.275381476772576850e+00,1.650267692195203084e+00,2.297823177623553370e+00
2.570395782768864650e+06,9.901784309074981305e-01,1.006698034188584945e+00,1.000719016618321522e+00,1.012139955791229617e+00,1.269280167978405593e+00,1.637658809855039310e+00,2.275378834198410694e+00
2.630267991895381361e+06,9.897426619452190932e-01,1.006755669523205166e+00,1.000047354847739989e+00,1.010425211740692442e+00,1.263270687955041049e+00,1.625162590106825844e+00,2.253068725340583001e+00
2.691534803926913999e+06,9.893241574174517217e-01,1.006826856420391048e+00,9.993944340374747437e-01,1.008828139433074700e+00,1.257323575703765517e+00,1.612729357695082300e+00,2.230813215040805542e+00
2.754228703338163439e+06,9.889233639967035527e-01,1.006907024551510377e+00,9.987548906380216973e-01,1.007337282895307995e+00,1.251417471290259487e+00,1.600333353380797741e+00,2.208572921733533700e+00
2.818382931264449377e+06,9.885452257477692628e-01,1.006998899015626447e+00,9.981331931791956880e-01,1.005959278675269797e+00,1.245563593354763299e+00,1.587990643356260279e+00,2.186373586286949777e+00
2.884031503126611467e+06,9.881879651526326303e-01,1.007101858439244602e+00,9.975148698660122326e-01,1.004663280166415928e+00,1.239702505180212633e+00,1.575601925031538286e+00,2.164056818486935097e+00
2.951209226666389965e+06,9.878547498312642006e-01,1.007213014015156505e+00,9.969005401698158852e-01,1.003452934168491018e+00,1.233847525718914984e+00,1.563195045777114212e+00,2.141668640295660619e+00
3.019951720402019098e+06,9.875449510251825824e-01,1.007330896458455749e+00,9.962898130157272769e-01,1.002324039914670450e+00,1.227992770651147758e+00,1.550759432320537812e+00,2.119195546903168026e+00
3.090295432513591833e+06,9.872579652980386644e-01,1.007457235819990915e+00,9.956805772865935378e-01,1.001273658137263878e+00,1.222137774764280760e+00,1.538306114670016322e+00,2.096661574687479490e+00
3.162277660168379545e+06,9.869954528144400108e-01,1.007588609833621085e+00,9.950606684720616490e-01,1.000266999095001497e+00,1.216219698093861767e+00,1.525721010828155144e+00,2.073877689125444235e+00
3.235936569296280853e+06,9.867593904928386728e-01,1.007728808626081163e+00,9.944506512200428361e-01,9.993526939799621811e-01,1.210335806967249406e+00,1.513181552597425927e+00,2.051139265986155813e+00
3.311311214825907722e+06,9.865432243070459961e-01,1.007867374741754141e+00,9.938343162840131972e-01,9.984896765811852593e-01,1.204417160481103366e+00,1.500572116812697310e+00,2.028260287103419213e+00
3.388441561392020434e+06,9.863505416246184376e-01,1.008006853888237409e+00,9.932095771132349871e-01,9.976713058572831416e-01,1.198451823560729101e+00,1.487876197154224256e+00,2.005220231607985681e+00
3.467368504525309429e+06,9.861794209932742694e-01,1.008148234122100417e+00,9.925779448693147211e-01,9.968984424208165995e-01,1.192455107710475248e+00,1.475123135576200006e+00,1.982072089435026330e+00
3.548133892335760407e+06,9.860309628721375397e-01,1.008287812021467778e+00,9.919477151156895767e-01,9.961732256722467538e-01,1.186437075408303565e+00,1.462338018622461266e+00,1.958857523903122511e+00
3.630780547701017465e+06,9.859007042445465663e-01,1.008424941818472753e+00,9.913103054632969036e-01,9.954848685580027778e-01,1.180386596157934953e+00,1.449512213984258668e+00,1.935574424178295727e+00
3.715352290971728042e+06,9.857923491008935279e-01,1.008556072951437121e+00,9.906686164695870378e-01,9.948244672182435799e-01,1.174294951328050285e+00,1.436622364113397721e+00,1.912178911682944404e+00
3.801893963205612730e+06,9.856994486986797588e-01,1.008681521484531940e+00,9.900253572523185497e-01,9.941959737219518978e-01,1.168177622182897668e+00,1.423709985772849018e+00,1.888752809708283076e+00
3.890451449942804873e+06,9.856237610683155070e-01,1.008798210739282109e+00,9.893841711401234473e-01,9.935989180240100138e-01,1.162050022681505368e+00,1.410806869340393899e+00,1.865351798432140384e+00
3.981071705534969456e+06,9.855652994430593727e-01,1.008909090418227628e+00,9.887517975560269345e-01,9.930328551856031361e-01,1.155917194772308143e+00,1.397922521030044107e+00,1.841993333030560676e+00
4.073802778041122016e+06,9.855185915418219755e-01,1.009007894595089549e+00,9.881186900702476628e-01,9.924852540938573497e-01,1.149770830148017398e+00,1.385057338769896118e+00,1.818691898738055590e+00
4.168693834703346714e+06,9.854848385261942845e-01,1.009094667906018428e+00,9.874914681756402635e-01,9.919540107017015274e-01,1.143619918275113445e+00,1.372230318822413198e+00,1.795480439032734354e+00
4.265795188015934080e+06,9.854613277849935127e-01,1.009168072586195342e+00,9.868718058198041598e-01,9.914304512411268311e-01,1.137458361683305608e+00,1.359434729005218889e+00,1.772355902235881908e+00
4.365158322401665151e+06,9.854480492806577674e-01,1.009228167140022281e+00,9.862678971558068719e-01,9.909262017300214387e-01,1.131320057651683086e+00,1.346733640652496344e+00,1.749426382605704378e+00
4.466835921509634703e+06,9.854431667003137330e-01,1.009272732053839938e+00,9.856780018806980959e-01,9.904319390673465007e-01,1.125202820684471750e+00,1.334136589042189902e+00,1.726716529977331271e+00
4.570881896148751490e+06,9.854458876096635622e-01,1.009303650279392173e+00,9.851134061359583249e-01,9.899513257673606681e-01,1.119127148621554824e+00,1.321684171895907145e+00,1.704297444826333496e+00
4.677351412871981040e+06,9.854561232592831121e-01,1.009318044083926891e+00,9.845707239670246080e-01,9.894808862472839195e-01,1.113102433253590151e+00,1.309396572345549847e+00,1.682209346337024680e+00
4.786300923226380721e+06,9.854723576458649381e-01,1.009314860565812433e+00,9.840547284776536285e-01,9.890163011891689449e-01,1.107126402887746996e+00,1.297274737871970229e+00,1.660462835604613385e+00
4.897788193684455939e+06,9.854920932141075784e-01,1.009292680919057883e+00,9.835590463276745465e-01,9.885431134341394754e-01,1.101195389173649453e+00,1.285324058085728138e+00,1.639073385241546443e+00
5.011872336272714660e+06,9.855188944799961881e-01,1.009255554765845053e+00,9.831017896857612293e-01,9.880872621519282140e-01,1.095371162821216382e+00,1.273655024881310105e+00,1.618225030703366096e+00
5.128613839913658798e+06,9.855505287405507131e-01,1.009199224303882092e+00,9.826754478440993257e-01,9.876253261302131436e-01,1.089618128158533539e+00,1.262213432288572301e+00,1.597835003579507474e+00
5.248074602497734129e+06,9.855877771393671827e-01,1.009126821651923134e+00,9.822877659140285544e-01,9.871625260990212203e-01,1.083959123876463204e+00,1.251043741693355971e+00,1.577985169954159606e+00
5.370317963702532463e+06,9.856314239187865534e-01,1.009038454527803275e+00,9.819390666480493080e-01,9.866962141718857993e-01,1.078404950491050007e+00,1.240166855799405443e+00,1.558715423392448729e+00
5.495408738576248288e+06,9.856815120758722903e-01,1.008933870044046222e+00,9.816337445518662497e-01,9.862296126211260727e-01,1.072970656680763968e+00,1.229627551873913704e+00,1.540102928340434385e+00
5.623413251903491095e+06,9.857377488971543755e-01,1.008811739379697148e+00,9.813710378172790794e-01,9.857593387719079114e-01,1.067662490405520304e+00,1.219430662899410267e+00,1.522159182375600217e+00
5.754399373371566646e+06,9.858018554514715870e-01,1.008674915551837303e+00,9.811539916448704934e-01,9.852827348842437827e-01,1.062488988338926355e+00,1.209597041266277984e+00,1.504921674718880942e+00
5.888436553555883467e+06,9.858727550735109091e-01,1.008523586001229821e+00,9.809832041531810765e-01,9.848013510634149315e-01,1.057457406953190571e+00,1.200141103355841121e+00,1.488419613647791628e+00
6.025595860743568279e+06,9.859533953442033427e-01,1.008359510247878621e+00,9.808563587268591677e-01,9.843117240059896522e-01,1.052577652768893479e+00,1.191090061405006173e+00,1.472701732331189506e+00
6.165950018614809960e+06,9.860457229093826381e-01,1.008182778779845634e+00,9.807813347107331436e-01,9.838181775194738687e-01,1.047856014058301977e+00,1.182451129125218880e+00,1.457778366744285181e+00
6.309573444801942445e+06,9.861479942116584407e-01,1.007994713788535446e+00,9.807492807863619211e-01,9.833110717940616308e-01,1.043291509750034152e+00,1.174226486954310422e+00,1.443654539762575961e+00
6.456542290346562862e+06,9.862645044907757397e-01,1.007796077365577192e+00,9.807655743646161994e-01,9.827992325608577717e-01,1.038903084781907182e+00,1.166453563379484359e+00,1.430392087782930588e+00
6.606934480075964704e+06,9.863943155936817364e-01,1.007591175218496504e+00,9.808305284672843571e-01,9.822838964142152074e-01,1.034695705732891824e+00,1.159134428861378741e+00,1.417997008049614038e+00
6.760829753919818439e+06,9.865411743394887356e-01,1.007378852684299275e+00,9.809459026918976310e-01,9.817715484545909144e-01,1.030688644935116915e+00,1.152311632244017447e+00,1.406537204931773921e+00
6.918309709189362824e+06,9.867056251961031643e-01,1.007162331138352629e+00,9.811039856024879047e-01,9.812479246854207693e-01,1.026860129616912420e+00,1.145936300706885236e+00,1.395922967024872063e+00
7.079457843841372989e+06,9.868871021913766528e-01,1.006941794051966710e+00,9.813027752247959201e-01,9.807208515835855733e-01,1.023222131679245583e+00,1.140035680550609998e+00,1.386205923101651694e+00
7.244359600749891251e+06,9.870872901330774996e-01,1.006719308856926398e+00,9.815458705703986597e-01,9.801972494087680676e-01,1.019787876632008317e+00,1.134624262767814917e+00,1.377401329108787653e+00
7.413102413009162061e+06,9.873064414461778515e-01,1.006497548655323815e+00,9.818233912580587308e-01,9.796667819515088027e-01,1.016545538202655363e+00,1.129679846121813158e+00,1.369466292234494453e+00
7.585775750291851349e+06,9.875479945596172815e-01,1.006276794798623531e+00,9.821352412109515262e-01,9.791342871185437780e-01,1.013495884515836831e+00,1.125199895341627787e+00,1.362390088012064293e+00
7.762471166286927648e+06,9.878106749647255214e-01,1.006060666366245693e+00,9.824825914803780869e-01,9.786049903198610345e-01,1.010652890783788171e+00,1.121198810508714949e+00,1.356194143732570856e+00
7.943282347242821939e+06,9.880914335938687509e-01,1.005847556736721993e+00,9.828576404174885761e-01,9.780800142519526785e-01,1.008006212274646929e+00,1.117655268808429581e+00,1.350831605340327535e+00
8.128305161640995182e+06,9.883921216236553065e-01,1.005642380243934930e+00,9.832590396858695847e-01,9.775574646787184019e-01,1.005551107542060452e+00,1.114561707142791791e+00,1.346283519683896257e+00
8.317637711026708595e+06,9.887141493805615688e-01,1.005445992822437962e+00,9.836848828177416904e-01,9.770477379820182717e-01,1.003302828588773288e+00,1.111925133755916173e+00,1.342554741151820830e+00
8.511380382023759186e+06,9.890546180582104885e-01,1.005256830906170462e+00,9.841225220860958522e-01,9.765391122353850317e-01,1.001232744005241093e+00,1.109690277128283054e+00,1.339540358085141936e+00
8.709635899560796097e+06,9.894134876903725173e-01,1.005079595168031359e+00,9.845758009529520516e-01,9.760502078100546930e-01,9.993684073559573333e-01,1.107903202861820535e+00,1.337308735421132821e+00
8.912509381337441504e+06,9.897905696227611294e-01,1.004914935019018962e+00,9.850388501359463866e-01,9.755730969471426706e-01,9.976868123868455340e-01,1.106502951365036180e+00,1.335745819226650699e+00
9.120108393559115008e+06,9.901855254493234781e-01,1.004763044475761813e+00,9.855087312518122644e-01,9.751119343645300308e-01,9.961827907254825476e-01,1.105476296498223876e+00,1.334824186602531437e+00
9.332543007969923317e+06,9.905950989066014678e-01,1.004624967370309818e+00,9.859817384008504604e-01,9.746751417027252895e-01,9.948666804539687547e-01,1.104826777000220028e+00,1.334530702975176286e+00
9.549925860214369372e+06,9.910177756638031132e-01,1.004502631694540016e+00,9.864521081573913719e-01,9.742626644079666054e-01,9.937237439281243478e-01,1.104515502956562312e+00,1.334792869287662498e+00
9.772372209558112547e+06,9.914528772451958183e-01,1.004396419108686489e+00,9.869146268734582117e-01,9.738668695282309828e-01,9.927355722386498327e-01,1.104502060478473657e+00,1.335530950975759135e+00
1.000000000000000000e+07,9.918938363847104034e-01,1.004306582001363912e+00,9.873706062598078814e-01,9.735065769779803757e-01,9.919198285931017933e-01,1.104807101783249035e+00,1.336764263674015130e+00
1.023292992280753702e+07,9.923413955963947819e-01,1.004232387669701021e+00,9.878120224145847672e-01,9.731727321711127754e-01,9.912549915090049790e-01,1.105375899652741856e+00,1.338394459451112573e+00
1.047128548050898500e+07,9.927932204657310411e-01,1.004176104213887033e+00,9.882408458167915022e-01,9.728731928345347724e-01,9.907334180381845989e-01,1.106185779699975669e+00,1.340372485237468547e+00
1.071519305237604864e+07,9.932465905050670285e-01,1.004136355117841495e+00,9.886503835785381833e-01,9.726041581233944022e-01,9.903451078228534543e-01,1.107200130250592274e+00,1.342625204836093378e+00
1.096478196143182926e+07,9.936987630917383241e-01,1.004115528780547439e+00,9.890392354723197554e-01,9.723765033426962079e-01,9.900920170597700132e-01,1.108417650300918211e+00,1.345138568972112703e+00
1.122018454301965237e+07,9.941459777985997004e-01,1.004110075250461254e+00,9.894044874453314931e-01,9.721832467338535899e-01,9.899521026273542246e-01,1.109781757244335809e+00,1.347809948631687016e+00
1.148153621496884152e+07,9.945868816559186865e-01,1.004120014040507103e+00,9.897430588287707831e-01,9.720267007593137443e-01,9.899174583846789277e-01,1.111270004610551920e+00,1.350588507468448052e+00
1.174897554939530231e+07,9.950176901226317483e-01,1.004146144122896267e+00,9.900547918878080944e-01,9.719101343030935869e-01,9.899822159129585408e-01,1.112859169551797756e+00,1.353428553740154472e+00
1.202264434617413022e+07,9.954355505103432700e-01,1.004187767363342365e+00,9.903383892472497063e-01,9.718322835991434205e-01,9.901297143608120965e-01,1.114507313767519214e+00,1.356250914970904109e+00
1.230268770812381059e+07,9.958392696134067412e-01,1.004241857800545423e+00,9.905944908234111113e-01,9.718022331678051184e-01,9.903702514060848117e-01,1.116224026006931602e+00,1.359062588824244688e+00
1.258925411794166267e+07,9.962228720726483688e-01,1.004308420180133998e+00,9.908224396044598148e-01,9.718127403343898019e-01,9.906782246412967341e-01,1.117953499604203538e+00,1.361768747855519823e+00
1.288249551693132333e+07,9.965903083506381099e-01,1.004388153978611919e+00,9.910218655703765256e-01,9.718637905744991201e-01,9.910426265072979080e-01,1.119664866731615360e+00,1.364310399473458668e+00
1.318256738556404784e+07,9.969348782665572450e-01,1.004477053438614265e+00,9.911917789442589166e-01,9.719576200930815091e-01,9.914548553861938229e-01,1.121334274071289494e+00,1.366639542814910957e+00
1.348962882591656037e+07,9.972577860782958492e-01,1.004576477183247274e+00,9.913352800416558308e-01,9.720960835163823255e-01,9.919159565984992932e-01,1.122958904658525325e+00,1.368750754366565126e+00
1.380384264602886699e+07,9.975544339179789333e-01,1.004681526103780254e+00,9.914524243640335799e-01,9.722730737296304548e-01,9.923951383324781661e-01,1.124473355721401280e+00,1.370528159192643924e+00
1.412537544622755423e+07,9.978246377718517079e-01,1.004794442307595403e+00,9.915420101164506006e-01,9.724893324114556314e-01,9.928925125947787311e-01,1.125872722141477267e+00,1.371965796445174135e+00
1.445439770745928027e+07,9.980668124308068601e-01,1.004912311250439005e+00,9.916101174557366837e-01,9.727457129568378713e-01,9.933996453692512940e-01,1.127144411157277704e+00,1.373040953854605117e+00
1.479108388168207183e+07,9.982805037646227397e-01,1.005032815367832510e+00,9.916580352061263870e-01,9.730394303349084728e-01,9.939079176736148602e-01,1.128256158261793374e+00,1.373699138411457188e+00
1.513561248436207138e+07,9.984640799605167816e-01,1.005154356852373532e+00,9.916861559527763159e-01,9.733662222636607630e-01,9.944048702670374995e-01,1.129190456338781345e+00,1.373915530943863317e+00
1.548816618912479654e+07,9.986202384688672717e-01,1.005276720547570557e+00,9.916990033330469467e-01,9.737275910769290777e-01,9.948848266035824617e-01,1.129927955934496131e+00,1.373660332950308094e+00
1.584893192461110838e+07,9.987459392823732074e-01,1.005396629001213293e+00,9.916966252868214537e-01,9.741163805274376530e-01,9.953345301973317572e-01,1.130452498027389119e+00,1.372908704408987157e+00
1.621810097358933091e+07,9.988435840873461924e-01,1.005514368467725017e+00,9.916834716980296172e-01,9.745368349644359940e-01,9.957593609581769645e-01,1.130768309901188262e+00,1.371670522320955543e+00
1.659586907437563129e+07,9.989147492300572972e-01,1.005627994527513724e+00,9.916613721520635139e-01,9.749857629140455950e-01,9.961464567070711373e-01,1.130857010272735108e+00,1.369921897559455370e+00
1.698243652461745963e+07,9.989590324566010038e-01,1.005738330850994400e+00,9.916355622605890208e-01,9.754599631486824407e-01,9.964926229652470990e-01,1.130712642285577108e+00,1.367659904305350560e+00
1.737800828749376163e+07,9.989770793185485109e-01,1.005843796382900113e+00,9.916047857600961413e-01,9.759518468679093672e-01,9.967854750426273780e-01,1.130314153071644734e+00,1.364859363667716430e+00
1.778279410038922727e+07,9.989718955525395128e-01,1.005941882045234381e+00,9.915747058311793483e-01,9.764561653969052735e-01,9.970151977058216985e-01,1.129651043576070046e+00,1.361509578198272452e+00
1.819700858609982580e+07,9.989446177859958587e-01,1.006033241738357287e+00,9.915471627870022786e-01,9.769799772406663196e-01,9.971934360977999789e-01,1.128746459370795652e+00,1.357652939014749593e+00
1.862087136662865803e+07,9.988953255902223161e-01,1.006117910528266268e+00,9.915230821752297752e-01,9.775106901223725719e-01,9.973021841195259807e-01,1.127576340377301589e+00,1.353263600950448620e+00
1.905460717963244393e+07,9.988285582035661969e-01,1.006194249196985080e+00,9.915061107333250634e-01,9.780493619290719920e-01,9.973480536508552152e-01,1.126162300168358055e+00,1.348384606764560845e+00
1.949844599758041650e+07,9.987429018978951634e-01,1.006261858927319564e+00,9.914989964521313537e-01,9.785922087683340820e-01,9.973225910844749631e-01,1.124488445666975256e+00,1.343001012731612098e+00
1.995262314968882874e+07,9.986459447795735800e-01,1.006321554297017196e+00,9.915035658085430414e-01,9.791381549449222899e-01,9.972330118686519862e-01,1.122577093454066421e+00,1.337155762168439121e+00
2.041737944669531658e+07,9.985360442571065143e-01,1.006373521769330370e+00,9.915188828370674612e-01,9.796819883562695175e-01,9.970724099832285470e-01,1.120424335926551107e+00,1.330853560725715479e+00
2.089296130854040757e+07,9.984182402044189386e-01,1.006418592337559925e+00,9.915500257361822278e-01,9.802212665785222656e-01,9.968440219419004711e-01,1.118050524878442920e+00,1.324141256224762309e+00
2.137962089502232522e+07,9.982950025752078682e-01,1.006456489930157350e+00,9.915968709649582991e-01,9.807538973885197020e-01,9.965528261675996591e-01,1.115469169388520143e+00,1.317048658143821438e+00
2.187761623949551955e+07,9.981680639996012294e-01,1.006488592114179292e+00,9.916632801371429995e-01,9.812788905765285064e-01,9.961951918692607544e-01,1.112684125993863793e+00,1.309590468768767169e+00
2.238721138568337634e+07,9.980403246863694955e-01,1.006514762904248128e+00,9.917453543231407043e-01,9.817870247608058154e-01,9.957710884394055384e-01,1.109702305891040464e+00,1.301790819278270339e+00
2.290867652767769992e+07,9.979151363072998882e-01,1.006536156943460547e+00,9.918448208448836789e-01,9.822789866580422524e-01,9.952854097142656009e-01,1.106547036471199341e+00,1.293700052484958896e+00
2.344228815319917724e+07,9.977926224237914088e-01,1.006554549835933177e+00,9.919628597414082982e-01,9.827554763963195494e-01,9.947445163796775347e-01,1.103236338726127030e+00,1.285350885879902982e+00
2.398832919019494951e+07,9.976787518042021796e-01,1.006570476164409422e+00,9.920974777887073826e-01,9.832092970964197987e-01,9.941460105025444749e-01,1.099780957024919070e+00,1.276774729631388716e+00
2.454708915685033426e+07,9.975721242164834468e-01,1.006584861713700985e+00,9.922533743814171414e-01,9.836447409724701219e-01,9.935056590178578118e-01,1.096217216935471583e+00,1.268033584435273253e+00
2.511886431509582326e+07,9.974764462897478534e-01,1.006600528457219479e+00,9.924262033328896671e-01,9.840554752813316375e-01,9.928152567042776155e-01,1.092536113861514391e+00,1.259126190886670438e+00
2.570395782768864557e+07,9.973931611782195228e-01,1.006616693031685106e+00,9.926152722045777921e-01,9.844409562148953574e-01,9.920821385135095705e-01,1.088767941635698566e+00,1.250107150201690054e+00
2.630267991895381361e+07,9.973235174743962927e-01,1.006635626173445264e+00,9.928227022983636685e-01,9.847985446519278430e-01,9.913140503503394818e-01,1.084931211790801209e+00,1.241012989500900776e+00
2.691534803926913813e+07,9.972722470831724140e-01,1.006657659628569013e+00,9.930435405589467246e-01,9.851276587378026139e-01,9.905148394154833502e-01,1.081045755760860816e+00,1.231879170139708712e+00
2.754228703338163346e+07,9.972366700170062215e-01,1.006683281597007484e+00,9.932793489848701363e-01,9.854277895964465017e-01,9.896882282212494664e-01,1.077121957829716203e+00,1.222728948894639345e+00
2.818382931264449283e+07,9.972213640408567059e-01,1.006714026474544887e+00,9.935267451435444430e-01,9.856959239315805643e-01,9.888374486684877729e-01,1.073175266137201156e+00,1.213596812926546642e+00
2.884031503126611561e+07,9.972261062562780554e-01,1.006751219179276902e+00,9.937870395631975828e-01,9.859307046246699180e-01,9.879677694003495825e-01,1.069226175814484314e+00,1.204518636349337202e+00
2.951209226666390151e+07,9.972501869780956429e-01,1.006795742805910443e+00,9.940576337867557122e-01,9.861332775926221483e-01,9.870837502426063059e-01,1.065288319703343811e+00,1.195515436725913094e+00
3.019951720402019098e+07,9.972959909761875963e-01,1.006847639187952836e+00,9.943384663334703388e-01,9.863052950171817823e-01,9.861976383662116596e-01,1.061392062580025275e+00,1.186643608150349305e+00
3.090295432513592020e+07,9.973635504204667601e-01,1.006907420593681213e+00,9.946262778795014192e-01,9.864450067822082557e-01,9.853120893067135455e-01,1.057549073622785274e+00,1.177927159175266913e+00
3.162277660168379173e+07,9.974522245615337068e-01,1.006976087634217754e+00,9.949224140244901093e-01,9.865505971184580503e-01,9.844249224904977336e-01,1.053756464064319998e+00,1.169357212533590928e+00
3.235936569296281040e+07,9.975628717779406740e-01,1.007052792912498163e+00,9.952252508324503921e-01,9.866259481149182164e-01,9.835501557583176124e-01,1.050044333724063916e+00,1.160988442374227825e+00
3.311311214825907722e+07,9.976961380956902437e-01,1.007138723875589781e+00,9.955339724360878773e-01,9.866669619148368264e-01,9.826855316288900521e-01,1.046418615746876446e+00,1.152825888817696098e+00
3.388441561392020434e+07,9.978509299726593396e-01,1.007233194923004449e+00,9.958461321765288421e-01,9.866756067343466219e-01,9.818338826075202475e-01,1.042878406352228282e+00,1.144875257539168967e+00
3.467368504525309801e+07,9.980252568800310753e-01,1.007335246110587779e+00,9.961621974129001300e-01,9.866501999551761104e-01,9.809889653190428938e-01,1.039417815959263081e+00,1.137121067665411100e+00
3.548133892335760593e+07,9.982207562958380631e-01,1.007445743071692323e+00,9.964827704883983950e-01,9.865937204452323028e-01,9.801680434893127458e-01,1.036070101179502378e+00,1.129619568938149188e+00
3.630780547701017559e+07,9.984365070886777049e-01,1.007562252449888174e+00,9.968057198288663434e-01,9.865061573102569259e-01,9.793737789682417372e-01,1.032843481635252081e+00,1.122386273092432329e+00
3.715352290971727669e+07,9.986697010759754134e-01,1.007684435824490743e+00,9.971328170512322453e-01,9.863910645353565210e-01,9.786094834486176453e-01,1.029738105309344398e+00,1.115418751098027350e+00
3.801893963205612451e+07,9.989206600705835548e-01,1.007811661579533613e+00,9.974616649769131316e-01,9.862468230689498405e-01,9.778703345901843536e-01,1.026746921053146577e+00,1.108706270272827421e+00
3.890451449942804873e+07,9.991905744699163261e-01,1.007942884916367188e+00,9.977931179277299556e-01,9.860736424402799516e-01,9.771570075208844131e-01,1.023868884020648684e+00,1.102239495017517612e+00
3.981071705534969270e+07,9.994749646812653987e-01,1.008076105771057440e+00,9.981291033575863114e-01,9.858791653039433722e-01,9.764840963307511723e-01,1.021129868328428225e+00,1.096065754757074240e+00
4.073802778041122109e+07,9.997745874006960243e-01,1.008209555078045216e+00,9.984687470738293769e-01,9.856575868345607283e-01,9.758405502289287936e-01,1.018510328766562001e+00,1.090154405290803874e+00
4.168693834703346342e+07,1.000086303610128180e+00,1.008342155423602726e+00,9.988129339679727714e-01,9.854126171622484831e-01,9.752323978623766987e-01,1.016011030572812501e+00,1.084498979800184504e+00
4.265795188015934080e+07,1.000411055066638299e+00,1.008471668621140127e+00,9.991607732108098716e-01,9.851477685274203644e-01,9.746620906500473858e-01,1.013638924438037936e+00,1.079118070939985241e+00
4.365158322401665151e+07,1.000748593876040315e+00,1.008595972624737769e+00,9.995140162694100550e-01,9.848645890786921209e-01,9.741278057404743063e-01,1.011382850641310283e+00,1.073986426061840138e+00
4.466835921509634703e+07,1.001095491569717444e+00,1.008715499898090284e+00,9.998757056593829962e-01,9.845662593410998698e-01,9.736360541265335344e-01,1.009248488334466343e+00,1.069112933875629334e+00
4.570881896148751676e+07,1.001452653385370262e+00,1.008826915545792735e+00,1.000242620555378936e+00,9.842523180195611454e-01,9.731801482904238743e-01,1.007220960942755372e+00,1.064476323117330869e+00
4.677351412871981412e+07,1.001816557153992315e+00,1.008929394316091965e+00,1.000617895325373485e+00,9.839271353699348133e-01,9.727621830572956707e-01,1.005296622443980104e+00,1.060069367295741305e+00
4.786300923226380348e+07,1.002189772005670720e+00,1.009019364763551918e+00,1.001001841821242078e+00,9.835890896564858377e-01,9.723838299005430619e-01,1.003477259158965795e+00,1.055892631311655006e+00
4.897788193684456497e+07,1.002566205921377351e+00,1.009095489979565663e+00,1.001394106592750743e+00,9.832439823075368457e-01,9.720451524022577505e-01,1.001756316490095777e+00,1.051938641080151449e+00
5.011872336272714287e+07,1.002950273040521534e+00,1.009158444999034732e+00,1.001797655177456337e+00,9.828960249856401044e-01,9.717445003894985556e-01,1.000121258040645555e+00,1.048180341620798428e+00
5.128613839913658798e+07,1.003338077596440447e+00,1.009203772239388730e+00,1.002209228556407705e+00,9.825453602504912176e-01,9.714834524154228879e-01,9.985695767138421663e-01,1.044615485339482452e+00
5.248074602497733384e+07,1.003729972152384686e+00,1.009231733843645840e+00,1.002633328939952495e+00,9.821930880358515914e-01,9.712584840198453806e-01,9.970947822787500359e-01,1.041234955124916484e+00
5.370317963702532649e+07,1.004125132137020815e+00,1.009239867718783712e+00,1.003066482342937826e+00,9.818439197875912239e-01,9.710676769817404574e-01,9.956790298699802477e-01,1.038008096408498782e+00
5.495408738576248288e+07,1.004521465659151902e+00,1.009229725266091782e+00,1.003510595444998543e+00,9.815013731705349853e-01,9.709189631934864728e-01,9.943396051388573298e-01,1.034963773897738859e+00
5.623413251903490722e+07,1.004917861552870884e+00,1.009198886494423464e+00,1.003966243030787853e+00,9.811657598216206866e-01,9.708042599486187418e-01,9.930512498718753189e-01,1.032061826399894189e+00
5.754399373371566832e+07,1.005314242631257127e+00,1.009148409901186261e+00,1.004432516977716849e+00,9.808415211150820490e-01,9.707296946016560346e-01,9.918235249279874211e-01,1.029309321508345532e+00
5.888436553555884212e+07,1.005711013710861357e+00,1.009075350541023930e+00,1.004908817980183944e+00,9.805313589105547623e-01,9.706904875900796981e-01,9.906409572380819872e-01,1.026686627823005349e+00
6.025595860743568838e+07,1.006105670827660337e+00,1.008981134209722130e+00,1.005393098055428425e+00,9.802360925489553845e-01,9.706855134760992154e-01,9.894972325246140787e-01,1.024177211586013270e+00
6.165950018614809215e+07,1.006498726226426665e+00,1.008864945954420334e+00,1.005886762280475688e+00,9.799594629640008270e-01,9.707148988353170305e-01,9.883884877601262220e-01,1.021778913156813129e+00
6.309573444801943004e+07,1.006887722132052909e+00,1.008728749682106240e+00,1.006388473052157506e+00,9.797035229639997622e-01,9.707793034600953330e-01,9.873131471611457100e-01,1.019480332941518741e+00
6.456542290346562862e+07,1.007272556315335299e+00,1.008572111269705696e+00,1.006898526217524736e+00,9.794719444523817264e-01,9.708785266680175496e-01,9.862636859257211119e-01,1.017268114020122738e+00
6.606934480075964332e+07,1.007653220790459603e+00,1.008396061406831468e+00,1.007412146419148335e+00,9.792672578149960172e-01,9.710127413870445201e-01,9.852414899089062539e-01,1.015147805991477581e+00
6.760829753919818997e+07,1.008029301031730052e+00,1.008200246975056169e+00,1.007928187379033114e+00,9.790898660524728347e-01,9.711827919748926563e-01,9.842490676515920356e-01,1.013114639444919307e+00
6.918309709189362824e+07,1.008398443883071760e+00,1.007988991184337380e+00,1.008446950299273892e+00,9.789418480133134093e-01,9.713807461365094875e-01,9.832650002195988392e-01,1.011131134768511464e+00
7.079457843841373920e+07,1.008760122892943034e+00,1.007762148544286696e+00,1.008963626146217818e+00,9.788282839420835435e-01,9.716153078388468645e-01,9.823068586682055514e-01,1.009225826896870570e+00
7.244359600749890506e+07,1.009115638279545868e+00,1.007521474175839371e+00,1.009478769403885368e+00,9.787494203016657845e-01,9.718839065369671015e-01,9.813657134957517458e-01,1.007380011345818449e+00
7.413102413009162247e+07,1.009462701711079102e+00,1.007269610280198568e+00,1.009988293259826975e+00,9.787041872248524177e-01,9.721822246757511055e-01,9.804359908480061447e-01,1.005578582820320088e+00
7.585775750291851163e+07,1.009801570157345951e+00,1.007009241743779926e+00,1.010490531395350278e+00,9.786971438785032618e-01,9.725123180573753690e-01,9.795237161772489820e-01,1.003827894205211457e+00
7.762471166286927462e+07,1.010132980129642144e+00,1.006740471127643755e+00,1.010984657097905526e+00,9.787281494775663671e-01,9.728727930934319978e-01,9.786222665496254747e-01,1.002111389387668972e+00
7.943282347242821753e+07,1.010452925524154999e+00,1.006466067212731685e+00,1.011465964185150224e+00,9.787993220705986097e-01,9.732659248966847310e-01,9.777465250878333292e-01,1.000451947517551954e+00
8.128305161640995741e+07,1.010762126201222522e+00,1.006190777813179560e+00,1.011932444462690261e+00,9.789101666026633897e-01,9.736883173293451321e-01,9.768838389422188628e-01,9.988222391383316801e-01
8.317637711026708782e+07,1.011061677083883836e+00,1.005914692502435148e+00,1.012383219260545753e+00,9.790623555301064540e-01,9.741381569299112364e-01,9.760336462169730831e-01,9.972180525913945104e-01
8.511380382023759186e+07,1.011348840765829538e+00,1.005642024681417723e+00,1.012815476857860775e+00,9.792556747098297709e-01,9.746179765493357960e-01,9.752083644452654854e-01,9.956506835227955099e-01
8.709635899560795724e+07,1.011626157677379956e+00,1.005373134861051732e+00,1.013225293151954087e+00,9.794930604287349629e-01,9.751246928420413962e-01,9.744064153533804618e-01,9.941192512477223797e-01
8.912509381337440014e+07,1.011892426357094532e+00,1.005111728349255884e+00,1.013611875049620137e+00,9.797713177391292882e-01,9.756627334566893017e-01,9.736349970265818499e-01,9.926270757337991579e-01
9.120108393559114635e+07,1.012145307968977725e+00,1.004859016917825310e+00,1.013973563474297901e+00,9.800913986080663776e-01,9.762267186277283626e-01,9.728905290710696541e-01,9.911637597364080232e-01
9.332543007969924808e+07,1.012384750685912049e+00,1.004619447569879975e+00,1.014306487403512591e+00,9.804527009717810548e-01,9.768128112914369332e-01,9.721752915447975374e-01,9.897287758873551944e-01
9.549925860214368999e+07,1.012612659364641621e+00,1.004394054680460391e+00,1.014611419560162542e+00,9.808577784024249402e-01,9.774253415137265089e-01,9.714941485462303961e-01,9.883259562949806565e-01
9.772372209558111429e+07,1.012827929359520374e+00,1.004183664579961777e+00,1.014884796686068125e+00,9.813024273202993752e-01,9.780622245791473768e-01,9.708501397670610267e-01,9.869604156171245535e-01
1.000000000000000000e+08,1.013031340118063950e+00,1.003989629350744206e+00,1.015126176501666366e+00,9.817884725537225910e-01,9.787229294654644640e-01,9.702570530816806427e-01,9.856468034667317246e-01
1.023292992280753702e+08,1.013221724521894851e+00,1.003813846324504322e+00,1.015333046040848730e+00,9.823133284608958071e-01,9.794009412896730327e-01,9.696979214508469891e-01,9.843542851349537104e-01
1.047128548050898463e+08,1.013401501794646720e+00,1.003659456172232955e+00,1.015506413256642482e+00,9.828765303857738278e-01,9.800988380870681027e-01,9.691877591770730049e-01,9.831078463779461263e-01
1.071519305237604827e+08,1.013566339506133840e+00,1.003525017483562820e+00,1.015642701769649436e+00,9.834759377736741470e-01,9.808139669409622341e-01,9.687301150807698935e-01,9.819071635803654496e-01
1.096478196143182814e+08,1.013720740987437807e+00,1.003413211359281743e+00,1.015743043249010880e+00,9.841095368060125415e-01,9.815426155070932079e-01,9.683240841506547403e-01,9.807505495587950373e-01
1.122018454301965237e+08,1.013861612135957824e+00,1.003323757754816192e+00,1.015805492431541612e+00,9.847748157729524499e-01,9.822815770918539302e-01,9.679656998577734761e-01,9.796276054141971334e-01
1.148153621496884078e+08,1.013990661596561926e+00,1.003257161840053868e+00,1.015830228355875553e+00,9.854721932103938098e-01,9.830323048023457133e-01,9.676646267215966990e-01,9.785584934270183943e-01
1.174897554939530343e+08,1.014107398882719169e+00,1.003212304123390020e+00,1.015819334997528633e+00,9.861988314965043356e-01,9.837940788583358076e-01,9.674292437498430708e-01,9.775514727726011266e-01
1.202264434617413133e+08,1.014212963454646177e+00,1.003192079081020482e+00,1.015770706941359958e+00,9.869532458971181921e-01,9.845616637943066518e-01,9.672513034228554796e-01,9.765960402813754770e-01
1.230268770812381059e+08,1.014306466377375093e+00,1.003193985166318969e+00,1.015684828644118909e+00,9.877312048390580745e-01,9.853337488791935606e-01,9.671373047041318394e-01,9.757018042214671283e-01
1.258925411794166118e+08,1.014388636349912165e+00,1.003216920735221507e+00,1.015561556424255274e+00,9.885326389788360313e-01,9.861088111069398199e-01,9.670831550266723031e-01,9.748598212296807342e-01
1.288249551693132222e+08,1.014457351239567595e+00,1.003261836263436679e+00,1.015401045308123695e+00,9.893522371494347656e-01,9.868826559062986448e-01,9.670969861028657633e-01,9.740852282543731588e-01
1.318256738556404710e+08,1.014516330335469840e+00,1.003325167115460603e+00,1.015206252421607669e+00,9.901900327147956649e-01,9.876559070669219675e-01,9.671783557592185110e-01,9.733815155232864447e-01
1.348962882591656148e+08,1.014559913578577888e+00,1.003407251731243344e+00,1.014976394591488917e+00,9.910421861756367745e-01,9.884250413767806664e-01,9.673295223066945558e-01,9.727509431395483519e-01
1.380384264602886736e+08,1.014592284245212861e+00,1.003507817372240929e+00,1.014711607467608134e+00,9.919035603714780880e-01,9.891883324171736325e-01,9.675439064700902536e-01,9.721855300246202702e-01
1.412537544622755349e+08,1.014612398995203613e+00,1.003621890666676286e+00,1.014416554617022737e+00,9.927739863652005337e-01,9.899450032093691787e-01,9.678275238199810504e-01,9.716955220014830141e-01
1.445439770745927989e+08,1.014617476373212090e+00,1.003750276105712880e+00,1.014088580972065667e+00,9.936510853661888465e-01,9.906914790070653343e-01,9.681744884766345649e-01,9.712757314755559035e-01
1.479108388168207109e+08,1.014606975786299214e+00,1.003890667851696783e+00,1.013733059174666717e+00,9.945294322453207547e-01,9.914283779732004920e-01,9.685832377259523396e-01,9.709218606355314307e-01
1.513561248436207175e+08,1.014579566603550198e+00,1.004041640219758280e+00,1.013348395186494777e+00,9.954065033793317863e-01,9.921528877813293734e-01,9.690632390594582368e-01,9.706575930038930933e-01
1.548816618912479579e+08,1.014537760548759548e+00,1.004200737476624639e+00,1.012937032247777314e+00,9.962794008376665289e-01,9.928649930974855486e-01,9.696063242918443459e-01,9.704675518268868206e-01
1.584893192461110950e+08,1.014477759351103181e+00,1.004365974907642123e+00,1.012499705999679422e+00,9.971451195643953325e-01,9.935592778642093892e-01,9.702058528919812463e-01,9.703466165873072535e-01
1.621810097358933091e+08,1.014399235538088861e+00,1.004536028767074374e+00,1.012039167206492785e+00,9.980021947900474810e-01,9.942376598724863568e-01,9.708658581979470181e-01,9.703056956062132699e-01
1.659586907437562943e+08,1.014301063300523609e+00,1.004707898840037750e+00,1.011557667174380892e+00,9.988458291323273341e-01,9.949032768723730102e-01,9.715857735976459741e-01,9.703391689733089631e-01
1.698243652461746037e+08,1.014178221214177444e+00,1.004879793052559700e+00,1.011053937030986338e+00,9.996709767041394024e-01,9.955489959564401969e-01,9.723567545374144361e-01,9.704407471911492555e-01
1.737800828749376237e+08,1.014033984078505313e+00,1.005051480141059494e+00,1.010533815130845170e+00,1.000479411205011715e+00,9.961796752271588895e-01,9.731805243998763455e-01,9.706161983960125417e-01
1.778279410038922727e+08,1.013865429874868829e+00,1.005219780416698683e+00,1.009995614060104963e+00,1.001265562894140482e+00,9.967905328391081232e-01,9.740530962620542743e-01,9.708614021052603960e-01
1.819700858609982431e+08,1.013669886418573141e+00,1.005382296543548160e+00,1.009442936381465206e+00,1.002027552740369698e+00,9.973857186361040350e-01,9.749742162012080549e-01,9.711771590503814888e-01
1.862087136662865579e+08,1.013446786821357914e+00,1.005538509101417066e+00,1.008874783532155872e+00,1.002764121395629093e+00,9.979641497097005987e-01,9.759374746483131524e-01,9.715584023753722764e-01
1.905460717963244319e+08,1.013192874468579641e+00,1.005685943941614147e+00,1.008296253793754982e+00,1.003470968923303674e+00,9.985211176590619297e-01,9.769376918814945965e-01,9.719976575809373687e-01
1.949844599758041501e+08,1.012910833512234099e+00,1.005824462295630273e+00,1.007707655775130995e+00,1.004144988289954465e+00,9.990621601626731296e-01,9.779770196420594086e-01,9.725013055498683556e-01
1.995262314968882799e+08,1.012594668087857031e+00,1.005952092822098187e+00,1.007112744704676377e+00,1.004786936960289978e+00,9.995854607040850492e-01,9.790472506845803169e-01,9.730568241352652858e-01
2.041737944669531584e+08,1.012244087377094148e+00,1.006065329510099637e+00,1.006512047812770261e+00,1.005393920209066261e+00,1.000090769051249717e+00,9.801414906953910267e-01,9.736635894551681769e-01
2.089296130854040980e+08,1.011860986452614242e+00,1.006165398870804362e+00,1.005906389968249215e+00,1.005962765375773005e+00,1.000580850146475909e+00,9.812616459620049358e-01,9.743242516768979566e-01
2.137962089502232373e+08,1.011441343142750693e+00,1.006249591207834193e+00,1.005296988609964526e+00,1.006492233753241816e+00,1.001052371614429948e+00,9.823986713254483361e-01,9.750221359968046508e-01
2.187761623949551880e+08,1.010986324557749505e+00,1.006316648478424725e+00,1.004687164625816198e+00,1.006981444912839807e+00,1.001506545694377692e+00,9.835542744917266100e-01,9.757635373682127522e-01
2.238721138568337858e+08,1.010493905013436056e+00,1.006366563041167339e+00,1.004077415497885983e+00,1.007430409749523692e+00,1.001948165596811879e+00,9.847204795822606105e-01,9.765409350918234921e-01
2.290867652767769992e+08,1.009964729594134747e+00,1.006399574712426359e+00,1.003469932379855489e+00,1.007836618702430131e+00,1.002372298528983352e+00,9.858964051027356845e-01,9.773549224019462134e-01
2.344228815319917798e+08,1.009399629525213449e+00,1.006412873154031384e+00,1.002866110642482989e+00,1.008200814825738201e+00,1.002780023589980862e+00,9.870746110007336815e-01,9.781973057828160512e-01
2.398832919019494653e+08,1.008797182688873306e+00,1.006406305828482006e+00,1.002268187839465030e+00,1.008520279227492100e+00,1.003171418397418524e+00,9.882537599601469713e-01,9.790660022005417407e-01
2.454708915685033500e+08,1.008161233742356444e+00,1.006380072190798058e+00,1.001678969358999582e+00,1.008798154027138239e+00,1.003546579698651797e+00,9.894256723588463753e-01,9.799518220181924200e-01
2.511886431509582102e+08,1.007491423413843457e+00,1.006332843461923421e+00,1.001097149997955071e+00,1.009033180589170353e+00,1.003910427798110350e+00,9.905993128495922395e-01,9.808708966070888158e-01
2.570395782768864632e+08,1.006788165452091821e+00,1.006264929582791456e+00,1.000526611601690430e+00,1.009225864510135295e+00,1.004258458322936143e+00,9.917670975065202565e-01,9.818176557697114726e-01
2.630267991895381510e+08,1.006052940397329509e+00,1.006177475375497954e+00,9.999658272379573498e-01,1.009376635186276072e+00,1.004593240847128088e+00,9.929206656748014170e-01,9.827807534962740288e-01
2.691534803926913738e+08,1.005289421225168178e+00,1.006067120463668196e+00,9.994179077782139320e-01,1.009485720218190385e+00,1.004911730201546227e+00,9.940664761672739491e-01,9.837638632761075419e-01
2.754228703338163495e+08,1.004499941347587022e+00,1.005936387808774146e+00,9.988833294412948760e-01,1.009555049755488154e+00,1.005213096695976915e+00,9.951925777811331253e-01,9.847540350382353314e-01
2.818382931264449358e+08,1.003687992065218637e+00,1.005783870830192717e+00,9.983648726731604306e-01,1.009584713255025523e+00,1.005494420400284694e+00,9.962967053076683399e-01,9.857561641536730646e-01
2.884031503126611710e+08,1.002856034189653078e+00,1.005609844850000378e+00,9.978612879196039342e-01,1.009576467494135432e+00,1.005762667030214219e+00,9.973831808620483574e-01,9.867713628880112608e-01
2.951209226666390300e+08,1.002007193076464908e+00,1.005415500680686858e+00,9.973748900566691278e-01,1.009534095940459286e+00,1.006013570271330648e+00,9.984514459915337925e-01,9.878045111738454898e-01
3.019951720402019024e+08,1.001143784723599994e+00,1.005199853897090323e+00,9.969056638605205967e-01,1.009455470756362105e+00,1.006245169310639787e+00,9.994977423389852511e-01,9.888489569141151181e-01
3.090295432513592243e+08,1.000272007770820704e+00,1.004963265980198805e+00,9.964548381585240922e-01,1.009343365018122496e+00,1.006460620127440642e+00,1.000524220559443567e+00,9.899135865290318304e-01
3.162277660168379545e+08,9.993960393264408326e-01,1.004706868938356701e+00,9.960217992625018946e-01,1.009201234661433633e+00,1.006654918605968785e+00,1.001524178840156321e+00,9.909824871561903059e-01
3.235936569296280742e+08,9.985178727295207501e-01,1.004429923835747029e+00,9.956087914318795251e-01,1.009028728209732106e+00,1.006829476938589263e+00,1.002503715216936930e+00,9.920689903530590659e-01
3.311311214825907946e+08,9.976439917499591026e-01,1.004134415511021450e+00,9.952156096766997528e-01,1.008830559174755948e+00,1.006986440588582887e+00,1.003457223423716904e+00,9.931633621046594973e-01
3.388441561392020583e+08,9.967763540515803822e-01,1.003820364260462172e+00,9.948407374711447648e-01,1.008606179641360345e+00,1.007121514645649807e+00,1.004392213981035287e+00,9.942761324182295413e-01
3.467368504525309801e+08,9.959207241470732219e-01,1.003490091870851808e+00,9.944866395826550409e-01,1.008357553588694167e+00,1.007235050927967279e+00,1.005305585810956748e+00,9.954098963554662838e-01
3.548133892335760593e+08,9.950823719467429829e-01,1.003141789565985098e+00,9.941530309724728731e-01,1.008088526225932480e+00,1.007328518575779208e+00,1.006194849357902266e+00,9.965516846083012359e-01
3.630780547701017857e+08,9.942624196140346093e-01,1.002777262064077579e+00,9.938384871637319096e-01,1.007799227098564288e+00,1.007398590121813209e+00,1.007069477280540859e+00,9.977207566278591955e-01
3.715352290971727967e+08,9.934657498483413507e-01,1.002399425965650570e+00,9.935437900834307445e-01,1.007491846113420353e+00,1.007446361670952362e+00,1.007923794324591782e+00,9.989007337380574336e-01
3.801893963205612302e+08,9.926971585594798198e-01,1.002006935615476380e+00,9.932673933903931607e-01,1.007167267017542445e+00,1.007471362111902913e+00,1.008762766584515136e+00,1.000103837216299363e+00
3.890451449942804575e+08,9.919584085300210408e-01,1.001601651776154567e+00,9.930112422498258429e-01,1.006828993325675103e+00,1.007473978050728025e+00,1.009586788379796207e+00,1.001331440119911376e+00
3.981071705534968972e+08,9.912551025882183620e-01,1.001184382929036776e+00,9.927734267968213455e-01,1.006478457792798098e+00,1.007454172344587562e+00,1.010395966785759825e+00,1.002576951541444439e+00
4.073802778041121960e+08,9.905898440211194922e-01,1.000756950573844728e+00,9.925522232503956044e-01,1.006115087688068233e+00,1.007412899201297174e+00,1.011192823635360671e+00,1.003844794872144952e+00
4.168693834703346491e+08,9.899640202031422254e-01,1.000320803079115972e+00,9.923477222187616631e-01,1.005740831055968343e+00,1.007348799579852461e+00,1.011979063505020093e+00,1.005134741432585077e+00
4.265795188015934229e+08,9.893805865978124725e-01,9.998763263304978333e-01,9.921596303069537548e-01,1.005357994261135479e+00,1.007264561003686554e+00,1.012756096340328593e+00,1.006439311562516536e+00
4.365158322401665449e+08,9.888411990036914956e-01,9.994255047938626069e-01,9.919880396735398786e-01,1.004969810430517807e+00,1.007160939268255895e+00,1.013530058858388205e+00,1.007772945660114772e+00
4.466835921509634852e+08,9.883469485888970452e-01,9.989704281149954790e-01,9.918327566996886224e-01,1.004572863951115336e+00,1.007036062906943030e+00,1.014295664219087900e+00,1.009121244515115423e+00
4.570881896148751974e+08,9.878994895625108352e-01,9.985110691274490247e-01,9.916907406687173188e-01,1.004170871789448638e+00,1.006892939490905414e+00,1.015059356705154014e+00,1.010496550906420765e+00
4.677351412871981263e+08,9.874983425387433567e-01,9.980503722049234305e-01,9.915615053077533325e-01,1.003765309390485250e+00,1.006731613954325422e+00,1.015818058035544702e+00,1.011885619774746337e+00
4.786300923226380348e+08,9.871441974490166027e-01,9.975879170277213159e-01,9.914457964522848110e-01,1.003357069971913207e+00,1.006552940477652314e+00,1.016573414369587258e+00,1.013288543761219795e+00
4.897788193684456348e+08,9.868374812631818260e-01,9.971262795204643981e-01,9.913440821976657880e-01,1.002944661229257184e+00,1.006359924888570401e+00,1.017329151587292202e+00,1.014707040842295127e+00
5.011872336272714734e+08,9.865776281824260030e-01,9.966668414214332472e-01,9.912520726864985088e-01,1.002530556368461001e+00,1.006152106641705624e+00,1.018084066261509157e+00,1.016138244416731506e+00
5.128613839913658500e+08,9.863637742014486065e-01,9.962121183024910120e-01,9.911717721268836767e-01,1.002116963042539721e+00,1.005932920867367075e+00,1.018839760457243448e+00,1.017577139834648481e+00
5.248074602497733831e+08,9.861911607938020907e-01,9.957603898905866835e-01,9.911005006817741325e-01,1.001701183418430841e+00,1.005703477720777839e+00,1.019598303786958704e+00,1.019030986278748552e+00
5.370317963702532053e+08,9.860647759171354831e-01,9.953156135693851381e-01,9.910401210906795155e-01,1.001286166871397709e+00,1.005464675471748892e+00,1.020357414566243959e+00,1.020488577704770750e+00
5.495408738576247692e+08,9.859752376208381630e-01,9.948782774276958563e-01,9.909872967450241710e-01,1.000872544396966379e+00,1.005219248152613432e+00,1.021116677021841834e+00,1.021949053255470030e+00
5.623413251903491020e+08,9.859258505372199277e-01,9.944497011268880193e-01,9.909422910810237184e-01,1.000459286415995352e+00,1.004967523012701758e+00,1.021877154369110974e+00,1.023411682071525775e+00
5.754399373371566534e+08,9.859124979979904113e-01,9.940308170313296721e-01,9.909063924230566700e-01,1.000049604187944530e+00,1.004713901292026090e+00,1.022638276292246129e+00,1.024868039932000929e+00
5.888436553555884361e+08,9.859321769554756365e-01,9.936227884718258352e-01,9.908761010944431291e-01,9.996416223638682208e-01,1.004455200380784952e+00,1.023391193417019895e+00,1.026306187946092185e+00
6.025595860743569136e+08,9.859822266428107662e-01,9.932267866933994771e-01,9.908509054277334638e-01,9.992384812049514009e-01,1.004196340299467805e+00,1.024144921929667440e+00,1.027738600455228690e+00
6.165950018614809513e+08,9.860591943042723573e-01,9.928447601471602768e-01,9.908321405877148491e-01,9.988391002074136216e-01,1.003937946870124609e+00,1.024894182324453951e+00,1.029153245121715354e+00
6.309573444801943302e+08,9.861596453443819410e-01,9.924756018845097838e-01,9.908177478354253109e-01,9.984466862681006250e-01,1.003681548310567662e+00,1.025637710532463220e+00,1.030550000307909331e+00
6.456542290346562862e+08,9.862818848306229569e-01,9.921214544414737047e-01,9.908074834284285037e-01,9.980610524998348998e-01,1.003429169096294871e+00,1.026368736904102796e+00,1.031915043187286773e+00
6.606934480075964928e+08,9.864225241672948119e-01,9.917828804328588932e-01,9.908027300248112290e-01,9.976836574322905937e-01,1.003183280438847413e+00,1.027091136063676968e+00,1.033251891863985916e+00
6.760829753919818401e+08,9.865747925018144571e-01,9.914603025138810644e-01,9.908019808907371218e-01,9.973149623238916073e-01,1.002943894303628847e+00,1.027796641005956024e+00,1.034552401853953807e+00
6.918309709189362526e+08,9.867389228816687563e-01,9.911525473468667524e-01,9.908040343517742210e-01,9.969557844773045963e-01,1.002712776136863937e+00,1.028487635993458271e+00,1.035817002871304737e+00
7.079457843841372728e+08,9.869131425687667214e-01,9.908622360388429362e-01,9.908081682582637884e-01,9.966083923776494213e-01,1.002487141348107569e+00,1.029156112649815658e+00,1.037029603515131182e+00
7.244359600749890804e+08,9.870927174377314151e-01,9.905902418692308364e-01,9.908149226781225449e-01,9.962749346410924023e-01,1.002273271948050271e+00,1.029801909053019271e+00,1.038192137977127949e+00
7.413102413009161949e+08,9.872732745907801810e-01,9.903356910034178950e-01,9.908223821194644954e-01,9.959555614963379044e-01,1.002069618410925234e+00,1.030422723657879347e+00,1.039303030411535822e+00
7.585775750291851759e+08,9.874545500774157825e-01,9.900988265450015868e-01,9.908328558905801220e-01,9.956508596997908356e-01,1.001877702225949296e+00,1.031013158592274603e+00,1.040353726464665174e+00
7.762471166286927462e+08,9.876309388274018275e-01,9.898797071607264852e-01,9.908447407124484352e-01,9.953638619215141592e-01,1.001698926256633815e+00,1.031573874495807175e+00,1.041340106439449853e+00
7.943282347242821455e+08,9.878039941104261867e-01,9.896787843210054225e-01,9.908567872599807203e-01,9.950958597201919886e-01,1.001534290891392454e+00,1.032100305478763635e+00,1.042261949632379725e+00
8.128305161640994549e+08,9.879681512387216147e-01,9.894961090211706889e-01,9.908691998534554513e-01,9.948465028577767599e-01,1.001381396367201582e+00,1.032589969559047249e+00,1.043117017681904457e+00
8.317637711026709080e+08,9.881215831336358502e-01,9.893318498274105144e-01,9.908803208244481020e-01,9.946176880749101334e-01,1.001242381559865668e+00,1.033041224206283859e+00,1.043901167707291577e+00
8.511380382023758888e+08,9.882631267772664652e-01,9.891850769789403142e-01,9.908908371265298110e-01,9.944107688819814328e-01,1.001117746135087527e+00,1.033446497500165151e+00,1.044601690600729160e+00
8.709635899560796022e+08,9.883903636509218105e-01,9.890580655653071762e-01,9.909009706976928955e-01,9.942278761711186297e-01,1.001008716329846227e+00,1.033808828708667527e+00,1.045224715668477744e+00
8.912509381337441206e+08,9.885030825780306563e-01,9.889488423268036899e-01,9.909102407279594127e-01,9.940678673010971966e-01,1.000913455600682012e+00,1.034120507009863354e+00,1.045761574421143925e+00
9.120108393559114933e+08,9.885987343486457579e-01,9.888573329192311689e-01,9.909172044092749987e-01,9.939341856819214893e-01,1.000833561211073475e+00,1.034384362682684078e+00,1.046213373929934409e+00
9.332543007969924212e+08,9.886753716722571639e-01,9.887843489595797841e-01,9.909250475887089182e-01,9.938259233845633256e-01,1.000769784058828327e+00,1.034598026377188784e+00,1.046573742618795100e+00
9.549925860214369297e+08,9.887351414239160530e-01,9.887300222112921366e-01,9.909309635891297985e-01,9.937434973143216554e-01,1.000721438434185595e+00,1.034758958560120012e+00,1.046845428339416184e+00
9.772372209558111429e+08,9.887743885228585938e-01,9.886939732111514889e-01,9.909354323990580138e-01,9.936880541891108809e-01,1.000688773623906958e+00,1.034865899857993154e+00,1.047028037615362006e+00
1.000000000000000000e+09,9.887936721074798152e-01,9.886765126358842970e-01,9.909367701831159891e-01,9.936598878569252724e-01,1.000673048227935125e+00,1.034920837624975221e+00,1.047123511035519705e+00


==> anc/fig14inset_L_imbBar.csv <==
1.000000000000000000e+03,6.872697192920928892e-03
1.250000000000000000e+03,7.024110267977584643e-03
2.500000000000000000e+03,3.825514854524584250e-03
5.000000000000000000e+03,2.459159497978677215e-03
1.000000000000000000e+04,1.510172355375701035e-03
2.000000000000000000e+04,9.027891240591312191e-04
3.000000000000000000e+04,5.648572337987562775e-04


==> anc/fig15_L_heisenbergtime.csv <==
4.000000000000000000e+01,2.607170285141032218e+04
4.000000000000000000e+01,0.000000000000000000e+00
4.000000000000000000e+01,0.000000000000000000e+00
4.000000000000000000e+01,0.000000000000000000e+00
4.000000000000000000e+01,0.000000000000000000e+00
4.000000000000000000e+01,0.000000000000000000e+00
4.000000000000000000e+01,0.000000000000000000e+00
4.000000000000000000e+01,0.000000000000000000e+00


==> anc/fig15_imb_inf.csv <==
4.818085343080646087e-03


==> anc/fig15_t-unscaled_imb-scaled.csv <==
1.047128548050899575e-02,1.263248325660359512e+02,1.263248325800625764e+02,1.263248330420194065e+02,1.263248329197779753e+02,1.263248327538061915e+02,1.263248323692144339e+02,1.263248333215833412e+02,1.263248330810161519e+02,1.263248330415501783e+02,1.263248326652998941e+02,1.263248324094582813e+02,1.263248327798652326e+02,1.263248327706823346e+02,1.263248330988184591e+02,1.263248328636939135e+02,1.263248330640338395e+02,1.263248326254816192e+02,1.263248327862235101e+02,1.263248328234838311e+02,1.263248328331260950e+02,1.263248325894286381e+02,1.263248327685615493e+02,1.263248325075777956e+02,1.263248326564972928e+02,1.263248329362096030e+02,1.263248334969211015e+02,1.263248332923333805e+02,1.263248332245887582e+02,1.263248330378491602e+02,1.263248332416010840e+02,1.263248331601266159e+02,1.263248329562811989e+02,1.263248334233623495e+02,1.263248330646834319e+02,1.263248333301934423e+02,1.263248329418113372e+02,1.263248329468676445e+02,1.263248328849079627e+02,1.263248330422497645e+02,1.263248326302374380e+02,1.263248328944508501e+02,1.263248333417642897e+02,1.263248326362678142e+02,1.263248332390091662e+02,1.263248330010819416e+02,1.263248328513710135e+02,1.263248322607307443e+02,1.263248333767118226e+02,1.263248326796641123e+02,1.263248329042012301e+02
1.096478196143185063e-02,1.263088076632951697e+02,1.263088076801529667e+02,1.263088082354599067e+02,1.263088080885338229e+02,1.263088078889978192e+02,1.263088074266885172e+02,1.263088085715396289e+02,1.263088082823491334e+02,1.263088082349016474e+02,1.263088077825957356e+02,1.263088074750362892e+02,1.263088079203137539e+02,1.263088079092939040e+02,1.263088083037494584e+02,1.263088080211031183e+02,1.263088082619244688e+02,1.263088077347345006e+02,1.263088079279568063e+02,1.263088079727465640e+02,1.263088079843463873e+02,1.263088076914007587e+02,1.263088079067505163e+02,1.263088075930191252e+02,1.263088077720278761e+02,1.263088081082625109e+02,1.263088087822890628e+02,1.263088085363747837e+02,1.263088084549348622e+02,1.263088082304581690e+02,1.263088084753768641e+02,1.263088083774657662e+02,1.263088081324026746e+02,1.263088086938771681e+02,1.263088082627128159e+02,1.263088085818782957e+02,1.263088081149933970e+02,1.263088081210733975e+02,1.263088080466006176e+02,1.263088082357425463e+02,1.263088077404381409e+02,1.263088080580683936e+02,1.263088085957960658e+02,1.263088077477081157e+02,1.263088084722757571e+02,1.263088081862505874e+02,1.263088080062905050e+02,1.263088072962722777e+02,1.263088086378134705e+02,1.263088077998778402e+02,1.263088080698053801e+02
1.148153621496882971e-02,1.262912401219006284e+02,1.262912401421604045e+02,1.262912408096710379e+02,1.262912406330803776e+02,1.262912403931931635e+02,1.262912398374696750e+02,1.262912412136882523e+02,1.262912408660507140e+02,1.262912408090076610e+02,1.262912402652775086e+02,1.262912398955490687e+02,1.262912404308248995e+02,1.262912404176030350e+02,1.262912408917758427e+02,1.262912405520070962e+02,1.262912408414850916e+02,1.262912402077500076e+02,1.262912404400121318e+02,1.262912404938520439e+02,1.262912405078076574e+02,1.262912401556666140e+02,1.262912404145534708e+02,1.262912400374183619e+02,1.262912402525922175e+02,1.262912406567644865e+02,1.262912414669949044e+02,1.262912411714122953e+02,1.262912410735093118e+02,1.262912408036733609e+02,1.262912410980710689e+02,1.262912409804124536e+02,1.262912406857989112e+02,1.262912413607335651e+02,1.262912408424424910e+02,1.262912412261007944e+02,1.262912406648516850e+02,1.262912406721627292e+02,1.262912405826520370e+02,1.262912408100182660e+02,1.262912402145884982e+02,1.262912405964323028e+02,1.262912412428422755e+02,1.262912402233552172e+02,1.262912410943626043e+02,1.262912407505193926e+02,1.262912405342019611e+02,1.262912396806877950e+02,1.262912412933598603e+02,1.262912402860715417e+02,1.262912406105622694e+02
1.202264434617413176e-02,1.262719818007422532e+02,1.262719818250895827e+02,1.262719826274620658e+02,1.262719824152237322e+02,1.262719821268262024e+02,1.262719814588242002e+02,1.262719831131455379e+02,1.262719826952537261e+02,1.262719826266747702e+02,1.262719819730480566e+02,1.262719815285885119e+02,1.262719821720454121e+02,1.262719821561846061e+02,1.262719827261773275e+02,1.262719823177472307e+02,1.262719826657064885e+02,1.262719819039036366e+02,1.262719821830885678e+02,1.262719822478062639e+02,1.262719822645971988e+02,1.262719818413056743e+02,1.262719821525292190e+02,1.262719816991827457e+02,1.262719819578233569e+02,1.262719824436523339e+02,1.262719834175951519e+02,1.262719830623208566e+02,1.262719829446278794e+02,1.262719826202721833e+02,1.262719829741378703e+02,1.262719828327554694e+02,1.262719824785746283e+02,1.262719832898846590e+02,1.262719826668704428e+02,1.262719831280460738e+02,1.262719824533685795e+02,1.262719824621601106e+02,1.262719823545778297e+02,1.262719826278894573e+02,1.262719819121007845e+02,1.262719823711360903e+02,1.262719831481851998e+02,1.262719819226752236e+02,1.262719829697055474e+02,1.262719825563607969e+02,1.262719822963456267e+02,1.262719812703480642e+02,1.262719832089227339e+02,1.262719819980697196e+02,1.262719823881491124e+02
1.258925411794167490e-02,1.262508704055890973e+02,1.262508704348474851e+02,1.262508713993113076e+02,1.262508711442373652e+02,1.262508707975208750e+02,1.262508699945700243e+02,1.262508719831626394e+02,1.262508714808259498e+02,1.262508713983782371e+02,1.262508706126524913e+02,1.262508700783628370e+02,1.262508708518545433e+02,1.262508708328324190e+02,1.262508715179978651e+02,1.262508710270383432e+02,1.262508714452853269e+02,1.262508705295474698e+02,1.262508708651283058e+02,1.262508709429201730e+02,1.262508709631238304e+02,1.262508704543144802e+02,1.262508708284521077e+02,1.262508702835015839e+02,1.262508705943830876e+02,1.262508711783554816e+02,1.262508723490703204e+02,1.262508719220607389e+02,1.262508717805789757e+02,1.262508713906947264e+02,1.262508718160317613e+02,1.262508716461507419e+02,1.262508712203614039e+02,1.262508721955861972e+02,1.262508714467016375e+02,1.262508720010471706e+02,1.262508711900281639e+02,1.262508712006001446e+02,1.262508710713016313e+02,1.262508713998382319e+02,1.262508705393702968e+02,1.262508710911968990e+02,1.262508720252748304e+02,1.262508705521290437e+02,1.262508718107374506e+02,1.262508713138480516e+02,1.262508710013142803e+02,1.262508697679945442e+02,1.262508720983001496e+02,1.262508706427637577e+02,1.262508711116840061e+02
1.318256738556407466e-02,1.262277281517031327e+02,1.262277281868615404e+02,1.262277293461384460e+02,1.262277290395942799e+02,1.262277286227673017e+02,1.262277276576244418e+02,1.262277300479916846e+02,1.262277294441552584e+02,1.262277293450344757e+02,1.262277284005244837e+02,1.262277277582571315e+02,1.262277286880488987e+02,1.262277286652408463e+02,1.262277294888372978e+02,1.262277288986814767e+02,1.262277294014035789e+02,1.262277283006430935e+02,1.262277287040034679e+02,1.262277287975087745e+02,1.262277288218208042e+02,1.262277282102278946e+02,1.262277286599935309e+02,1.262277280049400190e+02,1.262277283786056898e+02,1.262277290805333081e+02,1.262277304877495254e+02,1.262277299745346824e+02,1.262277298044575673e+02,1.262277293358152690e+02,1.262277298470469589e+02,1.262277296429342215e+02,1.262277291310619063e+02,1.262277303032970082e+02,1.262277294031285919e+02,1.262277300694542106e+02,1.262277290945552295e+02,1.262277291072685159e+02,1.262277289518753349e+02,1.262277293467890757e+02,1.262277283124099512e+02,1.262277289757786320e+02,1.262277300986020947e+02,1.262277283278093449e+02,1.262277298407272497e+02,1.262277292434142595e+02,1.262277288677626075e+02,1.262277273852505175e+02,1.262277301864014447e+02,1.262277284367637691e+02,1.262277290004531238e+02
1.380384264602885214e-02,1.262023603030763184e+02,1.262023603453224894e+02,1.262023617387323782e+02,1.262023613703461820e+02,1.262023608692336012e+02,1.262023597091618825e+02,1.262023625824263462e+02,1.262023618565937824e+02,1.262023617374285323e+02,1.262023606020625692e+02,1.262023598300060030e+02,1.262023609476641184e+02,1.262023609203239261e+02,1.262023619103022867e+02,1.262023612009203788e+02,1.262023618051653528e+02,1.262023604820218736e+02,1.262023609668404305e+02,1.262023610792308688e+02,1.262023611084891428e+02,1.262023603733647121e+02,1.262023609140403408e+02,1.262023601266523514e+02,1.262023605757706406e+02,1.262023614194603880e+02,1.262023631109208139e+02,1.262023624941163860e+02,1.262023622896670219e+02,1.262023617263688919e+02,1.262023623408256014e+02,1.262023620955982750e+02,1.262023614802439937e+02,1.262023628892603142e+02,1.262023618072686872e+02,1.262023626081780634e+02,1.262023614363031214e+02,1.262023614515917558e+02,1.262023612648442281e+02,1.262023617395371673e+02,1.262023604961125471e+02,1.262023612935611538e+02,1.262023626432476817e+02,1.262023605147057168e+02,1.262023623332875388e+02,1.262023616152641097e+02,1.262023611637587237e+02,1.262023593817356897e+02,1.262023627488104012e+02,1.262023606456814093e+02,1.262023613232837107e+02
1.445439770745927249e-02,1.261745535775243638e+02,1.261745536282843574e+02,1.261745553030735181e+02,1.261745548603880138e+02,1.261745542579494099e+02,1.261745528636123339e+02,1.261745563172596292e+02,1.261745554447995517e+02,1.261745553015369552e+02,1.261745539367702946e+02,1.261745530087106175e+02,1.261745543521710147e+02,1.261745543194077470e+02,1.261745555093566509e+02,1.261745546566785237e+02,1.261745553829300235e+02,1.261745537925065719e+02,1.261745543752190173e+02,1.261745545103055122e+02,1.261745545455195838e+02,1.261745536619323644e+02,1.261745543118861832e+02,1.261745533654480198e+02,1.261745539052400034e+02,1.261745549192977052e+02,1.261745569523721286e+02,1.261745562110941989e+02,1.261745559653292332e+02,1.261745552882723729e+02,1.261745560267758606e+02,1.261745557321721378e+02,1.261745549924214913e+02,1.261745566860095806e+02,1.261745553854975839e+02,1.261745563481517394e+02,1.261745549395268000e+02,1.261745549579129744e+02,1.261745547334934230e+02,1.261745553040710348e+02,1.261745538093732506e+02,1.261745547679908839e+02,1.261745563903491671e+02,1.261745538318313180e+02,1.261745560177921135e+02,1.261745551546761135e+02,1.261745546120149726e+02,1.261745524700113350e+02,1.261745565172696928e+02,1.261745539892771717e+02,1.261745548038007598e+02
1.513561248436207964e-02,1.261440744060538890e+02,1.261440744670398573e+02,1.261440764799757233e+02,1.261440759480302916e+02,1.261440752237808738e+02,1.261440735479143740e+02,1.261440776990884984e+02,1.261440766504013453e+02,1.261440764781690547e+02,1.261440748376796677e+02,1.261440737221126369e+02,1.261440753369644341e+02,1.261440752977150908e+02,1.261440767279968043e+02,1.261440757030980109e+02,1.261440765759664799e+02,1.261440746643114750e+02,1.261440753646649569e+02,1.261440755270265583e+02,1.261440755694131752e+02,1.261440745074063443e+02,1.261440752887157402e+02,1.261440741511239167e+02,1.261440747998766483e+02,1.261440760186723793e+02,1.261440784622956386e+02,1.261440775714578990e+02,1.261440772760324620e+02,1.261440764622636976e+02,1.261440773498291605e+02,1.261440769959332613e+02,1.261440761066469349e+02,1.261440781422313080e+02,1.261440765791043219e+02,1.261440777361387973e+02,1.261440760429663470e+02,1.261440760650781243e+02,1.261440757953988623e+02,1.261440764812142135e+02,1.261440746844920113e+02,1.261440758368371320e+02,1.261440777869166823e+02,1.261440747116297985e+02,1.261440773391323802e+02,1.261440763016206574e+02,1.261440756494195199e+02,1.261440730747700769e+02,1.261440779395168903e+02,1.261440749008929174e+02,1.261440758799896429e+02
1.584893192461113431e-02,1.261106670340756608e+02,1.261106671073429624e+02,1.261106695266287261e+02,1.261106688874580470e+02,1.261106680167729905e+02,1.261106660025911594e+02,1.261106709920516380e+02,1.261106697315695158e+02,1.261106695245102429e+02,1.261106675526312131e+02,1.261106662116964401e+02,1.261106681527233206e+02,1.261106681057208192e+02,1.261106698248342894e+02,1.261106685929588025e+02,1.261106696420114019e+02,1.261106673442957344e+02,1.261106681860145500e+02,1.261106683811526779e+02,1.261106684321784144e+02,1.261106671557591028e+02,1.261106680949585410e+02,1.261106667276376925e+02,1.261106675073201018e+02,1.261106689721476357e+02,1.261106719091461486e+02,1.261106708386169970e+02,1.261106704835022185e+02,1.261106695054434823e+02,1.261106705721220322e+02,1.261106701470351794e+02,1.261106690779959081e+02,1.261106715245734904e+02,1.261106696458512317e+02,1.261106710364771857e+02,1.261106690013201614e+02,1.261106690279133318e+02,1.261106687038619043e+02,1.261106695281695380e+02,1.261106673684294606e+02,1.261106687536332487e+02,1.261106710975855094e+02,1.261106674012370235e+02,1.261106705593987840e+02,1.261106693122751921e+02,1.261106685284482154e+02,1.261106654338366155e+02,1.261106712810621104e+02,1.261106676287438972e+02,1.261106688056451333e+02
1.659586907437560557e-02,1.260740514511689980e+02,1.260740515391845662e+02,1.260740544467574722e+02,1.260740536787907757e+02,1.260740526320686286e+02,1.260740502113498991e+02,1.260740562082235812e+02,1.260740546932086943e+02,1.260740544442812592e+02,1.260740520741187680e+02,1.260740504623187519e+02,1.260740527953506245e+02,1.260740527390858148e+02,1.260740548053040442e+02,1.260740533246908228e+02,1.260740545854469445e+02,1.260740518237747381e+02,1.260740528353594385e+02,1.260740530698835613e+02,1.260740531313167452e+02,1.260740515972420326e+02,1.260740527262221633e+02,1.260740510828223790e+02,1.260740520198247481e+02,1.260740537802926724e+02,1.260740573101781195e+02,1.260740560237692023e+02,1.260740555969125722e+02,1.260740544214312848e+02,1.260740557033208660e+02,1.260740551927674886e+02,1.260740539076551840e+02,1.260740568481221828e+02,1.260740545901521159e+02,1.260740562614783471e+02,1.260740538153193455e+02,1.260740538473031336e+02,1.260740534579374668e+02,1.260740544486782682e+02,1.260740518526203431e+02,1.260740535177119455e+02,1.260740563350256309e+02,1.260740518923019948e+02,1.260740556882047940e+02,1.260740541891486259e+02,1.260740532471651392e+02,1.260740495276752142e+02,1.260740565556272230e+02,1.260740521657760240e+02,1.260740535804167308e+02
1.737800828749375484e-02,1.260339211351978008e+02,1.260339212409220977e+02,1.260339247352120537e+02,1.260339238125528141e+02,1.260339225542103492e+02,1.260339196450000969e+02,1.260339268524860046e+02,1.260339250315881827e+02,1.260339247323281597e+02,1.260339218835009376e+02,1.260339199461631949e+02,1.260339227502993964e+02,1.260339226829764101e+02,1.260339251663123008e+02,1.260339233867861992e+02,1.260339249019125845e+02,1.260339215826928552e+02,1.260339227983794217e+02,1.260339230802293145e+02,1.260339231542025544e+02,1.260339213105228140e+02,1.260339226676103834e+02,1.260339206924437576e+02,1.260339218184648900e+02,1.260339239341665944e+02,1.260339281764890700e+02,1.260339266307421440e+02,1.260339261176599592e+02,1.260339247049529803e+02,1.260339262454115641e+02,1.260339256322678381e+02,1.260339240874281757e+02,1.260339276213737492e+02,1.260339249076861705e+02,1.260339269163060152e+02,1.260339239762167125e+02,1.260339240146852546e+02,1.260339235468675128e+02,1.260339247376112581e+02,1.260339216171495025e+02,1.260339236186481315e+02,1.260339270048332025e+02,1.260339216651712917e+02,1.260339262274760159e+02,1.260339244256307438e+02,1.260339232936233032e+02,1.260339188231986611e+02,1.260339272700734057e+02,1.260339219938943671e+02,1.260339236942635637e+02
1.819700858609983596e-02,1.259899405956847858e+02,1.259899407226698855e+02,1.259899449219098670e+02,1.259899438134724505e+02,1.259899423007365016e+02,1.259899388045906363e+02,1.259899474668081609e+02,1.259899452783333516e+02,1.259899449185654419e+02,1.259899414944902247e+02,1.259899391659201768e+02,1.259899425361987682e+02,1.259899424556832486e+02,1.259899454402490875e+02,1.259899433015294790e+02,1.259899451222740652e+02,1.259899411330656420e+02,1.259899425939757691e+02,1.259899429326888196e+02,1.259899430217748204e+02,1.259899408060852011e+02,1.259899424373402894e+02,1.259899400635038660e+02,1.259899414166155367e+02,1.259899439591334698e+02,1.259899490575063510e+02,1.259899472002388023e+02,1.259899465835264039e+02,1.259899448857805737e+02,1.259899467368812509e+02,1.259899460006118659e+02,1.259899441435764373e+02,1.259899483906354902e+02,1.259899451293694597e+02,1.259899475432650746e+02,1.259899440096081520e+02,1.259899440558779560e+02,1.259899434938364067e+02,1.259899449249129901e+02,1.259899411741974546e+02,1.259899435800248142e+02,1.259899476498350452e+02,1.259899412323458563e+02,1.259899467156315751e+02,1.259899445498862320e+02,1.259899431895805151e+02,1.259899378167741872e+02,1.259899479687485808e+02,1.259899416274722483e+02,1.259899436712344425e+02
1.905460717963247327e-02,1.259417427004516696e+02,1.259417428529586260e+02,1.259417478991565815e+02,1.259417465676324497e+02,1.259417447490878885e+02,1.259417405477649083e+02,1.259417509579736816e+02,1.259417483278048451e+02,1.259417478952974676e+02,1.259417437799298938e+02,1.259417409811929360e+02,1.259417450317956195e+02,1.259417449355539276e+02,1.259417485223936808e+02,1.259417459520639824e+02,1.259417481399762835e+02,1.259417433457001039e+02,1.259417451012220255e+02,1.259417455082534900e+02,1.259417456155569397e+02,1.259417429528993182e+02,1.259417449136734319e+02,1.259417420607961873e+02,1.259417436867199456e+02,1.259417467420296362e+02,1.259417528689594263e+02,1.259417506375202720e+02,1.259417498962640138e+02,1.259417478560491475e+02,1.259417500803257752e+02,1.259417491963098001e+02,1.259417469640186340e+02,1.259417520678954219e+02,1.259417481487096211e+02,1.259417510495372881e+02,1.259417468026071703e+02,1.259417468582627464e+02,1.259417461830659875e+02,1.259417479029233107e+02,1.259417433947637477e+02,1.259417462865411892e+02,1.259417511778429031e+02,1.259417434652182948e+02,1.259417500551911502e+02,1.259417474521163598e+02,1.259417458175473996e+02,1.259417393604201578e+02,1.259417515612937990e+02,1.259417439401518664e+02,1.259417463965942972e+02
1.995262314968879874e-02,1.258889257686514043e+02,1.258889259517907533e+02,1.258889320154939355e+02,1.258889304161133254e+02,1.258889282299584096e+02,1.258889231814514602e+02,1.258889356919156910e+02,1.258889325310177156e+02,1.258889320110674390e+02,1.258889270649892183e+02,1.258889237012481601e+02,1.258889285693468736e+02,1.258889284543757583e+02,1.258889327648639238e+02,1.258889296759351595e+02,1.258889323049292841e+02,1.258889265433231657e+02,1.258889286527672624e+02,1.258889291418748968e+02,1.258889292711433825e+02,1.258889260714892373e+02,1.258889284282970067e+02,1.258889249998360782e+02,1.258889269534743534e+02,1.258889306248286601e+02,1.258889379875098911e+02,1.258889353066900156e+02,1.258889344157610850e+02,1.258889319641015589e+02,1.258889346366418636e+02,1.258889335753683696e+02,1.258889308920339118e+02,1.258889370253296391e+02,1.258889323156963371e+02,1.258889358015278361e+02,1.258889306975188020e+02,1.258889307644671334e+02,1.258889299533948929e+02,1.258889320202284665e+02,1.258889266017999091e+02,1.258889300776068438e+02,1.258889359560226779e+02,1.258889266872225789e+02,1.258889346069675810e+02,1.258889314783372129e+02,1.258889295143103482e+02,1.258889217543074039e+02,1.258889364170748735e+02,1.258889272580695717e+02,1.258889302104402219e+02
2.089296130854039618e-02,1.258310504124967082e+02,1.258310506323961562e+02,1.258310579184056905e+02,1.258310559974553087e+02,1.258310533694045574e+02,1.258310473031825012e+02,1.258310623370064860e+02,1.258310585384324156e+02,1.258310579133647025e+02,1.258310519690869853e+02,1.258310479264052333e+02,1.258310537767795410e+02,1.258310536395243275e+02,1.258310588194442374e+02,1.258310551074311405e+02,1.258310582662600865e+02,1.258310513424242743e+02,1.258310538770088272e+02,1.258310544647136595e+02,1.258310546204730684e+02,1.258310507757038010e+02,1.258310536084703415e+02,1.258310494884668174e+02,1.258310518357388190e+02,1.258310562471267957e+02,1.258310650943933808e+02,1.258310618739213709e+02,1.258310608031280395e+02,1.258310578571902170e+02,1.258310610681448480e+02,1.258310597942521980e+02,1.258310565687939828e+02,1.258310639387978256e+02,1.258310582795569132e+02,1.258310624681681276e+02,1.258310563343348605e+02,1.258310564148713269e+02,1.258310554406608759e+02,1.258310579243689631e+02,1.258310514120559276e+02,1.258310555897427605e+02,1.258310626542245814e+02,1.258310515157017591e+02,1.258310610331853354e+02,1.258310572730015480e+02,1.258310549132465042e+02,1.258310455878501841e+02,1.258310632085876222e+02,1.258310522018149982e+02,1.258310557501290532e+02
2.187761623949553008e-02,1.257676361092294712e+02,1.257676363732346800e+02,1.257676451274568734e+02,1.257676428205066799e+02,1.257676396612714456e+02,1.257676323725722085e+02,1.257676504378986806e+02,1.257676458731970257e+02,1.257676451217662503e+02,1.257676379780930063e+02,1.257676331195978605e+02,1.257676401501747563e+02,1.257676399864360945e+02,1.257676462108721864e+02,1.257676417502855912e+02,1.257676455455072784e+02,1.257676372253610424e+02,1.257676402705924659e+02,1.257676409767318688e+02,1.257676411644496568e+02,1.257676365447359643e+02,1.257676399494956740e+02,1.257676349986827375e+02,1.257676378187245945e+02,1.257676431190187429e+02,1.257676537496812159e+02,1.257676498812244006e+02,1.257676485942940587e+02,1.257676450546129701e+02,1.257676489122028016e+02,1.257676473833327293e+02,1.257676435062954994e+02,1.257676523619299616e+02,1.257676455619572238e+02,1.257676505947713821e+02,1.257676432236225139e+02,1.257676433205104729e+02,1.257676421504545772e+02,1.257676451349835673e+02,1.257676373081904160e+02,1.257676423293560930e+02,1.257676508188724824e+02,1.257676374340449996e+02,1.257676488711163643e+02,1.257676443520379053e+02,1.257676415169970454e+02,1.257676303109116134e+02,1.257676514854376961e+02,1.257676382586766408e+02,1.257676425230855699e+02
2.290867652767772378e-02,1.256981574842398572e+02,1.256981578011537977e+02,1.256981683188134298e+02,1.256981655485953127e+02,1.256981617508562863e+02,1.256981529938460227e+02,1.256981747008850050e+02,1.256981692157907133e+02,1.256981683124591882e+02,1.256981597277230094e+02,1.256981538890011620e+02,1.256981623375026089e+02,1.256981621423291813e+02,1.256981696215346176e+02,1.256981642616742647e+02,1.256981688212062664e+02,1.256981588236393179e+02,1.256981624821652019e+02,1.256981633305554880e+02,1.256981635568397024e+02,1.256981580063000763e+02,1.256981620984368533e+02,1.256981561495716875e+02,1.256981595373731437e+02,1.256981659053008258e+02,1.256981786781423693e+02,1.256981740317162348e+02,1.256981724850737976e+02,1.256981682322280989e+02,1.256981728663469795e+02,1.256981710317788412e+02,1.256981663716311459e+02,1.256981770117797907e+02,1.256981688415941960e+02,1.256981748884098522e+02,1.256981660307415467e+02,1.256981661473079299e+02,1.256981647421758481e+02,1.256981683283331108e+02,1.256981589220547022e+02,1.256981649568221542e+02,1.256981751583811615e+02,1.256981590750046109e+02,1.256981728181937115e+02,1.256981673872497964e+02,1.256981639814272427e+02,1.256981505160053558e+02,1.256981759598665462e+02,1.256981600660903098e+02,1.256981651909250957e+02
2.398832919019489723e-02,1.256220402857530445e+02,1.256220406661218050e+02,1.256220533016043532e+02,1.256220499754771538e+02,1.256220454102465283e+02,1.256220348898217338e+02,1.256220609712692209e+02,1.256220543805356868e+02,1.256220532946070136e+02,1.256220429785541910e+02,1.256220359621270148e+02,1.256220461140430729e+02,1.256220458816103758e+02,1.256220548680430085e+02,1.256220484279525209e+02,1.256220539053310432e+02,1.256220418927913158e+02,1.256220462878188897e+02,1.256220473070495842e+02,1.256220475798903493e+02,1.256220409113873728e+02,1.256220458295248221e+02,1.256220386817913521e+02,1.256220427513538738e+02,1.256220504014543593e+02,1.256220657472134263e+02,1.256220601668845660e+02,1.256220583081861548e+02,1.256220531988128926e+02,1.256220587653432261e+02,1.256220565643673410e+02,1.256220509630563100e+02,1.256220637465465302e+02,1.256220539306472403e+02,1.256220611953043829e+02,1.256220505518445947e+02,1.256220506920954989e+02,1.256220490048425376e+02,1.256220533136695252e+02,1.256220420095751393e+02,1.256220492623236424e+02,1.256220615205955937e+02,1.256220421956202387e+02,1.256220587090878382e+02,1.256220521825343610e+02,1.256220480913209769e+02,1.256220319118835960e+02,1.256220624843218019e+02,1.256220433867200370e+02,1.256220495453427617e+02
2.511886431509579437e-02,1.255386570312392820e+02,1.255386574876927739e+02,1.255386726663355006e+02,1.255386686732562964e+02,1.255386631855075024e+02,1.255386505474727699e+02,1.255386818829883708e+02,1.255386739641908065e+02,1.255386726587686042e+02,1.255386602628254167e+02,1.255386518315212214e+02,1.255386640296719492e+02,1.255386637531463521e+02,1.255386745499029644e+02,1.255386668123212957e+02,1.255386733918026039e+02,1.255386589590123378e+02,1.255386642384027027e+02,1.255386654627880318e+02,1.255386657918517699e+02,1.255386577807566937e+02,1.255386636914272458e+02,1.255386551037260432e+02,1.255386599918444119e+02,1.255386691816049449e+02,1.255386876173350572e+02,1.255386809160808070e+02,1.255386786824545169e+02,1.255386725444742950e+02,1.255386792304531269e+02,1.255386765904358981e+02,1.255386698580491327e+02,1.255386852156150042e+02,1.255386734232988175e+02,1.255386821504688442e+02,1.255386693618569467e+02,1.255386695306169145e+02,1.255386675048424365e+02,1.255386726816575447e+02,1.255386590973925252e+02,1.255386678136378151e+02,1.255386825424952235e+02,1.255386593239103803e+02,1.255386791649756759e+02,1.255386713221240171e+02,1.255386664079954215e+02,1.255386469686291662e+02,1.255386837013185470e+02,1.255386607553384977e+02,1.255386681559628528e+02
2.630267991895381477e-02,1.254473223057125750e+02,1.254473228533704940e+02,1.254473410855830053e+02,1.254473362924915136e+02,1.254473296959086923e+02,1.254473145152137903e+02,1.254473521607549316e+02,1.254473426468627935e+02,1.254473410775995035e+02,1.254473261831988111e+02,1.254473160522036892e+02,1.254473307082037508e+02,1.254473303795915768e+02,1.254473433505163626e+02,1.254473340546284419e+02,1.254473419572961177e+02,1.254473246177275314e+02,1.254473309588977799e+02,1.254473324296162531e+02,1.254473328266035708e+02,1.254473232033273291e+02,1.254473303065760916e+02,1.254473199894818976e+02,1.254473258602708654e+02,1.254473368986728730e+02,1.254473590449449176e+02,1.254473509985078294e+02,1.254473483144428485e+02,1.254473409413403999e+02,1.254473489711425600e+02,1.254473458052271013e+02,1.254473377135833942e+02,1.254473561621971101e+02,1.254473419965580376e+02,1.254473524798760593e+02,1.254473371146497271e+02,1.254473373177300317e+02,1.254473348858353177e+02,1.254473411050795733e+02,1.254473247814307655e+02,1.254473352560810611e+02,1.254473529524332776e+02,1.254473250575072143e+02,1.254473488952604896e+02,1.254473394710748977e+02,1.254473335690409073e+02,1.254473102143764152e+02,1.254473543458686322e+02,1.254473267776870813e+02,1.254473356703599620e+02
2.754228703338166065e-02,1.253472876924697488e+02,1.253472883494246588e+02,1.253473102475925884e+02,1.253473044950976458e+02,1.253472965657686018e+02,1.253472783324258728e+02,1.253473235553916254e+02,1.253473121258678731e+02,1.253473102394614216e+02,1.253472923440474176e+02,1.253472801713731428e+02,1.253472977793737186e+02,1.253472973893567399e+02,1.253473129711512399e+02,1.253473018039022975e+02,1.253473112949764356e+02,1.253472904646466901e+02,1.253472980804370707e+02,1.253472998468957940e+02,1.253473003259778977e+02,1.253472887670269671e+02,1.253472973031359317e+02,1.253472849092630241e+02,1.253472919595724306e+02,1.253473052173214199e+02,1.253473318188245145e+02,1.253473221583686126e+02,1.253473189331836721e+02,1.253473100771596904e+02,1.253473197198937186e+02,1.253473159242707595e+02,1.253473061992253577e+02,1.253473283592601888e+02,1.253473113440167168e+02,1.253473239358192615e+02,1.253473054760159329e+02,1.253473057204174523e+02,1.253473028014073520e+02,1.253473102724488655e+02,1.253472906579505377e+02,1.253473032452126148e+02,1.253473245055872098e+02,1.253472909947932834e+02,1.253473196324011667e+02,1.253473083086209954e+02,1.253473012207807216e+02,1.253472731641586506e+02,1.253473261811588912e+02,1.253472930618839456e+02,1.253473037468575058e+02
2.884031503126605750e-02,1.252377363176727414e+02,1.252377371055644630e+02,1.252377634042768477e+02,1.252377565015146672e+02,1.252377469703547206e+02,1.252377250725867555e+02,1.252377793939075588e+02,1.252377656640455257e+02,1.252377633964330386e+02,1.252377418966863729e+02,1.252377272717439354e+02,1.252377484248990811e+02,1.252377479626587586e+02,1.252377666793857287e+02,1.252377532650774299e+02,1.252377646626584209e+02,1.252377396407195107e+02,1.252377487864120269e+02,1.252377509078792457e+02,1.252377514862305361e+02,1.252377376035014436e+02,1.252377478610564054e+02,1.252377329735182201e+02,1.252377414394093194e+02,1.252377573611751700e+02,1.252377893113782363e+02,1.252377777147190727e+02,1.252377738395262412e+02,1.252377632033013413e+02,1.252377747816523197e+02,1.252377702323257722e+02,1.252377585445337616e+02,1.252377851603102528e+02,1.252377647240363530e+02,1.252377798470162844e+02,1.252377576709207005e+02,1.252377579650790267e+02,1.252377544619395593e+02,1.252377634360255456e+02,1.252377398684998013e+02,1.252377549937612429e+02,1.252377805341719039e+02,1.252377402799570234e+02,1.252377746813832431e+02,1.252377610758787370e+02,1.252377525649099113e+02,1.252377188622270126e+02,1.252377825490390393e+02,1.252377427638036238e+02,1.252377556015724878e+02
3.019951720402016052e-02,1.251177769916246518e+02,1.251177779363223692e+02,1.251178095165637671e+02,1.251178012350738413e+02,1.251177897787270865e+02,1.251177634828087264e+02,1.251178287273349952e+02,1.251178122354897226e+02,1.251178095096774001e+02,1.251177836814146076e+02,1.251177661113196393e+02,1.251177915215116343e+02,1.251177909745467787e+02,1.251178134549943195e+02,1.251177973428279984e+02,1.251178110283504026e+02,1.251177809738483546e+02,1.251177919555589710e+02,1.251177945031169401e+02,1.251177952015656274e+02,1.251177785295359968e+02,1.251177908551026547e+02,1.251177729736960202e+02,1.251177831381812524e+02,1.251178022572377415e+02,1.251178406278991133e+02,1.251178267090374732e+02,1.251178220531024721e+02,1.251178092801117430e+02,1.251178231809078625e+02,1.251178177298672551e+02,1.251178036836981420e+02,1.251178356480692884e+02,1.251178111053267230e+02,1.251178292664764058e+02,1.251178026279558111e+02,1.251178029820374462e+02,1.251177987786107053e+02,1.251178095571894886e+02,1.251177812416162993e+02,1.251177994156961546e+02,1.251178300954399418e+02,1.251177817448282070e+02,1.251178230668335090e+02,1.251178067208470281e+02,1.251177965022240954e+02,1.251177560206162411e+02,1.251178325183522304e+02,1.251177847293012775e+02,1.251178001526328103e+02
3.162277660168379134e-02,1.249864379317808840e+02,1.249864390641919982e+02,1.249864769822628148e+02,1.249864670487015701e+02,1.249864532786131406e+02,1.249864217047722832e+02,1.249865000615740200e+02,1.249864802538767066e+02,1.249864769773329698e+02,1.249864459514287347e+02,1.249864248445948647e+02,1.249864553660544715e+02,1.249864547199996991e+02,1.249864817184607659e+02,1.249864623676287465e+02,1.249864787983537155e+02,1.249864427024123898e+02,1.249864558871197602e+02,1.249864589459995585e+02,1.249864597898233995e+02,1.249864397702341847e+02,1.249864545799615598e+02,1.249864331046318142e+02,1.249864453069204160e+02,1.249864682626444647e+02,1.249865143391059519e+02,1.249864976357472273e+02,1.249864920421266703e+02,1.249864767047950096e+02,1.249864933916264533e+02,1.249864868623257053e+02,1.249864699825608199e+02,1.249865083663173806e+02,1.249864788950902010e+02,1.249865007023745420e+02,1.249864687061351134e+02,1.249864691323952997e+02,1.249864640896584689e+02,1.249864770343382077e+02,1.249864430163323448e+02,1.249864648525673942e+02,1.249865017027184706e+02,1.249864436325512145e+02,1.249864932630003977e+02,1.249864736258575562e+02,1.249864613585561557e+02,1.249864127389139270e+02,1.249865046163697855e+02,1.249864472183518131e+02,1.249864657467004037e+02
3.311311214825911342e-02,1.248426600556445010e+02,1.248426614126724274e+02,1.248427069347409883e+02,1.248426950222214060e+02,1.248426784715161233e+02,1.248426405651385380e+02,1.248427346596310059e+02,1.248427108716992677e+02,1.248427069332232833e+02,1.248426696667795852e+02,1.248426443132682664e+02,1.248426809708481784e+02,1.248426802093058399e+02,1.248427126304339509e+02,1.248426893922834182e+02,1.248427091162179039e+02,1.248426657687612220e+02,1.248426815962845637e+02,1.248426852686554298e+02,1.248426862885563935e+02,1.248426622521032527e+02,1.248426800456345802e+02,1.248426542566969601e+02,1.248426689032312566e+02,1.248426964620087460e+02,1.248427517853871507e+02,1.248427317440697664e+02,1.248427250243839950e+02,1.248427066101141492e+02,1.248427266383924916e+02,1.248427188204195062e+02,1.248426985362921329e+02,1.248427446233144025e+02,1.248427092380357095e+02,1.248427354203182063e+02,1.248426969922900724e+02,1.248426975055055976e+02,1.248426914571447384e+02,1.248427070016043956e+02,1.248426661356377849e+02,1.248426923703636788e+02,1.248427366278762634e+02,1.248426668912621409e+02,1.248427264949617808e+02,1.248427029057568092e+02,1.248426881811571576e+02,1.248426297932789168e+02,1.248427401317371590e+02,1.248426711992839273e+02,1.248426934560562813e+02
3.467368504525316503e-02,1.246852898359335455e+02,1.246852914616105181e+02,1.246853461049683176e+02,1.246853318227786502e+02,1.246853119305068276e+02,1.246852664277508609e+02,1.246853794079232784e+02,1.246853508429868498e+02,1.246853461089473853e+02,1.246853013507831491e+02,1.246852708987791658e+02,1.246853149217825631e+02,1.246853140261856367e+02,1.246853529547112061e+02,1.246853250514176921e+02,1.246853487251191837e+02,1.246852966750791722e+02,1.246853156723738607e+02,1.246853200806748418e+02,1.246853213139738870e+02,1.246852924584364786e+02,1.246853138355824626e+02,1.246852828700738343e+02,1.246853004476945017e+02,1.246853335278800472e+02,1.246853999454743160e+02,1.246853759038667846e+02,1.246853678320381675e+02,1.246853457264750915e+02,1.246853697613920815e+02,1.246853604041986756e+02,1.246853360302499993e+02,1.246853913595053456e+02,1.246853488788330964e+02,1.246853803096763187e+02,1.246853341615831710e+02,1.246853347795757259e+02,1.246853275267270789e+02,1.246853461909558973e+02,1.246852971022960475e+02,1.246853286193902051e+02,1.246853817678971978e+02,1.246852980301770799e+02,1.246853696036991863e+02,1.246853412693633345e+02,1.246853235980135253e+02,1.246852534869758671e+02,1.246853859816241936e+02,1.246853032055357318e+02,1.246853299387635445e+02
3.630780547701013827e-02,1.245130717160269995e+02,1.245130736628500898e+02,1.245131392451359460e+02,1.245131221265515649e+02,1.245130982187763635e+02,1.245130436055402754e+02,1.245131792449871995e+02,1.245131449477400878e+02,1.245131392575581373e+02,1.245130855069211577e+02,1.245130489345797002e+02,1.245131017972160663e+02,1.245131007467490889e+02,1.245131474829877334e+02,1.245131139820668835e+02,1.245131423918773379e+02,1.245130798996382708e+02,1.245131026978453406e+02,1.245131079887602539e+02,1.245131094808650829e+02,1.245130748449976181e+02,1.245131005257140799e+02,1.245130633491346259e+02,1.245130844407718342e+02,1.245131241424683139e+02,1.245132038679452933e+02,1.245131750337930328e+02,1.245131653385487596e+02,1.245131388056041999e+02,1.245131676435300960e+02,1.245131564490753533e+02,1.245131271621962838e+02,1.245131935778842376e+02,1.245131425862287387e+02,1.245131803123033194e+02,1.245131248992959456e+02,1.245131256435658429e+02,1.245131169485751741e+02,1.245131393558851300e+02,1.245130803950253267e+02,1.245131182553078020e+02,1.245131820739056536e+02,1.245130815361202110e+02,1.245131674733390952e+02,1.245131334423879963e+02,1.245131122382266966e+02,1.245130280602863451e+02,1.245131871414447744e+02,1.245130877529803968e+02,1.245131198600624458e+02
3.801893963205612431e-02,1.243246400909811342e+02,1.243246424214861463e+02,1.243247211193748711e+02,1.243247006072294880e+02,1.243246718743267536e+02,1.243246063373207733e+02,1.243247691582743357e+02,1.243247279836360946e+02,1.243247211443605096e+02,1.243246566015515242e+02,1.243246126833239202e+02,1.243246761530653259e+02,1.243246749246807639e+02,1.243247310269358792e+02,1.243246908108014992e+02,1.243247248981486308e+02,1.243246498787466123e+02,1.243246772335101866e+02,1.243246835827080901e+02,1.243246853889173451e+02,1.243246438213018479e+02,1.243246746696183038e+02,1.243246300421842108e+02,1.243246553455445280e+02,1.243247029861048247e+02,1.243247986713100204e+02,1.243247640974273338e+02,1.243247524533255159e+02,1.243247206113530012e+02,1.243247552053104812e+02,1.243247418194538909e+02,1.243247066313593336e+02,1.243247863427436073e+02,1.243247251443672354e+02,1.243247704193373693e+02,1.243247038893597249e+02,1.243247047858532426e+02,1.243246943648805996e+02,1.243247212622204358e+02,1.243246504503416787e+02,1.243246959267831926e+02,1.243247725483347921e+02,1.243246518558094778e+02,1.243247550262017285e+02,1.243247141573246495e+02,1.243246887188910819e+02,1.243245876649197470e+02,1.243247786428621424e+02,1.243246593231661024e+02,1.243246978804675251e+02
3.981071705534973415e-02,1.241185108687130878e+02,1.241185136573234615e+02,1.241186080764379227e+02,1.241185835060727101e+02,1.241185489754884372e+02,1.241184703439401886e+02,1.241186657640873392e+02,1.241186163399065805e+02,1.241186081197004540e+02,1.241185306270579360e+02,1.241184778934319013e+02,1.241185540887787795e+02,1.241185526573639066e+02,1.241186199925286928e+02,1.241185717221560623e+02,1.241186126136752250e+02,1.241185225689994951e+02,1.241185553846572276e+02,1.241185630024402826e+02,1.241185651901656115e+02,1.241185153120835309e+02,1.241185523647549047e+02,1.241184988011221009e+02,1.241185291509202244e+02,1.241185863072358444e+02,1.241187011278102688e+02,1.241186596824108932e+02,1.241186456991041780e+02,1.241186074925053049e+02,1.241186489824642223e+02,1.241186329849302297e+02,1.241185907091662841e+02,1.241186863619103491e+02,1.241186129262076179e+02,1.241186672511172304e+02,1.241185873844276841e+02,1.241185884644669670e+02,1.241185759787369562e+02,1.241186082609302872e+02,1.241185232246607342e+02,1.241185778445276497e+02,1.241186698252992926e+02,1.241185249585231389e+02,1.241186488006574109e+02,1.241185997251518671e+02,1.241185692132309555e+02,1.241184479173173969e+02,1.241186771551686974e+02,1.241185339271225132e+02,1.241185802253678787e+02
4.168693834703354750e-02,1.238930726376558198e+02,1.238930759728484929e+02,1.238931892309655041e+02,1.238931598101160887e+02,1.238931183136802900e+02,1.238930239899438845e+02,1.238932584974953812e+02,1.238931991800511554e+02,1.238931893003720859e+02,1.238930962717757467e+02,1.238930329611701069e+02,1.238931244206141287e+02,1.238931227593827344e+02,1.238932035632823272e+02,1.238931456348677216e+02,1.238931946782255409e+02,1.238930866161523028e+02,1.238931259745069582e+02,1.238931351125337130e+02,1.238931377640402616e+02,1.238930779252529533e+02,1.238931224260507520e+02,1.238930581472832984e+02,1.238930945416632596e+02,1.238931631004892893e+02,1.238933008578595008e+02,1.238932511894070245e+02,1.238932343988031306e+02,1.238931885642197273e+02,1.238932383130847654e+02,1.238932192058055080e+02,1.238931684182163337e+02,1.238932831793624274e+02,1.238931950756813478e+02,1.238932602470448074e+02,1.238931643840256527e+02,1.238931656854360881e+02,1.238931507309033719e+02,1.238931894695481759e+02,1.238930873629572602e+02,1.238931529582395683e+02,1.238932633610204590e+02,1.238930895054827488e+02,1.238932381385694868e+02,1.238931792154395453e+02,1.238931426264930877e+02,1.238929970569163572e+02,1.238932721769257341e+02,1.238931002761054145e+02,1.238931558626757266e+02
4.365158322401661156e-02,1.236465774817695120e+02,1.236465814686055040e+02,1.236467172945799149e+02,1.236466820797018471e+02,1.236466322144181902e+02,1.236465190914593819e+02,1.236468004537350112e+02,1.236467292746861943e+02,1.236467174008990355e+02,1.236466057376127452e+02,1.236465297389335376e+02,1.236466395032294940e+02,1.236466375844432406e+02,1.236467345337330670e+02,1.236466650270398162e+02,1.236467238334922882e+02,1.236465941715075445e+02,1.236466413660109822e+02,1.236466523252917398e+02,1.236466555410829784e+02,1.236465837672156169e+02,1.236466372079528639e+02,1.236465600842876285e+02,1.236466037161853251e+02,1.236466859339669782e+02,1.236468511767266989e+02,1.236467916723565565e+02,1.236467715132727534e+02,1.236467165393713685e+02,1.236467761756792072e+02,1.236467533693142116e+02,1.236466923606870836e+02,1.236468300197941232e+02,1.236467243398730886e+02,1.236468025068854502e+02,1.236466874619338228e+02,1.236466890304124462e+02,1.236466711255793598e+02,1.236467176034750679e+02,1.236465950148567288e+02,1.236466737825774089e+02,1.236468062758206230e+02,1.236465976668694822e+02,1.236467760237588038e+02,1.236467052860752602e+02,1.236466614207024151e+02,1.236464867499784788e+02,1.236468168794208680e+02,1.236466106002385317e+02,1.236466773296891972e+02
4.570881896148751983e-02,1.233771315017651204e+02,1.233771362648346184e+02,1.233772991160760881e+02,1.233772569845448714e+02,1.233771970655660084e+02,1.233770614289500145e+02,1.233773989406707443e+02,1.233773135438635222e+02,1.233772992739743160e+02,1.233771652642514454e+02,1.233770740483427772e+02,1.233772057585826047e+02,1.233772035547449093e+02,1.233773198525010741e+02,1.233772364693512174e+02,1.233773069642390396e+02,1.233771514146777974e+02,1.233772079909951316e+02,1.233772211313890352e+02,1.233772250343947121e+02,1.233771389643956695e+02,1.233772031339815527e+02,1.233771106166872755e+02,1.233771629110092221e+02,1.233772614849221725e+02,1.233774596531435179e+02,1.233773883895677130e+02,1.233773641893990032e+02,1.233772982690868361e+02,1.233773697375937246e+02,1.233773425360217288e+02,1.233772692553839363e+02,1.233774343447717996e+02,1.233773076105355671e+02,1.233774013430582528e+02,1.233772633019561908e+02,1.233772651927330202e+02,1.233772437643209372e+02,1.233772995164429602e+02,1.233771523569886028e+02,1.233772469312925750e+02,1.233774059072720490e+02,1.233771556453633877e+02,1.233773696309813914e+02,1.233772847218441200e+02,1.233772321473908846e+02,1.233770225975108161e+02,1.233774186615801938e+02,1.233771711739918118e+02,1.233772512683484024e+02
4.786300923226385201e-02,1.230826851233480852e+02,1.230826908101847721e+02,1.230828860119900554e+02,1.230828356295440642e+02,1.230827636337899236e+02,1.230826010454078983e+02,1.230830058239548350e+02,1.230829033902209630e+02,1.230828862413568174e+02,1.230827254407683711e+02,1.230826159786733598e+02,1.230827739930972626e+02,1.230827714788144505e+02,1.230829109563225643e+02,1.230828109474247185e+02,1.230828954300035605e+02,1.230827088635329432e+02,1.230827766676112702e+02,1.230827924190943321e+02,1.230827971598587283e+02,1.230826939717486681e+02,1.230827710148145400e+02,1.230826600551468601e+02,1.230827227127793009e+02,1.230828408649777828e+02,1.230830784615869362e+02,1.230829931472345606e+02,1.230829641000692050e+02,1.230828850737851212e+02,1.230829706953104221e+02,1.230829382778978669e+02,1.230828502646479734e+02,1.230830482021948313e+02,1.230828962562725621e+02,1.230830086255270146e+02,1.230828430232286479e+02,1.230828453030857901e+02,1.230828196692236816e+02,1.230828865314393852e+02,1.230827099023709081e+02,1.230828234406450292e+02,1.230830141561512079e+02,1.230827139870475975e+02,1.230829706669633481e+02,1.230828687631045142e+02,1.230828057694007782e+02,1.230825544277014245e+02,1.230830294980485888e+02,1.230827326293975261e+02,1.230828287500698934e+02
5.011872336272722023e-02,1.227610232998953848e+02,1.227610300849162854e+02,1.227612639954887470e+02,1.227612037782186860e+02,1.227611172767965257e+02,1.227609224371169603e+02,1.227614077732518467e+02,1.227612849310068270e+02,1.227612643231952916e+02,1.227610714121008471e+02,1.227609400776768354e+02,1.227611296106689167e+02,1.227611267654432083e+02,1.227612940031168449e+02,1.227611740811109371e+02,1.227612752953351531e+02,1.227610515787303314e+02,1.227611328136750757e+02,1.227611516896903652e+02,1.227611574528118865e+02,1.227610337756426588e+02,1.227611262625645452e+02,1.227609932154787913e+02,1.227610682652955205e+02,1.227612098426832006e+02,1.227614946367179840e+02,1.227613925436974398e+02,1.227613576842081926e+02,1.227612629727135527e+02,1.227613655148117715e+02,1.227613269162868193e+02,1.227612212189982017e+02,1.227614584775042061e+02,1.227612763533992108e+02,1.227614110276184221e+02,1.227612124028564295e+02,1.227612151525840716e+02,1.227611845031405267e+02,1.227612646700629284e+02,1.227610527041745172e+02,1.227611889898633422e+02,1.227614177335745467e+02,1.227610577871238320e+02,1.227613656117462426e+02,1.227612433324597276e+02,1.227611678795063739e+02,1.227608664798340925e+02,1.227614361888888936e+02,1.227610801645191572e+02,1.227611954980015412e+02
5.248074602497725810e-02,1.224097557489637182e+02,1.224097638379905248e+02,1.224100440435756525e+02,1.224099721137007606e+02,1.224098681909301973e+02,1.224096347760612247e+02,1.224102165500105883e+02,1.224100692690942083e+02,1.224100445058063542e+02,1.224098131197623616e+02,1.224096555737625067e+02,1.224098828610727310e+02,1.224098796733811270e+02,1.224100801442315429e+02,1.224099363804755711e+02,1.224100575985954009e+02,1.224097894022018380e+02,1.224098866954588090e+02,1.224099093087100414e+02,1.224099163208453405e+02,1.224097681304569818e+02,1.224098791409352174e+02,1.224097196508285492e+02,1.224098095110399953e+02,1.224099791032364948e+02,1.224103203705777929e+02,1.224101982548670406e+02,1.224101564271865215e+02,1.224100429520307500e+02,1.224101657122900377e+02,1.224101198001011994e+02,1.224099928794287848e+02,1.224102771872059350e+02,1.224100589555548453e+02,1.224102203131981241e+02,1.224099821356986695e+02,1.224099854530845590e+02,1.224099488267318634e+02,1.224100449203369152e+02,1.224097905931707402e+02,1.224099541584377704e+02,1.224102284498102193e+02,1.224097969298629067e+02,1.224101660006995189e+02,1.224100192993720668e+02,1.224099289556260146e+02,1.224095676185575456e+02,1.224102506514846738e+02,1.224098237866802350e+02,1.224099621465887253e+02
5.495408738576245539e-02,1.220263074001923513e+02,1.220263170356063256e+02,1.220266525808345364e+02,1.220265667154585998e+02,1.220264418718823549e+02,1.220261623411677476e+02,1.220268595155772431e+02,1.220266829813561316e+02,1.220266532261727122e+02,1.220263757543503118e+02,1.220261868065868072e+02,1.220264593014994006e+02,1.220264557746356928e+02,1.220266960142675856e+02,1.220265237164859542e+02,1.220266688375904636e+02,1.220263474071093128e+02,1.220264638896710778e+02,1.220264909707751571e+02,1.220264995106038839e+02,1.220263220063934426e+02,1.220264552291426980e+02,1.220262640944524719e+02,1.220263716448245361e+02,1.220265747234028169e+02,1.220269835314412035e+02,1.220268375395307601e+02,1.220267873601768116e+02,1.220266514497364767e+02,1.220267983537490863e+02,1.220267438028694471e+02,1.220265914155116320e+02,1.220269319935831760e+02,1.220266705803905012e+02,1.220268638439275151e+02,1.220265783093146297e+02,1.220265823127868856e+02,1.220265385703533383e+02,1.220266537212483371e+02,1.220263486262861221e+02,1.220265448982366792e+02,1.220268737235674337e+02,1.220263565403747918e+02,1.220267989258463786e+02,1.220266229608894264e+02,1.220265148306043415e+02,1.220260817554683399e+02,1.220269004335588079e+02,1.220263887681324348e+02,1.220265547165723632e+02
5.754399373371569398e-02,1.216079092773575923e+02,1.216079207439321124e+02,1.216083224031894048e+02,1.216082199751945581e+02,1.216080700114585085e+02,1.216077353807123131e+02,1.216085705837847968e+02,1.216083590480588725e+02,1.216083232966951613e+02,1.216079906425481312e+02,1.216077640881804598e+02,1.216080906941263748e+02,1.216080868544411544e+02,1.216083746621779369e+02,1.216081682296314312e+02,1.216083418955597466e+02,1.216079567819481753e+02,1.216080961815365669e+02,1.216081286010120124e+02,1.216081390116612653e+02,1.216079264711615906e+02,1.216080863227208937e+02,1.216078573357052193e+02,1.216079860023790360e+02,1.216082290848869718e+02,1.216087186285556214e+02,1.216085441885901588e+02,1.216084840023440279e+02,1.216083212810251410e+02,1.216084969973346972e+02,1.216084322626063567e+02,1.216082493227108756e+02,1.216086571648099550e+02,1.216083441369299720e+02,1.216085755306437335e+02,1.216082333173096544e+02,1.216082381503796768e+02,1.216081859440218409e+02,1.216083238875442447e+02,1.216079579688237686e+02,1.216081934436644332e+02,1.216085875359042490e+02,1.216079678709581628e+02,1.216084979804720945e+02,1.216082869619051650e+02,1.216081575997807107e+02,1.216076387000667012e+02,1.216086196715805983e+02,1.216080065370378520e+02,1.216082055288016903e+02
6.025595860743578058e-02,1.211515900904326628e+02,1.211516037218704582e+02,1.211520843183038352e+02,1.211519622285451874e+02,1.211517821064396969e+02,1.211513816812528290e+02,1.211523818954030105e+02,1.211521285001202557e+02,1.211520855468956483e+02,1.211516868443728612e+02,1.211514152697099718e+02,1.211518066157023270e+02,1.211518025240842178e+02,1.211521472005269260e+02,1.211518999528487370e+02,1.211521076842032869e+02,1.211516464245271862e+02,1.211518131749576668e+02,1.211518519690910978e+02,1.211518646736505502e+02,1.211516102812597211e+02,1.211518020474655373e+02,1.211515278049276958e+02,1.211516816597824544e+02,1.211519725025387828e+02,1.211525585002083290e+02,1.211523501955099675e+02,1.211522780229580007e+02,1.211520832808207189e+02,1.211522933554211505e+02,1.211522166417308028e+02,1.211519970554713836e+02,1.211524852579149751e+02,1.211521105703801311e+02,1.211523875061229347e+02,1.211519774874295337e+02,1.211519833241160740e+02,1.211519210618314588e+02,1.211520862514838512e+02,1.211516474859274837e+02,1.211519299362001618e+02,1.211524021061382399e+02,1.211516598978657697e+02,1.211522949242114606e+02,1.211520419315166492e+02,1.211518872426946558e+02,1.211512657151403403e+02,1.211524407721061039e+02,1.211517062797332613e+02,1.211519448334127986e+02
6.309573444801933051e-02,1.206541688753733865e+02,1.206541850615503080e+02,1.206547598411470688e+02,1.206546144411586425e+02,1.206543981174196034e+02,1.206539191802581712e+02,1.206551165538441808e+02,1.206548131230324827e+02,1.206547615206951036e+02,1.206542837982130862e+02,1.206539583506796021e+02,1.206544271169394875e+02,1.206544228846545508e+02,1.206548355117565166e+02,1.206545394870236407e+02,1.206547878423384930e+02,1.206542355833645530e+02,1.206544349525565423e+02,1.206544813537610281e+02,1.206544968746845257e+02,1.206541925203929964e+02,1.206544225246733504e+02,1.206540942047728038e+02,1.206542780814848612e+02,1.206546259056426607e+02,1.206553270645247551e+02,1.206550784872532773e+02,1.206549919624845444e+02,1.206547590021911986e+02,1.206550100154173037e+02,1.206549192462842512e+02,1.206546557145641003e+02,1.206552398640345274e+02,1.206547915631033305e+02,1.206551228584600892e+02,1.206546317626131923e+02,1.206546388140713617e+02,1.206545646190844963e+02,1.206547623601680641e+02,1.206542363806259033e+02,1.206545751015350447e+02,1.206551406291473256e+02,1.206542519661540922e+02,1.206550124078009816e+02,1.206547091739507209e+02,1.206545242971785115e+02,1.206537801133864889e+02,1.206551871556338540e+02,1.206543075921017731e+02,1.206545934928571597e+02
6.606934480075957183e-02,1.201122490907941085e+02,1.201122682856697708e+02,1.201129553547060596e+02,1.201127823592509003e+02,1.201125225869014628e+02,1.201119500309759758e+02,1.201133828330950735e+02,1.201130196277615170e+02,1.201129576393675222e+02,1.201123854225508722e+02,1.201119955386341331e+02,1.201125568408765076e+02,1.201125526512366690e+02,1.201130464218215792e+02,1.201126921388026147e+02,1.201129889002387614e+02,1.201123279554025203e+02,1.201125661947596370e+02,1.201126216671115685e+02,1.201126406505127875e+02,1.201122766939521824e+02,1.201125524973109719e+02,1.201121595969183318e+02,1.201123792260771808e+02,1.201127949819672551e+02,1.201136335438946787e+02,1.201133371265285206e+02,1.201132334232276264e+02,1.201129548808470275e+02,1.201132546297452990e+02,1.201131474153133212e+02,1.201128311986507669e+02,1.201135298269290104e+02,1.201129937019601925e+02,1.201133898358206693e+02,1.201128018446235899e+02,1.201128103672548093e+02,1.201127220318542186e+02,1.201129586385480792e+02,1.201123282870974975e+02,1.201127343889588133e+02,1.201134114850102463e+02,1.201123478916815088e+02,1.201132581682326048e+02,1.201128948239782659e+02,1.201126739955476950e+02,1.201117833034078473e+02,1.201134674741588100e+02,1.201124145892969892e+02,1.201127571287707383e+02
6.918309709189363055e-02,1.195222146623882367e+02,1.195222373924840866e+02,1.195230582274801066e+02,1.195228526164995486e+02,1.195225407075582069e+02,1.195218566097041730e+02,1.195235703506274376e+02,1.195231357806684400e+02,1.195230613219689957e+02,1.195223761648160803e+02,1.195219092488867716e+02,1.195225810909442288e+02,1.195225772287364663e+02,1.195231678332989276e+02,1.195227440121363571e+02,1.195230984013712998e+02,1.195223077305271886e+02,1.195225922486520886e+02,1.195226585293697212e+02,1.195226817754840027e+02,1.195222467700824893e+02,1.195225774084566126e+02,1.195221074347821144e+02,1.195223696006036391e+02,1.195228662758824640e+02,1.195238686555883731e+02,1.195235154779341826e+02,1.195233912218190540e+02,1.195230583576508394e+02,1.195234160671225823e+02,1.195232896731226333e+02,1.195229103117311951e+02,1.195237454274663236e+02,1.195231046039411069e+02,1.195235780150377849e+02,1.195228742914859055e+02,1.195228845968706111e+02,1.195227795303681120e+02,1.195230625099073478e+02,1.195223073093023913e+02,1.195227940642920430e+02,1.195236044137007099e+02,1.195223320109386833e+02,1.195234211868080934e+02,1.195229859584054424e+02,1.195227223542850936e+02,1.195216567747830538e+02,1.195236717954245762e+02,1.195224119647169516e+02,1.195228222244089835e+02
7.244359600749898653e-02,1.188802285582993647e+02,1.188802554315600730e+02,1.188812354716562965e+02,1.188809913815408095e+02,1.188806169238037853e+02,1.188798000479188204e+02,1.188818487904386103e+02,1.188813290768542856e+02,1.188812396473476127e+02,1.188804195799941965e+02,1.188798606258798429e+02,1.188806644316517804e+02,1.188806613228541806e+02,1.188813674024330567e+02,1.188808606372965642e+02,1.188812835655234323e+02,1.188803381655924909e+02,1.188806777295067150e+02,1.188807568772039645e+02,1.188807853786269675e+02,1.188802657501210689e+02,1.188806620157209579e+02,1.188801001251763694e+02,1.188804128464881273e+02,1.188810058240952259e+02,1.188822033533565303e+02,1.188817829229567025e+02,1.188816340881849953e+02,1.188812365434168328e+02,1.188816631095565839e+02,1.188815144295984965e+02,1.188810594104692768e+02,1.188820571190918685e+02,1.188812915843355142e+02,1.188818570188441726e+02,1.188810151521802254e+02,1.188810276192565709e+02,1.188809027899026205e+02,1.188812410579223382e+02,1.188803365872437041e+02,1.188809198399273725e+02,1.188818892399252150e+02,1.188803677616576806e+02,1.188816703949739662e+02,1.188811492475078495e+02,1.188808348009397946e+02,1.188795606041463060e+02,1.188819703393059939e+02,1.188804635814215089e+02,1.188809547667542006e+02
7.585775750291835762e-02,1.181822345817274140e+02,1.181822662964579109e+02,1.181834356287641725e+02,1.181831462334250915e+02,1.181826967527380390e+02,1.181817219747259031e+02,1.181841698644041969e+02,1.181835486443394103e+02,1.181834412447998375e+02,1.181824601244433239e+02,1.181817912705400602e+02,1.181827525076393783e+02,1.181827507727163464e+02,1.181835944476006830e+02,1.181829888241020257e+02,1.181834931802120678e+02,1.181823633735393884e+02,1.181827683407111067e+02,1.181828627913253769e+02,1.181828977810636161e+02,1.181822774541192729e+02,1.181827522284111751e+02,1.181820808048810250e+02,1.181824535431154715e+02,1.181831610154368377e+02,1.181845908076002729e+02,1.181840908117706732e+02,1.181839125985665646e+02,1.181834381132798057e+02,1.181839463823390730e+02,1.181837719169680128e+02,1.181832262783788821e+02,1.181844175022096124e+02,1.181835035546593957e+02,1.181841784694459108e+02,1.181831718248793379e+02,1.181831869148921044e+02,1.181830387858399831e+02,1.181834429173576240e+02,1.181823600758784494e+02,1.181830587284574960e+02,1.181842178361844162e+02,1.181823994800835322e+02,1.181839566158274977e+02,1.181833328331899793e+02,1.181829580249453642e+02,1.181814351671587104e+02,1.181843154548193979e+02,1.181825142821655703e+02,1.181831021154547869e+02
7.943282347242813790e-02,1.174239631802605146e+02,1.174240005336667565e+02,1.174253946825258339e+02,1.174250520655723591e+02,1.174245126235092727e+02,1.174233502682703261e+02,1.174262733131712793e+02,1.174255311795486563e+02,1.174254022134347792e+02,1.174242289632670548e+02,1.174234289708262367e+02,1.174245778797239268e+02,1.174245784047710686e+02,1.174255858897386986e+02,1.174248625391575018e+02,1.174254635201981500e+02,1.174241141261727961e+02,1.174245967106767665e+02,1.174247093420205914e+02,1.174247523539248732e+02,1.174240123202003190e+02,1.174245809673635250e+02,1.174237791312982466e+02,1.174242230281684840e+02,1.174250664740689984e+02,1.174267724244336648e+02,1.174261784528118540e+02,1.174259651431510179e+02,1.174253992309827197e+02,1.174260043172159271e+02,1.174258001646163336e+02,1.174251460269170053e+02,1.174265673382944186e+02,1.174254769505890579e+02,1.174262819790673973e+02,1.174250789379096460e+02,1.174250972127802157e+02,1.174249216725803961e+02,1.174254041934552788e+02,1.174241083345209375e+02,1.174249449193465722e+02,1.174263301251483256e+02,1.174241582138407267e+02,1.174260185422362781e+02,1.174252722336192107e+02,1.174248258521439112e+02,1.174230068543769789e+02,1.174264476393542509e+02,1.174242957173173494e+02,1.174249988989109852e+02
8.317637711026708291e-02,1.166009421934695069e+02,1.166009860891027472e+02,1.166026469202113276e+02,1.166022419407047579e+02,1.166015946558588183e+02,1.166002097367545929e+02,1.166036978695264850e+02,1.166028118363310000e+02,1.166026569919963407e+02,1.166012547112159297e+02,1.166002983542665277e+02,1.166016707981484188e+02,1.166016748294076706e+02,1.166028771470470957e+02,1.166020137287192853e+02,1.166027292165236560e+02,1.166011185908953820e+02,1.166016931668808638e+02,1.166018273727895860e+02,1.166018803176199867e+02,1.166009981383248260e+02,1.166016789693176605e+02,1.166007220083631779e+02,1.166012501556670884e+02,1.166022548870813438e+02,1.166042888252248417e+02,1.166035840627427262e+02,1.166033288504716978e+02,1.166026544251852499e+02,1.166033740703967112e+02,1.166031359355562245e+02,1.166023519452940178e+02,1.166040465260150256e+02,1.166027466118474933e+02,1.166037060996158203e+02,1.166022691741551114e+02,1.166022913190798960e+02,1.166020836077519078e+02,1.166026593317527187e+02,1.166011092461049401e+02,1.166021105997713363e+02,1.166037650440631666e+02,1.166011724711262900e+02,1.166033936742096273e+02,1.166025011957181761e+02,1.166019700645991861e+02,1.165997987109814318e+02,1.166039065234528636e+02,1.166013371117839341e+02,1.166021778597043124e+02
8.709635899560805306e-02,1.157085135885781995e+02,1.157085650416781988e+02,1.157105417914253422e+02,1.157100639473134578e+02,1.157092874264561004e+02,1.157076387780111446e+02,1.157117982348676719e+02,1.157107411185691177e+02,1.157105552286353713e+02,1.157088801548261898e+02,1.157077375090514550e+02,1.157093759609225003e+02,1.157093852297681735e+02,1.157108190341064926e+02,1.157097891367301088e+02,1.157106401241071012e+02,1.157087190495852838e+02,1.157094024948284385e+02,1.157095622698664243e+02,1.157096275310831146e+02,1.157085767670320138e+02,1.157093915858210806e+02,1.157082502971423423e+02,1.157088780406604371e+02,1.157100738251420324e+02,1.157124968353362817e+02,1.157116617270935137e+02,1.157113565183531421e+02,1.157105534677440062e+02,1.157114084445459383e+02,1.157111316762348991e+02,1.157101923486902564e+02,1.157122110890514364e+02,1.157106626637586970e+02,1.157118052811091076e+02,1.157100900872304976e+02,1.157101169385110353e+02,1.157098715710410062e+02,1.157105579878085848e+02,1.157087047133146172e+02,1.157099027685309807e+02,1.157118775215306954e+02,1.157087849549446901e+02,1.157114352658895768e+02,1.157103685446044778e+02,1.157097372152222761e+02,1.157071470485921765e+02,1.157120478722158481e+02,1.157089820201156840e+02,1.157099866996018847e+02
9.120108393559096804e-02,1.147418573645423265e+02,1.147419175038713348e+02,1.147442679428386612e+02,1.147437052383895946e+02,1.147427739015659114e+02,1.147408131971545373e+02,1.147457692490250594e+02,1.147445089562615976e+02,1.147442858298591233e+02,1.147422861333311204e+02,1.147409217501864021e+02,1.147428764348636463e+02,1.147428933223528986e+02,1.147446018453854890e+02,1.147433742975813686e+02,1.147443853665139812e+02,1.147420957778349191e+02,1.147429078594037293e+02,1.147430978950234959e+02,1.147431784494620075e+02,1.147419280118936342e+02,1.147429027569278475e+02,1.147415426910550309e+02,1.147422879696948002e+02,1.147437097345470249e+02,1.147465936596517935e+02,1.147456055514215336e+02,1.147452407306915916e+02,1.147442854337637783e+02,1.147452999932394704e+02,1.147449796614879887e+02,1.147438546044797931e+02,1.147462573544876960e+02,1.147444145799349116e+02,1.147457740178530088e+02,1.147437280873272556e+02,1.147437606666780141e+02,1.147434713568995477e+02,1.147442890760444669e+02,1.147420745083055778e+02,1.147435072217179908e+02,1.147458626464956524e+02,1.147421764612204953e+02,1.147453364621842127e+02,1.147440622087548689e+02,1.147433126167413775e+02,1.147402252079668727e+02,1.147460677840592780e+02,1.147424122491572689e+02,1.147436121044763837e+02
9.549925860214358853e-02,1.136960239314680052e+02,1.136960939956967280e+02,1.136988857326846301e+02,1.136982245592188576e+02,1.136971078404174307e+02,1.136947784885754089e+02,1.137006785589405240e+02,1.136991772705716528e+02,1.136989094933891238e+02,1.136965238815979973e+02,1.136948958331499284e+02,1.136972260425215637e+02,1.136972537950905178e+02,1.136992879287272302e+02,1.136978260090562003e+02,1.136990258618132401e+02,1.136962993887544258e+02,1.136972631915828487e+02,1.136974889844913434e+02,1.136975885544039215e+02,1.136961019705823475e+02,1.136972674661924003e+02,1.136956480622500578e+02,1.136965317823150770e+02,1.136982204045020097e+02,1.137016495467821642e+02,1.137004823080488762e+02,1.137000464645388718e+02,1.136989112488701181e+02,1.137001136113369455e+02,1.136997446424017539e+02,1.136983976418172375e+02,1.137012546253933465e+02,1.136990637310768051e+02,1.137006794862979291e+02,1.136982408999840146e+02,1.136982804568664989e+02,1.136979400461941765e+02,1.136989133024083714e+02,1.136962685783452827e+02,1.136979810144723757e+02,1.137007883344002437e+02,1.136963982457208431e+02,1.137001629304089931e+02,1.136986417251338395e+02,1.136977528104457633e+02,1.136940757781408280e+02,1.137010353928567952e+02,1.136966802538001957e+02,1.136981122554871604e+02
1.000000000000000056e-01,1.125659763862998375e+02,1.125660577123180133e+02,1.125693696411028100e+02,1.125685946842532985e+02,1.125672560866477880e+02,1.125644920027721270e+02,1.125715092038153955e+02,1.125697224459481447e+02,1.125694011421517757e+02,1.125665572512347410e+02,1.125646160307884571e+02,1.125673916308550417e+02,1.125674346418312979e+02,1.125698541670236352e+02,1.125681147039469607e+02,1.125695367456676195e+02,1.125662930587967310e+02,1.125674354560834445e+02,1.125677034293228758e+02,1.125678266739143396e+02,1.125660612629238955e+02,1.125674540969551174e+02,1.125655276996876779e+02,1.125665741422730548e+02,1.125685773259833269e+02,1.125726503547158046e+02,1.125712739954810928e+02,1.125707536039654428e+02,1.125694061418140421e+02,1.125708290264837075e+02,1.125704064178303980e+02,1.125687943627684291e+02,1.125721877626059353e+02,1.125695858373559304e+02,1.125715040902072843e+02,1.125685999133691269e+02,1.125686479772750914e+02,1.125682483747879701e+02,1.125694055980494852e+02,1.125662492224744398e+02,1.125682948158304697e+02,1.125716379073676592e+02,1.125664142780694164e+02,1.125708954045158947e+02,1.125690806409797347e+02,1.125680279331582057e+02,1.125636526918767117e+02,1.125719354916241741e+02,1.125667514248502670e+02,1.125684592460012254e+02
1.047128548050899610e-01,1.113466441950127575e+02,1.113467381946538524e+02,1.113506620794244952e+02,1.113497562712720566e+02,1.113481522532232049e+02,1.113448765081930389e+02,1.113532136210387335e+02,1.113510892148595985e+02,1.113507037639292321e+02,1.113473163139506568e+02,1.113450035777232756e+02,1.113483067251978440e+02,1.113483709005907514e+02,1.113512458737294821e+02,1.113491782268753241e+02,1.113508611947747511e+02,1.113470061414639645e+02,1.113483583030657655e+02,1.113486759399396959e+02,1.113488286965563105e+02,1.113467346529706674e+02,1.113483981985339000e+02,1.113461089488304339e+02,1.113473462056815322e+02,1.113497194459267519e+02,1.113545515158557890e+02,1.113529318142694393e+02,1.113523108638131021e+02,1.113507135080308501e+02,1.113523946933001980e+02,1.113519138381678175e+02,1.113499854609195836e+02,1.113540111765406238e+02,1.113509248291394300e+02,1.113531994150046103e+02,1.113497439168340719e+02,1.113498023619058301e+02,1.113493345049635366e+02,1.113507089584930867e+02,1.113469446421392348e+02,1.113493866613000023e+02,1.113533640917416676e+02,1.113471548896443721e+02,1.113524836463666503e+02,1.113503203162269415e+02,1.113490754889165970e+02,1.113438747071389656e+02,1.113537225826334804e+02,1.113475577766676992e+02,1.113495929118585366e+02
1.096478196143185063e-01,1.100329898401035962e+02,1.100330979606476376e+02,1.100377401470748282e+02,1.100366846880779974e+02,1.100347633532061735e+02,1.100308867073672445e+02,1.100407806222633980e+02,1.100382575067536663e+02,1.100377952071246881e+02,1.100337638981389858e+02,1.100310110343426544e+02,1.100349381185834972e+02,1.100350313502224395e+02,1.100384436539541753e+02,1.100359885697440632e+02,1.100379771992947440e+02,1.100334007222458439e+02,1.100349986533718152e+02,1.100353746437913003e+02,1.100355642314181068e+02,1.100330836179375638e+02,1.100350692185825636e+02,1.100323518114893204e+02,1.100338122409953456e+02,1.100366198666032460e+02,1.100423449425384348e+02,1.100404431080791596e+02,1.100397026714384907e+02,1.100378117359298074e+02,1.100397946364880681e+02,1.100392517964666865e+02,1.100369461999028431e+02,1.100417157737721681e+02,1.100380596666948207e+02,1.100407531376637280e+02,1.100366457793176380e+02,1.100367169042665978e+02,1.100361707523482835e+02,1.100378012387197515e+02,1.100333154155544975e+02,1.100362286541602117e+02,1.100409559810427709e+02,1.100335833697065056e+02,1.100399133737874990e+02,1.100373366764588070e+02,1.100358670787020259e+02,1.100296918336769352e+02,1.100413879038917031e+02,1.100340645899567136e+02,1.100364876295291481e+02
1.148153621496882937e-01,1.086200899789293430e+02,1.086202136413377133e+02,1.086256968677331969e+02,1.086244713516809810e+02,1.086221709135224387e+02,1.086175902541266822e+02,1.086293168711562487e+02,1.086263237963891441e+02,1.086257694664804774e+02,1.086209765943979448e+02,1.086177031085002653e+02,1.086223669308067770e+02,1.086224997054219585e+02,1.086265447664284238e+02,1.086236331038857941e+02,1.086259788157731521e+02,1.086205526536643191e+02,1.086224377508711427e+02,1.086228821489253278e+02,1.086231177496818958e+02,1.086201834047209474e+02,1.086225517434430117e+02,1.086193300512671698e+02,1.086210507413384079e+02,1.086243670237570882e+02,1.086311403940029976e+02,1.086289128008638016e+02,1.086280305366877030e+02,1.086257955313379711e+02,1.086281297708699896e+02,1.086275227459641428e+02,1.086247676884062940e+02,1.086304103838901227e+02,1.086260856528189152e+02,1.086292704200311903e+02,1.086243935995292986e+02,1.086244802265205465e+02,1.086238448055050014e+02,1.086257764379343485e+02,1.086204354303042265e+02,1.086239081505061677e+02,1.086295204941760488e+02,1.086207770496583436e+02,1.086282876876193058e+02,1.086252214497015984e+02,1.086234896261354947e+02,1.086161662517646533e+02,1.086300409640663673e+02,1.086213515508439826e+02,1.086242336213405508e+02
1.202264434617413141e-01,1.071032325567941967e+02,1.071033730638765604e+02,1.071098383300128631e+02,1.071084210155776333e+02,1.071056680048588987e+02,1.071002647181311573e+02,1.071141442867925520e+02,1.071105983809481614e+02,1.071099338866875144e+02,1.071042416616975004e+02,1.071003533708479978e+02,1.071058855670635097e+02,1.071060717464188201e+02,1.071108604159462914e+02,1.071074117426780390e+02,1.071101733255555644e+02,1.071037485062701506e+02,1.071059681106439569e+02,1.071064925011575895e+02,1.071067856391488533e+02,1.071033200120890569e+02,1.071061426851633200e+02,1.071023282485973169e+02,1.071043514667138936e+02,1.071082617717003416e+02,1.071162627154907057e+02,1.071136607534631224e+02,1.071126103327852803e+02,1.071099731698957953e+02,1.071127151184768707e+02,1.071120441777082277e+02,1.071087540832724585e+02,1.071154190828299306e+02,1.071103116662933985e+02,1.071140712051948753e+02,1.071082877539990648e+02,1.071083933510349198e+02,1.071076568709089827e+02,1.071099419019059980e+02,1.071035887047598010e+02,1.071077248580031807e+02,1.071143797506650799e+02,1.071040243122331930e+02,1.071129244228131370e+02,1.071092793145378153e+02,1.071072425326557322e+02,1.070985691701866926e+02,1.071150070103181946e+02,1.071047098245481379e+02,1.071081342025387926e+02
1.258925411794167559e-01,1.054780310955587908e+02,1.054781895001282379e+02,1.054857979290034393e+02,1.054841662141392220e+02,1.054808733948995894e+02,1.054745117211864738e+02,1.054909145660968619e+02,1.054867197871297577e+02,1.054859234834636084e+02,1.054791710400655376e+02,1.054745580763709114e+02,1.054811117795666462e+02,1.054813695942830378e+02,1.054870301777480250e+02,1.054829512420241713e+02,1.054861954945923230e+02,1.054785996468371110e+02,1.054812075648891607e+02,1.054818252353691719e+02,1.054821903766173392e+02,1.054781043124422979e+02,1.054814656288533570e+02,1.054769560265452810e+02,1.054793296289545026e+02,1.054839315759843998e+02,1.054933661264444140e+02,1.054903362324007787e+02,1.054890866803203266e+02,1.054859808791184577e+02,1.054891941119759053e+02,1.054884632640491162e+02,1.054845369250902820e+02,1.054923955962267428e+02,1.054863745154952568e+02,1.054908046051844366e+02,1.054839550409373174e+02,1.054840838733297943e+02,1.054832339495631857e+02,1.054859326424123651e+02,1.054783833033143452e+02,1.054833050510937227e+02,1.054911855535172407e+02,1.054789387376076775e+02,1.054894706185597073e+02,1.054851421587959379e+02,1.054827519691556290e+02,1.054724948497696886e+02,1.054919416228450473e+02,1.054797562774800497e+02,1.054838201783093865e+02
1.318256738556407293e-01,1.037405569943150709e+02,1.037407339148036840e+02,1.037496685138737291e+02,1.037477996845037893e+02,1.037438636446775035e+02,1.037363890874446923e+02,1.037557416253464879e+02,1.037507871190303632e+02,1.037498331911377960e+02,1.037418332884437717e+02,1.037363679207642519e+02,1.037441206476445075e+02,1.037444739558225422e+02,1.037511543650327184e+02,1.037463374580024293e+02,1.037501397391404083e+02,1.037411742692974883e+02,1.037442312200224563e+02,1.037449573326676671e+02,1.037454126349860104e+02,1.037406041417253562e+02,1.037446031675504088e+02,1.037392802847145248e+02,1.037420580462952273e+02,1.037474626248682625e+02,1.037585663378678049e+02,1.037550502903285832e+02,1.037535652332374099e+02,1.037499151615417361e+02,1.037536707802412081e+02,1.037528894834395885e+02,1.037482074215542269e+02,1.037574555704679966e+02,1.037503712206290629e+02,1.037555811741190439e+02,1.037474807277511673e+02,1.037476380455503602e+02,1.037466620633610432e+02,1.037498435828094756e+02,1.037408831636832076e+02,1.037467337163250392e+02,1.037560517761854015e+02,1.037415912122890234e+02,1.037540349096557577e+02,1.037489012577631229e+02,1.037461031226826265e+02,1.037339926376494077e+02,1.037569632363944550e+02,1.037425656759157562e+02,1.037473822102723346e+02
1.380384264602884659e-01,1.018874900871229556e+02,1.018876854550677820e+02,1.018981526471526848e+02,1.018960249893982990e+02,1.018913233727623719e+02,1.018825612603462929e+02,1.019053521582007704e+02,1.018995105587943044e+02,1.018983682468383307e+02,1.018889036716558110e+02,1.018824379699006499e+02,1.018915946964442298e+02,1.018920745673799502e+02,1.018999445521548637e+02,1.018942657849561471e+02,1.018987104019638394e+02,1.018881476111108668e+02,1.018917215423507798e+02,1.018925732986661501e+02,1.018931415462614609e+02,1.018874945935234280e+02,1.018922474575463468e+02,1.018859756875896068e+02,1.018892175010127659e+02,1.018955500734719664e+02,1.019085906725971995e+02,1.019045262551382933e+02,1.019027630633785293e+02,1.018984832715922977e+02,1.019028600094768677e+02,1.019020454429061147e+02,1.018964668965932958e+02,1.019073268937027450e+02,1.018990094336348307e+02,1.019051232576510557e+02,1.018955587118886967e+02,1.018957509816711138e+02,1.018946366533558887e+02,1.018983799398740615e+02,1.018877580606330184e+02,1.018947048443860268e+02,1.019057048466352597e+02,1.018886602330004223e+02,1.019033380394615733e+02,1.018972575822794937e+02,1.018939906203575987e+02,1.018797172700147939e+02,1.019068037862275133e+02,1.018898210963369309e+02,1.018955213750703024e+02
1.445439770745927111e-01,9.991628685241569485e+01,9.991649957268661808e+01,9.992873032192885319e+01,9.992632470737530070e+01,9.992071305798248204e+01,9.991046739165835788e+01,9.993725364450298798e+01,9.993037937332495346e+01,9.992901206262007463e+01,9.991783176696030466e+01,9.991019515271206330e+01,9.992099152029638276e+01,9.992163821302739279e+01,9.993089160766167822e+01,9.992420914192511816e+01,9.992938948383024922e+01,9.991696973650728353e+01,9.992113593474228139e+01,9.992213272274811686e+01,9.992284248700919136e+01,9.991622590223774125e+01,9.992186837370581998e+01,9.991449280396459187e+01,9.991826468129508498e+01,9.992566577796435467e+01,9.994094549529418714e+01,9.993626766176046772e+01,9.993417647716552210e+01,9.992917120007030007e+01,9.993425521064553152e+01,9.993343525508811354e+01,9.992679476644404701e+01,9.993951738263851325e+01,9.992977534541134332e+01,9.993693274579918295e+01,9.992565914714730013e+01,9.992589433839057733e+01,9.992463051699431276e+01,9.992902509343250017e+01,9.991645107833595318e+01,9.992468922899368522e+01,9.993765165723127097e+01,9.991759978527150565e+01,9.993488083236650255e+01,9.992768958884052211e+01,9.992388649665866751e+01,9.990709685595628287e+01,9.993897681248377296e+01,9.991898193077818746e+01,9.992571728093108163e+01
1.513561248436207929e-01,9.782536450513563864e+01,9.782559200578076286e+01,9.783984231008277277e+01,9.783714438569592176e+01,9.783045258440473901e+01,9.781850534789406026e+01,9.784991796611443249e+01,9.784184560772496297e+01,9.784020976425442484e+01,9.782702479449606869e+01,9.781802154862482723e+01,9.783072711024388468e+01,9.783159252555692831e+01,9.784244941915126503e+01,9.783460170650594989e+01,9.784062000142583315e+01,9.782604910447511770e+01,9.783088999900041927e+01,9.783205351008980699e+01,9.783294058528322523e+01,9.782520713644403543e+01,9.783189747746176579e+01,9.782324213144646308e+01,9.782761592324187916e+01,9.783624170751433269e+01,9.785409907770996085e+01,9.784874178301500081e+01,9.784626442036149285e+01,9.784042734725319690e+01,9.784631154712899104e+01,9.784552865256435439e+01,9.783763223337292914e+01,9.785249796952712131e+01,9.784111725645834667e+01,9.784947437809245230e+01,9.783621171681052431e+01,9.783649965522022285e+01,9.783507748312474916e+01,9.784022412290211435e+01,9.782536179934344034e+01,9.783511796294583007e+01,9.785036304989596090e+01,9.782682301090217436e+01,9.784712778649911513e+01,9.783863667196439451e+01,9.783422390045832628e+01,9.781451679813575595e+01,9.785196117848774122e+01,9.782846770596584918e+01,9.783641193719323326e+01
1.584893192461113431e-01,9.561429767340563046e+01,9.561453531764976788e+01,9.563108577594837811e+01,9.562808891306227110e+01,9.562011720037153850e+01,9.560622835422887533e+01,9.564297724132970302e+01,9.563352010756265997e+01,9.563156403695450081e+01,9.561604334512861669e+01,9.560545017850606087e+01,9.562037155447634973e+01,9.562152224605547701e+01,9.563423095401617502e+01,9.562503506086386551e+01,9.563200160339565059e+01,9.561494861151008706e+01,9.562055314642404369e+01,9.562190744569535639e+01,9.562301661582210954e+01,9.561400239492375874e+01,9.562192447757882974e+01,9.561179071186707290e+01,9.561684343844926559e+01,9.562686568726209657e+01,9.564767647793716776e+01,9.564157537164845735e+01,9.563864408252332794e+01,9.563185852648908281e+01,9.563864133384308275e+01,9.563795748094035787e+01,9.562857835158619935e+01,9.564589797555241546e+01,9.563264144736139372e+01,9.564237120565242378e+01,9.562680119921597566e+01,9.562715400182921144e+01,9.562556849022898575e+01,9.563157965180870690e+01,9.561404189023534173e+01,9.562557828650210467e+01,9.564346947981606206e+01,9.561589834769530682e+01,9.563970290345113767e+01,9.562969492166962482e+01,9.562459320246603056e+01,9.560151638492614268e+01,9.564539701326468446e+01,9.561785440553386195e+01,9.562720603437556122e+01
1.659586907437560488e-01,9.328402242335768335e+01,9.328426275179113247e+01,9.330341684344119813e+01,9.330012602166591762e+01,9.329064062411954694e+01,9.327454906247281485e+01,9.331742653584400671e+01,9.330637556523343790e+01,9.330403797176595049e+01,9.328580424146532835e+01,9.327336808069360075e+01,9.329085184340102899e+01,9.329237267702403358e+01,9.330721135425403645e+01,9.329646147217941632e+01,9.330449312898278436e+01,9.328458886461051236e+01,9.329105128020640336e+01,9.329262281078419505e+01,9.329401001107227387e+01,9.328353426173215723e+01,9.329290092256134415e+01,9.328106610657505371e+01,9.328687877425656438e+01,9.329848418418426093e+01,9.332266105882023055e+01,9.331575727279336263e+01,9.331229335959267246e+01,9.330443299226925546e+01,9.331221626863444385e+01,9.331171926110211245e+01,9.330059317557558529e+01,9.332070710010040671e+01,9.330531503735781484e+01,9.331660686263971627e+01,9.329837002860708139e+01,9.329880263826487408e+01,9.329705479249405187e+01,9.330405469544389518e+01,9.328339783027396948e+01,9.329701650046104078e+01,9.331796350572896870e+01,9.328575288611466476e+01,9.331359241875668431e+01,9.330181988377263735e+01,9.329594521933405815e+01,9.326899286033284397e+01,9.332028853423328485e+01,9.328807804746809040e+01,9.329906234558734468e+01
1.737800828749375415e-01,9.083704002592084237e+01,9.083727179258859508e+01,9.085935242978379733e+01,9.085578924841459525e+01,9.084451766038793608e+01,9.082594346483681136e+01,9.087582572491736244e+01,9.086294890932971668e+01,9.086015723051475845e+01,9.083878290169191416e+01,9.082421909966343776e+01,9.084465414679202411e+01,9.084665269301765989e+01,9.086393038849723780e+01,9.085139665767445649e+01,9.086061441775717640e+01,9.083745107717568601e+01,9.084486890681803573e+01,9.084668640562769326e+01,9.084842134809798608e+01,9.083628691103638175e+01,9.084734349160389399e+01,9.083356013229567338e+01,9.084021588542499615e+01,9.085360447845805254e+01,9.088159489098896415e+01,9.087384018365740701e+01,9.086975245010259528e+01,9.086068280864812152e+01,9.086956877820082923e+01,9.086938012831716094e+01,9.085620032726559714e+01,9.087947636975098931e+01,9.086166814125286351e+01,9.087472691895330001e+01,9.085342018350758053e+01,9.085395102329454176e+01,9.085205064862098823e+01,9.086017483200814127e+01,9.083589316875473685e+01,9.085194028454893100e+01,9.087640136965207205e+01,9.083887531882231769e+01,9.087134671367523708e+01,9.085752864672791418e+01,9.085079389580361919e+01,9.081940541969891001e+01,9.087920602178324714e+01,9.084163790222099522e+01,9.085450858188553980e+01
1.819700858609983596e-01,8.827761007175395491e+01,8.827781703420315296e+01,8.830316087199996389e+01,8.829936988853314972e+01,8.828599591098462440e+01,8.826464429267008427e+01,8.832248998493895442e+01,8.830753256604013757e+01,8.830420105811704445e+01,8.827920479699770340e+01,8.826219604957213960e+01,8.828601515498118601e+01,8.828862688658519176e+01,8.830868379631913001e+01,8.829411159792267938e+01,8.830463689066604616e+01,8.827776920462805776e+01,8.828624025542274012e+01,8.828833455564856081e+01,8.829050389143094435e+01,8.827649847212538248e+01,8.828952646290930772e+01,8.827352197235641995e+01,8.828110341258164340e+01,8.829648578201984321e+01,8.832876749870959543e+01,8.832013104197832831e+01,8.831531406425311559e+01,8.830489508120379583e+01,8.831498197109370096e+01,8.831526665679795940e+01,8.829967853050875704e+01,8.832650749370831988e+01,8.830598484317509644e+01,8.832102879443841914e+01,8.829620395281820322e+01,8.829685572418586048e+01,8.829482506530283104e+01,8.830421923011677166e+01,8.827573992510474454e+01,8.829460997685400514e+01,8.832309313050009791e+01,8.827950807523912147e+01,8.831727089181723045e+01,8.830109079205819000e+01,8.829340799608097257e+01,8.825696880457508087e+01,8.832647641981954223e+01,8.828278895550693051e+01,8.829782923952635088e+01
1.905460717963247397e-01,8.561191940705123216e+01,8.561207882812774983e+01,8.564102774896937831e+01,8.563708433446002743e+01,8.562124304171180711e+01,8.559681041045473648e+01,8.566365525905222000e+01,8.564634099311214754e+01,8.564236854377573138e+01,8.561321247596521289e+01,8.559340881192093775e+01,8.562108896423067961e+01,8.562448329931233104e+01,8.564768993376813455e+01,8.563079983553511454e+01,8.564274929771740119e+01,8.561169782144169460e+01,8.562131586957202956e+01,8.562371956442783016e+01,8.562643065386002661e+01,8.561032914309411979e+01,8.562564980712788554e+01,8.560712714644860455e+01,8.561571263741841165e+01,8.563330574861510058e+01,8.567037929045952183e+01,8.566085639268327157e+01,8.565518859147923081e+01,8.564327844306903614e+01,8.565465456606781913e+01,8.565563293711332449e+01,8.563722853417637282e+01,8.566801694087232022e+01,8.564446937505007895e+01,8.566172658886455338e+01,8.563289001183240146e+01,8.563369066310768574e+01,8.563156904542533709e+01,8.564238694073466718e+01,8.560906563764299904e+01,8.563120524667073141e+01,8.566426768045245410e+01,8.561381510763207814e+01,8.565759036892593770e+01,8.563869462116909403e+01,8.562997822397466052e+01,8.558782305064212892e+01,8.566834890129430846e+01,8.561771009686496825e+01,8.563523283953216492e+01
1.995262314968879735e-01,8.284821004121093324e+01,8.284829086049268199e+01,8.288118000451511591e+01,8.287719986887115908e+01,8.285847276880774359e+01,8.283065539687613921e+01,8.290760173403154454e+01,8.288763558144091803e+01,8.288290322879842620e+01,8.284899133386531389e+01,8.282601164514755965e+01,8.285807269937720321e+01,8.286245987751168229e+01,8.288921482662165374e+01,8.286970338993603491e+01,8.288318172852112298e+01,8.284743894647193940e+01,8.285828784518838575e+01,8.286103478979687509e+01,8.286442014173056236e+01,8.284598823725018235e+01,8.286396603870824151e+01,8.284260550217084074e+01,8.285226427654872339e+01,8.287228552739705378e+01,8.291466273718161517e+01,8.290428577644465236e+01,8.289762726409242077e+01,8.288408787407556133e+01,8.289682386877439058e+01,8.289878595123715854e+01,8.287709853921259651e+01,8.291225775248517493e+01,8.288537057992967050e+01,8.290507388559062463e+01,8.287168794853748466e+01,8.287267184298430323e+01,8.287052149086559893e+01,8.288292156154464863e+01,8.284403928286612029e+01,8.286995029235798427e+01,8.290819566348231717e+01,8.285000848707605314e+01,8.290057451336843997e+01,8.287857177128280739e+01,8.286874287836775466e+01,8.282016263484293006e+01,8.291311842833337664e+01,8.285463120978656093e+01,8.287497763954455365e+01
2.089296130854039757e-01,7.999684594348876487e+01,7.999680657993296506e+01,8.003394828810205297e+01,8.003009875200875456e+01,8.000800952973881408e+01,7.997651527169810493e+01,8.006471516770123742e+01,8.004178781814249533e+01,8.003615595983829678e+01,7.999683411092563290e+01,7.997026980155239073e+01,8.000727088475154858e+01,8.001290957804279458e+01,8.004363554028822136e+01,8.002117721253192428e+01,8.003626779106214428e+01,7.999530782740282575e+01,8.000745370367602050e+01,8.001057833829585775e+01,8.001480075823236859e+01,7.999380013701072301e+01,8.001484573715063675e+01,7.999030815929239679e+01,8.000109406314017235e+01,8.002375332605355140e+01,8.007194120675221427e+01,8.006079298785832066e+01,8.005298315537037013e+01,8.003768772249991059e+01,8.005182668735078266e+01,8.005514906658277141e+01,8.002964804085532080e+01,8.006957891861033261e+01,8.003904453687746923e+01,8.006142440450415165e+01,8.002291119664796781e+01,8.002412051059367570e+01,8.002203371102523022e+01,8.003617418831929342e+01,7.999093610654736608e+01,8.002117749812360614e+01,8.006525011581010176e+01,7.999841375521087627e+01,8.005659817147274282e+01,8.003106013870288393e+01,8.002005193582286324e+01,7.996430504644652615e+01,8.007118713614741523e+01,8.000389912941771797e+01,8.002743567390480450e+01
2.187761623949552869e-01,7.707029593062111417e+01,7.707008168677920423e+01,7.711174478756326778e+01,7.710825774531299714e+01,7.708226914058394641e+01,7.704683260873106576e+01,7.714746325789026571e+01,7.712125794505280396e+01,7.711456322938298058e+01,7.706912144602073056e+01,7.703854289496935337e+01,7.708107593233519594e+01,7.708828136542499010e+01,7.712341911946056427e+01,7.709766943521411520e+01,7.711442221988289702e+01,7.706771503071405505e+01,7.708119624453777874e+01,7.708473273498005085e+01,7.708999118204035028e+01,7.706618644842978938e+01,7.709075895667918132e+01,7.706269062354205346e+01,7.707463438093368779e+01,7.710012380578659474e+01,7.715460277731715166e+01,7.714283240466438940e+01,7.713368719987364841e+01,7.711653012782555550e+01,7.713207544786564540e+01,7.713724078264066009e+01,7.710732733055236565e+01,7.715239951889203951e+01,7.711793256234206240e+01,7.714320775229022331e+01,7.709895569313508190e+01,7.710044207402256689e+01,7.709854982577590476e+01,7.711458191881868629e+01,7.706211876479383704e+01,7.709730682489799847e+01,7.714788199849505190e+01,7.707145129432164765e+01,7.713811825517603893e+01,7.710858237563536477e+01,7.709634677053304586e+01,7.703267610004118637e+01,7.715504071831425392e+01,7.707795975217611328e+01,7.710507228534376623e+01
2.290867652767773488e-01,7.408300827093299290e+01,7.408254832457447492e+01,7.412893236094760141e+01,7.412611867084282835e+01,7.409563123924624506e+01,7.405603268923256621e+01,7.417026277576161419e+01,7.414046485464659497e+01,7.413251675704910326e+01,7.408019431452275683e+01,7.404516095968946843e+01,7.409384063763786799e+01,7.410299280947077705e+01,7.414299286277666567e+01,7.411359315325945829e+01,7.413200970562709813e+01,7.407904067209226184e+01,7.409385524260315492e+01,7.409783645462148627e+01,7.410437254274572183e+01,7.407754011670985506e+01,7.410614819905875095e+01,7.407418771022649651e+01,7.408728768098397666e+01,7.411576915439844981e+01,7.417696496907629466e+01,7.416480612309437959e+01,7.415411495214520698e+01,7.413502453671968340e+01,7.415192532379781198e+01,7.415954433866413353e+01,7.412454839811111640e+01,7.417507339122849430e+01,7.413643031010852269e+01,7.416479607633439741e+01,7.411417011124969179e+01,7.411599662159861168e+01,7.411447884904640659e+01,7.413253769766951962e+01,7.407191068955380331e+01,7.411271671580452391e+01,7.417048632388430462e+01,7.408350944637722080e+01,7.415954108951423507e+01,7.412551574379558872e+01,7.411203119810599560e+01,7.403968773278809579e+01,7.417911551852765228e+01,7.409123204940300411e+01,7.412231677559540799e+01
2.398832919019489862e-01,7.105115302553120671e+01,7.105035701830588835e+01,7.110156132290599373e+01,7.109982605832540514e+01,7.106417980640608789e+01,7.102026772700308754e+01,7.114921374244111973e+01,7.111552348086718212e+01,7.110610058515555920e+01,7.104609467698985270e+01,7.100616961602429456e+01,7.106161909350758776e+01,7.107317044826245933e+01,7.111848221644306989e+01,7.108506596836333813e+01,7.110508128482256041e+01,7.104537709628452546e+01,7.106146737700447602e+01,7.106592373301708676e+01,7.107402871344297068e+01,7.104396771242114994e+01,7.107716906535729606e+01,7.104095631141896661e+01,7.105516786183099498e+01,7.108675821198990263e+01,7.115500700033260273e+01,7.114279819169829011e+01,7.113032035132549424e+01,7.110927450253258542e+01,7.112740877227143699e+01,7.113824426890101904e+01,7.109742347102734072e+01,7.115362069289540159e+01,7.111062420834275599e+01,7.114223801634234690e+01,7.108459406395806468e+01,7.108683742847560438e+01,7.108593473240604510e+01,7.110612782594908765e+01,7.103633810169361595e+01,7.108348280360596050e+01,7.114913513488316710e+01,7.105068556635126242e+01,7.113695675809329089e+01,7.109792963288450096e+01,7.108321000159433822e+01,7.100148441160776258e+01,7.115953258423358818e+01,7.105985018774954654e+01,7.109530026135239211e+01
2.511886431509579576e-01,6.799221155826440111e+01,6.799096582429234559e+01,6.804695385515675810e+01,6.804681143026377299e+01,6.800529159000653578e+01,6.795700857783940307e+01,6.810168056252040003e+01,6.806382951455093178e+01,6.805267553932108626e+01,6.798415420394337616e+01,6.793892424601632740e+01,6.800175599230601620e+01,6.801623756979481072e+01,6.806729614366516046e+01,6.802949704576565182e+01,6.805095824265549709e+01,6.798411981611960186e+01,6.800135434689951808e+01,6.800631265756787514e+01,6.801633457754462597e+01,6.798287957278381555e+01,6.802127817426246281e+01,6.798046544749709597e+01,6.799568927348330760e+01,6.803044360122258638e+01,6.810594994307891170e+01,6.809415587059829988e+01,6.807961638827400463e+01,6.805666151100567163e+01,6.807581752496481897e+01,6.809080952537310338e+01,6.804335097221678552e+01,6.810530641399135732e+01,6.805787504847717173e+01,6.809284001779396078e+01,6.802754427488687838e+01,6.803029743227209281e+01,6.803032418116336544e+01,6.805271705684259587e+01,6.797272063588530955e+01,6.802696426271559460e+01,6.810115723426946488e+01,6.799037468197106193e+01,6.808772030056098856e+01,6.804317063281813205e+01,6.802727461443400614e+01,6.793553765628558949e+01,6.811367856465994919e+01,6.800125343545859380e+01,6.804144032661055519e+01
2.630267991895381408e-01,6.492440028166605259e+01,6.492256380190475795e+01,6.498312389939944467e+01,6.498521153552613328e+01,6.493706003949854733e+01,6.488447093752026262e+01,6.504570795509279435e+01,6.500347911106932486e+01,6.499029874830587516e+01,6.491241872586493855e+01,6.486152077662772797e+01,6.493231208713946501e+01,6.495033679375386271e+01,6.500754766022734543e+01,6.496500921873150958e+01,6.498765137224526711e+01,6.491339424791536317e+01,6.493154694532373128e+01,6.493702936619396837e+01,6.494937990262454264e+01,6.491241518648691056e+01,6.495665564516083634e+01,6.491092067204277782e+01,6.492699072076882771e+01,6.496488464322581535e+01,6.504767323435346782e+01,6.503690576807090906e+01,6.501999049345677406e+01,6.499526339241309358e+01,6.501512002230843734e+01,6.503541059181463879e+01,6.498043647703050851e+01,6.504805390818783906e+01,6.499623638762678013e+01,6.503458303390054596e+01,6.496103658010595439e+01,6.496441151596569341e+01,6.496576983226069046e+01,6.499036906815382508e+01,6.489909831263202022e+01,6.496122545821759786e+01,6.504455249595950761e+01,6.492069315832921461e+01,6.502986752272313709e+01,6.497928289246743816e+01,6.496232340612979783e+01,6.486007576229633287e+01,6.505962125310468025e+01,6.493361124009877017e+01,6.497885982602916499e+01
2.754228703338166273e-01,6.186592881651204578e+01,6.186332903592854393e+01,6.192803379550481679e+01,6.193312111862087477e+01,6.187755562321704161e+01,6.182087608232107812e+01,6.199927298884744431e+01,6.195252460462418753e+01,6.193697926975367096e+01,6.184890932608330161e+01,6.179206379199315080e+01,6.187132685395740594e+01,6.189358804695401517e+01,6.195731055976452240e+01,6.190969694712634208e+01,6.193311684412104512e+01,6.185131896925369688e+01,6.187004616255426015e+01,6.187606949589052618e+01,6.189122970303673554e+01,6.185070438570291884e+01,6.190146264023952227e+01,6.185052299804750930e+01,6.186719503637471718e+01,6.190810715475902271e+01,6.199796962437540770e+01,6.198900616693773458e+01,6.196935592666255133e+01,6.194310820971688969e+01,6.196321574447651415e+01,6.199017133835678095e+01,6.192674954769029938e+01,6.199969506660418261e+01,6.194370878934567770e+01,6.198537613751849307e+01,6.190304499192849619e+01,6.190717579200922671e+01,6.191036964096802819e+01,6.193710348597194582e+01,6.183349582298662028e+01,6.190429384911383437e+01,6.199724206998609333e+01,6.185973797674458297e+01,6.198136662719107903e+01,6.192426484463179293e+01,6.190641729080524414e+01,6.179334882373677118e+01,6.201536102715039078e+01,6.187508404087999025e+01,6.192564046897545893e+01
2.884031503126605611e-01,5.883411238895799045e+01,5.883054108882877387e+01,5.889870888311247654e+01,5.890770066716688547e+01,5.884394319572819398e+01,5.878356577454272269e+01,5.897939457273721331e+01,5.892808714018246263e+01,5.890979077023777677e+01,5.881074078632305202e+01,5.874779227401661075e+01,5.883593916438447735e+01,5.886320226999065852e+01,5.893373322020413241e+01,5.888074074791357759e+01,5.890436990689601515e+01,5.881512590968912235e+01,5.883394220543704023e+01,5.884051784440683264e+01,5.885904172714386107e+01,5.881498460085605728e+01,5.887295419328197710e+01,5.881658214323876877e+01,5.883352451675889228e+01,5.887722105062882605e+01,5.897366082522566444e+01,5.896745688871455826e+01,5.894466049799984120e+01,5.891728440052978044e+01,5.893704791158970124e+01,5.897227626958854074e+01,5.889943715960097137e+01,5.897707891423063131e+01,5.891735085072011913e+01,5.896216862142123460e+01,5.887061895777059561e+01,5.887566496905024138e+01,5.888131309811911507e+01,5.891001056965226468e+01,5.879304480666996824e+01,5.887327494132063066e+01,5.897617586229674913e+01,5.882470198238110726e+01,5.895922690723995885e+01,5.889518326348735400e+01,5.887669120755796826e+01,5.875274866393569084e+01,5.899793947157695584e+01,5.884294007278387539e+01,5.889893165805801090e+01
3.019951720402015982e-01,5.584438496865807622e+01,5.583959443806929102e+01,5.591025823794601735e+01,5.592418650393684487e+01,5.585150386170182912e+01,5.578801754214345010e+01,5.600114882845753783e+01,5.594537403846763368e+01,5.592388911657914718e+01,5.581314486998331148e+01,5.574410974679535968e+01,5.584141348610114619e+01,5.587449794356208344e+01,5.595205723581277368e+01,5.589342552865436176e+01,5.591650461515508397e+01,5.582018452255389462e+01,5.583843909747171352e+01,5.584557398277711826e+01,5.586808841548695170e+01,5.582062111542461480e+01,5.588649430384765537e+01,5.582453054995986008e+01,5.584131924117305346e+01,5.588744346031171517e+01,5.598962327243298631e+01,5.598731510348321905e+01,5.596090104085670447e+01,5.593295486541884287e+01,5.595162303577183138e+01,5.599698077585306777e+01,5.591374127043808073e+01,5.599508759755406118e+01,5.593229490849834207e+01,5.597996921992399422e+01,5.587890682881549509e+01,5.588505574873854442e+01,5.589390164729867649e+01,5.592427160853227974e+01,5.579301144849265626e+01,5.588337191493206291e+01,5.599634578614444536e+01,5.583089221065903729e+01,5.597851283015400981e+01,5.590719249884023156e+01,5.588836888104297174e+01,5.575382976865477502e+01,5.602245352947338120e+01,5.585257510343613063e+01,5.591396195348536935e+01
3.162277660168379412e-01,5.290929275462422510e+01,5.290299254160919418e+01,5.297488297284466796e+01,5.299488395325112577e+01,5.291264188172079486e+01,5.284683954421156216e+01,5.307667218305246593e+01,5.301668194831962921e+01,5.299151597680050685e+01,5.286847902038629599e+01,5.279359830041094881e+01,5.290015208515704614e+01,5.293990063759405018e+01,5.302462177403688059e+01,5.296014340862388536e+01,5.298170107594989275e+01,5.287900991212767110e+01,5.289586558403576078e+01,5.290356459199456651e+01,5.293076366863804338e+01,5.288011028602906549e+01,5.295455340770704566e+01,5.288691771169954592e+01,5.290303838425742811e+01,5.295110811870328860e+01,5.305780677132399603e+01,5.306069888543544977e+01,5.303012550936064429e+01,5.300235597668675069e+01,5.301901910218706604e+01,5.307660535959922754e+01,5.298200125260444082e+01,5.306564225114998834e+01,5.300074861298572415e+01,5.305085442497367865e+01,5.294016672485783914e+01,5.294763735772392721e+01,5.296055372188682497e+01,5.299216634079774479e+01,5.284580960934034266e+01,5.294689069824192984e+01,5.306978676106265169e+01,5.289073152584364834e+01,5.305134529223474971e+01,5.297253992004580425e+01,5.295376151475085180e+01,5.280931017238571457e+01,5.310105692910126152e+01,5.291651507424213463e+01,5.298303384932862770e+01
3.311311214825911065e-01,5.003758472486001097e+01,5.002943925286390936e+01,5.010099055615503261e+01,5.012826165811782886e+01,5.003599408349720790e+01,4.996886124892956360e+01,5.021427122145311728e+01,5.015050390194222274e+01,5.012110659096632759e+01,4.998533796318012890e+01,4.990513240238173154e+01,5.002081039207163826e+01,5.006804280047388289e+01,5.015997148987875676e+01,5.008949861131700487e+01,5.010833878603214231e+01,5.000037161744146630e+01,5.001478989169054046e+01,5.002306006631400237e+01,5.005569153606884925e+01,5.000218260439193330e+01,5.008580539031032686e+01,5.001250141808866800e+01,5.002736162429269484e+01,5.007677857990015013e+01,5.018636573931381406e+01,5.019589749137501400e+01,5.016054185155307721e+01,5.013389963631467339e+01,5.014750117410317642e+01,5.021963208988881178e+01,5.011275891194692633e+01,5.019681851212888546e+01,5.013110069575194672e+01,5.018308492449334324e+01,5.006288291052579353e+01,5.007192724144958618e+01,5.008991167589583426e+01,5.012218575360619610e+01,4.996011633840438293e+01,5.007234822188939916e+01,5.020468474434328243e+01,5.001286082988920612e+01,5.018600912940591030e+01,5.009967558042429658e+01,5.008136822319664105e+01,4.992816806091079940e+01,5.024206783735309045e+01,5.004351853476099876e+01,5.011461981538000288e+01
3.467368504525316641e-01,4.723355306138383014e+01,4.722318035340218501e+01,4.729256920131659570e+01,4.732830137203338694e+01,4.722579485439292313e+01,4.715847218195019508e+01,4.741779412783305503e+01,4.735089412842202705e+01,4.731665561165706180e+01,4.716792131531224186e+01,4.708324348434841511e+01,4.720766797329131492e+01,4.726311684352666020e+01,4.736222138960901162e+01,4.728566773652590172e+01,4.730037032045642320e+01,4.718865518525586822e+01,4.719939134176473772e+01,4.720824827690921666e+01,4.724708937660675190e+01,4.719115820048215681e+01,4.728447721865887132e+01,4.720558859779000471e+01,4.721854356844460909e+01,4.726861817755482065e+01,4.737905797407013608e+01,4.739674310432975801e+01,4.735588873102467034e+01,4.733153241745765172e+01,4.734089875155151361e+01,4.743005761937684639e+01,4.731011952454892366e+01,4.739222726643874495e+01,4.732728509150435769e+01,4.738048473579493702e+01,4.725114131721593935e+01,4.726204547330865324e+01,4.728620342412351363e+01,4.731840428828948575e+01,4.714024186603535327e+01,4.726383722920664354e+01,4.740474703604982665e+01,4.720149494197814732e+01,4.738632193915339030e+01,4.729261972813839066e+01,4.727523197441080782e+01,4.711498562627954811e+01,4.744933750682028517e+01,4.723793149788343015e+01,4.731271368919880160e+01
3.630780547701014105e-01,4.449680301531083160e+01,4.448377466201935704e+01,4.454900203435558836e+01,4.459428427763576508e+01,4.448167564963622311e+01,4.441538775677584994e+01,4.468644436410587417e+01,4.461727042646907648e+01,4.457752086058681584e+01,4.441583618088732521e+01,4.432791165575644499e+01,4.446043298147295530e+01,4.452466085063358037e+01,4.463085774332839151e+01,4.454819472389463897e+01,4.455713541049271953e+01,4.444365440352305541e+01,4.444926744528492435e+01,4.445874385896998859e+01,4.450456373421114620e+01,4.444673354017542977e+01,4.455013064023958691e+01,4.446580517332802884e+01,4.447620037615848787e+01,4.452619515104308334e+01,4.463509071990731059e+01,4.466242458768594759e+01,4.461524919634553754e+01,4.459453203047315384e+01,4.459842471967983357e+01,4.470718351833405535e+01,4.457354829068140845e+01,4.465084197260552656e+01,4.458858362705764478e+01,4.464226307092220480e+01,4.450444345930003465e+01,4.451752708260106317e+01,4.454903741199832723e+01,4.458029124130422360e+01,4.438593164186900708e+01,4.452082689196946319e+01,4.466901616848640799e+01,4.445621150488737783e+01,4.465144538057663937e+01,4.455076756338329602e+01,4.453473116475897342e+01,4.436971816163630677e+01,4.472206057616805452e+01,4.449947353441004338e+01,4.457661807365468576e+01
3.801893963205612570e-01,4.182263725424301271e+01,4.180647959252932111e+01,4.186550431883063084e+01,4.192120004110210374e+01,4.179908201174650628e+01,4.173502678780359076e+01,4.201522090415429744e+01,4.194483797777544254e+01,4.189884893659991860e+01,4.172451783222700783e+01,4.163496465801816271e+01,4.177466154773174623e+01,4.184796097934084713e+01,4.196115794100398944e+01,4.187240405804328702e+01,4.187379918822022518e+01,4.176097615194499468e+01,4.175985888524720480e+01,4.177001494148479566e+01,4.182352115085782174e+01,4.176438269007852000e+01,4.187806024717237818e+01,4.178847982322953669e+01,4.179571248126840999e+01,4.184490494296037610e+01,4.194959602361177531e+01,4.198792747077102661e+01,4.193349236520676016e+01,4.191792580843436156e+01,4.191511906570659818e+01,4.204602935297580046e+01,4.189828579116822027e+01,4.196745740729986096e+01,4.191005167632651762e+01,4.196346218093648872e+01,4.181814161703435673e+01,4.183375520925645219e+01,4.187381360815501807e+01,4.190314489752802984e+01,4.169278170502801828e+01,4.183858254603833160e+01,4.199231271928752562e+01,4.177235693572233544e+01,4.197632420754042215e+01,4.186931450625121442e+01,4.185499164834416064e+01,4.168807165868729214e+01,4.205521150201965241e+01,4.182363862079909467e+01,4.190135335945931416e+01
3.981071705534973137e-01,3.920320903041681504e+01,3.918340529117450188e+01,3.923433346914723074e+01,3.930093335289441825e+01,3.917045839703368415e+01,3.910965485833627042e+01,3.939613575580162319e+01,3.932578571040435378e+01,3.927277386319776298e+01,3.908641899634517358e+01,3.899723161360007850e+01,3.914294047857890746e+01,3.922522291421029905e+01,3.934537911667304400e+01,3.925058326771465289e+01,3.924256503186158085e+01,3.913320741294006666e+01,3.912364181789970985e+01,3.913457598187382303e+01,3.919634356639036810e+01,3.913652471450610193e+01,3.926046059308129088e+01,3.916579588714083826e+01,3.916939557368407065e+01,3.921715845514113852e+01,3.931488187243550669e+01,3.936525084580133438e+01,3.930249499162670190e+01,3.929368362228065337e+01,3.928306670571524251e+01,3.943852180814359087e+01,3.927653348528523480e+01,3.933393078362689010e+01,3.928371848673059219e+01,3.933618031935719728e+01,3.918464480865745969e+01,3.920316478939651716e+01,3.925290067096414504e+01,3.927929961262837111e+01,3.905341584563797142e+01,3.920935517614677934e+01,3.936645927978425163e+01,3.914222155092326716e+01,3.935290523913552363e+01,3.924045222617547068e+01,3.922807210558335811e+01,3.906264147992221325e+01,3.944075827155507596e+01,3.920286258385314682e+01,3.927884232966313505e+01
4.168693834703355305e-01,3.662951598403560638e+01,3.660550899518322865e+01,3.664683530942139811e+01,3.672429886310034419e+01,3.658726607202603276e+01,3.653036568129961381e+01,3.682027297484437156e+01,3.675132111294799131e+01,3.669045481052541646e+01,3.649303345417592936e+01,3.640651501387355893e+01,3.655689646612511012e+01,3.664758103453511495e+01,3.677477992237626836e+01,3.667400095134526339e+01,3.665472639440484670e+01,3.655190965250313440e+01,3.653215173658295356e+01,3.654400986646182758e+01,3.661439345238838428e+01,3.655452499745354089e+01,3.668843136979538144e+01,3.658878323363239105e+01,3.658850822410922632e+01,3.663439960972461051e+01,3.672251687429441347e+01,3.678546543647068034e+01,3.671320870257719804e+01,3.671275299676898385e+01,3.669345221146365077e+01,3.687552850407811178e+01,3.669947546328280907e+01,3.674126921726514183e+01,3.670062868557764091e+01,3.675163195962863938e+01,3.659545920402229768e+01,3.661728083618488228e+01,3.667764483035896461e+01,3.670017004427509733e+01,3.645948830624843851e+01,3.662440631446030892e+01,3.678235186370041987e+01,3.655705193910108619e+01,3.677220253615052314e+01,3.665540025406025393e+01,3.664499140741478556e+01,3.648488253251678515e+01,3.686971841513413750e+01,3.662852543561236729e+01,3.669994029591131124e+01
4.365158322401658797e-01,3.409416025897225921e+01,3.406535528779171074e+01,3.409623960264466547e+01,3.418384732422519079e+01,3.404275047095243423e+01,3.398982718439471284e+01,3.428060239135690068e+01,3.421446025903496491e+01,3.414486988843803061e+01,3.393767114030002574e+01,3.385629763783648372e+01,3.400994662550598946e+01,3.410786669597554521e+01,3.424239065681599925e+01,3.413567789172117273e+01,3.410347174986227259e+01,3.401035818358784724e+01,3.397875440818261694e+01,3.399173342934018649e+01,3.407076613259324205e+01,3.401145099194771859e+01,3.415474224385651780e+01,3.405007597197777613e+01,3.404601710878458931e+01,3.408986666204886973e+01,3.416615316295723659e+01,3.424152630309527012e+01,3.415848811515947858e+01,3.416785562468781023e+01,3.413936365992147159e+01,3.434965625475701501e+01,3.416005409519962654e+01,3.418247595748808010e+01,3.415364222666462979e+01,3.420295615930577782e+01,3.404397683709974842e+01,3.406950590808342128e+01,3.414112799139769550e+01,3.415904651666352976e+01,3.390442798578343542e+01,3.407678533793549747e+01,3.423279465002309507e+01,3.400982078544294751e+01,3.422712456484477883e+01,3.410718874274708412e+01,3.409851844076620608e+01,3.394783614469086785e+01,3.433497189926751503e+01,3.409370991253718586e+01,3.415723258555370734e+01
4.570881896148749624e-01,3.159459029328115420e+01,3.156035798840175843e+01,3.158090358700062694e+01,3.167715289223997388e+01,3.153516175250552322e+01,3.148550968457096744e+01,3.177524607516737376e+01,3.171327681939775900e+01,3.163407018942615778e+01,3.141868977706195665e+01,3.134489216766076680e+01,3.150049400714132020e+01,3.160384603222905042e+01,3.174623434473330263e+01,3.163361633040079468e+01,3.158714254278855194e+01,3.150673344820346955e+01,3.146186739103227481e+01,3.147620842495128812e+01,3.156349615988975899e+01,3.150529195035539587e+01,3.165706755108681136e+01,3.154715188759323041e+01,3.153982950383229422e+01,3.158179979661831638e+01,3.164477575154927536e+01,3.173153872518110319e+01,3.163638003282842703e+01,3.165675189926922073e+01,3.161904373557177905e+01,3.185852012473642958e+01,3.165620500699835560e+01,3.165585193695780220e+01,3.164069677144678394e+01,3.168846898343453589e+01,3.152871301055658648e+01,3.155835828538016941e+01,3.164138130560136730e+01,3.165434126821927308e+01,3.138662963758205393e+01,3.156456389877130064e+01,3.171579914629994690e+01,3.149846245650901366e+01,3.171576405216571715e+01,3.159389509210656755e+01,3.158643247877883198e+01,3.144933011315710658e+01,3.183453092625741832e+01,3.159642694407276053e+01,3.164830856780787727e+01
4.786300923226382564e-01,2.913628564259228781e+01,2.909596604383509444e+01,2.910744613848581963e+01,2.921003466715036367e+01,2.907087739723810316e+01,2.902286055747754290e+01,2.931063820391601027e+01,2.925405859672267184e+01,2.916434324404360723e+01,2.894263378746149940e+01,2.887849193317679308e+01,2.903501974882279768e+01,2.914138402269510664e+01,2.929244718651245094e+01,2.917393765686142260e+01,2.911238762523204926e+01,2.904721893351056394e+01,2.898808211680492875e+01,2.900404668562425314e+01,2.909867281408027040e+01,2.904209869770836505e+01,2.920114663815617817e+01,2.908551591118222390e+01,2.907594860924161395e+01,2.911654459154408769e+01,2.916580979195471812e+01,2.926191874614475097e+01,2.915331618478505860e+01,2.918542483500975493e+01,2.913903082946889356e+01,2.940793296590167216e+01,2.919400253560480607e+01,2.916819108183969078e+01,2.916798075431323412e+01,2.921479951118980978e+01,2.905643748557272588e+01,2.909060745867754960e+01,2.918450756116497402e+01,2.919272891381012869e+01,2.891254615439121167e+01,2.909397800431965209e+01,2.923779125403151014e+01,2.902902784996020458e+01,2.924459315713055574e+01,2.912178249441160460e+01,2.911470671516787334e+01,2.899511667376350488e+01,2.937470986796741101e+01,2.914276555642407374e+01,2.917896521454681036e+01
5.011872336272722439e-01,2.673510027762622698e+01,2.668801071854986873e+01,2.669297125075022947e+01,2.679891704386563944e+01,2.666663180641820219e+01,2.661764477291570685e+01,2.690377362471462419e+01,2.685357588893704062e+01,2.675249107268238546e+01,2.652648791618105406e+01,2.647334449018631375e+01,2.663028422119530703e+01,2.673674769707745469e+01,2.689750464660179219e+01,2.677313483696629248e+01,2.669641287553130837e+01,2.664821966099676587e+01,2.657439478618105611e+01,2.659221724612116233e+01,2.669267980982910515e+01,2.663825603041470558e+01,2.680308070022385536e+01,2.668104453898412842e+01,2.667076282532386600e+01,2.671076057396334136e+01,2.674727552027173871e+01,2.684964472221646403e+01,2.672640520831102862e+01,2.677038976905040712e+01,2.671639034262365087e+01,2.701421811724289412e+01,2.678992368940822999e+01,2.673706156877159401e+01,2.675222043558506257e+01,2.679910555024444818e+01,2.664440102131413113e+01,2.668351020092345749e+01,2.678692429466454783e+01,2.679137962480493584e+01,2.649889683644479987e+01,2.668168530698103069e+01,2.681592279501178666e+01,2.661796700655267855e+01,2.683075905234408509e+01,2.670754550576360487e+01,2.669982173670302927e+01,2.660117003669565605e+01,2.697239332612616280e+01,2.674918112985487539e+01,2.676554599470632567e+01
5.248074602497725394e-01,2.441783107543498232e+01,2.436328351732875674e+01,2.436543957194312071e+01,2.447138336801221925e+01,2.434991583762922218e+01,2.429652222840000064e+01,2.458259914129958901e+01,2.453952350401263871e+01,2.442628570697309698e+01,2.419811114250543227e+01,2.415613531382296486e+01,2.431371340721561225e+01,2.441711691697845055e+01,2.458862031773760393e+01,2.445850362205050743e+01,2.436738300099455756e+01,2.433677597328137665e+01,2.424861491901581445e+01,2.426842536763548708e+01,2.437263614507435960e+01,2.432095670491397144e+01,2.448983140513756140e+01,2.436055990677473204e+01,2.435153518505821069e+01,2.439180709941901526e+01,2.441804727542652387e+01,2.452265489344315696e+01,2.438387533149477804e+01,2.443919191856558015e+01,2.437909836281895082e+01,2.470470134489306346e+01,2.447129730423121075e+01,2.439122272969691352e+01,2.442114093632223870e+01,2.446942690514482166e+01,2.432071818754062775e+01,2.436520955416299827e+01,2.447579974228336397e+01,2.447834183694079613e+01,2.417306955247141786e+01,2.435520404865229693e+01,2.447853899788381327e+01,2.429260302331437771e+01,2.450252948277328713e+01,2.437872749562228591e+01,2.436926970460680408e+01,2.429421918615191700e+01,2.465545817144792551e+01,2.444299132145706821e+01,2.443547290440867670e+01
5.495408738576245122e-01,2.222014729320795468e+01,2.215748372458403637e+01,2.216133369187827995e+01,2.226404764580256312e+01,2.215669110815337461e+01,2.209500095779043960e+01,2.238368790720658197e+01,2.234827924570932112e+01,2.222224593729512065e+01,2.199399753061353380e+01,2.196175632572543179e+01,2.212113456950621782e+01,2.221844680585794407e+01,2.240147032196562193e+01,2.226589787696713785e+01,2.216211661244608422e+01,2.214833041015113224e+01,2.204710442084446242e+01,2.206881984634267013e+01,2.217419888852508336e+01,2.212602315518032370e+01,2.229706167135869066e+01,2.215977155165906254e+01,2.215423478498949450e+01,2.219546632684907905e+01,2.221537162020656098e+01,2.231753166635773766e+01,2.216280048233376831e+01,2.222823172386686963e+01,2.216372862073301064e+01,2.251551421166154654e+01,2.227408709244082985e+01,2.216831164931932108e+01,2.221124155854383275e+01,2.226232393403324039e+01,2.212205169515232228e+01,2.217244213080192594e+01,2.228683640027666257e+01,2.229021554904678482e+01,2.197088007195470283e+01,2.215068222928186614e+01,2.226293272039362492e+01,2.208893755929172897e+01,2.229701738683272438e+01,2.217145914500519766e+01,2.215938543634026558e+01,2.210966245840272038e+01,2.246048905176497357e+01,2.226022357554236919e+01,2.222510246231963293e+01
5.754399373371569260e-01,2.018142820542203708e+01,2.011008491440397350e+01,2.012020175590661708e+01,2.021728556783200048e+01,2.012599452298925584e+01,2.005231386674142158e+01,2.034677705004411408e+01,2.031955031371709453e+01,2.018030693784145413e+01,1.995393847380999830e+01,1.992806389528514188e+01,2.009145893037136332e+01,2.018024505296012805e+01,2.037482998723785244e+01,2.023438381183507673e+01,2.012065057425259695e+01,2.012143359645900631e+01,2.000943043213484174e+01,2.003261850309514003e+01,2.013631633750300409e+01,2.009264492673388602e+01,2.026387927663750332e+01,2.011813491176133084e+01,2.011827244115045943e+01,2.016059763415910311e+01,2.017925456687737906e+01,2.027405141106475384e+01,2.010367503404569689e+01,2.017748221272763587e+01,2.011003277546301149e+01,2.048626560014776032e+01,2.023758648127789073e+01,2.010936984643571179e+01,2.016245419174205722e+01,2.021739183590493028e+01,2.008817707827476440e+01,2.014512996538554646e+01,2.025898476558586481e+01,2.026669273078933031e+01,1.993128112349084091e+01,2.010757451888868985e+01,2.020994498148041885e+01,2.004635161995859249e+01,2.025474428558483453e+01,2.012510005175643002e+01,2.011006221345166267e+01,2.008642105783371434e+01,2.042736122583042047e+01,2.024037514306244745e+01,2.017445600228659686e+01
6.025595860743577781e-01,1.833688086476998080e+01,1.825649124266019285e+01,1.827652234889238159e+01,1.836720091136712796e+01,1.829185666108368835e+01,1.820358619255633670e+01,1.850661011840033510e+01,1.848832319256540657e+01,1.833579678071830443e+01,1.811300294952149059e+01,1.808806657984744959e+01,1.825875279637094550e+01,1.833765834384509574e+01,1.854255827453901873e+01,1.839821391784053617e+01,1.827810358851956352e+01,1.828981463157159837e+01,1.817035811723250660e+01,1.819408771784164713e+01,1.829335617278468717e+01,1.825543508576537377e+01,1.842487943803110184e+01,1.827099880704174950e+01,1.827853725121792294e+01,1.832116424036936309e+01,1.834420334653705353e+01,1.842703729949379721e+01,1.824225536008377446e+01,1.832250203942257016e+01,1.825285903615571215e+01,1.865198164970184891e+01,1.839644687662914535e+01,1.825063664590108914e+01,1.831009869629969344e+01,1.836910310294026871e+01,1.825385706584315315e+01,1.831827897093366175e+01,1.842650891549570602e+01,1.844239644396381195e+01,1.808845143553045887e+01,1.826064725726426374e+01,1.835581882300096623e+01,1.819960523183223344e+01,1.841145395509099814e+01,1.827421411484387193e+01,1.825674774622216390e+01,1.825910860832763660e+01,1.859111764425532698e+01,1.841847442409757107e+01,1.831921149796384896e+01
6.309573444801933606e-01,1.670848003356366362e+01,1.661901769988243061e+01,1.665053355020803494e+01,1.673638815626258847e+01,1.667414914583515184e+01,1.657082339812651028e+01,1.688373159783894550e+01,1.687571716374423403e+01,1.671031521615675075e+01,1.649243359037532741e+01,1.646114438877280151e+01,1.664331228557609776e+01,1.671243250051625040e+01,1.692455115512471409e+01,1.677772919926605866e+01,1.665546579624899692e+01,1.667341619590515478e+01,1.655078780629392909e+01,1.657349178787838895e+01,1.666620004346298245e+01,1.663538499748434418e+01,1.680106206012003867e+01,1.664058076196560521e+01,1.665630761523513570e+01,1.669725155664758987e+01,1.673001926744431245e+01,1.679715493445060304e+01,1.660028503468153716e+01,1.668532897749279797e+01,1.661304463309450696e+01,1.703390532848580463e+01,1.677164327670352861e+01,1.661423493255142958e+01,1.667573616690229699e+01,1.673763214736960947e+01,1.663964647879118175e+01,1.671279104224825929e+01,1.680999936122623595e+01,1.683764891226622851e+01,1.646286290626088444e+01,1.663091247549276019e+01,1.672290575273152413e+01,1.656972417598420222e+01,1.678878748380131469e+01,1.663949701600038367e+01,1.662129752327192023e+01,1.664905396883863986e+01,1.697276248426643264e+01,1.681599979454439975e+01,1.668152822300027793e+01
6.606934480075961069e-01,1.529748975931690680e+01,1.519943574853200019e+01,1.524089548422459295e+01,1.532628652889883547e+01,1.527120226626643351e+01,1.515545803367534106e+01,1.547711472755338669e+01,1.548155808875382178e+01,1.530432196898167163e+01,1.509226788460322233e+01,1.504607782434788099e+01,1.524454719990738916e+01,1.530551726589841444e+01,1.551949555133297309e+01,1.537201868077924338e+01,1.525216883350007180e+01,1.527119579296435248e+01,1.515044460645420443e+01,1.516982981410788334e+01,1.525508409706213975e+01,1.523250952842639627e+01,1.539241996126448164e+01,1.522852060810788011e+01,1.525182639395868733e+01,1.528789461099884051e+01,1.533455997766975365e+01,1.538352191682928982e+01,1.517795428225823606e+01,1.526705550848792647e+01,1.519012747054230950e+01,1.563197976087851870e+01,1.536319204203614674e+01,1.520060403755367950e+01,1.525974129128747947e+01,1.532154011274856842e+01,1.524447085702300875e+01,1.532801224081001656e+01,1.540912830706947290e+01,1.545102861949377981e+01,1.505411268830085803e+01,1.521830077568768225e+01,1.531205330654735519e+01,1.515658599543993290e+01,1.538666932152556299e+01,1.522048957094458821e+01,1.520448448010085940e+01,1.525691770548444204e+01,1.557181874057156001e+01,1.543341826853976428e+01,1.526250387409339382e+01
6.918309709189366385e-01,1.408202327631629736e+01,1.397651149896634060e+01,1.402271908355833041e+01,1.411463194630418805e+01,1.405771354318657984e+01,1.393588491732942813e+01,1.426217402158626157e+01,1.428215898480103974e+01,1.409490644628975708e+01,1.388915686870676502e+01,1.381928126981086891e+01,1.403910609414965549e+01,1.409475805624715505e+01,1.430290794884756167e+01,1.415683693088821649e+01,1.404396388206924762e+01,1.405914523109783865e+01,1.394577985119455832e+01,1.395882173093566081e+01,1.403759960797941808e+01,1.402364985072795456e+01,1.417568204410860666e+01,1.401345203200298783e+01,1.404201240948161633e+01,1.406916760054881088e+01,1.413202248943136219e+01,1.416167399943900485e+01,1.395162871750532751e+01,1.404556476940136278e+01,1.396036463819430296e+01,1.442253555607052640e+01,1.414809447947287246e+01,1.398620846096407355e+01,1.403908873090576570e+01,1.409585372248687385e+01,1.404349412714250711e+01,1.413950762132352423e+01,1.420059185215792930e+01,1.425725131372581700e+01,1.383894191197409285e+01,1.399954121492921466e+01,1.410018956438917037e+01,1.393670351526020212e+01,1.418094831070556694e+01,1.399357159607349210e+01,1.398365029633017365e+01,1.406032534110256016e+01,1.436416839106523646e+01,1.424778474654281624e+01,1.403976120782832382e+01
7.244359600749902262e-01,1.302253677330378068e+01,1.291139547494201523e+01,1.295383823284650937e+01,1.306095572492621493e+01,1.299085066206674099e+01,1.287285419943932396e+01,1.319705926502625992e+01,1.323617418400174373e+01,1.304158755126723968e+01,1.284222554672737537e+01,1.274096228797347941e+01,1.298699986563940278e+01,1.304051841180826621e+01,1.323329146974342940e+01,1.309065547626913606e+01,1.298900131049885864e+01,1.299634171571830166e+01,1.289590440042796615e+01,1.289895185568582114e+01,1.297461753277115015e+01,1.296829769962900514e+01,1.311010640882009604e+01,1.295646240006897187e+01,1.298618916559759917e+01,1.300032320677075326e+01,1.307958297219693122e+01,1.308978541143252983e+01,1.287976472779000403e+01,1.298129951525270442e+01,1.288287398400848183e+01,1.336411200983720349e+01,1.308634179970317390e+01,1.292942072044012569e+01,1.297322962559231740e+01,1.301840528259995899e+01,1.299416614205854259e+01,1.310493390069686903e+01,1.314404630511602434e+01,1.321327569918515188e+01,1.277721314362614713e+01,1.293408254001868940e+01,1.304602009411611263e+01,1.286910441663530413e+01,1.312923480296256962e+01,1.291809022364268600e+01,1.291839115261930715e+01,1.301937288871031306e+01,1.330806013518251874e+01,1.321826307851381266e+01,1.297308147809075862e+01
7.585775750291835484e-01,1.207574865248231610e+01,1.196132655559013358e+01,1.198964644630733289e+01,1.212066000616737682e+01,1.202495311881714279e+01,1.192320418017835770e+01,1.223755991481653282e+01,1.229891110437145407e+01,1.210051199332454175e+01,1.190732837944989697e+01,1.176941936947519984e+01,1.204595013689057126e+01,1.209963867089889078e+01,1.226672251177409834e+01,1.212922280799430652e+01,1.204248196522605774e+01,1.203934895941392469e+01,1.195688074536828793e+01,1.194586700233615950e+01,1.202441208710811260e+01,1.202284523553218776e+01,1.215176788548567544e+01,1.201490352936954586e+01,1.204026768304921369e+01,1.203824488051765584e+01,1.213259481223725444e+01,1.212349453751199846e+01,1.191742417070447324e+01,1.203147217428097981e+01,1.191416595650196442e+01,1.241187558070259200e+01,1.213530857890075509e+01,1.198496665301473740e+01,1.201844512946567178e+01,1.204473528058605325e+01,1.205084250894665487e+01,1.217840496000782835e+01,1.219635916073805326e+01,1.227300808232621421e+01,1.182613152520066890e+01,1.197839552247331518e+01,1.210428508683391691e+01,1.190973306324093528e+01,1.218538587164785270e+01,1.195095853374916750e+01,1.196471798811403531e+01,1.209046876688285188e+01,1.235865402333578444e+01,1.230002507053159988e+01,1.201855668504013508e+01
7.943282347242813790e-01,1.121335165240619602e+01,1.109802191463769816e+01,1.110252897998478616e+01,1.126403763814106718e+01,1.113100022725783411e+01,1.105832844612809041e+01,1.135662835846312646e+01,1.144129501247167902e+01,1.124324449562745620e+01,1.105586227662299237e+01,1.087953912086025809e+01,1.118999201483739547e+01,1.124400905158329067e+01,1.137595390570121801e+01,1.124478413655031872e+01,1.117599239173786785e+01,1.116110089077828427e+01,1.110052597726900991e+01,1.107123600872143321e+01,1.116111275189277663e+01,1.115949171435083187e+01,1.127260434711721260e+01,1.116090038160943543e+01,1.117566302392836164e+01,1.115627852914551355e+01,1.126419068117714595e+01,1.123539743029859039e+01,1.103556010115867103e+01,1.116894757259404969e+01,1.102709461893375931e+01,1.153688954135096445e+01,1.126864599716230231e+01,1.112309693366174024e+01,1.114685745079957258e+01,1.114756819722017234e+01,1.118415001351373128e+01,1.132957161324005035e+01,1.133032956431408067e+01,1.140671788789475372e+01,1.095885020625518713e+01,1.110480723971673989e+01,1.124483563930154162e+01,1.103059220437817345e+01,1.131885664268894409e+01,1.106582480327928764e+01,1.109395832414727678e+01,1.124489165983861838e+01,1.148723590340759593e+01,1.146289612595684204e+01,1.114755165699237338e+01
8.317637711026708569e-01,1.043745106771308429e+01,1.032275641289541568e+01,1.029740266940861737e+01,1.049211327603177146e+01,1.031249977819428310e+01,1.027939419401443999e+01,1.055996518271519768e+01,1.066525314555112836e+01,1.047194282509467023e+01,1.028988562537888463e+01,1.007725669781877542e+01,1.042400661823129049e+01,1.047566197172317715e+01,1.056568641174351697e+01,1.044163881977391917e+01,1.039312532895830010e+01,1.036599691985410132e+01,1.032949923706022410e+01,1.027779983675530318e+01,1.038929302055465165e+01,1.038159662027065089e+01,1.047600963704525512e+01,1.039650089303972003e+01,1.039478990045324736e+01,1.035914341400864203e+01,1.048061272439587555e+01,1.043073512609224096e+01,1.023674255128309341e+01,1.039759063012226292e+01,1.022584729078679722e+01,1.074197995932790306e+01,1.049134463971863696e+01,1.034519392599245435e+01,1.036182118523936779e+01,1.033236663762664342e+01,1.039679421144724358e+01,1.055922606940781883e+01,1.054966206476182400e+01,1.061676441519944625e+01,1.017927583147251447e+01,1.031661379625523800e+01,1.046832892066293930e+01,1.023534593868570752e+01,1.053061755776795039e+01,1.026843719445169079e+01,1.030821762770538363e+01,1.048407196696482124e+01,1.069676155568757814e+01,1.070676583697849971e+01,1.036228525790426325e+01
8.709635899560805861e-01,9.782733925127091723e+00,9.668293615199511137e+00,9.613069887381520573e+00,9.839194169736551032e+00,9.607546463447039997e+00,9.619459517682315663e+00,9.887258951348153246e+00,1.000548046748180120e+01,9.820946801715013663e+00,9.643536348542099290e+00,9.400163627362488228e+00,9.784242676632695535e+00,9.828497621396573791e+00,9.873909214369595233e+00,9.757879761822554343e+00,9.731129406205154098e+00,9.691184940765079858e+00,9.678728396921560062e+00,9.600654475065045546e+00,9.744859894378652854e+00,9.725409706793517017e+00,9.798836599629215272e+00,9.755539560215776618e+00,9.733109661834161486e+00,9.683972925088079720e+00,9.821895254015712950e+00,9.748945926840571374e+00,9.557128095841530779e+00,9.754019454554482493e+00,9.546931364231516781e+00,1.006400206667503383e+01,9.840863931366177653e+00,9.685725977195213332e+00,9.699584644595603322e+00,9.638682819665058688e+00,9.725639275755042945e+00,9.901437325992096916e+00,9.890258964606465142e+00,9.939390710975281706e+00,9.523226789919295499e+00,9.649475212925635148e+00,9.808464280746964192e+00,9.561195870103993855e+00,9.855422061279783819e+00,9.598003693191307306e+00,9.642346345163142374e+00,9.841731946330781966e+00,1.002357830337549238e+01,1.006395476720643067e+01,9.697912947147361962e+00
9.120108393559096527e-01,9.299156509268101445e+00,9.181681792257501584e+00,9.103284107838339523e+00,9.355764125358023264e+00,9.070758325709640246e+00,9.126443415584702734e+00,9.392862532952051424e+00,9.511568760937437972e+00,9.338866012776993131e+00,9.164853062103134107e+00,8.898712773495491390e+00,9.319187095161677092e+00,9.350710531820952909e+00,9.353356622947304189e+00,9.247200730322793660e+00,9.242390640406698665e+00,9.188099994709666873e+00,9.197336886218018037e+00,9.088985148030175765e+00,9.276576891482029907e+00,9.242046600013949842e+00,9.293536823939312796e+00,9.286146336225533204e+00,9.241588501056595462e+00,9.181771039174675408e+00,9.341936652432803356e+00,9.244865309534468167e+00,9.048503114943363457e+00,9.289641806271058400e+00,9.040410367366568778e+00,9.556186292782639313e+00,9.368354018378511228e+00,9.194526019410339757e+00,9.211125168670170282e+00,9.121220928820676477e+00,9.223847825983730431e+00,9.406187980769034951e+00,9.401995517878994235e+00,9.426431733016379155e+00,9.040220338136128575e+00,9.153210234850826410e+00,9.314587008960932835e+00,9.060778266318710195e+00,9.344154341879058023e+00,9.108408769811720873e+00,9.146281348371191555e+00,9.366797114277332525e+00,9.519251482074642112e+00,9.582540364933935351e+00,9.204862942898664357e+00
9.549925860214358853e-01,9.019542300869018092e+00,8.892515787213444156e+00,8.802632411720987093e+00,9.075970277839255473e+00,8.739707816403326390e+00,8.831438863320341781e+00,9.110994476171617507e+00,9.215319680170557248e+00,9.056090991628844122e+00,8.883055320252832843e+00,8.603420651251038720e+00,9.056246288501379027e+00,9.072671830845573382e+00,9.038138986359868454e+00,8.945595427205898176e+00,8.960577651871139082e+00,8.889241997792007410e+00,8.916088366139023336e+00,8.773418494544724666e+00,9.013420985274958497e+00,8.964379240721877196e+00,8.994930623188400531e+00,9.018496692260818293e+00,8.954129839688983239e+00,8.884562429055799626e+00,9.073469073449873079e+00,8.954486882848877727e+00,8.745191192128016766e+00,9.037619858457384581e+00,8.736778640379082361e+00,9.255037194752343765e+00,9.105033633760863054e+00,8.904257788243397087e+00,8.928952347488852581e+00,8.815691789949898549e+00,8.927685455127438274e+00,9.107178694624844084e+00,9.115995697815485244e+00,9.111850603065065002e+00,8.760959683672130183e+00,8.859036733615136328e+00,9.019210161291116634e+00,8.768717947579411032e+00,9.030871824530573022e+00,8.834132737441818151e+00,8.852406444047884904e+00,9.091474930875680371e+00,9.217391746579549405e+00,9.295075126120327269e+00,8.915956228330806255e+00
1.000000000000000000e+00,8.929870941839141096e+00,8.784485846038112555e+00,8.696166882490228289e+00,8.987418125907751687e+00,8.604134040445101661e+00,8.720045995289627427e+00,9.024616271563971281e+00,9.101463065520215778e+00,8.955984281809733716e+00,8.779791029032702809e+00,8.496647600938270983e+00,8.973137216943545269e+00,8.978238484489057925e+00,8.914125850176196408e+00,8.841317123886234697e+00,8.870020761960622835e+00,8.778627644296719268e+00,8.818634800868320411e+00,8.637485763640864178e+00,8.936173881089670701e+00,8.877024588991638154e+00,8.889691412408181392e+00,8.935765022359005272e+00,8.857924759269382164e+00,8.776801463950183901e+00,8.997418976087882214e+00,8.864034291287113732e+00,8.634230864023967555e+00,8.982838462849898065e+00,8.618334027904994699e+00,9.149835742563334762e+00,9.032417535148516308e+00,8.801305136404252494e+00,8.837200110549177978e+00,8.708293558435157067e+00,8.826083130981984937e+00,8.992658197172277212e+00,9.015719372085014172e+00,8.981739537993618683e+00,8.668724574910093850e+00,8.750699488128459436e+00,8.908388829715290669e+00,8.671156167181806040e+00,8.902779544500424080e+00,8.759387223676895928e+00,8.746035713130112299e+00,9.002052848393306661e+00,9.103916528548074538e+00,9.190068048920300825e+00,8.816413398678752955e+00
1.047128548050899610e+00,8.966183822147501203e+00,8.793858214340716017e+00,8.717590179111848414e+00,9.027280594553138471e+00,8.602391015258804785e+00,8.730244792091793826e+00,9.063329546210153964e+00,9.105744519609592302e+00,8.973601283573254150e+00,8.788450322939208803e+00,8.512631629823568247e+00,8.998218716571715348e+00,9.003108845124547344e+00,8.917323716058847438e+00,8.872285663618354690e+00,8.902991630400778789e+00,8.790080909181410718e+00,8.840294200678766146e+00,8.617071503787888886e+00,8.976955933293895740e+00,8.913687636108303280e+00,8.912922493931402457e+00,8.972213797483316711e+00,8.890621892913888047e+00,8.794804374342824360e+00,9.041923893592581862e+00,8.907182452027354813e+00,8.653136608340490810e+00,9.058923552943314306e+00,8.619185907287253201e+00,9.178969211929667082e+00,9.080919150167266807e+00,8.823898898327897200e+00,8.869244379132270595e+00,8.733507715223495893e+00,8.857069556286802481e+00,9.002746551280420562e+00,9.035685960785025728e+00,8.972355029959302897e+00,8.698198116615525777e+00,8.763458934191886485e+00,8.918843127241943947e+00,8.702777493183207369e+00,8.897455518493151416e+00,8.815064483597899070e+00,8.763085424797781187e+00,9.035905290109127463e+00,9.114941987694828995e+00,9.209184555700581143e+00,8.841042077087886142e+00
1.096478196143185091e+00,9.049988863818079210e+00,8.846137875253591076e+00,8.787457839463277409e+00,9.116887324615261079e+00,8.657157573836943953e+00,8.788053186332039246e+00,9.142480841314164053e+00,9.151575809846073994e+00,9.032844368162836091e+00,8.832416372569186436e+00,8.575825181575355671e+00,9.050332906795855337e+00,9.071200408000835935e+00,8.971350830363357787e+00,8.962231667607849062e+00,8.976881769107869502e+00,8.844643186589900452e+00,8.904989592346966631e+00,8.638379097813487562e+00,9.057173731449802645e+00,8.993761426242214085e+00,8.984139134653350567e+00,9.049968413468251427e+00,8.975878518185725241e+00,8.864349573608036437e+00,9.122532889216316221e+00,9.002394793894202607e+00,8.726664617350916586e+00,9.184005067774892339e+00,8.664203267950625786e+00,9.265048980467367912e+00,9.168285014721719861e+00,8.898310860720316740e+00,8.944430631001445420e+00,8.811750332244249861e+00,8.942884344905309035e+00,9.064159198635586279e+00,9.098656403125191972e+00,9.007722166610559356e+00,8.772247501100684630e+00,8.821689247024343317e+00,8.973476000006098019e+00,8.783416045371584602e+00,8.939106665896122905e+00,8.915585652615856560e+00,8.826498988648205923e+00,9.116239057510137300e+00,9.173537173937358347e+00,9.280936270353056017e+00,8.910619952672716337e+00
1.148153621496882826e+00,9.143593113813141215e+00,8.911560673894152629e+00,8.870626287755598582e+00,9.216730344707526612e+00,8.731363114239423240e+00,8.861897116945224084e+00,9.223111104022379436e+00,9.205492198346771460e+00,9.101928939406398911e+00,8.881550175033634531e+00,8.656213908885000308e+00,9.096799139891075470e+00,9.149443464681214166e+00,9.043621510367129801e+00,9.075633797706334605e+00,9.051895986103707159e+00,8.907214730039118677e+00,8.980026126102490736e+00,8.673579779092719377e+00,9.143288182619697224e+00,9.079217156684642021e+00,9.064230347318718017e+00,9.135198994402479400e+00,9.078269507769659796e+00,8.955130855479012553e+00,9.202332049309339013e+00,9.110624549178755416e+00,8.822537222899569542e+00,9.316323385547436331e+00,8.725167388962658421e+00,9.370011387118177382e+00,9.257548277655649471e+00,8.993037362204368890e+00,9.024461562896396671e+00,8.906630248053463816e+00,9.045081935791637662e+00,9.143062721018580419e+00,9.171123744358082419e+00,9.056548208955486956e+00,8.856568607910118018e+00,8.894391901302046932e+00,9.036586397193721254e+00,8.875038637277787856e+00,8.994500971122636912e+00,9.016669270357390076e+00,8.902070367910434712e+00,9.206229077339921574e+00,9.245300807864966330e+00,9.372143232091103116e+00,8.988535385954918411e+00
1.202264434617413169e+00,9.278752487515227187e+00,9.032265311872448521e+00,9.003560693762137745e+00,9.355891238529789433e+00,8.856964492540530642e+00,8.989271686249349358e+00,9.342665759585171870e+00,9.304134706785704978e+00,9.219671102801738627e+00,8.978448849568687606e+00,8.793579845785007620e+00,9.180438762427208133e+00,9.274249698459831492e+00,9.172039432021108496e+00,9.243937551251985241e+00,9.161347649159372608e+00,9.014735372478092756e+00,9.101506952739006451e+00,8.766075088886855937e+00,9.272816372478878577e+00,9.204492680011181704e+00,9.186374620196149365e+00,9.266274365121242695e+00,9.230829557517992612e+00,9.104051193898049732e+00,9.321595433134472586e+00,9.264950730606940965e+00,8.977974462518689691e+00,9.483055023975479614e+00,8.845010339216573314e+00,9.523373752392332747e+00,9.385633960293267464e+00,9.144009503358780933e+00,9.142094774984675709e+00,9.053274490773853600e+00,9.193318363531149728e+00,9.270384924310592467e+00,9.289773012409515474e+00,9.159713315906085285e+00,8.985576650298623846e+00,9.020422779257827983e+00,9.142584879411606025e+00,9.011145728200828486e+00,9.100998112091595260e+00,9.146702062127856081e+00,9.026301677129890066e+00,9.336986632413669440e+00,9.365103036629871980e+00,9.512561335072440727e+00,9.110234820420455293e+00
1.258925411794167504e+00,9.520873322508748515e+00,9.283411195327833099e+00,9.253372062659046549e+00,9.598412173733869679e+00,9.098634806022184662e+00,9.239055767827405674e+00,9.576038728145084278e+00,9.515969036994629704e+00,9.455977459949485464e+00,9.197405792331753815e+00,9.055330749890547537e+00,9.378244880686130713e+00,9.513411780669306594e+00,9.424985635911612647e+00,9.526763091514210302e+00,9.376021389254848515e+00,9.238490554037960933e+00,9.334838576177878267e+00,8.989033419419008908e+00,9.514438148394116723e+00,9.440868144934258410e+00,9.422004098038167186e+00,9.515749599656166069e+00,9.498050014339236569e+00,9.372444156176380048e+00,9.557359996387834400e+00,9.533565455178081294e+00,9.259590273965633500e+00,9.745139619384122653e+00,9.093973174276706928e+00,9.786266791268696252e+00,9.623953377370748186e+00,9.415402315396663724e+00,9.364745210628482752e+00,9.319801645166894133e+00,9.450797551451186607e+00,9.504871905226835338e+00,9.522576874296305505e+00,9.390186100668692859e+00,9.224290826118025421e+00,9.266882778029408740e+00,9.361171056972136029e+00,9.259733853145917237e+00,9.328820372940738181e+00,9.373308160870092109e+00,9.268578881420118876e+00,9.572815922386302745e+00,9.598343545613465366e+00,9.758766239360324946e+00,9.346858567697330145e+00
1.318256738556407459e+00,9.889892845158335888e+00,9.689993939178300764e+00,9.634111182866224254e+00,9.966898315073876802e+00,9.474400169443907060e+00,9.631921953405448988e+00,9.949426344289776125e+00,9.861240206972077260e+00,9.830561139685032757e+00,9.561282064077216702e+00,9.454885191605665540e+00,9.716974808528279439e+00,9.886813103388762514e+00,9.819002067243323140e+00,9.933306160783390126e+00,9.724004743231406067e+00,9.603429131926247919e+00,9.695685616094198878e+00,9.362668735622204252e+00,9.886924697249163785e+00,9.815701822004257338e+00,9.801251809374829094e+00,9.907963052715466290e+00,9.896328982536147123e+00,9.765457555099951392e+00,9.936695742804324993e+00,9.938527224478319155e+00,9.681144945613727515e+00,1.011971368382100955e+01,9.485665790764048921e+00,1.017337506524446411e+01,9.994165425474504261e+00,9.821125625284764737e+00,9.715492524079316183e+00,9.725608573005636970e+00,9.837490231609500313e+00,9.857968932294607356e+00,9.888600476171117037e+00,9.769462859744933780e+00,9.590581800411408508e+00,9.646584076962255949e+00,9.719628159443990612e+00,9.641453406275520166e+00,9.700014106154016602e+00,9.725344987971901389e+00,9.649885898175428522e+00,9.934615457728412480e+00,9.961238526878378963e+00,1.012100547473370327e+01,9.723966243058729475e+00
1.380384264602885214e+00,1.032121388639862580e+01,1.018386440426943196e+01,1.007043446315449842e+01,1.040424440046535004e+01,9.917626242792165314e+00,1.010206456848809431e+01,1.039608941727469116e+01,1.027482726666526425e+01,1.027514905366379416e+01,1.000395480103958867e+01,9.918090398763556692e+00,1.013362649173548746e+01,1.032952206538773510e+01,1.028096628419994296e+01,1.039008354083091135e+01,1.014969424302930534e+01,1.004894497458701252e+01,1.011653585565235680e+01,9.817189756890034147e+00,1.032219497364317462e+01,1.026929166017510475e+01,1.026988621512956534e+01,1.037730849306359282e+01,1.035525460331180625e+01,1.020242607003540414e+01,1.039284066416946395e+01,1.041563016285033250e+01,1.016683994175977723e+01,1.054272681868079431e+01,9.943444413703954154e+00,1.061643255470658076e+01,1.042670439020498208e+01,1.029119731022100837e+01,1.013529879536022449e+01,1.020272198252342299e+01,1.029215491322519860e+01,1.026226951269381082e+01,1.032107990387022056e+01,1.022849485224242017e+01,1.002068813671247050e+01,1.008305154493598543e+01,1.016255678512764504e+01,1.008870351897172313e+01,1.014898814814368144e+01,1.015174039388806548e+01,1.010264784558629714e+01,1.036194383759169391e+01,1.038578619028862171e+01,1.053323635364588462e+01,1.017940131126693437e+01
1.445439770745927888e+00,1.072868679059613051e+01,1.066491116890914981e+01,1.047160057405117506e+01,1.083265241996851280e+01,1.034154302770073564e+01,1.055997031209010473e+01,1.082129382293375919e+01,1.067163730291788859e+01,1.069936716906275187e+01,1.043887057311924771e+01,1.035547399674308622e+01,1.054211546935805721e+01,1.075571404621368643e+01,1.071614861583321954e+01,1.081244780004640127e+01,1.057312629292173334e+01,1.049140681672264819e+01,1.051567353268824156e+01,1.026141905828989564e+01,1.073163460143187997e+01,1.071215105929054978e+01,1.074542365117807208e+01,1.083103930716581154e+01,1.078062235259929658e+01,1.059534579260476939e+01,1.082986015130054014e+01,1.087690388187044022e+01,1.062206286920323173e+01,1.093176968316219622e+01,1.037681402472361114e+01,1.102912004481843766e+01,1.082693922582260448e+01,1.073879399352333586e+01,1.054592772972645065e+01,1.066125723648675638e+01,1.073169121430875883e+01,1.063786102420925417e+01,1.073256520088842869e+01,1.067598862270765814e+01,1.043380159268025409e+01,1.048412097380248120e+01,1.060778436997033403e+01,1.050997274375148471e+01,1.058607220627034806e+01,1.057720121816409709e+01,1.053386439451698919e+01,1.077247608407278179e+01,1.078795241838466801e+01,1.091925053223234166e+01,1.062359808238570125e+01
1.513561248436208651e+00,1.110825999165293965e+01,1.110812510347800242e+01,1.084380263129413180e+01,1.124927570170826741e+01,1.074235912036470886e+01,1.099337027083592311e+01,1.121364258269459491e+01,1.104899319873839936e+01,1.109554261358255722e+01,1.086394599634485658e+01,1.076797730750667803e+01,1.093823658747153260e+01,1.115853117566512864e+01,1.111590314422655545e+01,1.120731155290300407e+01,1.098806795957147209e+01,1.092463096305957571e+01,1.089814719635508666e+01,1.068908017441344960e+01,1.110962394857709157e+01,1.112578375680002374e+01,1.121536584241261103e+01,1.125587751729915809e+01,1.115803360402388833e+01,1.095855611313541544e+01,1.123242898258378020e+01,1.131167270394514013e+01,1.104274756773912358e+01,1.128739447500421988e+01,1.079200797362632969e+01,1.140873862909473857e+01,1.118597698405344332e+01,1.115884878489874232e+01,1.094885819066227128e+01,1.109302589520116733e+01,1.114761686344960268e+01,1.098909754386562554e+01,1.111663581620742569e+01,1.110671679680035595e+01,1.082901876288880416e+01,1.085322858553205627e+01,1.104075827020220224e+01,1.089755392367958109e+01,1.100045966687692633e+01,1.099616780340556943e+01,1.093002584987865511e+01,1.115923156804080030e+01,1.116984572461738878e+01,1.128738928955704424e+01,1.104266647955202352e+01
1.584893192461114042e+00,1.153637919255990418e+01,1.157262300946202949e+01,1.128146499197477226e+01,1.171982113138891890e+01,1.119474973543428220e+01,1.146450887355741344e+01,1.164962301612229645e+01,1.148069222874475770e+01,1.153766176500240626e+01,1.135189342193643469e+01,1.123592435350346186e+01,1.139380594536241276e+01,1.160409033212345342e+01,1.155623160517635917e+01,1.165746111880042513e+01,1.145780733415347186e+01,1.141509295703134264e+01,1.134238135520083723e+01,1.117411774752255305e+01,1.152971130200235983e+01,1.156808174444343429e+01,1.173794980800240673e+01,1.172093536939247294e+01,1.155506803970128438e+01,1.139330659255240974e+01,1.167058519823995510e+01,1.178189577166154223e+01,1.150924895521117897e+01,1.169041032496407517e+01,1.127856507039773959e+01,1.182996599010383321e+01,1.158524910832153054e+01,1.161705653397267746e+01,1.141662283631453256e+01,1.156682426022237919e+01,1.160323960211637839e+01,1.139302436698122634e+01,1.154349842856440134e+01,1.159716365389262371e+01,1.127519794397959174e+01,1.128241368274051837e+01,1.151497451111091586e+01,1.132924021278857474e+01,1.145753543973757438e+01,1.146961484874137938e+01,1.135968244151685091e+01,1.158826217617861332e+01,1.160842833286638687e+01,1.171623216299003367e+01,1.150027657182337748e+01
1.659586907437561321e+00,1.204039320687043357e+01,1.208491952071401698e+01,1.181861004337543086e+01,1.225577606200275937e+01,1.172181263801995499e+01,1.198831063440340827e+01,1.216447674525185718e+01,1.198741969997527868e+01,1.205645207934550633e+01,1.191377504592169423e+01,1.178093630774315237e+01,1.192578522606880220e+01,1.210772892439733894e+01,1.206804108893314975e+01,1.218184935840143979e+01,1.199351365767665278e+01,1.197666433227114169e+01,1.186447347114619078e+01,1.173834650694993265e+01,1.201803274748758987e+01,1.206030063940598396e+01,1.232388060492871773e+01,1.225067555965888033e+01,1.200183513898796939e+01,1.193656637997452030e+01,1.217521089249921751e+01,1.229820944874558997e+01,1.204587522160484703e+01,1.217482414216878439e+01,1.185977494473750049e+01,1.231610466254617009e+01,1.206769881695820956e+01,1.212527135495092345e+01,1.196339673952922311e+01,1.210063457033711565e+01,1.211632933261345180e+01,1.187309823938990228e+01,1.203651352186945900e+01,1.216924391153014540e+01,1.178613407718968276e+01,1.180721770319646424e+01,1.204385603262954696e+01,1.183819326794014692e+01,1.197437818103381346e+01,1.201007298248142163e+01,1.185247983583713705e+01,1.207933031335480756e+01,1.212043281074436507e+01,1.222631272190178287e+01,1.201576795289254029e+01
1.737800828749376247e+00,1.253500824496713584e+01,1.257670173924097590e+01,1.235803154095729006e+01,1.276503547167155794e+01,1.223659167849820406e+01,1.248203325313962253e+01,1.268561241813145202e+01,1.248086153224485173e+01,1.257940881703436986e+01,1.244612038602144288e+01,1.230889305137893075e+01,1.244332399532533096e+01,1.258651994092566362e+01,1.257501344685155509e+01,1.268634380331395484e+01,1.250507976915751485e+01,1.251792123945632440e+01,1.236678549533898597e+01,1.228992278793565518e+01,1.249673075939297640e+01,1.253154573610351896e+01,1.288243215173577561e+01,1.275917667638818465e+01,1.243390744084285160e+01,1.249208829285785427e+01,1.267502104891952186e+01,1.277299542895464413e+01,1.255612710440505175e+01,1.266426828024613549e+01,1.242853689114496163e+01,1.278580382296111750e+01,1.256661195391155772e+01,1.260067859054646888e+01,1.249313245473403988e+01,1.260814041125204632e+01,1.260858740638098396e+01,1.235108181407930239e+01,1.252165502707727462e+01,1.272756037154661968e+01,1.227496680477461588e+01,1.233410351518983816e+01,1.255771150469318442e+01,1.234496645921580082e+01,1.246910821420762794e+01,1.253494347240564366e+01,1.234127993036185167e+01,1.255163095911877136e+01,1.260928759248864317e+01,1.273263656372392560e+01,1.250704550397716552e+01
1.819700858609982541e+00,1.295312830304458274e+01,1.299756254055317584e+01,1.281739865620344432e+01,1.318515172849181027e+01,1.267510967908367547e+01,1.289455152469684940e+01,1.315573553531699602e+01,1.289884967147770745e+01,1.304768084339927015e+01,1.288179713882118271e+01,1.275145955194722092e+01,1.288796048927650517e+01,1.299410172386102147e+01,1.301936744635388088e+01,1.311619920306368314e+01,1.293211790582082088e+01,1.297408476111265152e+01,1.278486570704807335e+01,1.275465165429543646e+01,1.291045093529769971e+01,1.292947448966399193e+01,1.334602264610952460e+01,1.317739362791595958e+01,1.280842430613622263e+01,1.297349929614520292e+01,1.311424299247957848e+01,1.315775802169328657e+01,1.296750557080953570e+01,1.309309538498932746e+01,1.290179191950530679e+01,1.318887149528165814e+01,1.302015628740812225e+01,1.300181917405682874e+01,1.294028825423664131e+01,1.303171554539134824e+01,1.302622851364420598e+01,1.277668577473455969e+01,1.295472273839081012e+01,1.319834451287633215e+01,1.269063729230760451e+01,1.277999178586270190e+01,1.301846669991178018e+01,1.278242095214217322e+01,1.289589848006547435e+01,1.298747010891364795e+01,1.278026932287919770e+01,1.294469303589114162e+01,1.300956059967680645e+01,1.317863729587191202e+01,1.291804409256398500e+01
1.905460717963246342e+00,1.335028186874235878e+01,1.340099543143877980e+01,1.324673900281569416e+01,1.357255684627882530e+01,1.309221252734398533e+01,1.328775671631597355e+01,1.362214412556747511e+01,1.330119525629784860e+01,1.349713363796500865e+01,1.329250158128828119e+01,1.316375669402078508e+01,1.332318133722537468e+01,1.340223725095844109e+01,1.345357235419364272e+01,1.354605550288306937e+01,1.332988719703471503e+01,1.339763976913152810e+01,1.318676629812544299e+01,1.317994893718574900e+01,1.331500809294329102e+01,1.329869591887426772e+01,1.375974129428920811e+01,1.356232063983423863e+01,1.318153153208581152e+01,1.341682852163906325e+01,1.353569048223453564e+01,1.352561686216692749e+01,1.334488978744660059e+01,1.350428067875665228e+01,1.333927018474293646e+01,1.359331632424742153e+01,1.346351158597224718e+01,1.339699548238217375e+01,1.336815116390320490e+01,1.342922308931926523e+01,1.342113474005653018e+01,1.320554857197235421e+01,1.339585766464978178e+01,1.363398359149633698e+01,1.310308497937052863e+01,1.319466486930248905e+01,1.348138591291997024e+01,1.319906133183890873e+01,1.332763816651880795e+01,1.341235452869267952e+01,1.322221754555513051e+01,1.330668518362007902e+01,1.338605207737967007e+01,1.361694140930458907e+01,1.331312599758547321e+01
1.995262314968878847e+00,1.376660186790552842e+01,1.381749545003160939e+01,1.368296918893861402e+01,1.396077737142940123e+01,1.352114948172270026e+01,1.369139658417801186e+01,1.409495651275789463e+01,1.372487693921535623e+01,1.393538935552420988e+01,1.372635440892735659e+01,1.357760935316843742e+01,1.377327110708170821e+01,1.384427159742279834e+01,1.390467475561956512e+01,1.400625135865776549e+01,1.373123032546046751e+01,1.382013237563258734e+01,1.361891014753428131e+01,1.361159569610762254e+01,1.374371134468428401e+01,1.366606422964397360e+01,1.415150290149675527e+01,1.397002215478572396e+01,1.357509991270085870e+01,1.384703739139822432e+01,1.394989089513049940e+01,1.391488994506972965e+01,1.373975361179528143e+01,1.392800073847511655e+01,1.379044500316708266e+01,1.402882409757788373e+01,1.390647200640784575e+01,1.380705555171600274e+01,1.382093754367082106e+01,1.382910482659470652e+01,1.382198042224994516e+01,1.365710395061194582e+01,1.385659095711180022e+01,1.406772301844220863e+01,1.355119263867081791e+01,1.363251798751122479e+01,1.395308076490855953e+01,1.363279118980078408e+01,1.379295971239132079e+01,1.382711649164342838e+01,1.367798909792697160e+01,1.367219754593847014e+01,1.378666303177794461e+01,1.406125478275035867e+01,1.373954842617997230e+01
2.089296130854038758e+00,1.412463065304372201e+01,1.417763413122258243e+01,1.404539335687564616e+01,1.428144420307476636e+01,1.389050529346172347e+01,1.403320374820651217e+01,1.447351918691019179e+01,1.409153555019537052e+01,1.429268580860634863e+01,1.409954836458002525e+01,1.391933997491471686e+01,1.413547057494212567e+01,1.423182896335578995e+01,1.429486310516778325e+01,1.439541128420373717e+01,1.407498625434951300e+01,1.417316574929683171e+01,1.400497122352737911e+01,1.400152593704196313e+01,1.413037130710697298e+01,1.398950109834183664e+01,1.446149592191251188e+01,1.434222310527898792e+01,1.391456419963796698e+01,1.419173141391822668e+01,1.427834666226426741e+01,1.424991873199949666e+01,1.407452456193080437e+01,1.429465607413025552e+01,1.417745867111792535e+01,1.440372569110454926e+01,1.426485947870516213e+01,1.415508724728788970e+01,1.422335999115751548e+01,1.415757199174982794e+01,1.416249678077307728e+01,1.404876481159335633e+01,1.423176658793845917e+01,1.441831672849901480e+01,1.394679698112764576e+01,1.403837859781491382e+01,1.433516403764181213e+01,1.401933344944504789e+01,1.418905624154367828e+01,1.416680063052361760e+01,1.405250869573379546e+01,1.398805514931905769e+01,1.415352859399541074e+01,1.441804587799580517e+01,1.413111780886089619e+01
2.187761623949551648e+00,1.440564136962783159e+01,1.447561674215529770e+01,1.432137670306692989e+01,1.454071547521370711e+01,1.419918985787843724e+01,1.431885596996343502e+01,1.474146749697435865e+01,1.438925923957514996e+01,1.458690838709959792e+01,1.438554797235590144e+01,1.419800244137020329e+01,1.439180406791766131e+01,1.454552765314390328e+01,1.461537376210380046e+01,1.469670003462909591e+01,1.437369668365565190e+01,1.445755067164107821e+01,1.432065362560852328e+01,1.433773483237427016e+01,1.446706847018901421e+01,1.429655688828289506e+01,1.470899940353929125e+01,1.464462019124432857e+01,1.420386874267980915e+01,1.445006407058635034e+01,1.453890330307350176e+01,1.452704089598805659e+01,1.432713337596178604e+01,1.458630850309611304e+01,1.447636773922077147e+01,1.470730970748343047e+01,1.453046496975350976e+01,1.446389406930222066e+01,1.455199277726697993e+01,1.442218851456212647e+01,1.443558780663155616e+01,1.437046247775905172e+01,1.450533491472581460e+01,1.467758139645360593e+01,1.424710542637599886e+01,1.438895227836113300e+01,1.461378039323609102e+01,1.434098593315428616e+01,1.449224858752070055e+01,1.444296070765067164e+01,1.433905182064292561e+01,1.425471197209656538e+01,1.449249482070560724e+01,1.468015748061177916e+01,1.446271495566137233e+01
2.290867652767772267e+00,1.469195930369702374e+01,1.478025048739417002e+01,1.459603695413767177e+01,1.481869715958931799e+01,1.451315299041920248e+01,1.461533451270898532e+01,1.497994371195443364e+01,1.470784375572725189e+01,1.488305469849194296e+01,1.465725600511884608e+01,1.450679919777065052e+01,1.464137678603488979e+01,1.485119682852633360e+01,1.493659183154416148e+01,1.499245098572207802e+01,1.470203636916560441e+01,1.474731133425044227e+01,1.461758204802468697e+01,1.465412785493524872e+01,1.479336930407492368e+01,1.462910065167269558e+01,1.497201096803692266e+01,1.492070259832455648e+01,1.451605136580658062e+01,1.469641044424453646e+01,1.482545708385610794e+01,1.481154620497578733e+01,1.458127915962299781e+01,1.486889640040832639e+01,1.476516424639943459e+01,1.502523391096594452e+01,1.477717799598461212e+01,1.480471595369041893e+01,1.486860673177328174e+01,1.470599776179399498e+01,1.469999260029723054e+01,1.468395580280619761e+01,1.477109432487739404e+01,1.493824125803309855e+01,1.451219184581886523e+01,1.472189837633876941e+01,1.487521332494043769e+01,1.463656394092999413e+01,1.479518544698244575e+01,1.471894918981963585e+01,1.462893315878496203e+01,1.451989702729430931e+01,1.486260781279665188e+01,1.492896429233536715e+01,1.477506603297856991e+01
2.398832919019489918e+00,1.495083903522032642e+01,1.504733002363934879e+01,1.483891089374251848e+01,1.506217133991404822e+01,1.476488763425764539e+01,1.485238287023380011e+01,1.516807574698674266e+01,1.503225110622101823e+01,1.510764611356317566e+01,1.489029798819015404e+01,1.479044263410716020e+01,1.485976381542567992e+01,1.509482916639344907e+01,1.520149845382809950e+01,1.523921853781618196e+01,1.500597738214794497e+01,1.500212213973686382e+01,1.483966513556570632e+01,1.491040851601025707e+01,1.502251304116969877e+01,1.488249227269252906e+01,1.518397064226847881e+01,1.515274988269499801e+01,1.479378625105693779e+01,1.489583752712348996e+01,1.507616947052512657e+01,1.504643859997096911e+01,1.480931093859768488e+01,1.513018501273976391e+01,1.501876909768225232e+01,1.530779619668248692e+01,1.497983618007623008e+01,1.506717945885348797e+01,1.513057863943479120e+01,1.495739282345127208e+01,1.492394267397944851e+01,1.495069759268845644e+01,1.501094883442633154e+01,1.516847411519077582e+01,1.475406341824896472e+01,1.498093708597033391e+01,1.510066060049417835e+01,1.485472937083675582e+01,1.507416299298123974e+01,1.494646778510539420e+01,1.489322270533133441e+01,1.473815441720307717e+01,1.517761062352925450e+01,1.511907087593177224e+01,1.501940249459128474e+01
2.511886431509579687e+00,1.510994979936497273e+01,1.523140215224358585e+01,1.501197733765107323e+01,1.522043151264915295e+01,1.492004488337332369e+01,1.499297163132700739e+01,1.531365170592690461e+01,1.530789362481761273e+01,1.523298448232954883e+01,1.505418615905002078e+01,1.496904911187322362e+01,1.500402638059520299e+01,1.523087712271223815e+01,1.533556310338954098e+01,1.540419668649874296e+01,1.522184019084562578e+01,1.518255177134760103e+01,1.495922367849164836e+01,1.509539848487874814e+01,1.511686092961170225e+01,1.501115867269638038e+01,1.529967917915517894e+01,1.531502702646937664e+01,1.498044462680958056e+01,1.503109010349144370e+01,1.521385145215442058e+01,1.522060769528895285e+01,1.496277932902672880e+01,1.534269127483839767e+01,1.518624831006850684e+01,1.549318562309185765e+01,1.512796249339663923e+01,1.517987019246511515e+01,1.527301997898038088e+01,1.512171245182170942e+01,1.509388867042988736e+01,1.514495043570647859e+01,1.518674994750358920e+01,1.530525395537186562e+01,1.496439397827539786e+01,1.513502722164564496e+01,1.523678056194791886e+01,1.500410621851217208e+01,1.526804139652406000e+01,1.511461483622524682e+01,1.507863739997808494e+01,1.490963658014281101e+01,1.537276709272292052e+01,1.521699698908293641e+01,1.516611338771753736e+01
2.630267991895381297e+00,1.521231160052536246e+01,1.537680937677724202e+01,1.515973289438325544e+01,1.535772036221230863e+01,1.508529896636951229e+01,1.510934329867163939e+01,1.549031749206246467e+01,1.553359530082877171e+01,1.534669254994215137e+01,1.519062466837573133e+01,1.508287712010496584e+01,1.516070052670634638e+01,1.533683162054031968e+01,1.540510261371042944e+01,1.553642601936551060e+01,1.534873837749865189e+01,1.533135719932568364e+01,1.507473115372060946e+01,1.521909369474042784e+01,1.519495516801748636e+01,1.510689452463228832e+01,1.538268882332389431e+01,1.543036219580468860e+01,1.512139393746389615e+01,1.516147903547728149e+01,1.529370725732496794e+01,1.543804372992275553e+01,1.511033872235467079e+01,1.552385775508431465e+01,1.530063018244466200e+01,1.563665100767767413e+01,1.527816417387822590e+01,1.525439009324880324e+01,1.531759665786183966e+01,1.524498967767427082e+01,1.526705753663633125e+01,1.528614530730544985e+01,1.534902812979255771e+01,1.538734853373230393e+01,1.512396273560900006e+01,1.525079755652758351e+01,1.532411162208220645e+01,1.516670171042710358e+01,1.540541553425694055e+01,1.528630663166943471e+01,1.521616211702797550e+01,1.509470633488525948e+01,1.551648804474596233e+01,1.531739859350705224e+01,1.526498743421337245e+01
2.754228703338166273e+00,1.527026816611452098e+01,1.543463872420203842e+01,1.522648702081830230e+01,1.544448959974301161e+01,1.524640753561686246e+01,1.514983611904742844e+01,1.560042656356561963e+01,1.563461213976134268e+01,1.541349901667707023e+01,1.526288520848197194e+01,1.510767092771203224e+01,1.531726188676175937e+01,1.540239973330171352e+01,1.547433123960360568e+01,1.556900138561294611e+01,1.535056819947056006e+01,1.542562921252401331e+01,1.517905323125144257e+01,1.523254548471777703e+01,1.527474367157492097e+01,1.518718458996553444e+01,1.536363139202183525e+01,1.549295980293565833e+01,1.518784916037328081e+01,1.525577540376002617e+01,1.532194062280566449e+01,1.563895714638189638e+01,1.522502871303670702e+01,1.562409127434138334e+01,1.534073562726169904e+01,1.571655292716551244e+01,1.539148878334362891e+01,1.530059802844155037e+01,1.526967020280172349e+01,1.530313384922016162e+01,1.539562696648521722e+01,1.532096145217727035e+01,1.546969724803618718e+01,1.537606916429205128e+01,1.516323578988869336e+01,1.531830919275702563e+01,1.539163464258899694e+01,1.525377764396118252e+01,1.547159309710833064e+01,1.540892428992290952e+01,1.528611558831326178e+01,1.521754426926751336e+01,1.559578563941569662e+01,1.539394477291897090e+01,1.530878020915645266e+01
2.884031503126605500e+00,1.528973086293649963e+01,1.539495114438679124e+01,1.523148355205450422e+01,1.545612393135397689e+01,1.534228527926028285e+01,1.513990461642221064e+01,1.560220850063351428e+01,1.559229141615635683e+01,1.541479721834281946e+01,1.527212431801227766e+01,1.504906312578460081e+01,1.540934841143033829e+01,1.538538801673593071e+01,1.555323312045062245e+01,1.552484553952411339e+01,1.531111512537015784e+01,1.546980404016157529e+01,1.524094106819365280e+01,1.520239708111244781e+01,1.532339959208767688e+01,1.527457184349601604e+01,1.526021801651951471e+01,1.551456654468393559e+01,1.519435047012176376e+01,1.531177224369416834e+01,1.532831601602917182e+01,1.571800965211987844e+01,1.525086506793767605e+01,1.562047868612676815e+01,1.532159692096959347e+01,1.574177331992470741e+01,1.547853528847395488e+01,1.529484634181546632e+01,1.517529056825488887e+01,1.529648257458962668e+01,1.541533752462695261e+01,1.531148743861587569e+01,1.553019534599610196e+01,1.526604920615064032e+01,1.513655739380646992e+01,1.535080933199371778e+01,1.541751318168680740e+01,1.523068474620297685e+01,1.549095759770779424e+01,1.544481333567777881e+01,1.530636563939593486e+01,1.523662062233896641e+01,1.562796085547310199e+01,1.538376505845923958e+01,1.531529144734991199e+01
3.019951720402016093e+00,1.526589333596113462e+01,1.531235598314532531e+01,1.522511297332095737e+01,1.539901176657109616e+01,1.529611630124865407e+01,1.516227591041899636e+01,1.554017265103118639e+01,1.545911404096927555e+01,1.534440145399988076e+01,1.522495079711092458e+01,1.498274989401654089e+01,1.542645381777042779e+01,1.526131329121453462e+01,1.556791566193206400e+01,1.543693427490068970e+01,1.526214191052563152e+01,1.543644722903688837e+01,1.526389079000726134e+01,1.514782214811623362e+01,1.532739589587870377e+01,1.530793773457361340e+01,1.520793197491543580e+01,1.546575645931753762e+01,1.521935817367093691e+01,1.529092845310798054e+01,1.533617540616275043e+01,1.564052492793242344e+01,1.521464213611529992e+01,1.553935783350113731e+01,1.527181131084218002e+01,1.571182004106719177e+01,1.550447708416615988e+01,1.525512208945183623e+01,1.506721561437762880e+01,1.522650113178823084e+01,1.532696478108309535e+01,1.529810501766239383e+01,1.554509285251325146e+01,1.517432810132168264e+01,1.510563118996526910e+01,1.532210606609702630e+01,1.534664233617333728e+01,1.516805601843689821e+01,1.546543404030536806e+01,1.537939993851162690e+01,1.527329801876677706e+01,1.518227481506276177e+01,1.563406289199541455e+01,1.531529362228739544e+01,1.525472462191599732e+01
3.162277660168379523e+00,1.512966249031423693e+01,1.515356489868013234e+01,1.512751854919655692e+01,1.522048022729780570e+01,1.509005358027390464e+01,1.512028156723048866e+01,1.539169201762666717e+01,1.525850318664108762e+01,1.515790016312850064e+01,1.511694439676308122e+01,1.489256387836509177e+01,1.533754908554808161e+01,1.502682762780734471e+01,1.546165586015427884e+01,1.525542065619548460e+01,1.511631167925940744e+01,1.529400609570398117e+01,1.517690971119687759e+01,1.505506977504795252e+01,1.525661863143326968e+01,1.520969268068182068e+01,1.515784167690838480e+01,1.534759895526007334e+01,1.520913648872048540e+01,1.518252116500624815e+01,1.525161469129579039e+01,1.542791915431807404e+01,1.511931456712158806e+01,1.541424458050224899e+01,1.515082339108344200e+01,1.553377306466619245e+01,1.535591693696833815e+01,1.518565652458940107e+01,1.496126320061107329e+01,1.509881220633145382e+01,1.514978325649323665e+01,1.520784054766193094e+01,1.545895823401110114e+01,1.510173188137919453e+01,1.502272792501264576e+01,1.516664054273848272e+01,1.519965762553963451e+01,1.505597958305229689e+01,1.534124900149955728e+01,1.522577185533998367e+01,1.512994620265605938e+01,1.507845402206572771e+01,1.551431247088328114e+01,1.521834577777008946e+01,1.511084779905343822e+01
3.311311214825911176e+00,1.490401664961804684e+01,1.495672054023973097e+01,1.494057685329019236e+01,1.495724946575975345e+01,1.488668577103448420e+01,1.495688371123305771e+01,1.518411096408083338e+01,1.501548609402691525e+01,1.493560862277489143e+01,1.494439058190835290e+01,1.472465894093969041e+01,1.512839946473473773e+01,1.474963629944234533e+01,1.524484189290420666e+01,1.505684306499247427e+01,1.488353205753380237e+01,1.507610152604417486e+01,1.493415865616935356e+01,1.490237450890539783e+01,1.511078412226051881e+01,1.503943864218562432e+01,1.503770737789307432e+01,1.513850316049877165e+01,1.503053137408798889e+01,1.504391356543722225e+01,1.504785319603631955e+01,1.513849099192646364e+01,1.496075501844337019e+01,1.519548670748303998e+01,1.492236829746102700e+01,1.526992116309898506e+01,1.510423515354021617e+01,1.504929578004174040e+01,1.481556746206612729e+01,1.494786810714530212e+01,1.489051896534683195e+01,1.503426388359842392e+01,1.523531503499314077e+01,1.497103445680578915e+01,1.485248060206471976e+01,1.497060075823025649e+01,1.498931411841731176e+01,1.486632862159565072e+01,1.516313983802099763e+01,1.500543904041206211e+01,1.491973069661499629e+01,1.488934526915966927e+01,1.523695977540645252e+01,1.511229489806113158e+01,1.490446079592032724e+01
3.467368504525316641e+00,1.463761054818164098e+01,1.473849074457436537e+01,1.463576731195759351e+01,1.467988053533059656e+01,1.461602698686342805e+01,1.464905397887855720e+01,1.490403312403534208e+01,1.470682212321668025e+01,1.468069364977820968e+01,1.463855684358144060e+01,1.444877645930855792e+01,1.477170467799621711e+01,1.444614512731475564e+01,1.490466121417220435e+01,1.481782920311379392e+01,1.456500678280153060e+01,1.473126878183204269e+01,1.459411603479171227e+01,1.459076299178497749e+01,1.487732487563447137e+01,1.475701022320755484e+01,1.480476836796088058e+01,1.479265219944925924e+01,1.473578521142206199e+01,1.478912674158978824e+01,1.472332530594325917e+01,1.476708379379769198e+01,1.467903300207163397e+01,1.482593526488892621e+01,1.459439582336899477e+01,1.495519264622382849e+01,1.476193742937170761e+01,1.472598692390528186e+01,1.454062482475430329e+01,1.470932220175488858e+01,1.457593360378065839e+01,1.472157615976402134e+01,1.488852564019197011e+01,1.475493094131856964e+01,1.461143111995859556e+01,1.466538545855340381e+01,1.472226211539045693e+01,1.457856971682747549e+01,1.488677290905420314e+01,1.467951986081006588e+01,1.467309482915269570e+01,1.457096776437354002e+01,1.485325446243723313e+01,1.491167997721030325e+01,1.464179357864135334e+01
3.630780547701013994e+00,1.428416114709944651e+01,1.441491135188752715e+01,1.420434019366102518e+01,1.438557547476184695e+01,1.423338242424113531e+01,1.419852924722931320e+01,1.457397022654883756e+01,1.435824293760073900e+01,1.433499922285549921e+01,1.424046341392866033e+01,1.404977030237378877e+01,1.432979378410775517e+01,1.407874596675358880e+01,1.448593720798113260e+01,1.451800282262288100e+01,1.418902535758211769e+01,1.433481273885393747e+01,1.420102877415949472e+01,1.421221789440955341e+01,1.457986028037270110e+01,1.439529942687165587e+01,1.441636204684339084e+01,1.435345556157177782e+01,1.441680609011810432e+01,1.444336854615391985e+01,1.429527543522276289e+01,1.434875816664519377e+01,1.429728432587682363e+01,1.440727731252928656e+01,1.425141020192636887e+01,1.458929874188658715e+01,1.436476643905361072e+01,1.433880160866448250e+01,1.420944280364072121e+01,1.443547754684236040e+01,1.421191575937437435e+01,1.431304695872851696e+01,1.445159826318064589e+01,1.440718800883734119e+01,1.424516696763678780e+01,1.426269462946563493e+01,1.442432320627230169e+01,1.424184603614962263e+01,1.448148384986157033e+01,1.427945780105271112e+01,1.433743303649645817e+01,1.419370146719422365e+01,1.441183145833067769e+01,1.457506540491819358e+01,1.437539961829108925e+01
3.801893963205612792e+00,1.381372329334615401e+01,1.398834942873161857e+01,1.369558573476041197e+01,1.396283829011034072e+01,1.375674953836808534e+01,1.369722073675637120e+01,1.416464656034227687e+01,1.394756770499464693e+01,1.384977419960576661e+01,1.380477747051505766e+01,1.357275898492414612e+01,1.384648715284662757e+01,1.366487774165614688e+01,1.402572291702464469e+01,1.411970592976873995e+01,1.379913091820365700e+01,1.388974164731147276e+01,1.373906879973987571e+01,1.376126386262578727e+01,1.415017687964638604e+01,1.393688455138181581e+01,1.391441493257354267e+01,1.390625417157226806e+01,1.397303978977400263e+01,1.403775445958215329e+01,1.380203813390554934e+01,1.387412978418281106e+01,1.392126981064087943e+01,1.395970435088776718e+01,1.384228515638547030e+01,1.416048016123207276e+01,1.398037375879423294e+01,1.393905620728907913e+01,1.386551182996106490e+01,1.404762962410709015e+01,1.378836478249023045e+01,1.382445935037381446e+01,1.397570697722171040e+01,1.400951336711642625e+01,1.379652922087836409e+01,1.379885703280161735e+01,1.407099331877732773e+01,1.379897396098717977e+01,1.402357384978768806e+01,1.384502379535541472e+01,1.384051039045349363e+01,1.375046570050364814e+01,1.390291128828885014e+01,1.413706261622058946e+01,1.398777727465566301e+01
3.981071705534973137e+00,1.328901372472405562e+01,1.349593964589758066e+01,1.316906350756774202e+01,1.344144131592857683e+01,1.324231003133843565e+01,1.323986654844323496e+01,1.370381342443387496e+01,1.348684456978119606e+01,1.334699303451855279e+01,1.334694169970364008e+01,1.304091016731028674e+01,1.331393129975230849e+01,1.322449648199190619e+01,1.358074100675123219e+01,1.359276271887238607e+01,1.339100967827134703e+01,1.338391693139235628e+01,1.322869593441402714e+01,1.330339464570463015e+01,1.356594886547665268e+01,1.341563042449809018e+01,1.343636560058790685e+01,1.345769255544292875e+01,1.342331995529736233e+01,1.356144128660580606e+01,1.328253781778429499e+01,1.341113553264841407e+01,1.349175081544187726e+01,1.348253912905340712e+01,1.335068712842934602e+01,1.365603398891881604e+01,1.351533825294320046e+01,1.340731193628348095e+01,1.345384045471353041e+01,1.351825441842349740e+01,1.323191091702286393e+01,1.328122835596616902e+01,1.339618293564505969e+01,1.350464787854087056e+01,1.330630884402293113e+01,1.326042636783947160e+01,1.363158514889380335e+01,1.329760827841171533e+01,1.348702255478525025e+01,1.337989202820715029e+01,1.332361425088425300e+01,1.329168031187881027e+01,1.341590118679213894e+01,1.361438650752886659e+01,1.345189583620973650e+01
4.168693834703354639e+00,1.279624404454572328e+01,1.293507774699573609e+01,1.263680483324766612e+01,1.292686167156531596e+01,1.271457952200716868e+01,1.274458353942421773e+01,1.321850893802266391e+01,1.297379367953103113e+01,1.288748521330461472e+01,1.279933500353672926e+01,1.247230585489441346e+01,1.275165532638474986e+01,1.274785595106202862e+01,1.309870924617773902e+01,1.303280773550247851e+01,1.287230759233150934e+01,1.287176439464056266e+01,1.273376972455523770e+01,1.278310517525398105e+01,1.293274244571729170e+01,1.292282221823759514e+01,1.299732636035531463e+01,1.299243329399371483e+01,1.286476647144327679e+01,1.296352346684878576e+01,1.284824375855661849e+01,1.294589354342463139e+01,1.294851781522981682e+01,1.296576309270662541e+01,1.280049511273633556e+01,1.308971381723951311e+01,1.305528758800875444e+01,1.283626724360749805e+01,1.293547646261924022e+01,1.300217024653704456e+01,1.266522635717494794e+01,1.271634556119730064e+01,1.279928081829304709e+01,1.299535832043106787e+01,1.274240445436599600e+01,1.273215128267107588e+01,1.314261699165296982e+01,1.278141354274968933e+01,1.290499368477849274e+01,1.287641819239739327e+01,1.280729315524025758e+01,1.279769530773775976e+01,1.297032915572239453e+01,1.306889990202964746e+01,1.288913789975784141e+01
4.365158322401661017e+00,1.236202779990442657e+01,1.236482653424335787e+01,1.217081165216695737e+01,1.248864044594778733e+01,1.214909393014111849e+01,1.222093380811611674e+01,1.266373774598030444e+01,1.243336229733323250e+01,1.241811305012817890e+01,1.224732209139498984e+01,1.203678595136363150e+01,1.221833763023822783e+01,1.230335744835158351e+01,1.259944488129839613e+01,1.253456444909078904e+01,1.234101318580656859e+01,1.236805789835083047e+01,1.237422469473152731e+01,1.228434033402399628e+01,1.243178222060332594e+01,1.241318731545358744e+01,1.260762651236485077e+01,1.258288490818068261e+01,1.229487835931650785e+01,1.237906993695008673e+01,1.239171232760058672e+01,1.251414299876703140e+01,1.239723888040856892e+01,1.249809204693691456e+01,1.228274470444456767e+01,1.258870611147212948e+01,1.251867544527541476e+01,1.237113767827048427e+01,1.241575820074101877e+01,1.245544086973427689e+01,1.220246676793510154e+01,1.219481812496237616e+01,1.233824556412839435e+01,1.252679675428381678e+01,1.222506396807869145e+01,1.223556164683843939e+01,1.258387601757142527e+01,1.224882939154399253e+01,1.234239660255874682e+01,1.236055618549341339e+01,1.229738575588813099e+01,1.229808179181027761e+01,1.253915777167957124e+01,1.250516571022330758e+01,1.241163095265167726e+01
4.570881896148751622e+00,1.197775404726199966e+01,1.190946191421392442e+01,1.175027332108433420e+01,1.211375365748939537e+01,1.168139086364326396e+01,1.185472805050342338e+01,1.214791805064103691e+01,1.192698370719703149e+01,1.199541445292573805e+01,1.179461442098033963e+01,1.173923500111346740e+01,1.182919196766326131e+01,1.195103331450470741e+01,1.211540979789386441e+01,1.212886630994890780e+01,1.186837434331187424e+01,1.191990848915856205e+01,1.204041467869779325e+01,1.179795206023914211e+01,1.203130902174948957e+01,1.191612520869302649e+01,1.218318673765307736e+01,1.221618109520231421e+01,1.178237325155698123e+01,1.191115126259880164e+01,1.204483574477058561e+01,1.211561096055424791e+01,1.190591597067637863e+01,1.212232894785362625e+01,1.181892189351079203e+01,1.219444321185705782e+01,1.204183678706447935e+01,1.203989662987856768e+01,1.193936710357049513e+01,1.200385764839160707e+01,1.190149231559464660e+01,1.182382636736619652e+01,1.202949482393392344e+01,1.199818218572301554e+01,1.183537455802267502e+01,1.188773928465206353e+01,1.207652499107573441e+01,1.181977764979651191e+01,1.188903885615891198e+01,1.192278302334406881e+01,1.185179540458451619e+01,1.184761004955198516e+01,1.220532686882047813e+01,1.199533104593424859e+01,1.198676164072029593e+01
4.786300923226384896e+00,1.165434183249876732e+01,1.155096582725534482e+01,1.144353409658524967e+01,1.176713345598869331e+01,1.138756039848305690e+01,1.157208822870792275e+01,1.176752225038378796e+01,1.155787948048900127e+01,1.174754452983177799e+01,1.145168553435096825e+01,1.139962235379723943e+01,1.152097271323779815e+01,1.162139560309259601e+01,1.175513549225775556e+01,1.179844235388306828e+01,1.155259514831928591e+01,1.158622766317016151e+01,1.175032130030741762e+01,1.134817892923901361e+01,1.170569218513526621e+01,1.153425370983669040e+01,1.184501650707633935e+01,1.192917495773246017e+01,1.144095125429832827e+01,1.157298351600537245e+01,1.179093162222440405e+01,1.177330172939731234e+01,1.148211903602715545e+01,1.181818280895889117e+01,1.152458993191539705e+01,1.188378890405389754e+01,1.168037890470218798e+01,1.177508377211667856e+01,1.161989170732955579e+01,1.169022461220945353e+01,1.164972450210054866e+01,1.156197151926360256e+01,1.166902878317613634e+01,1.166157886373813213e+01,1.151354923068645064e+01,1.160559769806550712e+01,1.165560628246981523e+01,1.145943114652239103e+01,1.157366299996749781e+01,1.156377143895985782e+01,1.155593130264366408e+01,1.152423881308189912e+01,1.187504818829911990e+01,1.159512250003989031e+01,1.163536303936210103e+01
5.011872336272724660e+00,1.146956380026410471e+01,1.134078705523619846e+01,1.121536900916766299e+01,1.150338775406155634e+01,1.116197977398492824e+01,1.130150197637935250e+01,1.159339646192129791e+01,1.129590209348532781e+01,1.156373173372986862e+01,1.123770438767219382e+01,1.120194589790291850e+01,1.138379051407589415e+01,1.123181179950878672e+01,1.146046842519685427e+01,1.152678138398323782e+01,1.135389466485759691e+01,1.142665307261587593e+01,1.142001973636271295e+01,1.114361855899613118e+01,1.141670357734546926e+01,1.122723945760475317e+01,1.158114222528349480e+01,1.164150876833209480e+01,1.125092239755584522e+01,1.135432118595605289e+01,1.156298629572075498e+01,1.154316514464667520e+01,1.121418795119894263e+01,1.166956469440807176e+01,1.139528796290438883e+01,1.159381576482185849e+01,1.145723690077401180e+01,1.144878879254934745e+01,1.144819316200397452e+01,1.145232074290674440e+01,1.145989217352729028e+01,1.133093612048769039e+01,1.143298691657890487e+01,1.149915510604693303e+01,1.130129127416580914e+01,1.139255653444560856e+01,1.141135212771462726e+01,1.118338148457444703e+01,1.136996723517007446e+01,1.131744871535165764e+01,1.132772628352460664e+01,1.132206817220498962e+01,1.156472777350327696e+01,1.134493310960801971e+01,1.141190145741004613e+01
5.248074602497728058e+00,1.134077625020946734e+01,1.129996100140240323e+01,1.116967271190066491e+01,1.142274690641623636e+01,1.108323178800952924e+01,1.112907579201361585e+01,1.152378504464065223e+01,1.126130391807187081e+01,1.149686457788331673e+01,1.117629975627272465e+01,1.107887254617497597e+01,1.134999728833692423e+01,1.113558088273379632e+01,1.128839271023806923e+01,1.139603879920298546e+01,1.121431203198708104e+01,1.133459492908085586e+01,1.121678915216559957e+01,1.112460227515817834e+01,1.125223096432748271e+01,1.108845446827067782e+01,1.139178230851218210e+01,1.146444619545962063e+01,1.114034337814991993e+01,1.123372026381394306e+01,1.146524106914482921e+01,1.142228914895366287e+01,1.110203987311834872e+01,1.156980428993471932e+01,1.123847265596794998e+01,1.144151130369172975e+01,1.126050671509762147e+01,1.133941892827293074e+01,1.131138465800870918e+01,1.130664295723622992e+01,1.136261894794706073e+01,1.121511564040474873e+01,1.131348599342348571e+01,1.143120214378700794e+01,1.118746532589245568e+01,1.125326476974662704e+01,1.137056478744132981e+01,1.113142820425559520e+01,1.128818788410550589e+01,1.121249916892105070e+01,1.115226328107468312e+01,1.121163832507784619e+01,1.142986155945854598e+01,1.127740037808025342e+01,1.129860464327520830e+01
5.495408738576248453e+00,1.125157493952979237e+01,1.129375839899664591e+01,1.115653409372928095e+01,1.134629499315377288e+01,1.113667181528587946e+01,1.107106553343096422e+01,1.148069493048441281e+01,1.126989929723970008e+01,1.142589320901155681e+01,1.116546213330434867e+01,1.105081942884974211e+01,1.137682913013769337e+01,1.116686458648237945e+01,1.128466470755740581e+01,1.135429782642781404e+01,1.112327356809267798e+01,1.133127946939762154e+01,1.117242574387052123e+01,1.111576592401754837e+01,1.118960884018775914e+01,1.114054989192394984e+01,1.131782412743803867e+01,1.141514416457059511e+01,1.122420667033452979e+01,1.119224189176470041e+01,1.145683517569116638e+01,1.137368608468301545e+01,1.119656188664651708e+01,1.149133567737725770e+01,1.120436609128897487e+01,1.133816415202076833e+01,1.121687612584618243e+01,1.124405126435184243e+01,1.131407213931898781e+01,1.128630676715511250e+01,1.130253420509407292e+01,1.118229134209311759e+01,1.137321514148865731e+01,1.137847216551381635e+01,1.116097739757537077e+01,1.120122568633588678e+01,1.133491839715647309e+01,1.116123993159252592e+01,1.121915805951852896e+01,1.123458960484733815e+01,1.122416465953166487e+01,1.118515542357969217e+01,1.142037453223040444e+01,1.133465393002531840e+01,1.124232717885457689e+01
5.754399373371566817e+00,1.122778765228889242e+01,1.119935512519156795e+01,1.118831600039452745e+01,1.127622257963604113e+01,1.119220497886769827e+01,1.113297777163481328e+01,1.140487391924805038e+01,1.133799574300119062e+01,1.142583832205739114e+01,1.116290519369304768e+01,1.107772917213016761e+01,1.131339699218334260e+01,1.119717638299817253e+01,1.141239698469739672e+01,1.135835638332284425e+01,1.115475020937434891e+01,1.133295732441550818e+01,1.115448991015668234e+01,1.111873491680148618e+01,1.132188988954013986e+01,1.122523321015635211e+01,1.139592162771964290e+01,1.132781212353762612e+01,1.132771724905186694e+01,1.115266478691641261e+01,1.142571653431564727e+01,1.144700157695386267e+01,1.133853856294273577e+01,1.148875155639042944e+01,1.122303427434429679e+01,1.135491519833120044e+01,1.124215613012748882e+01,1.124647350149681202e+01,1.128284614159807475e+01,1.131674215550250473e+01,1.126137431615279993e+01,1.122813044503732272e+01,1.149155321599589996e+01,1.138830578428869877e+01,1.115673825734011793e+01,1.120694516657689910e+01,1.135390262666363625e+01,1.117202181709214059e+01,1.127621572415567996e+01,1.121949387513686602e+01,1.136931588834293017e+01,1.118660667188339453e+01,1.142035504182339167e+01,1.137187992803139558e+01,1.122339612100508077e+01
6.025595860743575116e+00,1.119790535252727004e+01,1.120374936844335245e+01,1.115113663417920620e+01,1.115638612563440901e+01,1.104083952624998055e+01,1.111967872883401220e+01,1.137722204276685467e+01,1.138019768119833053e+01,1.136738508594606500e+01,1.114609358521799898e+01,1.102866073725246032e+01,1.122172679007543827e+01,1.117118098545221194e+01,1.136214123464905335e+01,1.143913861897033790e+01,1.121996198856021820e+01,1.126401868784497218e+01,1.114411580872236485e+01,1.110465643892346144e+01,1.128647665162235469e+01,1.126119441454271275e+01,1.128535435230065254e+01,1.135978934580049149e+01,1.123257609529138890e+01,1.115589672266415100e+01,1.126568822368127520e+01,1.143670468798378259e+01,1.138640329027528608e+01,1.148528339083313909e+01,1.122475978411780240e+01,1.144093334507531523e+01,1.129299565419633389e+01,1.125682100392772789e+01,1.130140907944563544e+01,1.131508906270221892e+01,1.131115142089536896e+01,1.128306899722590018e+01,1.146297927419076146e+01,1.139019142055427558e+01,1.115020203336576898e+01,1.118582079791495509e+01,1.128759706334606960e+01,1.115061432687594412e+01,1.135432248459724747e+01,1.124810776354449082e+01,1.143447826898112751e+01,1.107640344524341280e+01,1.142888103655611687e+01,1.137728076416642331e+01,1.123339134281826723e+01
6.309573444801929831e+00,1.112855773910222901e+01,1.111851882790038992e+01,1.104101861943848029e+01,1.106793156532248901e+01,1.093442555181733766e+01,1.100512025805005223e+01,1.126760308356328544e+01,1.131497260614964162e+01,1.123407604125459436e+01,1.103267537275175414e+01,1.086408825554863355e+01,1.108455054372525161e+01,1.108134474386437951e+01,1.130399017946809792e+01,1.133525736043667465e+01,1.119455359597824184e+01,1.117809981375115491e+01,1.108259156691555880e+01,1.099877138055706816e+01,1.115130128529706788e+01,1.116797862909213812e+01,1.117604534784087811e+01,1.134542944721214397e+01,1.107167160297433028e+01,1.109805344650427728e+01,1.110646775968990241e+01,1.133251900362755116e+01,1.123616691406709123e+01,1.134290171887189835e+01,1.116436478462280668e+01,1.138436870801530354e+01,1.131744076057518988e+01,1.115654375420845135e+01,1.114060089329104031e+01,1.119208356939586579e+01,1.115357210501659679e+01,1.120172929683806728e+01,1.128571359421140130e+01,1.117911117660517384e+01,1.099577250007863150e+01,1.108235611716122015e+01,1.115070567756847275e+01,1.107603127972654278e+01,1.129465992532566432e+01,1.124560675050235936e+01,1.116232974359394703e+01,1.100719542686724495e+01,1.128548002106182224e+01,1.132316023728466980e+01,1.110274205435668016e+01
6.606934480075957516e+00,1.091740970410826783e+01,1.087809571091159278e+01,1.078217782060143293e+01,1.081905924239213768e+01,1.073340761949930311e+01,1.076333416748821037e+01,1.101233126547199781e+01,1.102489184561844837e+01,1.102606888987646450e+01,1.067146075090124846e+01,1.061724103546473685e+01,1.087583857035145485e+01,1.083196028933244293e+01,1.106123722508328378e+01,1.104457156769452553e+01,1.085873536245949467e+01,1.101300244010198881e+01,1.084174542487398440e+01,1.078770297773813347e+01,1.095562915317584718e+01,1.093428454865493649e+01,1.095869232393527604e+01,1.113615987277270847e+01,1.090567579152644306e+01,1.094801344188255321e+01,1.083085715031161023e+01,1.108907815359592419e+01,1.084476846223364355e+01,1.107092838532553891e+01,1.088850971402981394e+01,1.120695107630522713e+01,1.104761202112666929e+01,1.094022246492033901e+01,1.081468657472525230e+01,1.109492182647007752e+01,1.089785298312115636e+01,1.079216169976064599e+01,1.093690843496194809e+01,1.091607996541629610e+01,1.067149336875909427e+01,1.086220713809620086e+01,1.091045661540927902e+01,1.083228570508133615e+01,1.101267026220658884e+01,1.101278621159474191e+01,1.093192327574956835e+01,1.080622068250386469e+01,1.097351122311273919e+01,1.112156668405037507e+01,1.092144059380094667e+01
6.918309709189362167e+00,1.045706877337715568e+01,1.045901812565301192e+01,1.034639353620448787e+01,1.041895887237407692e+01,1.038822957820724291e+01,1.046965185437415968e+01,1.069008257667909056e+01,1.055075380628961845e+01,1.057111632618461883e+01,1.037690525289781540e+01,1.026718750022134152e+01,1.049001710872617821e+01,1.047932033683664521e+01,1.066510934109178343e+01,1.063822507076877422e+01,1.040957064399012744e+01,1.061421073219441702e+01,1.045504948901869469e+01,1.045377235271321226e+01,1.052775530359102341e+01,1.054101129082003929e+01,1.053281019972490995e+01,1.072515063588844875e+01,1.057307896241170653e+01,1.050010412445641705e+01,1.049240159287657370e+01,1.062319146855574559e+01,1.040093723273097837e+01,1.066359268584004738e+01,1.051248652149955909e+01,1.091243019932954539e+01,1.055628984546261684e+01,1.066120473943430369e+01,1.040426182379377806e+01,1.061734459533681019e+01,1.058048061952810848e+01,1.034437012197698280e+01,1.050471558750703416e+01,1.053604143600971099e+01,1.042119554458853159e+01,1.049162236973402074e+01,1.064068796346048451e+01,1.041471124966905570e+01,1.061078887117989034e+01,1.059895327388675135e+01,1.046286945446848904e+01,1.049332284398881754e+01,1.061375134517698804e+01,1.068933844793418153e+01,1.049536937699290817e+01
7.244359600749898931e+00,9.969609264525010062e+00,9.982087813956592726e+00,9.949308433246073946e+00,1.009596995655849128e+01,9.928623321813887515e+00,1.007373774187498050e+01,1.019508319274140185e+01,1.010901833908026504e+01,1.011756558582903587e+01,1.006094964584672979e+01,9.823326791732540642e+00,1.004024626138521548e+01,1.006795076302428882e+01,1.020739902291051671e+01,1.017266614992900919e+01,9.946324501615572800e+00,1.014440071695292644e+01,1.004184037885589120e+01,1.009432991432545812e+01,1.005605341514496054e+01,1.006246272785711682e+01,1.012237607797376704e+01,1.025837849037665173e+01,9.988432907447345244e+00,1.010382765632387958e+01,1.004377104927229425e+01,1.014750974271922423e+01,9.917674916372243743e+00,1.025908677753498743e+01,1.002889030331281361e+01,1.041893248799952687e+01,1.007332144362687387e+01,1.022442248657232966e+01,9.943583065065238813e+00,1.002451759540968723e+01,1.013180261883433708e+01,9.999386943664257288e+00,1.018174180727704758e+01,1.008261919744606772e+01,1.005634306209741347e+01,9.943812693682318127e+00,1.028613300728244617e+01,9.983231978565438425e+00,1.003872030298582985e+01,1.014386523200354517e+01,9.922597942115446656e+00,1.001462028613954480e+01,1.031435484360284782e+01,1.026219492261534683e+01,1.011110510747112379e+01
7.585775750291835706e+00,9.618867347051782701e+00,9.639878434294061549e+00,9.562021610206395295e+00,9.778436377378314504e+00,9.590593960801378159e+00,9.625886498723271956e+00,9.910276527886072273e+00,9.731467657435567631e+00,9.735305499422851838e+00,9.674411102901085968e+00,9.472680884547813207e+00,9.736177715594855897e+00,9.543624869787230125e+00,9.831864560209922388e+00,9.774666963257054420e+00,9.508933643883993980e+00,9.835270052725737955e+00,9.749730360078560309e+00,9.653103596894229810e+00,9.648737131618579710e+00,9.616883105210174421e+00,9.810534114435814246e+00,9.809958013148079914e+00,9.571437956522020229e+00,9.833672407359072665e+00,9.722861087942726854e+00,9.855475715793360791e+00,9.554184925538189432e+00,9.903925375424067923e+00,9.712028580165286584e+00,1.004448277583852978e+01,9.759757428504622467e+00,9.791494073547605481e+00,9.634830607335139518e+00,9.620915053442519849e+00,9.667946215971012336e+00,9.675280360341481867e+00,9.838446471122137993e+00,9.636494905293469415e+00,9.693051474178606242e+00,9.571560627810805855e+00,9.917686661758015276e+00,9.665524891106835881e+00,9.592684699811261595e+00,9.726556827783491954e+00,9.652272487518148480e+00,9.576360950790492765e+00,9.921914939009365497e+00,9.878150415961613362e+00,9.796341748360099189e+00
7.943282347242813124e+00,9.443961154530386537e+00,9.287345204838500123e+00,9.428975661389795704e+00,9.511487204562875775e+00,9.315754931750550583e+00,9.384704421739735736e+00,9.622341667325459369e+00,9.524427823360431589e+00,9.532875633291055806e+00,9.477549051351473963e+00,9.165533542501641762e+00,9.578958622901266651e+00,9.319813072689724365e+00,9.617084160086363909e+00,9.581346275426591674e+00,9.421061924799504439e+00,9.624146178125082329e+00,9.565487669016478733e+00,9.321281161163220474e+00,9.396572997103488589e+00,9.417829020732300549e+00,9.631001509656767823e+00,9.520800487790552324e+00,9.451065285342288291e+00,9.574907169923490002e+00,9.586414887137422625e+00,9.611978333146039333e+00,9.398340488167994167e+00,9.626204113839399668e+00,9.559278183323360878e+00,9.865462615782059075e+00,9.556169251576143608e+00,9.540176744538143794e+00,9.549165469234687009e+00,9.592710946279659368e+00,9.400040022909648130e+00,9.398732728511657086e+00,9.621282346113824602e+00,9.400704047874857139e+00,9.455450867412142912e+00,9.400107282957298693e+00,9.612736995421233388e+00,9.481150255087875678e+00,9.574337215317431315e+00,9.424490462769691490e+00,9.499797382192097572e+00,9.478699142898930674e+00,9.570430801882681138e+00,9.670068517278759046e+00,9.583373848734071387e+00
8.317637711026709013e+00,9.368254458484555514e+00,9.246893277689638424e+00,9.342698632794871116e+00,9.482343740512229502e+00,9.204137677998394551e+00,9.297243575323975051e+00,9.507758974369577842e+00,9.490911935668778554e+00,9.529718738811515877e+00,9.230620232847465800e+00,9.132877875087322295e+00,9.452935955634496068e+00,9.338571960445783304e+00,9.591536428170993389e+00,9.450989486508031945e+00,9.294498033276759941e+00,9.527534330373898186e+00,9.470110135330557455e+00,9.194919081051407872e+00,9.489056184764612212e+00,9.356593486116944192e+00,9.541867668439076411e+00,9.415238670687466893e+00,9.285710159771742411e+00,9.403902039006791114e+00,9.546485939051551739e+00,9.505203490018207191e+00,9.396685552303628342e+00,9.574325954953932794e+00,9.405158912594217213e+00,9.645461422282648911e+00,9.580163949665118750e+00,9.467245621312157411e+00,9.389154145407784924e+00,9.514818531790247391e+00,9.388770588655962257e+00,9.264609205701971106e+00,9.494598963252514068e+00,9.371224745450776439e+00,9.206934000141744789e+00,9.332767990174907879e+00,9.476460833928738836e+00,9.376076051918865062e+00,9.543224113436949096e+00,9.377993850176629564e+00,9.292987483293067896e+00,9.509512400335243143e+00,9.462588981593222925e+00,9.564020090695599663e+00,9.479426877326195822e+00
8.709635899560804972e+00,9.275870953559635979e+00,9.457311906662550172e+00,9.248352871062554215e+00,9.321428366525765341e+00,9.181898739588778113e+00,9.208389986752631984e+00,9.471676388772817035e+00,9.488861928040346783e+00,9.594326882498373621e+00,9.120929301555477764e+00,9.177637825056082832e+00,9.447254019297584904e+00,9.364603707014211409e+00,9.404836977955621791e+00,9.435814420090990140e+00,9.248714991591546308e+00,9.428153503409875569e+00,9.373564223356188663e+00,9.147664462547714592e+00,9.422618069336008872e+00,9.314007281123000581e+00,9.527722071799425763e+00,9.408663583812531428e+00,9.221916605164933500e+00,9.322049113210388427e+00,9.520930601210963573e+00,9.527749136829781307e+00,9.309945101854049554e+00,9.522984608992485889e+00,9.292931789875284565e+00,9.480914531806714507e+00,9.552839342856707106e+00,9.478620924370014578e+00,9.405050244848721874e+00,9.474197023286853536e+00,9.442119217442099810e+00,9.301972251916122758e+00,9.340849009040065098e+00,9.392931064134550923e+00,9.235165147619975201e+00,9.295014313936780681e+00,9.403602501985352191e+00,9.345627700967671814e+00,9.362304265653664359e+00,9.397089473300731299e+00,9.198783075987067903e+00,9.471922876490650012e+00,9.444594894369709337e+00,9.400599402764447277e+00,9.387871477797455455e+00
9.120108393559096527e+00,9.194072364089114657e+00,9.395480487243181855e+00,9.156693379857307136e+00,9.214513173691138093e+00,9.163655432302594050e+00,9.090468050814212830e+00,9.428750471717084025e+00,9.425020330543047109e+00,9.299515754659699596e+00,9.076137258084749249e+00,9.047669904468653712e+00,9.304384388937727124e+00,9.289725565760264203e+00,9.296286445303604040e+00,9.513706031889920922e+00,9.257912856978940397e+00,9.290690345028096431e+00,9.249707970031112225e+00,9.249145023412754796e+00,9.231959842388523185e+00,9.099877337129639088e+00,9.376615064577281444e+00,9.320682082934833801e+00,9.302859908828761348e+00,9.186677873840247699e+00,9.310165664121742068e+00,9.401468848007981549e+00,9.213143840325274780e+00,9.364058049219954327e+00,9.165501417223294922e+00,9.433566092955029347e+00,9.330169154939904175e+00,9.325660317477021621e+00,9.250003750008747971e+00,9.330456592272573957e+00,9.225764414340799746e+00,9.156783633071203354e+00,9.287379094294253790e+00,9.363870920955278621e+00,9.066089955686914337e+00,9.173839382739336301e+00,9.317977595531043988e+00,9.267145284136887540e+00,9.351669502947908441e+00,9.386991085535679957e+00,9.200469928290333499e+00,9.299211875433082142e+00,9.453183641521230030e+00,9.290768258064890261e+00,9.243975841686420836e+00
9.549925860214358408e+00,8.967452456966045204e+00,9.130780952259598848e+00,8.911779528805638506e+00,9.046573006724676347e+00,8.963532464305119518e+00,8.953827602021871002e+00,9.401571058464938346e+00,9.246117877876431024e+00,9.164572165257851566e+00,9.030340912744561521e+00,8.813233358385687666e+00,9.124902782949821045e+00,9.003272186290621093e+00,9.169522542372719798e+00,9.205022431383920178e+00,8.995898171342085803e+00,9.160487084743483166e+00,9.090486147070931722e+00,9.122068858022579718e+00,9.072039678130131790e+00,9.016226937856021806e+00,9.121642670783089102e+00,9.215845225813609431e+00,9.064610624452019039e+00,9.000736176724963400e+00,9.044802868013036345e+00,9.215300026562674773e+00,9.074508074819332748e+00,9.217531462264629383e+00,8.888524712293857988e+00,9.372251781983846897e+00,9.178951470376068400e+00,9.059959808712672924e+00,9.120773861774205571e+00,9.131221648509013633e+00,9.058707283608306682e+00,8.997130985367462586e+00,9.140715131253250192e+00,9.071703432710972237e+00,8.955611794752261545e+00,9.000472243321823385e+00,9.171896477043574691e+00,9.110544417023872299e+00,9.216939199903222857e+00,9.258935849829498466e+00,9.161940803077065709e+00,9.101045545460443975e+00,9.351675636233778732e+00,9.112166104535841527e+00,9.005126762612167823e+00
1.000000000000000000e+01,8.827228256817358343e+00,8.754683416971513310e+00,8.676654338846045533e+00,8.846526555398449787e+00,8.734993675953113268e+00,8.784075624697527118e+00,9.070487543525663554e+00,8.903456299600192025e+00,9.051851906217601496e+00,8.820597382625189553e+00,8.572384685786094138e+00,8.888688291688163545e+00,8.730039973164755551e+00,8.953838810383082603e+00,8.946317149779565270e+00,8.812967230899555915e+00,8.973155207162093916e+00,8.875459714613814555e+00,8.780247050725309421e+00,8.834778299589917339e+00,8.826075988652803517e+00,8.822838073388469482e+00,9.017417451363403558e+00,8.834265508784744370e+00,8.707075642990913522e+00,8.870720870576459305e+00,8.906271047699725329e+00,8.777192376785773575e+00,9.013209259326844247e+00,8.747506064126355341e+00,9.060583442804716725e+00,8.932571480797493635e+00,8.811731530859457706e+00,8.737153101742737960e+00,8.976840319998904860e+00,8.768250089673513159e+00,8.713389655773479348e+00,8.988833680039002516e+00,8.942244578463970583e+00,8.745753800640127196e+00,8.785190286191744136e+00,8.964266325264096835e+00,8.772455776912153169e+00,8.872851710147040549e+00,8.998956010059862010e+00,8.848636345905640965e+00,8.852118233186489604e+00,9.025444254285591938e+00,8.988775384938445967e+00,8.771729676808583065e+00
1.047128548050899610e+01,8.577427622202989710e+00,8.555768696232657788e+00,8.462825614504380312e+00,8.610462295322564685e+00,8.465085051595242049e+00,8.503921581944728914e+00,8.895115804674194493e+00,8.631413300330192939e+00,8.726044386079280457e+00,8.507526787728160400e+00,8.378176317797645822e+00,8.589793401751693480e+00,8.631866526750751945e+00,8.745744251331274199e+00,8.750094726747191132e+00,8.609371851653047969e+00,8.634767408644512088e+00,8.585191102806533081e+00,8.489106991143010816e+00,8.560315943288687279e+00,8.579208246354790290e+00,8.700323428168090345e+00,8.658211180375305460e+00,8.531224826918228032e+00,8.513798217109247446e+00,8.664688994087644147e+00,8.596310963015334039e+00,8.498519891198696996e+00,8.722735312617285075e+00,8.486727303757545471e+00,8.806454239393145755e+00,8.765526773657871473e+00,8.607425776776164383e+00,8.482918965920454468e+00,8.693930812727868940e+00,8.550821513422611986e+00,8.478806639170272774e+00,8.705972079517954043e+00,8.654374893479035435e+00,8.444683372617296513e+00,8.456408032845743605e+00,8.714656497484680742e+00,8.641351547727955662e+00,8.571946207221792235e+00,8.703536308219181450e+00,8.674557334605884407e+00,8.474443484623682465e+00,8.796478141839719100e+00,8.633896288875044789e+00,8.651083081058633439e+00
1.096478196143185180e+01,8.352748232949606333e+00,8.516102505454616889e+00,8.315499436448437365e+00,8.493387142068778317e+00,8.345119305741656390e+00,8.418154297819972598e+00,8.475126342337436114e+00,8.415004335767363841e+00,8.376669931327256791e+00,8.329170231787157874e+00,8.154400523437999482e+00,8.336178332616695386e+00,8.368812304719494222e+00,8.597897550556680812e+00,8.557463612695256572e+00,8.452799430382096801e+00,8.459326448687125577e+00,8.441930334880844100e+00,8.293244642718208937e+00,8.360009112469796833e+00,8.354921894433916307e+00,8.473627013919182716e+00,8.481912049904574147e+00,8.356563000539646069e+00,8.362347247878082257e+00,8.392934056194624404e+00,8.445008699774607663e+00,8.243561984340869842e+00,8.604100468979796190e+00,8.426759032928817561e+00,8.751553301527854600e+00,8.515501276626253002e+00,8.473753829747142419e+00,8.269961401407076806e+00,8.434697507737455524e+00,8.376494668032165691e+00,8.319934850668820658e+00,8.541343697352033359e+00,8.330359629848803849e+00,8.377468994456940266e+00,8.435745293420538360e+00,8.591344785486962010e+00,8.439324223462490338e+00,8.420896106326779318e+00,8.395745192999184425e+00,8.395167377019438604e+00,8.352230789024853053e+00,8.499174420921102424e+00,8.509114121561740518e+00,8.463685479883887197e+00
1.148153621496882870e+01,8.210808425356560747e+00,8.288027552981692025e+00,8.123836617626434276e+00,8.264709893727063772e+00,8.133891960992276182e+00,8.319511898137328387e+00,8.341990197827955811e+00,8.357380930221202320e+00,8.328316389803687159e+00,8.365112804272794023e+00,8.012701210644355143e+00,8.302425706212879675e+00,8.139812843579763424e+00,8.429412614852504149e+00,8.357473365397751763e+00,8.250817219054741969e+00,8.417356946953443497e+00,8.308791717312750791e+00,8.171422120713721426e+00,8.260588908048601908e+00,8.156559281732334910e+00,8.360930907750667274e+00,8.364668268831721321e+00,8.247630391298949704e+00,8.339830784783714535e+00,8.387337880568001225e+00,8.427250561851481692e+00,8.210573046186182111e+00,8.384186913493959281e+00,8.265059159089553020e+00,8.505720305015589844e+00,8.360588296630727001e+00,8.439266322670762932e+00,8.207454787244021333e+00,8.365498312400848846e+00,8.243992449452733240e+00,8.284736113561537607e+00,8.421229696321677949e+00,8.306334968616623016e+00,8.105714205214914259e+00,8.282476133972654253e+00,8.401545916787929613e+00,8.263042504494537255e+00,8.388367281508195106e+00,8.315697484044388688e+00,8.222930488384275094e+00,8.276379487777116850e+00,8.374150510114727552e+00,8.401401263535758446e+00,8.298584139937196014e+00
1.202264434617413080e+01,8.193769348204011038e+00,8.210251837119702856e+00,8.097854553627602314e+00,8.128910823861094315e+00,8.002894048521953962e+00,8.024014260308227620e+00,8.270551927907725087e+00,8.282811452841196243e+00,8.194335901863301075e+00,8.044210682105298105e+00,7.990769653598988498e+00,8.269119854478100606e+00,8.133905174889296319e+00,8.225692273284352041e+00,8.208650616703740965e+00,8.118736640665121129e+00,8.224639642071684520e+00,8.145697719803740355e+00,8.090534659534917239e+00,8.250613540269151613e+00,8.041900690949672637e+00,8.189489387726817782e+00,8.306677641240845844e+00,8.101455954266972626e+00,8.200971081001720009e+00,8.139084839238138969e+00,8.340858147911591303e+00,8.069695088292077045e+00,8.316560963198980971e+00,8.214676302217879922e+00,8.377574301605886120e+00,8.155377845143997106e+00,8.283793686429550718e+00,8.113798810111109816e+00,8.201575438192303835e+00,8.101242483543364514e+00,8.156309901957520481e+00,8.324674270221837702e+00,8.245018516781575713e+00,8.125735683950077615e+00,8.175924394778055770e+00,8.128108400096138553e+00,8.089878344810829347e+00,8.240825939035222092e+00,8.163880465839936207e+00,8.128130254505871122e+00,8.144692353754898306e+00,8.223308184089782813e+00,8.330875728331534447e+00,8.156111363595909935e+00
1.258925411794167459e+01,8.063664287374868067e+00,8.072837038731304204e+00,7.991801332958498705e+00,8.043827914614904984e+00,7.910769987490566812e+00,7.963075905858817194e+00,8.212679760616062197e+00,8.163973311871792760e+00,8.171600016832082147e+00,7.904398122200070986e+00,7.846378401000572822e+00,8.171183288236557374e+00,7.960366070954673745e+00,8.198597222498309023e+00,8.209504787177953844e+00,8.106691360361265808e+00,8.115680807635820670e+00,8.024618461462669217e+00,8.031062386477922033e+00,8.057419476364421129e+00,8.037280795727577143e+00,8.137481947658539383e+00,8.079990647324153841e+00,8.053047696097172192e+00,8.021452510403511482e+00,8.244783933159645528e+00,8.087196368055487028e+00,7.945840709486909681e+00,8.120918552763193077e+00,7.966204519718871779e+00,8.287983579525915800e+00,8.101790349647073342e+00,8.050197961714960826e+00,7.972274761214974248e+00,8.005061760995850761e+00,7.961314178257062224e+00,7.969902519546120168e+00,8.154966164814119622e+00,8.136243977850053710e+00,7.900738498489941364e+00,7.979129581994146569e+00,8.115591134271294749e+00,8.096989174419389812e+00,8.057327225579570040e+00,8.074430299330311200e+00,8.147746377555323605e+00,8.035537908879302194e+00,8.214648702344939935e+00,8.078921913042082181e+00,8.064405612962042724e+00
1.318256738556407370e+01,7.741198460836762330e+00,7.763048349309755736e+00,7.788319582287138054e+00,7.889028570769750281e+00,7.776013093070925031e+00,7.824776283525585185e+00,8.019571655630029383e+00,7.957021541576312806e+00,8.022565193599792366e+00,7.814341469402576124e+00,7.676670962984031732e+00,8.075799233026764057e+00,7.890575877102816271e+00,8.003011638135847150e+00,8.129098634722142336e+00,7.893820886901391276e+00,7.874109459809080391e+00,7.945227804066954391e+00,7.831944515457117006e+00,7.815191602410853200e+00,7.828194643377416995e+00,7.989534995206989620e+00,8.018797814040739880e+00,7.878085429361592062e+00,7.802062000126445795e+00,7.948295438446885797e+00,7.916969426032155255e+00,7.715248631882720254e+00,7.995158603321046442e+00,7.791513390785632431e+00,8.119749071018167896e+00,8.006074167536132435e+00,7.985261836355554976e+00,7.744029834127935885e+00,7.959242795168131934e+00,7.800690861212889793e+00,7.839559246578273743e+00,7.895047008488087492e+00,7.906892451959232737e+00,7.768415271338526829e+00,7.855100520689465959e+00,8.033816506694948956e+00,7.878145406568323850e+00,7.858170952381533958e+00,7.836887634750806519e+00,7.894589970435022863e+00,7.883910135519503370e+00,7.972620172245650672e+00,7.914363979504639879e+00,7.921354439699834771e+00
1.380384264602885303e+01,7.523473669117805684e+00,7.617360474485439958e+00,7.552250350723602956e+00,7.739989618322475451e+00,7.522795597068860474e+00,7.591048036849308289e+00,7.787678595944240278e+00,7.706540864871914032e+00,7.714542998314946942e+00,7.604564529922737570e+00,7.532779973090253378e+00,7.724413254758614400e+00,7.641711367162440816e+00,7.817847940101144921e+00,7.760024756909055021e+00,7.526141896779392049e+00,7.692118873251897249e+00,7.696981855727925925e+00,7.561906053265517791e+00,7.650526009459276189e+00,7.498213945778088529e+00,7.797260116689576748e+00,7.778489010408455862e+00,7.634950707138259851e+00,7.670487847100870837e+00,7.730521076102547795e+00,7.612338884109161263e+00,7.545279217825300755e+00,7.681726591152232331e+00,7.668455211250243764e+00,7.899654757089064283e+00,7.822495053205168247e+00,7.773110859074353840e+00,7.611881733539418882e+00,7.661805664174764274e+00,7.667267353285128095e+00,7.638170529990151003e+00,7.713038220295167946e+00,7.705474435924405618e+00,7.566485393419505989e+00,7.514865966001631925e+00,7.818654598105392317e+00,7.611783309632242478e+00,7.734311349610599962e+00,7.669787326068306044e+00,7.655603169098563754e+00,7.529579460268498892e+00,7.760772720903672095e+00,7.729543010880043141e+00,7.593489886166956637e+00
1.445439770745928065e+01,7.556594439223710324e+00,7.632816342223962103e+00,7.300423825096346242e+00,7.548875077195991601e+00,7.483182619034935534e+00,7.451717863813854592e+00,7.589301151803263146e+00,7.688664553561408432e+00,7.632999145325611856e+00,7.408068020207362991e+00,7.384715642599646301e+00,7.553632093308285889e+00,7.348352945874190745e+00,7.645000070287563787e+00,7.594376616249187251e+00,7.527203170395542209e+00,7.682986841303911518e+00,7.524794236900486766e+00,7.538278837560731027e+00,7.443712964225115414e+00,7.490193321483055833e+00,7.611628913255944262e+00,7.543956858900166651e+00,7.528464674327137729e+00,7.512849823374427416e+00,7.599026531648244820e+00,7.521496291095591147e+00,7.513927381344648104e+00,7.651474627498984660e+00,7.505836749157208665e+00,7.868203519371980370e+00,7.615338917982379385e+00,7.704161571840977274e+00,7.420258875472125482e+00,7.661052063077636198e+00,7.450418067077631434e+00,7.545960190121280498e+00,7.610126531873281586e+00,7.687704415046445305e+00,7.585821929793220342e+00,7.443520406031299608e+00,7.536756324823551623e+00,7.504616707131235742e+00,7.623652213767751817e+00,7.633540803843763101e+00,7.552179353345495727e+00,7.477468746656472653e+00,7.667290200714314885e+00,7.541337866160864323e+00,7.617686798852890462e+00
1.513561248436208651e+01,7.506272436173365925e+00,7.444777711216837623e+00,7.372860334967992202e+00,7.468746392059552264e+00,7.334010115406618624e+00,7.352014317155384227e+00,7.586566933474488295e+00,7.565494234502653015e+00,7.515276448852276303e+00,7.435012274014029643e+00,7.255226842355176231e+00,7.528084601664307485e+00,7.406752159876679897e+00,7.515524882729007317e+00,7.496920566131963781e+00,7.495774355324659410e+00,7.539186392859782870e+00,7.383745541637027898e+00,7.478631179833604925e+00,7.413368187340157789e+00,7.342395090438197158e+00,7.581757928608325869e+00,7.580872777519849670e+00,7.438214305507806934e+00,7.502017150574680215e+00,7.516161333189232074e+00,7.489935221500894080e+00,7.436814879783354648e+00,7.529064691657521458e+00,7.472797439993757784e+00,7.574792353626008001e+00,7.593871466539425796e+00,7.588669551872039953e+00,7.432773910455708233e+00,7.511772370162852042e+00,7.263733585042856156e+00,7.408684045512778482e+00,7.480406118891990808e+00,7.555415192321221163e+00,7.433656001209576480e+00,7.377130313397488592e+00,7.344484962281978113e+00,7.431006850790633500e+00,7.492906977300422433e+00,7.598180734304825990e+00,7.420615839721457441e+00,7.347830779920792033e+00,7.616581784869961069e+00,7.476105615016572337e+00,7.492769608991268981e+00
1.584893192461114175e+01,7.334874298010634064e+00,7.287291501530056337e+00,7.242916855004845722e+00,7.364010751499121987e+00,7.223832927546213867e+00,7.368401710695684947e+00,7.529368694752276880e+00,7.411590754763540012e+00,7.391307692221164238e+00,7.224958210982728168e+00,7.244740660592778880e+00,7.387695166718231121e+00,7.333432971418608837e+00,7.476398284283012785e+00,7.358648071797976087e+00,7.300664280183085886e+00,7.332895573717017612e+00,7.385600177560806223e+00,7.293759661505082370e+00,7.387553262043956792e+00,7.380523524720604023e+00,7.439075669687834846e+00,7.483194930039072545e+00,7.222783166333022642e+00,7.334663101872416213e+00,7.323018239298834331e+00,7.425720965746763547e+00,7.330404472687300554e+00,7.400501381783964661e+00,7.283741908012520305e+00,7.560185850775953398e+00,7.321923155570763342e+00,7.341685477600378817e+00,7.291992071005695131e+00,7.399558354782911351e+00,7.345113227146817358e+00,7.282494053865595340e+00,7.385212451281047308e+00,7.382379685099261124e+00,7.272706337303073809e+00,7.200421026851522299e+00,7.370749685475894708e+00,7.443866118667178178e+00,7.441270626964391788e+00,7.333168857769735816e+00,7.328004649572016582e+00,7.275820689794694651e+00,7.536701793261893378e+00,7.438904731875159548e+00,7.329577749302598200e+00
1.659586907437561365e+01,7.119620812078506944e+00,7.095493815439796847e+00,7.065542546883398778e+00,7.227921135113489548e+00,7.026311860540316090e+00,7.120575798403675272e+00,7.441161075948037329e+00,7.281046938757037346e+00,7.382449268716584356e+00,7.106989557106183852e+00,6.989421510616365296e+00,7.205503427024695817e+00,7.214713570072176729e+00,7.365274525284070783e+00,7.269914017573503529e+00,7.139842443941041061e+00,7.222327535928456221e+00,7.144007577629662542e+00,7.163760910170325680e+00,7.107356081818861249e+00,7.064627416533673987e+00,7.218048882765378593e+00,7.209857295785512044e+00,7.005078291513388677e+00,7.201274621491221772e+00,7.341031317621708574e+00,7.051488855968418790e+00,7.059603786622262511e+00,7.273945346013879210e+00,7.139115835032418644e+00,7.370677407557960414e+00,7.171335944706553889e+00,7.313587713878473728e+00,7.075660848011689374e+00,7.225380205743585194e+00,7.165824933444696399e+00,7.126177770921708898e+00,7.277112961343839892e+00,7.155269395335273508e+00,7.022362877025558170e+00,7.084720133461296143e+00,7.240321096919760002e+00,7.145124931851350780e+00,7.097478690024187742e+00,7.172417986290813730e+00,7.237390350286665885e+00,7.055107622819178026e+00,7.242752179658828560e+00,7.231167253329511269e+00,7.288413096639168032e+00
1.737800828749376336e+01,7.004321536281477023e+00,7.071307445686350945e+00,6.925055650027859500e+00,7.001043952122127934e+00,6.902584400897572969e+00,6.890451321021417108e+00,7.216303287946554512e+00,7.262612267115210685e+00,7.103152902717787320e+00,6.906088682746114316e+00,6.915568443565843104e+00,7.161002318690143476e+00,6.965991306153788365e+00,7.194972279679861416e+00,7.033852554156687198e+00,7.010911914427584435e+00,7.071066670458392878e+00,7.066858471054075608e+00,6.997184521656574674e+00,7.060150480382723082e+00,6.999374197484859117e+00,7.078338414292070446e+00,7.097828411512214331e+00,7.012598268134875745e+00,7.054618557626093356e+00,7.123958283633308852e+00,7.106279489863484677e+00,7.014340877670351304e+00,7.066126126860616807e+00,7.064766065696428399e+00,7.309177767656227509e+00,7.142190934293846105e+00,7.178219053684611772e+00,6.933743675407996854e+00,7.086797738457049967e+00,6.920863263841501301e+00,7.003414251776178823e+00,7.111560708029668554e+00,7.042072990311805114e+00,7.022539876081529187e+00,6.917636468328084653e+00,7.116273943288156545e+00,7.022782439023023571e+00,7.070616102694035732e+00,7.120801034122123951e+00,7.071318627955493596e+00,6.973179782055165532e+00,7.229700827251968498e+00,7.157530073412854854e+00,7.045952406390208367e+00
1.819700858609982674e+01,6.890369379213535872e+00,6.989297518113694707e+00,6.856537768540114541e+00,6.958317454062369123e+00,6.891174126086715646e+00,6.821353393778517571e+00,7.042915485791808372e+00,7.066534589084909612e+00,7.126075372430140220e+00,6.891841563578931407e+00,6.862243414391069329e+00,6.905829804848318432e+00,6.931668428679239824e+00,7.050059317763075484e+00,6.941727093625671863e+00,6.863965669580587736e+00,7.005597354639680141e+00,6.836157489997030545e+00,6.898299585781864529e+00,6.902844981188939855e+00,6.955682256279138720e+00,7.041644343424105834e+00,7.099636505323445590e+00,6.995259437589579576e+00,6.851993980909800719e+00,6.992300242788223485e+00,6.973785418748647658e+00,6.935879455264899462e+00,6.979852276153242663e+00,6.842930528367177523e+00,7.130182926744902616e+00,7.015496388232098646e+00,7.053050521648524196e+00,6.897422043940458103e+00,6.975189220156773118e+00,6.836380996429189061e+00,6.954208536371613292e+00,7.086350676427816353e+00,6.969088960075774608e+00,6.896342528440608355e+00,6.833885868106731820e+00,6.954864809963870798e+00,6.989323727510512896e+00,7.066322752441027255e+00,6.998597528378839527e+00,6.964219636489351828e+00,6.871828524046515341e+00,7.063935686032926320e+00,6.992560854970133022e+00,6.923569925007981851e+00
1.905460717963246253e+01,6.784585710929601277e+00,6.735787337225635163e+00,6.760640548916626358e+00,6.873498225056231981e+00,6.691362892276248253e+00,6.759532399346195319e+00,7.008294489671498262e+00,6.972198015596538845e+00,6.965548150498393376e+00,6.810063424285853984e+00,6.693315961704672468e+00,6.883974540666405240e+00,6.792310787033303043e+00,6.959084077057287487e+00,6.920470702764681903e+00,6.779592433045650068e+00,6.859756220538195670e+00,6.803953670678781762e+00,6.845493175287501231e+00,6.810149321497323882e+00,6.764971437181383607e+00,6.899108629406732085e+00,6.946845282161451252e+00,6.648778309332771919e+00,6.943664689961539516e+00,6.813862909481344765e+00,6.741682373273660822e+00,6.830141421184307227e+00,6.911863681357316658e+00,6.759112587776083814e+00,7.066387062983279677e+00,6.804662221661049060e+00,6.947555653506061191e+00,6.724153857165572568e+00,6.855633022289961964e+00,6.788499782743106614e+00,6.822847584817999689e+00,6.937331793699422988e+00,6.844202623002892949e+00,6.839367427892187656e+00,6.781612063074962116e+00,6.917058855334356160e+00,6.713706862583305401e+00,6.813043413295551076e+00,6.825155920831529777e+00,6.780748830531307725e+00,6.655185678328641607e+00,6.957915934412962855e+00,6.903496433112213282e+00,6.914865404440468488e+00
1.995262314968878670e+01,6.656893416677242215e+00,6.718403432024073751e+00,6.627364836923815616e+00,6.603510809570031448e+00,6.592572021204753163e+00,6.594577256142596156e+00,6.757122749790845262e+00,6.719604459120975370e+00,6.831150458407131865e+00,6.586499790363109952e+00,6.608907395503151427e+00,6.746648914067513658e+00,6.663010685320029935e+00,6.824018718455408639e+00,6.755495325918700722e+00,6.613590204431647024e+00,6.704218948358489527e+00,6.682117149189439331e+00,6.647876709513964144e+00,6.731225967020225909e+00,6.627197525564506364e+00,6.797725084692243236e+00,6.768170043854031093e+00,6.514876375181018808e+00,6.732650366829242117e+00,6.763716620614218300e+00,6.705037542113782223e+00,6.651229765447075337e+00,6.784104339877418788e+00,6.667989629186370060e+00,6.893662797236046025e+00,6.752203289606549141e+00,6.774976710869666796e+00,6.637518417251214053e+00,6.719182871920128086e+00,6.592741240659914403e+00,6.716516774110885990e+00,6.839815082248337674e+00,6.790089335488176836e+00,6.548697328297064857e+00,6.687027467637645550e+00,6.821854335587806517e+00,6.727799608511830343e+00,6.721350168747505016e+00,6.787072130981737672e+00,6.734929845462890974e+00,6.538488282035180177e+00,6.903784939190348524e+00,6.758645833112074897e+00,6.759451998791485394e+00
2.089296130854038580e+01,6.560694148222713906e+00,6.540534219590785625e+00,6.540034874812842958e+00,6.599634972273724642e+00,6.540391581376585606e+00,6.564474722104831628e+00,6.684384768634457963e+00,6.662735451584070212e+00,6.702366440743684706e+00,6.619272328135150651e+00,6.419980396542924517e+00,6.608742378634027581e+00,6.524659948121909636e+00,6.736687307161580485e+00,6.466016178609748088e+00,6.485985861124887286e+00,6.544598212681457916e+00,6.602850493257246711e+00,6.470248274171258807e+00,6.569014965482422141e+00,6.518446139369777015e+00,6.630435508544223033e+00,6.594447077298092985e+00,6.475818688445738047e+00,6.541003440456386819e+00,6.639032964570403372e+00,6.554898199726149954e+00,6.544964310443409872e+00,6.650430417641392644e+00,6.469084423575012011e+00,6.738375609681604317e+00,6.726018702486977752e+00,6.655160890426980558e+00,6.509643415930715271e+00,6.676660533236563388e+00,6.446296302830817559e+00,6.603226704143730252e+00,6.712067468744328025e+00,6.580940996345290728e+00,6.512339176629221349e+00,6.591137744389625297e+00,6.600829446033832149e+00,6.510651947983637555e+00,6.619100459598158182e+00,6.656113536589240098e+00,6.499999198474610829e+00,6.443222160521127506e+00,6.705404221243487228e+00,6.670379664586239876e+00,6.571768342038932786e+00
2.187761623949552003e+01,6.401545505619739451e+00,6.517040972302485358e+00,6.456387142332670415e+00,6.536736783702025377e+00,6.273040311321958384e+00,6.463615306711507635e+00,6.670960098866011379e+00,6.576132562539166670e+00,6.655164997088901302e+00,6.436659220170022344e+00,6.338052750244357547e+00,6.531932374032210831e+00,6.503193185534565934e+00,6.585308796523702490e+00,6.554578164042900390e+00,6.385524486705343783e+00,6.510747540961452806e+00,6.447150684777573915e+00,6.509789202424514976e+00,6.460110537787976170e+00,6.390531280237737199e+00,6.578142713160066712e+00,6.508962480482261448e+00,6.324035544338181047e+00,6.516196790113844450e+00,6.459376901212380950e+00,6.549266679266232849e+00,6.505393015598537332e+00,6.568382976199250933e+00,6.453059809341306519e+00,6.827478824924769540e+00,6.583864693684409630e+00,6.543824610312496404e+00,6.485260816716827748e+00,6.522089474165443157e+00,6.422839273507157110e+00,6.444540366566971379e+00,6.493372614833432088e+00,6.436005059579517962e+00,6.452354180937543759e+00,6.393071576512255660e+00,6.533024522222129704e+00,6.494054991077573114e+00,6.497105900277690971e+00,6.507081990671069072e+00,6.516665336281540100e+00,6.414653629721962957e+00,6.543736359923382651e+00,6.517077417454230748e+00,6.533697369575557801e+00
2.290867652767772356e+01,6.406709827868920293e+00,6.374172284213645234e+00,6.321562095235805145e+00,6.409335249210712071e+00,6.389666203436440206e+00,6.341665861445705765e+00,6.398546105384044225e+00,6.414641219729862343e+00,6.427386555641943389e+00,6.337440663173630639e+00,6.276370208796437034e+00,6.389916268989147774e+00,6.305932170711835205e+00,6.496449279454104442e+00,6.451153811468944177e+00,6.278172232969544631e+00,6.382557525829864353e+00,6.287235061947211712e+00,6.361924272013616211e+00,6.302981866276685885e+00,6.360259353596176446e+00,6.517408744468357717e+00,6.436695132915208006e+00,6.218526383896620047e+00,6.355860074301853402e+00,6.402979214194163937e+00,6.429003879367183316e+00,6.371882035439083047e+00,6.392433082197226391e+00,6.438352076126032664e+00,6.609691133433744703e+00,6.458276995334257364e+00,6.452286740650810870e+00,6.307244076822652090e+00,6.349153840690548556e+00,6.264532543818243759e+00,6.414501254412037667e+00,6.497788920114639488e+00,6.367558438374588015e+00,6.292880553553677814e+00,6.283545698992124784e+00,6.412905105491853774e+00,6.409428987137102851e+00,6.418528352096872780e+00,6.412914896457638569e+00,6.386842535155348166e+00,6.281546333031436724e+00,6.603435048550630349e+00,6.399148619976323893e+00,6.372936182828557783e+00
2.398832919019490006e+01,6.183869110199647245e+00,6.326497348237192675e+00,6.265250199376158236e+00,6.255984230793750989e+00,6.167963212363385850e+00,6.232409683149877644e+00,6.323950952020117811e+00,6.339825018901047216e+00,6.427831087423657941e+00,6.176102309586113392e+00,6.157720509696448019e+00,6.221300503592338771e+00,6.214365290709275236e+00,6.420798590788054483e+00,6.354520508727413919e+00,6.146348666005919448e+00,6.368653324505227253e+00,6.165169025782319956e+00,6.198781352735582395e+00,6.292758507655765499e+00,6.231141330483557894e+00,6.413484502470710780e+00,6.280130119313774628e+00,6.128619287403941129e+00,6.398589927193341076e+00,6.347218752106297046e+00,6.239818809796050303e+00,6.201352822166695589e+00,6.337274442042803102e+00,6.329458322291135808e+00,6.423553985603709826e+00,6.305046551873943805e+00,6.338989450951484805e+00,6.233985442372612873e+00,6.305652680762597662e+00,6.116313292088062958e+00,6.360344730892426135e+00,6.347773458837466798e+00,6.318582883802708494e+00,6.256587431139892352e+00,6.147013199832045416e+00,6.379011472507568392e+00,6.257659377232983822e+00,6.221930739134364785e+00,6.358477748565414700e+00,6.213674668857511740e+00,6.127735146525335352e+00,6.388115590967335500e+00,6.278798504125801649e+00,6.185432635079910035e+00
2.511886431509579509e+01,6.185580035625620532e+00,6.222992305636345201e+00,6.121041083483034662e+00,6.133127462813035891e+00,6.052071352141319416e+00,6.109841630813590108e+00,6.333270844799904431e+00,6.269270952438008138e+00,6.337893597757705777e+00,6.101154805924049462e+00,5.993527745350941238e+00,6.080947042306608985e+00,6.073453431753919496e+00,6.344952433649083900e+00,6.200540924921844166e+00,6.120868230449890035e+00,6.119683219518433859e+00,6.164106343640362695e+00,6.123564217009300314e+00,6.157219067170707660e+00,6.108961264477427378e+00,6.214100503985026336e+00,6.210386340011028850e+00,6.051408796455460148e+00,6.145211707924539191e+00,6.292533139172894252e+00,6.177917673984103963e+00,6.157445943910797581e+00,6.290610034993764366e+00,6.178689395043405419e+00,6.386475224444500220e+00,6.289224412202175429e+00,6.287207358073056085e+00,6.084546337992134291e+00,6.179446923650545820e+00,6.108119788563810992e+00,6.124048093706019102e+00,6.273213275500101105e+00,6.253292556946309588e+00,6.176498978524011640e+00,6.071859779315579964e+00,6.146672936823620148e+00,6.196068115516300878e+00,6.162401809480629211e+00,6.224907557907851441e+00,6.169959829548862906e+00,6.131259155610175426e+00,6.376211296633098158e+00,6.277154918842604125e+00,6.165159186334709496e+00
2.630267991895381385e+01,5.951749721761271594e+00,6.082884372201068146e+00,6.031835187384129604e+00,6.104409317333891138e+00,5.876516529586477411e+00,6.000869648575693382e+00,6.183895774097823761e+00,6.103528197192290783e+00,6.177921997057953973e+00,6.118973477727272403e+00,5.970716642138815367e+00,6.062035806475165600e+00,6.051479890901176439e+00,6.195631701728275154e+00,6.169945919173384752e+00,6.068968149425047365e+00,6.123958937567249627e+00,6.044436185449890253e+00,6.024787594122118506e+00,6.042636016985605707e+00,5.982535086573984806e+00,6.166444653574382428e+00,6.196538592607133467e+00,5.889734282109476915e+00,6.097775313688395649e+00,6.097304282377389306e+00,6.066556996369496524e+00,5.988258264531918229e+00,6.144237823108706031e+00,6.079750571221571143e+00,6.192943970403164577e+00,6.202300196559568768e+00,6.121647649403410441e+00,6.063696747144456722e+00,6.067731604429667414e+00,5.946813511946776210e+00,6.037507970695913606e+00,6.197417653611348776e+00,6.034853695162810894e+00,5.967382385280892265e+00,5.985981531347921880e+00,6.130034058706351097e+00,6.043372969791644067e+00,6.115663846295023909e+00,6.078720704295351496e+00,6.015225823690615314e+00,5.963147129052519091e+00,6.214864284403698313e+00,6.088059063820800532e+00,6.112210554681007935e+00
2.754228703338166184e+01,5.926276909531328130e+00,6.035292062170929839e+00,5.889226554548610437e+00,6.050994894578596295e+00,5.843582258927318307e+00,5.868258662113449375e+00,6.083753737034457210e+00,5.955581371636477606e+00,6.078272128032616628e+00,5.916813526720111405e+00,5.921394130791179045e+00,6.007941540035718120e+00,5.943185029409679743e+00,6.134963252207654705e+00,5.997295818198454143e+00,5.903261559608340647e+00,5.930170470313496089e+00,5.839737507530543326e+00,5.904291622589657784e+00,5.938744554301702117e+00,5.939045713600641818e+00,6.029693481977330016e+00,5.965276685523479117e+00,5.864095378566879013e+00,5.896321159656586097e+00,5.993793677982197643e+00,5.939032832463872147e+00,5.816946520958294897e+00,6.026531079851883632e+00,6.045116346970927701e+00,6.107430267409102775e+00,5.982678987600059450e+00,6.045910985074502975e+00,5.870906561772806675e+00,6.005988544433370713e+00,5.838839537155067205e+00,5.971332969575528615e+00,5.987710515365376907e+00,5.936774987062245934e+00,6.007825276208254017e+00,5.925812330154522023e+00,6.074249983130403763e+00,5.941186675735228739e+00,5.906849014680139121e+00,6.018502845024784165e+00,5.933291664461015635e+00,5.904353132797809600e+00,6.119800453948101904e+00,5.969604213853476615e+00,5.927537483659868656e+00
2.884031503126605855e+01,5.766585209038952442e+00,5.907659319505584428e+00,5.772557561635877299e+00,5.782947115603832344e+00,5.740254537937300228e+00,5.752675753936656200e+00,5.996656157144875543e+00,5.900502349851862505e+00,5.960879515288601382e+00,5.805074842208459707e+00,5.701283012479019696e+00,5.852837515751548203e+00,5.838237768342801282e+00,6.043060783617804077e+00,5.905644625418754678e+00,5.915495880516085769e+00,5.928444211496970873e+00,5.902468884769667135e+00,5.914837670784897306e+00,5.859964900585479697e+00,5.880428939655424792e+00,5.940915601578675265e+00,5.971307502472515516e+00,5.618861566907515481e+00,5.849680940047938371e+00,5.880982534060494871e+00,5.920671873772359817e+00,5.778316089321379856e+00,5.997236789518709088e+00,5.755962411111670285e+00,5.990612118749597315e+00,5.897587887117571981e+00,6.013668397190318871e+00,5.852349552548226086e+00,5.928998152097330276e+00,5.687224988322352459e+00,5.860267437857030970e+00,6.003726782305118803e+00,5.920282709232569829e+00,5.845488409120964235e+00,5.803804825929945288e+00,5.922227522335827388e+00,5.841719793837588881e+00,5.949615445712887585e+00,5.901214728649041064e+00,5.813623692897322393e+00,5.753893080949557870e+00,5.985402733792138719e+00,5.942002993851792425e+00,5.851670365812594810e+00
3.019951720402016093e+01,5.668769162769262238e+00,5.883952177083716428e+00,5.749554996401432305e+00,5.689300052873811353e+00,5.587005931762782929e+00,5.738724014514164473e+00,5.867471844717554674e+00,5.836965349314063189e+00,5.863730640871475330e+00,5.655363313915191981e+00,5.714880962569001355e+00,5.854557211871886935e+00,5.743838028584667299e+00,5.840947014005404725e+00,5.829045812495881940e+00,5.649577242756114615e+00,5.784485079598935542e+00,5.708509933546804582e+00,5.727570115234118298e+00,5.835172163562925007e+00,5.755069021523336659e+00,5.875226729283568261e+00,5.876757537463517700e+00,5.673050692792443783e+00,5.771364693430117931e+00,5.807251645393277428e+00,5.775197162008012697e+00,5.661332675448849550e+00,5.877913065222339917e+00,5.801974213020981708e+00,5.884233576459537929e+00,5.826694718321085986e+00,5.833760397655425756e+00,5.750674186407829680e+00,5.741127907159921051e+00,5.597342795416759387e+00,5.790286003862577857e+00,5.702840689642244776e+00,5.789276244679330219e+00,5.735374302693363902e+00,5.704913618333456782e+00,5.859138753695801505e+00,5.751217521808028366e+00,5.767300010201393157e+00,5.789056158797253993e+00,5.699121791106376733e+00,5.633623209463900494e+00,5.863733957973551902e+00,5.825105656107046670e+00,5.759135242440734714e+00
3.162277660168379256e+01,5.656643822588775627e+00,5.731043650560646796e+00,5.654437400524537694e+00,5.681817506302522247e+00,5.611234011657652232e+00,5.607661927896481657e+00,5.745227285350655855e+00,5.785517510627303572e+00,5.669181187036763880e+00,5.650997500316112365e+00,5.614420022425824719e+00,5.697232253420265735e+00,5.663205222089336743e+00,5.765056776339627653e+00,5.710387139270598489e+00,5.708139001930092604e+00,5.708655845627419012e+00,5.599836565435902358e+00,5.668540318275721468e+00,5.688113625366026049e+00,5.636758724567410894e+00,5.721108821437151271e+00,5.674534333509961392e+00,5.462465646101437144e+00,5.691482335762930056e+00,5.667283988651354854e+00,5.724977936720328842e+00,5.651473089260822924e+00,5.791074930344833227e+00,5.677594355437158846e+00,5.853189327246647977e+00,5.757994364893804118e+00,5.741970554684209915e+00,5.643746986355103523e+00,5.669318534952864752e+00,5.594064245843103578e+00,5.588371178373875203e+00,5.775069106061410551e+00,5.705604191447150697e+00,5.636813054562646919e+00,5.654156906200578092e+00,5.845569555954769569e+00,5.622864049916482365e+00,5.729045290714520178e+00,5.773818370659642873e+00,5.667555028914715187e+00,5.543471814648370355e+00,5.808454430322433915e+00,5.696814139063786975e+00,5.579932922222177183e+00
3.311311214825911264e+01,5.520372066761016328e+00,5.599107175021114102e+00,5.510940542820839561e+00,5.558622147578318184e+00,5.390904202165348380e+00,5.533092052132694505e+00,5.658439163512797521e+00,5.677574497226386185e+00,5.720288946795512253e+00,5.572381684081745945e+00,5.511088390159565087e+00,5.668366880688107123e+00,5.510235625601711540e+00,5.705452105298030929e+00,5.595794323782079971e+00,5.514084044393800177e+00,5.620720270533382745e+00,5.617918776118687951e+00,5.481330951080752634e+00,5.616714160017749258e+00,5.550673970275094682e+00,5.727446144507756465e+00,5.721857367692736673e+00,5.453589142303194137e+00,5.625123077164549734e+00,5.615038496871346041e+00,5.558906595052524935e+00,5.526602156926957221e+00,5.646816648743041789e+00,5.538455424247889169e+00,5.702714105096836406e+00,5.672970054433134734e+00,5.759560420581575357e+00,5.506521571714136698e+00,5.583469435446360762e+00,5.439507754509794069e+00,5.585127564708197490e+00,5.641216769296074851e+00,5.650039325818398517e+00,5.557117293162629146e+00,5.571020337438619130e+00,5.555090775414240234e+00,5.524371063084020150e+00,5.710134422565060319e+00,5.668320130995021522e+00,5.461592980482848247e+00,5.572923442909212710e+00,5.748239950635930740e+00,5.688689614223931379e+00,5.584586103829598969e+00
3.467368504525316553e+01,5.536469037895322742e+00,5.543917154791792257e+00,5.551007873731243158e+00,5.415251881677304979e+00,5.363903090504537730e+00,5.349780042824027859e+00,5.490431787034956379e+00,5.523636705110900103e+00,5.517753935272405208e+00,5.408336628317693240e+00,5.453365403292650626e+00,5.501484210513614137e+00,5.419736030574285657e+00,5.619531774967665427e+00,5.522881541929748117e+00,5.495183501929044922e+00,5.520426411309664161e+00,5.498351123427348774e+00,5.487392391807856207e+00,5.603953835231432201e+00,5.439587740067924670e+00,5.550123072141525782e+00,5.501850466446186694e+00,5.305044165183529614e+00,5.533264655612211591e+00,5.481550880791264291e+00,5.521517020052891134e+00,5.457804806176570267e+00,5.607661463158440718e+00,5.537538001126655729e+00,5.585351773582885926e+00,5.554629023522940301e+00,5.540725553556034022e+00,5.467094091479624218e+00,5.500977311576022544e+00,5.369597024471215896e+00,5.396697904253912270e+00,5.532079957447138874e+00,5.439654125432898724e+00,5.441664001413729856e+00,5.517554774525935457e+00,5.540482345996085023e+00,5.475000258123860597e+00,5.500265546726720522e+00,5.575729783410925400e+00,5.648975351251677601e+00,5.431176770728880498e+00,5.666022856796228524e+00,5.505469662575749545e+00,5.452760082999911440e+00
3.630780547701014171e+01,5.282336397528481164e+00,5.465772446206046631e+00,5.273266084351531546e+00,5.468768568566472865e+00,5.280736401902743182e+00,5.379974468481188765e+00,5.494055903490510318e+00,5.427738281247256324e+00,5.505425612482723885e+00,5.323908025540761813e+00,5.428748482415993060e+00,5.510926213549893760e+00,5.352021782648364479e+00,5.510381586720944469e+00,5.598298028734619791e+00,5.395020277597750713e+00,5.447299088014931456e+00,5.379361061797202304e+00,5.328628111936581924e+00,5.468839069153329291e+00,5.406344606676800169e+00,5.516400869766418857e+00,5.562011338123499016e+00,5.298058140712670117e+00,5.368332477524079493e+00,5.405109011957002885e+00,5.380878656263475612e+00,5.398366364728750533e+00,5.489013626678715063e+00,5.406779238044870262e+00,5.532296628231933688e+00,5.488811058006931809e+00,5.500546972569853921e+00,5.368765302069801848e+00,5.392598371229428089e+00,5.287330241700068711e+00,5.324491015780953518e+00,5.416836974619501532e+00,5.357452369448620466e+00,5.369681129874368075e+00,5.341571809731273213e+00,5.420217194659539217e+00,5.333225839521274381e+00,5.489012315794271402e+00,5.452072222515368161e+00,5.351772120565883917e+00,5.391539179888313882e+00,5.559221372009456985e+00,5.444416271526056228e+00,5.341985442314785892e+00
3.801893963205612437e+01,5.307396119119682787e+00,5.315457482022566182e+00,5.256043265487482685e+00,5.381732340327291197e+00,5.174564997540154643e+00,5.224420141042151577e+00,5.409240648191759426e+00,5.449370921916493415e+00,5.414583313792149966e+00,5.248119362645595309e+00,5.305224085828164071e+00,5.361836250239995216e+00,5.240365647211292277e+00,5.451906145537540382e+00,5.397396404522455171e+00,5.255270137498373018e+00,5.332550253789940520e+00,5.292724132534472936e+00,5.295252746292585577e+00,5.320527028382074697e+00,5.233836327507106034e+00,5.338945803773894383e+00,5.523590476778741376e+00,5.156393728062536930e+00,5.240901658135600272e+00,5.330414899270738971e+00,5.349944428752402281e+00,5.266186608939094072e+00,5.407037027406957463e+00,5.315823165132544048e+00,5.364708252364605023e+00,5.461384228297172960e+00,5.357954945895679444e+00,5.341335751633369711e+00,5.329302596465022468e+00,5.248465779107545082e+00,5.256361641569792020e+00,5.354248563974509878e+00,5.300611237585722613e+00,5.381028224435092433e+00,5.338457363247298026e+00,5.374852589310265216e+00,5.294841453856727220e+00,5.318010818225745950e+00,5.387293289794858886e+00,5.300990972351643293e+00,5.277317771934960433e+00,5.496138769668529989e+00,5.392486265802708623e+00,5.328728330803436108e+00
3.981071705534973404e+01,5.214181409422171676e+00,5.324397777527186904e+00,5.193373966713725309e+00,5.277943858350670148e+00,5.164265570075072809e+00,5.160633566031002317e+00,5.342853779741655984e+00,5.260766113309295555e+00,5.338748534871606388e+00,5.126910884585223371e+00,5.230920866045704720e+00,5.292188797298524428e+00,5.125269902078625428e+00,5.331671870783218914e+00,5.355009520882433982e+00,5.271560094946825537e+00,5.263559893441682291e+00,5.207321890251404461e+00,5.255708343125745863e+00,5.286061440666297351e+00,5.259564604252300768e+00,5.300128852464362161e+00,5.340526489700850199e+00,5.171639437091681835e+00,5.237673735844107448e+00,5.281100341629104911e+00,5.228520757200772806e+00,5.166405165010165668e+00,5.316900831829352470e+00,5.255265540993641515e+00,5.371354434949386913e+00,5.353797690577587254e+00,5.334537576038332674e+00,5.184266310516519205e+00,5.218875259581921888e+00,5.174473137967175340e+00,5.231340125996427837e+00,5.266524195363683880e+00,5.207175712410101021e+00,5.168744477073071053e+00,5.179685597100085914e+00,5.290957635145394633e+00,5.190669789789206234e+00,5.256528867063243737e+00,5.294042381530026375e+00,5.180301812269223483e+00,5.287766431957185098e+00,5.418529402693590846e+00,5.253352627305928557e+00,5.211181599286494937e+00
4.168693834703355350e+01,5.098413563177811803e+00,5.133528356938177772e+00,5.100563882569646879e+00,5.173993041466652620e+00,5.003599245839235543e+00,5.155768313109545531e+00,5.204172369428460065e+00,5.193524151500076513e+00,5.178896011513575814e+00,5.086240971706296854e+00,5.050926757895122243e+00,5.182986467796503405e+00,5.036172837162921745e+00,5.265521113197269010e+00,5.206604982818772598e+00,5.155603868017208491e+00,5.111051683042718174e+00,5.135208571036848468e+00,5.142279514744567237e+00,5.247449841188048580e+00,5.071127453150698905e+00,5.258292811079816609e+00,5.237156959894115893e+00,4.981848119838880429e+00,5.131254725370486547e+00,5.173058404142316213e+00,5.179708477493271346e+00,5.111869544065819504e+00,5.214795888296838378e+00,5.116515606625907431e+00,5.330044126798513915e+00,5.153756944358350189e+00,5.277695380846419759e+00,5.122065282066613712e+00,5.151252587673406325e+00,5.007312547757054588e+00,5.110592444599564743e+00,5.255399469869312057e+00,5.146954910405220573e+00,5.039139174832992119e+00,5.082206105324422296e+00,5.195227024390550064e+00,5.090247462318455263e+00,5.190110655746860147e+00,5.291342958022341669e+00,5.030568806548217253e+00,5.121066888847425780e+00,5.259393292405539988e+00,5.205413755703907519e+00,5.143433707004499311e+00
4.365158322401661195e+01,5.074957242268427038e+00,5.014113279004746460e+00,5.024282875065742893e+00,5.079440628485602183e+00,4.868074325027850868e+00,5.037307308155558161e+00,5.211718946714404943e+00,5.112922370444306530e+00,5.096855676722895190e+00,4.967414956120061120e+00,5.008457451040665198e+00,5.118643757889372203e+00,4.999400302854456690e+00,5.218037328793482033e+00,5.131703316640387591e+00,5.018581467713422839e+00,5.086274398003642894e+00,5.051704091974752231e+00,5.037223133144793863e+00,5.141235631350014934e+00,5.104907812690058222e+00,5.188557334492675643e+00,5.163063969982953694e+00,4.861908381605398510e+00,4.990406788789113257e+00,5.079589071021834989e+00,5.105125877444963933e+00,5.059618045299395739e+00,5.088305894217186598e+00,5.064441654791425051e+00,5.113147437302630216e+00,5.180432089678814300e+00,5.139035589876782772e+00,5.069173345137917508e+00,5.109090118077417308e+00,4.926833959012569153e+00,4.987736884312785612e+00,5.096066068130780558e+00,5.035374405921875685e+00,5.019986229939065403e+00,5.038567012501509623e+00,5.155728316551636325e+00,5.026073615851212928e+00,5.090537284796119444e+00,5.295988464649338034e+00,5.029194440115499098e+00,5.003367837382240779e+00,5.192546772998947624e+00,5.082370783324199337e+00,5.027680817991626583e+00
4.570881896148751622e+01,4.955495802020172924e+00,4.971504588757175824e+00,4.973761161943668796e+00,4.975728081008885084e+00,4.845269499505944211e+00,4.964074633830549033e+00,5.051577059237432721e+00,5.058076878127487852e+00,4.986228709499381573e+00,4.928840603029083667e+00,4.926985923952945434e+00,4.957200650809647335e+00,4.930876353217318986e+00,5.118233782691797629e+00,5.114793788830719556e+00,5.017380096370591680e+00,4.903164898290405915e+00,5.013316765701713251e+00,4.976487528442241626e+00,5.044733534629400218e+00,4.948497306404436635e+00,5.095717803309768534e+00,5.095451701590727467e+00,4.864798468025670175e+00,4.945715697684320844e+00,5.036784276118776660e+00,5.025895675254864692e+00,4.965272594914782012e+00,5.003214318190130960e+00,5.007328709604384365e+00,5.143716569367377645e+00,5.046248381849194331e+00,5.027865478965567014e+00,4.961090477345441840e+00,5.063845612534370488e+00,4.897017468165014265e+00,4.895155015723291925e+00,5.070891203211892240e+00,5.032944052651286526e+00,4.955762835639955455e+00,4.929270700220189205e+00,5.051695395893434970e+00,5.032635459032456460e+00,5.007004359937493376e+00,5.038606129369250120e+00,4.902756845730176671e+00,4.936317913353556186e+00,5.180550490349263626e+00,5.051195434547124385e+00,4.933996741946618414e+00
4.786300923226384896e+01,4.880347780915248457e+00,4.881609700972600940e+00,4.890354819997825508e+00,4.940972423243430889e+00,4.767014452350717413e+00,4.915795751503286404e+00,5.033950664278262543e+00,4.942444309710087857e+00,4.939859522426932159e+00,4.772179580783689090e+00,4.824419322667331755e+00,4.953765713930509129e+00,4.872250494143626653e+00,5.025317562769745727e+00,5.012711833718125121e+00,4.880018430077064373e+00,4.859633031900766120e+00,4.924519918675500207e+00,4.916956815660998181e+00,4.961401667405887395e+00,4.915354309552368406e+00,4.977859194709785662e+00,4.996013600869290805e+00,4.832435300514436705e+00,4.977799407232386564e+00,4.942330065326874688e+00,4.980446532156095785e+00,4.866531995985313941e+00,5.019765519674512788e+00,4.900571758609711281e+00,4.961822721516809587e+00,5.072064173038077328e+00,4.962599306265131460e+00,4.837656058477257659e+00,5.028676962647706361e+00,4.811502580526629380e+00,4.873482321560580033e+00,4.967051351263488179e+00,4.897861244001951775e+00,4.864923748478511278e+00,4.913667353159929085e+00,4.946873292912119524e+00,4.894825032310914814e+00,4.908979599958333218e+00,4.985877864090610068e+00,4.914565060716719280e+00,4.884291515131297778e+00,5.118896690094617341e+00,4.863871528461243265e+00,4.860511914211520512e+00
5.011872336272725192e+01,4.788435038724244919e+00,4.795668726843557828e+00,4.782663191763711019e+00,4.811109257386466886e+00,4.767905966063051615e+00,4.813824685692738470e+00,4.927792800204295887e+00,4.905275263728484880e+00,4.826325344052045274e+00,4.784863444819943190e+00,4.767529220892353869e+00,4.836179129902264506e+00,4.704868257133127507e+00,4.883686664633628993e+00,4.963570237503423854e+00,4.805739763426708500e+00,4.775013734077865557e+00,4.853009938152905711e+00,4.789194715711830419e+00,4.831209301218200025e+00,4.776797988311049181e+00,4.969590969048309326e+00,4.852347220034838315e+00,4.759687650614838894e+00,4.837580318292440396e+00,4.901217105129110685e+00,4.869881459510871480e+00,4.833734810332467546e+00,4.892338786498461545e+00,4.838023308358909702e+00,4.914873283273808013e+00,4.972096975050146916e+00,4.927390812262949282e+00,4.817410915318951048e+00,4.936687943004481660e+00,4.779906770085018408e+00,4.783601751112041001e+00,4.933059614978938079e+00,4.782786128422105598e+00,4.756511560052965493e+00,4.859453291457720425e+00,4.882484622361174864e+00,4.817888243498214429e+00,4.905080642457082973e+00,4.933987771744767770e+00,4.887445820439880073e+00,4.781420874520968312e+00,4.989491750142829751e+00,4.853814765835586797e+00,4.743261464136736549e+00
5.248074602497728591e+01,4.681280922676928746e+00,4.716451522859498091e+00,4.696657852115984078e+00,4.732642088098578448e+00,4.622191799684805424e+00,4.631694166467595686e+00,4.930280493909830142e+00,4.784330237446214440e+00,4.836860833123116876e+00,4.727864178987061017e+00,4.676145022136020124e+00,4.802544647417255952e+00,4.691456070056533534e+00,4.863815727500899300e+00,4.793855517202462835e+00,4.762611746759883857e+00,4.726566008701327704e+00,4.712453065007857766e+00,4.724304658550685154e+00,4.771734875693871558e+00,4.772978491407478430e+00,4.887514492698447732e+00,4.797796973943345478e+00,4.657253167273329275e+00,4.740834142060471379e+00,4.770366842927961315e+00,4.828207534043043481e+00,4.742930186013627036e+00,4.813533501359044564e+00,4.715716333072473176e+00,4.868218934416638000e+00,4.805682730300767425e+00,4.771580095685792777e+00,4.768238593347237320e+00,4.796561670584409853e+00,4.676519181869154274e+00,4.714845793912769700e+00,4.838214006448083637e+00,4.725176093195684324e+00,4.740952278174767720e+00,4.684130347743523437e+00,4.825425975864778394e+00,4.713863989910906049e+00,4.812339541371288831e+00,4.826956897689611559e+00,4.755007141817290339e+00,4.738985650003103345e+00,4.962256870993097202e+00,4.800033683957167341e+00,4.728383594205427976e+00
5.495408738576248453e+01,4.657380515558948275e+00,4.707752971831876465e+00,4.716280094519509802e+00,4.630770360034426325e+00,4.550314768155717893e+00,4.582322272724273837e+00,4.805668915122655704e+00,4.735142228345413429e+00,4.675542737354252409e+00,4.604644067808660424e+00,4.610534270173100246e+00,4.760974732388356223e+00,4.611085463456631395e+00,4.807878138238140586e+00,4.714810626825270745e+00,4.642610249703240655e+00,4.637750878060967530e+00,4.643085467619953555e+00,4.689710012371240744e+00,4.674982629075449481e+00,4.667312059305700700e+00,4.796833448894488150e+00,4.759517837987913502e+00,4.663214003528386442e+00,4.710858971971215503e+00,4.718517083736490036e+00,4.647804415294805480e+00,4.698941285313680716e+00,4.746641274501971708e+00,4.703232417633116391e+00,4.772523748493555651e+00,4.735768478122877490e+00,4.754944794294376997e+00,4.636253368352055482e+00,4.731050808874546654e+00,4.672574952189554764e+00,4.663748714367212500e+00,4.758716649819463740e+00,4.636878380593997484e+00,4.676404492090483700e+00,4.618776292630053071e+00,4.786625261368587125e+00,4.718187587588567489e+00,4.724436690479151046e+00,4.738232529120078418e+00,4.669335473562759908e+00,4.681710937507634895e+00,4.811088036269013379e+00,4.704049608489456524e+00,4.642001488406099163e+00
5.754399373371566639e+01,4.587631526163018947e+00,4.627010881828213407e+00,4.546173748081559829e+00,4.610674514811142544e+00,4.378940015940711028e+00,4.518611983621250161e+00,4.706518556001060283e+00,4.672681026394076120e+00,4.599120329685514541e+00,4.562361687485575246e+00,4.478931421685478753e+00,4.585195015043954214e+00,4.581084188004230562e+00,4.753466677300932197e+00,4.665330313420869679e+00,4.622820948651111372e+00,4.563266630308549843e+00,4.576924413947464743e+00,4.609277359162383014e+00,4.634132784512636327e+00,4.632303822442428221e+00,4.767127829716583776e+00,4.711018795627733624e+00,4.560235351726493747e+00,4.644050602855078758e+00,4.649769999876164128e+00,4.577479131311384286e+00,4.579934994590350250e+00,4.683811794270616780e+00,4.597229168431598900e+00,4.622775950680932944e+00,4.632362078144209860e+00,4.614110337490520131e+00,4.569836262728451892e+00,4.643788917842668340e+00,4.523295313381392013e+00,4.516323435583760926e+00,4.613165421493063079e+00,4.571416827543384187e+00,4.564264350833646233e+00,4.601970283134900086e+00,4.587310153885123754e+00,4.622107202777765877e+00,4.646809494938493934e+00,4.629171073806771730e+00,4.542126531945711143e+00,4.572813880313120194e+00,4.704939278427832328e+00,4.677187231682825796e+00,4.552020840390568424e+00
6.025595860743574406e+01,4.512291816533293698e+00,4.568194260644062865e+00,4.462231893488366019e+00,4.486745685775145098e+00,4.400062122175398827e+00,4.481851531188622673e+00,4.625962313818184235e+00,4.594879176670669807e+00,4.568419130887496848e+00,4.508466706418372993e+00,4.423307256596610948e+00,4.611582777933874944e+00,4.450272678127921822e+00,4.635282650133784266e+00,4.595016929603100486e+00,4.535294795365089726e+00,4.518375012677442903e+00,4.531288495377272518e+00,4.495233840913517298e+00,4.530103500975751096e+00,4.553973922479402248e+00,4.668345352303845175e+00,4.619143170711322632e+00,4.466231792925924537e+00,4.534798651513081147e+00,4.510034146455274673e+00,4.535786179983357869e+00,4.478083968794712710e+00,4.592050116522225167e+00,4.556338693105742799e+00,4.608016678620055373e+00,4.631652903954426748e+00,4.646550192943285751e+00,4.486645117415892337e+00,4.569173511464781789e+00,4.523131238523498077e+00,4.457173682257464797e+00,4.624101521245625790e+00,4.486953923924462906e+00,4.431163957256046615e+00,4.546695479061866330e+00,4.592635199407896884e+00,4.481693256613824339e+00,4.608547575065186308e+00,4.570354341495463935e+00,4.523374064548024265e+00,4.559253251203963408e+00,4.695124616960837827e+00,4.582741599893919826e+00,4.415320944183542373e+00
6.309573444801930009e+01,4.417566516372487762e+00,4.478009376498831351e+00,4.415251963549065906e+00,4.380735063329025181e+00,4.352409920406608457e+00,4.372561093015578493e+00,4.606310678788178237e+00,4.585513780552337160e+00,4.524808497723476819e+00,4.422670868311437964e+00,4.350410263320118709e+00,4.458973588120891840e+00,4.409208166870486778e+00,4.544452204858729694e+00,4.611630593332145978e+00,4.503583421008450216e+00,4.414689499751880852e+00,4.427158649812219515e+00,4.454638124073109218e+00,4.541671861643647112e+00,4.478045920418226800e+00,4.545912472856382003e+00,4.478161770698007693e+00,4.375299376257808071e+00,4.519708153995471989e+00,4.479981112560681211e+00,4.516667528672587473e+00,4.434130144030977938e+00,4.511694799382509835e+00,4.477540969405828797e+00,4.524789209015608549e+00,4.564668293680763433e+00,4.557380975714030669e+00,4.414157046844300325e+00,4.552143097003999550e+00,4.483815903000421876e+00,4.438003082772670638e+00,4.579085549231567853e+00,4.405754271976087821e+00,4.434878869881635488e+00,4.476545134201863618e+00,4.556101225448847103e+00,4.438114140725866186e+00,4.499014054873639701e+00,4.514361392066030376e+00,4.378983319241904759e+00,4.363756618577233404e+00,4.606152728082808956e+00,4.508492355488415981e+00,4.435822423485201504e+00
6.606934480075958049e+01,4.321812898532090941e+00,4.409833341864123568e+00,4.368129330442736880e+00,4.356390725868031666e+00,4.290755223785176042e+00,4.349349314022802560e+00,4.484419091411875335e+00,4.467805014712347145e+00,4.404539191803551468e+00,4.372779879714301821e+00,4.375295781976888065e+00,4.405262381270927285e+00,4.374218551774918140e+00,4.537016970934174331e+00,4.524521456550627541e+00,4.358976024929406279e+00,4.425925383288275228e+00,4.354100189514695352e+00,4.363607690365764569e+00,4.414992220469970974e+00,4.382006756217846188e+00,4.479714520966033398e+00,4.485817925520192873e+00,4.337426688028569011e+00,4.422879275683239797e+00,4.395929859930741479e+00,4.440177435452371313e+00,4.429642105462624713e+00,4.425934491379843294e+00,4.433201308697483967e+00,4.480313099733192139e+00,4.437522499590778935e+00,4.501763085327167069e+00,4.389303244673925519e+00,4.429947289586199766e+00,4.363797474030643997e+00,4.394401877941256807e+00,4.481490651169322881e+00,4.383981119791918069e+00,4.351286187381943726e+00,4.346047087350043192e+00,4.406636128968099975e+00,4.398484589005522416e+00,4.437727973315769958e+00,4.442499824730793634e+00,4.297067424200698760e+00,4.341180651529958467e+00,4.488260297042623748e+00,4.422396143294410997e+00,4.406085125985249817e+00
6.918309709189362877e+01,4.260149685448021195e+00,4.299450394968573619e+00,4.283784860521222093e+00,4.286726391697061267e+00,4.111255598188506610e+00,4.210972255407591902e+00,4.451885100040187560e+00,4.442391324536294483e+00,4.460636945718488455e+00,4.272777680176100823e+00,4.356467474122163175e+00,4.310774403768991014e+00,4.283443135948686198e+00,4.464919911613482562e+00,4.442549779321550041e+00,4.367252449472174725e+00,4.282893222481651385e+00,4.314808279904862154e+00,4.217965213565317839e+00,4.317700605276111325e+00,4.351297683341067035e+00,4.414452539679804666e+00,4.316756034095534211e+00,4.255329699805438182e+00,4.401158478896904036e+00,4.286262084997506605e+00,4.393581924103471259e+00,4.316626596863072152e+00,4.386683364594127887e+00,4.343877488919883234e+00,4.401280008342950190e+00,4.374372660940977653e+00,4.500922306878927692e+00,4.293255101935443463e+00,4.407837124645453741e+00,4.223834924128708757e+00,4.362913182502513365e+00,4.430673934760365640e+00,4.338232423349026590e+00,4.328140869966706106e+00,4.265144979893598531e+00,4.389238282048558482e+00,4.268078746837432824e+00,4.345770672388628242e+00,4.362880048770691133e+00,4.217612267859524700e+00,4.315038447780037423e+00,4.467885677693074875e+00,4.328876362552749768e+00,4.305676471336634670e+00
7.244359600749898220e+01,4.211336995950767381e+00,4.248725951200452045e+00,4.166142898954073637e+00,4.237768242190074197e+00,4.078707672652820193e+00,4.202548330064034054e+00,4.361185225993768455e+00,4.280068941538604399e+00,4.302145966512679998e+00,4.149637224361812926e+00,4.261336118454052801e+00,4.302385516337679405e+00,4.261845990637948667e+00,4.326693947502265658e+00,4.433518452734638515e+00,4.252545624123159840e+00,4.255397537117973528e+00,4.300122730593046505e+00,4.206977396618048815e+00,4.278583706393646047e+00,4.296635566002026785e+00,4.339435838388772559e+00,4.333415475304831510e+00,4.180371323668746975e+00,4.339931946745430480e+00,4.276622910154092239e+00,4.346939927702947237e+00,4.263142274337782922e+00,4.386069500131740462e+00,4.263677392797034393e+00,4.331955518517633053e+00,4.313572749630341541e+00,4.367045748019857676e+00,4.165130080321227446e+00,4.314179207611875455e+00,4.195551752069595963e+00,4.253074534429321929e+00,4.331903779202142424e+00,4.233715915467545443e+00,4.299540017619542631e+00,4.284497647082907257e+00,4.260169458750874050e+00,4.258204804641605890e+00,4.276179087788170463e+00,4.330290244826033863e+00,4.195329173456648242e+00,4.253604413906310278e+00,4.384241134819384378e+00,4.267147114808267361e+00,4.202580041777705944e+00
7.585775750291836061e+01,4.132002439520801929e+00,4.145982102624416576e+00,4.178935623716635739e+00,4.188802577786923997e+00,4.085901034720899716e+00,4.131102448194888588e+00,4.288365884277260953e+00,4.187333252501591829e+00,4.268701398427345417e+00,4.137925532804104911e+00,4.109943659616936529e+00,4.286341011435206738e+00,4.145444272639322136e+00,4.282218630512863555e+00,4.267990165043457296e+00,4.186239897531188525e+00,4.170676394934926812e+00,4.194774038378903391e+00,4.173312822608956196e+00,4.203279600942219751e+00,4.211213055527532667e+00,4.314929468204976359e+00,4.273065387222513500e+00,4.101967015973460917e+00,4.237106348336548756e+00,4.206814974423055631e+00,4.207873863053370300e+00,4.199784844653351890e+00,4.265894531182369498e+00,4.172594512837923375e+00,4.334291568289751595e+00,4.254029292273027174e+00,4.269321553120232871e+00,4.107229374580608550e+00,4.221166305004054209e+00,4.137000804093276862e+00,4.203141725031045439e+00,4.309380601955294487e+00,4.163959828811294450e+00,4.204635762787417796e+00,4.152086002743143212e+00,4.229748176516597624e+00,4.152791748337198108e+00,4.192851329095299562e+00,4.243295824363618962e+00,4.070417963111737869e+00,4.251100736952308168e+00,4.259749190071361546e+00,4.208609180216488888e+00,4.162841203220891018e+00
7.943282347242814012e+01,4.091527466810386926e+00,4.144782485211989886e+00,4.130228879262396013e+00,4.153513844092501905e+00,4.045190702687707862e+00,4.076723813631147664e+00,4.284342348965007652e+00,4.165598156581197031e+00,4.166791425124931614e+00,4.090388087577977672e+00,4.069184152430183055e+00,4.109227649468110144e+00,4.163623777306262319e+00,4.202677940852794336e+00,4.271659703667754826e+00,4.125386536392398718e+00,4.190572027597237792e+00,4.135200947424796603e+00,4.133130718127917547e+00,4.113674127298547312e+00,4.157111845286815210e+00,4.253310680038739022e+00,4.166206365192152816e+00,4.050709772406655418e+00,4.142867791144173140e+00,4.183246760500995975e+00,4.099456306772624181e+00,4.149102938684770869e+00,4.178883209583700520e+00,4.102775753714813511e+00,4.236220804554785779e+00,4.187750400115645810e+00,4.219711898327152433e+00,4.105504925209227274e+00,4.170063013486841719e+00,4.101520720950274423e+00,4.179039684722023473e+00,4.198703891075625805e+00,4.167690593729257209e+00,4.105913366308821644e+00,4.086025145398697767e+00,4.129638522591439376e+00,4.126240275411440450e+00,4.138456328737350809e+00,4.172478894285151618e+00,4.082656122681468602e+00,4.193589261088409792e+00,4.223356846550858634e+00,4.124648499853146966e+00,4.115564000779902365e+00
8.317637711026708303e+01,4.030077132423412145e+00,4.085516020550064908e+00,4.112058718308122529e+00,4.096608709790743319e+00,3.940555491086059181e+00,4.001249294325068817e+00,4.158073479777582904e+00,4.146552237452526768e+00,4.099780868000470591e+00,3.995944243622607139e+00,4.025022133788431766e+00,4.146437437482981991e+00,4.054908252085928311e+00,4.177871607601805870e+00,4.184815077158348551e+00,4.101897271398148526e+00,4.038260612712085695e+00,4.089991324884483248e+00,4.045487183869935777e+00,4.088207409644354584e+00,4.041591052624291969e+00,4.125424548612362408e+00,4.133082572670994992e+00,3.981493781620096151e+00,4.092818629476711934e+00,4.089854099014417876e+00,4.058054502914360206e+00,4.054437514129122455e+00,4.220789313584755398e+00,4.052862286381752277e+00,4.129011815343165637e+00,4.144558853721152403e+00,4.144849552884917188e+00,4.076060538572296998e+00,4.084701095261702442e+00,4.018806931978426533e+00,4.062287667031942995e+00,4.164403468411638443e+00,4.069202580097363686e+00,3.998728448386550838e+00,4.013470371884968024e+00,4.147407495863252080e+00,4.040435423911540980e+00,4.085386525981514971e+00,4.090231925852036987e+00,3.988130748672343628e+00,4.082844131689892464e+00,4.198467387329665179e+00,4.106849171326998338e+00,4.049461664248160453e+00
8.709635899560805683e+01,3.975700299230561452e+00,4.007415900166527045e+00,3.980875503460253650e+00,3.950033333608179653e+00,3.911135571776509501e+00,4.013731449129680939e+00,4.170076272683978402e+00,4.031131500044640603e+00,4.127299584303213642e+00,3.948745109814221887e+00,3.946326011058532757e+00,4.086236859470969485e+00,4.008414029786849575e+00,4.131367573582014785e+00,4.035915683399600162e+00,4.042906250332394258e+00,3.986449172417039666e+00,4.034936819773946581e+00,3.984966019433427764e+00,4.012921996032720706e+00,3.979589699707542838e+00,4.054597855020858788e+00,4.058684209702765777e+00,3.954845261129575018e+00,4.019854009022644448e+00,4.036218930685216755e+00,4.017609904407681398e+00,3.958737913276982656e+00,4.097008581650435133e+00,4.025598998229296122e+00,4.147358739793291171e+00,4.080303362047172477e+00,4.085418968676617801e+00,3.977567029531369869e+00,4.099385112237239781e+00,4.014187296585475906e+00,3.972749692916912601e+00,4.056972490818529842e+00,3.958610867005991185e+00,3.955331920795177592e+00,3.933246862162799840e+00,3.995264408822408075e+00,3.970581292027393516e+00,4.038150511911835494e+00,3.958539436343872175e+00,3.887841094602552339e+00,3.996102369782192909e+00,4.108524168701084278e+00,4.062112647984680969e+00,3.942633776788383226e+00
9.120108393559097237e+01,3.881326430805898564e+00,3.907826077175061918e+00,3.940446228096754044e+00,3.911020377092107925e+00,3.893467175023899163e+00,3.898063167906218318e+00,4.037197177254788549e+00,3.990757426542068220e+00,4.036681898021459602e+00,3.855777753394177054e+00,3.901127716701337622e+00,3.981412290024797684e+00,3.950019942399954243e+00,4.030696328989274768e+00,4.004059757734853342e+00,3.921713280129041301e+00,3.996163032650427382e+00,3.955822984857995106e+00,3.933620498423648471e+00,3.945452215945677743e+00,3.986964436007312873e+00,4.068123308272442173e+00,4.004972199938880983e+00,3.876739975313566511e+00,3.933635665653635982e+00,3.974755472935620926e+00,3.923025373552926798e+00,4.025143863799046429e+00,3.979354429537306004e+00,3.935587022316651140e+00,4.075471740361515494e+00,4.041004638672487381e+00,4.011046210101499199e+00,3.979455608889495455e+00,3.949462342859573649e+00,3.877661711146628942e+00,3.981827251595267292e+00,3.997925303854771961e+00,3.913900348493197345e+00,3.995321394373469115e+00,3.901993497138549483e+00,3.921963991409467720e+00,3.896244850233331114e+00,3.917489956628059655e+00,4.010981059906112201e+00,3.881460388840044740e+00,3.974126549547647436e+00,4.040799334484216132e+00,3.892470124418917710e+00,3.940494149374439203e+00
9.549925860214358408e+01,3.744408137759285271e+00,3.905832677682499199e+00,3.869815427950368036e+00,3.893052833127797818e+00,3.819293794486958049e+00,3.872143747911013012e+00,4.016193028700302037e+00,3.910434063545474626e+00,3.956285029943383158e+00,3.829640726575813670e+00,3.848061617108138766e+00,3.897675199580796335e+00,3.851146284403241360e+00,4.019723150420063895e+00,3.996697555279864922e+00,3.893308816337321954e+00,3.867083716132865501e+00,3.916220800635644039e+00,3.900921055523342673e+00,3.956802725542472032e+00,3.900057308469670581e+00,3.933818318448251361e+00,3.865742450256627993e+00,3.812174508898149572e+00,3.912744067340129472e+00,3.900732505603272671e+00,3.909789053282974880e+00,3.875047053670975572e+00,3.971255997152380424e+00,3.881722402918403425e+00,4.036445858446680468e+00,3.927122022229414977e+00,3.970336242936781446e+00,3.941406523245657212e+00,4.000697948522775604e+00,3.821596010597403836e+00,3.937413537003900732e+00,3.941245110660806183e+00,3.861105549511031132e+00,3.934943917361524601e+00,3.860237635920909849e+00,3.877691350250020541e+00,3.843658208281044431e+00,3.940596112187826794e+00,3.918741664954900283e+00,3.881617893229827754e+00,3.881131286916025935e+00,4.011296197144851305e+00,3.876383725988167051e+00,3.836416055116709689e+00
1.000000000000000000e+02,3.767947089833258989e+00,3.795299962796169435e+00,3.789207002169212135e+00,3.797716638382008458e+00,3.723251001008650363e+00,3.805088417240584775e+00,3.960824592282476964e+00,3.878188387237705648e+00,3.896891423690664435e+00,3.785784752256580177e+00,3.781051490902522350e+00,3.857560793068247396e+00,3.849985823570449384e+00,3.962730107863269957e+00,3.851965307826032525e+00,3.815231807561350497e+00,3.804348837018935559e+00,3.815317457054425265e+00,3.740348488365766055e+00,3.882003612600453124e+00,3.839649663486465414e+00,3.931713122077068689e+00,3.876775902227329595e+00,3.754169533355464328e+00,3.848173733178041012e+00,3.886520904005351440e+00,3.826097045359555526e+00,3.863225125197604637e+00,3.900916792063397587e+00,3.843550445420062189e+00,3.899617572493060624e+00,3.903695650861518374e+00,3.882184678518067589e+00,3.889355272221574733e+00,3.855506813407346023e+00,3.681835916715119339e+00,3.839061439115378338e+00,3.891271631256010721e+00,3.784068919252573604e+00,3.784397465063162880e+00,3.787480023156806208e+00,3.888580736457543541e+00,3.809388528492425596e+00,3.900610491753278453e+00,3.803912529847876645e+00,3.721456753325103062e+00,3.816815506188504070e+00,3.883971674781679262e+00,3.921298302981834905e+00,3.840579053273499799e+00
1.047128548050898473e+02,3.708127047456838188e+00,3.801121993772075047e+00,3.746727624530438838e+00,3.750171204212950471e+00,3.644823664460336232e+00,3.727061984515903426e+00,3.869832613966246004e+00,3.780721853658551179e+00,3.846319347946231204e+00,3.744275054102954581e+00,3.681225855333241537e+00,3.818493182108805950e+00,3.803736048939078795e+00,3.889690281074297040e+00,3.863395951130476735e+00,3.777153122968505361e+00,3.779808281966975603e+00,3.752139822316180151e+00,3.686826403512413641e+00,3.778893974935161992e+00,3.756160155456786498e+00,3.848482376723488585e+00,3.793698867774689898e+00,3.712702185685908596e+00,3.874329531659852055e+00,3.831054881510652876e+00,3.757325433608479592e+00,3.793189464954427770e+00,3.838906623739910096e+00,3.772755634401474545e+00,3.875952407243141273e+00,3.799823631158602666e+00,3.875059533771033404e+00,3.805076434088569215e+00,3.890208260750823488e+00,3.690966885427504618e+00,3.839405408876813919e+00,3.827133950069554924e+00,3.790902123516645350e+00,3.792401801306765741e+00,3.770180672896675578e+00,3.743499259826326142e+00,3.729293580115581541e+00,3.842615939290364491e+00,3.773125607782217728e+00,3.631656633593766337e+00,3.742460917446526203e+00,3.907722862116421503e+00,3.804103690773173785e+00,3.754330722334942916e+00
1.096478196143185073e+02,3.697524128687276868e+00,3.666884040394352784e+00,3.658735101168837822e+00,3.733613040428491292e+00,3.638427284387918625e+00,3.717685257177775870e+00,3.874925460917645115e+00,3.755193612282893945e+00,3.828661571871565972e+00,3.624410029840057668e+00,3.662856210171248961e+00,3.786901474413794322e+00,3.734206641626369727e+00,3.782528229060716729e+00,3.758061413449076404e+00,3.664957848522992556e+00,3.807690740997758727e+00,3.738916124815221842e+00,3.663839332659531323e+00,3.791162499655905904e+00,3.728299038370318286e+00,3.844766240670713930e+00,3.681268143106633417e+00,3.616784011608518146e+00,3.782403692254430627e+00,3.721163842212222850e+00,3.725315206009780500e+00,3.731546585265923088e+00,3.828049515754787802e+00,3.679661344901048459e+00,3.838938188904483795e+00,3.790790163957721504e+00,3.789880748822840761e+00,3.748975271826437528e+00,3.775647860222307362e+00,3.716039313285903756e+00,3.719147099059795014e+00,3.773342673301688599e+00,3.727109173911366202e+00,3.730112643892433688e+00,3.769427358644202641e+00,3.678791333730137669e+00,3.663324486445728834e+00,3.741184112726514410e+00,3.694036147570824102e+00,3.644688775013758875e+00,3.691751271504472243e+00,3.814903684149880903e+00,3.748544497400492670e+00,3.691493475694318072e+00
1.148153621496881698e+02,3.568463139477797252e+00,3.668719878791196987e+00,3.632435564740141398e+00,3.703804717624466836e+00,3.536314488629018982e+00,3.652051573056474876e+00,3.841536316590905553e+00,3.718491545784760266e+00,3.754632191541702912e+00,3.578009643699697762e+00,3.630547824691401804e+00,3.659997213289356122e+00,3.647055038494541712e+00,3.770955441929063845e+00,3.762026529897317673e+00,3.612405852684114738e+00,3.672050443587522306e+00,3.635663541315152347e+00,3.631467950137125200e+00,3.697608291754856058e+00,3.625454732645188916e+00,3.674312872394903895e+00,3.707295652754315718e+00,3.589623754816379186e+00,3.678621430139580095e+00,3.704609654706885191e+00,3.650907557729364594e+00,3.695883259411064881e+00,3.710551376957667902e+00,3.641461430022842283e+00,3.765197119281320504e+00,3.729858590223402270e+00,3.704419721017727429e+00,3.650971406711892797e+00,3.706064369438061501e+00,3.559197090109463169e+00,3.671283977817197286e+00,3.710889067791652174e+00,3.598603653679089298e+00,3.632916179979558624e+00,3.676937442959658853e+00,3.648228803128280351e+00,3.642253644094052945e+00,3.701171068896281113e+00,3.646145749521661372e+00,3.591850749928171549e+00,3.695985368408114091e+00,3.722782319092376557e+00,3.686966493119896882e+00,3.646273022078057036e+00
1.202264434617413116e+02,3.560828561300088069e+00,3.638760384188850061e+00,3.604718702890975290e+00,3.590276248358515776e+00,3.508132835026675167e+00,3.550072906302690345e+00,3.723943723427383112e+00,3.627886097402733601e+00,3.640197786732031204e+00,3.555344860170575938e+00,3.562661047558705274e+00,3.635220571378253940e+00,3.555696978606836200e+00,3.676805830051110391e+00,3.680066351007968084e+00,3.553344669414745471e+00,3.598467937710085884e+00,3.649114790731614821e+00,3.561819904142531801e+00,3.636730544544827470e+00,3.617723928047749560e+00,3.702068887090020688e+00,3.577921710443913828e+00,3.524914394810940710e+00,3.629208170980661841e+00,3.625311228460403878e+00,3.583033433800389300e+00,3.616187993136438017e+00,3.671925036056068681e+00,3.610738799928755682e+00,3.696552240141692813e+00,3.690758432933531008e+00,3.680086620032453126e+00,3.608992305082114882e+00,3.638899408428541093e+00,3.560208240851663319e+00,3.552227170753349039e+00,3.615516397874401378e+00,3.578191582651229385e+00,3.535386553225643436e+00,3.623367725353535018e+00,3.610473326773546709e+00,3.557653565235178839e+00,3.603096485036827001e+00,3.634387087218958978e+00,3.543317360534244731e+00,3.624242725986911218e+00,3.716973449781006078e+00,3.593068380002362616e+00,3.597336668124334391e+00
1.258925411794166251e+02,3.503944059940097944e+00,3.562318685717730471e+00,3.576713272925691633e+00,3.543453363761542629e+00,3.417989340879271865e+00,3.517539423721125047e+00,3.689913653375945568e+00,3.557046982829563664e+00,3.607952320824572290e+00,3.493053481898490631e+00,3.469175882577503423e+00,3.642025691873513438e+00,3.490292635945968058e+00,3.598518696050692522e+00,3.588148743490563675e+00,3.532309072873248912e+00,3.522459833884793667e+00,3.521791404966353234e+00,3.454591875814990498e+00,3.599906317270541223e+00,3.611261223143010124e+00,3.659282073199310759e+00,3.610280096870130073e+00,3.478111450380469094e+00,3.594616924093973598e+00,3.603758678960322648e+00,3.547910045780291455e+00,3.563199775693782545e+00,3.620068327942626230e+00,3.552871572661177701e+00,3.577840075919796803e+00,3.578316521427285402e+00,3.653176013057197302e+00,3.564113657157379045e+00,3.560120466834907127e+00,3.463622965564890688e+00,3.539606298522145256e+00,3.634537036894218698e+00,3.613588527811526507e+00,3.518682213700597305e+00,3.555643020393003173e+00,3.577625678119575880e+00,3.573188188755248351e+00,3.581395924153997878e+00,3.564636984925009244e+00,3.519541186679386868e+00,3.522248921003537703e+00,3.552674906717513181e+00,3.567169078874869559e+00,3.540431828279306359e+00
1.318256738556407299e+02,3.492957841995851354e+00,3.488985591543008802e+00,3.470830305254728909e+00,3.505319213549034529e+00,3.486785629739329817e+00,3.434579950669793380e+00,3.635418482964345888e+00,3.568560493172389769e+00,3.556685595486555496e+00,3.447434483033136932e+00,3.448954894011712735e+00,3.579992552831205543e+00,3.453766843614779702e+00,3.639373530856775840e+00,3.591727440767972013e+00,3.446351584944316926e+00,3.512963075153539450e+00,3.534074146602251165e+00,3.410944185155173614e+00,3.545759473302485532e+00,3.541419652957035424e+00,3.606070897991463742e+00,3.540045822391812091e+00,3.438925194808616137e+00,3.494331037757105740e+00,3.516262173499054899e+00,3.488287883396829603e+00,3.553253343590899060e+00,3.516560916595263819e+00,3.498986944941914423e+00,3.521929936823345653e+00,3.548502071183329942e+00,3.617097871433387901e+00,3.496875501333104541e+00,3.511047899500161495e+00,3.435389251434030289e+00,3.488223045182969884e+00,3.583107247038770371e+00,3.514223794909366205e+00,3.459522073789092378e+00,3.458224496597207764e+00,3.517145448052657830e+00,3.522146145884669011e+00,3.514833678322601962e+00,3.501545257425759949e+00,3.423910625008761421e+00,3.502403811405369272e+00,3.608949648813668087e+00,3.520973809369493335e+00,3.542574916778567395e+00
1.380384264602883775e+02,3.361256611255905025e+00,3.420715790041360282e+00,3.466652469984066620e+00,3.437233550811092719e+00,3.388526184181148704e+00,3.416037954607594518e+00,3.523214701259268278e+00,3.513517221922488609e+00,3.478937872119442165e+00,3.346202791158583434e+00,3.346139405276355117e+00,3.463094674583376165e+00,3.472349285886788817e+00,3.596843369191140116e+00,3.490925487680205386e+00,3.470689862034988860e+00,3.447171066651960825e+00,3.454449539363691368e+00,3.397145996796711920e+00,3.494551872252351643e+00,3.513085050666956644e+00,3.518368836384179854e+00,3.515220061481211467e+00,3.443043830661701055e+00,3.535241366698528953e+00,3.425410932566144595e+00,3.440067318600298574e+00,3.455564007911554825e+00,3.470663935029208780e+00,3.431154535442919595e+00,3.613134500216413691e+00,3.514654190891348673e+00,3.557606511676046690e+00,3.449430942142852174e+00,3.434538437888162488e+00,3.423842686462222673e+00,3.415500241468183873e+00,3.515782794004878475e+00,3.484979936276526580e+00,3.359988462536190656e+00,3.435218260675484636e+00,3.450026905919275855e+00,3.452545247960094432e+00,3.443399346027763652e+00,3.445384356827282613e+00,3.388196311091279167e+00,3.402691659095680610e+00,3.492497811950503017e+00,3.510769349810617612e+00,3.465408702838927546e+00
1.445439770745927888e+02,3.398348689813902368e+00,3.444554305036493069e+00,3.442637798455410181e+00,3.418681872789461451e+00,3.283869005564541865e+00,3.349931166029971763e+00,3.527048149497061580e+00,3.469566548276719953e+00,3.419095705336521185e+00,3.328619070795734380e+00,3.295735440101460689e+00,3.389171349802933886e+00,3.371458163565788535e+00,3.530990057432942031e+00,3.421775522705295280e+00,3.343466519283772254e+00,3.412377082858760957e+00,3.346771969743258524e+00,3.368809184844865356e+00,3.450324733708173053e+00,3.432595101221874501e+00,3.550987390947576650e+00,3.397266575145746703e+00,3.355541728983681082e+00,3.439596572336674374e+00,3.378431241555983178e+00,3.393198872390481569e+00,3.394464961205982068e+00,3.438835730167580262e+00,3.412932162130138725e+00,3.503339466840736716e+00,3.452155595531634535e+00,3.498109638476706973e+00,3.425313105943056158e+00,3.392602139859434374e+00,3.312762512322078301e+00,3.398562271188802608e+00,3.443181970463435437e+00,3.372573598818735974e+00,3.376702390342618099e+00,3.375583907237403647e+00,3.388282091716599886e+00,3.312911366530354673e+00,3.390965914448359708e+00,3.423087965307946678e+00,3.354187917405310415e+00,3.393676900321439760e+00,3.455683797254355927e+00,3.397156798304065362e+00,3.472318003504700545e+00
1.513561248436207052e+02,3.338831303114458748e+00,3.392959955089164037e+00,3.354352101410195353e+00,3.336688917844830016e+00,3.285928375586395056e+00,3.274777951361250050e+00,3.454107544807391683e+00,3.439604848534239867e+00,3.467977949015600636e+00,3.306139764256347036e+00,3.278061986313663301e+00,3.412242367462757997e+00,3.318268686423749614e+00,3.480700479365921751e+00,3.342687482699431722e+00,3.343814699596019402e+00,3.374278173504717593e+00,3.358376724110364364e+00,3.320979508653956636e+00,3.429227275681088205e+00,3.365742401311581311e+00,3.417897314024758160e+00,3.401100870322288916e+00,3.264691378273439248e+00,3.409700097623075798e+00,3.353366557452086560e+00,3.370750923616072203e+00,3.388836895995525733e+00,3.434596645161854145e+00,3.361662830892996112e+00,3.484007888050848933e+00,3.393973588633893979e+00,3.432353215781236866e+00,3.341692093933438468e+00,3.344723542591459431e+00,3.271351484722210934e+00,3.346761593031517545e+00,3.409831204523644299e+00,3.355635259542042892e+00,3.307474421870562065e+00,3.349088201473187532e+00,3.342337000162435956e+00,3.323966761390007907e+00,3.353781921377990471e+00,3.392315900067290002e+00,3.296017969892935717e+00,3.386875876365162963e+00,3.375655989539508184e+00,3.353909987169090279e+00,3.376740575405320133e+00
1.584893192461114211e+02,3.268124635604727324e+00,3.314661918297698850e+00,3.340063110452618389e+00,3.255263368413694014e+00,3.239796236566000243e+00,3.247206970069130172e+00,3.411109084725855833e+00,3.354565467613317864e+00,3.398495016778105171e+00,3.291653490327986820e+00,3.255820376651512138e+00,3.352333509930049082e+00,3.292828011778112351e+00,3.493811266788889647e+00,3.344471114790284361e+00,3.334542676565948494e+00,3.229078628939628270e+00,3.305222446979053430e+00,3.299656651677815855e+00,3.375433979539449236e+00,3.321310142535764065e+00,3.420993798512349748e+00,3.366648485732979257e+00,3.211751859560294964e+00,3.286856120390953873e+00,3.265869980260760475e+00,3.339981404035313073e+00,3.346224924419129554e+00,3.363269649223733282e+00,3.277977071615561400e+00,3.375582672276439489e+00,3.324091168864196977e+00,3.381426861802376393e+00,3.320606629891801109e+00,3.321412372224262999e+00,3.222823602120489017e+00,3.271758985384335183e+00,3.385514666456121979e+00,3.266593616489035679e+00,3.276113094427797634e+00,3.254791342535333865e+00,3.288268230733031761e+00,3.229951567919501443e+00,3.260889734290488118e+00,3.304594485244154001e+00,3.219291745520937997e+00,3.286314029176109042e+00,3.405865183974440491e+00,3.321651051351893535e+00,3.336498482348416950e+00
1.659586907437559660e+02,3.238543774497367522e+00,3.202335768295393237e+00,3.222990213040052954e+00,3.208680472059536104e+00,3.099701940904588504e+00,3.224526398417778772e+00,3.356978716524738449e+00,3.273948092453471848e+00,3.314216613116207633e+00,3.213142282916817027e+00,3.255192401653173029e+00,3.283334746064458631e+00,3.202289633992748463e+00,3.361995998139173381e+00,3.333076788561369241e+00,3.252333521771676228e+00,3.227280221940941551e+00,3.254502942830001189e+00,3.218678655554423340e+00,3.272508179303585063e+00,3.318820913700059716e+00,3.335441402563365632e+00,3.282815434967220281e+00,3.231471069820015085e+00,3.303109836600611082e+00,3.288213323492817253e+00,3.258847840060702161e+00,3.307985584386401889e+00,3.285809964746537304e+00,3.269762631400068287e+00,3.350039564085211197e+00,3.354857061625454939e+00,3.285604677058042711e+00,3.245061981339993018e+00,3.322098616326373044e+00,3.210509626101083480e+00,3.247060919956646696e+00,3.323064788167982453e+00,3.275115444958926147e+00,3.215950448254921046e+00,3.235132805768588860e+00,3.263499248673845443e+00,3.220207033777137351e+00,3.278764095053708694e+00,3.274443997595367417e+00,3.163864327922639941e+00,3.305513235879585121e+00,3.288337665521806841e+00,3.281287576844487131e+00,3.290468980737141891e+00
1.737800828749376194e+02,3.207584213735505063e+00,3.191568343710567746e+00,3.215016340105931292e+00,3.185331225595535720e+00,3.130484019473818602e+00,3.168277206534602541e+00,3.319560411684580714e+00,3.226817535714568752e+00,3.207282678540749554e+00,3.149216826251067580e+00,3.206685721880661255e+00,3.207783344306216478e+00,3.168297082492770755e+00,3.366050363236886778e+00,3.275362700116907444e+00,3.196526977191438856e+00,3.182383197269344155e+00,3.157174064896417942e+00,3.216450631907732838e+00,3.265655700279478602e+00,3.238072754289328614e+00,3.253838076109253574e+00,3.198321597359239821e+00,3.138256522127755410e+00,3.272144561929487772e+00,3.229040480426346615e+00,3.270828454322592282e+00,3.233825097550111050e+00,3.283746165093629710e+00,3.242887600435763407e+00,3.305197487567207215e+00,3.245850569084721027e+00,3.298033786441275428e+00,3.231335242995614809e+00,3.193641487556942327e+00,3.147545008471969830e+00,3.249923123900308131e+00,3.242940241272345592e+00,3.211077230105686908e+00,3.183176517545317274e+00,3.234338944596358623e+00,3.187858711519309551e+00,3.178073899612542608e+00,3.249265798163083030e+00,3.220990259367023878e+00,3.147455384309457926e+00,3.224068611700629194e+00,3.286328560734893767e+00,3.252435934877647483e+00,3.250890651784930530e+00
1.819700858609982674e+02,3.168528919732810145e+00,3.145997298304398448e+00,3.133025055532227210e+00,3.141748842397933394e+00,3.100255209761663799e+00,3.194573876187117634e+00,3.200802588221978606e+00,3.207056662796793578e+00,3.195640078432808284e+00,3.105096489798645720e+00,3.120288698327913224e+00,3.153779010274498695e+00,3.142819920018755653e+00,3.272320799023964888e+00,3.197599052237135364e+00,3.131555356254869693e+00,3.143163516747904840e+00,3.150393772929253711e+00,3.079951925733164675e+00,3.188437196992788270e+00,3.157488663130757711e+00,3.259861635097482946e+00,3.174208890517705051e+00,3.061143208960433792e+00,3.216380376056695134e+00,3.177527865036254173e+00,3.146886801920615540e+00,3.198458584823054451e+00,3.174388028749661750e+00,3.115340833537475262e+00,3.245922112799782600e+00,3.198196201675536088e+00,3.208850897309252659e+00,3.174423750994209481e+00,3.176272352268683541e+00,3.104538292819730039e+00,3.108004694896510323e+00,3.174291584687095824e+00,3.196548530524947029e+00,3.156907021915696276e+00,3.202885454442880864e+00,3.153760460812278232e+00,3.127382055750338008e+00,3.159213087155213540e+00,3.191341784582707675e+00,3.101444431345439234e+00,3.138076195160353521e+00,3.232271596568081939e+00,3.223697254260883938e+00,3.178217483439507163e+00
1.905460717963248385e+02,3.125806470499366441e+00,3.104016560357139465e+00,3.094859660649037725e+00,3.058752066908947853e+00,2.988011063001458911e+00,3.105713313102028028e+00,3.168092402966582011e+00,3.158092498645682422e+00,3.128829089670133179e+00,3.006924699375776555e+00,3.050688265093467244e+00,3.127945783959509285e+00,3.102493417379560192e+00,3.240583132112116793e+00,3.198291021531791234e+00,3.083692831582025562e+00,3.079975311868765164e+00,3.159005718177324784e+00,3.068269017137586374e+00,3.166644997350218649e+00,3.141258374432689848e+00,3.122989876235666262e+00,3.163270592314708640e+00,3.037568096594813305e+00,3.175868226422839502e+00,3.111144715913588765e+00,3.106094608213639141e+00,3.164615465131427996e+00,3.097578518077201526e+00,3.096744271591727049e+00,3.217003801529341178e+00,3.145804345909735567e+00,3.234716287065275697e+00,3.100500373551277278e+00,3.104347616212084660e+00,3.051044105373461157e+00,3.118898804369164335e+00,3.180724099821728768e+00,3.097521934357820417e+00,3.134549765117467413e+00,3.105882061072098743e+00,3.157887134656645944e+00,3.114305602114643357e+00,3.171562291859107763e+00,3.179458243537632178e+00,3.052104400840096154e+00,3.151164101426417563e+00,3.143669896281502396e+00,3.153202089828511578e+00,3.111473223205423633e+00
1.995262314968878741e+02,3.058329191369466127e+00,3.125682359076608297e+00,3.079513248661986946e+00,2.984719831031853676e+00,2.941489058670146761e+00,3.040043683909017691e+00,3.174046832219078684e+00,3.103692985496873114e+00,3.097443414675713935e+00,3.004240383634432021e+00,2.991865900116740917e+00,3.116385589770432674e+00,3.090524627680228065e+00,3.229081970625272469e+00,3.125239928468640294e+00,3.097781278899905288e+00,3.180224061112981282e+00,3.078018185110001692e+00,3.079744455602452469e+00,3.174549906867696336e+00,3.090491251155536911e+00,3.183587656076158456e+00,3.098224383423197725e+00,3.032334123818452465e+00,3.080440584555725003e+00,3.078677371052481515e+00,3.054907980308666282e+00,3.103323449794189060e+00,3.090710558202403035e+00,3.046398976514435475e+00,3.200060896408028821e+00,3.113725354535169298e+00,3.124472945675273117e+00,3.112515546970700431e+00,3.090906497715579349e+00,2.983253429602424678e+00,3.018132196766229125e+00,3.087597435367389842e+00,3.102848448981631257e+00,3.048297141221355311e+00,3.138634866660169997e+00,3.065016304698538363e+00,3.041996171083900524e+00,3.106601309123449006e+00,3.100527403388891656e+00,2.995971356829612908e+00,3.090277383941044675e+00,3.159387918256635785e+00,3.102425100876921249e+00,3.079532298026703252e+00
2.089296130854040712e+02,3.015704977669751319e+00,3.048141834913221437e+00,3.002784008717071185e+00,2.994775116798209957e+00,2.936468639498945876e+00,3.009741821394714911e+00,3.105672037182249490e+00,3.043222318132562165e+00,3.069425397538858569e+00,2.974805224853274144e+00,2.961436504281594662e+00,3.040556844149635563e+00,3.019730962429625354e+00,3.141310693012709709e+00,3.034602197688118785e+00,3.020589925523609942e+00,3.047150291397537902e+00,3.042971559224703082e+00,3.031076328370292838e+00,3.119804177735256090e+00,3.093260231308745389e+00,3.098721115488259681e+00,3.050162572917479942e+00,3.043044272037937592e+00,3.066419546225935377e+00,3.033675110878099712e+00,3.022446008149707097e+00,3.023661130463122237e+00,3.021175093818441848e+00,3.033020793664531034e+00,3.137224877189118022e+00,3.087240177772082372e+00,3.074652738311807187e+00,3.091009263796594020e+00,3.028740064209030525e+00,2.936042544041353786e+00,2.975891045770695520e+00,3.064933125706721384e+00,3.062804087470718084e+00,2.981361399645923171e+00,3.019848882158785663e+00,3.027666198196748759e+00,3.025872370853496474e+00,3.108574655300016865e+00,3.033080339412252524e+00,2.958736656348465388e+00,3.039139752878875278e+00,3.100512959938494628e+00,3.050792116791270381e+00,3.018033566130747136e+00
2.187761623949551790e+02,2.966969485801845163e+00,3.013345790398301638e+00,2.959758601144882206e+00,2.968391389168424155e+00,2.871833254977320227e+00,2.983853313476756419e+00,3.080360563518959705e+00,3.010949682172907593e+00,3.029373323285456721e+00,2.927256045342451873e+00,2.964532739611831058e+00,3.007712344140514471e+00,2.950662452965863380e+00,3.089756560125388685e+00,3.016392588579899225e+00,2.957903132370193422e+00,3.006259878593623203e+00,2.928196897622285189e+00,2.979847616884853778e+00,3.020584445541393048e+00,3.018521324049008747e+00,3.002924927728483073e+00,3.039729038645792247e+00,2.986667846826689843e+00,2.998321520045578392e+00,2.981631035084335135e+00,3.001662413438753951e+00,3.012452637186929127e+00,3.018665436628551468e+00,3.027802746705697601e+00,3.085798864212854653e+00,3.025873544896843459e+00,3.039927413092763597e+00,3.058786376087735626e+00,2.960650327518792313e+00,2.858819693389258010e+00,2.978930870336910619e+00,3.022314062583097094e+00,2.983364729891643474e+00,2.951896222465276942e+00,2.993228158174681575e+00,3.029394895459619708e+00,2.953891498499139345e+00,3.023922596759426096e+00,2.985667251633998376e+00,2.942896031011005054e+00,2.970448064533615984e+00,3.066740847590022412e+00,3.030127596172977889e+00,2.992816101794946615e+00
2.290867652767774700e+02,2.910307185804207109e+00,2.963777858387259823e+00,2.938680876201541725e+00,2.920203636672652703e+00,2.878958042764676595e+00,2.971921387243153578e+00,3.076751503687190414e+00,2.959206750408902575e+00,2.935290606719632933e+00,2.911773702118837459e+00,2.929404873809096976e+00,2.962632284938371718e+00,2.923274009740403301e+00,3.047608971527468125e+00,3.053995190436043838e+00,2.964294237500355145e+00,2.938219053875260833e+00,2.949623892401176395e+00,2.968480032913119349e+00,2.946742114173379168e+00,3.018180998924539171e+00,3.014823413826297926e+00,2.974301602937440947e+00,2.942371790642493767e+00,2.964637447880203336e+00,2.927268492132691691e+00,2.896172982877506907e+00,2.951843604061086257e+00,2.966138405764737751e+00,2.966389448381165028e+00,3.052281624062751497e+00,3.032958820638437469e+00,2.970474467996452983e+00,2.934516193063390954e+00,2.953407432014946821e+00,2.865597546982048272e+00,2.920448887182597542e+00,2.979880363209256977e+00,2.959041362718576540e+00,2.853653180216499941e+00,2.895080181428576260e+00,2.975516235437748236e+00,2.928042803380209502e+00,2.968744185926916579e+00,2.924580952753013108e+00,2.870052451484017997e+00,2.925930263687143817e+00,3.014008907162829765e+00,2.970867829603387467e+00,2.898197013188815507e+00
2.398832919019489793e+02,2.865809693602769048e+00,2.906676246905477434e+00,2.929608856129823025e+00,2.892189655741198795e+00,2.765838981675035058e+00,2.896566267368547276e+00,2.965170670578766376e+00,2.933237201669123273e+00,2.921677158086963377e+00,2.817051352874361481e+00,2.839926251753269515e+00,2.931815259389883188e+00,2.855979552343343109e+00,3.038810129166148677e+00,3.016646734811048614e+00,2.915642884409441749e+00,2.892036144525927277e+00,2.869962085827939102e+00,2.903338086114455319e+00,2.909640725202717881e+00,2.866743433637445548e+00,3.018650440326916762e+00,2.962319789128780023e+00,2.885333657671260710e+00,2.978100999646833280e+00,2.920631546885492646e+00,2.869081381718603829e+00,2.897567986271999185e+00,2.885504667819793312e+00,2.914031443799674381e+00,2.978150293359352219e+00,2.935209610012408987e+00,2.963810478553295269e+00,2.939471557121997591e+00,2.912357182181489534e+00,2.823850496898050011e+00,2.828555296089668936e+00,2.952156856495784520e+00,2.909517520093591880e+00,2.864700185036587410e+00,2.884126102725231622e+00,2.911896962251412369e+00,2.859661299330701567e+00,2.960553001944331797e+00,2.910046698137331411e+00,2.915475559113237303e+00,2.899528552564984984e+00,2.970609898676976002e+00,2.921538086193622430e+00,2.893633310762944166e+00
2.511886431509582280e+02,2.853341322695181592e+00,2.885318806842290140e+00,2.881796425345086732e+00,2.844024889533041112e+00,2.784652928806773620e+00,2.860685725550664582e+00,2.991133010784827739e+00,2.862329053820578562e+00,2.901280298766739651e+00,2.841310318245292788e+00,2.798101626603762604e+00,2.891116875328377578e+00,2.840101056445828664e+00,2.973024750404467564e+00,2.907404260306110544e+00,2.906064080726333376e+00,2.844014242244830015e+00,2.829576703092451240e+00,2.872555836425105369e+00,2.895172006389126196e+00,2.913215363791422874e+00,2.909173374476883289e+00,2.894866698281109318e+00,2.772697407349737464e+00,2.886607737917747940e+00,2.885291743702544931e+00,2.847271257345111106e+00,2.855092193016029345e+00,2.888405386875893210e+00,2.851294274505541182e+00,2.975164450045618025e+00,2.943283409919303484e+00,2.972398292983501555e+00,2.879950082691415503e+00,2.868750969067721979e+00,2.820024218701098651e+00,2.842802193069882133e+00,2.921829213415574777e+00,2.878489380437637024e+00,2.825722847496498158e+00,2.831750880982166318e+00,2.882376535196641054e+00,2.852675217944496744e+00,2.911400644653389325e+00,2.854192068884854994e+00,2.788775524037875542e+00,2.816691739913096182e+00,2.961035028098899069e+00,2.898220835212072632e+00,2.809597305882762797e+00
2.630267991895381670e+02,2.757654566625654891e+00,2.814756450747408323e+00,2.822855740914811395e+00,2.784517315624186917e+00,2.738985999980811936e+00,2.817306907750856571e+00,2.905519587104450352e+00,2.878199082727353808e+00,2.832640730256928308e+00,2.780722627842455719e+00,2.742864210788359625e+00,2.822305358619273896e+00,2.816837815393099298e+00,2.922651926305056769e+00,2.909573490087557612e+00,2.871211879784554721e+00,2.804870823495438259e+00,2.817142752510329196e+00,2.819001798283098825e+00,2.836703119624900182e+00,2.875809829931948336e+00,2.834303020856853816e+00,2.839064250545099810e+00,2.761779811238137317e+00,2.849922097723398551e+00,2.826812563834824932e+00,2.817602786687543048e+00,2.813718106707628230e+00,2.842175939422179720e+00,2.780265432746942267e+00,2.930311967712779797e+00,2.841687948389034712e+00,2.909172244303547039e+00,2.810808538472406859e+00,2.818252286960684749e+00,2.787418910000673211e+00,2.768301514884983661e+00,2.834641247750016912e+00,2.789316356755596527e+00,2.825342128117228846e+00,2.804440856468503274e+00,2.868788645896244383e+00,2.857620848059004182e+00,2.885879581837028418e+00,2.843919120429489578e+00,2.764014505794685217e+00,2.821048203020106282e+00,2.937569879239172010e+00,2.866888557890542977e+00,2.842120093322222374e+00
2.754228703338168884e+02,2.784010461469967002e+00,2.797602241428384318e+00,2.784657349422292594e+00,2.757813524007902029e+00,2.678463848688475757e+00,2.779802712178519819e+00,2.923563185462556557e+00,2.784982718896817921e+00,2.840658554270143465e+00,2.709435056202423642e+00,2.754968678484813971e+00,2.817942117369377275e+00,2.725745135232931826e+00,2.890256353201131390e+00,2.900870527391682163e+00,2.750674510271568174e+00,2.765231843832733016e+00,2.785827761304191519e+00,2.791800888132465186e+00,2.826958957123396843e+00,2.790659585609558846e+00,2.870323299425536767e+00,2.794596764211124906e+00,2.748524135117011102e+00,2.796222864576888067e+00,2.779364681678447191e+00,2.778443963237718251e+00,2.773940920218164852e+00,2.812175250377225932e+00,2.746490350667509794e+00,2.904888668544274299e+00,2.856555041953158458e+00,2.827450253445579431e+00,2.789509736111867255e+00,2.786846432646071570e+00,2.651791893033668579e+00,2.751066328737979738e+00,2.811589024963132566e+00,2.731474662200843007e+00,2.745029518332644081e+00,2.759382977793075842e+00,2.761264152338421596e+00,2.797503426926620573e+00,2.829954303240108437e+00,2.826871262342260493e+00,2.735725601921587646e+00,2.776815893309528605e+00,2.888126005103478722e+00,2.778575263230064873e+00,2.791892376252153696e+00
2.884031503126605571e+02,2.673165109212048751e+00,2.759880451550774882e+00,2.758735218631329644e+00,2.712269351252257099e+00,2.636466695796860993e+00,2.723523456502992879e+00,2.853882348266586710e+00,2.788826991742056727e+00,2.748344937804834576e+00,2.741000375523288568e+00,2.688295350949028606e+00,2.782606169634703974e+00,2.727230214226515681e+00,2.845777822003393354e+00,2.847741884935286016e+00,2.724881547491027067e+00,2.705774368200785762e+00,2.737971604106928414e+00,2.745473466823650455e+00,2.776829599803769089e+00,2.800470366474236084e+00,2.786282108686291448e+00,2.792494044656654850e+00,2.707178868966247709e+00,2.760395972333001602e+00,2.784861267793870443e+00,2.737618313613641607e+00,2.769584925301286749e+00,2.737921149847629465e+00,2.707282386239843852e+00,2.842406617528088653e+00,2.831223472805538321e+00,2.792904290222762764e+00,2.752635845026938366e+00,2.756966703865289414e+00,2.694496525921502350e+00,2.720730721073501890e+00,2.748325725410640352e+00,2.743805693327427964e+00,2.713335324064517717e+00,2.733080853442461322e+00,2.750844929082143508e+00,2.762953943092551157e+00,2.779976736131889670e+00,2.752431334285780018e+00,2.685066664930897407e+00,2.714191303894590845e+00,2.801356907599133361e+00,2.777955623701435783e+00,2.757438196618183124e+00
3.019951720402019077e+02,2.693194779850357268e+00,2.707429901893273705e+00,2.742825316208046260e+00,2.675092644506467554e+00,2.619884279672910488e+00,2.684220389515674654e+00,2.792319281088844196e+00,2.739490706411301879e+00,2.706819460253636400e+00,2.680592569789050028e+00,2.655086357100458372e+00,2.743068554766155742e+00,2.668986446024058434e+00,2.814997220572509562e+00,2.781912376743433946e+00,2.662271585881283986e+00,2.718788766216082564e+00,2.700252355927672987e+00,2.711553017478176120e+00,2.750280569194074154e+00,2.702410690426739315e+00,2.740735410624047130e+00,2.785672715092259555e+00,2.676025832805423388e+00,2.741951743429572819e+00,2.741578282994026061e+00,2.688190822358991650e+00,2.715974978186696198e+00,2.656500298611917277e+00,2.661371547932010362e+00,2.797696222847108061e+00,2.743751730208494610e+00,2.757167494689669596e+00,2.709309721673092586e+00,2.730150800747253026e+00,2.620108435016490045e+00,2.722812002680990329e+00,2.736985105202274227e+00,2.623157526625848224e+00,2.672098621692435838e+00,2.656892132858654332e+00,2.700792854122485043e+00,2.680497797787936953e+00,2.731246004185945431e+00,2.759985951667815574e+00,2.623782317046566614e+00,2.670846105956397931e+00,2.846006099610435047e+00,2.693124250229768091e+00,2.697895300024188980e+00
3.162277660168379612e+02,2.664825340115452246e+00,2.668510466356509347e+00,2.716393185035021585e+00,2.613838850341586806e+00,2.607554188289651353e+00,2.654539543204257335e+00,2.772234603183496571e+00,2.722077199866542951e+00,2.757469954270169943e+00,2.600294727504060432e+00,2.666970025963067314e+00,2.697588085768146904e+00,2.646731304737475643e+00,2.788610491312146333e+00,2.743658002401441198e+00,2.640709620318427042e+00,2.648597249657586694e+00,2.669420161312217932e+00,2.645168032951577874e+00,2.785731982276437702e+00,2.697725981230548076e+00,2.725992760049980923e+00,2.740898612152852909e+00,2.657936249008126861e+00,2.669702281575216940e+00,2.671306238422356039e+00,2.605671395932249723e+00,2.691578633555118838e+00,2.682533737361534332e+00,2.685590661085291764e+00,2.727293719297104513e+00,2.714266211582327948e+00,2.703111618385215298e+00,2.623588347713817548e+00,2.659210287060673306e+00,2.588959992110903219e+00,2.617927607374965326e+00,2.674211384122204382e+00,2.615562068034855248e+00,2.646511717422859622e+00,2.664118407956509671e+00,2.661506979259969707e+00,2.637612281112259982e+00,2.694164711369331666e+00,2.688324879437026027e+00,2.568493238167171011e+00,2.679964126924659684e+00,2.754254523506982189e+00,2.669904460539968216e+00,2.671377639080435351e+00
3.311311214825907427e+02,2.611933343427360388e+00,2.628875359917137722e+00,2.653820673379208461e+00,2.601670335621192987e+00,2.558807042697095024e+00,2.619014034420128034e+00,2.758036011451798331e+00,2.709532602493971876e+00,2.684627129885276631e+00,2.576338390617805008e+00,2.644089307008865131e+00,2.700322015356059424e+00,2.594077809165815651e+00,2.713647312321706195e+00,2.720212625942738160e+00,2.651092237442188804e+00,2.609885834034548324e+00,2.633150649296272849e+00,2.625478039252011175e+00,2.699143397853746240e+00,2.670109348244809944e+00,2.675487275756975425e+00,2.665347776383116596e+00,2.573004011108023903e+00,2.650121030314886994e+00,2.638908898118708546e+00,2.539457801631663791e+00,2.684137711997754305e+00,2.641910774342043577e+00,2.649330829624813699e+00,2.696199014333287014e+00,2.690628509164839421e+00,2.631232719089434902e+00,2.646126158905919290e+00,2.668062052922929084e+00,2.532175356713429970e+00,2.622275564086440802e+00,2.658845171770978677e+00,2.605747308569307474e+00,2.605494459874073687e+00,2.595729453420041466e+00,2.575854897612763317e+00,2.657092175697887804e+00,2.712472055148536842e+00,2.648438746873629235e+00,2.589979934325455257e+00,2.611811044593334685e+00,2.731106558565269626e+00,2.697792948887885789e+00,2.643704630296973779e+00
3.467368504525316553e+02,2.596641975858335005e+00,2.600554310382463097e+00,2.580240842947230995e+00,2.565378296480504083e+00,2.497627184650582866e+00,2.577488754889611933e+00,2.665702703484174929e+00,2.618850055078613792e+00,2.608645636056058592e+00,2.550369455114769313e+00,2.568461051360723779e+00,2.626813778119179599e+00,2.582407126252550533e+00,2.672984922687983378e+00,2.660917378025601909e+00,2.651499864967426845e+00,2.660724817007025234e+00,2.586228522847735078e+00,2.606499211995813692e+00,2.613118224573597104e+00,2.656147268853926935e+00,2.652809700521531866e+00,2.658373065484545883e+00,2.543604900440190164e+00,2.592290472365260445e+00,2.566108949123838912e+00,2.565234529391162255e+00,2.631308546974227447e+00,2.611543160746438996e+00,2.565071501779717433e+00,2.708143111442041118e+00,2.657558882786351440e+00,2.644874442251922364e+00,2.576361427559381134e+00,2.628227375534934129e+00,2.489956169009770903e+00,2.593836719643500821e+00,2.616628138869650844e+00,2.584832027720307401e+00,2.596782071026217942e+00,2.608942027843529132e+00,2.573642529271378709e+00,2.596555365230845958e+00,2.638439389447094552e+00,2.610964301150251021e+00,2.523278985543591535e+00,2.567429629754233389e+00,2.669745447579227715e+00,2.654569879145583400e+00,2.589238995750854144e+00
3.630780547701010050e+02,2.554198970310030514e+00,2.587662942249213227e+00,2.543733712598363894e+00,2.563024308032268550e+00,2.463408573990297779e+00,2.521175108536731546e+00,2.660005113192332793e+00,2.567240451277462476e+00,2.576933403768484343e+00,2.471427720314458121e+00,2.551815580993827659e+00,2.593323373677451471e+00,2.523998859311692655e+00,2.657663152961322162e+00,2.623947620704207395e+00,2.535447608515968732e+00,2.556950184944961624e+00,2.565955467597910822e+00,2.547888358564102340e+00,2.616634277466943548e+00,2.602937687814474543e+00,2.594266006522886858e+00,2.588598985677719622e+00,2.517746656075222855e+00,2.545331043793952475e+00,2.553020681105933498e+00,2.561958226321043419e+00,2.539368735534081711e+00,2.566639642136107735e+00,2.556088032174281377e+00,2.677717780415462379e+00,2.578069016183728746e+00,2.631802498632820786e+00,2.572774681007083064e+00,2.607590850758818579e+00,2.446650710835327924e+00,2.549057344742351461e+00,2.596527084017203002e+00,2.527190254816182868e+00,2.502830286834386797e+00,2.490996461520885052e+00,2.561885624535243711e+00,2.568531920868040608e+00,2.642845531879198795e+00,2.586180970370834942e+00,2.499884213055350912e+00,2.580123331929260466e+00,2.696345659848261356e+00,2.592483661202583889e+00,2.591736122401238962e+00
3.801893963205612863e+02,2.529022541119154255e+00,2.525068466618531460e+00,2.570754087229794926e+00,2.543547589214974369e+00,2.449007331261086051e+00,2.524490529503029101e+00,2.624247153231584750e+00,2.568976138756818184e+00,2.566836101675694870e+00,2.507512225636013170e+00,2.509777221145170767e+00,2.540268760138258752e+00,2.493331129432945659e+00,2.622389065992071888e+00,2.627244862011254067e+00,2.489905593739945022e+00,2.540565917319898226e+00,2.475370852628806073e+00,2.540582401807390145e+00,2.549353638411935741e+00,2.572535923919084144e+00,2.553899115052292501e+00,2.560611389453709474e+00,2.526097930326697938e+00,2.555152881222957362e+00,2.548943447785735561e+00,2.507357674679912662e+00,2.520225170898153788e+00,2.553825907995592281e+00,2.509680008139202556e+00,2.615424744381351196e+00,2.545873338925021656e+00,2.581703714604687949e+00,2.532837559436065700e+00,2.535993201271061093e+00,2.444788157702210363e+00,2.515272928885221138e+00,2.532177797437102029e+00,2.502555165437319928e+00,2.489815389991073769e+00,2.529103783941549555e+00,2.515613443472744848e+00,2.540536184112645923e+00,2.558975055176076818e+00,2.546110300083813005e+00,2.447067569281561106e+00,2.557410385845295675e+00,2.598932161655425954e+00,2.544784502586120656e+00,2.566042408180000400e+00
3.981071705534969283e+02,2.479192510056685617e+00,2.503744183596321893e+00,2.504837819836710722e+00,2.437825738177301194e+00,2.403886863689379982e+00,2.438285855599362062e+00,2.580268466995589094e+00,2.534392254832595004e+00,2.514554904345616126e+00,2.454939354796226159e+00,2.470626868994250991e+00,2.552737192772178698e+00,2.469938452012051755e+00,2.574028506465077637e+00,2.566941906012431662e+00,2.509049142260848075e+00,2.538891378241113994e+00,2.485381420814078091e+00,2.489670997214023185e+00,2.575939748750441627e+00,2.545944499225134550e+00,2.531240416526855164e+00,2.533038130368766794e+00,2.499583843015730000e+00,2.492533979172268932e+00,2.494217948116789874e+00,2.476175347934837401e+00,2.527958371996024134e+00,2.520470815870527126e+00,2.495551875455814805e+00,2.585376290979459313e+00,2.537275143254192677e+00,2.581965510939395969e+00,2.502893166053025809e+00,2.535986325465841240e+00,2.422021809799786318e+00,2.459210881342622557e+00,2.536766008168561459e+00,2.496674969279325751e+00,2.513801026919061155e+00,2.447739541914539352e+00,2.454573305886486256e+00,2.451946314828428619e+00,2.527430280620616365e+00,2.463301277575522974e+00,2.425249475034018776e+00,2.490679928900404683e+00,2.565339139036897809e+00,2.473243100258427862e+00,2.559388351285784680e+00
4.168693834703354923e+02,2.416909329601705458e+00,2.492072492515874149e+00,2.452897091769251858e+00,2.436777445566653100e+00,2.388717197369091494e+00,2.458602792737633269e+00,2.534947821072330409e+00,2.459360620345027115e+00,2.488875609396282496e+00,2.368523632940082280e+00,2.411569827013154477e+00,2.498729111992918028e+00,2.434350768110227214e+00,2.574523362743913690e+00,2.546524821112018167e+00,2.427856254310906792e+00,2.440599528785361017e+00,2.465400778120449221e+00,2.438246899531851586e+00,2.504687364499281532e+00,2.516697526411045160e+00,2.493289585724326241e+00,2.480310710812721808e+00,2.379859463144483822e+00,2.502692239796816320e+00,2.514980709634403677e+00,2.431223042169791348e+00,2.499202571187584265e+00,2.490186335473549395e+00,2.440175978715324323e+00,2.565922415390810674e+00,2.516954435844592552e+00,2.501517453651585843e+00,2.488496485629622335e+00,2.502815462218003884e+00,2.390637994668039390e+00,2.444546109644187837e+00,2.505394880432189275e+00,2.402664739731867005e+00,2.408937891518702745e+00,2.440103332633468902e+00,2.500762633167616045e+00,2.413001746747334586e+00,2.516916623641440864e+00,2.460523387744818269e+00,2.418303327885688692e+00,2.494621030597766964e+00,2.507746791657468055e+00,2.474433993593864844e+00,2.488603733709002341e+00
4.365158322401656505e+02,2.429533915353972784e+00,2.422000353628599001e+00,2.429548579920032481e+00,2.400216270166333654e+00,2.300899823762446950e+00,2.392420188465997022e+00,2.532327913501312366e+00,2.398978597571917337e+00,2.449405414502106026e+00,2.406544560375128317e+00,2.419324053221991733e+00,2.433795127135537584e+00,2.381777741343862331e+00,2.522923204398092256e+00,2.461033714709710107e+00,2.451631219271518169e+00,2.508931951829043605e+00,2.411463399729800727e+00,2.433951205142452778e+00,2.467478292885141755e+00,2.464222031471446250e+00,2.460926862139189542e+00,2.443225899806390711e+00,2.382841852589947962e+00,2.470691833887200151e+00,2.424969984725411365e+00,2.419769843887420002e+00,2.462903995779386346e+00,2.434498211439978910e+00,2.459097361382858171e+00,2.533411516075402048e+00,2.444866246864962012e+00,2.473378960284321693e+00,2.448333637033703436e+00,2.448593655137961900e+00,2.360469141979407048e+00,2.372159735849026951e+00,2.476417247317085568e+00,2.370116986803608938e+00,2.407209413862605007e+00,2.426917043455726120e+00,2.433498360757356149e+00,2.391540340928436148e+00,2.450525421926639247e+00,2.448509869949921924e+00,2.372552735416625591e+00,2.425116945144824232e+00,2.508178633904077248e+00,2.465000113425860118e+00,2.441391717069141709e+00
4.570881896148752048e+02,2.352098156575451071e+00,2.435784334562422604e+00,2.439466117862462369e+00,2.415537361718334886e+00,2.328673445308746093e+00,2.393396896404672347e+00,2.486859740176198486e+00,2.409930334747927283e+00,2.401951136091572181e+00,2.322063386597492674e+00,2.355088742429133575e+00,2.419598615725107482e+00,2.342061369028593631e+00,2.505244162433038380e+00,2.441444309655933509e+00,2.371048877967192325e+00,2.390438956911232093e+00,2.390847555459531204e+00,2.363793622223212321e+00,2.404952821560461196e+00,2.445282043704494424e+00,2.431539180729144434e+00,2.420460657349679856e+00,2.364956454014378817e+00,2.410209255336497769e+00,2.379743604859368755e+00,2.356833086495449425e+00,2.381018470250771735e+00,2.352096911536562196e+00,2.406167779485542280e+00,2.450102067099382275e+00,2.440162012983700279e+00,2.393632544868635748e+00,2.377475191328612958e+00,2.450318767814838594e+00,2.307807261698364698e+00,2.376956091264723625e+00,2.439714353214629039e+00,2.345089660789299035e+00,2.402877799876252940e+00,2.342318475308646786e+00,2.366798041186358503e+00,2.389877946688240495e+00,2.455123473457785366e+00,2.386030803858175897e+00,2.334840289733817187e+00,2.397730583230834434e+00,2.520391814842550371e+00,2.420349720410117644e+00,2.365043872691089177e+00
4.786300923226380064e+02,2.361165739313753509e+00,2.385187043925272032e+00,2.350963520166738263e+00,2.338458275521674068e+00,2.327927041378379691e+00,2.330232715502236651e+00,2.489242923012239039e+00,2.390289452693832750e+00,2.408433455681799895e+00,2.312422398385153066e+00,2.310156211201788601e+00,2.385503622945237989e+00,2.310066482158105838e+00,2.490629027694295061e+00,2.466759105157927401e+00,2.327268603200554065e+00,2.414589173668991062e+00,2.362219850815372002e+00,2.334237365162108446e+00,2.411690922318907138e+00,2.403631535646519435e+00,2.425765015483142051e+00,2.397157386023094805e+00,2.314742958342459467e+00,2.412423023233113639e+00,2.378715261417737370e+00,2.337032382099395011e+00,2.355615915064797061e+00,2.380234707647311598e+00,2.403160285257706086e+00,2.459504685943533886e+00,2.399737026766905146e+00,2.421739125427187833e+00,2.381100900158920286e+00,2.400273898898803715e+00,2.307400887550714152e+00,2.334141058673337987e+00,2.429864740558763447e+00,2.363137158280950167e+00,2.380243408625905666e+00,2.357876947645991095e+00,2.321644444763454995e+00,2.311533061429963176e+00,2.373183142093182152e+00,2.362201833712359811e+00,2.300867021155590386e+00,2.369863845226597210e+00,2.437006091121499907e+00,2.449892678742962460e+00,2.347656034816882897e+00
5.011872336272724624e+02,2.305892352814084223e+00,2.345547813101484191e+00,2.351229633207326586e+00,2.275019997607467204e+00,2.252133324788788915e+00,2.300338708251213227e+00,2.425412042782585598e+00,2.346279581746528731e+00,2.371683975094201813e+00,2.278754905345873105e+00,2.283239783371382448e+00,2.349180045335404809e+00,2.305155704266870220e+00,2.459631247082312733e+00,2.371362291205717288e+00,2.311299778002308791e+00,2.349368503926033025e+00,2.313971786883267434e+00,2.322423157290211204e+00,2.388540851485573935e+00,2.383441680860871603e+00,2.361539021971168939e+00,2.336552765497769801e+00,2.284841530216755956e+00,2.361364472913152657e+00,2.351298931880148935e+00,2.299656652297734194e+00,2.321817386158301133e+00,2.329164211900314196e+00,2.365529351981924044e+00,2.383442511421842269e+00,2.365890475551606809e+00,2.321261946190071424e+00,2.347668817774250627e+00,2.329056880476656044e+00,2.266453562935763610e+00,2.365674659106148603e+00,2.356901924895301814e+00,2.278293605763160201e+00,2.303100651778408281e+00,2.294663186392241538e+00,2.322945794204269276e+00,2.343630086066839535e+00,2.363724454150935017e+00,2.343071484218270495e+00,2.281371612849633301e+00,2.346919064220683637e+00,2.447939272031382174e+00,2.367286088072123373e+00,2.335378171681303350e+00
5.248074602497722481e+02,2.277357689923520390e+00,2.268349310444653266e+00,2.279617619958703933e+00,2.253333445361097809e+00,2.253247111380348500e+00,2.301454969179923538e+00,2.373327643905969175e+00,2.318286358256416158e+00,2.334477387083647049e+00,2.211573388037988419e+00,2.246527062582091450e+00,2.316983777390265065e+00,2.280289484957112478e+00,2.376480071998490651e+00,2.331888269273373560e+00,2.297429273506718772e+00,2.357971496849587290e+00,2.284681225719762843e+00,2.298470606160991192e+00,2.308933062665114111e+00,2.333299982799371453e+00,2.324040996514812996e+00,2.307687351386875196e+00,2.256979091672752347e+00,2.360232316435908917e+00,2.329236690727518155e+00,2.295099149613510026e+00,2.305666315116173593e+00,2.298550948441758557e+00,2.309184802695229966e+00,2.414761034447048704e+00,2.337642892877072054e+00,2.353846049239673555e+00,2.308357007896189472e+00,2.312945936851094508e+00,2.254906308876349019e+00,2.273854599659209885e+00,2.333376106625430157e+00,2.285269722139430915e+00,2.309725453397041051e+00,2.262254166019786794e+00,2.309479412908172602e+00,2.285776799585427010e+00,2.347665496482584935e+00,2.300995881796938924e+00,2.218966474248067478e+00,2.341608419610981873e+00,2.379238128404394637e+00,2.408050976908727936e+00,2.273666277957452131e+00
5.495408738576247742e+02,2.258532769953770725e+00,2.269574893550328376e+00,2.275023291961832062e+00,2.212645176527817448e+00,2.219000973850154157e+00,2.230977200383104986e+00,2.354652976360239514e+00,2.242855537080294948e+00,2.283035048266656375e+00,2.230024527727258121e+00,2.272585133821118042e+00,2.282081316344805266e+00,2.226513255192406060e+00,2.362387797579468263e+00,2.351197286236661910e+00,2.291966133374280457e+00,2.319157911247245796e+00,2.249507053200561657e+00,2.300239042030200576e+00,2.322405157109930673e+00,2.331701161443649806e+00,2.328591821372362425e+00,2.336854191055578234e+00,2.254492816492708052e+00,2.291409287763678471e+00,2.277845757902562607e+00,2.213327239980342753e+00,2.295365998677578734e+00,2.304105583911613131e+00,2.269130514023339540e+00,2.352005071745008280e+00,2.308353557046726845e+00,2.314647718997155490e+00,2.308598265349834033e+00,2.252097077262533720e+00,2.164810794295287444e+00,2.276566330956118822e+00,2.270495855751805347e+00,2.219661735242353995e+00,2.266455973868007678e+00,2.270450463730790958e+00,2.262097682734481641e+00,2.245275826278366971e+00,2.309273382683562303e+00,2.291108824418485401e+00,2.195444815872822364e+00,2.269062073700965687e+00,2.385681939439834309e+00,2.317981636353458441e+00,2.284156055330805568e+00
5.754399373371566071e+02,2.257342398241934500e+00,2.267636997596305548e+00,2.254901807572971872e+00,2.222236667046473269e+00,2.184026980503304127e+00,2.221071522138180487e+00,2.324803525853203823e+00,2.237227230263362454e+00,2.253012257177312794e+00,2.161194924563683450e+00,2.273944066765904548e+00,2.281961537067014323e+00,2.194571347725138288e+00,2.324345915287961972e+00,2.285188645112657291e+00,2.229462273601912958e+00,2.259863540937505633e+00,2.211459206589890591e+00,2.238708114161302998e+00,2.249159070855246689e+00,2.305657388379802164e+00,2.267529404533561888e+00,2.273489324033405090e+00,2.196405865899762055e+00,2.266930702778787943e+00,2.255843719261389158e+00,2.195606672870001663e+00,2.278160095176221311e+00,2.240741873270976292e+00,2.260310708763284548e+00,2.332678930139798990e+00,2.278011164869526262e+00,2.280508340167732850e+00,2.237286075383569717e+00,2.260635890098362744e+00,2.124693089916058319e+00,2.204882158158246952e+00,2.249249704290203766e+00,2.217223256220128391e+00,2.264040222868792362e+00,2.230744901738269892e+00,2.290516520097860553e+00,2.230038695316634900e+00,2.263098486507472806e+00,2.262028267814180538e+00,2.169518795279100409e+00,2.236487349655879697e+00,2.334709053637816556e+00,2.283287160849693631e+00,2.271592326913964843e+00
6.025595860743580943e+02,2.204926457364473347e+00,2.243516322094036397e+00,2.236651970965181757e+00,2.188288234312172342e+00,2.171832721204007388e+00,2.193715879711742645e+00,2.288273983034785797e+00,2.198974852648684752e+00,2.194634987767284162e+00,2.171668306792474024e+00,2.220405714059749958e+00,2.253880002879221855e+00,2.203873515447353881e+00,2.296261735609509191e+00,2.276042546210855999e+00,2.193935497249404065e+00,2.230384115901718367e+00,2.235289508019764781e+00,2.225649936406273177e+00,2.244454836212074866e+00,2.251346339028612586e+00,2.257179191779222549e+00,2.221610823068605356e+00,2.172055311750727746e+00,2.214170828021592374e+00,2.204277555174610548e+00,2.258643439870712033e+00,2.237989820514395767e+00,2.215923834966715411e+00,2.182859419203289075e+00,2.306411604402527349e+00,2.275484542132744537e+00,2.223063439171172107e+00,2.223349456232587507e+00,2.229125994053280380e+00,2.114078932529591448e+00,2.218639044247931125e+00,2.265169870570634458e+00,2.140773150751959175e+00,2.209636268431960815e+00,2.200884254797594419e+00,2.232124056238375065e+00,2.174211629187767780e+00,2.245615523792364954e+00,2.261530567303789319e+00,2.167666573556814136e+00,2.250685239584096831e+00,2.319214085900256794e+00,2.259775959023378800e+00,2.244236057827254882e+00
6.309573444801930009e+02,2.206880670515855680e+00,2.213495286033797971e+00,2.196998063153893010e+00,2.169418986035399399e+00,2.116884792400331783e+00,2.209174016071997482e+00,2.258300594276500206e+00,2.211199553737750456e+00,2.178933153418963986e+00,2.131164602919126683e+00,2.156776299567996436e+00,2.215539954106111153e+00,2.146457350749123361e+00,2.290476854015283781e+00,2.240594340744325841e+00,2.183613400591893683e+00,2.208180395232713700e+00,2.168399605299939026e+00,2.194373451991117552e+00,2.195209867154768624e+00,2.216895301304425914e+00,2.221939604446208527e+00,2.177297764556466397e+00,2.151039271746228110e+00,2.197345778030963093e+00,2.184712581597596071e+00,2.177077175555231392e+00,2.223393151183094218e+00,2.214519729252525604e+00,2.204287652372914685e+00,2.268033978236423831e+00,2.211558112860528169e+00,2.216747159342292051e+00,2.163266416629191280e+00,2.204306700158602528e+00,2.141608790472026680e+00,2.187917147863614353e+00,2.179080694396071660e+00,2.177458334508801219e+00,2.142731250318635983e+00,2.146311010572317102e+00,2.212947215054511751e+00,2.172505995699860470e+00,2.204371965444372083e+00,2.200928459404921433e+00,2.130627221072107336e+00,2.199351585862027836e+00,2.268917883778559297e+00,2.227291496265456860e+00,2.213488835657389409e+00
6.606934480075964302e+02,2.158805996085134460e+00,2.125982587801303225e+00,2.166522774363830894e+00,2.108005172150693607e+00,2.102400562426319119e+00,2.123023975881418224e+00,2.209098354552240906e+00,2.187393723424035930e+00,2.165142717697732255e+00,2.092380302011068505e+00,2.124592234712844974e+00,2.197059461580649131e+00,2.103018889849184170e+00,2.243222169485090234e+00,2.211882314267546334e+00,2.154444593756890569e+00,2.174902933319340370e+00,2.171451969917122415e+00,2.216393218244004704e+00,2.183862257469158408e+00,2.244286332728393063e+00,2.180124533456007097e+00,2.199325421983620465e+00,2.154548386554796746e+00,2.222674082069655999e+00,2.185227118676490665e+00,2.152936822741728928e+00,2.152932551439728392e+00,2.166894409237048791e+00,2.161721359654235286e+00,2.257589496392071737e+00,2.213298374684089520e+00,2.173711047371069682e+00,2.183286611088484985e+00,2.190827062796802949e+00,2.103504250317014712e+00,2.149416994722264107e+00,2.205560719223672805e+00,2.136370718598856300e+00,2.145046712283396051e+00,2.176621988338425240e+00,2.164830282675896278e+00,2.142872200798720428e+00,2.172672454202690506e+00,2.134762798546927964e+00,2.111104280401497668e+00,2.167217094808507660e+00,2.260720030808510472e+00,2.178289271824096929e+00,2.191017891484073665e+00
6.918309709189362593e+02,2.132673927674680225e+00,2.177187822233804138e+00,2.138797086843071238e+00,2.113210016344718944e+00,2.091697917253832362e+00,2.154116744369216185e+00,2.226040089543936951e+00,2.152161642727471680e+00,2.153506950648357510e+00,2.099937803432355476e+00,2.127068440759154022e+00,2.137288259935624879e+00,2.142257677688222728e+00,2.219883572524320225e+00,2.201113709627746218e+00,2.132701383801706818e+00,2.142524663275019670e+00,2.152857243326108172e+00,2.137294362188864039e+00,2.144938256091639683e+00,2.186137557171196732e+00,2.153214105145091928e+00,2.145089206968002316e+00,2.133943459049275404e+00,2.114117879614446860e+00,2.165689223062382762e+00,2.118610652780181791e+00,2.133681384952818672e+00,2.113700565727583136e+00,2.121656568425033917e+00,2.187493533925432221e+00,2.164216727413417196e+00,2.192100369418447769e+00,2.159864060940287711e+00,2.168676661972497310e+00,2.045887553568246808e+00,2.107210922472178449e+00,2.184424745610903607e+00,2.088365023166296464e+00,2.146883408614498556e+00,2.121742433936326666e+00,2.101017434318980470e+00,2.126679195983622428e+00,2.110123206359899584e+00,2.128530496616113599e+00,2.090248590088318537e+00,2.156787611428382601e+00,2.189061173885826328e+00,2.156675993407486391e+00,2.181935837694177316e+00
7.244359600749905894e+02,2.079369330510404623e+00,2.104347497233741482e+00,2.107017408564062499e+00,2.080289092812169116e+00,2.053883950134987035e+00,2.122158028824340459e+00,2.179760786110726656e+00,2.137243684350775386e+00,2.113817483006282139e+00,2.000839962590515331e+00,2.111464980266899438e+00,2.150743858847669721e+00,2.066624372270318144e+00,2.219229579575436873e+00,2.181606937826745085e+00,2.091026574514281755e+00,2.114602866218701749e+00,2.133158554353249858e+00,2.109904578393404062e+00,2.131403257761935066e+00,2.157759406344399444e+00,2.138762830094743439e+00,2.142040726947358031e+00,2.046824187613294210e+00,2.131164068443572646e+00,2.112143940555490484e+00,2.100858675823870314e+00,2.118941335608895749e+00,2.172823850720750016e+00,2.110746964603752662e+00,2.170441223490806593e+00,2.086165079359626695e+00,2.141095885236234952e+00,2.116609599818377152e+00,2.119700107588851079e+00,2.012279655111082644e+00,2.060025002384358039e+00,2.142712537449259269e+00,2.086744425758698895e+00,2.084650411393995206e+00,2.029596432470539114e+00,2.068483732673656039e+00,2.070052507288322907e+00,2.099364065897387555e+00,2.121760346784659745e+00,2.040481482330644525e+00,2.093772863516298877e+00,2.188622601448898752e+00,2.167114844692716868e+00,2.100233936351029396e+00
7.585775750291835493e+02,2.068635093129044922e+00,2.090692125218177821e+00,2.107238300355955385e+00,2.061484896123244592e+00,1.988420673498925373e+00,2.054363743489652450e+00,2.160339526417730749e+00,2.094662358139002922e+00,2.119009218493975943e+00,2.049558148117192946e+00,2.069675679052624950e+00,2.104384344351911462e+00,2.024696133029512790e+00,2.129909932811769213e+00,2.145024114378975444e+00,2.062148687906912858e+00,2.096476855235132497e+00,2.068829418397053477e+00,2.091667254446429425e+00,2.095789296879237096e+00,2.083899991385770090e+00,2.125224517690242898e+00,2.075307397775328688e+00,2.062044668824179805e+00,2.126144588157419246e+00,2.099225041055749585e+00,2.063246112995403614e+00,2.096211110293509261e+00,2.083104750421501894e+00,2.100319408131416932e+00,2.138240359527470602e+00,2.099817621485907448e+00,2.080597769466163705e+00,2.098323241779142201e+00,2.118095611950041146e+00,1.984609872850397139e+00,2.073848267313734617e+00,2.157060325401850331e+00,2.019799597462529128e+00,2.063545440649967144e+00,2.013882635897354945e+00,2.033222484963484789e+00,2.115071714810159875e+00,2.080609918980984130e+00,2.085391507268651967e+00,2.036697532467644400e+00,2.068088448137230362e+00,2.208827653292303239e+00,2.113144204248900593e+00,2.092550329371732243e+00
7.943282347242821970e+02,2.027995129935346696e+00,2.067263478304342872e+00,2.037401723404640208e+00,2.042445786123554985e+00,1.998529037078348836e+00,2.033125130774168898e+00,2.124648716554732086e+00,2.057487884240479126e+00,2.057017150771016212e+00,1.993476799898951768e+00,1.997255283868242026e+00,2.088828499418144080e+00,2.000656292295282856e+00,2.140479662702857500e+00,2.103024149181790481e+00,2.060028616417245217e+00,2.077412833520686952e+00,2.077066350622519764e+00,2.038408112773538949e+00,2.095266371678008888e+00,2.089066350840255382e+00,2.079188357133663789e+00,2.096334638691789820e+00,2.026219246866757029e+00,2.090356162337883905e+00,2.033954304215859654e+00,2.011593462930942433e+00,2.121052836234434746e+00,2.048071024673919549e+00,2.054169870218248040e+00,2.113840476400715929e+00,2.083701158811380960e+00,2.100542629812131690e+00,2.051908382520191143e+00,2.080173221577557463e+00,2.008093891820954990e+00,2.050106497895222368e+00,2.094213503813664001e+00,2.032900339638118226e+00,2.023564117945332086e+00,2.061239017337903601e+00,2.046691709127633096e+00,2.081365672605139494e+00,2.081158196109782921e+00,2.080613178741921754e+00,1.995067355925242758e+00,2.091672466997529511e+00,2.139793874144077179e+00,2.072522334082399276e+00,2.026880622399326981e+00
8.317637711026708303e+02,2.012328922292065059e+00,2.008851790763901857e+00,2.013244329644384045e+00,2.005667373404627529e+00,1.980343336761575479e+00,2.041298946882635246e+00,2.119276693667798028e+00,2.066793867470324120e+00,2.054382855015918441e+00,1.978326103000886516e+00,2.026171096095241264e+00,2.028525543012042132e+00,1.998283476393349689e+00,2.094351869373010988e+00,2.094653623201306214e+00,1.986318508232314040e+00,2.017412221942058270e+00,2.026036890281384562e+00,2.013050116423118485e+00,2.079107646895899553e+00,2.071929195486877262e+00,2.052204204521546504e+00,2.077582711111832570e+00,1.962166464080454586e+00,2.035853631945002906e+00,2.039787199998265965e+00,1.993924669456176968e+00,2.027988688860956845e+00,2.022457946204258228e+00,2.049473896926559568e+00,2.090841618457458750e+00,2.069679024818060764e+00,2.061379926670559470e+00,2.039736102732197409e+00,2.010751226029019900e+00,1.963817485146316821e+00,2.054161064945438042e+00,2.062292223550273640e+00,2.021313475082109790e+00,1.985894412849037005e+00,2.013347855170039225e+00,2.020992134668935680e+00,1.969020989258545073e+00,2.036884737896231812e+00,1.980379685909011700e+00,1.988828787233853479e+00,2.049691707796464257e+00,2.101731242143447087e+00,2.056738328830917784e+00,2.020676208167415666e+00
8.709635899560814778e+02,1.988695819427917622e+00,2.010556937798488431e+00,1.986753674428316963e+00,1.991157150567609779e+00,1.969415780465096022e+00,2.022558971396620109e+00,2.064913577909705200e+00,2.046366275308251659e+00,2.031972008099544702e+00,1.925329731328873306e+00,1.949710115338102678e+00,2.023749163499068970e+00,1.991334667798681179e+00,2.068428937437762016e+00,2.008773651228122681e+00,1.992773869937389142e+00,2.006474050988890312e+00,2.009677777877072913e+00,1.962754121393923468e+00,2.006868631541788517e+00,2.031226322496370695e+00,2.077599334883795112e+00,2.051177693387439493e+00,1.956391593741299673e+00,2.021635179859953002e+00,2.044141831425605904e+00,2.001793118429516127e+00,2.039531328541456912e+00,2.002141448515057043e+00,2.009840970606855848e+00,2.063518703525490938e+00,1.999113079770567625e+00,2.022650487108332840e+00,1.992486042767308563e+00,2.005020714462267595e+00,1.930837266874134261e+00,2.004371465001014485e+00,2.054375178537987345e+00,1.986486238143454708e+00,1.935901518501740526e+00,1.985143276093230824e+00,1.958264483859876393e+00,1.974360167670504929e+00,2.010419895540946023e+00,2.030005528716912089e+00,1.985834403749858978e+00,2.025759345567970104e+00,2.091548376482907923e+00,2.028433753842051601e+00,2.002044432696496123e+00
9.120108393559096385e+02,1.946079727414986804e+00,1.973583793615871995e+00,1.980574192217548601e+00,1.935565772894252135e+00,1.908047259684745089e+00,2.010970063977258082e+00,2.078008694556349845e+00,1.977860064284512331e+00,2.001914194984292461e+00,1.960318412639935781e+00,1.909394601192759167e+00,1.977037352397796877e+00,1.957334636078473578e+00,2.048778033527630438e+00,2.013810402217989459e+00,1.951685991846469070e+00,2.002083968574746020e+00,1.975965200421873291e+00,1.950964425917299128e+00,2.039683822999522889e+00,2.015311275713601802e+00,2.020929204619066333e+00,1.990655969162141048e+00,1.945333224883519563e+00,2.027890951341730474e+00,1.970048844994656712e+00,1.975095060509412859e+00,2.005097240632861322e+00,2.009787474570408072e+00,1.966639000532983461e+00,2.031686103565044643e+00,2.001728059429559892e+00,2.013220523770057557e+00,1.977317450377191532e+00,1.982016589381175864e+00,1.909842821548298319e+00,1.945972171029582309e+00,2.054440303063816309e+00,1.946921763979812425e+00,1.917531337437077932e+00,1.940663476996304038e+00,1.949263299301249086e+00,1.945911580346478598e+00,1.974242823362122756e+00,1.979909513329256132e+00,1.973199785284982966e+00,1.939412588213675459e+00,2.066922417756034580e+00,2.029382293501731382e+00,1.995081376955414987e+00
9.549925860214368640e+02,1.944700363823213873e+00,1.957632255693011913e+00,1.942855305126602206e+00,1.922008503423660919e+00,1.905414067598854899e+00,1.931816510063004033e+00,2.047954215288573909e+00,1.974759664893902977e+00,1.982885840823603196e+00,1.877408288214376553e+00,1.925063978057865111e+00,2.004849731974816418e+00,1.926521679538033549e+00,2.003161855061824426e+00,2.020585228555398682e+00,1.935056179635168849e+00,1.987233199418367180e+00,1.954751866359383250e+00,1.947913357514513111e+00,1.992435884809822033e+00,2.005349126306809726e+00,1.969680038181399917e+00,1.989001440354990713e+00,1.908573943404132889e+00,1.959360331081133610e+00,1.964010530189915560e+00,1.991366698394990697e+00,1.986150439204685592e+00,1.968877119591238456e+00,1.979929978284480363e+00,2.029797772024740876e+00,2.000075331350128938e+00,1.951173011525804357e+00,1.935287148327944351e+00,1.922118614407148929e+00,1.844002595249995879e+00,1.938847976186085953e+00,2.008666190482048197e+00,1.910895343204242147e+00,1.951569186029376679e+00,1.954929939920838189e+00,1.906878234520675397e+00,1.918597622736895048e+00,1.961427862980969161e+00,1.969891154966657121e+00,1.920528957001770509e+00,1.982651411759753568e+00,2.062421376139491169e+00,1.999186603469097712e+00,1.975373808216200677e+00
1.000000000000000000e+03,1.916818330227662459e+00,1.935169537300059917e+00,1.950285012930879081e+00,1.907194980808169849e+00,1.877221963652093928e+00,1.941017716322016140e+00,1.983238491094392542e+00,1.937210700162548926e+00,1.944488601039980447e+00,1.874073354972763505e+00,1.921813899403156167e+00,1.978210412769747961e+00,1.866115825861156985e+00,1.995344512228843126e+00,2.016264712258568625e+00,1.956136818772321817e+00,1.967381789358262800e+00,1.921525208153619158e+00,1.927947010728555899e+00,1.962009768226909312e+00,1.949173150918064978e+00,1.962903913488847074e+00,1.953646723100740834e+00,1.896566355396619663e+00,1.996257359163593925e+00,1.972628735463720417e+00,1.934354677558266067e+00,1.919942044706559159e+00,1.932709327208054662e+00,1.925686997414371104e+00,1.978483897861872176e+00,1.978882718944990904e+00,1.966531444384334693e+00,1.917722744147117631e+00,1.937876253945308713e+00,1.853502083386096899e+00,1.929724699349238737e+00,1.982440612286118009e+00,1.905703812936470065e+00,1.900973435627929753e+00,1.893654063099656781e+00,1.942190717568229807e+00,1.923653060373790691e+00,1.928462468346849201e+00,1.943053892810831407e+00,1.904665662753745714e+00,1.942922200510729169e+00,2.028181247287403899e+00,2.014628614417685259e+00,1.919985580240563205e+00
1.047128548050898416e+03,1.862633935275987529e+00,1.883253884206962825e+00,1.922359181186440225e+00,1.855271728902017747e+00,1.864921622116350930e+00,1.924918755696220618e+00,2.011620678601042655e+00,1.899875472327187342e+00,1.924892623277817405e+00,1.873261951332590325e+00,1.911450610192838351e+00,1.945752076368085337e+00,1.861585911311426811e+00,2.007060964030666472e+00,1.996518675531716802e+00,1.921634367799314402e+00,1.949599428803615142e+00,1.924884153827315592e+00,1.927524498545821974e+00,1.936211344999333228e+00,1.952315097351621898e+00,1.938681407086917829e+00,1.904845776043665451e+00,1.890439631775022278e+00,1.895490706180994911e+00,1.950081727625655015e+00,1.934034543005682005e+00,1.924375110552955626e+00,1.914421459870455644e+00,1.907508991016429567e+00,1.947737533590525150e+00,1.921382517830792835e+00,1.916469708527230864e+00,1.903676871746113441e+00,1.919229448376982727e+00,1.843612649624365885e+00,1.882743915126239509e+00,1.936137920555274228e+00,1.868124116677118973e+00,1.902605159719427119e+00,1.845708745026145792e+00,1.870550689765521524e+00,1.875487460432380127e+00,1.939709135814478014e+00,1.930793449778045234e+00,1.884158217266939772e+00,1.900753478808456354e+00,1.996779485330197446e+00,1.969077974005589926e+00,1.892095780192377230e+00
1.096478196143185187e+03,1.868035457263486965e+00,1.905873268148383204e+00,1.908863203906741690e+00,1.836899880727629553e+00,1.851512802055191642e+00,1.857819398874789751e+00,1.989301143889778301e+00,1.907984137215836817e+00,1.885680619195081231e+00,1.807691805430442278e+00,1.878617656403926528e+00,1.928016250262192699e+00,1.805779836396270488e+00,1.939134086693815151e+00,1.988739171088081958e+00,1.909767455504724820e+00,1.917039845801046916e+00,1.875894257372833440e+00,1.881051138457914718e+00,1.931934308389713362e+00,1.892157205062160230e+00,1.902261945443777691e+00,1.906542696623545918e+00,1.853777048174875430e+00,1.910145666417163657e+00,1.908506119422826774e+00,1.870002129246443490e+00,1.883578743827647894e+00,1.906549126552744777e+00,1.910100447960432657e+00,1.954286569249483518e+00,1.926244675005562845e+00,1.907909720013794219e+00,1.911893264849451990e+00,1.907137803287087818e+00,1.764980238758994791e+00,1.892989004970689670e+00,1.929761505141599942e+00,1.868157426690406631e+00,1.886877569461480553e+00,1.867095474414919298e+00,1.873195213063335141e+00,1.846868665063003734e+00,1.926520976417531728e+00,1.908132193463209836e+00,1.801136778468685806e+00,1.913961791037631643e+00,1.949015051883260963e+00,1.911931456994328205e+00,1.905417262190037375e+00
1.148153621496881669e+03,1.825960427581737155e+00,1.864325810387775784e+00,1.895731298195508785e+00,1.810466267206295443e+00,1.802272541206867196e+00,1.857292580700103501e+00,1.933726106278814694e+00,1.879714952032434994e+00,1.920407625262531282e+00,1.784514739310626652e+00,1.855148205315784615e+00,1.861399600614438432e+00,1.821774872373996379e+00,1.928391440825651060e+00,1.931106450668644836e+00,1.856375567391357340e+00,1.877290046890030428e+00,1.872429925586904131e+00,1.855475908070523205e+00,1.890367179915273033e+00,1.851063038140652761e+00,1.865328693389722847e+00,1.872004358116797329e+00,1.836784936453783379e+00,1.910582155672895688e+00,1.878221023465063366e+00,1.817690136783819188e+00,1.908789991693080612e+00,1.877708705320661586e+00,1.872614347138714885e+00,1.917237030282033183e+00,1.883798726834617909e+00,1.872718441960375735e+00,1.875787867270649834e+00,1.869483480086284510e+00,1.790666623549520109e+00,1.836519652969309968e+00,1.889853002338363730e+00,1.828892738149235031e+00,1.825354971907323431e+00,1.848040035756990829e+00,1.841227492079061889e+00,1.859095653364303491e+00,1.912272202248832320e+00,1.876762822447331613e+00,1.804028088401253616e+00,1.862267211742659301e+00,1.936447167166316818e+00,1.920610653118092870e+00,1.879903343500927804e+00
1.202264434617413144e+03,1.818813127088293902e+00,1.831699769932027433e+00,1.851146514794839826e+00,1.815595462444960395e+00,1.793901935626845079e+00,1.834509217629159528e+00,1.918353042426419242e+00,1.831977683729310469e+00,1.867858060551814914e+00,1.748979795032961304e+00,1.805533048909025773e+00,1.884810008542778581e+00,1.824862338180507582e+00,1.933615723356770122e+00,1.907360764145090926e+00,1.825880821149826083e+00,1.874824867893716718e+00,1.879793384742249218e+00,1.814681136487958479e+00,1.893235684815968378e+00,1.895215042371064085e+00,1.869318238748182592e+00,1.894169569975637346e+00,1.833463729517645247e+00,1.896418064329313147e+00,1.857585735708892516e+00,1.850339581704252279e+00,1.860392616641767249e+00,1.852381538242223069e+00,1.818924841446744045e+00,1.862519863298067291e+00,1.874347256189865307e+00,1.868886951933731000e+00,1.834901195307993005e+00,1.849212989627369463e+00,1.739849052406744701e+00,1.840204845601021821e+00,1.856550510799779508e+00,1.808612834347211873e+00,1.839667987717105824e+00,1.820041811002170551e+00,1.805145708565153440e+00,1.861770909113242389e+00,1.836290601766853214e+00,1.864556355662398524e+00,1.804523507111985170e+00,1.845807807451984361e+00,1.921777757326539549e+00,1.869226556060393563e+00,1.873057074345434891e+00
1.258925411794166166e+03,1.807242436052872936e+00,1.845111154031130907e+00,1.814546454219342353e+00,1.764000959578876593e+00,1.831500104464552914e+00,1.849203119069737111e+00,1.894239016126371355e+00,1.825006432185017013e+00,1.874476174756325664e+00,1.760736902123753556e+00,1.777228612984230072e+00,1.796666186431366885e+00,1.785289972910095058e+00,1.878389600565351092e+00,1.882580360615104142e+00,1.821251609689621187e+00,1.831077285837439339e+00,1.805610571513432738e+00,1.824148644689111975e+00,1.858685897632378792e+00,1.864708779319105725e+00,1.890954440772226963e+00,1.836915838664304967e+00,1.783409548336322148e+00,1.819684847294622321e+00,1.808073320498666314e+00,1.816746748475235762e+00,1.829460898835333582e+00,1.841446363240415884e+00,1.833256841168142692e+00,1.859203255943461919e+00,1.862688196346847347e+00,1.847242589604691121e+00,1.816107741276421272e+00,1.847479385610118596e+00,1.729490737108671183e+00,1.827454587559971477e+00,1.884998999553068266e+00,1.806489832742401935e+00,1.805183347401693839e+00,1.783822051682562027e+00,1.816976174508208475e+00,1.794293160208364268e+00,1.836319203271769895e+00,1.834677642381687290e+00,1.773537547894032729e+00,1.855386212864670092e+00,1.908351397238394309e+00,1.849889389876292034e+00,1.846581862639493421e+00
1.318256738556407527e+03,1.778675782136726058e+00,1.788809862075169566e+00,1.814186114058782495e+00,1.745752039766192087e+00,1.806360285228842955e+00,1.798811763024108501e+00,1.884359188685621467e+00,1.820951690434128967e+00,1.834702435710846125e+00,1.743013411478523622e+00,1.808625051842592812e+00,1.833555986556000938e+00,1.774830264751374953e+00,1.866210061618430505e+00,1.861396143164128381e+00,1.807538680510881957e+00,1.851820367331915573e+00,1.753703726569187271e+00,1.812155779134386302e+00,1.839015788365041093e+00,1.827864915454511907e+00,1.835428386355827168e+00,1.849967438793713725e+00,1.802456767803350512e+00,1.799230242915199618e+00,1.816462063925689430e+00,1.796982527233934368e+00,1.812376772898522947e+00,1.790757065382201141e+00,1.807685093934762843e+00,1.836892179059290475e+00,1.821360118795807281e+00,1.857823466825181180e+00,1.805741094033209704e+00,1.819240874765196914e+00,1.696328402701698490e+00,1.802913573654807422e+00,1.853532560988317091e+00,1.766163397590095441e+00,1.777318098009750713e+00,1.768781439367236308e+00,1.779758433944516272e+00,1.765926257461258642e+00,1.823434114070253242e+00,1.799992732159898523e+00,1.782527076152881973e+00,1.832953336761215191e+00,1.877934986546088592e+00,1.833465801847501186e+00,1.808862583258900258e+00
1.380384264602883832e+03,1.770665651376652105e+00,1.762566554473761649e+00,1.793181721575390686e+00,1.711223571132264309e+00,1.728676056035172159e+00,1.761408228599491643e+00,1.896827098788578692e+00,1.834402244942709315e+00,1.818741158489082688e+00,1.748988519639605554e+00,1.762685053732964136e+00,1.803230011884567441e+00,1.754771462972654072e+00,1.862088134554906960e+00,1.883697652332975592e+00,1.778434284651223996e+00,1.829746116611379536e+00,1.793123375002423359e+00,1.740366065469255652e+00,1.791852794230650137e+00,1.837042798998406612e+00,1.791183717375861795e+00,1.817329800388950645e+00,1.737236109994845679e+00,1.783095729355668402e+00,1.797673441800875738e+00,1.792623172312064250e+00,1.803501733803754892e+00,1.809527445635264797e+00,1.740900447271262808e+00,1.842826006182969323e+00,1.834931603970804570e+00,1.820270163703186173e+00,1.816618497522141773e+00,1.774857122012733823e+00,1.695319758071456739e+00,1.774857223042622278e+00,1.823736877711945148e+00,1.781542709170962135e+00,1.756993517084148859e+00,1.749688464916287822e+00,1.773594417111385768e+00,1.771553128709136837e+00,1.814107891533042416e+00,1.806737009858132348e+00,1.745069343583141919e+00,1.808106389962525817e+00,1.814294668372156805e+00,1.807149388926057254e+00,1.788475384389243139e+00
1.445439770745927945e+03,1.741299163722884069e+00,1.759673353755446534e+00,1.761519464676012836e+00,1.702306250879346061e+00,1.727856630879185840e+00,1.748541341311222741e+00,1.839921555649750795e+00,1.757164631188846693e+00,1.785712796860536633e+00,1.724824625268013722e+00,1.706902893646728980e+00,1.775924908628800702e+00,1.743763678862217503e+00,1.865369775195691027e+00,1.811748216068737705e+00,1.737576181328886360e+00,1.794839674196611723e+00,1.762200735879377866e+00,1.747754025079455875e+00,1.801281070475472479e+00,1.804971417068993889e+00,1.783575608977005178e+00,1.791888271897859042e+00,1.720849937780721373e+00,1.783188819174268192e+00,1.782567282418491716e+00,1.770490671569503682e+00,1.767200359559295331e+00,1.768628633509061521e+00,1.773601828568506233e+00,1.798764557121318663e+00,1.798011585002202928e+00,1.763525079560660291e+00,1.762499602192324488e+00,1.775970616887842191e+00,1.677890548888884004e+00,1.763906362568089969e+00,1.816678016579547528e+00,1.721167879816654978e+00,1.750888081701571730e+00,1.739033517835645748e+00,1.730712673921155131e+00,1.727621539605157297e+00,1.759513614732128195e+00,1.769359606451500699e+00,1.711711024011033588e+00,1.753169503644686600e+00,1.841278042064499854e+00,1.821379389164568652e+00,1.745995400073868220e+00
1.513561248436207279e+03,1.709439624763887444e+00,1.735404601376616229e+00,1.765952543917266526e+00,1.680862546522413847e+00,1.694541646587832906e+00,1.707802985167493182e+00,1.813942458957160886e+00,1.778071446410331768e+00,1.763533341821433842e+00,1.703433267935081652e+00,1.716489437544139296e+00,1.784965971533835294e+00,1.726187661370398363e+00,1.792503523620482930e+00,1.833726143923084528e+00,1.732329558355681032e+00,1.759847344112085876e+00,1.721607368970359708e+00,1.722627541374569082e+00,1.809199291874397986e+00,1.780164882104952939e+00,1.777743872225921562e+00,1.794834776006132282e+00,1.715981066808426325e+00,1.749616263018596740e+00,1.765985566800589490e+00,1.710473725522390076e+00,1.779684274898107654e+00,1.741615843572032585e+00,1.764499965518010693e+00,1.826422892307501877e+00,1.780217321681831333e+00,1.808846620936830352e+00,1.726778028864788705e+00,1.733036836560708949e+00,1.638011457365178503e+00,1.751991193809217862e+00,1.766593252193725538e+00,1.739225659889769515e+00,1.760805227148678709e+00,1.694749830184758554e+00,1.695959950350305778e+00,1.724896979421130405e+00,1.778210710534793515e+00,1.751768987261242083e+00,1.676908393272006803e+00,1.775417977056150454e+00,1.815872070967625929e+00,1.789892452547351853e+00,1.725953676487175681e+00
1.584893192461114040e+03,1.697714719653833582e+00,1.693966602168726965e+00,1.747899045160692610e+00,1.675707696238499800e+00,1.675907017818256239e+00,1.699843099109283440e+00,1.774418669923893743e+00,1.770293654268209949e+00,1.726113624581254502e+00,1.681023007498775312e+00,1.674151101138136921e+00,1.733506190852557749e+00,1.687755981005743422e+00,1.790117338748011377e+00,1.794966098716852532e+00,1.713971551242922331e+00,1.747445052226626716e+00,1.708665511508901336e+00,1.712062966248487639e+00,1.760913767208956537e+00,1.774347121580950759e+00,1.733617566895486073e+00,1.770508540123525876e+00,1.646452719695822964e+00,1.731206469215886168e+00,1.745319607803693218e+00,1.717483097576536055e+00,1.735195991239048885e+00,1.712162205711099006e+00,1.746896751254428226e+00,1.760873891024591131e+00,1.758075413584089919e+00,1.739300718259619183e+00,1.752853254012568307e+00,1.731199120144818693e+00,1.647908337497212106e+00,1.719388035069447040e+00,1.755491904257129310e+00,1.726602030372383245e+00,1.716038733522418314e+00,1.738447143361242286e+00,1.710838297138000286e+00,1.727582504287363818e+00,1.718040685683284385e+00,1.727102958334948646e+00,1.691839595720035172e+00,1.753780394140071364e+00,1.798102704223080384e+00,1.756958595101829834e+00,1.806023806125954367e+00
1.659586907437559603e+03,1.669689886703890291e+00,1.681823032895202630e+00,1.719487823684349381e+00,1.683555223689852776e+00,1.651787873171744359e+00,1.704473030396744804e+00,1.750075240028352574e+00,1.702207393698403459e+00,1.722946767245554955e+00,1.654312847987031487e+00,1.660848777885712613e+00,1.717987776452600812e+00,1.670626273275765961e+00,1.798190574162604305e+00,1.755649037361620701e+00,1.694693907874571748e+00,1.711982647935481827e+00,1.693726182940553215e+00,1.708338146886564379e+00,1.742674005083400202e+00,1.761014605993349580e+00,1.704862576558518361e+00,1.737219957632468947e+00,1.690531740213866874e+00,1.704553749966049248e+00,1.687535296735284351e+00,1.710663100921254509e+00,1.718590475061448686e+00,1.700540683319713642e+00,1.724352123529916847e+00,1.758426310893333344e+00,1.734201584521533723e+00,1.705737288852310130e+00,1.710191640190907858e+00,1.713582880236543815e+00,1.650722574167659884e+00,1.672289895417198302e+00,1.745830769558919249e+00,1.704885637002534260e+00,1.657085830744199351e+00,1.663618532171922126e+00,1.671211964801835093e+00,1.692753029197189507e+00,1.763695647606686290e+00,1.726218724803040505e+00,1.673644342919700545e+00,1.723331114262912855e+00,1.790464391220600415e+00,1.751328183681674089e+00,1.722687988566226958e+00
1.737800828749376251e+03,1.640493726318468681e+00,1.710172514238026631e+00,1.707324998693368290e+00,1.660611948879945343e+00,1.642039948880146705e+00,1.690056948047545138e+00,1.752131454591262294e+00,1.669792786848303567e+00,1.708991124217168256e+00,1.653064963095489892e+00,1.639858560873866944e+00,1.673522336137717614e+00,1.649273109200637188e+00,1.742952474817474062e+00,1.757875430186629062e+00,1.683994039142072685e+00,1.686339093671998857e+00,1.667307888611142763e+00,1.655141938538629898e+00,1.735455491529942940e+00,1.721396475978191454e+00,1.687491603308691746e+00,1.724676743166473125e+00,1.636054031328995295e+00,1.693781392833039412e+00,1.675470071216127899e+00,1.669633873906438470e+00,1.667441173922747266e+00,1.685240843632152652e+00,1.694155690338769560e+00,1.764818637018956027e+00,1.745336963823694187e+00,1.710768204089077482e+00,1.711266215873621155e+00,1.680290402878196199e+00,1.589619629536217049e+00,1.681467189454406430e+00,1.712891928034028011e+00,1.655114740565186482e+00,1.690347419740169110e+00,1.641149423734712398e+00,1.636078375316963207e+00,1.669912963230143488e+00,1.733727076730542827e+00,1.706004533734207351e+00,1.640291233895137868e+00,1.700398817698758336e+00,1.760678269289880804e+00,1.686372607399187373e+00,1.715403336618948060e+00
1.819700858609982561e+03,1.634302428223839199e+00,1.668857765397780080e+00,1.683050685129037438e+00,1.614906082881403693e+00,1.612816619540243579e+00,1.680881319368691562e+00,1.757840002144523739e+00,1.699427726131608640e+00,1.702312960618027171e+00,1.613355318078165901e+00,1.631182902943505431e+00,1.726354026621035542e+00,1.667651395584919483e+00,1.719088173682953968e+00,1.697258465735276056e+00,1.674598102956816437e+00,1.647292534594795521e+00,1.646169557722160892e+00,1.653890330494584004e+00,1.662024098596189603e+00,1.717115910864201123e+00,1.710536926424806259e+00,1.704986499966452573e+00,1.602247707563960510e+00,1.736685463429566090e+00,1.664320553209187814e+00,1.661165079873913708e+00,1.696929396112904831e+00,1.674937694983622549e+00,1.690099068494774537e+00,1.734249115817454889e+00,1.713388729834792956e+00,1.671142526479860946e+00,1.663848103662993294e+00,1.699280395764587226e+00,1.588539075451453009e+00,1.681091998731109483e+00,1.734287058223416889e+00,1.635965716485139332e+00,1.649437345462563043e+00,1.624931302318682880e+00,1.644967317253398065e+00,1.661587795749606133e+00,1.697472273249819308e+00,1.651143232908604430e+00,1.655410076213185588e+00,1.683825793301031659e+00,1.739872515705747524e+00,1.713650139948024842e+00,1.688610634149402268e+00
1.905460717963248271e+03,1.625789630985339906e+00,1.648757472079361186e+00,1.652015898649890069e+00,1.615546639245861726e+00,1.617672884424415036e+00,1.653954750701612353e+00,1.723548236894965280e+00,1.647374897277429806e+00,1.664548654737579403e+00,1.631870104422725287e+00,1.601055511826565914e+00,1.688709475958876549e+00,1.606413492876232141e+00,1.719319837138281848e+00,1.706323086249026844e+00,1.614777612207535240e+00,1.700581151605399022e+00,1.624035739468234096e+00,1.648881081096705614e+00,1.642222019740598116e+00,1.697523701494356274e+00,1.705098130146561086e+00,1.682795940368439380e+00,1.623293181943821217e+00,1.693087021782091250e+00,1.691920885761312832e+00,1.632244540597638904e+00,1.695724769836975065e+00,1.644552680617357154e+00,1.659757222825468448e+00,1.706001886849259019e+00,1.667359230941729997e+00,1.692685876427383329e+00,1.679184910052206048e+00,1.660943550237567790e+00,1.561736347094858424e+00,1.648542692373343943e+00,1.685063151490922007e+00,1.664986255536144322e+00,1.607550097313575010e+00,1.585477822942238157e+00,1.614375984343290327e+00,1.632522071246347961e+00,1.654781687442497207e+00,1.634811757784708108e+00,1.633263698359044502e+00,1.665851223691351857e+00,1.725623868090049751e+00,1.694591228054963539e+00,1.689812240292414058e+00
1.995262314968878854e+03,1.603688816505127290e+00,1.646824499662283170e+00,1.637737524511647891e+00,1.653533714177997771e+00,1.598730755246230428e+00,1.640093970937416268e+00,1.720397295846020969e+00,1.644820040366060443e+00,1.654680741325420756e+00,1.589844821231104932e+00,1.605340721560836847e+00,1.659454811853176004e+00,1.610501847069059966e+00,1.709525184014399457e+00,1.692494904100825481e+00,1.593661802799058336e+00,1.621453606907504508e+00,1.621115461129172042e+00,1.623619425065944366e+00,1.652239413263915768e+00,1.693002884338580483e+00,1.672978457160774868e+00,1.683141064665103048e+00,1.588659596819243403e+00,1.664116329964331564e+00,1.650182784541300851e+00,1.610518628006915920e+00,1.650916541571583407e+00,1.630859163741554374e+00,1.672920025659973220e+00,1.694952932064023976e+00,1.668461417985531714e+00,1.666281465767231351e+00,1.668786462054457909e+00,1.668887465282258953e+00,1.513371928957371271e+00,1.627773352404376039e+00,1.671399525203417724e+00,1.597730936143871183e+00,1.647078405462918393e+00,1.579724511259956055e+00,1.599654966877802620e+00,1.596282756974976680e+00,1.644000042177598209e+00,1.648059058616263783e+00,1.594971330455232872e+00,1.675045977530211783e+00,1.719973721686658630e+00,1.703550545745795342e+00,1.657967221844571348e+00
2.089296130854040712e+03,1.587227484932517196e+00,1.613526593317563096e+00,1.629732901741561824e+00,1.605054666092841087e+00,1.583976583053352760e+00,1.595511585471774296e+00,1.701652009277079047e+00,1.648617106525798626e+00,1.647120245185921705e+00,1.559112022108517515e+00,1.587906601334054146e+00,1.649156603559734924e+00,1.587621652496570057e+00,1.698867413231219370e+00,1.681433181990344305e+00,1.616960424410901043e+00,1.647818287770191903e+00,1.614215042582042514e+00,1.601296280017088458e+00,1.655241872868485231e+00,1.656065196417404017e+00,1.639348598408415736e+00,1.630093768731917470e+00,1.597647641361759518e+00,1.627608350637751888e+00,1.591450482727689630e+00,1.609988479487959534e+00,1.624504046641316535e+00,1.613618837107927417e+00,1.617473031761597513e+00,1.676872239558950595e+00,1.648091302089943477e+00,1.660503831832191857e+00,1.617774661898497834e+00,1.620687406867622693e+00,1.527089127937217850e+00,1.620752179846523422e+00,1.663310113071894580e+00,1.567254519994974782e+00,1.593909294308640812e+00,1.554980035604703437e+00,1.593190009523565820e+00,1.595712552356168823e+00,1.622452302057025175e+00,1.613323853886587278e+00,1.576852716968228041e+00,1.660426605743899664e+00,1.684677002526519862e+00,1.664561421791702855e+00,1.643080137392859186e+00
2.187761623949551904e+03,1.570842446053584363e+00,1.620366128557730656e+00,1.621795771461387092e+00,1.562997673243165631e+00,1.549177550621548383e+00,1.613013730842762783e+00,1.683323009005394555e+00,1.613461303712469430e+00,1.610641448970228096e+00,1.566815219154094940e+00,1.553495870735901008e+00,1.636025964919829434e+00,1.543997041309207008e+00,1.673419841699079758e+00,1.635056692476740903e+00,1.601557381430502858e+00,1.615437734086839328e+00,1.596854339067467876e+00,1.591848470865363741e+00,1.648735146645363026e+00,1.643282611661878390e+00,1.602390036176724042e+00,1.640267829038915659e+00,1.553598684564747145e+00,1.626532908386490339e+00,1.590987586343854954e+00,1.592116748948058103e+00,1.616937726322780877e+00,1.587184291247375478e+00,1.641484891183636829e+00,1.635112960606670995e+00,1.633294629456591318e+00,1.618633961075903294e+00,1.622544079108571236e+00,1.601450733181371433e+00,1.499158807872299493e+00,1.598972094554897305e+00,1.622301157916032910e+00,1.575975392960556665e+00,1.583744965737217791e+00,1.579029156890335184e+00,1.543245139680359035e+00,1.595139553673072585e+00,1.607123691340900606e+00,1.614535107867857366e+00,1.555140204457054587e+00,1.645023292462768127e+00,1.650448937996411125e+00,1.652824660784064426e+00,1.655798028989608373e+00
2.290867652767774871e+03,1.550873924743209731e+00,1.608712332106558396e+00,1.572672795244399957e+00,1.535670765953611072e+00,1.535802888516524467e+00,1.623638745103479941e+00,1.671667621503599488e+00,1.608295891682739231e+00,1.611419699894689028e+00,1.544400963956919171e+00,1.552321328031111669e+00,1.639266568057125228e+00,1.557214876670983905e+00,1.635989927788048526e+00,1.597271462695699862e+00,1.570162095440690520e+00,1.628289826433777732e+00,1.572072130744691876e+00,1.553666415050532157e+00,1.640038663483030623e+00,1.628356847095820070e+00,1.616949023634479232e+00,1.616244218321576165e+00,1.570732391540101913e+00,1.602292459537469682e+00,1.563988162307887952e+00,1.572753478300483732e+00,1.593317369794138294e+00,1.576939571126485751e+00,1.601807448747253559e+00,1.676831903633923648e+00,1.613586581895597671e+00,1.614495197380536373e+00,1.599107252360118414e+00,1.573938321897004000e+00,1.491587368038353123e+00,1.579413888369299190e+00,1.608721229709488831e+00,1.577098591581101328e+00,1.571260059027881351e+00,1.521472112275813027e+00,1.521026311828526989e+00,1.584371651494924205e+00,1.615305380562766180e+00,1.576139461795082131e+00,1.520094428758417715e+00,1.599625837892488356e+00,1.664545276345959168e+00,1.626775292031497733e+00,1.597485357526595484e+00
2.398832919019489964e+03,1.540853532467970410e+00,1.565067142585344628e+00,1.584635580024869927e+00,1.518145649548547693e+00,1.521125154488581765e+00,1.574906752520566000e+00,1.627662664370415957e+00,1.561234859028942434e+00,1.578210009092324562e+00,1.491045575320932404e+00,1.538864429174763293e+00,1.584325103773222887e+00,1.555909080456354232e+00,1.626071562205753107e+00,1.614919015319468354e+00,1.551090590852377105e+00,1.597302890828375066e+00,1.552251061681775068e+00,1.558689800052748486e+00,1.573411256924869495e+00,1.607582476244724168e+00,1.602608806387451512e+00,1.588606066073871670e+00,1.530785820857343049e+00,1.594456877936942352e+00,1.570370606523542101e+00,1.529720215319404053e+00,1.588642588656953958e+00,1.545527384461166553e+00,1.577669216299218080e+00,1.650795862656977420e+00,1.605997395740758060e+00,1.557143150022379352e+00,1.567227976803707401e+00,1.569726959569811342e+00,1.485991184939161824e+00,1.563252994652465588e+00,1.628698451082580378e+00,1.578502909125240272e+00,1.546802265780255148e+00,1.541097906719973931e+00,1.518176128613843545e+00,1.541963557139942820e+00,1.570277950288023083e+00,1.603481304219992687e+00,1.537377018728992573e+00,1.584500484632924255e+00,1.623987098482366553e+00,1.619432528261581350e+00,1.607557825557982767e+00
2.511886431509582053e+03,1.540421294921847206e+00,1.550623033040728460e+00,1.572344819510517411e+00,1.535356799182421073e+00,1.520954423340051820e+00,1.572761281317092141e+00,1.618051255294016055e+00,1.563115167776801373e+00,1.573716807904039561e+00,1.530372184503618893e+00,1.515281950748248896e+00,1.556777519057517489e+00,1.525233619770422600e+00,1.619357830055316416e+00,1.613559550801649589e+00,1.555065322446963050e+00,1.582181701882449998e+00,1.512744274023129831e+00,1.543435831432110161e+00,1.569837757029501901e+00,1.591139791821367222e+00,1.589563920648141560e+00,1.582704468091744809e+00,1.508023701994091859e+00,1.556478191839655967e+00,1.552445801926197300e+00,1.529112808212774732e+00,1.614325127812869853e+00,1.515949906804705538e+00,1.565914237660721797e+00,1.604556410410896694e+00,1.580450916310315534e+00,1.565658341958180877e+00,1.583116210484626585e+00,1.582407930990159750e+00,1.464267159000948837e+00,1.561443982280284803e+00,1.596351287785102935e+00,1.543046345650910034e+00,1.541721134790608794e+00,1.500180081217243888e+00,1.522107484740709005e+00,1.532885063323914387e+00,1.539840443276553339e+00,1.541548346526323110e+00,1.497426360520150102e+00,1.575265991923552544e+00,1.618268930990231391e+00,1.592344183191460427e+00,1.575317429626013510e+00
2.630267991895381329e+03,1.533848549198794098e+00,1.527101022322349566e+00,1.556578686423908842e+00,1.507609214380151164e+00,1.507280647819298380e+00,1.543793879435886751e+00,1.602189488166036124e+00,1.534925120395929099e+00,1.568946439351098787e+00,1.482505727414930474e+00,1.526495336217170262e+00,1.569810955839661792e+00,1.508818413868741937e+00,1.599191719640584042e+00,1.606543873547392698e+00,1.522448767998935804e+00,1.578842630611804854e+00,1.548159595657333298e+00,1.498591291364586020e+00,1.558670344566179811e+00,1.550517533065751463e+00,1.539517779932200625e+00,1.575809766987625427e+00,1.499678201935305433e+00,1.562828294908176430e+00,1.526331898234721818e+00,1.505288057701382076e+00,1.547986237071260263e+00,1.526523285433232457e+00,1.574903500346575447e+00,1.590898468094816831e+00,1.595862965401531497e+00,1.543572357808028483e+00,1.548248049339947974e+00,1.548497864540649527e+00,1.454831156652694579e+00,1.518746614136986084e+00,1.563726170165637530e+00,1.536664512446406894e+00,1.529947643193786400e+00,1.508622950325680723e+00,1.498926240525632503e+00,1.508645123306092017e+00,1.522366551434202853e+00,1.547222077233073589e+00,1.471147092860590977e+00,1.562703008812537764e+00,1.584051406479898727e+00,1.587656855444682602e+00,1.588269569123402336e+00
2.754228703338168998e+03,1.510972733281730207e+00,1.521135667965936689e+00,1.535408003115072750e+00,1.486395286586735587e+00,1.483228915229900968e+00,1.554356623712789487e+00,1.623141851428803628e+00,1.539226387734990320e+00,1.567222715276829215e+00,1.496463846209742155e+00,1.498851723548600523e+00,1.569560674797368938e+00,1.482857833645583545e+00,1.584545085429704514e+00,1.587157287971171060e+00,1.517068269268750269e+00,1.562914926264330262e+00,1.517142660858764813e+00,1.521898677947134182e+00,1.563067692135588604e+00,1.600538606413959064e+00,1.545708200262248866e+00,1.569266201094231095e+00,1.495810938833610715e+00,1.543739374780721763e+00,1.521623840702471808e+00,1.484601058914229998e+00,1.511674378993339340e+00,1.504187839652926240e+00,1.564524506837062789e+00,1.576773290006450834e+00,1.539788268500216439e+00,1.543326544903087294e+00,1.515011266659537892e+00,1.549325421512579348e+00,1.431340372051278065e+00,1.529136161919195436e+00,1.588153484907782298e+00,1.508887518879792555e+00,1.501816894797645352e+00,1.497432604998939931e+00,1.490420315753711034e+00,1.513344247685794119e+00,1.520086800909231872e+00,1.525980732565340725e+00,1.462694817773788625e+00,1.513391888974909616e+00,1.607991729092149491e+00,1.573453894957572929e+00,1.561498504258222342e+00
2.884031503126605912e+03,1.507231336927009835e+00,1.564783425821954399e+00,1.544566337752822927e+00,1.495210383105601837e+00,1.468201805901807822e+00,1.510426687609350616e+00,1.595977169872503376e+00,1.549822165504002314e+00,1.528759895102554278e+00,1.483130126192274911e+00,1.463539718571401638e+00,1.544458854571364448e+00,1.497399086765978105e+00,1.602354565260398322e+00,1.608075773927551078e+00,1.507317705899246851e+00,1.557305817219822863e+00,1.500461548692632485e+00,1.507307277467203388e+00,1.528219463240038989e+00,1.551037435524730057e+00,1.509328640282682210e+00,1.538859706912323322e+00,1.493558277763274766e+00,1.525429619615970678e+00,1.501409626282910859e+00,1.455435689368016705e+00,1.538117337451607947e+00,1.499108754322998172e+00,1.539359759748877066e+00,1.574605289397960073e+00,1.519399791011710743e+00,1.545020729553893579e+00,1.511545783173703583e+00,1.512501341608137206e+00,1.448429129477381005e+00,1.512609616094757081e+00,1.559913489198374359e+00,1.510273136259040916e+00,1.482902081736053645e+00,1.481170470846740583e+00,1.446016018964750849e+00,1.500790972766846254e+00,1.538437156256994509e+00,1.502175950756197143e+00,1.473569499084080636e+00,1.531770956022908914e+00,1.584100384558707386e+00,1.547513580929152477e+00,1.550360848492155830e+00
3.019951720402018964e+03,1.489315970159824420e+00,1.516129988019167207e+00,1.503071958869856006e+00,1.441417786688349301e+00,1.479517130019399884e+00,1.487731270910155557e+00,1.581710048696763238e+00,1.514592215905956607e+00,1.542488764885735053e+00,1.449460046150429449e+00,1.478534825371592198e+00,1.538818341221880992e+00,1.485790123693830456e+00,1.573942130091936065e+00,1.554241067698096002e+00,1.511029877556232748e+00,1.505988959002978245e+00,1.504024461076204133e+00,1.488456455848701676e+00,1.526778996686214418e+00,1.553555918253013646e+00,1.531633603899185792e+00,1.523754703091636298e+00,1.462585821292549326e+00,1.503244736289534256e+00,1.511544867932230085e+00,1.460637953253139498e+00,1.509665355368335904e+00,1.468780066679724827e+00,1.495340057209841422e+00,1.556323808144052689e+00,1.511898580559336125e+00,1.503698002803942835e+00,1.481521348519612369e+00,1.493235931494332425e+00,1.428896145694638298e+00,1.499514269183241044e+00,1.538969804477271497e+00,1.487863331934489386e+00,1.481044674725286781e+00,1.470124953112329269e+00,1.439797281778352867e+00,1.490063136009121214e+00,1.505138013170825628e+00,1.515358228494707582e+00,1.466450489789178357e+00,1.537274387256423847e+00,1.549529490177397717e+00,1.551274694215010630e+00,1.537112090688448562e+00
3.162277660168379498e+03,1.483840936804318167e+00,1.490330653056094246e+00,1.492298053333025676e+00,1.454234623329302867e+00,1.457546134719039266e+00,1.483131873827365999e+00,1.542673320045045093e+00,1.541439403599194069e+00,1.526913459977613519e+00,1.435366693401463500e+00,1.465723237861163541e+00,1.514879450465196342e+00,1.436841694708519412e+00,1.556679858990159593e+00,1.543589372834446971e+00,1.487091126661010509e+00,1.478847442858237438e+00,1.472998660514732716e+00,1.477026162126234166e+00,1.498938052740845572e+00,1.532735072853476321e+00,1.517072232003431109e+00,1.510956708393193404e+00,1.451485025086417524e+00,1.489971260810093678e+00,1.485639211125644232e+00,1.464435844994489866e+00,1.475616874308283588e+00,1.478825593079052370e+00,1.518515701671327989e+00,1.552328632430980626e+00,1.527480895057267363e+00,1.480236162188534044e+00,1.519417464195452983e+00,1.505627959204449029e+00,1.443057666604863343e+00,1.487753431673404458e+00,1.523538940117385554e+00,1.464025462217410256e+00,1.448523473729467215e+00,1.475695940118553873e+00,1.445757459867328842e+00,1.465428672107265129e+00,1.507626343298150706e+00,1.499687498576502520e+00,1.427561173080481138e+00,1.489355828844925567e+00,1.528288665118498590e+00,1.532850609975743295e+00,1.532408311388615996e+00
3.311311214825907882e+03,1.436491139294767905e+00,1.466222568346178257e+00,1.465789274585614255e+00,1.448957072552380598e+00,1.433256307920098616e+00,1.460348374209113675e+00,1.519325910723915429e+00,1.499514200881955750e+00,1.479777283298437718e+00,1.445061010265418000e+00,1.476194411469196277e+00,1.532794722027668088e+00,1.434248028492873805e+00,1.526627608541595738e+00,1.507943497864566273e+00,1.464815240067463664e+00,1.463496176360011836e+00,1.489955905840486761e+00,1.465007979889693779e+00,1.501548153465469992e+00,1.525480247749485097e+00,1.465388758681660297e+00,1.491207832517220000e+00,1.470397778232575448e+00,1.485035568753119151e+00,1.496502592802400278e+00,1.446783365687356548e+00,1.505611083839145437e+00,1.476650105343606523e+00,1.522640418738247181e+00,1.526420239458830208e+00,1.505421526022919121e+00,1.493903895799200798e+00,1.487646432448616496e+00,1.480994144938245771e+00,1.429424554208979181e+00,1.464613356834030933e+00,1.502920769679991109e+00,1.447417155869709759e+00,1.454455451037856895e+00,1.446053681848464167e+00,1.434486769128626937e+00,1.454884188160972869e+00,1.473778258630476401e+00,1.496917289907783388e+00,1.440981660181012147e+00,1.489765635628031104e+00,1.557883583489078738e+00,1.490206455022169862e+00,1.473238372002893648e+00
3.467368504525316894e+03,1.456454537918362657e+00,1.447181189861263428e+00,1.469554392484319516e+00,1.410595278809251951e+00,1.396923662648875464e+00,1.470306622570172417e+00,1.528770464568091958e+00,1.492134424366991174e+00,1.488585361174048938e+00,1.445986277598682257e+00,1.418182372501181288e+00,1.492371868907273358e+00,1.423850648932377672e+00,1.522262296277382632e+00,1.528842569498005455e+00,1.449586189333258668e+00,1.467543882964208679e+00,1.450893187741557844e+00,1.438728116868601248e+00,1.479535692209969167e+00,1.537043108909132760e+00,1.475214613406065522e+00,1.484832095407036645e+00,1.446450539913987532e+00,1.506426047863938411e+00,1.474008193549461776e+00,1.407982404241000962e+00,1.470736716712871317e+00,1.441253386943238901e+00,1.465021012211126239e+00,1.487272039611198471e+00,1.499063639156186900e+00,1.467083662688523304e+00,1.458443437141387911e+00,1.496294395167002467e+00,1.382715141906113665e+00,1.437721022663396075e+00,1.467151933747554704e+00,1.423863108492811502e+00,1.441007597042955224e+00,1.420196873059409670e+00,1.451155666011335610e+00,1.475767250906506289e+00,1.493407278689486750e+00,1.476413548487387706e+00,1.400072298390080849e+00,1.503279877485803384e+00,1.518302203682915685e+00,1.486808562136614276e+00,1.502696335759861279e+00
3.630780547701010164e+03,1.414698132350592275e+00,1.434005990263185870e+00,1.452101247916565141e+00,1.413102550538689384e+00,1.424903801060275921e+00,1.478102140639606210e+00,1.516701654825912238e+00,1.457190360283357800e+00,1.438684310699827495e+00,1.407644702379110102e+00,1.427580585165828531e+00,1.472023798986921594e+00,1.415734643862733622e+00,1.535160430547052091e+00,1.518589318719075543e+00,1.479765234026790388e+00,1.464680745802154460e+00,1.442144855925943325e+00,1.394192815294173826e+00,1.475538112073363273e+00,1.520562253242580208e+00,1.504390613967256263e+00,1.471706728251545693e+00,1.474625834262324853e+00,1.494637811561362550e+00,1.480685753557615003e+00,1.451825953707350791e+00,1.456542806584611993e+00,1.463861415322706083e+00,1.454983541880213949e+00,1.518127451113327364e+00,1.457422224344187223e+00,1.441906946208907359e+00,1.480821826969888955e+00,1.480588071398918126e+00,1.410925518840376869e+00,1.424526079796025746e+00,1.485049216749799950e+00,1.386350615294911881e+00,1.419791702250482235e+00,1.423027653507893620e+00,1.403347819235829741e+00,1.445598128407972638e+00,1.470463562416049585e+00,1.445582637864195164e+00,1.377389146693768662e+00,1.488808482557957502e+00,1.522904627001935740e+00,1.512986265946033804e+00,1.486055068792967226e+00
3.801893963205612636e+03,1.423471797282541695e+00,1.426837162305033102e+00,1.450726314341123313e+00,1.433582290971155082e+00,1.420917899258101302e+00,1.462312894131073904e+00,1.505410380667724368e+00,1.461640471735221158e+00,1.442511532633242721e+00,1.389014637242801831e+00,1.398058164293266792e+00,1.503072729482133107e+00,1.397460558078005066e+00,1.489987591966577041e+00,1.476847009621469420e+00,1.452045310143438073e+00,1.472607865445847652e+00,1.423850188328595001e+00,1.418283603485124722e+00,1.436666888336089132e+00,1.486976089581355298e+00,1.482297818937580169e+00,1.467129580294737723e+00,1.411121106245984747e+00,1.446105690763554552e+00,1.447782951145337504e+00,1.423761643656501263e+00,1.446329279854821737e+00,1.431312646361128094e+00,1.459528360551933135e+00,1.501055195947772036e+00,1.445469763803848062e+00,1.458666312111276842e+00,1.449737492843220288e+00,1.482226394454235319e+00,1.383534021656732893e+00,1.428339020703782047e+00,1.471847622206322814e+00,1.399490664117727157e+00,1.413809608425756981e+00,1.410244899617955960e+00,1.389612987719077930e+00,1.427072606144509592e+00,1.464699543719184760e+00,1.459912003027152183e+00,1.391897638081889710e+00,1.441894223262479402e+00,1.512822850473032110e+00,1.461980846910025500e+00,1.466414214877245881e+00
3.981071705534969169e+03,1.389379327508291739e+00,1.469600274474125223e+00,1.444347203493953291e+00,1.402588223885248508e+00,1.381389193750056643e+00,1.426646079614708462e+00,1.505994259123868195e+00,1.454318367924811950e+00,1.445244202472555362e+00,1.375058927460552916e+00,1.390105012292237596e+00,1.460668662792942829e+00,1.405732379201080740e+00,1.499518548668012929e+00,1.496367391535440960e+00,1.412934871485956423e+00,1.422734588312753123e+00,1.397557259126561924e+00,1.401787682607204433e+00,1.470540935491508217e+00,1.450521626308850731e+00,1.473044390393784875e+00,1.449266023251538638e+00,1.394911385801095527e+00,1.447531911357944567e+00,1.423667221738402988e+00,1.413318628074021976e+00,1.449875700183498539e+00,1.424931922460876743e+00,1.448407633705623976e+00,1.479942912961660140e+00,1.439887975646523932e+00,1.451070220482879147e+00,1.443771447539593300e+00,1.434809289123216036e+00,1.361448143683232637e+00,1.392640738983696558e+00,1.446926546062079044e+00,1.417689731899015593e+00,1.393012218208990571e+00,1.386835438305167090e+00,1.382394202642813763e+00,1.411069031886978964e+00,1.423980586977015239e+00,1.469055156062681666e+00,1.396030030545590384e+00,1.449111843174038849e+00,1.476978236417163970e+00,1.468487719329316432e+00,1.443739173095771600e+00
4.168693834703354696e+03,1.379242415980349357e+00,1.430436783212847507e+00,1.440558753792000823e+00,1.392529842005337803e+00,1.344563025441416482e+00,1.414373295094906391e+00,1.461197447582561981e+00,1.436782407733007361e+00,1.423618599672259677e+00,1.403689395232133874e+00,1.377447914952910635e+00,1.442646404177468256e+00,1.404757905580163113e+00,1.466187965398610293e+00,1.505650131402618719e+00,1.389468137148469395e+00,1.444049480205074953e+00,1.412642977366788122e+00,1.399208972111136484e+00,1.439734381264574870e+00,1.475489014052725034e+00,1.454720375226686402e+00,1.449896154114122870e+00,1.404304890385181803e+00,1.431158999840672408e+00,1.429618181361569595e+00,1.405512600864296635e+00,1.459058364393342355e+00,1.403142668071200028e+00,1.426506366869854547e+00,1.493194397843055965e+00,1.449171114973804686e+00,1.446393105491520004e+00,1.431341755801395221e+00,1.421027379464351759e+00,1.349415507607556686e+00,1.399565529277086995e+00,1.440228242535810388e+00,1.404485981610466006e+00,1.392946873103900751e+00,1.374372142769363370e+00,1.392330074247606353e+00,1.436110868211905034e+00,1.415279252118693654e+00,1.432897870561284925e+00,1.378165586621558525e+00,1.429435676077291495e+00,1.467177579746156146e+00,1.472228658328603279e+00,1.443229397544406378e+00
4.365158322401656733e+03,1.402387903147545911e+00,1.425352220772299949e+00,1.454104432867643570e+00,1.389566673655779461e+00,1.362791483086526201e+00,1.402889624755971898e+00,1.465337515780058997e+00,1.419014538753620380e+00,1.444173159669955853e+00,1.358068844855780943e+00,1.371334878347938213e+00,1.411002162146338001e+00,1.373480452362095594e+00,1.479310312105653447e+00,1.468361726099393083e+00,1.421849650279392474e+00,1.438834879827285418e+00,1.421676285633788339e+00,1.393130540546089646e+00,1.472571293545086757e+00,1.480490553576623958e+00,1.457779173100294257e+00,1.422960845084026982e+00,1.397324485893940649e+00,1.426157846848828292e+00,1.425887294284773565e+00,1.363597947639428209e+00,1.424681916413460314e+00,1.396319720836234346e+00,1.442458502444929458e+00,1.473886309760549462e+00,1.443913140970378928e+00,1.399565296208906018e+00,1.384101884297534779e+00,1.447234946284797985e+00,1.343531992477202897e+00,1.386129881251772167e+00,1.437388001978784136e+00,1.382808546022163743e+00,1.372813259279049181e+00,1.398278666911438206e+00,1.376102741152936737e+00,1.380173093873554802e+00,1.417955576087098990e+00,1.408969901179250028e+00,1.351652528729065716e+00,1.437786362207179369e+00,1.500849404673305854e+00,1.454677540773175348e+00,1.431035783981456255e+00
4.570881896148751366e+03,1.379869389298764348e+00,1.428397069131168484e+00,1.396050671172666346e+00,1.359958921335616910e+00,1.347399115059580987e+00,1.390960703949422506e+00,1.492581693147225774e+00,1.411777339636013595e+00,1.431415094188969395e+00,1.357440387498446865e+00,1.393963109524046562e+00,1.437166571088708933e+00,1.362379916688809978e+00,1.482703339685276678e+00,1.475419135156304851e+00,1.424427671112616478e+00,1.415382204021215173e+00,1.403709464562007847e+00,1.382131900971437011e+00,1.471103052574728398e+00,1.442859704552793554e+00,1.432820874833856450e+00,1.444077958217228952e+00,1.384305847380121968e+00,1.424915738092929818e+00,1.406671258404180058e+00,1.385774314969573373e+00,1.409557816110809325e+00,1.366985602780026898e+00,1.397877583848080585e+00,1.454659354433542218e+00,1.399365537787080616e+00,1.401286934687840047e+00,1.400831871008342278e+00,1.396896311045176642e+00,1.349451270774471690e+00,1.371632065415512303e+00,1.409836064450910920e+00,1.376798443325410570e+00,1.385739560011810090e+00,1.371874097842534113e+00,1.363615508640628748e+00,1.356367477055141713e+00,1.402554511243119251e+00,1.418738660376320126e+00,1.368784785759664668e+00,1.398924259396044478e+00,1.441567986946126645e+00,1.445595368963948246e+00,1.440542741738036314e+00
4.786300923226380291e+03,1.375208167126372283e+00,1.442976189250047003e+00,1.410466658238297200e+00,1.357190646730730643e+00,1.323218368414722734e+00,1.381026424162120181e+00,1.468429868040442177e+00,1.420774104662149373e+00,1.432862654855543649e+00,1.381054881072745655e+00,1.364896470979090948e+00,1.417589761660602354e+00,1.369335176034635726e+00,1.480289883049798583e+00,1.414188730110364389e+00,1.413021108690974970e+00,1.399981534280037687e+00,1.399247576564308426e+00,1.385489552487034315e+00,1.436696687181077126e+00,1.456297041908625856e+00,1.429913852263660301e+00,1.415704535846388001e+00,1.364779069504034714e+00,1.414529068969250014e+00,1.379832316538533332e+00,1.377266167802052799e+00,1.376892176460406958e+00,1.353946216946463776e+00,1.403542536767797833e+00,1.450505530522609110e+00,1.411311294844249220e+00,1.430190207872315655e+00,1.407319474348757593e+00,1.410594118141099029e+00,1.304282321415134005e+00,1.390046098699177390e+00,1.441652072682398034e+00,1.358617802401248520e+00,1.363393778493035891e+00,1.365304772996403404e+00,1.366181034513642256e+00,1.383517006979274599e+00,1.383641231878372402e+00,1.387989781764651154e+00,1.360399925459383264e+00,1.380466278147546744e+00,1.448751049357581033e+00,1.465904607003793991e+00,1.428487036315133407e+00
5.011872336272725079e+03,1.358967305396216130e+00,1.382184335572195888e+00,1.399456633312181397e+00,1.352826699428757218e+00,1.350024819962845068e+00,1.366464755493384642e+00,1.426453986637377547e+00,1.394397743284609748e+00,1.424885949396663243e+00,1.343294222174186370e+00,1.324865372634352667e+00,1.411213971845763027e+00,1.377937298493501439e+00,1.464479161547498798e+00,1.435384840643288751e+00,1.401162590230957017e+00,1.413804381334846427e+00,1.381549505350594176e+00,1.383195197386601238e+00,1.409100770192519114e+00,1.427653704216558683e+00,1.410540554645575151e+00,1.388843846884133537e+00,1.358197313215303792e+00,1.417622665066854415e+00,1.405661927396898880e+00,1.369681144404835127e+00,1.401489360954597974e+00,1.388475697715893409e+00,1.419223176172889289e+00,1.457455388202802737e+00,1.412768512801114928e+00,1.404846844122670246e+00,1.393123218888400627e+00,1.385552232582597965e+00,1.289624202875737424e+00,1.386604550082338516e+00,1.432228393972249325e+00,1.358424000189608405e+00,1.360289256776447742e+00,1.339113860347227680e+00,1.355212625053014319e+00,1.382612018608956772e+00,1.354500112871806827e+00,1.374817878718127773e+00,1.316457544550670100e+00,1.409454810118640378e+00,1.467555128107592255e+00,1.422102963103428763e+00,1.404677025754371700e+00
5.248074602497723390e+03,1.368601274188294914e+00,1.373557629108119293e+00,1.366531478588662862e+00,1.344689318975548664e+00,1.332692859255347750e+00,1.380171566509648562e+00,1.439562052832409345e+00,1.399759646270805735e+00,1.413561113453225770e+00,1.356382893206656393e+00,1.358541044265410003e+00,1.414841404832720473e+00,1.361911144892515857e+00,1.444629983761421821e+00,1.435136537429061665e+00,1.397311720131147128e+00,1.411017436449456097e+00,1.327613442154744083e+00,1.370679276684676706e+00,1.401294385443761392e+00,1.432936724073950785e+00,1.381624525531730985e+00,1.381776250801769912e+00,1.343413345424705252e+00,1.390447590955261381e+00,1.373023202525630371e+00,1.359570914004336162e+00,1.397761319217602383e+00,1.357334522331914872e+00,1.394619474352018607e+00,1.440198005912293855e+00,1.408545080186716092e+00,1.355709666113835699e+00,1.412565018314389409e+00,1.415420745259747592e+00,1.312760089609205982e+00,1.348628314342151802e+00,1.392293661231915447e+00,1.380083393837812755e+00,1.355766760813584604e+00,1.357318545939418142e+00,1.346066879693163187e+00,1.344033321434786599e+00,1.362336020413547288e+00,1.371387748245641580e+00,1.358327307989847910e+00,1.412217395397219688e+00,1.455889521601434922e+00,1.444762100075431155e+00,1.423932406589037081e+00
5.495408738576248652e+03,1.356085126268105290e+00,1.348515686883945852e+00,1.393447426338022543e+00,1.329107610340714229e+00,1.323977676452608776e+00,1.350820945383609750e+00,1.434343150172117110e+00,1.370018060541297711e+00,1.383364983872424014e+00,1.320986162238768413e+00,1.333794037195671578e+00,1.435725477706125019e+00,1.372382124600498798e+00,1.436170601964904980e+00,1.449391283714031475e+00,1.355116958822708328e+00,1.395825346040854953e+00,1.348432586572246406e+00,1.340462912258442163e+00,1.378329560094086359e+00,1.423817333416273812e+00,1.371120212297179952e+00,1.366998097521941125e+00,1.354082855849104039e+00,1.388902626839747079e+00,1.383068658715817190e+00,1.362702829766973878e+00,1.420560415603172588e+00,1.341903182606077660e+00,1.371603644085586327e+00,1.419956879027729935e+00,1.408406243376249423e+00,1.394837602940575572e+00,1.386906278575547713e+00,1.383983235361195829e+00,1.281072681735191621e+00,1.375519920327975987e+00,1.408089672215961263e+00,1.346181877084904110e+00,1.333793599103342276e+00,1.322548091036989115e+00,1.327547339953769390e+00,1.350739457533561616e+00,1.383645439969185098e+00,1.374768602198592315e+00,1.340620536923921469e+00,1.385518561844917951e+00,1.437394702881331865e+00,1.403898341463493127e+00,1.385590747423592450e+00
5.754399373371566071e+03,1.363244740917211484e+00,1.358882850817342280e+00,1.379682784591178102e+00,1.319022725804923635e+00,1.332029166923108132e+00,1.366112578453252624e+00,1.418004149653309787e+00,1.339636662250218269e+00,1.407356497073801727e+00,1.328188415868450933e+00,1.330779410669709062e+00,1.348982996757757347e+00,1.339475078430830024e+00,1.388357770002786706e+00,1.422797944777719925e+00,1.346869689759176980e+00,1.376573237304640873e+00,1.335359678598945665e+00,1.341366261816900218e+00,1.419470391948426613e+00,1.411682607330291050e+00,1.394613024274931501e+00,1.365916521827224894e+00,1.329540945567357468e+00,1.407524058305443804e+00,1.348559188416519561e+00,1.347141169461709920e+00,1.392993294356938527e+00,1.361742508090677317e+00,1.364618302499070346e+00,1.431480428827687446e+00,1.384819383525419001e+00,1.360156488161951005e+00,1.373135319940490318e+00,1.391230452653550165e+00,1.297562739186605807e+00,1.337466272040293891e+00,1.412292270359791546e+00,1.333043335582436706e+00,1.319274230586063856e+00,1.278161159514882073e+00,1.316332095455818862e+00,1.318152673539130015e+00,1.362265466713340034e+00,1.371382085168649123e+00,1.327296501057072531e+00,1.399465597313170440e+00,1.412418327353342606e+00,1.398104949950912612e+00,1.406856007500811856e+00
6.025595860743580488e+03,1.345570910551827426e+00,1.347126860325655207e+00,1.376118736064393167e+00,1.307654539682516326e+00,1.304960946107405650e+00,1.366200551924268369e+00,1.406511334189762819e+00,1.381266182660127795e+00,1.360468984160164041e+00,1.319745289495451557e+00,1.327359537978949566e+00,1.375949756801630341e+00,1.336328060939016238e+00,1.414604449392918850e+00,1.417811497296351586e+00,1.351630641641930142e+00,1.373092182285218676e+00,1.366373888810010984e+00,1.335811536616326123e+00,1.388123005486902040e+00,1.429724124784566230e+00,1.357076852287520952e+00,1.380562964867584563e+00,1.313919961803892367e+00,1.409594563684460677e+00,1.343460283720156800e+00,1.326942864535596511e+00,1.364169987851249877e+00,1.365403666789762660e+00,1.362317033984996817e+00,1.409202842824753610e+00,1.372639228338699890e+00,1.358692675636402614e+00,1.376071167901840031e+00,1.378974949669803607e+00,1.266821121020391683e+00,1.354088714598829402e+00,1.380745903970843402e+00,1.372864514939461378e+00,1.296170837517692354e+00,1.319826929447529773e+00,1.330232021422943722e+00,1.343968384581436748e+00,1.384264581751245560e+00,1.387234162874227739e+00,1.275311336217892277e+00,1.392135595787933333e+00,1.395117920835617253e+00,1.397473827065007779e+00,1.390612549696963240e+00
6.309573444801930236e+03,1.329532099037094239e+00,1.373174808134485891e+00,1.329150187739024380e+00,1.311638356996654098e+00,1.270058155184707216e+00,1.338456061119320362e+00,1.433303467602281334e+00,1.354415667853497984e+00,1.380271456513890271e+00,1.344072491273716974e+00,1.311521194629336140e+00,1.388921560484307482e+00,1.296990496109911462e+00,1.417030762955842293e+00,1.419774398179427077e+00,1.342535526736349683e+00,1.360530736190790790e+00,1.373216350192793200e+00,1.335425509889188511e+00,1.351247669612943181e+00,1.403470212140084161e+00,1.338299624966216017e+00,1.369257966152123585e+00,1.297325577405104013e+00,1.384138960233573856e+00,1.324842504162760948e+00,1.318819166069683968e+00,1.345252614277571590e+00,1.353658804489911383e+00,1.362046387243032175e+00,1.411304063827083288e+00,1.365571083260928242e+00,1.357264259158964315e+00,1.371196277338088576e+00,1.369450522007802151e+00,1.277589650966653556e+00,1.334845727694434103e+00,1.381568492438863149e+00,1.313203448919473937e+00,1.328624824062799359e+00,1.314055542619418260e+00,1.303314716629332848e+00,1.338799961744918221e+00,1.376676119509788299e+00,1.384869505125850164e+00,1.310916357613719718e+00,1.378186706938441919e+00,1.383660913789624525e+00,1.355146455437490349e+00,1.383735176925727561e+00
6.606934480075964530e+03,1.349840308591653937e+00,1.365433835219251879e+00,1.359816368271763665e+00,1.309281204036051527e+00,1.276319282475859795e+00,1.334441743555353277e+00,1.398114807443108454e+00,1.370787380871983485e+00,1.364162231799958880e+00,1.307794753135680166e+00,1.332594941087930085e+00,1.387329633346710223e+00,1.306443781988214203e+00,1.412024047422079986e+00,1.405373588366642057e+00,1.350820211484591304e+00,1.392655518920825175e+00,1.371187419678855601e+00,1.356024124849739554e+00,1.358971368652007294e+00,1.382119634683083076e+00,1.367024552621386446e+00,1.338671948389960509e+00,1.319622023142241973e+00,1.333757674827219963e+00,1.318625276663251578e+00,1.310944483785666304e+00,1.348322649735946399e+00,1.313571799281869179e+00,1.343497952019042430e+00,1.392610551932978113e+00,1.345520680786525647e+00,1.366745937879263018e+00,1.348512677756815048e+00,1.359329041644135705e+00,1.268727046481733289e+00,1.319783318398696670e+00,1.374664517996854185e+00,1.328158323125735896e+00,1.318282459564912079e+00,1.311636542102041503e+00,1.311389491090450221e+00,1.327238296019474406e+00,1.337663617533614069e+00,1.388393552555444277e+00,1.295921016284889316e+00,1.377498812756789759e+00,1.400526857276349624e+00,1.373524466721978810e+00,1.377125116761059642e+00
6.918309709189362366e+03,1.314696987344949886e+00,1.365078147920313123e+00,1.351902765791952010e+00,1.301786276537504339e+00,1.298208127779230114e+00,1.347725782362984015e+00,1.408552528642617263e+00,1.379594844964698419e+00,1.375018758244823669e+00,1.294357716498877542e+00,1.339183107433903119e+00,1.379641144680922471e+00,1.325456445430661434e+00,1.379531504411787957e+00,1.399998409517264397e+00,1.338885816951892460e+00,1.353460449731030302e+00,1.329682935709384228e+00,1.334829421243052261e+00,1.354643156472496779e+00,1.371645084531237346e+00,1.367458007641106921e+00,1.373768753355454564e+00,1.298046358508528453e+00,1.347005240012198124e+00,1.327758410108272669e+00,1.324617598575735578e+00,1.371971463004470593e+00,1.299596605931957027e+00,1.333343657520047687e+00,1.388750531140056088e+00,1.319733657689319273e+00,1.340763281512207250e+00,1.361895616362372996e+00,1.382013079987282955e+00,1.272432595007588541e+00,1.281564321512467686e+00,1.365470620539094071e+00,1.331380891649504683e+00,1.292378563094849442e+00,1.319215419385678434e+00,1.312303026717446697e+00,1.333760222441392918e+00,1.342655600896833556e+00,1.382373888875731316e+00,1.292122028696585323e+00,1.384056827576449766e+00,1.391950061563852481e+00,1.394145690198135945e+00,1.349063595951014438e+00
7.244359600749906349e+03,1.341161168389657377e+00,1.332371459553665538e+00,1.334394958211476245e+00,1.277976712185017183e+00,1.290979899124019337e+00,1.369870910700860867e+00,1.393317542767120720e+00,1.339990973196521162e+00,1.369192871787039634e+00,1.312758829995771315e+00,1.293850615657575753e+00,1.335679655564378177e+00,1.307754900553089961e+00,1.398727001923713464e+00,1.411535582057644067e+00,1.326574225122275630e+00,1.373533430985636405e+00,1.340279261932491472e+00,1.335023139538809245e+00,1.353036614080177946e+00,1.380882530474763836e+00,1.352677819574443552e+00,1.344910441630113862e+00,1.340009429139695563e+00,1.337307887773584669e+00,1.303687181993283373e+00,1.306496927040709632e+00,1.337085039149703114e+00,1.330896013846779580e+00,1.355409059674849814e+00,1.404850672388931354e+00,1.325199080820335773e+00,1.353026159597408018e+00,1.342566877033735340e+00,1.349906244598586103e+00,1.281198997296743913e+00,1.324244117183709823e+00,1.358501767784579872e+00,1.312801240708900696e+00,1.309922724854480691e+00,1.310965657874356260e+00,1.293040425592819398e+00,1.333666414552227231e+00,1.354008969891727254e+00,1.366027711824945312e+00,1.276289213259732991e+00,1.357213863021911493e+00,1.399906875616719226e+00,1.384292891763521771e+00,1.364446737900935513e+00
7.585775750291835720e+03,1.348995351814551658e+00,1.334217054262666124e+00,1.332619061772480462e+00,1.276657923151402585e+00,1.276503356386902821e+00,1.329512383964987832e+00,1.383854161796985283e+00,1.396955216407138156e+00,1.360458564576679796e+00,1.295780908270259157e+00,1.291504573245986220e+00,1.368503155554066764e+00,1.305972407837836968e+00,1.400505395897776673e+00,1.425405671325709944e+00,1.307587763335108955e+00,1.341499182012695579e+00,1.312449303893076236e+00,1.322318785596019897e+00,1.354586711087272466e+00,1.383673039833068330e+00,1.365008242803795957e+00,1.333646490175809385e+00,1.304010929449146206e+00,1.361426576748539397e+00,1.323394013678596659e+00,1.297366946879527250e+00,1.342041300750499211e+00,1.321386510419602978e+00,1.370078464853888400e+00,1.381624010727637852e+00,1.322964770216446651e+00,1.339280941639426681e+00,1.362060950113553659e+00,1.304621538802548386e+00,1.241615061577249213e+00,1.300665161573522965e+00,1.370953913312996209e+00,1.304765164803214139e+00,1.298318589599033013e+00,1.311660037311363158e+00,1.278482113049187463e+00,1.359230037145786163e+00,1.350874753802001393e+00,1.322804892195506232e+00,1.299394569377612330e+00,1.364290191120159257e+00,1.379561171167896561e+00,1.351524759078734483e+00,1.340121957900319849e+00
7.943282347242821743e+03,1.314317183966215996e+00,1.341312118679182985e+00,1.309865213302023212e+00,1.276293412305860242e+00,1.281131488783804562e+00,1.315797962373192131e+00,1.362217591006110062e+00,1.357367584725812426e+00,1.345438153651761004e+00,1.266684245199270142e+00,1.315265641493635673e+00,1.340666388898548167e+00,1.295347769359983303e+00,1.370149833363903058e+00,1.390926318859388111e+00,1.283412138045928463e+00,1.340482171391502719e+00,1.306840164126829018e+00,1.320284629052097536e+00,1.365171607651814556e+00,1.381731999118239296e+00,1.358221317829952035e+00,1.341019591651609000e+00,1.287721074303928459e+00,1.332140482804821557e+00,1.330584963872701865e+00,1.296799824086398045e+00,1.332755006745923287e+00,1.328141773723890529e+00,1.355701464877943518e+00,1.367478833765394697e+00,1.345124557363402085e+00,1.350571049758317432e+00,1.338005877288490408e+00,1.326204658100607947e+00,1.229117478626104321e+00,1.319224407106946328e+00,1.373401949028560276e+00,1.288429977269908377e+00,1.309716398938925552e+00,1.293382066627736027e+00,1.297501796944926511e+00,1.311260249090340224e+00,1.346951716186480796e+00,1.350890262408176667e+00,1.269944891081129956e+00,1.364615452584293065e+00,1.388360050901574105e+00,1.357264165274530310e+00,1.363936092561819358e+00
8.317637711026709439e+03,1.307798166540758089e+00,1.331044374722377910e+00,1.328567249407779594e+00,1.304595130355739929e+00,1.286648066812919655e+00,1.298585709188810888e+00,1.390866420197174325e+00,1.359637183087126555e+00,1.321440779384201569e+00,1.290515516322558787e+00,1.302289256288077901e+00,1.354072296851879686e+00,1.323912615743484622e+00,1.380176968182176722e+00,1.383204737949436103e+00,1.305974996568617152e+00,1.336582199920924863e+00,1.313906531686647172e+00,1.312345077932786319e+00,1.346314994281538224e+00,1.374514725947155291e+00,1.353919630816915687e+00,1.331017339916723996e+00,1.325579758038543998e+00,1.343293148588215358e+00,1.323992113291774020e+00,1.289222052089746384e+00,1.336963799421746035e+00,1.312294956133067680e+00,1.333237179261653749e+00,1.386859388810893767e+00,1.315612965704447967e+00,1.312483316794325727e+00,1.330539464975905917e+00,1.320141963339812596e+00,1.256494437683075560e+00,1.309284713434544001e+00,1.347674308863391346e+00,1.303445767654823673e+00,1.300143722740525476e+00,1.294959052599064631e+00,1.305959431499118306e+00,1.321223176099698193e+00,1.319058538409780823e+00,1.342498607821295264e+00,1.273497332916909475e+00,1.358500191865875673e+00,1.352991565988848510e+00,1.383634445077152053e+00,1.348506955744944502e+00
8.709635899560813414e+03,1.297714425528698090e+00,1.297319121688805144e+00,1.334221423059488654e+00,1.275759924582119620e+00,1.257544404688983652e+00,1.345237819891618836e+00,1.385628853558845019e+00,1.354512829133770024e+00,1.368590743248000452e+00,1.291327356867457699e+00,1.293933002260803988e+00,1.329884933588009854e+00,1.268668147057107953e+00,1.399064259264781063e+00,1.386321163433352099e+00,1.291818607204871627e+00,1.323058137382457700e+00,1.324062254214635193e+00,1.316590898100480800e+00,1.346807873938347999e+00,1.351643355934805779e+00,1.362668903502609608e+00,1.336918794445232983e+00,1.284692659513547497e+00,1.309460876260027051e+00,1.325802090521181809e+00,1.296464773076381638e+00,1.324644046476900039e+00,1.287383784577844414e+00,1.339069377083272672e+00,1.386269096367460651e+00,1.342299255420478010e+00,1.345542864708940689e+00,1.344134803017905888e+00,1.310292528379387145e+00,1.247747820785890749e+00,1.288903507797285908e+00,1.363299325718817512e+00,1.306216716841377190e+00,1.297076990346466063e+00,1.282122159875139999e+00,1.272538126981524575e+00,1.301493291336644376e+00,1.303524707925272308e+00,1.364633228240731855e+00,1.250245123861780217e+00,1.364119793500460531e+00,1.372357688322946023e+00,1.354195422856678377e+00,1.387916391295000551e+00
9.120108393559095930e+03,1.296492078160718098e+00,1.316421141274126683e+00,1.311388244891738886e+00,1.285665602612965364e+00,1.281579637274927519e+00,1.302094339299180614e+00,1.347525387277104691e+00,1.323449525040397257e+00,1.314209417940020552e+00,1.301041484386987745e+00,1.295985462632449403e+00,1.335928034998853819e+00,1.260768341228957201e+00,1.384057659099180881e+00,1.397830615837562185e+00,1.308115245147458028e+00,1.347929642487400548e+00,1.319875654348871219e+00,1.284764083861407169e+00,1.314939325573013296e+00,1.370906193851931354e+00,1.362633633749468220e+00,1.329567434104848012e+00,1.300233640104835775e+00,1.309535258331381513e+00,1.316579596653149720e+00,1.302331532301447492e+00,1.307363783796009038e+00,1.283364376720600886e+00,1.353589930276885234e+00,1.372766500661509070e+00,1.338959776105752564e+00,1.319368773036059928e+00,1.323689170425960349e+00,1.323409752020786811e+00,1.266774367929752509e+00,1.305290775915066037e+00,1.338464285655553088e+00,1.325640810216432985e+00,1.292256559319664211e+00,1.288799201081867629e+00,1.287137600085240363e+00,1.296680615921084856e+00,1.307007361701695958e+00,1.321142419409360613e+00,1.265822733734388583e+00,1.331851528921305094e+00,1.376506746093810074e+00,1.369902341142980706e+00,1.346992730666646709e+00
9.549925860214369095e+03,1.272205998557748519e+00,1.326048909856313296e+00,1.314363546657910442e+00,1.286286070909102186e+00,1.264092775753383746e+00,1.321188016656093422e+00,1.377692915351951930e+00,1.327811128392140994e+00,1.350946839109023134e+00,1.274597850678198530e+00,1.238315557166558945e+00,1.342599161764489235e+00,1.297026699234858249e+00,1.379996492496293969e+00,1.387038205887421327e+00,1.318576550187032126e+00,1.336779429091924154e+00,1.313737583549667631e+00,1.321307908826098387e+00,1.312833522730349811e+00,1.369074279252370463e+00,1.341728431691944667e+00,1.325262226705332447e+00,1.270979714106809766e+00,1.337076459621525437e+00,1.329127934304773495e+00,1.301850003746781059e+00,1.336273305664719580e+00,1.309768375694414733e+00,1.310903301335695215e+00,1.347324222065158228e+00,1.334700332700829994e+00,1.326418645314092704e+00,1.309647991903947872e+00,1.342268186312685296e+00,1.220857508570110772e+00,1.305803117611086028e+00,1.352701291961839081e+00,1.307026393821204557e+00,1.279211863571853680e+00,1.293120660507684594e+00,1.291942275404869278e+00,1.331135621871460284e+00,1.334004852548939191e+00,1.328218176435160602e+00,1.280075989959902127e+00,1.325920603290864141e+00,1.377597287363941714e+00,1.362378929332832778e+00,1.350084370254673205e+00
1.000000000000000000e+04,1.292365821277486004e+00,1.337959139717827872e+00,1.300631829003355833e+00,1.285912731602639747e+00,1.309478384699643838e+00,1.310107348381658321e+00,1.373851064857619875e+00,1.337242153228574093e+00,1.321753786699950917e+00,1.274572762509670110e+00,1.279462318004158217e+00,1.357270149093517064e+00,1.274091768109561595e+00,1.380618322078025262e+00,1.398973593147360361e+00,1.294395474182930661e+00,1.318671815750275700e+00,1.320274250033063534e+00,1.301989907313035433e+00,1.368710588340376733e+00,1.361172507678485522e+00,1.343141562321944704e+00,1.339692333817485093e+00,1.297261462297881529e+00,1.341857810175504317e+00,1.311471636338959357e+00,1.296719299104947654e+00,1.340711830780785041e+00,1.296351709807632702e+00,1.331183846061759990e+00,1.346659244693877433e+00,1.333777944534083382e+00,1.339310677553312567e+00,1.309732400716991707e+00,1.284103139185998277e+00,1.229104903927077386e+00,1.322695039619396606e+00,1.352993829025258998e+00,1.314662880126429734e+00,1.292984131980532636e+00,1.257458142610634377e+00,1.276723400523387175e+00,1.317791681844991958e+00,1.339023071660647046e+00,1.344304336744398753e+00,1.282234617072452343e+00,1.362568664932131801e+00,1.377595187067064186e+00,1.342067918122297865e+00,1.322555735734501026e+00
1.047128548050898462e+04,1.307952244103132822e+00,1.315637133374257139e+00,1.338738354570703670e+00,1.274161208861335881e+00,1.233306913258206405e+00,1.281738715086266911e+00,1.357327878418138845e+00,1.338432406814407116e+00,1.352685223593570241e+00,1.297421622032191468e+00,1.274244894967883512e+00,1.349941436677420503e+00,1.278930087832658380e+00,1.359098545107897404e+00,1.383210237590238867e+00,1.302803752707120566e+00,1.325919280788682819e+00,1.318626321730375750e+00,1.313211346972999571e+00,1.343031013938210894e+00,1.356348366124690452e+00,1.335537372900354791e+00,1.329228249004483997e+00,1.304033181434349320e+00,1.331023595165188089e+00,1.317288143066667416e+00,1.265451660050800786e+00,1.306355100495226518e+00,1.316737118210303592e+00,1.362755025990780799e+00,1.377421745809562337e+00,1.320210425331446169e+00,1.299083885121717907e+00,1.314361100502410507e+00,1.335947460159709443e+00,1.232785183252974148e+00,1.290482267055215626e+00,1.335667618944000212e+00,1.305879431530011292e+00,1.278794337911111967e+00,1.287167703258279561e+00,1.276133285578022525e+00,1.328176574951762445e+00,1.328287616497690449e+00,1.326222862413203751e+00,1.253352998719989841e+00,1.337948100461977097e+00,1.384331229166174460e+00,1.357484106903406484e+00,1.333900038938550026e+00
1.096478196143185050e+04,1.266842732381570968e+00,1.325510399380733784e+00,1.315839227986426163e+00,1.269124679599606065e+00,1.278878036393157558e+00,1.312818307488115011e+00,1.378781893289079186e+00,1.344633173596747833e+00,1.335398662497407685e+00,1.279269402090084551e+00,1.296305233499291054e+00,1.351861005378551139e+00,1.280211344079916769e+00,1.370886900136541575e+00,1.373386655974612847e+00,1.282069717987913249e+00,1.340810312605478893e+00,1.291243550257237249e+00,1.312689821684219327e+00,1.326141912402099665e+00,1.339277578657752210e+00,1.368781312770664504e+00,1.332248035864786573e+00,1.277824631683945222e+00,1.329975738816754127e+00,1.329010014715679144e+00,1.276379950519203721e+00,1.322291482065657942e+00,1.317242107223237646e+00,1.347275188928249934e+00,1.362819783490827552e+00,1.300042348471891485e+00,1.340836819668727031e+00,1.301248334605201062e+00,1.329145870309574873e+00,1.246128493118118463e+00,1.295061547563762350e+00,1.336299331996095408e+00,1.306992964105196275e+00,1.291080405716460877e+00,1.253310405735833299e+00,1.288036756617125800e+00,1.319962149040013744e+00,1.316061249032115743e+00,1.322091690173799572e+00,1.265952446616421145e+00,1.353117453992145114e+00,1.378931560651734500e+00,1.374541773221683139e+00,1.356802364155992091e+00
1.148153621496881715e+04,1.292013943851373137e+00,1.324842339502135813e+00,1.308313364289565239e+00,1.273172423752343851e+00,1.237690432713778321e+00,1.327565594040267749e+00,1.380348905128749637e+00,1.349810991014918304e+00,1.334665634173123783e+00,1.263991616017698938e+00,1.273559340052726752e+00,1.325133021393136046e+00,1.308689746639291940e+00,1.379672557881848505e+00,1.341999263421066457e+00,1.300916356646982130e+00,1.302136994833603678e+00,1.296122202405484147e+00,1.314913656728735170e+00,1.353109529332452876e+00,1.349112528929650168e+00,1.373213321612885007e+00,1.331664058590786404e+00,1.296499158936713192e+00,1.308590470100716496e+00,1.303469723496972543e+00,1.290091233794496306e+00,1.331948262776152747e+00,1.310706136097885333e+00,1.356981902663453976e+00,1.363093770760001266e+00,1.325250612289504470e+00,1.305945039002071928e+00,1.332883125546688863e+00,1.311728786084404685e+00,1.216604146756972593e+00,1.296199222755662461e+00,1.365521299212714812e+00,1.300882396569787547e+00,1.290887490494715406e+00,1.271999917596271734e+00,1.266681519448496829e+00,1.311689547100753472e+00,1.314250805809684453e+00,1.319591327124765012e+00,1.257743395250961571e+00,1.328130772894738687e+00,1.375239405083979571e+00,1.355690189982593719e+00,1.324118748838598592e+00
1.202264434617413099e+04,1.287266041841059083e+00,1.320982661506019840e+00,1.311225443307334260e+00,1.255170381226739407e+00,1.266840290297178484e+00,1.296222028192149045e+00,1.374168027422497884e+00,1.312813593913041199e+00,1.336360047704344911e+00,1.276560242270251999e+00,1.279268830226388154e+00,1.324420090995860999e+00,1.288572415756426448e+00,1.371858570944908706e+00,1.371373921341635160e+00,1.316764431439402250e+00,1.317634539495731616e+00,1.314195449565717988e+00,1.305053829438844959e+00,1.351104019559131508e+00,1.352253104032266062e+00,1.350056816161393280e+00,1.310173539825314259e+00,1.280678231093918429e+00,1.342587198143694316e+00,1.313315327192609239e+00,1.278851308683702115e+00,1.335122575143315116e+00,1.310556779371155445e+00,1.312923308260145028e+00,1.354865974165991416e+00,1.301806753551301821e+00,1.299205118513359070e+00,1.319951937110413365e+00,1.339620820234175502e+00,1.242601720246353958e+00,1.302567175044554881e+00,1.340618855330110382e+00,1.317798713465068605e+00,1.293602443848342221e+00,1.285153983181438253e+00,1.287153887212450387e+00,1.320358247097148219e+00,1.324833987031268201e+00,1.333480630288983004e+00,1.270342119789674484e+00,1.334010721786596187e+00,1.382937306881660833e+00,1.357711262662333551e+00,1.340802617318121115e+00
1.258925411794166212e+04,1.348631319412061380e+00,1.297457188357348246e+00,1.324099915518295312e+00,1.262102865927180240e+00,1.278053588331681700e+00,1.333304884349358899e+00,1.391542282859916657e+00,1.332746617182099191e+00,1.342167201131367227e+00,1.323740900176285873e+00,1.272511508491834142e+00,1.332108518942931585e+00,1.294823529859918443e+00,1.356995646479046247e+00,1.389067042835328003e+00,1.328742585574264723e+00,1.307383286357989949e+00,1.312180885654501639e+00,1.310129214035620882e+00,1.359352155320803224e+00,1.370745990495338296e+00,1.334779857466090069e+00,1.319569478849153210e+00,1.332019346483129141e+00,1.341546623589344067e+00,1.310642770503401167e+00,1.297031474502934323e+00,1.338529654896489784e+00,1.302337326745955037e+00,1.323896754863088665e+00,1.360151904805538159e+00,1.336914979207284082e+00,1.336540382062770149e+00,1.303400776973202335e+00,1.334712913647607024e+00,1.252848153333428582e+00,1.273000752008558445e+00,1.312996678484825042e+00,1.324684676044001641e+00,1.296209133722095785e+00,1.274561012344298527e+00,1.252784344568018682e+00,1.301102398515274539e+00,1.302432856814198070e+00,1.337298337916885460e+00,1.261007237505051171e+00,1.351443896324350691e+00,1.369482220231665659e+00,1.333891610244379633e+00,1.319218140588854782e+00
1.318256738556407436e+04,1.309413352587956547e+00,1.302504888590614973e+00,1.301314144937005812e+00,1.288265881532453028e+00,1.278832664606675440e+00,1.333910526625048831e+00,1.375253655893410309e+00,1.352098490576720602e+00,1.351991460976410320e+00,1.302156071011904226e+00,1.293997663746356164e+00,1.335178260452631882e+00,1.283067315242916173e+00,1.372363101756736148e+00,1.365742954870794446e+00,1.294669571726018376e+00,1.341409504343283210e+00,1.296712446552295672e+00,1.333903168576242804e+00,1.366099650282040168e+00,1.369575800824505807e+00,1.349878202135688543e+00,1.338705372398365068e+00,1.294747817090053044e+00,1.306399487253059100e+00,1.295316358873576101e+00,1.305431665226119531e+00,1.312445450817333770e+00,1.299401364527468017e+00,1.339071150354287587e+00,1.365690707176960172e+00,1.315406524175014802e+00,1.337063915624128629e+00,1.314023792673341129e+00,1.325177537424556684e+00,1.248633415417554238e+00,1.282650454965492903e+00,1.333563797123827444e+00,1.314651108579913519e+00,1.283327461532493663e+00,1.286805171192791697e+00,1.285446584846276830e+00,1.305087959964945199e+00,1.315922761887391879e+00,1.305039924217979097e+00,1.268578145752153663e+00,1.323041670998425845e+00,1.396553605874303550e+00,1.355544625455215924e+00,1.328770929872125084e+00
1.380384264602883741e+04,1.272512579990740189e+00,1.314257475493613825e+00,1.308571747455929746e+00,1.316388358209193088e+00,1.285841569308198373e+00,1.334076707625740710e+00,1.366719208961294507e+00,1.367600634904315715e+00,1.378715013812116696e+00,1.315109821584815819e+00,1.311136051436033512e+00,1.355908288837334164e+00,1.277060525417648362e+00,1.345233568067413898e+00,1.383315775528772829e+00,1.301955886288223230e+00,1.317398550892850073e+00,1.299772323662923057e+00,1.282429009106638818e+00,1.348549945430612684e+00,1.360154928914872219e+00,1.351306001858652683e+00,1.323200868541560604e+00,1.298723539929996784e+00,1.335407833142295608e+00,1.332847894880452078e+00,1.280643992813029985e+00,1.345377172820428457e+00,1.296434212847487943e+00,1.333083883542482528e+00,1.357472345504459055e+00,1.344928689054291304e+00,1.340567614613703107e+00,1.336369009715864697e+00,1.332428670087177913e+00,1.271585564100852661e+00,1.306912576738447296e+00,1.316913381944469608e+00,1.316109897856086786e+00,1.317824342099826573e+00,1.257679855320008144e+00,1.281572853499061138e+00,1.298274650374480421e+00,1.330278292692849584e+00,1.327677734395583231e+00,1.260374805242896024e+00,1.340039522374928183e+00,1.362655994128788794e+00,1.334835409173501075e+00,1.336137821821665295e+00
1.445439770745928035e+04,1.281239161091353385e+00,1.327933942316350757e+00,1.338536248239269977e+00,1.308452135460307586e+00,1.272042981015222729e+00,1.328654513626364997e+00,1.368139910771669188e+00,1.348587936864717118e+00,1.345840682930710575e+00,1.274657957841203837e+00,1.312901589517432521e+00,1.362255176376794275e+00,1.292027515860377340e+00,1.355094091192948103e+00,1.382216879915290297e+00,1.338715995423902516e+00,1.335131725255302326e+00,1.295386141621508003e+00,1.324525215448236759e+00,1.318416204299481587e+00,1.366992660604960497e+00,1.355562866743007966e+00,1.333939472579269037e+00,1.310624148647708154e+00,1.339409152796910751e+00,1.288249496493794721e+00,1.259132987791510949e+00,1.323983746357493274e+00,1.293179112422046861e+00,1.332632267334779907e+00,1.364517222589255008e+00,1.322431308199214950e+00,1.335608837361797363e+00,1.327849520556707130e+00,1.345840234693926218e+00,1.253310704894384786e+00,1.297675809812484982e+00,1.351134171111747939e+00,1.303030766848657374e+00,1.298196166413611685e+00,1.254313267268784005e+00,1.279680919784252691e+00,1.330770372522554146e+00,1.322233150801587209e+00,1.313229344673528365e+00,1.248962828389323265e+00,1.341349670182284681e+00,1.370342741671604969e+00,1.334198484258183770e+00,1.353334858870659074e+00
1.513561248436207097e+04,1.327429162891443859e+00,1.329432050989866276e+00,1.287528287378573832e+00,1.276290928145521475e+00,1.260788985879962132e+00,1.335136751027311552e+00,1.375575208604852939e+00,1.338777277725297532e+00,1.360728913660530282e+00,1.285876538858215401e+00,1.295072461672797104e+00,1.348883782188366354e+00,1.277947613838740448e+00,1.327538190623176018e+00,1.385630290083854410e+00,1.317492486019309794e+00,1.350232507390656256e+00,1.307011700567343615e+00,1.270191278047828831e+00,1.340018996944307039e+00,1.352780896023492829e+00,1.329435113423033998e+00,1.350815293865452071e+00,1.259520619740457814e+00,1.324516005414163144e+00,1.290292523819353221e+00,1.296859681648022455e+00,1.321990549144016258e+00,1.313313267063273670e+00,1.339507254099878697e+00,1.358907419503248004e+00,1.320621963199743121e+00,1.361886128503372762e+00,1.309870007535297143e+00,1.333475508571291490e+00,1.237500068071444081e+00,1.300524481222047113e+00,1.335727854056017572e+00,1.289934091038023034e+00,1.279041779138227808e+00,1.276797263797521786e+00,1.266948095445098454e+00,1.304019428811333370e+00,1.321527483070486619e+00,1.316517868098773913e+00,1.283584149567449595e+00,1.330640410196465284e+00,1.360509510989874604e+00,1.337145771008243722e+00,1.331663170889623382e+00
1.584893192461114086e+04,1.300960666807828625e+00,1.319121525890899482e+00,1.295512800561789524e+00,1.297210796377556763e+00,1.289891361378445289e+00,1.346588021883978969e+00,1.397357160196861292e+00,1.341538718657495410e+00,1.380723636352855666e+00,1.294961109711263658e+00,1.256555436558042693e+00,1.373877678448939488e+00,1.263016041615088847e+00,1.347775688286812823e+00,1.387321359108812713e+00,1.308270783955980843e+00,1.351617683720267360e+00,1.315920929808798601e+00,1.308565975974162576e+00,1.366912496954585388e+00,1.356253662610512167e+00,1.346651042146365107e+00,1.318785613566108239e+00,1.283065341147098914e+00,1.337318338726380507e+00,1.294798002843423834e+00,1.266766874988549674e+00,1.313112623561692560e+00,1.324243838393218908e+00,1.340750022779056305e+00,1.372549838488632101e+00,1.320905392820768798e+00,1.344425914521946375e+00,1.314943390189474703e+00,1.342328848923162177e+00,1.271910005190476367e+00,1.289955027807528465e+00,1.356837668841087474e+00,1.296589537598472175e+00,1.258722792314286076e+00,1.258293280780415024e+00,1.261967129927630937e+00,1.327554055910723507e+00,1.334105501591786203e+00,1.323405997851214488e+00,1.270691376851567966e+00,1.343811778921332412e+00,1.375059128225752936e+00,1.358415672006418218e+00,1.352789777937892790e+00
1.659586907437559785e+04,1.279373316212334633e+00,1.309078385108438880e+00,1.293148943288208397e+00,1.257935443893951621e+00,1.279866747666415172e+00,1.331125464116527102e+00,1.396982434148887009e+00,1.351867067704810577e+00,1.362860387483551650e+00,1.310420385014379852e+00,1.272548932085361351e+00,1.319660665956570611e+00,1.311760112235925257e+00,1.361072596289008230e+00,1.390834059638497822e+00,1.313938411968449405e+00,1.344758741524373136e+00,1.335114827097325874e+00,1.320696205191099093e+00,1.360776835282295316e+00,1.375598463653764592e+00,1.341809502058880277e+00,1.340850600898757294e+00,1.275375457300566007e+00,1.331039080384302853e+00,1.331527954880870279e+00,1.293592782017119136e+00,1.328203326428545994e+00,1.329730230720419737e+00,1.323294451059976673e+00,1.371488748716701345e+00,1.334950175041191622e+00,1.340941710944590248e+00,1.343125876808956454e+00,1.348135526043079846e+00,1.262904592906513246e+00,1.295422651970481676e+00,1.343065971489321164e+00,1.288103643130203979e+00,1.288662167812961723e+00,1.310296404232939249e+00,1.280664067732191436e+00,1.333855916929158170e+00,1.306196556711129997e+00,1.352187109664109155e+00,1.249809571564543420e+00,1.303525204271531956e+00,1.381306566756907106e+00,1.332398189048510373e+00,1.336490311952275079e+00
1.737800828749376160e+04,1.317891337591746037e+00,1.299520252772873752e+00,1.315504729951094909e+00,1.290300555053419451e+00,1.268013010102987392e+00,1.325220580632086920e+00,1.397751236969550837e+00,1.353605525927926712e+00,1.361884255402627586e+00,1.288474871048628678e+00,1.282241635980494232e+00,1.348946287978628256e+00,1.306378233479755568e+00,1.342596164995529584e+00,1.398662679350755278e+00,1.328975261668162933e+00,1.365308965621819581e+00,1.315528372761770814e+00,1.312175255478398528e+00,1.346939121208601042e+00,1.366813481211045955e+00,1.341054385767225687e+00,1.340656550829182558e+00,1.306823231125752827e+00,1.328743893490622385e+00,1.307352125037617219e+00,1.294098681577827037e+00,1.332683310949213551e+00,1.304094838698809822e+00,1.325066994556218569e+00,1.370749850182607199e+00,1.323274025648167207e+00,1.350107958503785843e+00,1.329129432585667958e+00,1.329196427579055317e+00,1.268298374547177643e+00,1.298807233375790071e+00,1.327862408234465219e+00,1.301917232629100640e+00,1.281701979842776895e+00,1.308878833543034359e+00,1.293758261135816046e+00,1.344559220080085105e+00,1.335753209869486646e+00,1.333333291074425331e+00,1.262675952413586877e+00,1.354734253178254244e+00,1.376344075094867447e+00,1.354911863273264183e+00,1.364630811667604027e+00
1.819700858609982606e+04,1.328635701792794110e+00,1.313452132009657713e+00,1.327626533287361354e+00,1.298090437975643274e+00,1.257709493557893632e+00,1.331348773824395426e+00,1.380530328830288145e+00,1.346171270514997298e+00,1.365504050847217377e+00,1.291335706284346019e+00,1.300355723069555713e+00,1.344592560750487387e+00,1.299768774145721117e+00,1.363887450899697651e+00,1.392353157058416446e+00,1.352964030638274417e+00,1.357347614270044245e+00,1.316620171951343732e+00,1.291063847154594768e+00,1.356727896650988363e+00,1.337946280245678743e+00,1.363812074845200950e+00,1.334863143772775373e+00,1.309306994178517147e+00,1.327694652633563122e+00,1.311277993851687418e+00,1.287833404360126943e+00,1.320570113552866909e+00,1.308962067986186639e+00,1.352217484576389905e+00,1.379218009199289607e+00,1.339691046601996227e+00,1.379772003027959437e+00,1.349329758566697235e+00,1.370122529499647968e+00,1.262083613611139743e+00,1.317044022599039410e+00,1.355430400625058818e+00,1.304783104326900922e+00,1.296725501471998054e+00,1.340343260032266004e+00,1.287819290924953730e+00,1.317775446228341307e+00,1.311764561599187084e+00,1.295595989036255613e+00,1.301018321092598740e+00,1.338340064280545860e+00,1.359009270131638969e+00,1.340195305571893147e+00,1.369567715425090038e+00
1.905460717963248317e+04,1.298159804285617724e+00,1.333886642253967914e+00,1.303026364268802695e+00,1.303588070839225344e+00,1.271686720603535381e+00,1.322700471799294064e+00,1.380551776377703765e+00,1.326634587934114151e+00,1.394553372579944384e+00,1.315710841164064115e+00,1.347708439584465179e+00,1.338050938511039289e+00,1.311849829228219022e+00,1.396977037340387140e+00,1.374219214484268647e+00,1.317162872327177103e+00,1.340552244576165508e+00,1.305365068530501604e+00,1.326240302470776511e+00,1.354273339649123553e+00,1.373314565934437459e+00,1.350940946774245921e+00,1.332765423845710728e+00,1.284530190418068596e+00,1.325199789979006004e+00,1.310654674856684743e+00,1.298954406260549588e+00,1.352911494320146568e+00,1.313713666841149985e+00,1.316378802221530586e+00,1.374457455161983477e+00,1.364321681940196429e+00,1.359884742262829738e+00,1.354398461870663928e+00,1.337959426583816169e+00,1.254051335662357269e+00,1.285583224573509042e+00,1.373660768617257055e+00,1.303200228911010283e+00,1.314101968074828486e+00,1.301549658850721380e+00,1.297091348467343641e+00,1.340966224907576443e+00,1.333515415050424702e+00,1.318154748229008355e+00,1.293456203331500909e+00,1.334010288884660111e+00,1.374102038550546911e+00,1.357097116490426414e+00,1.356280584726880178e+00
1.995262314968878854e+04,1.308225797677940117e+00,1.326429925322134329e+00,1.334304593020291918e+00,1.301077196214192044e+00,1.264862611271504900e+00,1.340080052148649337e+00,1.403023340020310261e+00,1.330848501203399259e+00,1.397623315663040211e+00,1.333383136003985614e+00,1.308466753465341803e+00,1.343089693100725013e+00,1.290555827026810931e+00,1.362635103241339296e+00,1.362858862238021773e+00,1.330046645779549230e+00,1.321647304619195884e+00,1.329011775405222417e+00,1.340123285125031760e+00,1.340578592596282093e+00,1.363135278919247684e+00,1.361952302733157483e+00,1.368462158750170410e+00,1.303498508688191393e+00,1.351177522369477080e+00,1.315379061816324580e+00,1.287625738945328058e+00,1.355302431183704526e+00,1.335643684125304764e+00,1.343306944916171863e+00,1.354197251934794233e+00,1.372104216345761740e+00,1.325248549856726132e+00,1.340376899769643915e+00,1.382839022299717779e+00,1.274679185400084069e+00,1.310578393825071020e+00,1.354966006716497251e+00,1.320568656024477372e+00,1.320934947746111865e+00,1.293388173391812446e+00,1.286595834391465631e+00,1.323801394863773684e+00,1.318344714085533997e+00,1.334222027876082795e+00,1.256433300414446341e+00,1.358192758767792441e+00,1.350580780296990024e+00,1.338860668712658519e+00,1.359288575362279872e+00
2.089296130854040894e+04,1.307217386254486247e+00,1.337496474810743852e+00,1.298780952962049096e+00,1.289342227170670929e+00,1.274570343978734144e+00,1.299919547307046175e+00,1.390100161663296863e+00,1.340174708190360775e+00,1.330610047562242659e+00,1.299965760581090590e+00,1.312678312791252244e+00,1.374600188246055898e+00,1.309151964558292747e+00,1.386232518332572550e+00,1.362992651234312680e+00,1.319416655003306627e+00,1.353779977547607594e+00,1.321216376436339379e+00,1.303833695418556315e+00,1.360461628976877613e+00,1.397242262377199173e+00,1.366620714948085125e+00,1.324847230200631554e+00,1.281405667071150889e+00,1.352430665438751900e+00,1.334050315063793013e+00,1.301574218258586768e+00,1.346032523636479183e+00,1.338220331040230748e+00,1.340575223027973717e+00,1.347206912751254260e+00,1.320217135670232578e+00,1.352666617607055866e+00,1.333726141560620526e+00,1.321121529876927214e+00,1.258631351071907156e+00,1.319647098432390697e+00,1.343970219426638746e+00,1.321050087786407756e+00,1.308991064968897389e+00,1.338083844689328172e+00,1.309496055906299583e+00,1.317864781412902087e+00,1.345259029706584064e+00,1.317918585940598408e+00,1.295821152464836645e+00,1.348753853694047544e+00,1.369101627654721876e+00,1.347729096620944977e+00,1.364817536989535229e+00
2.187761623949551722e+04,1.309387417045713375e+00,1.312023675569740755e+00,1.335270061349304260e+00,1.293727766398479861e+00,1.275328360449255349e+00,1.340426675942347323e+00,1.396298311126557445e+00,1.367694869595741158e+00,1.356392236839635501e+00,1.276365834068016847e+00,1.304660247627041691e+00,1.371788744541313054e+00,1.309227780773468908e+00,1.396638144628262523e+00,1.379694589961821594e+00,1.321833168849048112e+00,1.339427186953106474e+00,1.298299919594035901e+00,1.315876499538753741e+00,1.372324824043016589e+00,1.388878362538000344e+00,1.395093381360447804e+00,1.356626255698820449e+00,1.286436155923901481e+00,1.362633727508190118e+00,1.316974075250889165e+00,1.304819408124541225e+00,1.346796208101559866e+00,1.318915346669766731e+00,1.342882560207380838e+00,1.379961585099144905e+00,1.340391049484326746e+00,1.327674806742463742e+00,1.331832029021974506e+00,1.340740962114087109e+00,1.306406428062129699e+00,1.296953324838139521e+00,1.353135563010085418e+00,1.312985647914448828e+00,1.313175065786879703e+00,1.282598238759722120e+00,1.310092276717694126e+00,1.329951551908505891e+00,1.343201448101707163e+00,1.358884996438008974e+00,1.298850111266261598e+00,1.357342877510451462e+00,1.378611613592521934e+00,1.351077167877731577e+00,1.357575253905318302e+00
2.290867652767774780e+04,1.298010500717492244e+00,1.353283704226918793e+00,1.335296814103461793e+00,1.268759608378706272e+00,1.306804139207970339e+00,1.331525628637533654e+00,1.383485588993047521e+00,1.343171325089752566e+00,1.393607472250671275e+00,1.297162582106991868e+00,1.292455674857458936e+00,1.375041879962091596e+00,1.302695570981434958e+00,1.385777587377395204e+00,1.376006521023640738e+00,1.320630302311215587e+00,1.316661521498613041e+00,1.341879767201617391e+00,1.301049111842524697e+00,1.386418943903327650e+00,1.359960190176660255e+00,1.359819941502142804e+00,1.356201032293265829e+00,1.299241053604708540e+00,1.347593197321155678e+00,1.322840836935003761e+00,1.311710288420902870e+00,1.360301626696948096e+00,1.350494563372034218e+00,1.327469635666687520e+00,1.412555457046260621e+00,1.319383716824341413e+00,1.332913674546835958e+00,1.357513683049003772e+00,1.379341605616308808e+00,1.296263863991930831e+00,1.308774799876205153e+00,1.355368968229160531e+00,1.310014646558297358e+00,1.308323056719606692e+00,1.286887327213650511e+00,1.274376154193793909e+00,1.351934933784009418e+00,1.338921428850278428e+00,1.309377186618653433e+00,1.304221917485200999e+00,1.368329305842837851e+00,1.377647210709209036e+00,1.360320117333019718e+00,1.353516660486539402e+00
2.398832919019489782e+04,1.313013344200961940e+00,1.336031452844134826e+00,1.325374851836722545e+00,1.300703565782137083e+00,1.295574892656900623e+00,1.355646494999827700e+00,1.380439724859775286e+00,1.366401493922025479e+00,1.387573931973007380e+00,1.340709693510832468e+00,1.292769264352992886e+00,1.368237063866948100e+00,1.296756347453636327e+00,1.395033905180685041e+00,1.402031239485943326e+00,1.310176590611932257e+00,1.371187455476473582e+00,1.335923832197897010e+00,1.305364165031289492e+00,1.365792665001000827e+00,1.362537211903384504e+00,1.341953504444034495e+00,1.335475213850074061e+00,1.286787287243796651e+00,1.329275858780905484e+00,1.331564746529885213e+00,1.318360190692146938e+00,1.350988816302817641e+00,1.332304129162419359e+00,1.342904618656241222e+00,1.390373011550281479e+00,1.341820602594830270e+00,1.329461547137724020e+00,1.350981719088480526e+00,1.375519048341677042e+00,1.283720851450137701e+00,1.304241372187086023e+00,1.359586108819508254e+00,1.298253736008654347e+00,1.333055384482670913e+00,1.332996636218400477e+00,1.269687319294780181e+00,1.359094086570455273e+00,1.331102843101522382e+00,1.323506452062649164e+00,1.249224216181228808e+00,1.386368904099991806e+00,1.378084617715484628e+00,1.385813549180386017e+00,1.377558690241470263e+00
2.511886431509582326e+04,1.326838474618768249e+00,1.345947839915643707e+00,1.364916186615910965e+00,1.315443248330999237e+00,1.330825239170981167e+00,1.357930384831407267e+00,1.433047842960562868e+00,1.328654132136567911e+00,1.360922664429915274e+00,1.328801650068749840e+00,1.314716161045311971e+00,1.359304362930594756e+00,1.316005163004953404e+00,1.389873028025156776e+00,1.410246997525606893e+00,1.312207236770031260e+00,1.375979354164910573e+00,1.311801208830881249e+00,1.347989115250845860e+00,1.357627341572937629e+00,1.381920188398087390e+00,1.375539635545657502e+00,1.347128677385358575e+00,1.319506720647426912e+00,1.348840158366688469e+00,1.342982922749165642e+00,1.312979743414279810e+00,1.383953366894720594e+00,1.355781574579504323e+00,1.391131472872340513e+00,1.380215805145540431e+00,1.348946566000712943e+00,1.329874779508569693e+00,1.391038794973291415e+00,1.384300141100705650e+00,1.313228142996568870e+00,1.337883184181453133e+00,1.348901341809482624e+00,1.320995201409524311e+00,1.316285655511423069e+00,1.329439555835914444e+00,1.287891499468043266e+00,1.357321792751835066e+00,1.350733377489464537e+00,1.334687087547068440e+00,1.280749111884231350e+00,1.365073609719297254e+00,1.409802611950967011e+00,1.378897354961620136e+00,1.357566681376401130e+00
2.630267991895381419e+04,1.309560657341354295e+00,1.333782210949287839e+00,1.347151977819294633e+00,1.306417826465623211e+00,1.285872564093010428e+00,1.373521680272256518e+00,1.392567441512989390e+00,1.392041227650952617e+00,1.367728787015929148e+00,1.303938584734676276e+00,1.319842354480999624e+00,1.367652106107573484e+00,1.316105615669096007e+00,1.372324214438596757e+00,1.393442093353780775e+00,1.329387837531315508e+00,1.374514001297832522e+00,1.343898526716044817e+00,1.345047034192925484e+00,1.362219228656257330e+00,1.388739904327082941e+00,1.362496537022446219e+00,1.333718233170423373e+00,1.289170220029575153e+00,1.346230363306970101e+00,1.362490652458888896e+00,1.308606951634409210e+00,1.371169700915066292e+00,1.328506537219582118e+00,1.351846028000286859e+00,1.395135706963363420e+00,1.334597917128518052e+00,1.347532868592546285e+00,1.373033807515589677e+00,1.355152067083074785e+00,1.307407937888323213e+00,1.303602393043745256e+00,1.358860538717009181e+00,1.319137054307940149e+00,1.338274271076106192e+00,1.295582664999261890e+00,1.314608391680750943e+00,1.318647385240915071e+00,1.354460672939031829e+00,1.310889848047731565e+00,1.298778481528596096e+00,1.363839735410232734e+00,1.393839690391678765e+00,1.366267351328447566e+00,1.351813548662966546e+00
2.754228703338168998e+04,1.331150417183520451e+00,1.361948175570527386e+00,1.356811019502324189e+00,1.314333748316937722e+00,1.303136058702566213e+00,1.337440750659135258e+00,1.399077191450280200e+00,1.348526413918811784e+00,1.358647887903710272e+00,1.302557380570320333e+00,1.296604662536472885e+00,1.382555946569913319e+00,1.308338646281307360e+00,1.377897992793073456e+00,1.387759316059397507e+00,1.330473615377503860e+00,1.372217546032993063e+00,1.322878563673678176e+00,1.342532556211814887e+00,1.370273391991789103e+00,1.395481776579945654e+00,1.360786122984904090e+00,1.346305707869994039e+00,1.313373246195954414e+00,1.364773357828378275e+00,1.323156206446068017e+00,1.331885576304909558e+00,1.379819470897512002e+00,1.352461863697876243e+00,1.335850646465575275e+00,1.362034797320500035e+00,1.357588624368968766e+00,1.348513859833479822e+00,1.364167849713454839e+00,1.359374516254585163e+00,1.296467059914842013e+00,1.329200902411545648e+00,1.352473059815256118e+00,1.332331770068253984e+00,1.317454563979380877e+00,1.303809630935533370e+00,1.313261336498575016e+00,1.328919723062693459e+00,1.350614245863559715e+00,1.325841621965111683e+00,1.296667224102926452e+00,1.379964166737132514e+00,1.384474872924437161e+00,1.341034323997702726e+00,1.355136837069516931e+00
2.884031503126605821e+04,1.312669138226777443e+00,1.345702379629502676e+00,1.361281856837142534e+00,1.321588224394463662e+00,1.303460993590758621e+00,1.313930712817459767e+00,1.404281046159803203e+00,1.398500970275134980e+00,1.355615912978165083e+00,1.307555538961961750e+00,1.311132757686523931e+00,1.384591344011417702e+00,1.302595175744227562e+00,1.456177695207669265e+00,1.414361764716784764e+00,1.338422526400725454e+00,1.372355048633170815e+00,1.361713513408902232e+00,1.340242836971538232e+00,1.364092162101436800e+00,1.381292673592862341e+00,1.365542271907226990e+00,1.366908473031388072e+00,1.296898425075563743e+00,1.324358706986799250e+00,1.324591538988516337e+00,1.308364295967345159e+00,1.346588402267558271e+00,1.319569672575349850e+00,1.375826432057438264e+00,1.407529416956941448e+00,1.340812794911511618e+00,1.360471019917812052e+00,1.358803342610205744e+00,1.366919354612379456e+00,1.302868858011758224e+00,1.328289661223865048e+00,1.368514471220463324e+00,1.330543947608741950e+00,1.315007607370628939e+00,1.320763397827117602e+00,1.325982145090247588e+00,1.336740720967660501e+00,1.327601770683673577e+00,1.354583047764065684e+00,1.311687325931673254e+00,1.356483307009119343e+00,1.379769060535151581e+00,1.378766521105845300e+00,1.344470951360894562e+00
3.019951720402019055e+04,1.333821983717877080e+00,1.315835959898208340e+00,1.364460489211797523e+00,1.331539521889639976e+00,1.327788682953956467e+00,1.351044388213863856e+00,1.410592960556748210e+00,1.392299163792239280e+00,1.360038957005832660e+00,1.299472580865781213e+00,1.320104501975492450e+00,1.392825108868598338e+00,1.315783241664790992e+00,1.392193952413512736e+00,1.407689172307670544e+00,1.349572710434152389e+00,1.384423556551419798e+00,1.362277896532433807e+00,1.314333585896025003e+00,1.358843549639285886e+00,1.383592104599206118e+00,1.380273513759204151e+00,1.344893230395376671e+00,1.289140991086461074e+00,1.336091389507326976e+00,1.325721788815475088e+00,1.339272737750538900e+00,1.377586562359084166e+00,1.344324962448447902e+00,1.370031780207749073e+00,1.377836776898863969e+00,1.371015552026583206e+00,1.347185909275258719e+00,1.362967246427037038e+00,1.344235584403951078e+00,1.277484683263109710e+00,1.319580142991676919e+00,1.355228972055660064e+00,1.308708422743373401e+00,1.330058554661274206e+00,1.338406635325286587e+00,1.292045651872179679e+00,1.331960588632636888e+00,1.346624715574789022e+00,1.347515293951006665e+00,1.296566784424099339e+00,1.384584057104677246e+00,1.388979046494708047e+00,1.383853605279639076e+00,1.312807313546993759e+00
3.162277660168379225e+04,1.320734632318787405e+00,1.366014091856267543e+00,1.363018328184792294e+00,1.317094696598610115e+00,1.320602951548125459e+00,1.357330981656917235e+00,1.417507768348514219e+00,1.375417755497210903e+00,1.399148224439097143e+00,1.325424713744668193e+00,1.346178612508388328e+00,1.412963928758715237e+00,1.321160890049533299e+00,1.435823289387070600e+00,1.400393700504335204e+00,1.347287648760174372e+00,1.405999653040349795e+00,1.343139888355304956e+00,1.334549250462484515e+00,1.368199757954667195e+00,1.396825371392119042e+00,1.399877026740601771e+00,1.367207056458508152e+00,1.315346077757292287e+00,1.367800453252384196e+00,1.346603641865286249e+00,1.303632485588824830e+00,1.390318492348119328e+00,1.360162991967090118e+00,1.351677906338605739e+00,1.398470439667817145e+00,1.344385381880535357e+00,1.371017549527337787e+00,1.374049455113851570e+00,1.343821837772372962e+00,1.294287484645000763e+00,1.307815873109092530e+00,1.386691197700846256e+00,1.359710150903701953e+00,1.337413627989277209e+00,1.315302435996834829e+00,1.295997533319834139e+00,1.344458196728419708e+00,1.371405666920269217e+00,1.341844079193869055e+00,1.307142137277508942e+00,1.374592203047134253e+00,1.376797615568811084e+00,1.387578916029191367e+00,1.365744606803364070e+00
3.311311214825907518e+04,1.326971478946059380e+00,1.367969167757407956e+00,1.353021141726869603e+00,1.306026102849945580e+00,1.319031654072741588e+00,1.373023629756964015e+00,1.373208521606233301e+00,1.376286789409128852e+00,1.385411952208381869e+00,1.313634222295222642e+00,1.304146083149058333e+00,1.388657438747892048e+00,1.329178331612375752e+00,1.416609914290345218e+00,1.385378124100420605e+00,1.348427888962879129e+00,1.393540700572440505e+00,1.341581117962228564e+00,1.356948187802057060e+00,1.382057921804755285e+00,1.385337353127062743e+00,1.337724642981154233e+00,1.343700625765038570e+00,1.356803385465371603e+00,1.376440865204209274e+00,1.346597044606946403e+00,1.308678226673290590e+00,1.354529609453323458e+00,1.353228827237768161e+00,1.380270429966567569e+00,1.387458648773688630e+00,1.355715626328828360e+00,1.359556689488577996e+00,1.376721139036567010e+00,1.371435921033765437e+00,1.303685088966621164e+00,1.341722947259080367e+00,1.360123771436194451e+00,1.315716984402081735e+00,1.317176526751035803e+00,1.332000742774696489e+00,1.333550624330522627e+00,1.339681005726425012e+00,1.336083401468703302e+00,1.356280046033565556e+00,1.321051846939394370e+00,1.368838272732407546e+00,1.386678788379638538e+00,1.371937928294717501e+00,1.381446526381098661e+00
3.467368504525316530e+04,1.315666580114526640e+00,1.381550856791519566e+00,1.364962931486543685e+00,1.306437106133056636e+00,1.298856247545304710e+00,1.364423495008132425e+00,1.390953091099696115e+00,1.355526502960252788e+00,1.385957972339532773e+00,1.325162586268971987e+00,1.312001792073829609e+00,1.385313374161942557e+00,1.347870095310544025e+00,1.393512430824761728e+00,1.420373721264398537e+00,1.354769012106817438e+00,1.411861584792770685e+00,1.357699775795607078e+00,1.339415582790172143e+00,1.375498698582793278e+00,1.379919360176078857e+00,1.368677648354283072e+00,1.356335353131154609e+00,1.330845185673933173e+00,1.355854541460341567e+00,1.324805317716823305e+00,1.318211527981355324e+00,1.354695858342318759e+00,1.328757937373628684e+00,1.374200619495717035e+00,1.375346547392991114e+00,1.380839589598653383e+00,1.343685669048941156e+00,1.389275546691790320e+00,1.372387442964512871e+00,1.298863262912653305e+00,1.334860599500442557e+00,1.367845064678763878e+00,1.336967790732196182e+00,1.323774654121930627e+00,1.326625323008852053e+00,1.310023270703318365e+00,1.363870738768284241e+00,1.346029787183852910e+00,1.349428426815517446e+00,1.309781737446396255e+00,1.394847696384324154e+00,1.379287751926279837e+00,1.379283209359883022e+00,1.389109089829584587e+00
3.630780547701010073e+04,1.366322878485241032e+00,1.380362624127885685e+00,1.354798267570291426e+00,1.330628229868622725e+00,1.323557820687055298e+00,1.358309327778593145e+00,1.422578077537144825e+00,1.380249779299585366e+00,1.365955872683147554e+00,1.321210208825940313e+00,1.320332342377821710e+00,1.376193551789919978e+00,1.322057051048076692e+00,1.401239124880518716e+00,1.410783386891052427e+00,1.351605763645113312e+00,1.377414995973898826e+00,1.341789908778943108e+00,1.350579899887999424e+00,1.385025918279795265e+00,1.400421565611179586e+00,1.404187680872012400e+00,1.338388844785822762e+00,1.326929995053994116e+00,1.379549063089256400e+00,1.365041367248008175e+00,1.323065698483440800e+00,1.373118582394088572e+00,1.366816917029425760e+00,1.379091909801893001e+00,1.386198797005729233e+00,1.354506692988938665e+00,1.374444187670565531e+00,1.355433772107458301e+00,1.363903464153278566e+00,1.270452407676441187e+00,1.339582240877381425e+00,1.367031609652876734e+00,1.337298824837290123e+00,1.334693264098059773e+00,1.336125683397845654e+00,1.320321609094628368e+00,1.382264994588416451e+00,1.351760119547783523e+00,1.354386620347130199e+00,1.315567921601478618e+00,1.377458851668279749e+00,1.372125410775415055e+00,1.370517888355258229e+00,1.364270173957384813e+00
3.801893963205612818e+04,1.313179881125699833e+00,1.351392796017275355e+00,1.369418135840346107e+00,1.319787146049127502e+00,1.340123409244340591e+00,1.334788220076251086e+00,1.422643731939525757e+00,1.386763328351246161e+00,1.351379428065011323e+00,1.316632592401479229e+00,1.332421494199450995e+00,1.410903230087428906e+00,1.378256117300311834e+00,1.415623978790183424e+00,1.412008051025990030e+00,1.322095543026600595e+00,1.384228094227306416e+00,1.345015889258752706e+00,1.318650923057314461e+00,1.389144612299806347e+00,1.416325634785297050e+00,1.398727994872476232e+00,1.392124937758159486e+00,1.323747898571267845e+00,1.348057117004220151e+00,1.345858250795352040e+00,1.351685474066289361e+00,1.374044308382524449e+00,1.383564693518045008e+00,1.382139526236076721e+00,1.423653825633251824e+00,1.330125761048269073e+00,1.396192997827554683e+00,1.382064738213663269e+00,1.382250835599713845e+00,1.316733594345355973e+00,1.336900451511104482e+00,1.381246793348003710e+00,1.330282374130093093e+00,1.307701108617022046e+00,1.312320473789402753e+00,1.337278136043743570e+00,1.346452037952735603e+00,1.359317205429387831e+00,1.362083491742281049e+00,1.325540728762609088e+00,1.371812694134659782e+00,1.401738556823154402e+00,1.401140996523611904e+00,1.343279619776927225e+00
3.981071705534969078e+04,1.330722151587642621e+00,1.349950074806533840e+00,1.374690710405469085e+00,1.332749039721926376e+00,1.320220787645731475e+00,1.322224919641069807e+00,1.424343910787173373e+00,1.364310881100417427e+00,1.378741252638832071e+00,1.337440252137156671e+00,1.335594593324422874e+00,1.384680810849601151e+00,1.338574205560997488e+00,1.432956475900212467e+00,1.441184070873078760e+00,1.371932524180623059e+00,1.370244177531996677e+00,1.322740794387107899e+00,1.330325814364715198e+00,1.388603619818451262e+00,1.410903657902659925e+00,1.391801878128369863e+00,1.379155418528797306e+00,1.304408991126141171e+00,1.364679534497615476e+00,1.345335277049891642e+00,1.344697039222530810e+00,1.364619645864972419e+00,1.375562891760160555e+00,1.397696062601461842e+00,1.410688910965332443e+00,1.360415588730559344e+00,1.368684174803414200e+00,1.357946134749291600e+00,1.355582417897763570e+00,1.277089200147267789e+00,1.317435784675509591e+00,1.383069221313818487e+00,1.356578710945831379e+00,1.331072227014255649e+00,1.307799693875533853e+00,1.307964872158464242e+00,1.370451476858724815e+00,1.396833922229203218e+00,1.363965400253037030e+00,1.314198448607154290e+00,1.354875838925589049e+00,1.414320009367109554e+00,1.425987406054486373e+00,1.356713518408458663e+00
4.168693834703355242e+04,1.316653310609749106e+00,1.366388713583815084e+00,1.358550652347138898e+00,1.325138226479188663e+00,1.332539601840740495e+00,1.380435469695194373e+00,1.396029848496893377e+00,1.367192437274713512e+00,1.382948698751536698e+00,1.290251565370339915e+00,1.318358095786255513e+00,1.371477533544479988e+00,1.307314941768062511e+00,1.431633960066447830e+00,1.374096679778846752e+00,1.335266557033652601e+00,1.379982408648144920e+00,1.339870414590296877e+00,1.348803780626197657e+00,1.382460199918563060e+00,1.399479446623313139e+00,1.382934116089668652e+00,1.373038661720910714e+00,1.314193481834246668e+00,1.382759795951974624e+00,1.353052260766988368e+00,1.334222642500410227e+00,1.366718659606427133e+00,1.339730040398926070e+00,1.370793386785925438e+00,1.415682885295718840e+00,1.357024684356973987e+00,1.371128755742419214e+00,1.374470189171000056e+00,1.354505930252638102e+00,1.323377274109056589e+00,1.317123927715235565e+00,1.394355160142988437e+00,1.369717755753932842e+00,1.354601528262298293e+00,1.290077394624652873e+00,1.325191399940472303e+00,1.352074164764371478e+00,1.383790529668561975e+00,1.365794601246592466e+00,1.316009544044396851e+00,1.371736393097557904e+00,1.426189605070315114e+00,1.380121032347221277e+00,1.401166724803730279e+00
4.365158322401656187e+04,1.338782935860529211e+00,1.349123211985535198e+00,1.381480037871298805e+00,1.306061691328069374e+00,1.290536017701675586e+00,1.361184317327190252e+00,1.432893786252992907e+00,1.364116515381831762e+00,1.339618318184210732e+00,1.327431747205924939e+00,1.345455968525009594e+00,1.400575855288069826e+00,1.344891503167960689e+00,1.413750272344297843e+00,1.442735273945507046e+00,1.358534497376831629e+00,1.406323678988599335e+00,1.339310994834398194e+00,1.332346200391839819e+00,1.379989694383383592e+00,1.414512352480459034e+00,1.413078916212843872e+00,1.365674065845439600e+00,1.323425004297908325e+00,1.383129854450052987e+00,1.353988285455708596e+00,1.350739321892903799e+00,1.363270571596445935e+00,1.364176545632097559e+00,1.399820988332789673e+00,1.414108052017554629e+00,1.336395166951344970e+00,1.379040351457538671e+00,1.364095476877817514e+00,1.379775644014133995e+00,1.318340982341546175e+00,1.317472907317207120e+00,1.395334000812671782e+00,1.344864260830841207e+00,1.338325798583725135e+00,1.309260861415617372e+00,1.355750274845558101e+00,1.332850988986018281e+00,1.380567559849772419e+00,1.360259966985024160e+00,1.337487535546566519e+00,1.360846822758461583e+00,1.416623965009525365e+00,1.369101686998727141e+00,1.352205572619117335e+00
4.570881896148751548e+04,1.338922771565923320e+00,1.348048334951885696e+00,1.375922303700847005e+00,1.300139576921214291e+00,1.289607703888725032e+00,1.344896826910704668e+00,1.419668988176266966e+00,1.386073065093305523e+00,1.370645522230843572e+00,1.313402048380058362e+00,1.321792783668176430e+00,1.414406410910155065e+00,1.319317979258435081e+00,1.439079841552805439e+00,1.412206466905108426e+00,1.358152216936163503e+00,1.380179710843371321e+00,1.321665746097038241e+00,1.342339113796172434e+00,1.401196145498988521e+00,1.402830634705918955e+00,1.391213234485405792e+00,1.380617869974268608e+00,1.329355218194774535e+00,1.376027225224516926e+00,1.345565502682937620e+00,1.352519067836476907e+00,1.368637392672158004e+00,1.320722035649907200e+00,1.375063968184522034e+00,1.414205945808415521e+00,1.372461942329604723e+00,1.385317542105221511e+00,1.415776091028193351e+00,1.373900696483479233e+00,1.312904466770578926e+00,1.327229400699742268e+00,1.372210129628071096e+00,1.333926635789970616e+00,1.322759335588011842e+00,1.312740018028668354e+00,1.342880366783042456e+00,1.323297178190099732e+00,1.392442454964406107e+00,1.385809490071765682e+00,1.331550421017607677e+00,1.357011021117026317e+00,1.419319817153037233e+00,1.359395760173856216e+00,1.361563041739400015e+00
4.786300923226380110e+04,1.336296293908332267e+00,1.348738546059860877e+00,1.382048312371618071e+00,1.309551846975634426e+00,1.329019299942681975e+00,1.371784968385382886e+00,1.435407995250201241e+00,1.364437731902577555e+00,1.365801512438823639e+00,1.362155804418653471e+00,1.322189219952044192e+00,1.386688326078467259e+00,1.327684670207709638e+00,1.401014326076617911e+00,1.412302602428471943e+00,1.356401928405760016e+00,1.391804880734159200e+00,1.366487704659180569e+00,1.351575946754286495e+00,1.373686699311051029e+00,1.400817697193430744e+00,1.378719327516429782e+00,1.391518517451210357e+00,1.348799505344077776e+00,1.388115069057070938e+00,1.354664166738670072e+00,1.333034833986686873e+00,1.374761793425340217e+00,1.355734207872416386e+00,1.341697497340388345e+00,1.394073918541660184e+00,1.395352548772667456e+00,1.355034954544581671e+00,1.390229969585943914e+00,1.348013239351970816e+00,1.285528461611880724e+00,1.337820604029323679e+00,1.384869136889923968e+00,1.361770277813099783e+00,1.314212787198627330e+00,1.357677920283617556e+00,1.315002049278076068e+00,1.341385623293366525e+00,1.385494707054388819e+00,1.322802857729609816e+00,1.326383429047987672e+00,1.395943081471278324e+00,1.374672313466795082e+00,1.399297720944929546e+00,1.366347053818941504e+00
5.011872336272725079e+04,1.338063937826575511e+00,1.354317307084508037e+00,1.349893830781168091e+00,1.323404340397828838e+00,1.321942000018851981e+00,1.341639916427126211e+00,1.444834266206095785e+00,1.381195963525596149e+00,1.385987933154864571e+00,1.370851245264208984e+00,1.331861660833082883e+00,1.404876374758781132e+00,1.322706550121789837e+00,1.435942469530013144e+00,1.410770489472295663e+00,1.384720956598771480e+00,1.365175968084856306e+00,1.347840603766404799e+00,1.366263497111013914e+00,1.390341004381508982e+00,1.360510380865010305e+00,1.395229897161699428e+00,1.380251062975265341e+00,1.326189360461645039e+00,1.343056980000692180e+00,1.364593835524115617e+00,1.328553100175045021e+00,1.400058147644246631e+00,1.350638199568540809e+00,1.370504619200238583e+00,1.415938433211471725e+00,1.374652867687448543e+00,1.374479068074095700e+00,1.386096870658181324e+00,1.364422753830026203e+00,1.320721489507533208e+00,1.341424509757719541e+00,1.385795535577289739e+00,1.324081594053688082e+00,1.334858800971136628e+00,1.341393563787901977e+00,1.317765120455828498e+00,1.353053882343301595e+00,1.346643630554233306e+00,1.350994709239816016e+00,1.333534215730402428e+00,1.388349733341256886e+00,1.402004495402288997e+00,1.356040829051854635e+00,1.387743822183479248e+00
5.248074602497722663e+04,1.313992034105385898e+00,1.352497370991276204e+00,1.369953592679723053e+00,1.319087793259423602e+00,1.320135402853270801e+00,1.357539356675095954e+00,1.426445418890905481e+00,1.382792916927574334e+00,1.387161366645610627e+00,1.357603216741489760e+00,1.324992431493546619e+00,1.386244353618084846e+00,1.320679427998144195e+00,1.416279402184222880e+00,1.395497226463442431e+00,1.370710440564334665e+00,1.360532672910816476e+00,1.336418406343138354e+00,1.323545104220180235e+00,1.357928515596830588e+00,1.372279141150971826e+00,1.395618546303269536e+00,1.371205650397691933e+00,1.340886347806415024e+00,1.369161091588592338e+00,1.375156176879527070e+00,1.356005558209746997e+00,1.356018892006437770e+00,1.370242198889047414e+00,1.393406556381898254e+00,1.418687356307851255e+00,1.350212214042091796e+00,1.358704686316098975e+00,1.374628840865054880e+00,1.341492745887708837e+00,1.306068091353531191e+00,1.325327977751594943e+00,1.382651611797713453e+00,1.329337006404791355e+00,1.323398770796483381e+00,1.335753226106608960e+00,1.333061634687871200e+00,1.362574339868483309e+00,1.355095023922098019e+00,1.374940750953667301e+00,1.314595345095910028e+00,1.398530102690160204e+00,1.406716199971406622e+00,1.394162170012074986e+00,1.391407100525525964e+00
5.495408738576248288e+04,1.307203792877463133e+00,1.362890001135050211e+00,1.370652971237792617e+00,1.325870978601469297e+00,1.321367956328203919e+00,1.373524002118483356e+00,1.444115284858618953e+00,1.416698861111590046e+00,1.371526425224146584e+00,1.335901316705318864e+00,1.304443254360029059e+00,1.400208871507959696e+00,1.301521099470269727e+00,1.410706249894976061e+00,1.447740374931982821e+00,1.358629240161235652e+00,1.387983888624348072e+00,1.385954472721165232e+00,1.361112523982822786e+00,1.361455253118843745e+00,1.400971139191106607e+00,1.396022913858999459e+00,1.397380711234256889e+00,1.335188197386903974e+00,1.385276256075042234e+00,1.382626560144034400e+00,1.355261180763864814e+00,1.374376542151864777e+00,1.368119442013880693e+00,1.382640038953374395e+00,1.417724329870996502e+00,1.379081263578929795e+00,1.337298745640484565e+00,1.388368979389443814e+00,1.365079405016005776e+00,1.320075700974348676e+00,1.329946965633052036e+00,1.391745457344809589e+00,1.333814305850491211e+00,1.343955357509047932e+00,1.344276896464915438e+00,1.334234067219081554e+00,1.346948500294692819e+00,1.357506898448395338e+00,1.378926344081591981e+00,1.332485188137099597e+00,1.398312992563863544e+00,1.417193763984107679e+00,1.383925787824068276e+00,1.393009674866301895e+00
5.754399373371566617e+04,1.340043179483467739e+00,1.372539892068233680e+00,1.349762748159753611e+00,1.360874725423505183e+00,1.317486037742979788e+00,1.352533981637358496e+00,1.428056193964673426e+00,1.398278453145570310e+00,1.412913032315067152e+00,1.350375950188259289e+00,1.331237276203302011e+00,1.411165800839491169e+00,1.334945213218629023e+00,1.430192487895749931e+00,1.433104707459477378e+00,1.346234322679588091e+00,1.365130806973692490e+00,1.372277998093281770e+00,1.349903093867453663e+00,1.377528768632599210e+00,1.411078168345449413e+00,1.401995247937849687e+00,1.403206937768666895e+00,1.365961018747198663e+00,1.361720266169931914e+00,1.365981701706472595e+00,1.362955062464962008e+00,1.373121166288659545e+00,1.335562915572884091e+00,1.393478125913775623e+00,1.411759466298960319e+00,1.366667264822901462e+00,1.370610346640108501e+00,1.364227459297299605e+00,1.384455848525229182e+00,1.317762500447213769e+00,1.342549320714135241e+00,1.383300974552217566e+00,1.340313938711602093e+00,1.334909540877843748e+00,1.331784566939763659e+00,1.306678556684139902e+00,1.346795728649524237e+00,1.346375273128879391e+00,1.353874282176717125e+00,1.305457764077869287e+00,1.381400042032921993e+00,1.400499397277280123e+00,1.381939217572179857e+00,1.352039841320635816e+00
6.025595860743580852e+04,1.349220338514756312e+00,1.382845938021830090e+00,1.378094568721696112e+00,1.319234274082511371e+00,1.289391555706143722e+00,1.375259293314730735e+00,1.426063041799485509e+00,1.391010413702024273e+00,1.393247846878951757e+00,1.357965769334010142e+00,1.329618811252073263e+00,1.365874236576881007e+00,1.309411018976288421e+00,1.409206819549230882e+00,1.423747758420466969e+00,1.377932575084848565e+00,1.368413389534729019e+00,1.349545157500983805e+00,1.367333738718620406e+00,1.362229056040877628e+00,1.417308753840772928e+00,1.361462341270264664e+00,1.372099781894583259e+00,1.325394679306204582e+00,1.406374491104465552e+00,1.344973762356366009e+00,1.387660964139239228e+00,1.386728449461259061e+00,1.360151569453629916e+00,1.363419120268884344e+00,1.400712737620015691e+00,1.376650323332677672e+00,1.362555311286063109e+00,1.359226584727394549e+00,1.389798698952956046e+00,1.301375660324892269e+00,1.343483590013013540e+00,1.400540879472276456e+00,1.351841510226130305e+00,1.339377208696671540e+00,1.316014200496372633e+00,1.315703812061351119e+00,1.373751586267424774e+00,1.381321351814629006e+00,1.380776745932087435e+00,1.315345524239653008e+00,1.414139712963019990e+00,1.436566336873851490e+00,1.370551669532997785e+00,1.387943471009787100e+00
6.309573444801929872e+04,1.339988598569668454e+00,1.350506122963798239e+00,1.356294625081722716e+00,1.329562012931120529e+00,1.342844688457942359e+00,1.347574945301156735e+00,1.442236560481622298e+00,1.362887728164928980e+00,1.382330187567434088e+00,1.322983484345926719e+00,1.320207970095984784e+00,1.380593088974271909e+00,1.352755853781242301e+00,1.418937701974977594e+00,1.418437703717591702e+00,1.346589662673342458e+00,1.373703038182011893e+00,1.358607592915229478e+00,1.365318729751305638e+00,1.364209837735939956e+00,1.410454512310312714e+00,1.343806578391420592e+00,1.379861178095947993e+00,1.331686514404703425e+00,1.391246984340019477e+00,1.366360357453644037e+00,1.351212081099507856e+00,1.386466627608156754e+00,1.366838059561789498e+00,1.377186681896941822e+00,1.420158718012513033e+00,1.361509932554397340e+00,1.366624473165848341e+00,1.361295381592007692e+00,1.390940335845815889e+00,1.292233689204275837e+00,1.369565773378099927e+00,1.389550005682581579e+00,1.348673618597966861e+00,1.328881368948687802e+00,1.329867621408455935e+00,1.331434122684628019e+00,1.360598724990622621e+00,1.369357036618707779e+00,1.384370585654313368e+00,1.307058680842821952e+00,1.386354433751832094e+00,1.398443759523404939e+00,1.382007201005403418e+00,1.378726134164889761e+00
6.606934480075964530e+04,1.327403325858586225e+00,1.356263580078419517e+00,1.379615515741996035e+00,1.317437622112542783e+00,1.319636626971592896e+00,1.372570149062184885e+00,1.452871994577621617e+00,1.391416743553103741e+00,1.403903703905334588e+00,1.368195109933579179e+00,1.316672272051537140e+00,1.399366794774115963e+00,1.324405804167740452e+00,1.437293392964961836e+00,1.397634634657930475e+00,1.352698867210177402e+00,1.362010008695654584e+00,1.336968619425238813e+00,1.385201791784784753e+00,1.364253196302808169e+00,1.408397637853594730e+00,1.442012993921912845e+00,1.381151826215048839e+00,1.341884943743476333e+00,1.359287250040964512e+00,1.373493830271273142e+00,1.363116081949387715e+00,1.375948477405027681e+00,1.355637250404436500e+00,1.401379499857658750e+00,1.402422202686355979e+00,1.375200140665595150e+00,1.401732661844095285e+00,1.366252546870151185e+00,1.389881397690269749e+00,1.290622846734028828e+00,1.346833748401994102e+00,1.394215621602021615e+00,1.337522732628343203e+00,1.336330430393277480e+00,1.340050681491848694e+00,1.333360912131174025e+00,1.368951484409765218e+00,1.398731458392493909e+00,1.365850609766976476e+00,1.323701489610414450e+00,1.412257204954069589e+00,1.428206446880540659e+00,1.383321681179850104e+00,1.388292584481886083e+00
6.918309709189362184e+04,1.350453567528210552e+00,1.370369967776625009e+00,1.373940394017562960e+00,1.333487304351077318e+00,1.319895254143122587e+00,1.353164467027637263e+00,1.425320278432531396e+00,1.403328550084962600e+00,1.412181775075008083e+00,1.335241079343213677e+00,1.357823147548614218e+00,1.386208463665252744e+00,1.346279557649912695e+00,1.398228363229568671e+00,1.431499397616381675e+00,1.352764847548616700e+00,1.388999577285172426e+00,1.351218553539663025e+00,1.355329417840234418e+00,1.382755571582882981e+00,1.423246707031085245e+00,1.383368280825903351e+00,1.396943698914351550e+00,1.332913641676868099e+00,1.350079768515695777e+00,1.353423808941945694e+00,1.368136332747902584e+00,1.348679332809794351e+00,1.375175584593992806e+00,1.405208944476962207e+00,1.438829205045664361e+00,1.385235404531728776e+00,1.422269087788382569e+00,1.395636589881376732e+00,1.376042987908567161e+00,1.300625019494701329e+00,1.366325786595627312e+00,1.396392609257945505e+00,1.361743001821029031e+00,1.334431501470575432e+00,1.329502111775786144e+00,1.358193185159851879e+00,1.372378961289972832e+00,1.350903401193545461e+00,1.366268202714082225e+00,1.338276204993636753e+00,1.399147177685128529e+00,1.436666287260084163e+00,1.385893522105337450e+00,1.381824412981281336e+00
7.244359600749905803e+04,1.367559112877914540e+00,1.387054558684642558e+00,1.384648293235705818e+00,1.341321311155281526e+00,1.325338113152618957e+00,1.369324459883429990e+00,1.418353416574412051e+00,1.414812396620357404e+00,1.399942455567415589e+00,1.350576852454130616e+00,1.309158989450287081e+00,1.417768572706252339e+00,1.341362058424136805e+00,1.432285174339356315e+00,1.397527261500059348e+00,1.367679130309499058e+00,1.400370835398802249e+00,1.356263606216968176e+00,1.352235736708636393e+00,1.391398841626859673e+00,1.392735547833706011e+00,1.417430940741851275e+00,1.388838249685214521e+00,1.322657653250074228e+00,1.406497430662996262e+00,1.360929797706740940e+00,1.373080313958338738e+00,1.351158590798300363e+00,1.361268984982213492e+00,1.432261430575611172e+00,1.429861495437959151e+00,1.390038075834375997e+00,1.390407322123407452e+00,1.377403674235210262e+00,1.348399792622926308e+00,1.332338609500947513e+00,1.343619973373326504e+00,1.391434850730804529e+00,1.341077046913430326e+00,1.331825839621072705e+00,1.358406197677673566e+00,1.331286338872838426e+00,1.355951040882197534e+00,1.353981672886243492e+00,1.365259830972677113e+00,1.319491577354052536e+00,1.385532009043037860e+00,1.394270644006722515e+00,1.393292928675552211e+00,1.407573728475372654e+00
7.585775750291836448e+04,1.335317971914034230e+00,1.352988601636262889e+00,1.379507345235951421e+00,1.360155636135107926e+00,1.298467513226278180e+00,1.367667562397520298e+00,1.431676838984551114e+00,1.404277030762478784e+00,1.395266247511008251e+00,1.342799277268232450e+00,1.325164004725423839e+00,1.390553263751854285e+00,1.341472438833654079e+00,1.434425971285638646e+00,1.414834676615970732e+00,1.370397023320118368e+00,1.370908273740977901e+00,1.357599915127186918e+00,1.345347518443091861e+00,1.368550122508588096e+00,1.402258783026394395e+00,1.407404572975312407e+00,1.391844449913349768e+00,1.324470319516177552e+00,1.408280194475470148e+00,1.365143667968876429e+00,1.360793587396053494e+00,1.397449472788042879e+00,1.355054574451583616e+00,1.406400867878604188e+00,1.410018004403316816e+00,1.364027999401671742e+00,1.375398098289696058e+00,1.373810642752048672e+00,1.397965830219598971e+00,1.316391092705888832e+00,1.337095622211473156e+00,1.379190507613877736e+00,1.351458057668392554e+00,1.331895154338650356e+00,1.323627551481287634e+00,1.362892525279955969e+00,1.376488503131711338e+00,1.390953624314115400e+00,1.377428954241406212e+00,1.321093576206476605e+00,1.390010007771106171e+00,1.401596875541675224e+00,1.359266529325083628e+00,1.389649782464541294e+00
7.943282347242820833e+04,1.350725982402189107e+00,1.390034791896910926e+00,1.372876313860108999e+00,1.326967275572939586e+00,1.330314193555256486e+00,1.381871298924406188e+00,1.431453878319542738e+00,1.357103918360228034e+00,1.380134353907300993e+00,1.324050519284297511e+00,1.315119718114794889e+00,1.393533891492374943e+00,1.310581680343400723e+00,1.420098786148658476e+00,1.398713543834786854e+00,1.356000857165292839e+00,1.390230326316541865e+00,1.350677658505077705e+00,1.381717556222282539e+00,1.378393702306583313e+00,1.407509301281722358e+00,1.406365591991619368e+00,1.373553292717184071e+00,1.341572591467312892e+00,1.364637373961160138e+00,1.357630581005492498e+00,1.376299535117188499e+00,1.409908692824312970e+00,1.353033738478119474e+00,1.404136159954237906e+00,1.444049888824893602e+00,1.396904229018443022e+00,1.365107687280229687e+00,1.371131517499273089e+00,1.377822228009912608e+00,1.300755695749499452e+00,1.366092701474430848e+00,1.405622874436744496e+00,1.354235864774904874e+00,1.356017720694652429e+00,1.332407625183266164e+00,1.333139233134338353e+00,1.372355998322579707e+00,1.372789624662635211e+00,1.384758667157653500e+00,1.320979241389345749e+00,1.382265507615841882e+00,1.401757586760938201e+00,1.380013263331977935e+00,1.399393782269279463e+00
8.317637711026708712e+04,1.323396131952796928e+00,1.368369689693198499e+00,1.336558228764476386e+00,1.324904112608663365e+00,1.341560313037386321e+00,1.363265502689670949e+00,1.411022387833007929e+00,1.390334792991406943e+00,1.388881988000742140e+00,1.343266619743486823e+00,1.366439512310513082e+00,1.417992022623245640e+00,1.342457175067311326e+00,1.406738288049712571e+00,1.413487135879374135e+00,1.351047269560194275e+00,1.372086807684263388e+00,1.326935921957115960e+00,1.367324882850492029e+00,1.381105307092384216e+00,1.445199847981020858e+00,1.366480338472263023e+00,1.400397138678737052e+00,1.330365218076594358e+00,1.391218433089441486e+00,1.362347283110208362e+00,1.341046989412563395e+00,1.413677559148145857e+00,1.361598644688266413e+00,1.397106348428553302e+00,1.409544053779413719e+00,1.406305352006192555e+00,1.385471705330862724e+00,1.369350019622426640e+00,1.393634256191830012e+00,1.316130621770687847e+00,1.378295980934101106e+00,1.399573704776776006e+00,1.349912285706541093e+00,1.322427033718775791e+00,1.309406962690747633e+00,1.326508669056608136e+00,1.395084501586577375e+00,1.400722700373238760e+00,1.355894486787295516e+00,1.309741314691885261e+00,1.389517300984884240e+00,1.430389248003453906e+00,1.372313932891559674e+00,1.384348352204759935e+00
8.709635899560814141e+04,1.375508451861152448e+00,1.374658659897679547e+00,1.373051184935017988e+00,1.329275753057737264e+00,1.304172034761109211e+00,1.360705088291974896e+00,1.419839481577514384e+00,1.370481042301871177e+00,1.379609473458425217e+00,1.345947480420530917e+00,1.335188851173648272e+00,1.402044061715641776e+00,1.341447660171645850e+00,1.418732450618409802e+00,1.405978015251820201e+00,1.348885987284766497e+00,1.397138045320746258e+00,1.346335068628194298e+00,1.325011202814739386e+00,1.357833031323691486e+00,1.404336302717229090e+00,1.410778697517163005e+00,1.356388440914630733e+00,1.322478728254999680e+00,1.376292330690449095e+00,1.347969360469889466e+00,1.334698347363244553e+00,1.363521933288003307e+00,1.366661639539229256e+00,1.391249603793218270e+00,1.414666965800659204e+00,1.397911986562791364e+00,1.366632842489071242e+00,1.386730769554328280e+00,1.389605169253064210e+00,1.295887358640306353e+00,1.328260144747581695e+00,1.389740076190813634e+00,1.383102828635552672e+00,1.345006473348912213e+00,1.333683602495559395e+00,1.321453712590287877e+00,1.372281159378136106e+00,1.364226196119858958e+00,1.367223991062946453e+00,1.320203855966402884e+00,1.388848602619394690e+00,1.423277893040860054e+00,1.400739376358090871e+00,1.394466429803453034e+00
9.120108393559097021e+04,1.350313229904222423e+00,1.371724513543462809e+00,1.366889549974001250e+00,1.329510278157587821e+00,1.319948227553221720e+00,1.379536500732709392e+00,1.443166861596332673e+00,1.382397190786428531e+00,1.412068713241395823e+00,1.356809077113526829e+00,1.332614564876121399e+00,1.403474858961395455e+00,1.330412122064922764e+00,1.411988261103833464e+00,1.427610556062476777e+00,1.329447727818209524e+00,1.387557476149080538e+00,1.346755671342992677e+00,1.385605215783064947e+00,1.384197753961294630e+00,1.419042910262415358e+00,1.405784049316567419e+00,1.366838887222883825e+00,1.340744048232714425e+00,1.368104563018840869e+00,1.372585401059486454e+00,1.357703694476197764e+00,1.363117461312510770e+00,1.328124762575302320e+00,1.374200692818698721e+00,1.413104504125286098e+00,1.376363009035164398e+00,1.368685262695533922e+00,1.406812548859906142e+00,1.390447672271093005e+00,1.292839664319290982e+00,1.340227594415980272e+00,1.396029089205459428e+00,1.327879060863959015e+00,1.351046922099091940e+00,1.321740218198629746e+00,1.357132692912075278e+00,1.332601413672100277e+00,1.371788910208271872e+00,1.382941663523919784e+00,1.325992426359642540e+00,1.362553716778080570e+00,1.415809097859617394e+00,1.406671096131935084e+00,1.360147115770601323e+00
9.549925860214368731e+04,1.343462939175905868e+00,1.348187226164206720e+00,1.378593373791599852e+00,1.348865237658598559e+00,1.335553880063710785e+00,1.394652868089641062e+00,1.442530177186389206e+00,1.379068985649646972e+00,1.397296581158658402e+00,1.341518155750155650e+00,1.345683637415332257e+00,1.401319571000337882e+00,1.330841170050267364e+00,1.437938961774030799e+00,1.417843339178107342e+00,1.364332189971947384e+00,1.400650354322904523e+00,1.354094102202102246e+00,1.346821149836362697e+00,1.394911697472040357e+00,1.378200378220747035e+00,1.409922357187742170e+00,1.388445509511166742e+00,1.349790361548170337e+00,1.391082966394903808e+00,1.375842629951114615e+00,1.323069197451067991e+00,1.357770138198902687e+00,1.365946572976778794e+00,1.365716871744931282e+00,1.379800561629760836e+00,1.388427808676187647e+00,1.371888883971232875e+00,1.420959669005150694e+00,1.375165513287283092e+00,1.309987720908597941e+00,1.371736383906642542e+00,1.394695870702652218e+00,1.360230587969603278e+00,1.370718149721813273e+00,1.342974565316766178e+00,1.335899509179924394e+00,1.369255056725057651e+00,1.376473240237007234e+00,1.376931979601198286e+00,1.314793570251057364e+00,1.386381824836863785e+00,1.404557727157360825e+00,1.425119239000261384e+00,1.402295700842326465e+00
1.000000000000000000e+05,1.367604146071653259e+00,1.388114028638501196e+00,1.347680000982183657e+00,1.358971453376183858e+00,1.311377763434179222e+00,1.341141941598021914e+00,1.432297568813104105e+00,1.421797703024874959e+00,1.393273317464569283e+00,1.344134943761299938e+00,1.338938581882528345e+00,1.408798280950507520e+00,1.343270505556503291e+00,1.437652698178957467e+00,1.398944405842102778e+00,1.341487384485232193e+00,1.385903690723644832e+00,1.376059574349067560e+00,1.333113638357268593e+00,1.361881192564603937e+00,1.411159996500661373e+00,1.414640934903662828e+00,1.372535689287418759e+00,1.328831539101397397e+00,1.361388170750302162e+00,1.368598829433357977e+00,1.368400017222611842e+00,1.400121964672621289e+00,1.349957581054024525e+00,1.376037597373183097e+00,1.410664069817217037e+00,1.368630421357309057e+00,1.416393331239079512e+00,1.393994531729777941e+00,1.358542651083937791e+00,1.297359925250389567e+00,1.376089415741949651e+00,1.380668382003866990e+00,1.354949012072527381e+00,1.356598579086510492e+00,1.334374968112326476e+00,1.315891528404496968e+00,1.354017374259422812e+00,1.382782961237481123e+00,1.377739184306224551e+00,1.329285547154728020e+00,1.411469635307734727e+00,1.430011318865706427e+00,1.390050563139921813e+00,1.421134053817080689e+00
1.047128548050898535e+05,1.381330012562139054e+00,1.404569990442983807e+00,1.377922783264635020e+00,1.341805854224498828e+00,1.320393734954211418e+00,1.357058183553610631e+00,1.443532112587902816e+00,1.410136918214216273e+00,1.400175011847934803e+00,1.327581497611201256e+00,1.338920834507900226e+00,1.393768290615808869e+00,1.347811818891364588e+00,1.435387050944734177e+00,1.423393870348581114e+00,1.378988439968163338e+00,1.401186894450420661e+00,1.372860553452581955e+00,1.346490059059656019e+00,1.410895205294776300e+00,1.418146042254886385e+00,1.431118859814311417e+00,1.387297512235685648e+00,1.337160829307639576e+00,1.391848654783586436e+00,1.378183543164934743e+00,1.353901240393055039e+00,1.401986750181520636e+00,1.339143864994913891e+00,1.402058268711016131e+00,1.422194604886708458e+00,1.378565833247054950e+00,1.375053009614635835e+00,1.398928202205522275e+00,1.375781709302188682e+00,1.307898190878502120e+00,1.320017611495179377e+00,1.395466502279428145e+00,1.353929319790603714e+00,1.354299493877693772e+00,1.307992999094880870e+00,1.336792419106722418e+00,1.372983046193448242e+00,1.371054837491595624e+00,1.355974049251337243e+00,1.303264052723683841e+00,1.398005770627149369e+00,1.440463290267292251e+00,1.385024658371348361e+00,1.399878435556796807e+00
1.096478196143185050e+05,1.332020373991030571e+00,1.391933702356763281e+00,1.377254798571086569e+00,1.322588307023779830e+00,1.341336338778159609e+00,1.394179146739516817e+00,1.437921647884869758e+00,1.416461029732827059e+00,1.375667373303300911e+00,1.352465359490533814e+00,1.345707103576882169e+00,1.385243407762933643e+00,1.337436790233311079e+00,1.428364084730989081e+00,1.441228005107320964e+00,1.365965784196323307e+00,1.397164570787293503e+00,1.356325221616180965e+00,1.372798994980822362e+00,1.391295277268709718e+00,1.392525028080944693e+00,1.406506310979645180e+00,1.347322921075871038e+00,1.341905037141727819e+00,1.381063955401100829e+00,1.391264811399805179e+00,1.352918543631274506e+00,1.380919950803351171e+00,1.331793493681463270e+00,1.377100452037924194e+00,1.401999144889722215e+00,1.396456685229196859e+00,1.371224610997275661e+00,1.393876130078890885e+00,1.404082023303798499e+00,1.318923272495008847e+00,1.354611236055073498e+00,1.406863257363450748e+00,1.353507134027117642e+00,1.347701575625665393e+00,1.342504671723614429e+00,1.323837830353485012e+00,1.353443176101068124e+00,1.378369357953562968e+00,1.375998703170045356e+00,1.328570742770550206e+00,1.409104150962305013e+00,1.437430396167308944e+00,1.364469764186561074e+00,1.389262581907153793e+00
1.148153621496881678e+05,1.342138701146313284e+00,1.355334985179873719e+00,1.375811998093227517e+00,1.333885426948472341e+00,1.318279149915747128e+00,1.349333113135761542e+00,1.423976224723958461e+00,1.386769322347087163e+00,1.418924389583511747e+00,1.365503337383164872e+00,1.334322736851414781e+00,1.417147539405594570e+00,1.336264658480240453e+00,1.463752538289131433e+00,1.391058833726569022e+00,1.354316861600030286e+00,1.363358912041301885e+00,1.391766297819151843e+00,1.359335132720380868e+00,1.362395895241783617e+00,1.409336385959915505e+00,1.384557556248123378e+00,1.402019620718917059e+00,1.349529795330483894e+00,1.386685029003769332e+00,1.367911514950756580e+00,1.356826042817712352e+00,1.370601759164820743e+00,1.339213717004228643e+00,1.371516716817053450e+00,1.431513728522401330e+00,1.383304070164427912e+00,1.367781847436897236e+00,1.390763451013370178e+00,1.381053188360216399e+00,1.314773360895061360e+00,1.359237934434444739e+00,1.387948981337381316e+00,1.340011882133394172e+00,1.343862965886824190e+00,1.348323635318785296e+00,1.360566686193932062e+00,1.360536689665653887e+00,1.367860177300215918e+00,1.338560935153424447e+00,1.341407020936818517e+00,1.411516463643112562e+00,1.414240236471876466e+00,1.382672811125510437e+00,1.399182793785697543e+00
1.202264434617413062e+05,1.360107969853487253e+00,1.363464920921034329e+00,1.380278516130715838e+00,1.342143894799641357e+00,1.307482570375590791e+00,1.348232786231039704e+00,1.417756259781623562e+00,1.404651009389412231e+00,1.392381869369123670e+00,1.336820345921982511e+00,1.325627393940518317e+00,1.421875263713768156e+00,1.310648871860137010e+00,1.453353753137003990e+00,1.430130083004220953e+00,1.359404364074586757e+00,1.424117993076041921e+00,1.395880209535383498e+00,1.340338630357285954e+00,1.367103826090450225e+00,1.414697194485572851e+00,1.391544718954548454e+00,1.378755555535056798e+00,1.329300216796930778e+00,1.363558275309269208e+00,1.357409048402324458e+00,1.313231450019667124e+00,1.403017901937920975e+00,1.366540671156877718e+00,1.397405716727641911e+00,1.403881273471868418e+00,1.387952698787739525e+00,1.382175940056614927e+00,1.399219835121934485e+00,1.379229855708272723e+00,1.314353053721834641e+00,1.359162596002960299e+00,1.402448097499531032e+00,1.348563076942714156e+00,1.351017499547146006e+00,1.340287460905912109e+00,1.313552236074675639e+00,1.383573269045315302e+00,1.369115319338587433e+00,1.369808301077740209e+00,1.335580643875573514e+00,1.412673623675869683e+00,1.414749074164172615e+00,1.403096218508676829e+00,1.385441232234783993e+00
1.258925411794166139e+05,1.383951755705563613e+00,1.395391286198651937e+00,1.366837363442868769e+00,1.319335957248289670e+00,1.336416211558764111e+00,1.381088347162803709e+00,1.441965617049810744e+00,1.386926898233383554e+00,1.398593993731091167e+00,1.315439860735137412e+00,1.339905393063747008e+00,1.392001138415993156e+00,1.335412100756753873e+00,1.418995124074885483e+00,1.399677794109759121e+00,1.379190554841956962e+00,1.394570779398071503e+00,1.395943655346048029e+00,1.377528935426032719e+00,1.341634851303377562e+00,1.438632430096901560e+00,1.419020618286402469e+00,1.390636207965808779e+00,1.323113668869977610e+00,1.384573051710085378e+00,1.365557969277333195e+00,1.340893224685210328e+00,1.351092854724580183e+00,1.360206876179667068e+00,1.406944841571752480e+00,1.433756719760256315e+00,1.374308971962999504e+00,1.398877806871564822e+00,1.392846419748624331e+00,1.364477851923072249e+00,1.313250574615588251e+00,1.341435424277983568e+00,1.393021898106699963e+00,1.326704049443876432e+00,1.351598313755175473e+00,1.325889642475909902e+00,1.333439385500939878e+00,1.361635280859959662e+00,1.378842027992650765e+00,1.379707375536878056e+00,1.316111778450282044e+00,1.375849616345342197e+00,1.402041413174548001e+00,1.380099763040185668e+00,1.398554411316416335e+00
1.318256738556407508e+05,1.381746304353366428e+00,1.376176869549066373e+00,1.380746112056707053e+00,1.344092532600179135e+00,1.301497257048435108e+00,1.378688797848294012e+00,1.443559706234534001e+00,1.367624292298916577e+00,1.408527593307121739e+00,1.363793833406609757e+00,1.323840737338739526e+00,1.403330776989973439e+00,1.336839733365218663e+00,1.417342266364788550e+00,1.428633853229563933e+00,1.358925239818619346e+00,1.440511399996106556e+00,1.377189428845518648e+00,1.341733113971329772e+00,1.399476900496643639e+00,1.406031751329156032e+00,1.411390394753231803e+00,1.412008250989325031e+00,1.358965375821783228e+00,1.381801251965349309e+00,1.380250534821281239e+00,1.349798292845078684e+00,1.350651536439380740e+00,1.361335892189893926e+00,1.415929238874369389e+00,1.406223393447486147e+00,1.391477890987046662e+00,1.399948518241474815e+00,1.365863843291174273e+00,1.389310453822786284e+00,1.319694980850464994e+00,1.357106347012905667e+00,1.377387663787742023e+00,1.354314440962390398e+00,1.372744776325970584e+00,1.361195724978414567e+00,1.328026579318401623e+00,1.387841403808243390e+00,1.367224932641023516e+00,1.392008548090866826e+00,1.335842859050584641e+00,1.387334408099510252e+00,1.404299178141722004e+00,1.387980581280931824e+00,1.388607735714435076e+00
1.380384264602883777e+05,1.325300470369320305e+00,1.403276459153216082e+00,1.377710546842270567e+00,1.352619971735574911e+00,1.341249089015881912e+00,1.398627230112548858e+00,1.411288172326006451e+00,1.396798848166627138e+00,1.385165372093674296e+00,1.348927049176411153e+00,1.357435816462806422e+00,1.385430330468252258e+00,1.319550224840617680e+00,1.430869838838079611e+00,1.398687619049215902e+00,1.344179011348707764e+00,1.376700988362210776e+00,1.370914170949290245e+00,1.367600656419534877e+00,1.375437901456673773e+00,1.385198863816608172e+00,1.377852306318053444e+00,1.381610688605312554e+00,1.318351296319911103e+00,1.384453206450540819e+00,1.355287405373745591e+00,1.349296531496640084e+00,1.383377060778218981e+00,1.366549161976958526e+00,1.376482381270365263e+00,1.415586473525757061e+00,1.367236553634193053e+00,1.370925818050957146e+00,1.393193840795419414e+00,1.385535835721055209e+00,1.301710781306889775e+00,1.330158289185832565e+00,1.407137020138723438e+00,1.369727222612076689e+00,1.367720092026180945e+00,1.343095362284070671e+00,1.313238991976501291e+00,1.361360360785218049e+00,1.373642458588631099e+00,1.392995909456255843e+00,1.337076113299467739e+00,1.382899796439132301e+00,1.388563465208183301e+00,1.418033730800200232e+00,1.389160925436933258e+00
1.445439770745928108e+05,1.355656627642823464e+00,1.349473395168781620e+00,1.390289280136732364e+00,1.332965397447049671e+00,1.318832985942882674e+00,1.377826954698406547e+00,1.438627753636364526e+00,1.374137892575742148e+00,1.392227292526492688e+00,1.370546633308459272e+00,1.328732687928158906e+00,1.369264176388046650e+00,1.359120422631719505e+00,1.434296139609460008e+00,1.403386265283904644e+00,1.344647350936404306e+00,1.380157552832836476e+00,1.371777689887577090e+00,1.354500724700996583e+00,1.389409531311950552e+00,1.434468491470914486e+00,1.397374697446174041e+00,1.388180678622641828e+00,1.346371404071322164e+00,1.377101108485896619e+00,1.354513259066470576e+00,1.371412413999586466e+00,1.362789188320210121e+00,1.370775259133026003e+00,1.399634782234580266e+00,1.444091088986762195e+00,1.360933068772688825e+00,1.382775123070764334e+00,1.403214952003223326e+00,1.378066366284655508e+00,1.277624996025634507e+00,1.358574357636846086e+00,1.407997101779428162e+00,1.329701754996214902e+00,1.352309842269808993e+00,1.333429055970548394e+00,1.348474174206983456e+00,1.374236733720794801e+00,1.407937564982206347e+00,1.379076502873180843e+00,1.343390237709792379e+00,1.418779460786005586e+00,1.415761972022936854e+00,1.416218085250270153e+00,1.394139381455133497e+00
1.513561248436207243e+05,1.357875487294010641e+00,1.367742189877903192e+00,1.378323783586974605e+00,1.321338629037008161e+00,1.327494863731717878e+00,1.358139911169562675e+00,1.430661121142529968e+00,1.406833164652876222e+00,1.387045979278830776e+00,1.340102178981081416e+00,1.344990837431655928e+00,1.391582799555309835e+00,1.334989765862714339e+00,1.426193219017980685e+00,1.429035060646166144e+00,1.339459197943161151e+00,1.401242902688651260e+00,1.368180000894356318e+00,1.363296060948454569e+00,1.412698481883799095e+00,1.385384180518625774e+00,1.415734210497521017e+00,1.353849409532941195e+00,1.348701512903495159e+00,1.391715378052996055e+00,1.360952415983183172e+00,1.330829905759001619e+00,1.383761375665922166e+00,1.356864871347061241e+00,1.384078153506646203e+00,1.411108742066588428e+00,1.382646459227064417e+00,1.394928634140354395e+00,1.378689866387235563e+00,1.383899206116861347e+00,1.310844580694621619e+00,1.332297723331099304e+00,1.376808181269579601e+00,1.333091109301937749e+00,1.351632441612550917e+00,1.319517454224415687e+00,1.342975879376849813e+00,1.362051941490711071e+00,1.380383147112050235e+00,1.378874925399095064e+00,1.316575816416044598e+00,1.389425824522906305e+00,1.433243021610985046e+00,1.381488856572168578e+00,1.400887089398139995e+00
1.584893192461114086e+05,1.360341023662104742e+00,1.378605849099253433e+00,1.379139401503965079e+00,1.365428799267394577e+00,1.345973421350052712e+00,1.399085368688286257e+00,1.439247853698359281e+00,1.395291777280085244e+00,1.380902562115898791e+00,1.356061549878325057e+00,1.339240128268844199e+00,1.368408193006713569e+00,1.336952250764648742e+00,1.450164530084230297e+00,1.433073868831717057e+00,1.379112837995960295e+00,1.395551598394861204e+00,1.361419417738716442e+00,1.347447547185605554e+00,1.415265614970283581e+00,1.398076622040489214e+00,1.372096502791603445e+00,1.383301387824419804e+00,1.335454112415273009e+00,1.405692395468587375e+00,1.360418177016865737e+00,1.353228133428812097e+00,1.390928729280586751e+00,1.372081325982852151e+00,1.379185302879978758e+00,1.415688463073048187e+00,1.363119897696633442e+00,1.381726230657639665e+00,1.394580296874610825e+00,1.383901753101296928e+00,1.310978961551293454e+00,1.368960621602797856e+00,1.377836867415777711e+00,1.373021156293158018e+00,1.357085267898631376e+00,1.345026643253183440e+00,1.329122692828008212e+00,1.370582306007666729e+00,1.405525001943329855e+00,1.392056683383843918e+00,1.306909361968814354e+00,1.386576559684397747e+00,1.427393611903544191e+00,1.386585112689181942e+00,1.384350792358838067e+00
1.659586907437559566e+05,1.346584460249750315e+00,1.387338820866061750e+00,1.377317730443933241e+00,1.320939444607759139e+00,1.309696956165521176e+00,1.381654437633908161e+00,1.438387727817062256e+00,1.371179449359269942e+00,1.405126537772085404e+00,1.321714277164180773e+00,1.354212762291677308e+00,1.431563121984891218e+00,1.374263868718877513e+00,1.437682717684366285e+00,1.423335590752595525e+00,1.365274342703224342e+00,1.356445062918269162e+00,1.378584360909786311e+00,1.364830486476113602e+00,1.398681264972003735e+00,1.415122890226884644e+00,1.401374715190480735e+00,1.409743029105301693e+00,1.350634076528724137e+00,1.382572908743438411e+00,1.349928232383669879e+00,1.353934829528345540e+00,1.384495900703951454e+00,1.372060283465344588e+00,1.407702154031704067e+00,1.451914228936236340e+00,1.375761221951896651e+00,1.371289999268044735e+00,1.389304999380587935e+00,1.371988854904183652e+00,1.313859443104962166e+00,1.387634286082915391e+00,1.412756452122482465e+00,1.349625695022503624e+00,1.368635969890213522e+00,1.351125824381985252e+00,1.350133405069056103e+00,1.368452315404597552e+00,1.381889432217041858e+00,1.391146959548912099e+00,1.335325715184030981e+00,1.392362388686066987e+00,1.418615037282815017e+00,1.387122601350573081e+00,1.381798838905049065e+00
1.737800828749376233e+05,1.373470750497685744e+00,1.352338490471330923e+00,1.370798084344307499e+00,1.329920195225860358e+00,1.326255110580121688e+00,1.389870755373318723e+00,1.430300190666676352e+00,1.403650669123119643e+00,1.369842554067941531e+00,1.341368469193469304e+00,1.336104910775592458e+00,1.405810389877908628e+00,1.314088350239169589e+00,1.442110324377146036e+00,1.390991199281389257e+00,1.356529871485616656e+00,1.407438989705710464e+00,1.368032520804642660e+00,1.329553696812537655e+00,1.403413948954610913e+00,1.385185714322509920e+00,1.371273949805198455e+00,1.413881861327091594e+00,1.375862475888001590e+00,1.375408779611345889e+00,1.405047937562363236e+00,1.331077526169126335e+00,1.395573416302989589e+00,1.351652283681292088e+00,1.397862215808543862e+00,1.442617739982807956e+00,1.402768284899026163e+00,1.401292027479499103e+00,1.378196244331876708e+00,1.399375428144955302e+00,1.303364852383379180e+00,1.336522774149755177e+00,1.397744154642013070e+00,1.348201251576956361e+00,1.336198237965442015e+00,1.330876286920921636e+00,1.326684989918606394e+00,1.350777989352232034e+00,1.371797182779473934e+00,1.336373616443701007e+00,1.354569618974165390e+00,1.415352811011466150e+00,1.421639824490990467e+00,1.433244222280181779e+00,1.402011667815078244e+00
1.819700858609982533e+05,1.307135046074219931e+00,1.384360570206696339e+00,1.389432729344141748e+00,1.318624998000411219e+00,1.338442574969655796e+00,1.359897353632307793e+00,1.406142378181196806e+00,1.390898982880836243e+00,1.384042124508664262e+00,1.340363856989335689e+00,1.347965196277320699e+00,1.423594892121018196e+00,1.355493013916492684e+00,1.469367332312097485e+00,1.430736844084661286e+00,1.383394291006619925e+00,1.403721262921028501e+00,1.362757970853881284e+00,1.334244862386647412e+00,1.382610824667974692e+00,1.416407444560506157e+00,1.387261525484129399e+00,1.395933808490868566e+00,1.319025907699042932e+00,1.372029206823187630e+00,1.376297638803633649e+00,1.357283387948744480e+00,1.393929962446599502e+00,1.354887452168583861e+00,1.380723783952804373e+00,1.417751059273031355e+00,1.401809825028820899e+00,1.398317425205221287e+00,1.379836513742117354e+00,1.394706265541062917e+00,1.286514770844113809e+00,1.362108104702283162e+00,1.382834635625051600e+00,1.348441134726182211e+00,1.348806006380673272e+00,1.357720845537430776e+00,1.332941468327462520e+00,1.394892077938879593e+00,1.382979935258050075e+00,1.369276556947919721e+00,1.317563592083848878e+00,1.372500859419779395e+00,1.425236743117115124e+00,1.391510682312227187e+00,1.391793411997523267e+00
1.905460717963248317e+05,1.379500374160644194e+00,1.353834891323949741e+00,1.370071581379607384e+00,1.336376506297754174e+00,1.337838626019823174e+00,1.351350408310450391e+00,1.456393592200726950e+00,1.384796115353667867e+00,1.404583302742153927e+00,1.354979694139526902e+00,1.347070492620152216e+00,1.414465585224592203e+00,1.370883217315875591e+00,1.440351097224418009e+00,1.458813927094126939e+00,1.377706578678376648e+00,1.385770535995737296e+00,1.378066352547196560e+00,1.366907613216893802e+00,1.398849141468355262e+00,1.437632386943395568e+00,1.371996477290010619e+00,1.416945015174249312e+00,1.353017744258367072e+00,1.373982384861001993e+00,1.347868100327675123e+00,1.363430145679301209e+00,1.340808293607513191e+00,1.385783604532246471e+00,1.374387392362719673e+00,1.408714984959954064e+00,1.367087886099654037e+00,1.420938571200025091e+00,1.392593697659791241e+00,1.376132523936572261e+00,1.314510472972250321e+00,1.329890682715908268e+00,1.391295949851179437e+00,1.341652259350527565e+00,1.365897880104451012e+00,1.319490476338728291e+00,1.331160556295801767e+00,1.381357176597190151e+00,1.388058386494481766e+00,1.390784779508862146e+00,1.330369390735042234e+00,1.392511346565050268e+00,1.408266231267185642e+00,1.398339307330058512e+00,1.381027827868487323e+00
1.995262314968878927e+05,1.343417727052803823e+00,1.361632549701461636e+00,1.383051033907077398e+00,1.345197973807768399e+00,1.325130199527742247e+00,1.397414207196953306e+00,1.411054738669720976e+00,1.416889950864561820e+00,1.399655693040918303e+00,1.336198028471163646e+00,1.347094149167049171e+00,1.430492322973460073e+00,1.360070731630025342e+00,1.421805512475059707e+00,1.409373872181242549e+00,1.368185481557108174e+00,1.410253433477355545e+00,1.366176587026929568e+00,1.373351719008409244e+00,1.383310169171652726e+00,1.395892104870909201e+00,1.402480574051623297e+00,1.360174180343112660e+00,1.338932685695851665e+00,1.372026136442628719e+00,1.355472619184879601e+00,1.339626265552820827e+00,1.358946323487268071e+00,1.380166536999411608e+00,1.354109567046668072e+00,1.429072714976509006e+00,1.376883125788839868e+00,1.390585497658924030e+00,1.408987979970319993e+00,1.373868323961578763e+00,1.303438697035916194e+00,1.342617952367426648e+00,1.415907937422611784e+00,1.359617366692109863e+00,1.366641620028729243e+00,1.335484119325238250e+00,1.365365294772910465e+00,1.373606611225279606e+00,1.407617217257314257e+00,1.391191187736895429e+00,1.352018223298443234e+00,1.394269693977480795e+00,1.406733818247717371e+00,1.403000056831135378e+00,1.413710532212238746e+00
2.089296130854040966e+05,1.384819914692546394e+00,1.362661513954639858e+00,1.401607407444538378e+00,1.322581527673209134e+00,1.317464829664462433e+00,1.381555131037654149e+00,1.460618201135700955e+00,1.372439801133627846e+00,1.396274002217145371e+00,1.362245798719736722e+00,1.318795475595929245e+00,1.405408103323531721e+00,1.317890743232972728e+00,1.451945794439094772e+00,1.427303923986788181e+00,1.380953353500482317e+00,1.404350711269194640e+00,1.374942209891125700e+00,1.352871704061876290e+00,1.387650119723864206e+00,1.390600188920340097e+00,1.414387452852494009e+00,1.375453575208349877e+00,1.345104163491580573e+00,1.366973106573097452e+00,1.341846423572919500e+00,1.315884302542698059e+00,1.396650130846317284e+00,1.347520186584079793e+00,1.419845068530710908e+00,1.424337840283218970e+00,1.372766165128823879e+00,1.379575998695485195e+00,1.388874006581279907e+00,1.378471739019008435e+00,1.309168249419303320e+00,1.315158426319530616e+00,1.395199968135222734e+00,1.348336311201653759e+00,1.361430358043006938e+00,1.313265529237329421e+00,1.354911214222064730e+00,1.363715593263541637e+00,1.376557189571579798e+00,1.373853179676892466e+00,1.352634856117075124e+00,1.394862726480209147e+00,1.419670117204599347e+00,1.406235257412826956e+00,1.378842047936312820e+00
2.187761623949551722e+05,1.362994217038983713e+00,1.358561140433750314e+00,1.349045197511514083e+00,1.333574972352324250e+00,1.349947067975202586e+00,1.367626755376588177e+00,1.424974143437569118e+00,1.400546352883818457e+00,1.386107540349483358e+00,1.358713669274650204e+00,1.346743694459705099e+00,1.390388331095385954e+00,1.341164910835511037e+00,1.414904465793533239e+00,1.414988532640692132e+00,1.356458080966405744e+00,1.396802963277729459e+00,1.360638285453444452e+00,1.350139917155437796e+00,1.407867602897262316e+00,1.393567007772063882e+00,1.398809733467303751e+00,1.366012348964128487e+00,1.338289711118993086e+00,1.405544029592789679e+00,1.399276534831534802e+00,1.347446762913095064e+00,1.388433799824636328e+00,1.378906777752466395e+00,1.394595034304064951e+00,1.429627140123379103e+00,1.390843905837848782e+00,1.364752149521841762e+00,1.402598419902608251e+00,1.378042403375930647e+00,1.306016473799250344e+00,1.347911632282426497e+00,1.385747880767540074e+00,1.340428864318302660e+00,1.326430145864762267e+00,1.328997759702293280e+00,1.324804337647955021e+00,1.371083569853129180e+00,1.381572916874101997e+00,1.385389858081842451e+00,1.323463404421667988e+00,1.395274311261467837e+00,1.452853499988635333e+00,1.399766301885635666e+00,1.414181631406316919e+00
2.290867652767774707e+05,1.366415673765597472e+00,1.387596317427837400e+00,1.352693361583577669e+00,1.324478091323346929e+00,1.319241842680461296e+00,1.374642186049455317e+00,1.426235103066429533e+00,1.374290988247840239e+00,1.404834893177744126e+00,1.353007059682722169e+00,1.355912008071671782e+00,1.411556716884163842e+00,1.344483648290234923e+00,1.443833160203335853e+00,1.397879202946485044e+00,1.358831483953160335e+00,1.434968215426023042e+00,1.374321043308421864e+00,1.379402759889937879e+00,1.393534531746908334e+00,1.420001247399383937e+00,1.382237141368160449e+00,1.374309363997496369e+00,1.353042906323011829e+00,1.375293095683667088e+00,1.341789284616550892e+00,1.364447522419234726e+00,1.369087451983057369e+00,1.394899312422637427e+00,1.391324658011212190e+00,1.446730533890833836e+00,1.385684493103407577e+00,1.355924602638630905e+00,1.392292824803059270e+00,1.366729253220798412e+00,1.285322617660149103e+00,1.367985702911652890e+00,1.384451284740172206e+00,1.356689072206632707e+00,1.336457875541767537e+00,1.342656407925148843e+00,1.344498918705992807e+00,1.401270889480317861e+00,1.375067911865057502e+00,1.366420612401303414e+00,1.328427924968247353e+00,1.403462261640500808e+00,1.429743555921562548e+00,1.392500836022212640e+00,1.356088039503463349e+00
2.398832919019489782e+05,1.348592155727398545e+00,1.397555095580033546e+00,1.361836206514298153e+00,1.352902929568287282e+00,1.330014658301365671e+00,1.399806561303440944e+00,1.427565094970301596e+00,1.404544783818989950e+00,1.405361935408319107e+00,1.329541793345573542e+00,1.331692410713462893e+00,1.412355965427586346e+00,1.362920659296472881e+00,1.417566078056317957e+00,1.419032013652940627e+00,1.398923086146221406e+00,1.404937233126537288e+00,1.376803105488633605e+00,1.363468449233832480e+00,1.383789893914693758e+00,1.417018844016059820e+00,1.411384440759448022e+00,1.377718933079493446e+00,1.330414306060430318e+00,1.378233440192698556e+00,1.344520642876587679e+00,1.356754063049094405e+00,1.363572149281435664e+00,1.378222327362941702e+00,1.365799560747436248e+00,1.403933652521585973e+00,1.392254901752883134e+00,1.381734522688931932e+00,1.412113012834409265e+00,1.362070825605882884e+00,1.290191677010243732e+00,1.345148952984551505e+00,1.380846810734898789e+00,1.308672859192055116e+00,1.360109042991111794e+00,1.331817113184853962e+00,1.341888809144151429e+00,1.371282811530461609e+00,1.386761612024074664e+00,1.398389809126107108e+00,1.344111157523238731e+00,1.384116411336845820e+00,1.405420793314151595e+00,1.371087441131412676e+00,1.388200535221530973e+00
2.511886431509582035e+05,1.364857063661716330e+00,1.354347808589774660e+00,1.360646749016830803e+00,1.363492637690876919e+00,1.302444673368157169e+00,1.385293999169869616e+00,1.425822886343989016e+00,1.388300128494702523e+00,1.411391858820303158e+00,1.345522783469845551e+00,1.352534306587093837e+00,1.419588085206988648e+00,1.314304213911078989e+00,1.430412171042379610e+00,1.443954211686453659e+00,1.385809358380509559e+00,1.376778694126592040e+00,1.378018057979885969e+00,1.347851150354772543e+00,1.405957102919567658e+00,1.404823754170514638e+00,1.394891754667625383e+00,1.420668579133264942e+00,1.322295020217202577e+00,1.390896041521295201e+00,1.353467608492239238e+00,1.354737548926576718e+00,1.405253881846769470e+00,1.364025267861834756e+00,1.381931734449185045e+00,1.429332308155125020e+00,1.372178688476040298e+00,1.395966311328681764e+00,1.374026188186865616e+00,1.363476140576697304e+00,1.294226057095745119e+00,1.346640561515641821e+00,1.418290522942692311e+00,1.343710021219040707e+00,1.345614186248741406e+00,1.339694984341166739e+00,1.360970200754597403e+00,1.383365056341648858e+00,1.368429094551995906e+00,1.400040705119232287e+00,1.321767160518089623e+00,1.399259532920909210e+00,1.431818637715876141e+00,1.368585777924602231e+00,1.375261101816340981e+00
2.630267991895381710e+05,1.354286301654644031e+00,1.362035296952295971e+00,1.350286308122709444e+00,1.360788873618577366e+00,1.320323406561359603e+00,1.400802191171064193e+00,1.444924079233652403e+00,1.401568926637730472e+00,1.405121112146820339e+00,1.338408634178466450e+00,1.358492991441516473e+00,1.413576005472827246e+00,1.334473034764265709e+00,1.414638613510030174e+00,1.439057365475959083e+00,1.391328715094851676e+00,1.373925447585994553e+00,1.355369713315855096e+00,1.356579004860258397e+00,1.386914441764133699e+00,1.388608128181568091e+00,1.395777207194183411e+00,1.380482885719564123e+00,1.327800491922741077e+00,1.392413500468233423e+00,1.405621350787327417e+00,1.344704982631400592e+00,1.399726504414470885e+00,1.366467823794170755e+00,1.408565253539400430e+00,1.418107481382588242e+00,1.366772862762411833e+00,1.387853361193642110e+00,1.407422468599595966e+00,1.400060247043993344e+00,1.311457174201826614e+00,1.346773855090124039e+00,1.386959478529637080e+00,1.336528524254240402e+00,1.333585417663388339e+00,1.340546125909375830e+00,1.343165048851103993e+00,1.366534070648006916e+00,1.378050742340378276e+00,1.352003318347205552e+00,1.308140542723212008e+00,1.418629847858579263e+00,1.394187101831597886e+00,1.405858451851941471e+00,1.374510399212275136e+00
2.754228703338169144e+05,1.343794667470398885e+00,1.340661143563590896e+00,1.376416998956364157e+00,1.332968263587789304e+00,1.323556722138021335e+00,1.405086354940001669e+00,1.463324540649415306e+00,1.385711745662136618e+00,1.394577497736393390e+00,1.367543065137519553e+00,1.332924542092673192e+00,1.424347818051893588e+00,1.351526370329289461e+00,1.426463852748462102e+00,1.449380692064747622e+00,1.372336765977283823e+00,1.392533734658390809e+00,1.360438249645659292e+00,1.376516656321532084e+00,1.410379131082302617e+00,1.416660198254239944e+00,1.424255410253777221e+00,1.397526875654741652e+00,1.350837054509819612e+00,1.372576897554072639e+00,1.372307086806871412e+00,1.363108713325946075e+00,1.369373244701274084e+00,1.348406197992220390e+00,1.386373985754343119e+00,1.430593792016778831e+00,1.371422306238637256e+00,1.372864423857419691e+00,1.366106621765542206e+00,1.403894850025174001e+00,1.332037809413887608e+00,1.376345662216745813e+00,1.389232604994030229e+00,1.356296213781052362e+00,1.347444894858958575e+00,1.336242280619390765e+00,1.314469317682341432e+00,1.344252274847242967e+00,1.356540504952038928e+00,1.389087270069698121e+00,1.326979222732490804e+00,1.392839962646329699e+00,1.428544120620273139e+00,1.427585096939364862e+00,1.385258107462408406e+00
2.884031503126605530e+05,1.361552302193653974e+00,1.352279732578755000e+00,1.353906147291142226e+00,1.330782716946762534e+00,1.336289670240915051e+00,1.402326185714287687e+00,1.447825799649983480e+00,1.381949241040432819e+00,1.404161907936432030e+00,1.345735660418364787e+00,1.348505427471546669e+00,1.404854309335140661e+00,1.362199227246416511e+00,1.413883944213577548e+00,1.403631065906200126e+00,1.375914078734210788e+00,1.402918185527668227e+00,1.379077609244684588e+00,1.369141983950477703e+00,1.420030047433274989e+00,1.416832371270131841e+00,1.399334768959437758e+00,1.372248373357410678e+00,1.321446001342489351e+00,1.367829668954034572e+00,1.361187495399382552e+00,1.359438812101342986e+00,1.378249711970145786e+00,1.321849224277418688e+00,1.396876067068312022e+00,1.426931107990555336e+00,1.408376372423107759e+00,1.395986793670375148e+00,1.413983140424380114e+00,1.422264283143316543e+00,1.338668199174863460e+00,1.361837352785529864e+00,1.384567366981828362e+00,1.382898828206221564e+00,1.337020395596014488e+00,1.317048418682361222e+00,1.369433726756386527e+00,1.372056713106521109e+00,1.372770339318784005e+00,1.345596613137366893e+00,1.315822817704687120e+00,1.412454462525787546e+00,1.414784250887329176e+00,1.371170588744722529e+00,1.422768484812732215e+00
3.019951720402018982e+05,1.370532704135257074e+00,1.395515167697124692e+00,1.394827751481936051e+00,1.339668529107153061e+00,1.319403030781057140e+00,1.374842681905475095e+00,1.430161305138024197e+00,1.383438251968923449e+00,1.370916985798771082e+00,1.366370862998773417e+00,1.346724460039887994e+00,1.403771126816378167e+00,1.328575272432834353e+00,1.426914418007125596e+00,1.424690002836584313e+00,1.371449804076501078e+00,1.396535686778268559e+00,1.367376264141412223e+00,1.344743708117503322e+00,1.402165030528269352e+00,1.402848866269141181e+00,1.416032198260162689e+00,1.391795191127432885e+00,1.346040800074789434e+00,1.408674429177761311e+00,1.382527670236241013e+00,1.356224034667730338e+00,1.373356819410263441e+00,1.361002131842197649e+00,1.400369903502786117e+00,1.412173981882604235e+00,1.373085804461563919e+00,1.389040848549637719e+00,1.400601012889623576e+00,1.386444810119208393e+00,1.293173453941751427e+00,1.350993397458029266e+00,1.389091096061611186e+00,1.354097628550300136e+00,1.354174224080420430e+00,1.345764565148484193e+00,1.341557167042324528e+00,1.378238830370672741e+00,1.420862987243944220e+00,1.359079902453918631e+00,1.330296858685496408e+00,1.413385765455363208e+00,1.414458722593803008e+00,1.409327892688907680e+00,1.385043630890598898e+00
3.162277660168379080e+05,1.361367394367308137e+00,1.345825688844595192e+00,1.386732974950097619e+00,1.353806032934634196e+00,1.326739914460701941e+00,1.358207293980502994e+00,1.435221656193405027e+00,1.400837704327056565e+00,1.367840740892753315e+00,1.327883831676218929e+00,1.339084692530090104e+00,1.405517358874574185e+00,1.352782097301777675e+00,1.423707391408960854e+00,1.428986151570220464e+00,1.306773116248836297e+00,1.401714311877001684e+00,1.364715604159912221e+00,1.386274861056883134e+00,1.394237190635115864e+00,1.438831370280031940e+00,1.413528765450129843e+00,1.387188556232652692e+00,1.328445074711329665e+00,1.398517033627558748e+00,1.380226006668199279e+00,1.361697212366831167e+00,1.411354555255648124e+00,1.359757622676029065e+00,1.391672740548756337e+00,1.399216748522500442e+00,1.386720286840398053e+00,1.411500303155704072e+00,1.388995666620213010e+00,1.391870387147943866e+00,1.307699807543789783e+00,1.344207873575900658e+00,1.401863032098357831e+00,1.355304070758660995e+00,1.329733425530941204e+00,1.342590197825669573e+00,1.350241247811480694e+00,1.374890305916831812e+00,1.382989701758452261e+00,1.369495974173974728e+00,1.323590846674407295e+00,1.421468336766881002e+00,1.431049352646346140e+00,1.418097328892153675e+00,1.400436663473395571e+00
3.311311214825907955e+05,1.334903862802475416e+00,1.362906121993632480e+00,1.376654574234442929e+00,1.346404170029346314e+00,1.346676715079723419e+00,1.380468365441529066e+00,1.450258399009676680e+00,1.380735659608102628e+00,1.403491419182069766e+00,1.383324703612374362e+00,1.342604230039512458e+00,1.401330628714010151e+00,1.353849082117708491e+00,1.426859726843928478e+00,1.404574326339987245e+00,1.374554133845473203e+00,1.401201170057937651e+00,1.362435071244170848e+00,1.377518641182762460e+00,1.399911534841894678e+00,1.409075052796616934e+00,1.414651435730902129e+00,1.401577149046840054e+00,1.339079323952361067e+00,1.379371342542689227e+00,1.384815247224675083e+00,1.336485020346625419e+00,1.400379972283167129e+00,1.376596484754431859e+00,1.419439897138777384e+00,1.415027299819575202e+00,1.387476847518983814e+00,1.380675896461355912e+00,1.398742886753467696e+00,1.399195273775831527e+00,1.312333295215018625e+00,1.353587946854751811e+00,1.428653254075498369e+00,1.368643637950186953e+00,1.342329535904488003e+00,1.365038374122676368e+00,1.355771830902271935e+00,1.374726033917427426e+00,1.388121025910654005e+00,1.390870143053691832e+00,1.322871748765477751e+00,1.422952436407675103e+00,1.407486393559872706e+00,1.395032347181769383e+00,1.384220431736180590e+00
3.467368504525316530e+05,1.381456006071002385e+00,1.368873728851774274e+00,1.381400995023240208e+00,1.332980373165700616e+00,1.342356981785430392e+00,1.353219703870512713e+00,1.441142816629222390e+00,1.379934777168693172e+00,1.391365158182156669e+00,1.369887158271993810e+00,1.342969173206929101e+00,1.386649276034962242e+00,1.367641080448506186e+00,1.456011568565634740e+00,1.406804147199525623e+00,1.374869384645169834e+00,1.379470276674391815e+00,1.359336699282378547e+00,1.393523820157365867e+00,1.410839561121870700e+00,1.399023382733436627e+00,1.412720715373940727e+00,1.378503314038552752e+00,1.326857431673316379e+00,1.377692121934385616e+00,1.355562112332838742e+00,1.355789435706816981e+00,1.387569122564785484e+00,1.386703390994992180e+00,1.375961402925812260e+00,1.437683409999031880e+00,1.376052867259020207e+00,1.389647743752173037e+00,1.376873708704343446e+00,1.379562988500782517e+00,1.300497127181145407e+00,1.378725814468317878e+00,1.385543834385474238e+00,1.369743777292955489e+00,1.363403313273501061e+00,1.312613532465882749e+00,1.343751742139445371e+00,1.376486184480820274e+00,1.360413901296716022e+00,1.398192467191769817e+00,1.346900176992536613e+00,1.416085272606862677e+00,1.449794396375213346e+00,1.397203290378494112e+00,1.391263074679554235e+00
3.630780547701010364e+05,1.329707877231779412e+00,1.360519071490049914e+00,1.372291022454094289e+00,1.353068208217061308e+00,1.316322672546762718e+00,1.372778481682020546e+00,1.452704993395998789e+00,1.354907350006303579e+00,1.419682163852445944e+00,1.332669342128960377e+00,1.357931328980454211e+00,1.404673702585655048e+00,1.310272218224294516e+00,1.438176918150268380e+00,1.435217576559242092e+00,1.361550078569661482e+00,1.367704972554767862e+00,1.389853608940875951e+00,1.379432165360796825e+00,1.394567794874412403e+00,1.401014232526953007e+00,1.428632884348722820e+00,1.397970709248669285e+00,1.343241971306069482e+00,1.363754705254773825e+00,1.368863190417689335e+00,1.365014808183142581e+00,1.376737538263681948e+00,1.347789476141719511e+00,1.396691022655322634e+00,1.416320561645738829e+00,1.367607909788486342e+00,1.372921247821548674e+00,1.385312660315600519e+00,1.378579626454963236e+00,1.328297043583847037e+00,1.369944189516674182e+00,1.400623361105664433e+00,1.358633402364411547e+00,1.353503829354554044e+00,1.340798884703046534e+00,1.343221452477493250e+00,1.340344028608380533e+00,1.408934110182790356e+00,1.372857668869596370e+00,1.307586869617864300e+00,1.406906969867134372e+00,1.429211050099041591e+00,1.412877138335760563e+00,1.413852637003864432e+00
3.801893963205612381e+05,1.328591461451870126e+00,1.374641393153924307e+00,1.389952866328617365e+00,1.334388956674334770e+00,1.317018060507997745e+00,1.385608673859431761e+00,1.442930383831338537e+00,1.381375276840335120e+00,1.406141163383601844e+00,1.387150423501949392e+00,1.307584064964053994e+00,1.428022616069575923e+00,1.331095149289788004e+00,1.412942959984577973e+00,1.441768436653925400e+00,1.370569316713046382e+00,1.411635458196045079e+00,1.380608723875830668e+00,1.344877668158807937e+00,1.383950681656031190e+00,1.371074452901674956e+00,1.394109583989452839e+00,1.380799876197858378e+00,1.344793634501230795e+00,1.373908055574793119e+00,1.382684725329649034e+00,1.348887196925432130e+00,1.405048837074501566e+00,1.391802243371597747e+00,1.379989607882480707e+00,1.381869508618294828e+00,1.360155828281043311e+00,1.379626671796327253e+00,1.390304703914133411e+00,1.408624000686482525e+00,1.303510282207100079e+00,1.352271036352814537e+00,1.407212581910791238e+00,1.353961671549196444e+00,1.363123177348280368e+00,1.352915737508466387e+00,1.310896129815120936e+00,1.367676034285542075e+00,1.383485748309587926e+00,1.357750852629664440e+00,1.340964255335919342e+00,1.406630906500001998e+00,1.407528792847092314e+00,1.418816428821259912e+00,1.395205012650620358e+00
3.981071705534969224e+05,1.323436068631441920e+00,1.396973971524072766e+00,1.369478626543780608e+00,1.329121789696226630e+00,1.311995745189043827e+00,1.369332482025829911e+00,1.474303075484626024e+00,1.392471992760834443e+00,1.378331993047084758e+00,1.340421039669555725e+00,1.331390533233241635e+00,1.395336773756999049e+00,1.331516087066475507e+00,1.413348219746908274e+00,1.411481745785541531e+00,1.380496973878467148e+00,1.406558720461383860e+00,1.374431646352393788e+00,1.350182324506383535e+00,1.388265238192811557e+00,1.383196123254660570e+00,1.418113772141937901e+00,1.405242216294574353e+00,1.336443628034916342e+00,1.370190030347193444e+00,1.384926028534532394e+00,1.346784011589136076e+00,1.392537477514545596e+00,1.362648282550562806e+00,1.387718869000279964e+00,1.406107299134877753e+00,1.355721861237516812e+00,1.393423545511864203e+00,1.393035798052080665e+00,1.359907486063139936e+00,1.289542425039892359e+00,1.399728514135124557e+00,1.391061687987727113e+00,1.348427723495600139e+00,1.331647807912368364e+00,1.349474705850073342e+00,1.322314281463950802e+00,1.370654318553227169e+00,1.405260021707210871e+00,1.395316692624815280e+00,1.303335523075043856e+00,1.386335118889489904e+00,1.440146632083721290e+00,1.428707875126566273e+00,1.380635820874036357e+00
4.168693834703355096e+05,1.319228759016927821e+00,1.383128803021236530e+00,1.400838714296534393e+00,1.320872222132943641e+00,1.323794407047918398e+00,1.373390910101752294e+00,1.425174281534128617e+00,1.413719366777355102e+00,1.381292817504846893e+00,1.351975212718866004e+00,1.329526293113219904e+00,1.420735858329235990e+00,1.349591357874739384e+00,1.434589729499850197e+00,1.432857096084472426e+00,1.384453890881553573e+00,1.396522315171221829e+00,1.381103322532662991e+00,1.373125684554949100e+00,1.390776338154134484e+00,1.388981079146184516e+00,1.427631200911195997e+00,1.403441636868359765e+00,1.347181075190650779e+00,1.383501122458457910e+00,1.379598659539805983e+00,1.353898916592238377e+00,1.374477119472544473e+00,1.357764102801203077e+00,1.391871430004800958e+00,1.401874074584932073e+00,1.399289078197194947e+00,1.359277856284368369e+00,1.366175358055008449e+00,1.404772540714369633e+00,1.297310899586412214e+00,1.310655368123371689e+00,1.369353363971884674e+00,1.357481490948238667e+00,1.344261660428929028e+00,1.335666707013856813e+00,1.319606704991049151e+00,1.367901020351963037e+00,1.396470649313127144e+00,1.380618215965945250e+00,1.300272011381139903e+00,1.386446599556223847e+00,1.449668550450749382e+00,1.365074910585361234e+00,1.396633005696227281e+00
4.365158322401656187e+05,1.301015796806503033e+00,1.367626023963065318e+00,1.400841399881076921e+00,1.354889813407751831e+00,1.284493032521368372e+00,1.374327110974259192e+00,1.456190280920776736e+00,1.416450327004403764e+00,1.397169220470929840e+00,1.356405665229407420e+00,1.358646693777609604e+00,1.402744942172500675e+00,1.347902628362937838e+00,1.451055266552962353e+00,1.417635806452662628e+00,1.354011214045788503e+00,1.414005584142601357e+00,1.377510099061784121e+00,1.399989486895353297e+00,1.401503989983179821e+00,1.422298662678576298e+00,1.406766407862814150e+00,1.377723846673239771e+00,1.344164479770387999e+00,1.387416873394341055e+00,1.346520511673472864e+00,1.357669577858907406e+00,1.393233064642436458e+00,1.369637438304790455e+00,1.403636645127310345e+00,1.427794138914949107e+00,1.368379818455546237e+00,1.412720714731848348e+00,1.401215217625687348e+00,1.393878789106373084e+00,1.321514804529097420e+00,1.341418429145437852e+00,1.391034219145748319e+00,1.347768799599635692e+00,1.335815063183630746e+00,1.362510171564165429e+00,1.338314885100297946e+00,1.375275972449113704e+00,1.368364323500314894e+00,1.382232015132564218e+00,1.326694384538621652e+00,1.402291034720729357e+00,1.429202719373111607e+00,1.389970895328145550e+00,1.417801787309304951e+00
4.570881896148751839e+05,1.335482552053993688e+00,1.365425538935367999e+00,1.399870243900193989e+00,1.324675820653354874e+00,1.329061209433507473e+00,1.363245555966384526e+00,1.427613549274721283e+00,1.413124493815064220e+00,1.424651198112241612e+00,1.356869325101556889e+00,1.333848460589439844e+00,1.396220388678686808e+00,1.352287321272569232e+00,1.431436120392101330e+00,1.438573328608898860e+00,1.381241697989470829e+00,1.386996526704180166e+00,1.366298925490337712e+00,1.385973378468070560e+00,1.392121899795977225e+00,1.416881360615137142e+00,1.446812534274555917e+00,1.400215369308356772e+00,1.358454072701543947e+00,1.367422398922328197e+00,1.376202546906055035e+00,1.368801830158381749e+00,1.408950282665711873e+00,1.362283583331072689e+00,1.374503598493456824e+00,1.429437784135484391e+00,1.424800978249050942e+00,1.384916126170708139e+00,1.386981136131840708e+00,1.366476493722041496e+00,1.319552976656720666e+00,1.374142793512076688e+00,1.393429362357448742e+00,1.349979364990491870e+00,1.323461096155464478e+00,1.341636194807994009e+00,1.328235782123710962e+00,1.362038441762929208e+00,1.374897680621009588e+00,1.393606804262468524e+00,1.338262328882460883e+00,1.381680740293592669e+00,1.422357687956456784e+00,1.397855705879060828e+00,1.390579095972909185e+00
4.786300923226380255e+05,1.355081857344798468e+00,1.373465909492209036e+00,1.366926443835097427e+00,1.324395039409925312e+00,1.345178453267855234e+00,1.366330055829445334e+00,1.474248043495874239e+00,1.396398112100241784e+00,1.410548777790091579e+00,1.326840810209607202e+00,1.355578127461346760e+00,1.401709000805900329e+00,1.327987103557626947e+00,1.457069193518094163e+00,1.388964772662000691e+00,1.354159952475708417e+00,1.384015707010793905e+00,1.349325127726290763e+00,1.348029106787824949e+00,1.398942338771034688e+00,1.410129702878034852e+00,1.364049450995718171e+00,1.393174271099634653e+00,1.314817632370848255e+00,1.396184219512163649e+00,1.378886097988158976e+00,1.359501152895290943e+00,1.392171916392604736e+00,1.386218152079858212e+00,1.384243037181293934e+00,1.404296968194661321e+00,1.367974772014949547e+00,1.371543413981646919e+00,1.427717807621659007e+00,1.402975474298417513e+00,1.301497152270456148e+00,1.363566477719347247e+00,1.399951304768808358e+00,1.350907902465234178e+00,1.330167971988657216e+00,1.321328475086724907e+00,1.354924070577019357e+00,1.386806014261043440e+00,1.347299706149497123e+00,1.381890509533389544e+00,1.329351923412819048e+00,1.383367639269694305e+00,1.412032703059096672e+00,1.414122866823809055e+00,1.394964036044085143e+00
5.011872336272724788e+05,1.372597333079370818e+00,1.372648546081854271e+00,1.374470548653004665e+00,1.316512783413167131e+00,1.305735280162527268e+00,1.375303929096084454e+00,1.420123140637855830e+00,1.389119384371374721e+00,1.407614559240022434e+00,1.342824183480425093e+00,1.338704320393146130e+00,1.410120153828422263e+00,1.327145833099957262e+00,1.418047263022491178e+00,1.418358073593964042e+00,1.374443750138742537e+00,1.385632996827470098e+00,1.343389692169713490e+00,1.353651236188241791e+00,1.369782507893661849e+00,1.463445732819004030e+00,1.425528448018296146e+00,1.396258488036331791e+00,1.345910262437437277e+00,1.384338433864382267e+00,1.355349431517012482e+00,1.349139916183351939e+00,1.413323586359083395e+00,1.344762707535174240e+00,1.399265954648291732e+00,1.427236306649638520e+00,1.386682634779651480e+00,1.362097687872461993e+00,1.395439031677429886e+00,1.357680796242107357e+00,1.301572340016811991e+00,1.332294460420829108e+00,1.392864653138583764e+00,1.331728629905060357e+00,1.332474211418850807e+00,1.366734825486940919e+00,1.362389598743041441e+00,1.386020071101208062e+00,1.395348285692159518e+00,1.394643147422949481e+00,1.319355155163784765e+00,1.406715407833841525e+00,1.435488436737532458e+00,1.397193656627277347e+00,1.400078691572340217e+00
5.248074602497722954e+05,1.340849026655895671e+00,1.339509946907451177e+00,1.374310312323093308e+00,1.348782233647024542e+00,1.305849721594862345e+00,1.375507473498460920e+00,1.443033447465550179e+00,1.382490722612743195e+00,1.384789390690174926e+00,1.353306400687818156e+00,1.334997462361145359e+00,1.409045344899480856e+00,1.351188770395587380e+00,1.453567133890854901e+00,1.394423671383507868e+00,1.368426706342843024e+00,1.381115840432599384e+00,1.383367806893785579e+00,1.357729080423271339e+00,1.387500550014830747e+00,1.374185176793452534e+00,1.439584807247703768e+00,1.361690375397162756e+00,1.344565476475100718e+00,1.401957152803726014e+00,1.390514297881922934e+00,1.348367319721942570e+00,1.368756979638028781e+00,1.377648075791027438e+00,1.385942272647375351e+00,1.406352588198463982e+00,1.394510886492416946e+00,1.377120062368202946e+00,1.390341015082755094e+00,1.395578705864611413e+00,1.308591994553010007e+00,1.361476354579554515e+00,1.390834862520422543e+00,1.354998834219380388e+00,1.352008778776855324e+00,1.340333563268095274e+00,1.318772186501715016e+00,1.377285162759278370e+00,1.372703908952452645e+00,1.403175121224516708e+00,1.322465769421077963e+00,1.404582693429347273e+00,1.415496848724210777e+00,1.398121078112581017e+00,1.381940899471614692e+00
5.495408738576248288e+05,1.341231586343646143e+00,1.360976564133417943e+00,1.378775673728761531e+00,1.320112521723486809e+00,1.329804307634674609e+00,1.419775857754764115e+00,1.423600925546283369e+00,1.391250419911908676e+00,1.379901908991292503e+00,1.349202472511345174e+00,1.349035321660378539e+00,1.409673977290052393e+00,1.339990713459299210e+00,1.389895099514574461e+00,1.420160813161726265e+00,1.345603719617133764e+00,1.393192705151661714e+00,1.355637453767968958e+00,1.334312517524975927e+00,1.388813029369313279e+00,1.435434928060822291e+00,1.382624152151687102e+00,1.401299169412940859e+00,1.330741303343797810e+00,1.386834074576046794e+00,1.420963009664005572e+00,1.333246857619252435e+00,1.383727143901553269e+00,1.360682206331105704e+00,1.420919933507542643e+00,1.415294857992712707e+00,1.407685440534404142e+00,1.391647955012924820e+00,1.385250832819062028e+00,1.411354216100973558e+00,1.278939847570821131e+00,1.356988397859175022e+00,1.414177659152213939e+00,1.345939169361803689e+00,1.337837861595815969e+00,1.342369931943288464e+00,1.326647651608799716e+00,1.363847428853112831e+00,1.384760133878162547e+00,1.398673989655636385e+00,1.328378218313693848e+00,1.389355118679916012e+00,1.404286447916654357e+00,1.383196145152897572e+00,1.383564835976091256e+00
5.754399373371566180e+05,1.375323075837280307e+00,1.375590199881497888e+00,1.379267678575693878e+00,1.346040489208795154e+00,1.328251098834419830e+00,1.376387190558682416e+00,1.440210862753498633e+00,1.379066328814128273e+00,1.400131136603860904e+00,1.366220385421341499e+00,1.341292674008452757e+00,1.383102789736268434e+00,1.333206803854673161e+00,1.423789736956182050e+00,1.425982606742314696e+00,1.378967251282220863e+00,1.405216813089418926e+00,1.362570263254643477e+00,1.380254919947446313e+00,1.368613090173834923e+00,1.400689468380768021e+00,1.418117279739812719e+00,1.407199260787463491e+00,1.325787195731316759e+00,1.388470685177813690e+00,1.383173625336113544e+00,1.351170714551388707e+00,1.378128568264487930e+00,1.388938429321418866e+00,1.385732633725418328e+00,1.409744108179399769e+00,1.390183521554835711e+00,1.388139939865337125e+00,1.368515165965342284e+00,1.382347045653344431e+00,1.269453808045147181e+00,1.361206948282993823e+00,1.408326790546735596e+00,1.356121585518404338e+00,1.366516238589110976e+00,1.347463886058751337e+00,1.362715497742851500e+00,1.345978473480341719e+00,1.347117416320880334e+00,1.404705291381288745e+00,1.303023723307913828e+00,1.370375108412031695e+00,1.420088155895652182e+00,1.382439258846653418e+00,1.406252068071176087e+00
6.025595860743580852e+05,1.372795402070389414e+00,1.353970078027973534e+00,1.390300778261026160e+00,1.339635758782961261e+00,1.332649599540249197e+00,1.386943099550619563e+00,1.398112249182132283e+00,1.401592594640100220e+00,1.380500426087374777e+00,1.361304496921093232e+00,1.354512881772727440e+00,1.392433233373760348e+00,1.362239227849178613e+00,1.427689852081136301e+00,1.435230569470420159e+00,1.366266311921265908e+00,1.365759015781588870e+00,1.361213638265489800e+00,1.329180804852377440e+00,1.369046954746572231e+00,1.416650978048347831e+00,1.417351072492939457e+00,1.414783478377255266e+00,1.356431880510333476e+00,1.372708390933570222e+00,1.382431635218725141e+00,1.350590287422970937e+00,1.376477658016256322e+00,1.372362166828641872e+00,1.411840117162120434e+00,1.431593250609339840e+00,1.382889796909559266e+00,1.357073316525520212e+00,1.378076791780026289e+00,1.378245493927591436e+00,1.288765502663962392e+00,1.380630995063691913e+00,1.401550675485548014e+00,1.340904162743931538e+00,1.355957688675169637e+00,1.345160862779934074e+00,1.307963530272627128e+00,1.365139002071481977e+00,1.366300485238072460e+00,1.389558105188332782e+00,1.322613345416471908e+00,1.426093885060935040e+00,1.442843432973934803e+00,1.407265666253126435e+00,1.396467461562829193e+00
6.309573444801929872e+05,1.371912860982419824e+00,1.355809457415285468e+00,1.398324832204145718e+00,1.319271976775583166e+00,1.339297580032171142e+00,1.366120766789304941e+00,1.431475947649144764e+00,1.390707718952730598e+00,1.376072207728790131e+00,1.362136034981738630e+00,1.354031888654377624e+00,1.407713688696435428e+00,1.347262639218933522e+00,1.454508035249874487e+00,1.426166244714519138e+00,1.368591334206243681e+00,1.374057902778974105e+00,1.354496801987122856e+00,1.367167900474082876e+00,1.413509591587911007e+00,1.418599634188949077e+00,1.417684788062598678e+00,1.360626820190299568e+00,1.322882626468094402e+00,1.388529844762366405e+00,1.342767940502660684e+00,1.329818133092665056e+00,1.385096771599984899e+00,1.373045970925605541e+00,1.386980420029356287e+00,1.438955075145652795e+00,1.410194569709905199e+00,1.380939105201169470e+00,1.400120126159394518e+00,1.364799468687909911e+00,1.335349250603591553e+00,1.353774117638970598e+00,1.382929485454476026e+00,1.359908861961154791e+00,1.354011144942460332e+00,1.314380377109432674e+00,1.359661696218076754e+00,1.358367401220043513e+00,1.359300090942405781e+00,1.400143091064719680e+00,1.334689619542749561e+00,1.381887121750953185e+00,1.434734448377956495e+00,1.399219067746715117e+00,1.388175465076417536e+00
6.606934480075964238e+05,1.339652617245960853e+00,1.348698395532534011e+00,1.378898389469850772e+00,1.320553692832004078e+00,1.327490802660652891e+00,1.366422686728022473e+00,1.435629569351677404e+00,1.417488056261897666e+00,1.418933991997065380e+00,1.361754848453105016e+00,1.288795594019652047e+00,1.417158430457589935e+00,1.357935668319868450e+00,1.455447633984734201e+00,1.429155414146121794e+00,1.370554814928034437e+00,1.358561762420646080e+00,1.386460926702029139e+00,1.366672418788666743e+00,1.417019437998644049e+00,1.376176279499071287e+00,1.410262275360325779e+00,1.399174412362463649e+00,1.348737596235950686e+00,1.408837739245489606e+00,1.375437740463681946e+00,1.360774921467309495e+00,1.360168328194110599e+00,1.367801508916665743e+00,1.380808521290377122e+00,1.409478632612973792e+00,1.389826963328522957e+00,1.389886471124341716e+00,1.416810014012857444e+00,1.401157153178346881e+00,1.318340388178848022e+00,1.354274005595107466e+00,1.408309783470146348e+00,1.333887979011131542e+00,1.333959587267055547e+00,1.320209592771882434e+00,1.344774663479935795e+00,1.362749492438671606e+00,1.391493279112812509e+00,1.369530520074380142e+00,1.343976274582383779e+00,1.392350582995959929e+00,1.439640047725196270e+00,1.387148665332379904e+00,1.404503839445613522e+00
6.918309709189363057e+05,1.368511567492962655e+00,1.377266652738398767e+00,1.360125478156936296e+00,1.365614383376077212e+00,1.325929267732946615e+00,1.369163475264808527e+00,1.439891925112933180e+00,1.413598810997160005e+00,1.406641704607570542e+00,1.324654210398990228e+00,1.333428289605600447e+00,1.405359087338410085e+00,1.337461739075451961e+00,1.439445299018224489e+00,1.406438378478399143e+00,1.362274964315366432e+00,1.397812246151577398e+00,1.369099456716052376e+00,1.348685722231571349e+00,1.395714170878322280e+00,1.409349910743873835e+00,1.418006929903534274e+00,1.365385416087801396e+00,1.363021257732485614e+00,1.360191831292987041e+00,1.366595975859404843e+00,1.358780649451580391e+00,1.399966833100855901e+00,1.363172002984134989e+00,1.374683637612245990e+00,1.410458492047758750e+00,1.378893434812657359e+00,1.385269736625702741e+00,1.390336306945026301e+00,1.407955229384256768e+00,1.294226081704308751e+00,1.367555658064903312e+00,1.387224967989181712e+00,1.363733855387696314e+00,1.317734010377225040e+00,1.286737808337726774e+00,1.320172002810921841e+00,1.391027500096217562e+00,1.385130795724890618e+00,1.373469799468495456e+00,1.328203125804290119e+00,1.411752108822599938e+00,1.409469046302286754e+00,1.396232562562632395e+00,1.406618967238927764e+00
7.244359600749906385e+05,1.349850013956178874e+00,1.383430591919778019e+00,1.395419848589279255e+00,1.341206970733527237e+00,1.338808756242701792e+00,1.348080840392216873e+00,1.440505697582356248e+00,1.413652256047566169e+00,1.413869117907770478e+00,1.327227107982511090e+00,1.330661506241016534e+00,1.407555952200042038e+00,1.353224949258682308e+00,1.425904536094203756e+00,1.459221015514973185e+00,1.332844180639948917e+00,1.398433482889111401e+00,1.367688139297706718e+00,1.394105406082340570e+00,1.374436754800688387e+00,1.421698496206053042e+00,1.448413088097780577e+00,1.386302820426886129e+00,1.347089640796529153e+00,1.379931397837565576e+00,1.372173852338348432e+00,1.329174749679465251e+00,1.391169306597565880e+00,1.361520201374546879e+00,1.394280151576704929e+00,1.418029288760472628e+00,1.394369646486183889e+00,1.385400241620816209e+00,1.393776645894220456e+00,1.408679076175648692e+00,1.310428082605685773e+00,1.355509937083637650e+00,1.409405994342740387e+00,1.331473677827635926e+00,1.348413750828809876e+00,1.339702744620214991e+00,1.320490612476904024e+00,1.389016757371962729e+00,1.354454595026358898e+00,1.400984634023703768e+00,1.324719812488518444e+00,1.394964897579662910e+00,1.397498978424760008e+00,1.395867605833211345e+00,1.421638448250633013e+00
7.585775750291835284e+05,1.345410640648937672e+00,1.385827351828402110e+00,1.371531430110469518e+00,1.340828544782079357e+00,1.367036792858964400e+00,1.388246142436043273e+00,1.449076090565390329e+00,1.402463793685010396e+00,1.397781818733897286e+00,1.362062356066939373e+00,1.332107818730068560e+00,1.363132418139596735e+00,1.337320363138200241e+00,1.417492961955957087e+00,1.383725683758715075e+00,1.363349368989234200e+00,1.402156426895361907e+00,1.366196256128643149e+00,1.374082575433090314e+00,1.422269216958394367e+00,1.440400579714715468e+00,1.412621758381773285e+00,1.378604019456512564e+00,1.319476053672234972e+00,1.393867994583613878e+00,1.387356617674844417e+00,1.348320599451394930e+00,1.419520163926861311e+00,1.371108739738007953e+00,1.408491906277805850e+00,1.448040119327845154e+00,1.378802290204754089e+00,1.358720139174978137e+00,1.391417363182997136e+00,1.390463532751689879e+00,1.328913140745811239e+00,1.370609591505770775e+00,1.413152151728585881e+00,1.360344467038664851e+00,1.325649483641311965e+00,1.328700267489989484e+00,1.333968069309962035e+00,1.340983037568811653e+00,1.371269400778931669e+00,1.366636537754561731e+00,1.351002358128966963e+00,1.402855891047774417e+00,1.422323201564004380e+00,1.390355207525074910e+00,1.379903401712292643e+00
7.943282347242821706e+05,1.375074683254926100e+00,1.393972366630259918e+00,1.359591627577509954e+00,1.330221253298536688e+00,1.358837710431778589e+00,1.359369457154801841e+00,1.429169822107260401e+00,1.408304222863945965e+00,1.389789980030408989e+00,1.336381557405783127e+00,1.348754104047533042e+00,1.393837038891707625e+00,1.354377151707127913e+00,1.439066946433001926e+00,1.437177699313589851e+00,1.358261977458171899e+00,1.380070263944878750e+00,1.345694073811438241e+00,1.372453828779989893e+00,1.426273520790663163e+00,1.436644038066649864e+00,1.361332003448487038e+00,1.378510266199449052e+00,1.322698082165738809e+00,1.387214725419942729e+00,1.383003335161961278e+00,1.369794993828947982e+00,1.408317667184382005e+00,1.386078457308684397e+00,1.419450084730498496e+00,1.419605032709926551e+00,1.362499681749789859e+00,1.386943551910268635e+00,1.404950183680856890e+00,1.404534527020710133e+00,1.311842377615554778e+00,1.355096738367062903e+00,1.441952400018862157e+00,1.363330060301449542e+00,1.340619781170405922e+00,1.361912062276111168e+00,1.349439285056510895e+00,1.379057047766488520e+00,1.368195047819324994e+00,1.386475663326746099e+00,1.318170866244400496e+00,1.389561773181633431e+00,1.426670724781075039e+00,1.406214798550968981e+00,1.376655768026629811e+00
8.317637711026708130e+05,1.358772636986796956e+00,1.381486358165958439e+00,1.359509560436751308e+00,1.338756675055462253e+00,1.301388615344889033e+00,1.360470978441355783e+00,1.412099627030320326e+00,1.401906796137403211e+00,1.397713300977504902e+00,1.353983004471050133e+00,1.338513637014298263e+00,1.384347259103690497e+00,1.328634371982161388e+00,1.404930925861708646e+00,1.436664170580105315e+00,1.376366033030632874e+00,1.372807716761463404e+00,1.389288415345225847e+00,1.364169860336600149e+00,1.393471410289619739e+00,1.398654479052056532e+00,1.417060366433899654e+00,1.390472281673817978e+00,1.311108440802878805e+00,1.372498967532932879e+00,1.361862891485591476e+00,1.341479894139716800e+00,1.388120218941913508e+00,1.352543074892923025e+00,1.378203700685044497e+00,1.434641461039091181e+00,1.371119780382980657e+00,1.395906407287300199e+00,1.392333108372928230e+00,1.383438256268206601e+00,1.268299992462014636e+00,1.380136822613037495e+00,1.408325548074274902e+00,1.393256587294062987e+00,1.322557242686408729e+00,1.358756275458416152e+00,1.329757262186304745e+00,1.391640263109532150e+00,1.377762408578566022e+00,1.372544994673454921e+00,1.315607114051730031e+00,1.377309801903286113e+00,1.407168488735808909e+00,1.445367908307407800e+00,1.416087749858251366e+00
8.709635899560814723e+05,1.350387732209044067e+00,1.387405137122100784e+00,1.355243598177543474e+00,1.332114719532071057e+00,1.298133356117400217e+00,1.362531568977710217e+00,1.453332495056810059e+00,1.437809729925212610e+00,1.403879633415551664e+00,1.364584463093062139e+00,1.348488139163535937e+00,1.389984348209311493e+00,1.355083811502769908e+00,1.438955348759987762e+00,1.404211286722105934e+00,1.365161837645619824e+00,1.402852259990621908e+00,1.365054222887382762e+00,1.348392386166736623e+00,1.406963847329972372e+00,1.453794016720662441e+00,1.398781900997966732e+00,1.402912032585969859e+00,1.323021697170746469e+00,1.360214652252374146e+00,1.354589825484135535e+00,1.379390383047255142e+00,1.377238156605403940e+00,1.387712821164724053e+00,1.393005132607310292e+00,1.397954158779201705e+00,1.369098038070072798e+00,1.388659472405551876e+00,1.404848679011024837e+00,1.387439518878930134e+00,1.300041860854059372e+00,1.348201705812032136e+00,1.395910933084269612e+00,1.361402023854183074e+00,1.355520665134519520e+00,1.339817399954157606e+00,1.308955800505134270e+00,1.384167034525382034e+00,1.381578981296144759e+00,1.368938570554603107e+00,1.329561061822232881e+00,1.374231847377443749e+00,1.409367655300779898e+00,1.416397582842439329e+00,1.402754066118662823e+00
9.120108393559096148e+05,1.333411062628157007e+00,1.351630551151898230e+00,1.375248738563543904e+00,1.331295228457028301e+00,1.324066747192476079e+00,1.364806162852092886e+00,1.454457594667572851e+00,1.402947147438215358e+00,1.390782363993358750e+00,1.339983293851601420e+00,1.346637592496804148e+00,1.428593476663644557e+00,1.341633483297899998e+00,1.431976803676670462e+00,1.428247293346691205e+00,1.375078588664106150e+00,1.396664964689729116e+00,1.393174462151394843e+00,1.359803268249194064e+00,1.409723366339959760e+00,1.402366746981672740e+00,1.394340211790035866e+00,1.384261563330035250e+00,1.371369707495776469e+00,1.388045356900734051e+00,1.377704246336454164e+00,1.350949228841772376e+00,1.371426928858868521e+00,1.389282281755392479e+00,1.404898093504483469e+00,1.426855340027635588e+00,1.378164205267195630e+00,1.384261735264847637e+00,1.372730625221831424e+00,1.397289130882622077e+00,1.315124888757917221e+00,1.378174484714302706e+00,1.404998311607471129e+00,1.371381560072063577e+00,1.351190528639439670e+00,1.331685922948945722e+00,1.301457200253816504e+00,1.391870678937097816e+00,1.387816555873433000e+00,1.328165883975236383e+00,1.339781436415863114e+00,1.407181403495944005e+00,1.442583341334565228e+00,1.423192702866755921e+00,1.377531616501156186e+00
9.549925860214368440e+05,1.346643982820775687e+00,1.390075211471534899e+00,1.396228349075644637e+00,1.349393248317375393e+00,1.329004874702778061e+00,1.363728866567838871e+00,1.426054749728461912e+00,1.388548120525064489e+00,1.391962064182531655e+00,1.364288469247242785e+00,1.354032209030034517e+00,1.411386794094561692e+00,1.359261591655310797e+00,1.456884612928786238e+00,1.425192253334194303e+00,1.368264137844816819e+00,1.407579834282617792e+00,1.358860664816611274e+00,1.367171448572742865e+00,1.390567375300414188e+00,1.414400540260462691e+00,1.398992653192725921e+00,1.406308016665159588e+00,1.337599110990906448e+00,1.380962701980420482e+00,1.373381623083481884e+00,1.336971092195966992e+00,1.404626621420071109e+00,1.378151852572119251e+00,1.375077519152329453e+00,1.409584500327019096e+00,1.358270230619521790e+00,1.388623957786445873e+00,1.388087692527310901e+00,1.354223475986596537e+00,1.298693342638698400e+00,1.363610129018834050e+00,1.394085690546911449e+00,1.341509460871619375e+00,1.375855507945851652e+00,1.341031485419390101e+00,1.372727366830810425e+00,1.386466669760569648e+00,1.339617124742871201e+00,1.367715618212595796e+00,1.354929785598775860e+00,1.362975077484075870e+00,1.414990165637744379e+00,1.395272073572878302e+00,1.383190163345335622e+00
1.000000000000000000e+06,1.342198218459616621e+00,1.390065823430257419e+00,1.378664053247420584e+00,1.340976994027492042e+00,1.338421512381831269e+00,1.362859146481073092e+00,1.457396236154637981e+00,1.391725090198719705e+00,1.385049967931238468e+00,1.351556997865725585e+00,1.358040484701457773e+00,1.413541490955995572e+00,1.361752562637924768e+00,1.422932764964280006e+00,1.429224753833671757e+00,1.350740508713617061e+00,1.395782464541953205e+00,1.367662538809985229e+00,1.375702938207780557e+00,1.417623035939085563e+00,1.394593161055497355e+00,1.397726144799419368e+00,1.371855938401821406e+00,1.361969106894094006e+00,1.389193115236864839e+00,1.382297226371462351e+00,1.354513646340621325e+00,1.388529185295652946e+00,1.393793122154928010e+00,1.388201885652261547e+00,1.437510548006449174e+00,1.396941401958439410e+00,1.361639978181522492e+00,1.366145043256368652e+00,1.406891941092542231e+00,1.286951499877428962e+00,1.361484470198111030e+00,1.380825629227916185e+00,1.335722176731019228e+00,1.374329230312022476e+00,1.312808598649180869e+00,1.346061394052992632e+00,1.370124706051888186e+00,1.395030969500306695e+00,1.374501577660681040e+00,1.355099024421940967e+00,1.390730143154741194e+00,1.403698190698826176e+00,1.405576313166143398e+00,1.392723260961303389e+00
1.047128548050898477e+06,1.346517780828713651e+00,1.382857455275660730e+00,1.356132264074653593e+00,1.326103781558219952e+00,1.320541804304080413e+00,1.383273553389027688e+00,1.431828441854935408e+00,1.383222451689320120e+00,1.399759801577063589e+00,1.351930032839602669e+00,1.339164929439881524e+00,1.443135414952555928e+00,1.337896330578688620e+00,1.455746482183886581e+00,1.458168674085100758e+00,1.381156650990752466e+00,1.400487954502509957e+00,1.365963749316390974e+00,1.357248783183863328e+00,1.407569779566625545e+00,1.412742573440781246e+00,1.425595761212099299e+00,1.351567587304254303e+00,1.344850543028567103e+00,1.385276756301565770e+00,1.395955492186825797e+00,1.388733995230329477e+00,1.408237467549368516e+00,1.365312993676457864e+00,1.359152337485478812e+00,1.419203191320405066e+00,1.372793728299762650e+00,1.363925770742792976e+00,1.390094419441868068e+00,1.405062925002540819e+00,1.310305700938403817e+00,1.375281202466221764e+00,1.391819628103597939e+00,1.373564713946900717e+00,1.339701540217741904e+00,1.340640005834820458e+00,1.363440286007303603e+00,1.378891932570770251e+00,1.386788056293124294e+00,1.407194170407648048e+00,1.346507830496916025e+00,1.413005641235237864e+00,1.436163371403452071e+00,1.389353136798488153e+00,1.370723883039703717e+00
1.096478196143182926e+06,1.362457287908499515e+00,1.383547813505367818e+00,1.389785727302195406e+00,1.333264619327202638e+00,1.308332774743631521e+00,1.374862425535600119e+00,1.425630845648899303e+00,1.396150564604749178e+00,1.388431166309298970e+00,1.344277395183127721e+00,1.336374766981530904e+00,1.376673859970065861e+00,1.329798142180153464e+00,1.397126220926794948e+00,1.449372441680065071e+00,1.388465986360985172e+00,1.391946050515296740e+00,1.359845811079423150e+00,1.359123868191650875e+00,1.379582988626982143e+00,1.393555213015827521e+00,1.411122036884173925e+00,1.390299809287124599e+00,1.355673893639656402e+00,1.361131103309240142e+00,1.347348115551078696e+00,1.347204664685700770e+00,1.384852070031288074e+00,1.364206738508026762e+00,1.397337985710819241e+00,1.410763190586234783e+00,1.385454459854925879e+00,1.392324308648006825e+00,1.361568514142740494e+00,1.394166248897726890e+00,1.302585523701357273e+00,1.356269859158000690e+00,1.388035610002382292e+00,1.334811353922873423e+00,1.323293281890740136e+00,1.318604771982933466e+00,1.363171230171781767e+00,1.373131092604921832e+00,1.383162056651759064e+00,1.380227219479498668e+00,1.308596550659466784e+00,1.394972716500076038e+00,1.425681847970033278e+00,1.400576621815755596e+00,1.409498943858812581e+00
1.148153621496884152e+06,1.364297281848966925e+00,1.359073579273945231e+00,1.362005831255603150e+00,1.356106410294758202e+00,1.332238789042377691e+00,1.394463028491498946e+00,1.430619106452989842e+00,1.384902238019812826e+00,1.408283500419634349e+00,1.361784075721619747e+00,1.365265563508544888e+00,1.412323958353349562e+00,1.350962905730627162e+00,1.429559054541243546e+00,1.400195816585779518e+00,1.375049695506801672e+00,1.400062539235442882e+00,1.348434105815220718e+00,1.350560636285078164e+00,1.384534055812422837e+00,1.418312145470882912e+00,1.425669403576112382e+00,1.367531294141491438e+00,1.332732089669464770e+00,1.395704356033020010e+00,1.372102278876770054e+00,1.363111919258719773e+00,1.407079737010698661e+00,1.369604294813090650e+00,1.374293705969383605e+00,1.439252471358806407e+00,1.383701352158487330e+00,1.391191874828595187e+00,1.371432482620030369e+00,1.418027612109900693e+00,1.329273443196758331e+00,1.336790671243359263e+00,1.405497550021801212e+00,1.353997306949198842e+00,1.343769976386490983e+00,1.329584398620770713e+00,1.323932039272373906e+00,1.369801672082009203e+00,1.376258562414380382e+00,1.378923448254551598e+00,1.320764876179984837e+00,1.386712704545197683e+00,1.408472438940603366e+00,1.397468534286803621e+00,1.394811713765842232e+00
1.202264434617413208e+06,1.346663566652505972e+00,1.395616218158852506e+00,1.363553968691845419e+00,1.335778104986816928e+00,1.326611633154584746e+00,1.386406016032296629e+00,1.435887469255449966e+00,1.402938389981787326e+00,1.406819266975632976e+00,1.340979028071683121e+00,1.358547690850531175e+00,1.412338217474360835e+00,1.338198590444866776e+00,1.452241287407886494e+00,1.427840393515092510e+00,1.351419409434499119e+00,1.394256600931078616e+00,1.362804603757014066e+00,1.358571655526067845e+00,1.385678491409509494e+00,1.411735005613022453e+00,1.395707678737612811e+00,1.387525844284767551e+00,1.346819782689610001e+00,1.369662190151437198e+00,1.376302073441981744e+00,1.362358035467963635e+00,1.392106540820308380e+00,1.334372114343474358e+00,1.413140357886107479e+00,1.425783963409279265e+00,1.412081850459106391e+00,1.375580146846338225e+00,1.382755393006841027e+00,1.357056109869695604e+00,1.298111614740916409e+00,1.328782520044259563e+00,1.404601253440643571e+00,1.351727873609415598e+00,1.340557455121303976e+00,1.308214769365316554e+00,1.344401233565779341e+00,1.333069961089421884e+00,1.391787178451758589e+00,1.365093015332615067e+00,1.343543254404909293e+00,1.402214072796041489e+00,1.438385943703718528e+00,1.427394337785808043e+00,1.426427969130223739e+00
1.258925411794166081e+06,1.380592961077911074e+00,1.362069227900017721e+00,1.365114185319297624e+00,1.346018568492911349e+00,1.325977249036047523e+00,1.383406415572529413e+00,1.418064687496129128e+00,1.374436052068372272e+00,1.377578860248737325e+00,1.355073756130851903e+00,1.345913404281144032e+00,1.400467644177459947e+00,1.338352803711739814e+00,1.472220641372560923e+00,1.432829830414563910e+00,1.396965966172991402e+00,1.384991241084772229e+00,1.354124202869065874e+00,1.383456410497494016e+00,1.367907506210362500e+00,1.416732566750255495e+00,1.403806585203118740e+00,1.390184873106583563e+00,1.338693135054331851e+00,1.392549400610715304e+00,1.360815670582908421e+00,1.351880021655917696e+00,1.402553284930818656e+00,1.412591362777501747e+00,1.384143097171525172e+00,1.440116248583209524e+00,1.391266723495262703e+00,1.405166766369972065e+00,1.392147398305929817e+00,1.421772073741005116e+00,1.323693263336241266e+00,1.354706666134900317e+00,1.416284439317725852e+00,1.355078853179194631e+00,1.352431827778912465e+00,1.328071265126152145e+00,1.326356621342827724e+00,1.383275938796489690e+00,1.387707831599055197e+00,1.353411021219939281e+00,1.342904065474039843e+00,1.415132708533048067e+00,1.408479153248208382e+00,1.403735732550170923e+00,1.397379089781646488e+00
1.318256738556404831e+06,1.354818921339481452e+00,1.379118695929754557e+00,1.361663913134288251e+00,1.327074686008935522e+00,1.330375583178283971e+00,1.351110797629542670e+00,1.439723374727243987e+00,1.394085815417698049e+00,1.392314854490531717e+00,1.350333906506303805e+00,1.350182222346605121e+00,1.414273640009076294e+00,1.323888902673872270e+00,1.415303054763687118e+00,1.406189884041700422e+00,1.369637956199732054e+00,1.398347728038366045e+00,1.371003084538144012e+00,1.354970540197753204e+00,1.404252867041061892e+00,1.412985072483017301e+00,1.415256471744687161e+00,1.380121735080023004e+00,1.339757932292236164e+00,1.373436863615474568e+00,1.352766052241987316e+00,1.374394589633587627e+00,1.408545086243322642e+00,1.383250575488110146e+00,1.393308775791379572e+00,1.412969121396136840e+00,1.361537357111503699e+00,1.392243572026291343e+00,1.404245514713927445e+00,1.368588639992962319e+00,1.316367303654899956e+00,1.345946942044588424e+00,1.380503548679341108e+00,1.371329473614476546e+00,1.360902342254417086e+00,1.347836603927761390e+00,1.340334286004464026e+00,1.336647103465072872e+00,1.377780798330227263e+00,1.375988411564654346e+00,1.337021016547061514e+00,1.378040979563145418e+00,1.430701106281511148e+00,1.421334579018769695e+00,1.414920961305121239e+00
1.380384264602886746e+06,1.368019105357912046e+00,1.362847278105872473e+00,1.400737775620116699e+00,1.336183390435697893e+00,1.334656345291590496e+00,1.379859151692170993e+00,1.471544194397024663e+00,1.385227724701893148e+00,1.398847840399721321e+00,1.328880324683909819e+00,1.367632404005138635e+00,1.404422540710532630e+00,1.325132672320181948e+00,1.450957495527713803e+00,1.427689000788058493e+00,1.345956554239515102e+00,1.410755456166918886e+00,1.364865023374987718e+00,1.369809122557845482e+00,1.395990848884732793e+00,1.431584775826457934e+00,1.395051123813433547e+00,1.406952437408668599e+00,1.334820390740523610e+00,1.383478240986112384e+00,1.355155277504751510e+00,1.363436046853928163e+00,1.401607773034052595e+00,1.351716904816127718e+00,1.369707075942219410e+00,1.421797843835278963e+00,1.401831718004943772e+00,1.376603629747948476e+00,1.387952515485410876e+00,1.403689242069058540e+00,1.300904463468140371e+00,1.352905866521397993e+00,1.395485500733341988e+00,1.320126825905127754e+00,1.360847738679419994e+00,1.299726354282789487e+00,1.339717896411404041e+00,1.372799606502533187e+00,1.367879468120651199e+00,1.344663132037613673e+00,1.346953935467570140e+00,1.409495242501618506e+00,1.438321780162532537e+00,1.416675424182851417e+00,1.423672064217230249e+00
1.445439770745927934e+06,1.336055781212056592e+00,1.373230354273244025e+00,1.356869706925160513e+00,1.327075953905834327e+00,1.313243926721476607e+00,1.375686403758077159e+00,1.457353450002521811e+00,1.371661030936130787e+00,1.415593183896802110e+00,1.365197070013245861e+00,1.337237883417005113e+00,1.419513854002183662e+00,1.328911261512989439e+00,1.424213025579878833e+00,1.442176921275784895e+00,1.365710931101930203e+00,1.396140742385710842e+00,1.390399456448060400e+00,1.353667520675751801e+00,1.394223983039899029e+00,1.400868539090481812e+00,1.394479315673873288e+00,1.396206887468936841e+00,1.354882929239382028e+00,1.367792605419026142e+00,1.385820004388389703e+00,1.377129427267570927e+00,1.389117729521632372e+00,1.371633356936513559e+00,1.406962532382414643e+00,1.436632211380031388e+00,1.391449291220252960e+00,1.382874572853117989e+00,1.402041805187393964e+00,1.392927451079503554e+00,1.306573330117181131e+00,1.352459256936267673e+00,1.364958177259825600e+00,1.362251952690030299e+00,1.312095300680466092e+00,1.335748590957320792e+00,1.354410145593039072e+00,1.370525120738875335e+00,1.406834748346745823e+00,1.381441914328897180e+00,1.333073059038305308e+00,1.384549441702090267e+00,1.438822359485809610e+00,1.408729990628031725e+00,1.398919215818723583e+00
1.513561248436207185e+06,1.369167405074538379e+00,1.386053996846391412e+00,1.363654677182644770e+00,1.364001987549450678e+00,1.302079026816435947e+00,1.387370562398363871e+00,1.419858355879697109e+00,1.398097068628328499e+00,1.376020051274675637e+00,1.325420531348633579e+00,1.300065615907161076e+00,1.407927795919940550e+00,1.291078742517028699e+00,1.435590418270736413e+00,1.392877657291693883e+00,1.365368038193986777e+00,1.381709309559953525e+00,1.364983714395372916e+00,1.355473376949149378e+00,1.381492707127507602e+00,1.412257022783104388e+00,1.393908250326640452e+00,1.400257573352567730e+00,1.340922879847824767e+00,1.381109615036876459e+00,1.374441858805647732e+00,1.359493164894918449e+00,1.402643407476475312e+00,1.345503297759469197e+00,1.388625441332915766e+00,1.411920344635228863e+00,1.385498994193789635e+00,1.391853857095335156e+00,1.381312523099219591e+00,1.388225051688803724e+00,1.315214272396799888e+00,1.372642642514706912e+00,1.376844956662288011e+00,1.361601053856442034e+00,1.344563351927766215e+00,1.322217662524850512e+00,1.356591714124836257e+00,1.374318169221072417e+00,1.384116339378563598e+00,1.392905546727948307e+00,1.324374743379095776e+00,1.411673844557780555e+00,1.429835825663627658e+00,1.386872243546889205e+00,1.384196889375554074e+00
1.584893192461110884e+06,1.350289129919879372e+00,1.358696590462962206e+00,1.365430118034886453e+00,1.309961257407424640e+00,1.332403009037956165e+00,1.384628134086407947e+00,1.423748593339714263e+00,1.378345400337254167e+00,1.389631939089323698e+00,1.323094232327535202e+00,1.333260755509996454e+00,1.395795279336501382e+00,1.348447721806231625e+00,1.422651510896899341e+00,1.427237700989778313e+00,1.372895150275811327e+00,1.438349472017651731e+00,1.363123003874273653e+00,1.357762980345832204e+00,1.392750294301375202e+00,1.418592279890267038e+00,1.433210483931664836e+00,1.379787497493623061e+00,1.354148743154710344e+00,1.371361797388124248e+00,1.385919966194773867e+00,1.373396973774794860e+00,1.391350452957414774e+00,1.376146416855921206e+00,1.382388981242508752e+00,1.415990650001947682e+00,1.371321089676436067e+00,1.368892213636672794e+00,1.379232105365132854e+00,1.403199461486937860e+00,1.304458847372167440e+00,1.356211691854955825e+00,1.396780126862902094e+00,1.360660178728954728e+00,1.347844612492924421e+00,1.344307626843136205e+00,1.335036058321066754e+00,1.351866927180064959e+00,1.371492030232307924e+00,1.406740245314495263e+00,1.330161999163025355e+00,1.372727609826351447e+00,1.421172767284470728e+00,1.405928372779885693e+00,1.395393018844019561e+00
1.659586907437563175e+06,1.333804008026629573e+00,1.386491963781113723e+00,1.341426090978506513e+00,1.346835964614970127e+00,1.305332558589072933e+00,1.356439283092158998e+00,1.427856090664831212e+00,1.392980605034366048e+00,1.406881386273239221e+00,1.350614021524278785e+00,1.318984877685354329e+00,1.396804042068212626e+00,1.412002711027022128e+00,1.451622725368131972e+00,1.444249379374310527e+00,1.363194252122229777e+00,1.402283845764921599e+00,1.386014626484139756e+00,1.343906497075277651e+00,1.390383478627812197e+00,1.416153620694359017e+00,1.401271774236882317e+00,1.383746688624001520e+00,1.363460362064557785e+00,1.369206010566692333e+00,1.363404434489244643e+00,1.353779675399418680e+00,1.400269469280687185e+00,1.375826653493560592e+00,1.384979875835835372e+00,1.441884462440732095e+00,1.373378416161342264e+00,1.401044563145381616e+00,1.392167442449322667e+00,1.427022996177085723e+00,1.313789235660269838e+00,1.369966981287869867e+00,1.431739803249834297e+00,1.364078100468487875e+00,1.379172224787761358e+00,1.314769350199116005e+00,1.360571242933170888e+00,1.351509432166320801e+00,1.384740217745807467e+00,1.362572437626178745e+00,1.314015428219499571e+00,1.418109022484149495e+00,1.430826328633896027e+00,1.398304370601819002e+00,1.436998311809319029e+00
1.737800828749376349e+06,1.322474412863043902e+00,1.401228637138477673e+00,1.368836190870782010e+00,1.373786398796907227e+00,1.319195523336744058e+00,1.379984395248070372e+00,1.427956268049462629e+00,1.399416237871650814e+00,1.416609834870689033e+00,1.347260790669869479e+00,1.300758468974253068e+00,1.401988632779169741e+00,1.336306132611666531e+00,1.430270249787674253e+00,1.417860574752486835e+00,1.341103867312244402e+00,1.403412034800435304e+00,1.398974183067479338e+00,1.382615981836545993e+00,1.430504598982850650e+00,1.399860697462993908e+00,1.407760476666377603e+00,1.398455872940809419e+00,1.355716899870822001e+00,1.353343699782854959e+00,1.369519136306708296e+00,1.367245700962768762e+00,1.367467988104430043e+00,1.354708840528427327e+00,1.392949664533973175e+00,1.407571220865272421e+00,1.398518467602775539e+00,1.399057853948398655e+00,1.381959753852621819e+00,1.366870338327485390e+00,1.292163888573873320e+00,1.378176070939681974e+00,1.408736866359638684e+00,1.359768294448093329e+00,1.304493390467900138e+00,1.328472859743622170e+00,1.355797593152770597e+00,1.350724272543284865e+00,1.365976778987426865e+00,1.404164545396728192e+00,1.308617026889685730e+00,1.400554301243224220e+00,1.411230118943322953e+00,1.395952837019040826e+00,1.386979596776075629e+00
1.819700858609982533e+06,1.294999154502193273e+00,1.363991294899361106e+00,1.384650402640240419e+00,1.367794282480091717e+00,1.296542269242152212e+00,1.351945624087176112e+00,1.438583050376274208e+00,1.391438072202862974e+00,1.418253666284752246e+00,1.336334292716711891e+00,1.383446949028762862e+00,1.384125003772766371e+00,1.367885038581053259e+00,1.399343749192201170e+00,1.412533355371359711e+00,1.369331343262538470e+00,1.387818061135393854e+00,1.351271706544525886e+00,1.365771381593152034e+00,1.410447592451466114e+00,1.395286758616701039e+00,1.437347093826151889e+00,1.385052884155584030e+00,1.319191928572824857e+00,1.377576750444583942e+00,1.359552509370694384e+00,1.339340192763709414e+00,1.400074885147892356e+00,1.351610559120798083e+00,1.374283720762998762e+00,1.458529970793699393e+00,1.380701308452600751e+00,1.357779339435323918e+00,1.366354975423023532e+00,1.387141102051325570e+00,1.317485104418333108e+00,1.338064019928862702e+00,1.394476946622590807e+00,1.339052022403519393e+00,1.367000480957445419e+00,1.354318141062800462e+00,1.343604071856228321e+00,1.376342472100938297e+00,1.385081492427395977e+00,1.386346302261372454e+00,1.319206362796667031e+00,1.405742179662540225e+00,1.406835581998639562e+00,1.434959997187164271e+00,1.388157501620812306e+00
1.905460717963244300e+06,1.353442725948041714e+00,1.361644540027507011e+00,1.379068568420121599e+00,1.339782572607319588e+00,1.314779871622935747e+00,1.373937256660617168e+00,1.456015197805399009e+00,1.402715485981133492e+00,1.405302494553684944e+00,1.370130144215305101e+00,1.352830773823821664e+00,1.420023137798572810e+00,1.355690568057394518e+00,1.436811739804861654e+00,1.409896958038681092e+00,1.383567298943472856e+00,1.374172496132535670e+00,1.385336248288631555e+00,1.389407901953717772e+00,1.384916675784434448e+00,1.427708132841730260e+00,1.401702490083777342e+00,1.402319880122400608e+00,1.358075110601161040e+00,1.428769497483673101e+00,1.381713116770635352e+00,1.362125885625949939e+00,1.374544753508341710e+00,1.399076466999268131e+00,1.395937738362740044e+00,1.451762770283778980e+00,1.399905075400954990e+00,1.399816788963258896e+00,1.386023953588415347e+00,1.396858682059759715e+00,1.316748746669313741e+00,1.375092159820878512e+00,1.394377214780370577e+00,1.379440310357211930e+00,1.367225168485425524e+00,1.322612566541073953e+00,1.345929516702316642e+00,1.389818723308865023e+00,1.404234321143462472e+00,1.391727142092396674e+00,1.359284949452333580e+00,1.378489448262798067e+00,1.445083613086505459e+00,1.388940546194523451e+00,1.394361608932088048e+00
1.995262314968882827e+06,1.366209040754982063e+00,1.362719626213643842e+00,1.384424002497121053e+00,1.362513776072690419e+00,1.343180060150893640e+00,1.370329947644393975e+00,1.445264559670942139e+00,1.410868476760184231e+00,1.406149640068262707e+00,1.338892590772164715e+00,1.370038752466217868e+00,1.418216095104580354e+00,1.362637006859313216e+00,1.436731929123834961e+00,1.424037473982062041e+00,1.371712165469578526e+00,1.381948848894224424e+00,1.372986195097576356e+00,1.349432521542444530e+00,1.375284190309383758e+00,1.420152786109938781e+00,1.395439845433096515e+00,1.392015842976714657e+00,1.322858597726376484e+00,1.386349429623160434e+00,1.367537465348492409e+00,1.355640478933038739e+00,1.414805455895634889e+00,1.351952276251728646e+00,1.376394334370374395e+00,1.434141118998378817e+00,1.381634803923755594e+00,1.366517792713415780e+00,1.406586486548271786e+00,1.399102051931054191e+00,1.318535749661545520e+00,1.361656542717389451e+00,1.389614816533370600e+00,1.344065530808650655e+00,1.311293144883920680e+00,1.328399763027082736e+00,1.325930508697329868e+00,1.392730635450248666e+00,1.357098035545668324e+00,1.366477525981639518e+00,1.351277557718535194e+00,1.415892283434045051e+00,1.424538937981927544e+00,1.379353865583890837e+00,1.391325221897636411e+00
2.089296130854040850e+06,1.364725171232950451e+00,1.359577637343210910e+00,1.389072630947842280e+00,1.335024821502728942e+00,1.320498592670747540e+00,1.376059552285936682e+00,1.454253124965274591e+00,1.401243237403724473e+00,1.412773358857278394e+00,1.340328678348991387e+00,1.335531027599667464e+00,1.385539955511344568e+00,1.329455562506304700e+00,1.418598553164301723e+00,1.426165589391292565e+00,1.366621185619239620e+00,1.405123176329336587e+00,1.372719956257496543e+00,1.367301577275443103e+00,1.384278043513131884e+00,1.425557563440023268e+00,1.420567699414604368e+00,1.396974059185766448e+00,1.345563921494075998e+00,1.359351027155124347e+00,1.342513082797150314e+00,1.367258421329111684e+00,1.391591846731129456e+00,1.377841565656040101e+00,1.372791882575707278e+00,1.420151599574476675e+00,1.388333289756517708e+00,1.379980057035210539e+00,1.399161371124786113e+00,1.365174419942947193e+00,1.318870730073039788e+00,1.354414289259682658e+00,1.383346236900329762e+00,1.351147172866448809e+00,1.377744119986516580e+00,1.362146770966933484e+00,1.352247561562374134e+00,1.384493952179580489e+00,1.388858849763002778e+00,1.394432206938511776e+00,1.311572562050961288e+00,1.375766074847777576e+00,1.417515648766281222e+00,1.386539777156758246e+00,1.403181864988590766e+00
2.187761623949551955e+06,1.349380025894127311e+00,1.370202202952816917e+00,1.372493746653357327e+00,1.338234650905456791e+00,1.319479105214624637e+00,1.406022673425710412e+00,1.435724218490010307e+00,1.373858501826624945e+00,1.386079251544795721e+00,1.304305148575357842e+00,1.333848410904547421e+00,1.426662961534926666e+00,1.363869582285323290e+00,1.428412140408183317e+00,1.424613174379234293e+00,1.385925483796402569e+00,1.394230900735656364e+00,1.363678771633779263e+00,1.350471874740039935e+00,1.416218557576232051e+00,1.392987715391144743e+00,1.386773335842486299e+00,1.401484500330265393e+00,1.338267139702032704e+00,1.370577705549077763e+00,1.367142795281615086e+00,1.318490519993057886e+00,1.398613903498199695e+00,1.369461498142363398e+00,1.411859631542227600e+00,1.423002484938964862e+00,1.379668869319560010e+00,1.361925254660127038e+00,1.402821841459608532e+00,1.383777292253842717e+00,1.321026224212084044e+00,1.334174735629551467e+00,1.423943548998547914e+00,1.373057639818467068e+00,1.354405575818382834e+00,1.322373480537537338e+00,1.348559715854851238e+00,1.370403528458612463e+00,1.396229639702446068e+00,1.394330871126745031e+00,1.353405995359569847e+00,1.384049323327720460e+00,1.405655323138997881e+00,1.392928750491351897e+00,1.395922805617939133e+00
2.290867652767769992e+06,1.350770594217112874e+00,1.370659191822868106e+00,1.378037840813842729e+00,1.347458294784070754e+00,1.323968715258850404e+00,1.384724175765407628e+00,1.454183871873842238e+00,1.385468074036922070e+00,1.402122622794692353e+00,1.323693062538771059e+00,1.348502673038159960e+00,1.407233586713183326e+00,1.340110972166238312e+00,1.429934303157808229e+00,1.431922239792054352e+00,1.353769805784806435e+00,1.411692396000483241e+00,1.372110815314711685e+00,1.349277513989349142e+00,1.373955354414120533e+00,1.407961012347475283e+00,1.398626984080059588e+00,1.416687993504939458e+00,1.323780990329328722e+00,1.365795983848623774e+00,1.390833945960732621e+00,1.346650148023604388e+00,1.397041651784842964e+00,1.383262182014884489e+00,1.413435814543336777e+00,1.443388880759138182e+00,1.376823961639162430e+00,1.396658228747363895e+00,1.369495600912686184e+00,1.402317928185326634e+00,1.338921793237286995e+00,1.339811513421026445e+00,1.403023117023324273e+00,1.378858845998184757e+00,1.371586503295769255e+00,1.322103359105156084e+00,1.340186399786350568e+00,1.367336841320058838e+00,1.381640658045234282e+00,1.375013560328074425e+00,1.331064255245577588e+00,1.388694065698302005e+00,1.447936349712578341e+00,1.413692828137799395e+00,1.391464457945536859e+00
2.398832919019494671e+06,1.364063992097849010e+00,1.362830604745465912e+00,1.386203784642326742e+00,1.349305835172117662e+00,1.333576908633903324e+00,1.339987209476110941e+00,1.414522071826223693e+00,1.398338001528862229e+00,1.413646219116396541e+00,1.335501554294890925e+00,1.303595525728238780e+00,1.381219455997260370e+00,1.330540499780619168e+00,1.414721185367115774e+00,1.426668197719103581e+00,1.362406516078221719e+00,1.374399759255732212e+00,1.369688942133370890e+00,1.348092339251081517e+00,1.388861448965350798e+00,1.424226778037925190e+00,1.395076758532661776e+00,1.367498556816131972e+00,1.330541724618768962e+00,1.375060318103834334e+00,1.369573660306153240e+00,1.352395035831830183e+00,1.373922855807621524e+00,1.353570941503884129e+00,1.405065307200542568e+00,1.433351446259843787e+00,1.401406021137281854e+00,1.412593427612860664e+00,1.392252954104785889e+00,1.395155862766957799e+00,1.302771650292284589e+00,1.357565797459872492e+00,1.416377187560670770e+00,1.346628806138950196e+00,1.334420257907308116e+00,1.326340836417508218e+00,1.329021670862518212e+00,1.357846072048044750e+00,1.375648991334921911e+00,1.378512361950749998e+00,1.337619855376836364e+00,1.396420458559681999e+00,1.402562952049096978e+00,1.408240776989302168e+00,1.373842731930719818e+00
2.511886431509582326e+06,1.320768347248430841e+00,1.344800850510180057e+00,1.373414183519441334e+00,1.326270569291073453e+00,1.328143998726194708e+00,1.362782246164985223e+00,1.438714573175531308e+00,1.394314763720034822e+00,1.424156407127928015e+00,1.345028860421281225e+00,1.347356521046466638e+00,1.396547914877420249e+00,1.338076484636151253e+00,1.391340184723218520e+00,1.431686443413318299e+00,1.372497407573106454e+00,1.390254543730584880e+00,1.369334077973319408e+00,1.371002883154023522e+00,1.391371882177615316e+00,1.421083387562220413e+00,1.414990188907439883e+00,1.383064454225820583e+00,1.319336681514963860e+00,1.364701290207908535e+00,1.394034577978364720e+00,1.372278000830820632e+00,1.371067046228290565e+00,1.354276743639053482e+00,1.393798236455748407e+00,1.455027821166940294e+00,1.370455025633788848e+00,1.365722847825208808e+00,1.378182568094719507e+00,1.391466063465623737e+00,1.287172101280844139e+00,1.348514850847674307e+00,1.413695381592529055e+00,1.341313249617913872e+00,1.360919178390359363e+00,1.325091329532805506e+00,1.326279105462524699e+00,1.369085989377605950e+00,1.393077883894318969e+00,1.393485108111575110e+00,1.359197100381276613e+00,1.385704451611361909e+00,1.423065648668834227e+00,1.400126279125712747e+00,1.395408576166478509e+00
2.630267991895381361e+06,1.372160760204663266e+00,1.378579635240707146e+00,1.345737506522599825e+00,1.324781625496098902e+00,1.339751207254579635e+00,1.398406924300651388e+00,1.427700842478233811e+00,1.399598640592978116e+00,1.395047424325760677e+00,1.318732539058325104e+00,1.338140771672504004e+00,1.400383316177857829e+00,1.360769158416203384e+00,1.409820656725931931e+00,1.393972085942127626e+00,1.352398951369672808e+00,1.390018444695501509e+00,1.358426511870561182e+00,1.369361333140559855e+00,1.385088448489006696e+00,1.419072345894943687e+00,1.403982583792590555e+00,1.361827518653717428e+00,1.349870186578137510e+00,1.360942878481985252e+00,1.381509122379856791e+00,1.335342715111877521e+00,1.388916435377273828e+00,1.362436591435479460e+00,1.365193078275205307e+00,1.438310463320447097e+00,1.362184327288269214e+00,1.393646617421180345e+00,1.349887453451393382e+00,1.384167054728243862e+00,1.300060389413304485e+00,1.354215388987309865e+00,1.393196338919954425e+00,1.359013430520671584e+00,1.325552405874688144e+00,1.346613806692948945e+00,1.339795767110688818e+00,1.357570832062714228e+00,1.403579302984975685e+00,1.354959193039758203e+00,1.338447362311654620e+00,1.423447749288142550e+00,1.422603400928893258e+00,1.400703995764724485e+00,1.418881956921764997e+00
2.754228703338163439e+06,1.369634476172409077e+00,1.377718507490564903e+00,1.380137610181570773e+00,1.355430518995629052e+00,1.310171805832366587e+00,1.393061603469176957e+00,1.408923607923918908e+00,1.427646650415747009e+00,1.397464349652542737e+00,1.340478182267278884e+00,1.356165575963257375e+00,1.397298843748422392e+00,1.343063265366680525e+00,1.437192160836775479e+00,1.413470885115012843e+00,1.376794083438672933e+00,1.411611995534929775e+00,1.378274442317859672e+00,1.344750066768456653e+00,1.396099297059943956e+00,1.417532840061365373e+00,1.411124416115339342e+00,1.386506447731508551e+00,1.356827096664168231e+00,1.394134629736630826e+00,1.367974233691771069e+00,1.348908696200006307e+00,1.380760647508726624e+00,1.359378684464768616e+00,1.381920029621314328e+00,1.409992823729992129e+00,1.392277851878869210e+00,1.368147814764686832e+00,1.404506305635856656e+00,1.374926939728287945e+00,1.309111117987983075e+00,1.354042494131794561e+00,1.410473836448726148e+00,1.351365392500368801e+00,1.389399937175983535e+00,1.335038922771548675e+00,1.348325022789923500e+00,1.332407382395964346e+00,1.359903347603321766e+00,1.358559668992517233e+00,1.326805398576794692e+00,1.424140678399536286e+00,1.402269914985331711e+00,1.398900374036089467e+00,1.393556674133264339e+00
2.884031503126611467e+06,1.363429982113054217e+00,1.337940604373472286e+00,1.349376276367024508e+00,1.345853417799478091e+00,1.318937525610998529e+00,1.385161256752340808e+00,1.447663659278255910e+00,1.381840405505670555e+00,1.404698879852928295e+00,1.326121709158357254e+00,1.360127312831573620e+00,1.387206005372718209e+00,1.333330406106061794e+00,1.421565506382630240e+00,1.414581695836425013e+00,1.364945064740855196e+00,1.399009659748779999e+00,1.351606224787911481e+00,1.379161718801999337e+00,1.392258333163176820e+00,1.416057591531105331e+00,1.403289871454109328e+00,1.378123996255635086e+00,1.318347139874234131e+00,1.389120311721794732e+00,1.369887583083615468e+00,1.331783552735892773e+00,1.387134093977308469e+00,1.364586686537242022e+00,1.384580086351507644e+00,1.431793353242891031e+00,1.383161933738565219e+00,1.397093036758387141e+00,1.399755341153506416e+00,1.384866293032541940e+00,1.327841828863262519e+00,1.364309634951480055e+00,1.361825177578609880e+00,1.354549122238187575e+00,1.344557006468079408e+00,1.318243319569606165e+00,1.351739826556139779e+00,1.362585567542273779e+00,1.388992283622846990e+00,1.392074501290027966e+00,1.324720739063807162e+00,1.402902758648383985e+00,1.430433175589759687e+00,1.376320632058187110e+00,1.389134244291624798e+00
3.019951720402019098e+06,1.343820521430947545e+00,1.379963923136996007e+00,1.377114725991693600e+00,1.329120554379699559e+00,1.356537688189917157e+00,1.371186906652094084e+00,1.428028880524286004e+00,1.406323372657752202e+00,1.407149555171208766e+00,1.357580362863629375e+00,1.356659411858050834e+00,1.399094031477477351e+00,1.357722527014094904e+00,1.438254046286561838e+00,1.415074963343426528e+00,1.384138361187168709e+00,1.407928738877763042e+00,1.372929126515111786e+00,1.367156673845784098e+00,1.392567906220474772e+00,1.421288763256880694e+00,1.414780211205404203e+00,1.392978487213287764e+00,1.378633470140337769e+00,1.418122957181404464e+00,1.357225394630366955e+00,1.349967081939987601e+00,1.405872317091012347e+00,1.355298410061233527e+00,1.393628075993860183e+00,1.433596453459847098e+00,1.384668244364026579e+00,1.400625538871910436e+00,1.387078487183071474e+00,1.380737255800375873e+00,1.304558249442996809e+00,1.317337815323114780e+00,1.408319364963145359e+00,1.355929400291072895e+00,1.321597289043410450e+00,1.359478723277479650e+00,1.341362280381978911e+00,1.402325904781481780e+00,1.408166929090255204e+00,1.373320281338820781e+00,1.316279214256115937e+00,1.420728655007539309e+00,1.422481328372270593e+00,1.399773399291698084e+00,1.427863554212381203e+00
3.162277660168379545e+06,1.373665475244285394e+00,1.345493374719295199e+00,1.369768469851200265e+00,1.323097079662775677e+00,1.311416869474084423e+00,1.380572213309042340e+00,1.444341416270648271e+00,1.373039150425957144e+00,1.396767245602555496e+00,1.360238370125475660e+00,1.343563082247692719e+00,1.390436202249643038e+00,1.328377244106119459e+00,1.424475345728321907e+00,1.414764291363763693e+00,1.361433160162693445e+00,1.407922346343210229e+00,1.385025757772150534e+00,1.340098091766702471e+00,1.404276305758089149e+00,1.414689885540044711e+00,1.410688734438607650e+00,1.379564385743943911e+00,1.315736488592227582e+00,1.384096362494729782e+00,1.375362214900095026e+00,1.363418826024017649e+00,1.397917880418479530e+00,1.364984753115368710e+00,1.390864391478102036e+00,1.423084028076352370e+00,1.384919907701514408e+00,1.373648417253108267e+00,1.391532786733233440e+00,1.387997049743620259e+00,1.347826179897026577e+00,1.339281469423103443e+00,1.382954976845133910e+00,1.349895285263195355e+00,1.335513666784430065e+00,1.339406167810970771e+00,1.365219876907579621e+00,1.386788507077082455e+00,1.383643921755481676e+00,1.382215132282932135e+00,1.319837217343527103e+00,1.394259979864279630e+00,1.418033280183955913e+00,1.407524489945750634e+00,1.369358757778333269e+00
3.311311214825907722e+06,1.339148786643822309e+00,1.376444212470920636e+00,1.343308707257626411e+00,1.354169460575649797e+00,1.338216490690591121e+00,1.346457404404581171e+00,1.419292193460691909e+00,1.373981008617931154e+00,1.413487783078960502e+00,1.358978470470827205e+00,1.336332866102753814e+00,1.405598922829300657e+00,1.317630666984763277e+00,1.417815366007022515e+00,1.410246799026233955e+00,1.383271031426720032e+00,1.389938913684393818e+00,1.367981524577937869e+00,1.389267996380430858e+00,1.377545494377063529e+00,1.430472237762597354e+00,1.413574733276117268e+00,1.375962982426103265e+00,1.341167184526164569e+00,1.375254592841817392e+00,1.331205393194385467e+00,1.380373171317075265e+00,1.360106038084626157e+00,1.371297812206002664e+00,1.381835326839017997e+00,1.406366261893731151e+00,1.386900409907911635e+00,1.394063742174564968e+00,1.360800956706681220e+00,1.396992000780569843e+00,1.329772902316706640e+00,1.351967452246276791e+00,1.409626505466808899e+00,1.333883990314020940e+00,1.351591584286166547e+00,1.330421180383814184e+00,1.340726423209740670e+00,1.373633273227137241e+00,1.363665041301830971e+00,1.364076090218515391e+00,1.349904560254510555e+00,1.401437460368975430e+00,1.417197022808147855e+00,1.424055736335749778e+00,1.381728967670587949e+00
3.467368504525309429e+06,1.375304090977194305e+00,1.380978658433161144e+00,1.396592295680745277e+00,1.353914951108125209e+00,1.323815232129708530e+00,1.370400698796187644e+00,1.422237787286512845e+00,1.384678904179474923e+00,1.370176044206819599e+00,1.337653382666547763e+00,1.350619916706897294e+00,1.419577671537244346e+00,1.328201627468395651e+00,1.427999960460500040e+00,1.446527143005541527e+00,1.375708299116195077e+00,1.384456751297117760e+00,1.342516199199550231e+00,1.340071969755782355e+00,1.370469997963830622e+00,1.399710735810776763e+00,1.431684367111232481e+00,1.394438518299361052e+00,1.363205269961378807e+00,1.382118007155243022e+00,1.364083286361297720e+00,1.368533490688181198e+00,1.374264647914169579e+00,1.371373182450134731e+00,1.380428990235961884e+00,1.427917402035199679e+00,1.388679590966403810e+00,1.372489467573752453e+00,1.408283910374546366e+00,1.376077347918406302e+00,1.298562140889605976e+00,1.357479469901972324e+00,1.412613505894869004e+00,1.355368290308459844e+00,1.336354637738046192e+00,1.357999940495036473e+00,1.335690117227544382e+00,1.363453783865170355e+00,1.356572277792851944e+00,1.375411838750915328e+00,1.304889405093072829e+00,1.394347646171518962e+00,1.408487460183209139e+00,1.409795881608008727e+00,1.373058218954603449e+00
3.630780547701017465e+06,1.343524626036944447e+00,1.390319138363593998e+00,1.370594553724158615e+00,1.335332522302447478e+00,1.327496414324089491e+00,1.384871113684098098e+00,1.437845356191429280e+00,1.379989858867408214e+00,1.437261344250777784e+00,1.333033702499674567e+00,1.320221485523541460e+00,1.391218564304608885e+00,1.367417825298218093e+00,1.437680977195576748e+00,1.409088006581208363e+00,1.366675423440234294e+00,1.419474856620073444e+00,1.350772798168509148e+00,1.357269415343473229e+00,1.403510058974706043e+00,1.406237140410421471e+00,1.397864258599954779e+00,1.392488531379371342e+00,1.337785290151040751e+00,1.394082403579260943e+00,1.349474061785916223e+00,1.365852009891497909e+00,1.377925995687553362e+00,1.375180268199248212e+00,1.354397224796246579e+00,1.406920347894855539e+00,1.400181731518866046e+00,1.362686135185263936e+00,1.389386465136046134e+00,1.359968090430123233e+00,1.333983526350193349e+00,1.346852891149339815e+00,1.391963138728488092e+00,1.376710461772225225e+00,1.352132517966449621e+00,1.311868019508741545e+00,1.345871282712928219e+00,1.357870433755548945e+00,1.394765980623402513e+00,1.392794307981697788e+00,1.310701240547050617e+00,1.384639680542681051e+00,1.428935556926389960e+00,1.415374698368677908e+00,1.383365535799724988e+00
3.801893963205612730e+06,1.346445183673977697e+00,1.388804845303245550e+00,1.366909411974713606e+00,1.326922568055904916e+00,1.378525640077168379e+00,1.379401203462986558e+00,1.432016852161619003e+00,1.400046003407949380e+00,1.388128408802560054e+00,1.349989267789207359e+00,1.349899030854955440e+00,1.400610894089215019e+00,1.327133817755440814e+00,1.452699693709392115e+00,1.431554288822555865e+00,1.359184608409303996e+00,1.389122337650802619e+00,1.341110787149596195e+00,1.387613312867132187e+00,1.394986440377042669e+00,1.421462601223332678e+00,1.393790632655401485e+00,1.356567163359078787e+00,1.322533544301600861e+00,1.359893237842169755e+00,1.354744302548103851e+00,1.368611330561718242e+00,1.370217184852204895e+00,1.386205025474622321e+00,1.397692022597462058e+00,1.425994050574487471e+00,1.364809514344365482e+00,1.385704633965769483e+00,1.395432120774412699e+00,1.371790040016085843e+00,1.295987304334222268e+00,1.359872755317461213e+00,1.400527067692036720e+00,1.354150745429905101e+00,1.313900297803567208e+00,1.335103742574160757e+00,1.343972582072712418e+00,1.367788256189883533e+00,1.362926582821552657e+00,1.366571742736325978e+00,1.311796322898138190e+00,1.397890949364807955e+00,1.423287220332221326e+00,1.417204551096073573e+00,1.410896649089094845e+00
3.981071705534969456e+06,1.376184761318208993e+00,1.364248696328608679e+00,1.374155201093659961e+00,1.362974087320758976e+00,1.330678076205078497e+00,1.377099155671380304e+00,1.445479586088551871e+00,1.383836841404280982e+00,1.410345360571860773e+00,1.348829445476256605e+00,1.353214644722299909e+00,1.379210893210412570e+00,1.365714115403901863e+00,1.415549837669675126e+00,1.438175510682761615e+00,1.364530149234497447e+00,1.368019361253706823e+00,1.359723584290616349e+00,1.381064942834630438e+00,1.414177036989733294e+00,1.398992798465456655e+00,1.390901424572982936e+00,1.385101659718292799e+00,1.356647089441032961e+00,1.401231268958194276e+00,1.393000252745736800e+00,1.369923957174196572e+00,1.370699369569448933e+00,1.353565400464171953e+00,1.395766070830253058e+00,1.421810146934028740e+00,1.382260335170999221e+00,1.396639206749995532e+00,1.389719375495166664e+00,1.384741414098936030e+00,1.347385169402720573e+00,1.372029375878607071e+00,1.357022301159535482e+00,1.342738932080936198e+00,1.361861356361742992e+00,1.325996283984979485e+00,1.359495275197038833e+00,1.375504720722384500e+00,1.390410967600692382e+00,1.375809907682594035e+00,1.326050942339599192e+00,1.382733202152103713e+00,1.419999452760269731e+00,1.402208467106588197e+00,1.384869409358758574e+00
4.168693834703346714e+06,1.349646118826437480e+00,1.374736497139071645e+00,1.372527995076535223e+00,1.331825836685260223e+00,1.323790644947784090e+00,1.373367760078704869e+00,1.426590777613256700e+00,1.392912985020632322e+00,1.399860946005602624e+00,1.360828007543038343e+00,1.340484527623061251e+00,1.415449638858711445e+00,1.339347586574021198e+00,1.434606427551195162e+00,1.423942933314754633e+00,1.357597276897692051e+00,1.406535216374836361e+00,1.365238797681017413e+00,1.340453027002052488e+00,1.387512610234175270e+00,1.432199846212047767e+00,1.404837523815488209e+00,1.399066659377117494e+00,1.345455086070866058e+00,1.365090616131591883e+00,1.360636045606101519e+00,1.339395495550553816e+00,1.401323131832870272e+00,1.337226228288240337e+00,1.373277900618017799e+00,1.440270499476641763e+00,1.395394852134812291e+00,1.413429834923374928e+00,1.389361963500955977e+00,1.406709908733064340e+00,1.287061452778331949e+00,1.342062829078422448e+00,1.409107186209383800e+00,1.356117965813855575e+00,1.339134563617447427e+00,1.349525745377357921e+00,1.322645820001841166e+00,1.372148635187468324e+00,1.359913922188401791e+00,1.400506832526838608e+00,1.345879367024039652e+00,1.392276690170923814e+00,1.435412497929774878e+00,1.424037871869766381e+00,1.411142518352505260e+00
4.365158322401665151e+06,1.348102635406798422e+00,1.367708994868529482e+00,1.402005234828494373e+00,1.336846758540980229e+00,1.337883176952015418e+00,1.379244979114274461e+00,1.432263307754220172e+00,1.368656439597334407e+00,1.415237847738407773e+00,1.352278298811119717e+00,1.329298983322349192e+00,1.436155583593105467e+00,1.338552829069480143e+00,1.405777779657380711e+00,1.408741556908923442e+00,1.343312323225916316e+00,1.408296825381641026e+00,1.366317683918104597e+00,1.368490009600202395e+00,1.393598533776410742e+00,1.411526855139622505e+00,1.395573986792946863e+00,1.409593239582257240e+00,1.344928123969841405e+00,1.367566656100015487e+00,1.379253539501317016e+00,1.360896166351304837e+00,1.397901258478464914e+00,1.351364582881627641e+00,1.359835451974711784e+00,1.442086449247300450e+00,1.381467522280118709e+00,1.403795856202563863e+00,1.385106148546597415e+00,1.378947813499429298e+00,1.300455436010600652e+00,1.325524358796124513e+00,1.394301886265959745e+00,1.369607423828981263e+00,1.347050793876319652e+00,1.331417745527402552e+00,1.341254568886988796e+00,1.380451488144313066e+00,1.364070437781087497e+00,1.355686219016934313e+00,1.317917693584655270e+00,1.390648476719800630e+00,1.397798445312491200e+00,1.412841268266477268e+00,1.360243302224632744e+00
4.570881896148751490e+06,1.342227188281130967e+00,1.394543366443401045e+00,1.377176234723801462e+00,1.345887572692718859e+00,1.324681356369526330e+00,1.352258748138301714e+00,1.423418599663140105e+00,1.410168883644890458e+00,1.406653023266999147e+00,1.316269886327459560e+00,1.364312194118811439e+00,1.393063499609383360e+00,1.343762807426126971e+00,1.412515836828994287e+00,1.455682805639421762e+00,1.359054548916664995e+00,1.376472302299847739e+00,1.354033172762161952e+00,1.379876166541553761e+00,1.401158283574644559e+00,1.392897121570472851e+00,1.411561000664424359e+00,1.413337245031321743e+00,1.343901587569856781e+00,1.387354633590764053e+00,1.365774700643697992e+00,1.333195130873359835e+00,1.398494690237828353e+00,1.388978051653887213e+00,1.380845859204901771e+00,1.401266149952277384e+00,1.382235917076776399e+00,1.337771304174102172e+00,1.384167516026503453e+00,1.406204205739604918e+00,1.322883597564918690e+00,1.337349203394144315e+00,1.382171725995117173e+00,1.350449003538111370e+00,1.327586912264514529e+00,1.331690627435614838e+00,1.360860346805182752e+00,1.372988069886704965e+00,1.382787062460323346e+00,1.378894571861688068e+00,1.347556320474964764e+00,1.424054720731611212e+00,1.422461714763757712e+00,1.364813844727276404e+00,1.411512997614100984e+00
4.786300923226380721e+06,1.326016036213205407e+00,1.395845415982586601e+00,1.368053759999743768e+00,1.343917547302466708e+00,1.317019850251667901e+00,1.365796242158681562e+00,1.452055015566360741e+00,1.372161220664018133e+00,1.408427363860433656e+00,1.350911441426500437e+00,1.350127132292536114e+00,1.383588431231177251e+00,1.348990656224200002e+00,1.430227044208025822e+00,1.431473860068062098e+00,1.364838064507055915e+00,1.372729077284990939e+00,1.355744423788146191e+00,1.357347695941220733e+00,1.414331643783770964e+00,1.393634075957292495e+00,1.394011636194101733e+00,1.393359876800443597e+00,1.344639113992251112e+00,1.385829626171155127e+00,1.369517423966457592e+00,1.335200837285041686e+00,1.374721052900242491e+00,1.380318570090441899e+00,1.353076493688858184e+00,1.432258618476835998e+00,1.412834139563475366e+00,1.400099388865930106e+00,1.375287833857536057e+00,1.409702676052599468e+00,1.284878338583905544e+00,1.395641683164782654e+00,1.380150990029120672e+00,1.371525040805347206e+00,1.350704235522772967e+00,1.369947186296350150e+00,1.327531549610431405e+00,1.359354369794020911e+00,1.367500662783931453e+00,1.397336469610825693e+00,1.327156862776454505e+00,1.394252926876100140e+00,1.441263119122229819e+00,1.408083414929309773e+00,1.406124490706465613e+00
5.011872336272714660e+06,1.378954922159757235e+00,1.370070974180677137e+00,1.378962811003873634e+00,1.349474178843424577e+00,1.335115040045154799e+00,1.413220164913181476e+00,1.414341849328787815e+00,1.402854902436581952e+00,1.395726389568501924e+00,1.366991346549965014e+00,1.357246474223587684e+00,1.389858501254156664e+00,1.339256022162999660e+00,1.412512269963547729e+00,1.419470900845770434e+00,1.382089419466398850e+00,1.389286222634200652e+00,1.352607639539148421e+00,1.370905138474735052e+00,1.413061210335168516e+00,1.405792973188644046e+00,1.431147083950322196e+00,1.395130413647546197e+00,1.334535480715271616e+00,1.369387928119096154e+00,1.396045478214325231e+00,1.355402753078795541e+00,1.405800837554789240e+00,1.367530870800045539e+00,1.410385374118474200e+00,1.420799801432673926e+00,1.392410467603873547e+00,1.379929842396275141e+00,1.410016982527843465e+00,1.409400751837917465e+00,1.300392266465470126e+00,1.355027486351386923e+00,1.395122811352150993e+00,1.341405668588521616e+00,1.340688717389586060e+00,1.341594508804964336e+00,1.327441359302355295e+00,1.406826268404423042e+00,1.367232502326658272e+00,1.384596558013684309e+00,1.339612169092862848e+00,1.390056331589794469e+00,1.427565830119324364e+00,1.373748216622893814e+00,1.407060506859550975e+00
5.248074602497734129e+06,1.375248703673108253e+00,1.394711153222430333e+00,1.373545228424883469e+00,1.350158156937858900e+00,1.350598538495289436e+00,1.348775381695642706e+00,1.407832066095506818e+00,1.395739732413663114e+00,1.378418653061298071e+00,1.364958917397308680e+00,1.341774737055317468e+00,1.417305417119550492e+00,1.322062375887951502e+00,1.422019934686323150e+00,1.435703795068266508e+00,1.373277799254683851e+00,1.395889180190803991e+00,1.344626736203954565e+00,1.370187675961247686e+00,1.372060092832205536e+00,1.419244098474109483e+00,1.398173736258208510e+00,1.348457204088245875e+00,1.327399516006370517e+00,1.359799995712940301e+00,1.342142315179234213e+00,1.346725926590619293e+00,1.410430693703076388e+00,1.367035625663082676e+00,1.377608530474023318e+00,1.420566878897528751e+00,1.387759894896948731e+00,1.379004996677595907e+00,1.377531729643678204e+00,1.424229487060195032e+00,1.297889914818973534e+00,1.325705258425218025e+00,1.401661103048831514e+00,1.349341561589400884e+00,1.341980455504203196e+00,1.376137607745423264e+00,1.344904341568512018e+00,1.363078402322474014e+00,1.379956402476452570e+00,1.374185803072978551e+00,1.328266607363719931e+00,1.374449435624700122e+00,1.430547082906447276e+00,1.396545784605949914e+00,1.412499588032388065e+00
5.495408738576248288e+06,1.350183578056264766e+00,1.374007575234833300e+00,1.365885608434731058e+00,1.351771758594789041e+00,1.325450708305384584e+00,1.400509359892994965e+00,1.446627041002117142e+00,1.405105748447486036e+00,1.410278384116622652e+00,1.317964706799976904e+00,1.353558213075585659e+00,1.414653959708724429e+00,1.344511525724888079e+00,1.421554801862049411e+00,1.458305033129781769e+00,1.363963110966188497e+00,1.384082602145537244e+00,1.355174554398533182e+00,1.371599094678386699e+00,1.395040383448219234e+00,1.399898690122081124e+00,1.408392148766683949e+00,1.387054173680388969e+00,1.364310751273069000e+00,1.386786925177356578e+00,1.355521074992273922e+00,1.313323577923158236e+00,1.377964228651694878e+00,1.356526658962785792e+00,1.422811479355736708e+00,1.418072538241420988e+00,1.402680564259097151e+00,1.398380950460067718e+00,1.381456629766623534e+00,1.400391133309902392e+00,1.298336943234375873e+00,1.360686144276580967e+00,1.415787103620012255e+00,1.353221521091993118e+00,1.338593355952192754e+00,1.341751006365318633e+00,1.336762400637228954e+00,1.366187678083325974e+00,1.336357422974333575e+00,1.357857712859906085e+00,1.362702412127960727e+00,1.398293690408826784e+00,1.405723866358888907e+00,1.390941800771756665e+00,1.410607276464048265e+00
5.754399373371566646e+06,1.363466700349807104e+00,1.363849255473654321e+00,1.359428539788730461e+00,1.354893646860924505e+00,1.333611573635766989e+00,1.391170016419762900e+00,1.407907681229720209e+00,1.381931623918450924e+00,1.406906266854323295e+00,1.353250472360110868e+00,1.334917239171177661e+00,1.380752764812033906e+00,1.358055333957933097e+00,1.446941132076217107e+00,1.431055972989346836e+00,1.355275449220090911e+00,1.385210908242709316e+00,1.398723049569428278e+00,1.356295683325086321e+00,1.397820098058184746e+00,1.419436361734268459e+00,1.412385903720214220e+00,1.393121173228260234e+00,1.361876528054152935e+00,1.375187360521336943e+00,1.368448031419247313e+00,1.357324551089484910e+00,1.393397609349054767e+00,1.377230590473706329e+00,1.374373694860139494e+00,1.404780431888662973e+00,1.397929846247995433e+00,1.403503507421619112e+00,1.411066500788959344e+00,1.383735816950791175e+00,1.339107705965677075e+00,1.336969832438217098e+00,1.398622290480319830e+00,1.358675195520746781e+00,1.348983527831056017e+00,1.344971464588496923e+00,1.334415797260829262e+00,1.369806098049498599e+00,1.360080987790252438e+00,1.381373189507982380e+00,1.317448438012373435e+00,1.383093144540968433e+00,1.432917169113844702e+00,1.424423269675536119e+00,1.408710671832479777e+00
6.025595860743568279e+06,1.358964060322501277e+00,1.364574342748736901e+00,1.383592201871382876e+00,1.338897598053455429e+00,1.315335661626648056e+00,1.377232830545153996e+00,1.432455375692566202e+00,1.378013770655718950e+00,1.428444061224914519e+00,1.349397433890654696e+00,1.341324984994215264e+00,1.396437015538771087e+00,1.339730138240702084e+00,1.422696066838611939e+00,1.406070710119824207e+00,1.359392893304890659e+00,1.369651274148329101e+00,1.393593715295894153e+00,1.369011816248485003e+00,1.378637997351651601e+00,1.423661839723276090e+00,1.400018537944702102e+00,1.359135922625796855e+00,1.303447964836808914e+00,1.375978972202678952e+00,1.353046916082668361e+00,1.358648801388408600e+00,1.372458497802414801e+00,1.380174583894987927e+00,1.406971216793898805e+00,1.431629595153820933e+00,1.389733385030653690e+00,1.356073300079967403e+00,1.394963049612949257e+00,1.387223108926177950e+00,1.321030072752658269e+00,1.341039907078289684e+00,1.361863407599184450e+00,1.353225807765400690e+00,1.359297369405266576e+00,1.352740990109680741e+00,1.345483477383853321e+00,1.365890423625108152e+00,1.405894331022981225e+00,1.402687273891693787e+00,1.310914378113759993e+00,1.369313666498107818e+00,1.412688276511377961e+00,1.421385657207512754e+00,1.396280030187786902e+00
6.309573444801942445e+06,1.347484641164731212e+00,1.363983366590627799e+00,1.359734565485918312e+00,1.349792683619262190e+00,1.342259615254545180e+00,1.408852511879058467e+00,1.449922550837620783e+00,1.388444171160568841e+00,1.406039978911704402e+00,1.307730782592511520e+00,1.334427522236124153e+00,1.368312757903772603e+00,1.359935813181502029e+00,1.456876804135124104e+00,1.411394172777040268e+00,1.370620335219781882e+00,1.419602030177253393e+00,1.371902191442298857e+00,1.357471827926907126e+00,1.405612011192809874e+00,1.400820618330050671e+00,1.404793503469434102e+00,1.362320383741895791e+00,1.325032611597374066e+00,1.403584736299723801e+00,1.342061984991699708e+00,1.369809202152020955e+00,1.392049556781254083e+00,1.350942784824148646e+00,1.378951370678761501e+00,1.431560296103860708e+00,1.391131486485372548e+00,1.453992412994390859e+00,1.376051273813317710e+00,1.395308080024565855e+00,1.312180450202558468e+00,1.331982499127658093e+00,1.411182814184373191e+00,1.356593137875522936e+00,1.337765577922575444e+00,1.353168259755804570e+00,1.350103191704879135e+00,1.390312965667937606e+00,1.382025674884976629e+00,1.373142595441134706e+00,1.323396399402469559e+00,1.423384013941629389e+00,1.463094064122374638e+00,1.397883177560353518e+00,1.430007834725286697e+00
6.606934480075964704e+06,1.376341036477578994e+00,1.358059356502104409e+00,1.365374359847760788e+00,1.327186156926507543e+00,1.341788490436541803e+00,1.363956627032793412e+00,1.444868742167269016e+00,1.399836686725089985e+00,1.391941235315781844e+00,1.355243690686013247e+00,1.350078651340530733e+00,1.388960320084576594e+00,1.346722218489619927e+00,1.432262813902305920e+00,1.444793147527352772e+00,1.380863570686869046e+00,1.398377454205546933e+00,1.351657690618163210e+00,1.366891528117370580e+00,1.403312073370573509e+00,1.430845557495840970e+00,1.411816034042712609e+00,1.385902121798597619e+00,1.367994916270778738e+00,1.341961814732487879e+00,1.380446453751056124e+00,1.384887965484024042e+00,1.372659923380959768e+00,1.359542980668910550e+00,1.410131822428089876e+00,1.414720894528836981e+00,1.408927038202071325e+00,1.395788871457714242e+00,1.388398813255416586e+00,1.374941855136882829e+00,1.341298676930586131e+00,1.350178142166974959e+00,1.372387454321618128e+00,1.336477342540479452e+00,1.374238704289987956e+00,1.344574169188874180e+00,1.344882678645521024e+00,1.353463614564352380e+00,1.370120188452902399e+00,1.382235476613221881e+00,1.335064524247183693e+00,1.385679471517053729e+00,1.421847219153026032e+00,1.407748208477322072e+00,1.374999561623641231e+00
6.918309709189362824e+06,1.338270626195112056e+00,1.364069226095370402e+00,1.389527171775289283e+00,1.328590677536036102e+00,1.337950367270985819e+00,1.376253108781424261e+00,1.428461715963643242e+00,1.399920821900492163e+00,1.387400405705123019e+00,1.343961275178437553e+00,1.300434281008798765e+00,1.389416508558459995e+00,1.364941005308554445e+00,1.430188217925344896e+00,1.416548791549562036e+00,1.386019630331853270e+00,1.392075791117411088e+00,1.351058279378194893e+00,1.355837750092479643e+00,1.384680485041987819e+00,1.418262452107164950e+00,1.424010940037715445e+00,1.375029945092067996e+00,1.312700374119523561e+00,1.381442659797947448e+00,1.364573403653329242e+00,1.346067809228494339e+00,1.411923946936505692e+00,1.341958497254905014e+00,1.420910087762632834e+00,1.441901458030501182e+00,1.383632568580947853e+00,1.358791557086936219e+00,1.395033108117751164e+00,1.406315134466068928e+00,1.298382164257088300e+00,1.341763713124074275e+00,1.416171130283532698e+00,1.339047056105632238e+00,1.357620754362713678e+00,1.324337541891090320e+00,1.343982215564669014e+00,1.388162887732984574e+00,1.382431537567106794e+00,1.392341752426291768e+00,1.342464274573940131e+00,1.405227718183783336e+00,1.400780674909214429e+00,1.402570265915622061e+00,1.369461584095412743e+00
7.244359600749891251e+06,1.348821111217793467e+00,1.378990138415028488e+00,1.336971703997803074e+00,1.336705538961401318e+00,1.327751661150991191e+00,1.372755958642104535e+00,1.435582767664978165e+00,1.370445050797745701e+00,1.394181413194076846e+00,1.329443595920783316e+00,1.335641041433971221e+00,1.423168320936020637e+00,1.343003421476156811e+00,1.440791862027735570e+00,1.435611563454020523e+00,1.367299025324385964e+00,1.390653091334567160e+00,1.336353493548874560e+00,1.376507871968135843e+00,1.376802836966715127e+00,1.415473215277771146e+00,1.423953557888200105e+00,1.360703841073217069e+00,1.355093108059721940e+00,1.405280440032708356e+00,1.354372370565937400e+00,1.361292711436562497e+00,1.401002297608322289e+00,1.372474636625259814e+00,1.402963733785892231e+00,1.408420247082951438e+00,1.370869842452597132e+00,1.369763711321958954e+00,1.378374356710260207e+00,1.343108892437548718e+00,1.311359819194779286e+00,1.329024978352623565e+00,1.412363043517173455e+00,1.376723115925590601e+00,1.369408625631396648e+00,1.354488146094418921e+00,1.306741052440102635e+00,1.359298706162183512e+00,1.401596027970767100e+00,1.369011259738494690e+00,1.342896885198821222e+00,1.412537863108302316e+00,1.385254608680335897e+00,1.399436940713542743e+00,1.385806086595649189e+00
7.585775750291851349e+06,1.350304347770342916e+00,1.381735843065780900e+00,1.379946115087361314e+00,1.327963949998637982e+00,1.342656406690889925e+00,1.382049830807725144e+00,1.444497639777929221e+00,1.379484542634711763e+00,1.389039865921978478e+00,1.349434917811966894e+00,1.348364210745166325e+00,1.392939421776237641e+00,1.341592315840255401e+00,1.432498027921185191e+00,1.414078027341352906e+00,1.373617786610897173e+00,1.369143686831302498e+00,1.359814511672289505e+00,1.391397119887787026e+00,1.390071679372012037e+00,1.409493852832882643e+00,1.407907360211825276e+00,1.396833057142698786e+00,1.339469602473626342e+00,1.380035850939752340e+00,1.399390908149068746e+00,1.358056064562698451e+00,1.364676403791044823e+00,1.358889122662057636e+00,1.398735453241997329e+00,1.446263429792057797e+00,1.404420751097475772e+00,1.380408951573088183e+00,1.380271329327727114e+00,1.399484524568962218e+00,1.323930479433201857e+00,1.337936498783615535e+00,1.423140710507618145e+00,1.359614247448756030e+00,1.353379053721244674e+00,1.331117235973312329e+00,1.332620467790290864e+00,1.381696068388763354e+00,1.372049075486440062e+00,1.384209718080574358e+00,1.317856821830280634e+00,1.400874229721872810e+00,1.423927979584237669e+00,1.411154371041682287e+00,1.409927070119510795e+00
7.943282347242821939e+06,1.350668149270577656e+00,1.370311036220132284e+00,1.359063135236270536e+00,1.330899747017905810e+00,1.322211881213353646e+00,1.374409122917882087e+00,1.460804629461457171e+00,1.409178680625336577e+00,1.378272499748697477e+00,1.342333959026704715e+00,1.340662577815680878e+00,1.420117975314805658e+00,1.376346788031828305e+00,1.422102720011741539e+00,1.403260139258174943e+00,1.366898336885399079e+00,1.408944062224924521e+00,1.382585639213312900e+00,1.377267391411306052e+00,1.411146173761347766e+00,1.404111672891259488e+00,1.401512586711142871e+00,1.379606365113679400e+00,1.343803988693589302e+00,1.390649512110069930e+00,1.363127797096701066e+00,1.367462485004452999e+00,1.409538538989245859e+00,1.361267394950153919e+00,1.366950099422544307e+00,1.406177507868225707e+00,1.369496392181863476e+00,1.397578048693405739e+00,1.416174828356393522e+00,1.363561219945295333e+00,1.309219419401140616e+00,1.370795157499613559e+00,1.409172287785153133e+00,1.354931302510515412e+00,1.326339877363776454e+00,1.348713138884917839e+00,1.357420177678646978e+00,1.369052730742413848e+00,1.366204954427888918e+00,1.386122468278260023e+00,1.330904956344018952e+00,1.397782247998541116e+00,1.422715533229043317e+00,1.400087811466109278e+00,1.382770635325627717e+00
8.317637711026708595e+06,1.370595292062532833e+00,1.381902582615654351e+00,1.386946859559255341e+00,1.331548364332420409e+00,1.320801382059612283e+00,1.372309238048685209e+00,1.433988948520150908e+00,1.366604780803181152e+00,1.397077014621665336e+00,1.370881177198507883e+00,1.342287065587107309e+00,1.440118104416742373e+00,1.300345769326993750e+00,1.444029666987482363e+00,1.426597019642927400e+00,1.344764789622015844e+00,1.410770700913312803e+00,1.349507208777085410e+00,1.358748897946023382e+00,1.416313322590930790e+00,1.409583938876731279e+00,1.420688861381564916e+00,1.406695011901299086e+00,1.321120995546309684e+00,1.380002715370385546e+00,1.331339214969539775e+00,1.367930666363806891e+00,1.372509259510019897e+00,1.374405134144260465e+00,1.422494415354523589e+00,1.416714548819017372e+00,1.373721245709177863e+00,1.372180069440644079e+00,1.381347307566654026e+00,1.372869603499309310e+00,1.337231779762442452e+00,1.369240652720728368e+00,1.414291816184098938e+00,1.337532270933186718e+00,1.378154219372046185e+00,1.317371629178972769e+00,1.343879562474897371e+00,1.377125663927218913e+00,1.371777522072941125e+00,1.400734037473907900e+00,1.343316184216420961e+00,1.410256283921813347e+00,1.429128702003876983e+00,1.430594814634041700e+00,1.385616457255648637e+00
8.709635899560796097e+06,1.356302879161151553e+00,1.401145079106962177e+00,1.391350036953228120e+00,1.346919860055569185e+00,1.298591320497825885e+00,1.379511590337606508e+00,1.436279896477936635e+00,1.443433368670242301e+00,1.393160767543731415e+00,1.353060114513680245e+00,1.352336173044331735e+00,1.408965233945920437e+00,1.327863014780118700e+00,1.429990005837620926e+00,1.436708408124208525e+00,1.383906891812204831e+00,1.420285481037387720e+00,1.353266228104926583e+00,1.347555223776548461e+00,1.390675449309841882e+00,1.414786766119202177e+00,1.396806147957759370e+00,1.381671031659561955e+00,1.332920360375676738e+00,1.378788963752088037e+00,1.371502080337287710e+00,1.363979980350336740e+00,1.417311088519438433e+00,1.388674257533806244e+00,1.388184696826455511e+00,1.455888222931541076e+00,1.373154210101937833e+00,1.384775365636903510e+00,1.401784096337915786e+00,1.387030294522051177e+00,1.287755835263259208e+00,1.388212034561691954e+00,1.401107955452294940e+00,1.369267177839159189e+00,1.350523377519747825e+00,1.342550026578071876e+00,1.333521108776161590e+00,1.354937086580075167e+00,1.396917281730894578e+00,1.398150606469215518e+00,1.334908136649071597e+00,1.405990308222921259e+00,1.429829017016238657e+00,1.391658580314074412e+00,1.408954896847139926e+00
9.120108393559115008e+06,1.324170019071289062e+00,1.358856928524088348e+00,1.377165718359505409e+00,1.352974568533695132e+00,1.303060901828496432e+00,1.391634505695181545e+00,1.435189849828389264e+00,1.406551183536183913e+00,1.399193528711726087e+00,1.346116882831082995e+00,1.333694583380434340e+00,1.407364370553714883e+00,1.329579500991749486e+00,1.422377936675264465e+00,1.473798890286195817e+00,1.396818001879503779e+00,1.412945352714713998e+00,1.362023289455734032e+00,1.381371064507479707e+00,1.391387779813965997e+00,1.428052857221366434e+00,1.425197177225469236e+00,1.400180181159565995e+00,1.341214575186132851e+00,1.396061000699577281e+00,1.374241456439001530e+00,1.370403887917899466e+00,1.387126860917097693e+00,1.368985382174565224e+00,1.377817705883734645e+00,1.419739230859125900e+00,1.371732706069523022e+00,1.393270553182473614e+00,1.396723351242557420e+00,1.380630147055733614e+00,1.336319818780062896e+00,1.360534293429207953e+00,1.419458788323153087e+00,1.358738541856328919e+00,1.374643449444191923e+00,1.337861225504395790e+00,1.339808105059551391e+00,1.380392226958464530e+00,1.380483282096881092e+00,1.413848048353258280e+00,1.333574462536657235e+00,1.402825093398262224e+00,1.441060065862854511e+00,1.367852654895534759e+00,1.378221726333300312e+00
9.549925860214369372e+06,1.342050273154186346e+00,1.375422802656742993e+00,1.354859942887305158e+00,1.336501065007799083e+00,1.321154491118566865e+00,1.362136671798456433e+00,1.449181250997173986e+00,1.365421845864166484e+00,1.386972932559043192e+00,1.328804843528936130e+00,1.348118957386681194e+00,1.373231364267355259e+00,1.341083669806122813e+00,1.416323178361481139e+00,1.414735026634215354e+00,1.377831475823759089e+00,1.400831030614316797e+00,1.372622367283070410e+00,1.376890656992409312e+00,1.383643618453453072e+00,1.418094704430262976e+00,1.409276778479251480e+00,1.395859364179065309e+00,1.358028559170152860e+00,1.398890649652910101e+00,1.362324877529756950e+00,1.357452525236265028e+00,1.421837953535345811e+00,1.374430742449229692e+00,1.385478093582354076e+00,1.432155699804388282e+00,1.363545905740166209e+00,1.378334830316596316e+00,1.380310387120813553e+00,1.373359595533713007e+00,1.280391774292428675e+00,1.357889782395364842e+00,1.384472695385068564e+00,1.341710589517101537e+00,1.367742674395697744e+00,1.317952339243907645e+00,1.339866588297765393e+00,1.369008197732135779e+00,1.404363959300356957e+00,1.385938541670540314e+00,1.309153343919658541e+00,1.400793546329917261e+00,1.425947317146862625e+00,1.371195862532890830e+00,1.401704336759728609e+00
1.000000000000000000e+07,1.345691331676323710e+00,1.367086790000924701e+00,1.379191466305427216e+00,1.340529047968929355e+00,1.326345715800411051e+00,1.380531220821289873e+00,1.408574306357604167e+00,1.398543728319498802e+00,1.376012036371631275e+00,1.345355690675446025e+00,1.356765362306431300e+00,1.387899949469060923e+00,1.336692252988022744e+00,1.470061524651375517e+00,1.414334993255662143e+00,1.386058830547824305e+00,1.404799577767710916e+00,1.352454410193023815e+00,1.349649292993308158e+00,1.411217192445725299e+00,1.447881721298531987e+00,1.438641811343748689e+00,1.392813176623937554e+00,1.338549667558958323e+00,1.388704390655730370e+00,1.372728385253451089e+00,1.360535186750694514e+00,1.393559395489204933e+00,1.381966640698073068e+00,1.386558308009619545e+00,1.414549148407162837e+00,1.340653733692656946e+00,1.365020391760476848e+00,1.364780578276039602e+00,1.381710193682069265e+00,1.299563948627280086e+00,1.376305291301309186e+00,1.417048927287935189e+00,1.343973208432114985e+00,1.333420833029913988e+00,1.343048656354867587e+00,1.363879033784561434e+00,1.367152035557468448e+00,1.376361473655643985e+00,1.417745387939346902e+00,1.332408594634562959e+00,1.420026711481479298e+00,1.418273368563533365e+00,1.401517131531289317e+00,1.436952610452955081e+00
1.047128548050898500e+07,1.351295201406012003e+00,1.364757896740405263e+00,1.367408648372060886e+00,1.340514097323489695e+00,1.331772685708526582e+00,1.354276798069613097e+00,1.429021187134809967e+00,1.389403829041638172e+00,1.384627163217002410e+00,1.348001288544304899e+00,1.335524231515520910e+00,1.405401735937585883e+00,1.335690036569952888e+00,1.444335821628238481e+00,1.421896424989952390e+00,1.363579380641291250e+00,1.399325134408238247e+00,1.354666768093452545e+00,1.366974460551697135e+00,1.410447162850878788e+00,1.384996488991732111e+00,1.396283683556703847e+00,1.393046652821809062e+00,1.340823332510118426e+00,1.397699979167842166e+00,1.385646210804384326e+00,1.374839366967946397e+00,1.381104469287724790e+00,1.328544919278945136e+00,1.388255337559195057e+00,1.415340666213853238e+00,1.378305233355940906e+00,1.424783190489351314e+00,1.394848018108195475e+00,1.400348665969491924e+00,1.320329031573615364e+00,1.362535455687643005e+00,1.387144872081047087e+00,1.369899154070528979e+00,1.356484547862339740e+00,1.322200682151824402e+00,1.337690572094657471e+00,1.350124702709100566e+00,1.325392562301833221e+00,1.363908067167729943e+00,1.329651675828752211e+00,1.408192676406853527e+00,1.418857354943827254e+00,1.404924824119091475e+00,1.397920243451709288e+00
1.096478196143182926e+07,1.336669551853761684e+00,1.351447744868960577e+00,1.364166520860524257e+00,1.325726162059261304e+00,1.330145167822345265e+00,1.365602931218739657e+00,1.435181989727067453e+00,1.379911699554445370e+00,1.399967553953732624e+00,1.357364894369341268e+00,1.337742728650764157e+00,1.415297321274121778e+00,1.346770859391308806e+00,1.417126443044131712e+00,1.430337557718509789e+00,1.361626239092097457e+00,1.389597451166365794e+00,1.358534966676746336e+00,1.351315065570942053e+00,1.408349666753619056e+00,1.389748665498713898e+00,1.363820803427913564e+00,1.391800782508428203e+00,1.355736403023050984e+00,1.396799597143406180e+00,1.351826217041700806e+00,1.322746575192203400e+00,1.402921876994031702e+00,1.386026596179805503e+00,1.376362322580356068e+00,1.424499191643362250e+00,1.395377020791948031e+00,1.364573924827378715e+00,1.389678833833436045e+00,1.391258608414910780e+00,1.321815004577142183e+00,1.372780166860013695e+00,1.369865464219929940e+00,1.367380180690558111e+00,1.343308649570656099e+00,1.358181385404425789e+00,1.356073255589505200e+00,1.361146426291858447e+00,1.413378772910468761e+00,1.373318428739200625e+00,1.308820650519291418e+00,1.377598419979358058e+00,1.426387987889584874e+00,1.398821940563362842e+00,1.376243615791609587e+00
1.148153621496884152e+07,1.343333861015139519e+00,1.369179084733026075e+00,1.384995864843108659e+00,1.337280490520333043e+00,1.341531282442763873e+00,1.383558917224182450e+00,1.425888055178322622e+00,1.427425739638847668e+00,1.410844929610197473e+00,1.325705436028635331e+00,1.351790189755244231e+00,1.402649224695143637e+00,1.349828315584248095e+00,1.429542783320307597e+00,1.407880642795363624e+00,1.371598913344350468e+00,1.401876815329624160e+00,1.344122473750751334e+00,1.362290734227545652e+00,1.393937330483423498e+00,1.436919764930958188e+00,1.407504352852361862e+00,1.374225459525006077e+00,1.318292647077578428e+00,1.374112961456861681e+00,1.393524782376044380e+00,1.365457285852704983e+00,1.403572291617604773e+00,1.403480892465598817e+00,1.368029064533346828e+00,1.420323610248518831e+00,1.407731455246263419e+00,1.352033745706157974e+00,1.387135772166593561e+00,1.377390172025646953e+00,1.333003638481920827e+00,1.338990564507637426e+00,1.413106926090063498e+00,1.365681681705901651e+00,1.379902337786316879e+00,1.332015628283153896e+00,1.338387088607322806e+00,1.368090482816356257e+00,1.432965573678883331e+00,1.392831877653632588e+00,1.338211955858058078e+00,1.397084393445055861e+00,1.403984052624150713e+00,1.414776389875343376e+00,1.386522893498222997e+00
1.202264434617413022e+07,1.371175861822962139e+00,1.363856418349018051e+00,1.377648119279276218e+00,1.366283394692591857e+00,1.337997550425488180e+00,1.355902113336034942e+00,1.448259767893877115e+00,1.382256765823113298e+00,1.391223612431479184e+00,1.339483062146884951e+00,1.343706747176986793e+00,1.409816822003569392e+00,1.328909657184020876e+00,1.432246009447723178e+00,1.420958258688460818e+00,1.363497232642098878e+00,1.387043742076049968e+00,1.363951648941908346e+00,1.342130819748402759e+00,1.390786757606031099e+00,1.377360184457009806e+00,1.410741407723578922e+00,1.389589455380556560e+00,1.309314099955545929e+00,1.411018015957661964e+00,1.386546820110669875e+00,1.381388224726556091e+00,1.399426223917162426e+00,1.344942678450887552e+00,1.399537809956811429e+00,1.401821753964340056e+00,1.380267365783253819e+00,1.399198747073098215e+00,1.405554080058910138e+00,1.369538660604612712e+00,1.311058438871564480e+00,1.358263715054878418e+00,1.402627688824621410e+00,1.337694933795627428e+00,1.352163994448773554e+00,1.330441545812911075e+00,1.335567602724111236e+00,1.364446052325685388e+00,1.408514288765466915e+00,1.384695475887051996e+00,1.335844788065242428e+00,1.401387269180309314e+00,1.420460180174048181e+00,1.390308128960780598e+00,1.408114483820929408e+00
1.258925411794166267e+07,1.357370015409045561e+00,1.370264467892542637e+00,1.390648792413011758e+00,1.335968876229931324e+00,1.338380499702959359e+00,1.362738929463922277e+00,1.438308434503576816e+00,1.385049775776943770e+00,1.397418664214453932e+00,1.342601837647699581e+00,1.343201040422757231e+00,1.407667368144366327e+00,1.339212185545972433e+00,1.419394234365020768e+00,1.425346280782193942e+00,1.373068476060455900e+00,1.395583094914509381e+00,1.387060428158039649e+00,1.376744104400655422e+00,1.402433444956302067e+00,1.422235569241450559e+00,1.425718680391737214e+00,1.386584134716290828e+00,1.383284467486420866e+00,1.374815520479114817e+00,1.383925432939321132e+00,1.316691312007091996e+00,1.390803134710885125e+00,1.386424168043443261e+00,1.421283344767082735e+00,1.436170073035658357e+00,1.395430373821499481e+00,1.385552131119265784e+00,1.399620174101153580e+00,1.387216763266640340e+00,1.319111732537035397e+00,1.353972945989674548e+00,1.399989249184827811e+00,1.353846745699651022e+00,1.362046806621963535e+00,1.346410529895655683e+00,1.351826611347274998e+00,1.355237262067362503e+00,1.406831349556048938e+00,1.382649904119751527e+00,1.304805377163137825e+00,1.385470490193862148e+00,1.427613433990325920e+00,1.380426823792661351e+00,1.385040864307095942e+00
1.318256738556404784e+07,1.334833390773682682e+00,1.371730707964447848e+00,1.383649866748322799e+00,1.341951954361376487e+00,1.315191325755238561e+00,1.364430056476854114e+00,1.444866794969439150e+00,1.383165975613746657e+00,1.440667672139045230e+00,1.359205502193796100e+00,1.335986694327376600e+00,1.398370673388074081e+00,1.378315698386768151e+00,1.429145607530992956e+00,1.428074703576949434e+00,1.368174054745747936e+00,1.366950646907364231e+00,1.378200101438771918e+00,1.373599682481184692e+00,1.413428828288960659e+00,1.435760277360345283e+00,1.427077223978646670e+00,1.397582641859888009e+00,1.341844797492217412e+00,1.357207908738558677e+00,1.379418163119357610e+00,1.318945867273779493e+00,1.363695928864899543e+00,1.391841609055795015e+00,1.401391097350991766e+00,1.423988698638783745e+00,1.396226044579324865e+00,1.391989779150902162e+00,1.376366737919218819e+00,1.387556453801069178e+00,1.304870912866535893e+00,1.348798639725865112e+00,1.358207695494827005e+00,1.351925682167671061e+00,1.378122417428730984e+00,1.295898047444872248e+00,1.344620100346072489e+00,1.336799713828194847e+00,1.410713119034704643e+00,1.376457960074940923e+00,1.343677772578040441e+00,1.387692295103500895e+00,1.398821452609601002e+00,1.366658501545570559e+00,1.413735728690176607e+00
1.380384264602886699e+07,1.344922093364057991e+00,1.379708713654917762e+00,1.363237171715958818e+00,1.337761286276482720e+00,1.346123114080310490e+00,1.389085583065700957e+00,1.440596410471302491e+00,1.381789140223449230e+00,1.420739422332547131e+00,1.319822838913165652e+00,1.323778931190668695e+00,1.425884912903252921e+00,1.365207321018450326e+00,1.414994579864000235e+00,1.398327508314589851e+00,1.356351435033638531e+00,1.399334251890251180e+00,1.364630699862018570e+00,1.352253420841229348e+00,1.380810742306588512e+00,1.431908891548792750e+00,1.400454178532867466e+00,1.385076918566215953e+00,1.329811115807981725e+00,1.402722306870580971e+00,1.355109880851810944e+00,1.362350997801118568e+00,1.363762965547488548e+00,1.340735835188093805e+00,1.407308783585212275e+00,1.408692507483572776e+00,1.369838704402793317e+00,1.413050916540909752e+00,1.414371578462610302e+00,1.371111823839995747e+00,1.297761834341957909e+00,1.348713850856991581e+00,1.396201521798475120e+00,1.347059324239375133e+00,1.329937859753789864e+00,1.348277198638543783e+00,1.335335347104966042e+00,1.364244323682630711e+00,1.383477704891980409e+00,1.382597349737643366e+00,1.353778776333073752e+00,1.415653521547282967e+00,1.418993522833992937e+00,1.373228297343491056e+00,1.417270468477300094e+00
1.445439770745928027e+07,1.360822172891454240e+00,1.386122822175468894e+00,1.373230010280747093e+00,1.350334585959398703e+00,1.297220143430446448e+00,1.400119176775304286e+00,1.436278435705524714e+00,1.386115852748015964e+00,1.426248766498778853e+00,1.349500844148951995e+00,1.363122793480497918e+00,1.393445580442373766e+00,1.351786599424166457e+00,1.435093406551030126e+00,1.425741558645664986e+00,1.405307098414773304e+00,1.391964942607859523e+00,1.367033793966880628e+00,1.371627321611294859e+00,1.404654769270543779e+00,1.415698763449264153e+00,1.381011948635604503e+00,1.401451246168779141e+00,1.334976405461739901e+00,1.367142508065020134e+00,1.363456426302360303e+00,1.345245465375894289e+00,1.377753452841178339e+00,1.358119256026696586e+00,1.382545584338505051e+00,1.443119743375941066e+00,1.385987691809198896e+00,1.373216850112420229e+00,1.383021627690898647e+00,1.400298046316837075e+00,1.285167577577927878e+00,1.347077036096402169e+00,1.364852420987038961e+00,1.335399190498861355e+00,1.316237154507437612e+00,1.346179848143291391e+00,1.377531208163748522e+00,1.375430333093916602e+00,1.392725755454580439e+00,1.353189355974772079e+00,1.351281754231791421e+00,1.394074999926540492e+00,1.405149547807801769e+00,1.391469040251111400e+00,1.406796472916529206e+00
1.513561248436207138e+07,1.355716459908531180e+00,1.343393776924902028e+00,1.374417816893530375e+00,1.349365252681523852e+00,1.333055673831904375e+00,1.356462496351486191e+00,1.416633787814634893e+00,1.385949421082253386e+00,1.375171117931640596e+00,1.350035770755994680e+00,1.340810965209418448e+00,1.401766034498602043e+00,1.347555467776281324e+00,1.447637296574475263e+00,1.443243582555817195e+00,1.388258211078832849e+00,1.350566897880763451e+00,1.373071101037883768e+00,1.342966909468498393e+00,1.430591827272575722e+00,1.414504024774126734e+00,1.394834941404259565e+00,1.374737653678024918e+00,1.343761663675839158e+00,1.368043558258493109e+00,1.355639941371135526e+00,1.336571006970427300e+00,1.369868470984272113e+00,1.348601693564156712e+00,1.367246617997339708e+00,1.444831685247020658e+00,1.379870898995713802e+00,1.368866711368825539e+00,1.395037206603125135e+00,1.367517467008058540e+00,1.286078639543019930e+00,1.331152612093746690e+00,1.397372048804552014e+00,1.365398696787619270e+00,1.349966026769843452e+00,1.320425343685696751e+00,1.314839886476697250e+00,1.375424974977084380e+00,1.369708916761404272e+00,1.376659780006393330e+00,1.335891927278954228e+00,1.396709611432111808e+00,1.426428714554881960e+00,1.387573977733201014e+00,1.397750136882897509e+00
1.584893192461110838e+07,1.351042689894237370e+00,1.384914920737246424e+00,1.367941833880244706e+00,1.364363559933030157e+00,1.319626813878986393e+00,1.371116021698909782e+00,1.425131896749561644e+00,1.371306533615223922e+00,1.392118550014812550e+00,1.342046011609740574e+00,1.347120788030782501e+00,1.431190438577616186e+00,1.348988473507815034e+00,1.420744326787461320e+00,1.422838348594947844e+00,1.369619402146085463e+00,1.379376753039634140e+00,1.369558827102481446e+00,1.359720860558364608e+00,1.392348376684453326e+00,1.425950408133350278e+00,1.409750232915016666e+00,1.400550750701820002e+00,1.348747109789006249e+00,1.388452675484233012e+00,1.363444952457891102e+00,1.346501185726338479e+00,1.399604086175554318e+00,1.391552145359750581e+00,1.405867451960934655e+00,1.425438915529828376e+00,1.368075256006935581e+00,1.406613030629200400e+00,1.379463501174463369e+00,1.366535122465440732e+00,1.301316229663776358e+00,1.383367086171197968e+00,1.410701628112817296e+00,1.356801590469683072e+00,1.336387391188354146e+00,1.355915983549600412e+00,1.341373819035546644e+00,1.368281189773766338e+00,1.357433998300787259e+00,1.379744877027191619e+00,1.312448158261020570e+00,1.394403395858371919e+00,1.415307349467215703e+00,1.428382109246611797e+00,1.399747208306157509e+00
1.659586907437563129e+07,1.387350393763739698e+00,1.355727366129997558e+00,1.361320163448176190e+00,1.343009818171176706e+00,1.291999014199694651e+00,1.414941307408232429e+00,1.444428163115869745e+00,1.386816121051996031e+00,1.401644488913877273e+00,1.370314543710304367e+00,1.348239570868271509e+00,1.428187436804415844e+00,1.311467435215251554e+00,1.409492320783905850e+00,1.449596287774574277e+00,1.392369129528057359e+00,1.375466220906245152e+00,1.359340925144745915e+00,1.375876671195116030e+00,1.384946120025088989e+00,1.424763848841042124e+00,1.397839014173257954e+00,1.403216362637820014e+00,1.365176705010915148e+00,1.387465769603026366e+00,1.375997171996486967e+00,1.343938068546253639e+00,1.398272494002588573e+00,1.377038598706277428e+00,1.380874752217391865e+00,1.419951165694959938e+00,1.409839724325225863e+00,1.401046890960199853e+00,1.375897544280399565e+00,1.397513668440796497e+00,1.265025579388162624e+00,1.370509379769029312e+00,1.411027275337774611e+00,1.358179896302295520e+00,1.341265556756462640e+00,1.335723458393026419e+00,1.313744649548046484e+00,1.370967471720495379e+00,1.366420875789489786e+00,1.363223833338160995e+00,1.328426354701506718e+00,1.389483186150893612e+00,1.447272943533197909e+00,1.386998407391657473e+00,1.396028912721737347e+00
1.737800828749376163e+07,1.357127039780525068e+00,1.386031972881887731e+00,1.400888017949380782e+00,1.344036152771860948e+00,1.310842197819477528e+00,1.381440412826702158e+00,1.425745740102464243e+00,1.408565129730276366e+00,1.384735599765897662e+00,1.324573960747754686e+00,1.348812809894911036e+00,1.367835445209615308e+00,1.339973062160382256e+00,1.422856358074036764e+00,1.419109492442119924e+00,1.366879129221593603e+00,1.394277561840907342e+00,1.350085259638290847e+00,1.352736136346287976e+00,1.391811572016299348e+00,1.424523326743945884e+00,1.392319842384354800e+00,1.390649215272801387e+00,1.343445833143988466e+00,1.380212777412572089e+00,1.369326267165358546e+00,1.351380942219717829e+00,1.390986459591828872e+00,1.350727956615951797e+00,1.374898050116539761e+00,1.420189016486273381e+00,1.381483645682792583e+00,1.383044855435929810e+00,1.400602756495860968e+00,1.386319295635645377e+00,1.335416674691362715e+00,1.338265591502235674e+00,1.372726643556008597e+00,1.347440187120275246e+00,1.346360223616246188e+00,1.354940304938125228e+00,1.369965006983429268e+00,1.372102569165633446e+00,1.367532247642110121e+00,1.388108547788343694e+00,1.321264678729276332e+00,1.388687902076686909e+00,1.425854934267576368e+00,1.405168065000933275e+00,1.385658985611099459e+00
1.819700858609982580e+07,1.339136707965601802e+00,1.363156446044751613e+00,1.375066613529945192e+00,1.373572653235885399e+00,1.321223466477980724e+00,1.383262571473530489e+00,1.436706457597115794e+00,1.386463144900724087e+00,1.377483448067679639e+00,1.348929736754080899e+00,1.344959871112397343e+00,1.411447863403564318e+00,1.350213882673733989e+00,1.421705943100150860e+00,1.429955213030077443e+00,1.357209591616787892e+00,1.387827218601377144e+00,1.347809401248082795e+00,1.362211648674983344e+00,1.385827444429549749e+00,1.396972238573015224e+00,1.415005586752780209e+00,1.388351828958870549e+00,1.336042992372489913e+00,1.353757217361396092e+00,1.355727535610061540e+00,1.385064330333856120e+00,1.383665860091404687e+00,1.390036214378765012e+00,1.395552983313769202e+00,1.417917551874818827e+00,1.393831334191133031e+00,1.387518171885388840e+00,1.390063624189424640e+00,1.424310939675676790e+00,1.302658339225558404e+00,1.364744643611756958e+00,1.414891171883013277e+00,1.364121314469831203e+00,1.372827417058215094e+00,1.319695086236010173e+00,1.335911193894868898e+00,1.366119196029196070e+00,1.349839276471944904e+00,1.383260235412326455e+00,1.312423659337165205e+00,1.405856893616602488e+00,1.388252497830031018e+00,1.384436651424584941e+00,1.417724439705573269e+00
1.905460717963244393e+07,1.371064013316919183e+00,1.370251709381057559e+00,1.389046445888845627e+00,1.328424712849233247e+00,1.341450489561369031e+00,1.382193265709179109e+00,1.449696523577487461e+00,1.390260413928876559e+00,1.398241445759942359e+00,1.349003977238451668e+00,1.331080723982143388e+00,1.384922633360896160e+00,1.323922885043807618e+00,1.429195748661583831e+00,1.431964445369233507e+00,1.360499635358835668e+00,1.370022613572664083e+00,1.363474571810314062e+00,1.349835483395904534e+00,1.404930306050812927e+00,1.413926481601518903e+00,1.387495095806434708e+00,1.382849697252343857e+00,1.306124627849031938e+00,1.408435000157119976e+00,1.372700476779174394e+00,1.368668538536223389e+00,1.384566232854059331e+00,1.326091208422557344e+00,1.367830582019906149e+00,1.426249893938424274e+00,1.396960114892241700e+00,1.369674125007413146e+00,1.399761693543964070e+00,1.415268639603781686e+00,1.294406933289260708e+00,1.350123861716323592e+00,1.406845054567298803e+00,1.378475893230012295e+00,1.384787853096974386e+00,1.365303134630778903e+00,1.333889944583483089e+00,1.360301532433913829e+00,1.409783136125362990e+00,1.395620177219130564e+00,1.333359040052872979e+00,1.421333534131269394e+00,1.423779812709206061e+00,1.391200110847098825e+00,1.375431503641735498e+00
1.995262314968882874e+07,1.330515337901722495e+00,1.371870192804015343e+00,1.395139112523365865e+00,1.311902053898339027e+00,1.327345136248863744e+00,1.353861252759231304e+00,1.424944504174706417e+00,1.385478069579704652e+00,1.413046493888558963e+00,1.374449138643644819e+00,1.352679101813566653e+00,1.382183800638411064e+00,1.323725891808885002e+00,1.411416873872804123e+00,1.415136075251122394e+00,1.359580030300703068e+00,1.386992236640099074e+00,1.365628708316668272e+00,1.358208855839047935e+00,1.391120635377468773e+00,1.428756482862982846e+00,1.416531172045557341e+00,1.388149910312183488e+00,1.354130230839207361e+00,1.399386959295471522e+00,1.357743032759928692e+00,1.372503710378174091e+00,1.399662500231547702e+00,1.355480422792692652e+00,1.410872192029092087e+00,1.384486689368893630e+00,1.394433094140452356e+00,1.386933178214148743e+00,1.402002514515127807e+00,1.375287659736999402e+00,1.290424753763764754e+00,1.338488058743334541e+00,1.400231759029129108e+00,1.349549443967673401e+00,1.357604897004442313e+00,1.338374381493490528e+00,1.339257174488790891e+00,1.348529183548298427e+00,1.371072652282886661e+00,1.392206466524025466e+00,1.350721896756365226e+00,1.395632231957461666e+00,1.412237146020653311e+00,1.382175496138665638e+00,1.405036238895117862e+00
2.089296130854040757e+07,1.338972774743278249e+00,1.377326815142544181e+00,1.364548909055293358e+00,1.325415894523436888e+00,1.312328168089374580e+00,1.371953212252794430e+00,1.455411608332551454e+00,1.386096352068356907e+00,1.403229502655516603e+00,1.336522310483573062e+00,1.350508466586391343e+00,1.413837943456182078e+00,1.328934003879155279e+00,1.424617915100258703e+00,1.397228964477504665e+00,1.340395146475245491e+00,1.388373634666509870e+00,1.395107763760123021e+00,1.352375519060020626e+00,1.417360024072362723e+00,1.410447921700610729e+00,1.402266614273920631e+00,1.388055263024987163e+00,1.336082902269217110e+00,1.389247828631146930e+00,1.363953285521920966e+00,1.336998351253280815e+00,1.373120802401271545e+00,1.357861495093805937e+00,1.412841745994573461e+00,1.429953604600098904e+00,1.372598186402503417e+00,1.412463022484218067e+00,1.389788636639069486e+00,1.411854145939029692e+00,1.314688164233130729e+00,1.352221213012677836e+00,1.398803472001743486e+00,1.389991147017951345e+00,1.334867572618233966e+00,1.334348450933178221e+00,1.311231762522027333e+00,1.349270685478287879e+00,1.396087644001641648e+00,1.381947775296438197e+00,1.295568169540501469e+00,1.396416530715212767e+00,1.419752786131696531e+00,1.430798677780150463e+00,1.392928334785345612e+00
2.187761623949551955e+07,1.355292655232465115e+00,1.367001435699620515e+00,1.356470086097862682e+00,1.342908684653600915e+00,1.329081344830162825e+00,1.356551759181801264e+00,1.451243914888091568e+00,1.371571304205540853e+00,1.377902223399184223e+00,1.322382937574652750e+00,1.356796727930464241e+00,1.400784349213362256e+00,1.347976707455027956e+00,1.422276944511607244e+00,1.413850827111130970e+00,1.357173369494865778e+00,1.377461965829234636e+00,1.372424182218586974e+00,1.367578928466954169e+00,1.412895386239470197e+00,1.405335259223820854e+00,1.418471987510207200e+00,1.379310543941594913e+00,1.359062815229711507e+00,1.408481747173674359e+00,1.371466804271021633e+00,1.348473499346390714e+00,1.364111806324093346e+00,1.353052697127049120e+00,1.381654038438638654e+00,1.421188595646035502e+00,1.382392861631516423e+00,1.410679676999716747e+00,1.393612477959686791e+00,1.390428597200108918e+00,1.321597758486318774e+00,1.340938193406628232e+00,1.388389887175553117e+00,1.352622991872929115e+00,1.340894785559077818e+00,1.366103762494025542e+00,1.341616363974712955e+00,1.360202847114542424e+00,1.395796598689716950e+00,1.381312181862355715e+00,1.315298264493229841e+00,1.421658444384807485e+00,1.440512198624396945e+00,1.413891556014289064e+00,1.396969229812386581e+00
2.290867652767769992e+07,1.363231732963308573e+00,1.378474722634397631e+00,1.404017813107793167e+00,1.385492971849970001e+00,1.337181853000839249e+00,1.350166814324103237e+00,1.452643626592851511e+00,1.385072294920910663e+00,1.404420168157213933e+00,1.359348111445315643e+00,1.350458233458886825e+00,1.388460430788155175e+00,1.301460932415498872e+00,1.421912996181419864e+00,1.392875476824716685e+00,1.390160268090031792e+00,1.388973263477518039e+00,1.332232307753570488e+00,1.364316215036707414e+00,1.389852282277209694e+00,1.422719437370029816e+00,1.429614294345099568e+00,1.375409583199407981e+00,1.339718762445080369e+00,1.386632933266081169e+00,1.356963822458324476e+00,1.329691022901042352e+00,1.393134509316372949e+00,1.350575990358392042e+00,1.391576610293582483e+00,1.423925300049260656e+00,1.391823344405367591e+00,1.389293724320983525e+00,1.387459111191907013e+00,1.394953557193995497e+00,1.304141254963156360e+00,1.359703424842267916e+00,1.407241402150726017e+00,1.358610653992887718e+00,1.376893846586190184e+00,1.332695715129916136e+00,1.337594297526764064e+00,1.355948009829630374e+00,1.366837827721622212e+00,1.390700018585748321e+00,1.327901638839204868e+00,1.401454834764068069e+00,1.432555720445528147e+00,1.417228429414225666e+00,1.419847054746121051e+00
2.398832919019494951e+07,1.329428399395964577e+00,1.344568743586018078e+00,1.388694634109394421e+00,1.339843641625744430e+00,1.317046744789567736e+00,1.394969183974249072e+00,1.426854736379073785e+00,1.397037556887111842e+00,1.380673051074550628e+00,1.332163443903747746e+00,1.352764589746661361e+00,1.415704771162434872e+00,1.310502130855790037e+00,1.411556649710961286e+00,1.398331028653177821e+00,1.354909811315587076e+00,1.407744340940289662e+00,1.378559244767118885e+00,1.359906085910056461e+00,1.409841825181582076e+00,1.419462598945483212e+00,1.402527360552497049e+00,1.375252988146502542e+00,1.339568625998323714e+00,1.370790180851481077e+00,1.387970343031329268e+00,1.359149042930929863e+00,1.386123219855244448e+00,1.345928047824306528e+00,1.392032132177397186e+00,1.407645815698042702e+00,1.412785818089115741e+00,1.392795115581963561e+00,1.376333842501584082e+00,1.380329519474278843e+00,1.289230743367211662e+00,1.359054656545492623e+00,1.395851756139673050e+00,1.354298563568636871e+00,1.368743809701860492e+00,1.342515536144851529e+00,1.336624954912174701e+00,1.352674181341788628e+00,1.372912992280715505e+00,1.381961058187455293e+00,1.330626910543808439e+00,1.386467976869778962e+00,1.431907904475199222e+00,1.375810947113285554e+00,1.414571770705808751e+00
2.511886431509582326e+07,1.356330484305532158e+00,1.383385857411272957e+00,1.393603234684425374e+00,1.341756255341960191e+00,1.330545885514691218e+00,1.371524370285982286e+00,1.416344046968322834e+00,1.374217714696314596e+00,1.391926404350423585e+00,1.362178215660697633e+00,1.352224949355138373e+00,1.394309515818127343e+00,1.349831579062664044e+00,1.432919757365852975e+00,1.435540421460440363e+00,1.372040544200833212e+00,1.380853154515178760e+00,1.368927806195207264e+00,1.382415528666219640e+00,1.391042279291127670e+00,1.409325504523637917e+00,1.394311331835409007e+00,1.399149936037584530e+00,1.344686772672379904e+00,1.392256160217620664e+00,1.367715984910954585e+00,1.359552784197860520e+00,1.375487807162550702e+00,1.337267076188504600e+00,1.397576472565438488e+00,1.412488923889648973e+00,1.374247585829089013e+00,1.406884954668970789e+00,1.404975493251876095e+00,1.385680741614633948e+00,1.307513913304822584e+00,1.352185533607713319e+00,1.372997167882165970e+00,1.330148995179452509e+00,1.349807344504416751e+00,1.340614923501973310e+00,1.337121498455599022e+00,1.358635875944813165e+00,1.386413173680450805e+00,1.396794523144368805e+00,1.316533053076354820e+00,1.381959787556540808e+00,1.424142110995562760e+00,1.400419791914232492e+00,1.380798990416971961e+00
2.630267991895381361e+07,1.367452550622458185e+00,1.369709508189259406e+00,1.389131502502909621e+00,1.316112282658286725e+00,1.309915175306816115e+00,1.378750155102185015e+00,1.420565498827376372e+00,1.393704538421616235e+00,1.417159725820644534e+00,1.357659669774516686e+00,1.337334678966716428e+00,1.390607454765462991e+00,1.341623527013755979e+00,1.442720148038841854e+00,1.452617104245190971e+00,1.406372631921080751e+00,1.409263550052076930e+00,1.345795107403793711e+00,1.365115956151023546e+00,1.395796780314191743e+00,1.389126484632950076e+00,1.400829289702375746e+00,1.419899823083381252e+00,1.348475406414611832e+00,1.383120281908172267e+00,1.382967865614594283e+00,1.386026618117234932e+00,1.385689421906710406e+00,1.370545196538383470e+00,1.403121438031767809e+00,1.437720179444110347e+00,1.385827698749023895e+00,1.387053006912515540e+00,1.371241378572873870e+00,1.412189026417504323e+00,1.308164153655769990e+00,1.340305387160873662e+00,1.395232222537333477e+00,1.365125606006913461e+00,1.356825884174506003e+00,1.311967062286355734e+00,1.354875903010452465e+00,1.345467594082857543e+00,1.372471353358025281e+00,1.394915135386493699e+00,1.347903078181940772e+00,1.398579593023356660e+00,1.443928072143926711e+00,1.404138650582499759e+00,1.405519112581929075e+00
2.754228703338163346e+07,1.354923736591803651e+00,1.372517986667697976e+00,1.372644131319504135e+00,1.309761809007735422e+00,1.312409827062104073e+00,1.381979058512424752e+00,1.453872290383355637e+00,1.410037735302656747e+00,1.432501409051267549e+00,1.346412598850950992e+00,1.329747301989739228e+00,1.429649062631716649e+00,1.358042371625639566e+00,1.453808704709370403e+00,1.432837816809436671e+00,1.364655593168908165e+00,1.397001533784187899e+00,1.370928868432491399e+00,1.356455647032840828e+00,1.419005945193002827e+00,1.386855164287924325e+00,1.432600436218558260e+00,1.370129380762694415e+00,1.341529270733524903e+00,1.371079604242903427e+00,1.364806569902991207e+00,1.338093697253547765e+00,1.410145676939112969e+00,1.339042135524891597e+00,1.400884879283626816e+00,1.446379122113354843e+00,1.388881394929354141e+00,1.389640907690518068e+00,1.400985673746030002e+00,1.400367569962034375e+00,1.282497211142216820e+00,1.345317599290255739e+00,1.415218186765023312e+00,1.383662866924543433e+00,1.383725552529700309e+00,1.341789910451380630e+00,1.377157831475555483e+00,1.367059712603115651e+00,1.379228419899076297e+00,1.371108783374282103e+00,1.361087906980302353e+00,1.405818358080058728e+00,1.424942628671081790e+00,1.387784862702920785e+00,1.388804611153739543e+00
2.884031503126611561e+07,1.359962090114240407e+00,1.358603733842334682e+00,1.355805533728945855e+00,1.358368686065007713e+00,1.346700554866018029e+00,1.393589918139942041e+00,1.414903158876648970e+00,1.380574812770087867e+00,1.380178943239783962e+00,1.374749916470027422e+00,1.343728495592227734e+00,1.400450130583683617e+00,1.337335496491882436e+00,1.402239554451162995e+00,1.427080471797267158e+00,1.358906244922288398e+00,1.408757984003475183e+00,1.340769962749858379e+00,1.342399357604971311e+00,1.416759141474509764e+00,1.419825115846480967e+00,1.387507633962578923e+00,1.410384123481342789e+00,1.331553326280509042e+00,1.382234879376919467e+00,1.343194299013389381e+00,1.357938822505068810e+00,1.379796363076296606e+00,1.361274462588664580e+00,1.386863773467497341e+00,1.437642479702687437e+00,1.367405009807601601e+00,1.391036969592702954e+00,1.401953671860078243e+00,1.409574111622054149e+00,1.302501109477846253e+00,1.343672629620358716e+00,1.394036496236332301e+00,1.364564680389719342e+00,1.362718018590956204e+00,1.324564438317873627e+00,1.327360682297589856e+00,1.336351473931138401e+00,1.383807532143370267e+00,1.389158304159943125e+00,1.312909060951911844e+00,1.403749272582306862e+00,1.432675154477540014e+00,1.398857569259599920e+00,1.380003650928137704e+00
3.019951720402019098e+07,1.337001564458340841e+00,1.373709986386606019e+00,1.395923872749031958e+00,1.353527744021901347e+00,1.347465993830908149e+00,1.390908435548922517e+00,1.429732049101915425e+00,1.428010669688843937e+00,1.378935652879899942e+00,1.353636803641699249e+00,1.339626379968789527e+00,1.401468800499797496e+00,1.327261794874818879e+00,1.443492620635352663e+00,1.421582929797373440e+00,1.361784107220711748e+00,1.402721426370775459e+00,1.340513305330495619e+00,1.370622980351337006e+00,1.378638785740573303e+00,1.404231598577711182e+00,1.403280022869765054e+00,1.385124469373017142e+00,1.371366446737927403e+00,1.402553985304059392e+00,1.369415408952520563e+00,1.353113568182482185e+00,1.400384376730251734e+00,1.373035420357719749e+00,1.394448481099358039e+00,1.424429437483137439e+00,1.379913212970684588e+00,1.411171044697856258e+00,1.373815541502219517e+00,1.377163396874489631e+00,1.310912807151368042e+00,1.375919193383054351e+00,1.380473531384314612e+00,1.364274669203902057e+00,1.352258404154663252e+00,1.366076324880266313e+00,1.352613832749133049e+00,1.374241783451977783e+00,1.376665976459717111e+00,1.392292551181187665e+00,1.325775723728857658e+00,1.395219959741111238e+00,1.420804944131927483e+00,1.383113724560735447e+00,1.373813422410972596e+00
3.162277660168379173e+07,1.358727456443032944e+00,1.365189999211671834e+00,1.393385220693910798e+00,1.341790521721088814e+00,1.327578204840661025e+00,1.381484810203976510e+00,1.417044195313553967e+00,1.407548775756366055e+00,1.415482411827241105e+00,1.344228683699612237e+00,1.329957311454754931e+00,1.405352374131661364e+00,1.324498623810642206e+00,1.454738466249050566e+00,1.416356207399878997e+00,1.375222516960665331e+00,1.404987706847083295e+00,1.340636291074245756e+00,1.364012991442455247e+00,1.415740552401467900e+00,1.405536821363612132e+00,1.402963774479282666e+00,1.393795757039612004e+00,1.374122501650508088e+00,1.385067778750339818e+00,1.366956636757770127e+00,1.365658340065373677e+00,1.407477102865328789e+00,1.385452963825375194e+00,1.397405043036937355e+00,1.407552350635128846e+00,1.399494469764582583e+00,1.396120774822961819e+00,1.371621917506697486e+00,1.391267791469202431e+00,1.295256083857538210e+00,1.352942094940446038e+00,1.391602529023714396e+00,1.339124293280428368e+00,1.335383930622255910e+00,1.339326419226204434e+00,1.326440565445201392e+00,1.363270904256908889e+00,1.415377270689536005e+00,1.378863099514237467e+00,1.341512667724885643e+00,1.387203944787745336e+00,1.436429907140107876e+00,1.397004606897329193e+00,1.390831183297980944e+00
3.311311214825907722e+07,1.326872143285543260e+00,1.368167289189578417e+00,1.404945536389792471e+00,1.353304288062241900e+00,1.342473387473834379e+00,1.361163021385992211e+00,1.465508791218608442e+00,1.380126504178515345e+00,1.422553208460237917e+00,1.305630986188603959e+00,1.378909160710738879e+00,1.399310403110011869e+00,1.348670887261728124e+00,1.417253696623396397e+00,1.420906336566132522e+00,1.368948501732267564e+00,1.405035879524411113e+00,1.364475971040737257e+00,1.359961781187041252e+00,1.376601322342144496e+00,1.403273835593614294e+00,1.412145464218340862e+00,1.404783229125140975e+00,1.332828665480125352e+00,1.413903661964135861e+00,1.404047494485898273e+00,1.346458417344797320e+00,1.392509479561530927e+00,1.357198033730458109e+00,1.368252822891530940e+00,1.453168744129742951e+00,1.379010292780991076e+00,1.402998387815091563e+00,1.363315127954772610e+00,1.349066393713295176e+00,1.317580731644480307e+00,1.351545370693555626e+00,1.403159615594614218e+00,1.343085401345033514e+00,1.338324723256923310e+00,1.341755994219552495e+00,1.333951058798954259e+00,1.385093964532589261e+00,1.388298193515887125e+00,1.390466821087479543e+00,1.331528362342487393e+00,1.400903529781577950e+00,1.414120974310486778e+00,1.424078682751445557e+00,1.383562282703448165e+00
3.467368504525309801e+07,1.363504409500256198e+00,1.386212955573452588e+00,1.397836044699507729e+00,1.311920320364176940e+00,1.322951685236040564e+00,1.370527777958930882e+00,1.447980703060419483e+00,1.402599632802769891e+00,1.403407481965337711e+00,1.332970989975090337e+00,1.334544077013138041e+00,1.401195589838843514e+00,1.344752434714523659e+00,1.454308226282130079e+00,1.377608107015818373e+00,1.361747394102348130e+00,1.410802200094382508e+00,1.357122178931909895e+00,1.384769587433574367e+00,1.401219824779088352e+00,1.405936472265864712e+00,1.409723435127784752e+00,1.354769165709838630e+00,1.333818366318177961e+00,1.379061281517796500e+00,1.353512010267373888e+00,1.342883130150977822e+00,1.390301223818777521e+00,1.378685886006796979e+00,1.389037974325342706e+00,1.414536313486530750e+00,1.373268293670766083e+00,1.424953625658116785e+00,1.359310680235803925e+00,1.386924659131859139e+00,1.316954505160976785e+00,1.343241759319293571e+00,1.393367000079743123e+00,1.346416056208106227e+00,1.360459890094223745e+00,1.348020059072658539e+00,1.340231126066258271e+00,1.358652356707235276e+00,1.393166760528418813e+00,1.363640479687275864e+00,1.329376819443469637e+00,1.381225248997670407e+00,1.433004145071283597e+00,1.413144178232105030e+00,1.390381389615528818e+00
3.630780547701017559e+07,1.372504292966598483e+00,1.356096271548722587e+00,1.370823596591479676e+00,1.357452373097163489e+00,1.324786071813622623e+00,1.357930868093831789e+00,1.439405353696462830e+00,1.358244497427944397e+00,1.441212780537788785e+00,1.324749344349717806e+00,1.320068852240799728e+00,1.405385312406895570e+00,1.320347384905937282e+00,1.401397658425885595e+00,1.405424795503817492e+00,1.357314573627032894e+00,1.384606563590230044e+00,1.376341872262234034e+00,1.355375868244622195e+00,1.394828150381559828e+00,1.401743515746751934e+00,1.382746608068678773e+00,1.387598677229085142e+00,1.335198474157379689e+00,1.378425718516021803e+00,1.356839891806894460e+00,1.346911497041830996e+00,1.401220119400956809e+00,1.372388470650044434e+00,1.397994773165432525e+00,1.430571462178896969e+00,1.344221114501438885e+00,1.365474497489501671e+00,1.377373987461655735e+00,1.426542738530042653e+00,1.272262821990971959e+00,1.358018712689992080e+00,1.384352261221314606e+00,1.300095115634247511e+00,1.352368106536943948e+00,1.367387347892080607e+00,1.337433315562321257e+00,1.351031986719791966e+00,1.345977565333774439e+00,1.379102634102912894e+00,1.325799313554418157e+00,1.387105299992028140e+00,1.433781797925316903e+00,1.422621858078616519e+00,1.356519785773493192e+00
3.801893963205612451e+07,1.348971380675157983e+00,1.362603559145073140e+00,1.383981740968565077e+00,1.348922295589193521e+00,1.338847245498693717e+00,1.388767423166795245e+00,1.448703263333489755e+00,1.386768629464338431e+00,1.387224097999212313e+00,1.347728965227485531e+00,1.355176740461044638e+00,1.422379387534651096e+00,1.329664774622226542e+00,1.425574802990998924e+00,1.434594088646312438e+00,1.394172650795007629e+00,1.390613141234277483e+00,1.371578458212734608e+00,1.396437568509479199e+00,1.401616167350918207e+00,1.386234559891851736e+00,1.410111743426338604e+00,1.390739540399314800e+00,1.344316129798898141e+00,1.410897779932823060e+00,1.394238045212428556e+00,1.334340718403852266e+00,1.381316419880201263e+00,1.355117709670868198e+00,1.394927993794455867e+00,1.429730259971857986e+00,1.362451745377360801e+00,1.378919477626884049e+00,1.386397128240342447e+00,1.401835836276873914e+00,1.322164856724439064e+00,1.382978779215467746e+00,1.387655741232315387e+00,1.343989464673220668e+00,1.335803718410899066e+00,1.312262817823233840e+00,1.357187380590865189e+00,1.385418936046727501e+00,1.378468362361713551e+00,1.399090396516184054e+00,1.317462010662813432e+00,1.380887960436995465e+00,1.417901465889021662e+00,1.397393351929125727e+00,1.397180635723334508e+00
3.981071705534969270e+07,1.349100830075373958e+00,1.366281383055308440e+00,1.369447128829608618e+00,1.351640351403672113e+00,1.309885879402996833e+00,1.374335127321945071e+00,1.439483646835929997e+00,1.394058512458155930e+00,1.416799503730509446e+00,1.360081244160140868e+00,1.323782822018083172e+00,1.404521706012257010e+00,1.345729791096491601e+00,1.420870457305563050e+00,1.433664827728039715e+00,1.375731137726234010e+00,1.389303365025372328e+00,1.352935598327323019e+00,1.367511833390524068e+00,1.403262285502436146e+00,1.411215201536706543e+00,1.381025050304276025e+00,1.395141369901998107e+00,1.351620575514583367e+00,1.381652943941327649e+00,1.356428044323502391e+00,1.359673172720544887e+00,1.394166804221172784e+00,1.383033520118579940e+00,1.384264703015670728e+00,1.432948751270673782e+00,1.409241298955003607e+00,1.376896447667962597e+00,1.401293172295319689e+00,1.383914093782025345e+00,1.335309303495375133e+00,1.328941059200675623e+00,1.398414610700645655e+00,1.337435271689649374e+00,1.335634630803463008e+00,1.331213100444305519e+00,1.351175675466388171e+00,1.338804378491943892e+00,1.371920199158103149e+00,1.356925952002414837e+00,1.335710807428034608e+00,1.401325244968868899e+00,1.416408659797896430e+00,1.398519975837479334e+00,1.410476946077825255e+00
4.168693834703346342e+07,1.326511628742611748e+00,1.379796119392701970e+00,1.377903135754670716e+00,1.309055848621608620e+00,1.338303329352198867e+00,1.392611292362250897e+00,1.433773482876035565e+00,1.413881031144480493e+00,1.380324011614992630e+00,1.381168767483980764e+00,1.339042613196355536e+00,1.403888346832830480e+00,1.322000347766347783e+00,1.427662508940952035e+00,1.434809941371769648e+00,1.381706971324253352e+00,1.375177048462233875e+00,1.378873122070850998e+00,1.362551022794268318e+00,1.393854048329451700e+00,1.402414453643021419e+00,1.406061236190489394e+00,1.381291192062847895e+00,1.340963342974334616e+00,1.390922264952720866e+00,1.338231387567337505e+00,1.346219910616457627e+00,1.374799020356686885e+00,1.360176390921078005e+00,1.379560365834872293e+00,1.424152597067624093e+00,1.361004847304332577e+00,1.371961600807001913e+00,1.380033223886335092e+00,1.376686374142622737e+00,1.333397795621573234e+00,1.361738215507785732e+00,1.375146567584426327e+00,1.339196375134581007e+00,1.364303038088129805e+00,1.334868132156075360e+00,1.356927469254555207e+00,1.368777864419060686e+00,1.374154897682538179e+00,1.401204441265226031e+00,1.335399611439874512e+00,1.387913385017199186e+00,1.423750477540780546e+00,1.381263313266321680e+00,1.410456901108776639e+00
4.365158322401665151e+07,1.361952247799546489e+00,1.373775200408304364e+00,1.380215267284375269e+00,1.337976616364833449e+00,1.342905301676018182e+00,1.364034859028761870e+00,1.443406982895674595e+00,1.369706610221798737e+00,1.398885078671484816e+00,1.358809884178354688e+00,1.322750330097207216e+00,1.388064172091540094e+00,1.345927737903363397e+00,1.438626696887378653e+00,1.423382164493627311e+00,1.368372836810599180e+00,1.409881333415251570e+00,1.352471635216145440e+00,1.353187112747596510e+00,1.361508235577672199e+00,1.423932950136276743e+00,1.394593549462955995e+00,1.413209937957315976e+00,1.353492605144757777e+00,1.388597092407999112e+00,1.381227127505841645e+00,1.363449636805227572e+00,1.397220806644149604e+00,1.396382115583688632e+00,1.396934142137415735e+00,1.408509870752449045e+00,1.378558471555023202e+00,1.382490610374222051e+00,1.398014760363257780e+00,1.385221826439937631e+00,1.309225862231458759e+00,1.342925682728202785e+00,1.391567160173357243e+00,1.350362940172766146e+00,1.372973011030138357e+00,1.370068642404244308e+00,1.313340312348334260e+00,1.380837420144749528e+00,1.372437009922670370e+00,1.345871357312888206e+00,1.321999563823785806e+00,1.409444866698764898e+00,1.417763638659194303e+00,1.355123764619953874e+00,1.377126845532678834e+00
4.570881896148751676e+07,1.354895486972319096e+00,1.346950286697662147e+00,1.378252978610713164e+00,1.325890989676725917e+00,1.340246774429144416e+00,1.362741968736287390e+00,1.447985341632301859e+00,1.401013086782556094e+00,1.410362790025377677e+00,1.352931413843130537e+00,1.352517435543924007e+00,1.374434224974344199e+00,1.363723049581637259e+00,1.433627877664157113e+00,1.434076971737884065e+00,1.372661646824738124e+00,1.390921717702161331e+00,1.354664141000810229e+00,1.362711728535829225e+00,1.370194070667063002e+00,1.443895133011354082e+00,1.407495604983371784e+00,1.388851057399134836e+00,1.317520885196168834e+00,1.370025725506250014e+00,1.345818137791327862e+00,1.387406180105133835e+00,1.392906922673925907e+00,1.362085603698101943e+00,1.387431575240567039e+00,1.427381126354455798e+00,1.371504334388121693e+00,1.372165891906393043e+00,1.389783226601840838e+00,1.375375025584259614e+00,1.353531832376944966e+00,1.345352202772210903e+00,1.382080167836630347e+00,1.348170283346186826e+00,1.324137180004856029e+00,1.338005905441568277e+00,1.341283372388009543e+00,1.353847950396479538e+00,1.358346682240717085e+00,1.391138804747810376e+00,1.340802042176153508e+00,1.392625415311693038e+00,1.424626165582969950e+00,1.390865939777703009e+00,1.403548793758225832e+00
4.786300923226380348e+07,1.367865665090518990e+00,1.355930362594224947e+00,1.351046545543751698e+00,1.317164942509072789e+00,1.320380704973702191e+00,1.383200910754272650e+00,1.446522663080545446e+00,1.386738427769272697e+00,1.423531162338322220e+00,1.317135625189296277e+00,1.370731414489240851e+00,1.393129536733601403e+00,1.346906026957911395e+00,1.458030493038880770e+00,1.419498179729337783e+00,1.378198354077367460e+00,1.396244823576241689e+00,1.385584414855648649e+00,1.338863528859081553e+00,1.383051932380912952e+00,1.409976340070740575e+00,1.387700955796825175e+00,1.401318312309602909e+00,1.332672089545857474e+00,1.408723402596679719e+00,1.375830082492981887e+00,1.336934007059763729e+00,1.380426585127823680e+00,1.356197632676019227e+00,1.369051722213410427e+00,1.430303666375505545e+00,1.374547423264137258e+00,1.390172267473716694e+00,1.380881166557042850e+00,1.383399603360462082e+00,1.329359218893172434e+00,1.345260368599946688e+00,1.390868923336062490e+00,1.340629147133023391e+00,1.354482707428596333e+00,1.347060101319086600e+00,1.333860652452504958e+00,1.363684194729755994e+00,1.390925976974458633e+00,1.383494108708700709e+00,1.330273827901516048e+00,1.383969722749331943e+00,1.414680543772953936e+00,1.396016505017026343e+00,1.405603888197196838e+00
5.011872336272714287e+07,1.330981475743523212e+00,1.390237010608774026e+00,1.377511877974826771e+00,1.357527733805095949e+00,1.318838645912919993e+00,1.362404523659626054e+00,1.448177876095983141e+00,1.399762135840070254e+00,1.403156416785266813e+00,1.345944641658794128e+00,1.362334498290056040e+00,1.385070832531591911e+00,1.364115645155592471e+00,1.426245178949293368e+00,1.424926589249766895e+00,1.384839597909532038e+00,1.371649665796254025e+00,1.406120043939541375e+00,1.357667640514946594e+00,1.409423729643470180e+00,1.412089206917694906e+00,1.408306905077491900e+00,1.388983412349034330e+00,1.348914550383706334e+00,1.360127094574502760e+00,1.374229463171577903e+00,1.377704343734914350e+00,1.375145801796462397e+00,1.352532190520851385e+00,1.376564261585656590e+00,1.412079403255748211e+00,1.378230914703941989e+00,1.397841300587884250e+00,1.387661421894705871e+00,1.388071341493154476e+00,1.292965320816081176e+00,1.351083886682636015e+00,1.382682049376759092e+00,1.336697573986229015e+00,1.361213576781235446e+00,1.322615076875709228e+00,1.303925397370469641e+00,1.368548928513689589e+00,1.348198285918031258e+00,1.385845000641523495e+00,1.330542031664229352e+00,1.377169796992734563e+00,1.417642686592957224e+00,1.387540602184377025e+00,1.403895338578165619e+00
5.248074602497733384e+07,1.347891933750621885e+00,1.415808461158148068e+00,1.392975765509702146e+00,1.343993576602414697e+00,1.323146684020668928e+00,1.371618900212715708e+00,1.405516766559477659e+00,1.389338914285372484e+00,1.394243463416050544e+00,1.364528439719634445e+00,1.353021384142853778e+00,1.399210980900904122e+00,1.344350515002892710e+00,1.418405218257615008e+00,1.452707998219480157e+00,1.395115164244437933e+00,1.400856508832255987e+00,1.362761275271830108e+00,1.347305237877664430e+00,1.377320800848529814e+00,1.423700321977616090e+00,1.397977079204150375e+00,1.373689313545364055e+00,1.355035500934043124e+00,1.366856701695287057e+00,1.362304935597552502e+00,1.361831346850658875e+00,1.376436351329848096e+00,1.364697492193127859e+00,1.399590506702464765e+00,1.411079651192234108e+00,1.367696132865173331e+00,1.392164463200159297e+00,1.387040871177942725e+00,1.393795352717163594e+00,1.305134189072290729e+00,1.318439696870826294e+00,1.401739159409975732e+00,1.361713451015623022e+00,1.350038776054807155e+00,1.354668090937804603e+00,1.323207174081173498e+00,1.376354991292309649e+00,1.346809398810328684e+00,1.380470237300165604e+00,1.337746517023036263e+00,1.380113548747689656e+00,1.415791016474858388e+00,1.438520866957091027e+00,1.408555128555917690e+00
5.495408738576248288e+07,1.351327052324022837e+00,1.383792657556236483e+00,1.370395683975885737e+00,1.337414749292421101e+00,1.303593641987321305e+00,1.369539040735110236e+00,1.423305578795639015e+00,1.374844787996430506e+00,1.404607977367193117e+00,1.347249540831694903e+00,1.334963366122086326e+00,1.441343266260217471e+00,1.363162560979534144e+00,1.399516600432726188e+00,1.432670295816297124e+00,1.343266796810160590e+00,1.397910413535148777e+00,1.379129388376147070e+00,1.386015718558246457e+00,1.411466832967175566e+00,1.396878720154564935e+00,1.396952044985103836e+00,1.402618272667779831e+00,1.346582003047965381e+00,1.365464040426841441e+00,1.390861478084185920e+00,1.337478674099657150e+00,1.401725937398763833e+00,1.370654002351697098e+00,1.412622195430012217e+00,1.451988154886828974e+00,1.365620505711245602e+00,1.373810664117728342e+00,1.363275525744377159e+00,1.392016528334840020e+00,1.313324951256509276e+00,1.374573597502231959e+00,1.385203061584795448e+00,1.336180590790925216e+00,1.330116408149903506e+00,1.315166637533263350e+00,1.345550703076050736e+00,1.318023617466779207e+00,1.379548186389313535e+00,1.377712885863428216e+00,1.351887043371776898e+00,1.386553329216842156e+00,1.435583029684009082e+00,1.397312085800067827e+00,1.382235632549640547e+00
5.754399373371566832e+07,1.341538361003083768e+00,1.368475799794071968e+00,1.383465799435853683e+00,1.370144968108810479e+00,1.336878872816217756e+00,1.366403039799234831e+00,1.432947933042370670e+00,1.412222797892051407e+00,1.383229792453310791e+00,1.364674320710164812e+00,1.350489798204240977e+00,1.395873895790611607e+00,1.347062385571364818e+00,1.426851481876177274e+00,1.440396602818916350e+00,1.370030579132144988e+00,1.401329418892876211e+00,1.365476405495926970e+00,1.385564844000883644e+00,1.391185879367130340e+00,1.421653697094058977e+00,1.419945409180701779e+00,1.392479625895570505e+00,1.338349990991210658e+00,1.396726958063460700e+00,1.380338814909352951e+00,1.351081737664394655e+00,1.383071643391071914e+00,1.409188990072828496e+00,1.393920424544355940e+00,1.433142733827163839e+00,1.381832489678637366e+00,1.376894769548506314e+00,1.408506004610328821e+00,1.399493529050100715e+00,1.313970987233398446e+00,1.342172241904369567e+00,1.438614423236203699e+00,1.351533876668407741e+00,1.343245443741436063e+00,1.321839798733889237e+00,1.327421141764168366e+00,1.373935276260254135e+00,1.362996683393037589e+00,1.378070158979342930e+00,1.351420487908971957e+00,1.391133500069654083e+00,1.427224206756277702e+00,1.410340386615595021e+00,1.408907890460681767e+00
6.025595860743568838e+07,1.361952771650485561e+00,1.364182792590376225e+00,1.350554063410886796e+00,1.319971845093007801e+00,1.333456587516584912e+00,1.359703854512877896e+00,1.425612692154900829e+00,1.431471131816747233e+00,1.415032200132638307e+00,1.339257140380277766e+00,1.351384797166754526e+00,1.401021188078737989e+00,1.361423108375396929e+00,1.415300072511862961e+00,1.415622785209651679e+00,1.362777543463767671e+00,1.397121257989757837e+00,1.359237688191853088e+00,1.384484556733464933e+00,1.398841743865819387e+00,1.428951379407220834e+00,1.401007758875214337e+00,1.385998730955839031e+00,1.354368935199347090e+00,1.396371132611710086e+00,1.362006210291510033e+00,1.345051901404594519e+00,1.376341088575100180e+00,1.385810934006133754e+00,1.383566868360248669e+00,1.443943101751610891e+00,1.388871859123131713e+00,1.383558001800539783e+00,1.375116492145360469e+00,1.386110705647366270e+00,1.310977300573103133e+00,1.366940580764223423e+00,1.373633172359321142e+00,1.333700275727505380e+00,1.346695580211139553e+00,1.327026270670611074e+00,1.336860780017021799e+00,1.370418481348563144e+00,1.359909191840026343e+00,1.370527957897241356e+00,1.310100836797721824e+00,1.412016624178614066e+00,1.438872605861126308e+00,1.395811797864230375e+00,1.387027309229701189e+00
6.309573444801943004e+07,1.370700504432299072e+00,1.383997257374165013e+00,1.375145488626356105e+00,1.364365539504297287e+00,1.308339290752901229e+00,1.362174004232542313e+00,1.449216324121554100e+00,1.393956812767860098e+00,1.404612827550025367e+00,1.341617975956447495e+00,1.335330412147212265e+00,1.398565277495637638e+00,1.352910875216415842e+00,1.440899624210429941e+00,1.425854680891487369e+00,1.334531735058548385e+00,1.395528761034126486e+00,1.386969657197461014e+00,1.361167004359009391e+00,1.396767124739473731e+00,1.431707564873906824e+00,1.394925898443400536e+00,1.373508980528960421e+00,1.332580209258436899e+00,1.375852002675538088e+00,1.355326056477192065e+00,1.355770805533670353e+00,1.395927326258538326e+00,1.364963717560265355e+00,1.392145709741745785e+00,1.400295087517855031e+00,1.381939771205014100e+00,1.399037905760177836e+00,1.396622735419913885e+00,1.381787921776002070e+00,1.325764351826167697e+00,1.337719031024357852e+00,1.397930684184325756e+00,1.357257091080138034e+00,1.327439900182010302e+00,1.327909741992524539e+00,1.328080186004767516e+00,1.353784791431245971e+00,1.397945651781744569e+00,1.351870586266075369e+00,1.341858494962144155e+00,1.396148565292705701e+00,1.428207118634802875e+00,1.393534138600259986e+00,1.379540081573060073e+00
6.606934480075964332e+07,1.352334797008199141e+00,1.379090515819104024e+00,1.386101214450751851e+00,1.344056043777816623e+00,1.316932169620308013e+00,1.374858741656919348e+00,1.429496396112029499e+00,1.432931957377719945e+00,1.403505051652248259e+00,1.354185668836067391e+00,1.316106517843696366e+00,1.394631830697756758e+00,1.350567417324940900e+00,1.411506845603128779e+00,1.434043915482297926e+00,1.368103081767478635e+00,1.373860044426473248e+00,1.370117687534399886e+00,1.347772889800487484e+00,1.394716230892646402e+00,1.405641662411346582e+00,1.417611436387155477e+00,1.395140422048035900e+00,1.340307750657222519e+00,1.393017176344313546e+00,1.385197098637202862e+00,1.361783074058686926e+00,1.380337360335159191e+00,1.399097531757039325e+00,1.387515399605904420e+00,1.423993022871328007e+00,1.392825029504379364e+00,1.351840375986669285e+00,1.394053593748148412e+00,1.396388881068571841e+00,1.315902829808301977e+00,1.329848485519501189e+00,1.424041613016296504e+00,1.354749215364505766e+00,1.327841268004950503e+00,1.328623261321876914e+00,1.341185141867650144e+00,1.363399724754526199e+00,1.350519380006502956e+00,1.374150532225880683e+00,1.335927630721697401e+00,1.378878432752450367e+00,1.414859937556341540e+00,1.381265626836250426e+00,1.379087684323179186e+00
6.918309709189362824e+07,1.371709684206065649e+00,1.348935350655529719e+00,1.349719214627091990e+00,1.333172555617946786e+00,1.349007995216014777e+00,1.363409340378284096e+00,1.450820614699295907e+00,1.405176585831928504e+00,1.391932388529079967e+00,1.338973797082570361e+00,1.351444046294742796e+00,1.402242387676652102e+00,1.344849960947938738e+00,1.434241260531417872e+00,1.435439854731000997e+00,1.371683312829355073e+00,1.397208484543432050e+00,1.365442577575618488e+00,1.363066487151513684e+00,1.391972310879305841e+00,1.393621431801962185e+00,1.439391300656721606e+00,1.405305003613270598e+00,1.346813458883497017e+00,1.372750072355023665e+00,1.373794283219981427e+00,1.335906074899977147e+00,1.357018516963321764e+00,1.359125531048367197e+00,1.393919339178437022e+00,1.441435607285100007e+00,1.360937288004088197e+00,1.384690342978014410e+00,1.404070255429272551e+00,1.384665657943436656e+00,1.310752203787561854e+00,1.345030909570036126e+00,1.361675568541973691e+00,1.372037618971424067e+00,1.342326606957199076e+00,1.331063994464572797e+00,1.375783588222425191e+00,1.376571489307678808e+00,1.398502188247388922e+00,1.396364298035604357e+00,1.348101066794337166e+00,1.401378814468102973e+00,1.414156253530859386e+00,1.377982242698076787e+00,1.386265500459456401e+00
7.244359600749890506e+07,1.349344012288247852e+00,1.360033866499689159e+00,1.383893340803626915e+00,1.347852327691877017e+00,1.317775551782588206e+00,1.363267981905039505e+00,1.416891538809815554e+00,1.377305822102126154e+00,1.406277367856524352e+00,1.346892539952303736e+00,1.362510194723642210e+00,1.411001073015148766e+00,1.349121965425038372e+00,1.407622114130632207e+00,1.461857153899877027e+00,1.360300492759529023e+00,1.381270971913732160e+00,1.367166176339739803e+00,1.375830010551708726e+00,1.392752473182549133e+00,1.406415990750586431e+00,1.417793754868788003e+00,1.378536558001181245e+00,1.347932575285583523e+00,1.399433839572860716e+00,1.390082684484266196e+00,1.334076495348514690e+00,1.377422584635772385e+00,1.354907930869607036e+00,1.397624732365657652e+00,1.414756829158286600e+00,1.386055406248646982e+00,1.370481657414504228e+00,1.368446342541707272e+00,1.386717906983923054e+00,1.305900854749351581e+00,1.337297298766808584e+00,1.359832653419842607e+00,1.361914157562789773e+00,1.350785094110917850e+00,1.332083117814908624e+00,1.319513623352370546e+00,1.360741640713258649e+00,1.384725886185753652e+00,1.402613528842000745e+00,1.343951925527218982e+00,1.403393374277478456e+00,1.402622639272565364e+00,1.422323773766114741e+00,1.380290435869797605e+00
7.585775750291851163e+07,1.337435248361962037e+00,1.387636047741249046e+00,1.377505899139072509e+00,1.356015340774195721e+00,1.317758699067782091e+00,1.387830843775176959e+00,1.449910618312760802e+00,1.372968221411499323e+00,1.399213930886441748e+00,1.339395024972338977e+00,1.356077875581870096e+00,1.389928544984116332e+00,1.349779542133940691e+00,1.416142266893911428e+00,1.439924848899732490e+00,1.355943463044019692e+00,1.390240352179338279e+00,1.378331181879300482e+00,1.365694435029084053e+00,1.379251980884954154e+00,1.405230170060895567e+00,1.404438152487895275e+00,1.387728332228314931e+00,1.344802223014343268e+00,1.400664076678665548e+00,1.362532972103360107e+00,1.355917924070207725e+00,1.400470719325406899e+00,1.377058883316536475e+00,1.367155655379228119e+00,1.407248640831945785e+00,1.371439448303587660e+00,1.391071051977151196e+00,1.392343810028849438e+00,1.379322684132300969e+00,1.312681855513446738e+00,1.362158794872126322e+00,1.430803358604764153e+00,1.342703945659519782e+00,1.350077662639947773e+00,1.339807501767949605e+00,1.331463900540356349e+00,1.366057014957698712e+00,1.381822820959446085e+00,1.387581224196179353e+00,1.340773798707299624e+00,1.397558850735938885e+00,1.414856636102166609e+00,1.429627360888662491e+00,1.401437687388377595e+00
7.943282347242821753e+07,1.376165343610774583e+00,1.373082372916846872e+00,1.395696849401469875e+00,1.313766008561678245e+00,1.314239732724891141e+00,1.378215798059310160e+00,1.424550109028451361e+00,1.358199836192208965e+00,1.413712532633406127e+00,1.329930695986651257e+00,1.319624109008627366e+00,1.401723996783632575e+00,1.352671476230064673e+00,1.424973880714011321e+00,1.417161005997206846e+00,1.387592748300689793e+00,1.399918221172373078e+00,1.354982323584826176e+00,1.376734442605737962e+00,1.406082773018524579e+00,1.398672678906980105e+00,1.406455614835934620e+00,1.375925817104281634e+00,1.370337136026812175e+00,1.405956377310477734e+00,1.350214794763941351e+00,1.357788361643320174e+00,1.395618599376231339e+00,1.346672749021998960e+00,1.396514845001459504e+00,1.432415555732294621e+00,1.363830080933201350e+00,1.362651126365040710e+00,1.399568214143052769e+00,1.401145929798183865e+00,1.312755661874339674e+00,1.342946247833600282e+00,1.377273075954282833e+00,1.370873833550247056e+00,1.338896483641424329e+00,1.339699664791258016e+00,1.353591313101919491e+00,1.361082296809614345e+00,1.397538313075737282e+00,1.381548788331577571e+00,1.318342978964143430e+00,1.376485965799956634e+00,1.404932417005500422e+00,1.424399078535036667e+00,1.401529337218279547e+00
8.317637711026708782e+07,1.381549281890563918e+00,1.356105743087825166e+00,1.373235557727862322e+00,1.378587801625499543e+00,1.312841460590547848e+00,1.365919875971368214e+00,1.452358250885865010e+00,1.383591481031779979e+00,1.412878329862464755e+00,1.331443646973909711e+00,1.362934642239063798e+00,1.432606351655057786e+00,1.353305733040132575e+00,1.416432367124613290e+00,1.445986653158382484e+00,1.355663201021495512e+00,1.391752585197959080e+00,1.368395380692186025e+00,1.380071421896891470e+00,1.406067442775374099e+00,1.422209906807968549e+00,1.402863294788334159e+00,1.390852119248838337e+00,1.339764334021175785e+00,1.354847332493520407e+00,1.382991434400980602e+00,1.357772008536760611e+00,1.388466412504986147e+00,1.362055712986104616e+00,1.369480163281529661e+00,1.423816846033446160e+00,1.380580929019832537e+00,1.404381766281103339e+00,1.427224339084220972e+00,1.411217904611694163e+00,1.319825943272479929e+00,1.347662378188029475e+00,1.377108296998621695e+00,1.369946571281739356e+00,1.359581679019881584e+00,1.315882434475366569e+00,1.333504364246825169e+00,1.373947883020318672e+00,1.386296089304570600e+00,1.394722997727541491e+00,1.331990278083237111e+00,1.398246989709839294e+00,1.438972793150292695e+00,1.381411725064135343e+00,1.400720286002884896e+00
8.709635899560795724e+07,1.344946336569408318e+00,1.359624857381424023e+00,1.387436214825713776e+00,1.384222868316749677e+00,1.358059511325585778e+00,1.409118359750100469e+00,1.419721167853046362e+00,1.386302803205467171e+00,1.384984133202209033e+00,1.332657139683636416e+00,1.342935640832353839e+00,1.392639730690346411e+00,1.350332573564112515e+00,1.412807744972047974e+00,1.407189175167098405e+00,1.371156547702212958e+00,1.399231800856499897e+00,1.398260030103444906e+00,1.357846231080190647e+00,1.352811999807045140e+00,1.435225876989700389e+00,1.422963445854463993e+00,1.399563029753073007e+00,1.290577720526622230e+00,1.371950977255901538e+00,1.358734927564555939e+00,1.352182367449234812e+00,1.399284193909906548e+00,1.365881547868893264e+00,1.408872927425166122e+00,1.441368996949219605e+00,1.379814256336760137e+00,1.381386752653595007e+00,1.400122285925687438e+00,1.393437083424997169e+00,1.289447409229254271e+00,1.350825021021927252e+00,1.416563027542718345e+00,1.370508097640393386e+00,1.329098787029691309e+00,1.328937772176918664e+00,1.359592352393319103e+00,1.358883408792086911e+00,1.373354123856630693e+00,1.345063703440772418e+00,1.327793707819557190e+00,1.397354359953866920e+00,1.412761071178821881e+00,1.385899481393054078e+00,1.392769933821011108e+00
9.120108393559114635e+07,1.349349820294206026e+00,1.373677022852500151e+00,1.372933422670667314e+00,1.372211881380319243e+00,1.348934173509322987e+00,1.341655030202463017e+00,1.420481780722350429e+00,1.386703884809262766e+00,1.398350730511481288e+00,1.347816410312931534e+00,1.374233234964542083e+00,1.387914016636808912e+00,1.350092639751235168e+00,1.429062489562807681e+00,1.425080227361074536e+00,1.374029251839772536e+00,1.395481866983039110e+00,1.371352935831767983e+00,1.396060578229636251e+00,1.402388528027776804e+00,1.416004871130689402e+00,1.397571153964472401e+00,1.390189139650752637e+00,1.349997239383566860e+00,1.391830584008749039e+00,1.384220269721395002e+00,1.335390322935540164e+00,1.379546988160875509e+00,1.367252142461215625e+00,1.381438627132206109e+00,1.439646899501887845e+00,1.359528306684126830e+00,1.398480268131772952e+00,1.402811101799539051e+00,1.392464950470977847e+00,1.280742640449575420e+00,1.381456678931680004e+00,1.386287029509671864e+00,1.356509086172354994e+00,1.350358880435098552e+00,1.360509283107301792e+00,1.331591245875928697e+00,1.364918394400497448e+00,1.382730784565198379e+00,1.354778454748383654e+00,1.318149597906178139e+00,1.394464036306960475e+00,1.419112886734991585e+00,1.402821850965127126e+00,1.384613851061920586e+00
9.549925860214368999e+07,1.358367248103247604e+00,1.370312961009176878e+00,1.395446682261228366e+00,1.346656996334065770e+00,1.321543560541780904e+00,1.375087423567131317e+00,1.420114282576865339e+00,1.415397403336267734e+00,1.402699860915532559e+00,1.334368198973558073e+00,1.342264379951540132e+00,1.410130468263069980e+00,1.324804477343885845e+00,1.410146095900990826e+00,1.405093723192842425e+00,1.346911687601141550e+00,1.402989850171881159e+00,1.371556732891090036e+00,1.366272558062618492e+00,1.406412482405959841e+00,1.400993990796748800e+00,1.407137161071298159e+00,1.384460545046117375e+00,1.304861153046753985e+00,1.400095562465892396e+00,1.374304123030507530e+00,1.372630760829772090e+00,1.405573375895366794e+00,1.376781798727041872e+00,1.363940142654596288e+00,1.429930519898989560e+00,1.388202957593677178e+00,1.370668173074398810e+00,1.410720243483793102e+00,1.380014236017805374e+00,1.282844459892046762e+00,1.343867932458719272e+00,1.414537105094011205e+00,1.359862925440072701e+00,1.355666196548075852e+00,1.329413693295096177e+00,1.339114565449247563e+00,1.380719818221471273e+00,1.365091516258292614e+00,1.374615036600449702e+00,1.309938321390600624e+00,1.362109881392979283e+00,1.450051909132688222e+00,1.381307074547434066e+00,1.400106452593538053e+00
1.000000000000000000e+08,1.326863331808938229e+00,1.380112968635867299e+00,1.346648680771783013e+00,1.330251531981405222e+00,1.333318290933982242e+00,1.379111964006558555e+00,1.452839339631858406e+00,1.383756738850576928e+00,1.409074426264768531e+00,1.350467674177692645e+00,1.342561802942722871e+00,1.404879892522452378e+00,1.339347328215169997e+00,1.399853741802584928e+00,1.435361193681335745e+00,1.389024112873403327e+00,1.393991855963838455e+00,1.354792096703548943e+00,1.348817919092337503e+00,1.399065933819951590e+00,1.410969779294008575e+00,1.387590712907363910e+00,1.410859991268273328e+00,1.320153124146097312e+00,1.397170623591893257e+00,1.346073595058110195e+00,1.346688534254874003e+00,1.405107067407657562e+00,1.420635708433274580e+00,1.381822636244897762e+00,1.417956108719222508e+00,1.384435143950998093e+00,1.385354603181289113e+00,1.371546189539027294e+00,1.369978513902162742e+00,1.282394759519582372e+00,1.329852660158623134e+00,1.373840275997643801e+00,1.350726722037820737e+00,1.366047801882463553e+00,1.347977970168656059e+00,1.327109806305966089e+00,1.363680693940291455e+00,1.401291433802372977e+00,1.358322873944312059e+00,1.340538839584185737e+00,1.402218636781642047e+00,1.398626068255554022e+00,1.407322450932553703e+00,1.420791718895009215e+00


==> anc/fig16_imb_inf.csv <==
2.087763031383211751e-05


==> anc/fig16_t_imbalance.csv <==
1.047128548050899575e-02,9.986851474361828629e-01,9.986851475683592438e-01,9.986851473178824934e-01,9.986851474134756934e-01,9.986851474632059134e-01,9.986851478173870422e-01,9.986851477022994361e-01
1.096478196143185063e-02,9.985583902447541238e-01,9.985583904036665626e-01,9.985583901025485432e-01,9.985583902174731685e-01,9.985583902772585674e-01,9.985583907030347595e-01,9.985583905646766567e-01
1.148153621496882971e-02,9.984194234410197488e-01,9.984194236320785842e-01,9.984194232700798199e-01,9.984194234082449659e-01,9.984194234801192502e-01,9.984194239919553793e-01,9.984194238256247633e-01
1.202264434617413176e-02,9.982670730435432294e-01,9.982670732732521479e-01,9.982670728380684810e-01,9.982670730041751650e-01,9.982670730905816026e-01,9.982670737058679800e-01,9.982670735059097078e-01
1.258925411794167490e-02,9.981000526112647764e-01,9.981000528874445221e-01,9.981000523642818978e-01,9.981000525639786014e-01,9.981000526678552864e-01,9.981000534074921937e-01,9.981000531671087028e-01
1.318256738556407466e-02,9.979169525558707621e-01,9.979169528879212603e-01,9.979169522590005670e-01,9.979169524990791906e-01,9.979169526239567434e-01,9.979169535130617552e-01,9.979169532240849128e-01
1.380384264602885214e-02,9.977162284557796745e-01,9.977162288550027736e-01,9.977162280989506637e-01,9.977162283875783411e-01,9.977162285377018103e-01,9.977162296064667757e-01,9.977162292590741055e-01
1.445439770745927249e-02,9.974961882819972647e-01,9.974961887619848699e-01,9.974961878531140025e-01,9.974961882001024405e-01,9.974961883805749663e-01,9.974961896652829729e-01,9.974961892476711389e-01
1.513561248436207964e-02,9.972549784387524374e-01,9.972549790158460326e-01,9.972549779232765532e-01,9.972549783404268675e-01,9.972549785573816550e-01,9.972549801016362681e-01,9.972549795996166200e-01
1.584893192461113431e-02,9.969905685140496576e-01,9.969905692078984139e-01,9.969905678945176764e-01,9.969905683960145204e-01,9.969905686568238945e-01,9.969905705130259754e-01,9.969905699095458207e-01
1.659586907437560557e-02,9.967007346271190560e-01,9.967007354613470760e-01,9.967007338825493168e-01,9.967007344854453832e-01,9.967007347989694788e-01,9.967007370300871028e-01,9.967007363046493928e-01
1.737800828749375484e-02,9.963830412510025214e-01,9.963830422540119747e-01,9.963830403561884097e-01,9.963830410809789706e-01,9.963830414578696004e-01,9.963830441395675752e-01,9.963830432675382376e-01
1.819700858609983596e-02,9.960348213795978678e-01,9.960348225855463200e-01,9.960348203042658222e-01,9.960348211755921666e-01,9.960348216286500911e-01,9.960348248518431369e-01,9.960348238036168533e-01
1.905460717963247327e-02,9.956531548991681690e-01,9.956531563491239911e-01,9.956531536069566091e-01,9.956531546544347133e-01,9.956531551990458473e-01,9.956531590729686965e-01,9.956531578129641513e-01
1.995262314968879874e-02,9.952348450146144554e-01,9.952348467579557045e-01,9.952348434618508710e-01,9.952348447210844773e-01,9.952348453757402513e-01,9.952348500316277047e-01,9.952348485170873227e-01
2.089296130854039618e-02,9.947763925712269639e-01,9.947763946673313651e-01,9.947763907054708588e-01,9.947763922192546238e-01,9.947763930061773729e-01,9.947763986016866511e-01,9.947763967812268682e-01
2.187761623949553008e-02,9.942739681027873422e-01,9.942739706230553365e-01,9.942739658610757481e-01,9.942739676808500793e-01,9.942739686267451082e-01,9.942739753512629397e-01,9.942739731631404787e-01
2.290867652767772378e-02,9.937233814274043509e-01,9.937233844576899289e-01,9.937233787341451796e-01,9.937233809217367320e-01,9.937233820586983679e-01,9.937233901397038993e-01,9.937233875097296609e-01
2.398832919019489723e-02,9.931200486031784846e-01,9.931200522467196201e-01,9.931200453676327644e-01,9.931200479973576467e-01,9.931200493639504856e-01,9.931200590746547263e-01,9.931200559136892370e-01
2.511886431509579437e-02,9.924589560474655903e-01,9.924589604284090871e-01,9.924589521607314335e-01,9.924589553219077542e-01,9.924589569644709508e-01,9.924589686329793325e-01,9.924589648339259274e-01
2.630267991895381477e-02,9.917346216159608208e-01,9.917346268835975920e-01,9.917346169473572060e-01,9.917346207473373143e-01,9.917346227215493304e-01,9.917346367418471420e-01,9.917346321760464045e-01
2.754228703338166065e-02,9.909410524320563241e-01,9.909410587659198688e-01,9.909410468247991099e-01,9.909410513926016906e-01,9.909410537653569051e-01,9.909410706104808675e-01,9.909410651233752088e-01
2.884031503126605750e-02,9.900716992530407268e-01,9.900717068690267908e-01,9.900716925190577999e-01,9.900716980097383768e-01,9.900717008614042802e-01,9.900717210992302508e-01,9.900717145051698420e-01
3.019951720402016052e-02,9.891194071588055303e-01,9.891194163165631936e-01,9.891193990725587470e-01,9.891194056724551542e-01,9.891194090995757415e-01,9.891194334117334730e-01,9.891194254877397896e-01
3.162277660168379134e-02,9.880763623513977301e-01,9.880763733631883206e-01,9.880763526424722887e-01,9.880763605755089607e-01,9.880763646940529110e-01,9.880763938985870354e-01,9.880763843768717303e-01
3.311311214825911342e-02,9.869340348611352898e-01,9.869340481025085099e-01,9.869340232054036877e-01,9.869340327406602720e-01,9.869340376899169431e-01,9.869340727684161596e-01,9.869340613274131258e-01
3.467368504525316503e-02,9.856831169684507898e-01,9.856831328910891088e-01,9.856831029775212638e-01,9.856831144383167986e-01,9.856831203855739298e-01,9.856831625156441401e-01,9.856831487692492288e-01
3.630780547701013827e-02,9.843134571715305148e-01,9.843134763186985881e-01,9.843134403801518939e-01,9.843134541549670713e-01,9.843134613011101930e-01,9.843135118952233142e-01,9.843134953799066444e-01
3.801893963205612431e-02,9.828139895601382126e-01,9.828140125852730113e-01,9.828139694111913682e-01,9.828139859667657241e-01,9.828139945530058874e-01,9.828140553049548034e-01,9.828140354643073451e-01
3.981071705534973415e-02,9.811726584978883725e-01,9.811726861869739524e-01,9.811726343245132931e-01,9.811726542215715163e-01,9.811726645375001832e-01,9.811727374779205535e-01,9.811727136441479313e-01
4.168693834703354750e-02,9.793763385713259995e-01,9.793763718698211829e-01,9.793763095756529147e-01,9.793763334877878535e-01,9.793763458810331723e-01,9.793764334437181640e-01,9.793764048154768309e-01
4.365158322401661156e-02,9.774107498375690373e-01,9.774107898828109375e-01,9.774107150654293141e-01,9.774107438017526350e-01,9.774107586895486310e-01,9.774108637906089303e-01,9.774108294064761671e-01
4.570881896148751983e-02,9.752603684965633901e-01,9.752604166567714339e-01,9.752603268074830911e-01,9.752603613398018734e-01,9.752603792228445867e-01,9.752605053551255399e-01,9.752604640618545151e-01
4.786300923226385201e-02,9.729083332336662115e-01,9.729083911548999097e-01,9.729082832652791168e-01,9.729083247607016594e-01,9.729083462397301041e-01,9.729084975853470318e-01,9.729084479999015045e-01
5.011872336272722023e-02,9.703363476280137956e-01,9.703364172906941976e-01,9.703362877539380982e-01,9.703363376139657603e-01,9.703363634096126011e-01,9.703365449739531634e-01,9.703364854381266724e-01
5.248074602497725810e-02,9.675245792079851803e-01,9.675246629949408872e-01,9.675245074880289842e-01,9.675245673954379066e-01,9.675245983719653609e-01,9.675248161431061478e-01,9.675247446693052700e-01
5.495408738576245539e-02,9.644515559634737611e-01,9.644516567418773834e-01,9.644514700849067257e-01,9.644515420599301114e-01,9.644515792536056953e-01,9.644518403917521354e-01,9.644517545982714823e-01
5.754399373371569398e-02,9.610940614032914553e-01,9.610941826233269092e-01,9.610939586116963307e-01,9.610940450793503675e-01,9.610940897323491106e-01,9.610944027946863866e-01,9.610942998284850436e-01
6.025595860743578058e-02,9.574270295832614242e-01,9.574271753969187948e-01,9.574269066013244567e-01,9.574270104720489227e-01,9.574270640729316550e-01,9.574274392801541689e-01,9.574273157247938926e-01
6.309573444801933051e-02,9.534234419359408630e-01,9.534236173401082759e-01,9.534232948683233344e-01,9.534234196345384715e-01,9.534234839665483019e-01,9.534239335183172237e-01,9.534237852843090444e-01
6.606934480075957183e-02,9.490542282168045185e-01,9.490544392255765294e-01,9.490540524390448374e-01,9.490542022907121344e-01,9.490542794893517264e-01,9.490548179370577042e-01,9.490546401313729730e-01
6.918309709189363055e-02,9.442881744552876766e-01,9.442884283075160257e-01,9.442879644844959230e-01,9.442881444473639752e-01,9.442882370689820171e-01,9.442888817554010439e-01,9.442886685263587321e-01
7.244359600749898653e-02,9.390918414741109554e-01,9.390921468833749453e-01,9.390915908190634598e-01,9.390918069199533091e-01,9.390919180233596730e-01,9.390926896001660085e-01,9.390924339532510379e-01
7.585775750291835762e-02,9.334294983287607650e-01,9.334298657844450897e-01,9.334291993168847279e-01,9.334294587811930999e-01,9.334295920246822309e-01,9.334305150601635015e-01,9.334302086396243370e-01
7.943282347242813790e-02,9.272630759321900396e-01,9.272635180621118245e-01,9.272627195109252041e-01,9.272630309984706276e-01,9.272631907550145103e-01,9.272642944459092984e-01,9.272639272761394880e-01
8.317637711026708291e-02,9.205521471785018672e-01,9.205526791856075697e-01,9.205517226886187343e-01,9.205520965750556561e-01,9.205522880688949972e-01,9.205536070717355024e-01,9.205531672515269159e-01
8.709635899560805306e-02,9.132539410707041228e-01,9.132545812589288881e-01,9.132534359894808329e-01,9.132538847018083494e-01,9.132541141701723264e-01,9.132556895690124854e-01,9.132551629107282798e-01
9.120108393559096804e-02,9.053233996958679475e-01,9.053241701032541666e-01,9.053227993486124836e-01,9.053233377648083335e-01,9.053236126490660229e-01,9.053254930777469012e-01,9.053248626823463541e-01
9.549925860214358853e-02,8.967132883730233317e-01,8.967142155337108900e-01,8.967125756123680569e-01,8.967132215368782688e-01,8.967135507080560286e-01,8.967157936461446210e-01,8.967150394037664007e-01
1.000000000000000056e-01,8.873743709126016288e-01,8.873754867736736163e-01,8.873735257665243958e-01,8.873743004953555946e-01,8.873746945196409053e-01,8.873773677816200189e-01,8.873764657861418215e-01
1.047128548050899610e-01,8.772556636461293911e-01,8.772570066701870228e-01,8.772546629378413785e-01,8.772555919292056581e-01,8.772560633797793495e-01,8.772592468166262591e-01,8.772581686813272217e-01
1.096478196143185063e-01,8.663047836665344059e-01,8.663064001568550054e-01,8.663036006125065525e-01,8.663047142815197832e-01,8.663052781038318439e-01,8.663090655345518920e-01,8.663077775946954606e-01
1.148153621496882937e-01,8.544684084951339464e-01,8.544703541870685148e-01,8.544670122918909261e-01,8.544683469506173523e-01,8.544690208889421656e-01,8.544735222762649407e-01,8.544719846632661264e-01
1.202264434617413141e-01,8.416928660599731771e-01,8.416952080301950412e-01,8.416912214762118927e-01,8.416928204434025451e-01,8.416936255372410303e-01,8.416989694159674462e-01,8.416971349868631602e-01
1.258925411794167559e-01,8.279248752897552244e-01,8.279276942440284559e-01,8.279229422882390388e-01,8.279248571963855330e-01,8.279258183558394490e-01,8.279321545134482596e-01,8.279299676188475177e-01
1.318256738556407293e-01,8.131124586040151536e-01,8.131158516143263126e-01,8.131101920281074147e-01,8.131124843587923534e-01,8.131136310284383661e-01,8.131211334244209388e-01,8.131185284982144212e-01
1.380384264602884659e-01,7.972060478551905582e-01,7.972101316284019301e-01,7.972033972283009140e-01,7.972061401102127354e-01,7.972075070310079559e-01,7.972163769228566288e-01,7.972132768779657264e-01
1.445439770745927111e-01,7.801598045168990359e-01,7.801647192891739691e-01,7.801567140202547712e-01,7.801599943272503612e-01,7.801616224055494264e-01,7.801720916238282788e-01,7.801684060406365306e-01
1.513561248436207929e-01,7.619331726908581404e-01,7.619390868546765949e-01,7.619295814064179773e-01,7.619335021954817266e-01,7.619354394870114788e-01,7.619477737678328477e-01,7.619433968661154521e-01
1.584893192461113431e-01,7.424926792984440915e-01,7.424997948813312210e-01,7.424885218301654488e-01,7.424932051603633232e-01,7.424955079747306286e-01,7.425100102133502800e-01,7.425048186051872445e-01
1.659586907437560488e-01,7.218139890022039484e-01,7.218225481270701405e-01,7.218091966206828802e-01,7.218147867935593709e-01,7.218175209211570298e-01,7.218345341532903525e-01,7.218283843843762426e-01
1.737800828749375415e-01,6.998842112347458677e-01,6.998945036993822200e-01,6.998787137277658887e-01,6.998853809860345887e-01,6.998886230436037748e-01,6.999085328895289226e-01,6.999012587904861471e-01
1.819700858609983596e-01,6.767044423786386931e-01,6.767168144935739038e-01,6.766981708331352152e-01,6.767061155464958455e-01,6.767099544294554736e-01,6.767331906484184145e-01,6.767246005372710149e-01
1.905460717963247397e-01,6.522925067750375838e-01,6.523073715912144355e-01,6.522853975634135271e-01,6.522948549160004772e-01,6.522993933343452788e-01,6.523264300323634579e-01,6.523163038355873633e-01
1.995262314968879735e-01,6.266858349997423971e-01,6.267036840348017002e-01,6.266778352932205198e-01,6.266890804638933776e-01,6.266944365231410519e-01,6.267257904365372001e-01,6.267138768304459928e-01
2.089296130854039757e-01,5.999443860330724299e-01,5.999658025607255141e-01,5.999354612128933173e-01,5.999488150040187540e-01,5.999551237725468944e-01,5.999913499151997565e-01,5.999773636333660676e-01
2.187761623949552869e-01,5.721534811835453649e-01,5.721791550752041156e-01,5.721436245612415705e-01,5.721594593793777328e-01,5.721668743577024152e-01,5.722085581782457853e-01,5.721921776854671515e-01
2.290867652767773488e-01,5.434263720971350686e-01,5.434571160869480222e-01,5.434156173782345167e-01,5.434343633958171882e-01,5.434430577713101895e-01,5.434908028284702874e-01,5.434716686284993825e-01
2.398832919019489862e-01,5.139063140055987189e-01,5.139430810748910616e-01,5.138947509237861144e-01,5.139169021478712240e-01,5.139270696798233784e-01,5.139814797276678338e-01,5.139591936507048597e-01
2.511886431509579576e-01,4.837678610189116157e-01,4.838117623467576567e-01,4.837556545115815343e-01,4.837817743461064746e-01,4.837936296815065207e-01,4.838552839884894818e-01,4.838294098941882670e-01
2.630267991895381408e-01,4.532170471407582779e-01,4.532693697253257770e-01,4.532044603084895984e-01,4.532351860116136111e-01,4.532489641833694627e-01,4.533183849278258348e-01,4.532884513570884510e-01
2.754228703338166273e-01,4.224900717028321484e-01,4.225522943048152791e-01,4.224774925658499325e-01,4.225135377647326607e-01,4.225294925752854924e-01,4.226071033166056146e-01,4.225726087244184304e-01
2.884031503126605611e-01,3.918500811357338298e-01,3.919238866156382062e-01,3.918380528366156579e-01,3.918802069603858906e-01,3.918986079118523813e-01,3.919846824963160170e-01,3.919451037874853716e-01
3.019951720402015982e-01,3.615816441044589769e-01,3.616689255144480142e-01,3.615708976741605074e-01,3.616200207970811098e-01,3.616411482057327875e-01,3.617357501069508041e-01,3.616905552601075158e-01
3.162277660168379412e-01,3.319825714660535332e-01,3.320854284274405988e-01,3.319740595400118011e-01,3.320310706930093003e-01,3.320552086386120427e-01,3.321581217406645026e-01,3.321067873188159325e-01
3.311311214825911065e-01,3.033528568678872106e-01,3.034735778613510404e-01,3.033477857950951373e-01,3.034136423196941990e-01,3.034410691541093441e-01,3.035517224437248585e-01,3.034937567182857121e-01
3.467368504525316641e-01,2.759807301709716332e-01,2.761217554811551400e-01,2.759805868153243913e-01,2.760562518352224770e-01,2.760872281437589670e-01,2.762046187460779345e-01,2.761395909619652200e-01
3.630780547701014105e-01,2.501261443242028815e-01,2.502900036756414703e-01,2.501327125765807069e-01,2.502191072167793684e-01,2.502538614333006950e-01,2.503764829095300182e-01,2.503040588383232956e-01
3.801893963205612570e-01,2.260024690491202748e-01,2.261916877013111782e-01,2.260178297875121700e-01,2.261157664947072987e-01,2.261544788677616324e-01,2.262802645975763027e-01,2.262002479046791303e-01
3.981071705534973137e-01,2.037577373004079706e-01,2.039747049024707992e-01,2.037842444918325779e-01,2.038943378835295361e-01,2.039371242274136686e-01,2.040634187683885992e-01,2.039757968012336498e-01
4.168693834703355305e-01,1.834574500279682052e-01,1.837042483504134349e-01,1.834976752201341321e-01,1.836202275784192817e-01,1.836671252601642379e-01,1.837906993227162167e-01,1.836956906698223313e-01
4.365158322401658797e-01,1.650716156817226554e-01,1.653498050196930691e-01,1.651282537714685583e-01,1.652631139626239976e-01,1.653140738800590315e-01,1.654312001875387628e-01,1.653292997631144179e-01
4.570881896148749624e-01,1.484692507312525833e-01,1.487796208975858958e-01,1.485449821988857333e-01,1.486913799009634274e-01,1.487462697363382547e-01,1.488528764167025009e-01,1.487448919694628613e-01
4.786300923226382564e-01,1.334237976518088120e-01,1.337660984875329029e-01,1.335211069869173817e-01,1.336774691669767867e-01,1.337360947759773933e-01,1.338280085884908377e-01,1.337150806165561256e-01
5.011872336272722439e-01,1.196325663665528255e-01,1.200052445996603739e-01,1.197535235498585204e-01,1.199172876490080947e-01,1.199794407092759640e-01,1.200527227095763566e-01,1.199363181625040520e-01
5.248074602497725394e-01,1.067520789813655585e-01,1.071520622337955031e-01,1.068981004847205929e-01,1.070655490353542294e-01,1.071310894361571370e-01,1.071824491776446342e-01,1.070643186425447452e-01
5.495408738576245122e-01,9.444883367979028943e-02,9.487141627655304443e-02,9.462045042931882532e-02,9.478660462399236819e-02,9.485558465954010976e-02,9.488283511157220851e-02,9.476492425345259263e-02
5.754399373371569260e-01,8.246139051373999052e-02,8.290028544292291079e-02,8.265806018501745123e-02,8.281668403945213752e-02,8.288951716408275716e-02,8.289200241267528912e-02,8.277631229203716301e-02
6.025595860743577781e-01,7.066502973993517289e-02,7.111265047995937727e-02,7.088503552782435269e-02,7.102881494036700216e-02,7.110648348446443889e-02,7.108537924763956573e-02,7.097377778306167284e-02
6.309573444801933606e-01,5.912527591912660613e-02,5.957329301837398228e-02,5.936574804913746783e-02,5.948671522223314412e-02,5.957099822505609182e-02,5.952935982654530139e-02,5.942335871441550149e-02
6.606934480075961069e-01,4.812274435643611181e-02,4.856291674917381090e-02,4.837981841778730974e-02,4.847008407585302880e-02,4.856376847974623601e-02,4.850619562152973241e-02,4.840672302818261469e-02
6.918309709189366385e-01,3.813118424853190191e-02,3.855639007384195627e-02,3.840026886917109056e-02,3.845309245002698217e-02,3.856011056354846644e-02,3.849193028396485222e-02,3.839914723182481782e-02
7.244359600749902262e-01,2.973578864943871025e-02,3.014108000339452836e-02,3.001185809307215652e-02,3.002301914203731048e-02,3.014843785865447406e-02,3.007439353422631384e-02,2.998761595678024749e-02
7.585775750291835484e-01,2.349188539855209465e-02,2.387528782958348375e-02,2.376965676142006254e-02,2.373898269727541671e-02,2.388876449816323619e-02,2.381134838136014439e-02,2.372913894027151374e-02
7.943282347242813790e-01,1.974517047421692206e-02,2.010788524630281390e-02,2.001900283709444339e-02,1.995176451849811627e-02,2.013223872125107297e-02,2.005000637674668462e-02,1.997047958867895906e-02
8.317637711026708569e-01,1.846006330391354242e-02,1.880577307656255623e-02,1.872347313475716812e-02,1.863120817773003535e-02,1.884824449265529861e-02,1.875465519114966409e-02,1.867598640074384295e-02
8.709635899560805861e-01,1.912361580926428412e-02,1.945680958405561489e-02,1.936848142846697360e-02,1.926870663946583101e-02,1.952667524850681957e-02,1.941012383832392552e-02,1.933116477675532116e-02
9.120108393559096527e-01,2.079476850617578698e-02,2.111841755237507667e-02,2.101060019861030609e-02,2.092492374304650779e-02,2.122564202841376382e-02,2.107126297890344821e-02,2.099205864492965229e-02
9.549925860214358853e-01,2.233777866910536744e-02,2.265123672535042723e-02,2.251177515338436547e-02,2.246222518064728071e-02,2.280418879881902783e-02,2.259760860517042932e-02,2.251952245547654205e-02
1.000000000000000000e+00,2.280770901461283764e-02,2.310613756914332156e-02,2.292649192155299387e-02,2.293050730590641753e-02,2.330871448031331464e-02,2.304117994669940481e-02,2.296633409293031419e-02
1.047128548050899610e+00,2.185918018913338493e-02,2.213570803295982284e-02,2.191277634111701844e-02,2.197818198227951061e-02,2.238471531747934784e-02,2.205809794503543059e-02,2.198799760833651529e-02
1.096478196143185091e+00,1.997163174732857760e-02,2.022242562801534679e-02,1.995918661071885772e-02,2.008127515144445679e-02,2.050648980270096053e-02,2.013597882144731524e-02,2.006955202767923482e-02
1.148153621496882826e+00,1.829331937876238490e-02,1.852369120368567434e-02,1.822826607315059660e-02,1.839122266702635650e-02,1.882501358606641570e-02,1.843745689853764497e-02,1.836922897635777027e-02
1.202264434617413169e+00,1.805873645529153249e-02,1.828609781853251029e-02,1.796953582708614786e-02,1.815317523417617901e-02,1.858562486450726636e-02,1.821292285933766297e-02,1.813242649743921492e-02
1.258925411794167504e+00,1.981208789832237735e-02,2.006082974418992373e-02,1.973481659770277494e-02,1.992470276049810446e-02,2.034575899284582143e-02,2.001528871441350318e-02,1.990872692958197201e-02
1.318256738556407459e+00,2.292562402054630979e-02,2.321215066744624841e-02,2.288827724665341151e-02,2.308374301078190000e-02,2.348250892609693441e-02,2.320903350725325373e-02,2.306338992567362467e-02
1.380384264602885214e+00,2.588680704080046149e-02,2.620071659337350894e-02,2.589205994163750954e-02,2.610507874503946446e-02,2.647024927370290534e-02,2.625411690331717202e-02,2.606249417044265854e-02
1.445439770745927888e+00,2.736698214161115139e-02,2.766309988721305305e-02,2.738634796034429206e-02,2.762794653229157238e-02,2.795070574877429187e-02,2.778387243351093314e-02,2.754963265097064642e-02
1.513561248436208651e+00,2.735020292390939745e-02,2.756698462291876442e-02,2.734059385420876259e-02,2.760136688359389814e-02,2.787974925641963087e-02,2.775537075694697528e-02,2.749276941494729551e-02
1.584893192461114042e+00,2.723028649812692104e-02,2.733430282054342964e-02,2.716870592910950941e-02,2.741036346071878266e-02,2.765081487034778615e-02,2.756837740129866945e-02,2.729919858044587561e-02
1.659586907437561321e+00,2.846372365909843535e-02,2.849120455714894765e-02,2.837404434377908957e-02,2.854775366040872286e-02,2.875942228488706509e-02,2.872071617743775576e-02,2.846855377934135942e-02
1.737800828749376247e+00,3.091006947634453161e-02,3.096018851100167460e-02,3.085022220848433749e-02,3.093624256744309520e-02,3.112021310827055298e-02,3.112121651524449306e-02,3.090522142011451964e-02
1.819700858609982541e+00,3.283123362467829653e-02,3.299505425388311874e-02,3.284059344457773005e-02,3.287416041536123101e-02,3.301988742672842814e-02,3.304981446058449790e-02,3.287813504381230378e-02
1.905460717963246342e+00,3.298651628480347292e-02,3.326627950579159193e-02,3.304480332957954875e-02,3.309099481597439080e-02,3.319168722212484379e-02,3.324197646823188329e-02,3.310637737491847754e-02
1.995262314968878847e+00,3.233433049088398764e-02,3.264543415256909720e-02,3.238916584261163772e-02,3.247894808042185721e-02,3.255629014399811366e-02,3.262483760471110439e-02,3.250455565308715822e-02
2.089296130854038758e+00,3.263545639071069315e-02,3.290404600439261751e-02,3.267288873988825892e-02,3.277199509762194346e-02,3.287712777577406209e-02,3.295281213332747899e-02,3.283604824126169774e-02
2.187761623949551648e+00,3.363648892173094762e-02,3.386811573577472312e-02,3.368669651068829235e-02,3.374534178746727703e-02,3.392022778277334338e-02,3.396355759003858582e-02,3.387152977855889535e-02
2.290867652767772267e+00,3.356131214221149545e-02,3.378065280083299843e-02,3.361640434440073266e-02,3.363446260527233611e-02,3.387584380623077235e-02,3.383554175159986244e-02,3.380604028990588650e-02
2.398832919019489918e+00,3.248745852101882908e-02,3.267943839471945666e-02,3.249604137294764133e-02,3.250211853123698841e-02,3.278242666669600736e-02,3.264907437825891046e-02,3.267221961108549011e-02
2.511886431509579687e+00,3.212550660622709442e-02,3.233495479943337275e-02,3.213731612697184881e-02,3.212860011971813146e-02,3.244050246960268613e-02,3.226809675704602615e-02,3.226592354580535421e-02
2.630267991895381297e+00,3.209736273269053752e-02,3.244949532395780684e-02,3.224923656104034669e-02,3.222453618934285891e-02,3.256508842827002953e-02,3.241265306207886249e-02,3.233798911740610321e-02
2.754228703338166273e+00,3.108590130857988298e-02,3.150133224643671820e-02,3.129094536584051123e-02,3.130488144680760448e-02,3.163258669737474549e-02,3.150473211843965449e-02,3.141805596839666176e-02
2.884031503126605500e+00,3.032782697134929484e-02,3.054016422563012381e-02,3.033999229262113531e-02,3.041946630764340992e-02,3.069073845484773799e-02,3.057611370894478681e-02,3.052448841458127102e-02
3.019951720402016093e+00,3.015321170119424424e-02,3.030607158983081653e-02,3.015675090333547539e-02,3.023783831849189557e-02,3.047323610234511232e-02,3.039229785605751868e-02,3.030391231854813461e-02
3.162277660168379523e+00,2.892507655157261146e-02,2.931939160118064366e-02,2.920635357590823517e-02,2.923928846646169782e-02,2.950515709383285529e-02,2.944519170348946710e-02,2.929012145776986251e-02
3.311311214825911176e+00,2.811382349130592956e-02,2.833977914021279867e-02,2.820739267211577750e-02,2.819515984592354391e-02,2.851823377471748855e-02,2.843207749317782848e-02,2.828967757886078835e-02
3.467368504525316641e+00,2.779746764803118705e-02,2.776692063118528855e-02,2.757551911740932851e-02,2.754819629859582217e-02,2.785977203329051063e-02,2.779380120971141829e-02,2.765780946081189060e-02
3.630780547701013994e+00,2.618177291093713027e-02,2.646759163322015898e-02,2.621791310075551051e-02,2.624864153526474883e-02,2.652491824219411695e-02,2.650285164864814649e-02,2.632941601039759383e-02
3.801893963205612792e+00,2.547656546690400467e-02,2.556194346704434087e-02,2.527508770885010178e-02,2.537666112158143417e-02,2.571467926129510084e-02,2.563154962140455281e-02,2.544379688280965640e-02
3.981071705534973137e+00,2.444170636827748891e-02,2.437014040604993520e-02,2.411103607405911189e-02,2.419374168152380739e-02,2.457056962907140651e-02,2.444165729004928872e-02,2.422753124332869060e-02
4.168693834703354639e+00,2.314122807292067277e-02,2.328541320068382159e-02,2.317425745193301898e-02,2.313026690748008762e-02,2.351213843482514651e-02,2.337480390094049884e-02,2.318303141539308429e-02
4.365158322401661017e+00,2.238974962268513655e-02,2.229747618733156703e-02,2.222044376974293897e-02,2.212372921880927448e-02,2.254241651242086183e-02,2.234455024995377417e-02,2.220306475461233595e-02
4.570881896148751622e+00,2.120145593591026348e-02,2.136081514777305249e-02,2.128706604526351895e-02,2.117362782497339210e-02,2.166270838630109108e-02,2.138112610717188972e-02,2.127669185259125142e-02
4.786300923226384896e+00,2.059738533072978661e-02,2.054367641446064319e-02,2.052326931591974546e-02,2.037708714896692766e-02,2.080892989252852709e-02,2.059527384173003711e-02,2.053176996240902580e-02
5.011872336272724660e+00,1.958938365694382761e-02,1.979964451106355078e-02,1.987193417140865545e-02,1.966829512454501896e-02,2.004996137855760696e-02,1.987736645075233524e-02,1.985422631758034309e-02
5.248074602497728058e+00,1.901844412883848742e-02,1.903565766224699779e-02,1.910716807541164991e-02,1.898257534035470429e-02,1.932161186096614108e-02,1.914971081688814775e-02,1.916308911384868516e-02
5.495408738576248453e+00,1.840256491182040710e-02,1.853207410540127012e-02,1.853567363072650478e-02,1.853352066641476142e-02,1.873932839288072402e-02,1.871240686587003627e-02,1.856821815577696863e-02
5.754399373371566817e+00,1.780237244860482029e-02,1.793030496908294344e-02,1.791397716158748751e-02,1.783373226430865627e-02,1.800000539658693291e-02,1.805601546589119533e-02,1.788449867208921282e-02
6.025595860743575116e+00,1.717596956872864331e-02,1.728358099607550658e-02,1.724139782126976952e-02,1.722917937020262621e-02,1.725373520856917850e-02,1.740558204006194265e-02,1.726300520805982772e-02
6.309573444801929831e+00,1.645636541705148420e-02,1.667095184870810709e-02,1.650283945143398573e-02,1.662432570587603353e-02,1.658431765906783970e-02,1.666020517939663034e-02,1.649406333127078142e-02
6.606934480075957516e+00,1.576659692388030637e-02,1.589905294004785238e-02,1.572466129730479625e-02,1.575795244150817939e-02,1.581125119026606518e-02,1.592418082223264614e-02,1.571670978908551106e-02
6.918309709189362167e+00,1.498529255158394767e-02,1.505602111296459877e-02,1.486769029019955647e-02,1.486855056876683345e-02,1.502978844233530953e-02,1.507422295237860997e-02,1.496302045724542257e-02
7.244359600749898931e+00,1.419078028646959810e-02,1.427702403963697873e-02,1.418887469695614967e-02,1.403878588040029761e-02,1.424747753613645786e-02,1.432420447410553618e-02,1.427321704209037756e-02
7.585775750291835706e+00,1.355010722905448245e-02,1.355701844742260818e-02,1.355473206606412628e-02,1.347134482372743317e-02,1.364870429965334662e-02,1.366672796869106317e-02,1.358199098809690850e-02
7.943282347242813124e+00,1.296068068604879636e-02,1.303232742454017365e-02,1.298496238428122410e-02,1.294569991727327618e-02,1.317878376142607791e-02,1.305020774834320281e-02,1.297199908699104079e-02
8.317637711026709013e+00,1.245870721441344475e-02,1.257324787640934360e-02,1.248563175263570253e-02,1.243760341447020489e-02,1.257724287348043792e-02,1.253116998761985568e-02,1.251042445824842968e-02
8.709635899560804972e+00,1.197889379425521629e-02,1.198548864314701728e-02,1.194444031199362773e-02,1.198134509828107513e-02,1.203051048676670107e-02,1.207858262710322789e-02,1.196629078752110137e-02
9.120108393559096527e+00,1.142751092800562210e-02,1.149549739680095356e-02,1.150113830095589144e-02,1.144943646102370913e-02,1.153503734694789375e-02,1.156187039909584678e-02,1.142362793741350836e-02
9.549925860214358408e+00,1.092451540609205504e-02,1.093829877728977155e-02,1.096059161111834213e-02,1.089007962935055820e-02,1.102842866463611855e-02,1.096472009513756174e-02,1.085702244975833217e-02
1.000000000000000000e+01,1.045770708772822757e-02,1.047803288149992858e-02,1.048845332089392256e-02,1.032679179651981374e-02,1.051086298805184102e-02,1.047944205367053183e-02,1.036808942351573858e-02
1.047128548050899610e+01,9.969282989251636654e-03,9.981540124477824433e-03,9.886842228766038951e-03,9.811871500411592159e-03,1.001122076308930131e-02,1.000999424219542293e-02,9.957021396895237089e-03
1.096478196143185180e+01,9.563277154498374399e-03,9.551768824299285490e-03,9.399382741731904592e-03,9.429576218451479405e-03,9.609158568497429276e-03,9.577619478092722419e-03,9.458208582146880247e-03
1.148153621496882870e+01,9.085963929058492317e-03,9.102576702219908333e-03,9.004368857281185717e-03,9.035949782671227892e-03,9.144665201965719928e-03,9.123850359325761175e-03,9.054011433807587772e-03
1.202264434617413080e+01,8.697384484674162627e-03,8.671740666473908010e-03,8.657473398608948531e-03,8.626878627856883822e-03,8.691191955277503822e-03,8.712869045435174542e-03,8.588177044486174083e-03
1.258925411794167459e+01,8.306578696081298729e-03,8.261943790207480071e-03,8.280249923138797985e-03,8.145984923131135980e-03,8.358007439542977299e-03,8.326926820390113601e-03,8.264793639434171724e-03
1.318256738556407370e+01,7.984828921834588936e-03,7.883718391149650492e-03,7.851664528329667728e-03,7.847028734104814079e-03,7.977658586729635681e-03,7.924710296927954187e-03,7.856257565680079338e-03
1.380384264602885303e+01,7.631445102580362329e-03,7.467837353078621634e-03,7.472040647938996832e-03,7.422330996736841054e-03,7.508517310730022584e-03,7.547452670563440345e-03,7.443400268572896751e-03
1.445439770745928065e+01,7.280163832357545821e-03,7.189474659539698415e-03,7.128341764647137986e-03,7.118340694981658938e-03,7.177045335818433777e-03,7.180100792984677946e-03,7.108109641502487891e-03
1.513561248436208651e+01,7.003215411497721449e-03,6.854573763870367223e-03,6.750705570374410970e-03,6.727236956573027539e-03,6.852892537923170602e-03,6.815463296613389135e-03,6.781736228405713628e-03
1.584893192461114175e+01,6.682194874714849839e-03,6.590368618081934686e-03,6.443452796863813337e-03,6.460092177190518946e-03,6.527688965360965885e-03,6.542698758426786221e-03,6.496820829258186797e-03
1.659586907437561365e+01,6.390358333275147559e-03,6.239664051089340892e-03,6.194408503742574769e-03,6.132234309336712791e-03,6.255502260575039435e-03,6.237961058321328869e-03,6.200038461999280576e-03
1.737800828749376336e+01,6.106948524306307635e-03,5.904551506166595687e-03,5.881373827599655976e-03,5.831242371676875411e-03,5.945078076315726649e-03,5.949722663720234325e-03,5.889674096786979597e-03
1.819700858609982674e+01,5.870377732891771984e-03,5.620369873951413034e-03,5.547889033174114790e-03,5.560931069337054188e-03,5.643711844693956314e-03,5.647358193596834636e-03,5.599563487593195964e-03
1.905460717963246253e+01,5.643194176130328886e-03,5.385800685124906076e-03,5.314267843990034233e-03,5.328402725455085205e-03,5.369779343093242924e-03,5.381292874276790046e-03,5.345977578175741679e-03
1.995262314968878670e+01,5.378065153381406983e-03,5.109132003634221132e-03,5.088465873150724815e-03,5.032065285791327731e-03,5.084182541602533245e-03,5.125064381959190327e-03,5.025413796603911583e-03
2.089296130854038580e+01,5.203910513174813367e-03,4.874793175856134003e-03,4.802453729851413611e-03,4.797935095804310365e-03,4.861807228697692836e-03,4.889622220026056988e-03,4.808925263513994831e-03
2.187761623949552003e+01,5.040492006715041433e-03,4.664522942549850608e-03,4.533514653149360758e-03,4.544666180979949066e-03,4.594894497766467342e-03,4.615266502075271796e-03,4.581813906042855877e-03
2.290867652767772356e+01,4.874251130164262633e-03,4.431914275878551246e-03,4.361440108410323535e-03,4.283893416104619933e-03,4.369320203121179920e-03,4.400912871374248678e-03,4.337110305609665969e-03
2.398832919019490006e+01,4.582463377596815955e-03,4.201456506558266801e-03,4.131293005122192892e-03,4.117995294702738937e-03,4.178240290823928040e-03,4.196855846272596474e-03,4.127092107157852643e-03
2.511886431509579509e+01,4.436041887936776999e-03,4.016036175618877685e-03,3.889366165843346872e-03,3.851663719059286468e-03,3.930313131420190217e-03,3.931784255542693576e-03,3.918369324060496858e-03
2.630267991895381385e+01,4.414447378425497698e-03,3.802547024909567336e-03,3.699874103349987987e-03,3.676522817931027805e-03,3.713156000761448639e-03,3.789293118162057831e-03,3.723642723551079392e-03
2.754228703338166184e+01,4.204429118267474785e-03,3.629567302569358667e-03,3.519092091636189662e-03,3.504074474388360876e-03,3.591364333478613748e-03,3.576297608128473342e-03,3.513654941515997714e-03
2.884031503126605855e+01,4.095000930627957191e-03,3.448678933994257095e-03,3.366676635216193317e-03,3.320383123657437256e-03,3.347600137199967154e-03,3.395646180814627588e-03,3.349734282135659498e-03
3.019951720402016093e+01,4.028193388063411491e-03,3.314993171632856818e-03,3.181538644720827320e-03,3.130037371535881931e-03,3.214264129401643577e-03,3.220238694322291335e-03,3.161647262935370160e-03
3.162277660168379256e+01,3.818055988187679141e-03,3.178716633173431921e-03,2.988418363907174424e-03,2.976205045787149676e-03,3.051106909230318250e-03,3.084736753203579616e-03,3.009619855000888935e-03
3.311311214825911264e+01,3.837343557862224735e-03,3.026107205313410906e-03,2.870455467608416019e-03,2.856016970514301152e-03,2.890062479627895659e-03,2.909413627275116414e-03,2.865716483740229220e-03
3.467368504525316553e+01,3.737995253913621498e-03,2.880644583559547386e-03,2.702827129583577469e-03,2.703443186430736552e-03,2.720823850051310843e-03,2.754332988252886170e-03,2.716939676645069648e-03
3.630780547701014171e+01,3.672916133914136318e-03,2.761355945951042817e-03,2.612346129714872289e-03,2.546047113349774946e-03,2.583092442127410578e-03,2.596300302707109549e-03,2.535987567316843640e-03
3.801893963205612437e+01,3.534784528546251487e-03,2.628596456389341220e-03,2.451811219972157598e-03,2.440399801393166018e-03,2.453300399111740023e-03,2.459492142841608522e-03,2.420051242001275676e-03
3.981071705534973404e+01,3.436807639760327236e-03,2.524590050444227088e-03,2.339884847398569691e-03,2.299312437949275773e-03,2.329912802015617936e-03,2.342028306386041009e-03,2.290671487696344013e-03
4.168693834703355350e+01,3.371532000466651025e-03,2.438460137040361631e-03,2.206656282838153488e-03,2.152595694825160284e-03,2.240211147456462604e-03,2.220096084747078240e-03,2.161500178755832412e-03
4.365158322401661195e+01,3.333327452793051829e-03,2.326043494035754007e-03,2.117391369369506053e-03,2.057263788655752830e-03,2.088849669838959301e-03,2.104104405459044248e-03,2.054707286188763027e-03
4.570881896148751622e+01,3.300991382075388770e-03,2.245870306619990320e-03,1.992749753478278724e-03,1.937304866314948967e-03,1.950279161472318447e-03,2.004824881092243539e-03,1.937370648251128232e-03
4.786300923226384896e+01,3.261222667594250967e-03,2.146828893551567304e-03,1.908012534498593118e-03,1.826830084038782434e-03,1.869515258856756972e-03,1.881243297468598473e-03,1.861237139240123515e-03
5.011872336272725192e+01,3.231923919980784522e-03,2.063659020932649517e-03,1.807089834974785281e-03,1.719308351501887397e-03,1.763995545039329831e-03,1.788893454158778026e-03,1.752357297052513623e-03
5.248074602497728591e+01,3.204541520938237846e-03,2.015293554457932724e-03,1.702955548403534743e-03,1.638007550028815814e-03,1.665739164689510141e-03,1.695234308280616203e-03,1.662019592135404768e-03
5.495408738576248453e+01,3.108777099308267407e-03,1.952908562630622158e-03,1.628250922040953494e-03,1.545114472329632864e-03,1.589738168043805045e-03,1.595222868729692656e-03,1.563386194004201752e-03
5.754399373371566639e+01,3.169287775656431678e-03,1.917845986129049565e-03,1.568014124811553623e-03,1.462416096390879673e-03,1.492708471269485167e-03,1.501462267304592155e-03,1.468394234401113572e-03
6.025595860743574406e+01,3.166404928407553793e-03,1.836000941884141603e-03,1.485553487337425540e-03,1.383863418086658109e-03,1.402667661588175105e-03,1.415857111596351700e-03,1.387794034195849848e-03
6.309573444801930009e+01,3.084243078095332252e-03,1.806795460693964026e-03,1.427803343275372595e-03,1.316693412522188791e-03,1.328152927917568499e-03,1.348738180367694455e-03,1.319789158822481673e-03
6.606934480075958049e+01,3.100855956371918309e-03,1.765041931922543871e-03,1.348421318356693042e-03,1.234408651084980841e-03,1.266007678535494702e-03,1.261941478069766647e-03,1.235110259586124064e-03
6.918309709189362877e+01,3.135907982269883331e-03,1.689046907503654509e-03,1.272870088254327622e-03,1.181412355591043330e-03,1.178148101667846623e-03,1.204464685413281179e-03,1.174473430885015265e-03
7.244359600749898220e+01,3.111298231528691373e-03,1.672872125875917489e-03,1.234103631831361819e-03,1.143296208716378191e-03,1.117487066796753366e-03,1.146779754623924010e-03,1.094598954516088360e-03
7.585775750291836061e+01,3.062070980004175536e-03,1.637165608212331732e-03,1.162087921930873456e-03,1.090518918914815940e-03,1.040794928451925418e-03,1.077804318928678954e-03,1.041493382761563002e-03
7.943282347242814012e+01,3.041940289017549398e-03,1.606256816778212906e-03,1.145738839200432981e-03,1.022582309656435220e-03,1.024631278848704133e-03,1.027663264023408662e-03,9.790618921489068708e-04
8.317637711026708303e+01,3.091358296499741639e-03,1.563937749718616668e-03,1.107985002890065924e-03,9.765321256556117914e-04,9.641535354221255098e-04,9.614699003368156870e-04,9.424170437339094786e-04
8.709635899560805683e+01,3.121702621634389000e-03,1.576894184378322414e-03,1.094382926596035874e-03,9.167106702471758449e-04,9.007822476525385955e-04,9.027196952799519539e-04,8.674764794050151976e-04
9.120108393559097237e+01,3.119442717556378079e-03,1.579420861681324166e-03,1.021167301107347080e-03,8.804019013285526492e-04,8.484498254557417719e-04,8.385502952985445955e-04,8.374846182882323461e-04
9.549925860214358408e+01,3.118183080620930137e-03,1.529065936406634116e-03,1.003177792511673319e-03,8.454524040546045624e-04,8.127461682776588843e-04,7.957362921556542824e-04,7.835213287854916929e-04
1.000000000000000000e+02,3.070276779775487491e-03,1.507729757897609876e-03,9.623788008265158397e-04,8.059948081116198116e-04,7.416992150696743785e-04,7.644355075630152128e-04,7.311691650600588748e-04
1.047128548050898473e+02,3.088030589936217353e-03,1.508004695873955969e-03,9.492128332294003578e-04,7.760494079131630011e-04,7.255819624525711902e-04,7.345310221832748211e-04,6.965878736160645030e-04
1.096478196143185073e+02,3.128241898474727264e-03,1.507252274812190306e-03,9.077655643296362372e-04,7.330034155367359631e-04,6.942871857183856863e-04,6.847610877363288209e-04,6.551986818729924880e-04
1.148153621496881698e+02,3.083348968668928134e-03,1.459549967687907759e-03,8.933408148434605640e-04,7.255252024215458643e-04,6.479998089653302845e-04,6.533321464140172613e-04,6.233565390274464161e-04
1.202264434617413116e+02,3.139401186495396814e-03,1.522514464858372918e-03,8.902531335169366856e-04,6.705160233083283733e-04,6.138737329194071538e-04,6.227884868268132243e-04,5.857542633352192610e-04
1.258925411794166251e+02,3.186449340736940018e-03,1.513098508735827600e-03,8.513308598249364791e-04,6.499035705868469372e-04,5.745947907978393157e-04,5.785922183753556191e-04,5.581029082351651261e-04
1.318256738556407299e+02,3.175725000943344263e-03,1.456690852835109025e-03,8.348620671626802740e-04,6.431509727858528407e-04,5.351307734410011129e-04,5.445946191403479558e-04,5.253610504183557021e-04
1.380384264602883775e+02,3.179513799545458184e-03,1.473552959512193158e-03,8.344413961169307083e-04,6.295946615221314829e-04,5.496952428108227732e-04,5.122620165802485494e-04,4.971251328450980488e-04
1.445439770745927888e+02,3.174710899075404696e-03,1.474112139409221225e-03,8.419327587821237103e-04,5.942372446643369227e-04,5.222743713704129176e-04,4.942644746731139757e-04,4.721762415315506061e-04
1.513561248436207052e+02,3.300214229963592105e-03,1.517016158493629616e-03,7.909854060961973767e-04,5.946156133972811545e-04,4.863178833694845483e-04,4.820228368720775236e-04,4.511666969467220374e-04
1.584893192461114211e+02,3.222925622642854558e-03,1.523448646538186867e-03,7.892864331286461674e-04,5.549273375726522127e-04,4.682451909614237574e-04,4.557178233125741638e-04,4.137087002689056239e-04
1.659586907437559660e+02,3.231489208287282970e-03,1.480332775538936675e-03,8.043046365335321983e-04,5.490441223080428680e-04,4.403134626736616552e-04,4.350739004105899058e-04,3.879907200542731006e-04
1.737800828749376194e+02,3.296949345789132978e-03,1.481301878250527830e-03,8.070299352803572994e-04,5.390887252196398336e-04,4.429103594317312584e-04,4.201115176325133805e-04,3.769727367713406551e-04
1.819700858609982674e+02,3.291228466003174626e-03,1.488021897708892427e-03,7.960150468499894516e-04,5.178399109256700454e-04,4.158091570015973811e-04,3.950577235824504494e-04,3.594986037853745956e-04
1.905460717963248385e+02,3.355898817661857013e-03,1.494635255913556206e-03,7.768019943139391594e-04,5.118613143971328504e-04,3.972763071331840206e-04,3.804023338363579794e-04,3.474904952024837775e-04
1.995262314968878741e+02,3.398085225856324436e-03,1.493902941177559576e-03,7.794414459586982129e-04,5.159390912129199020e-04,3.918957065856578368e-04,3.600379129163791114e-04,3.085786559659654100e-04
2.089296130854040712e+02,3.357582048983548569e-03,1.472319367023562945e-03,7.604882160147834538e-04,5.082278016751778319e-04,3.906245235392213130e-04,3.486554174612272773e-04,3.079873465149795425e-04
2.187761623949551790e+02,3.422189603568897079e-03,1.484565023726520938e-03,7.968686702652657628e-04,5.019069492796443543e-04,3.923079474393940795e-04,3.412882600093617813e-04,2.959122941060467627e-04
2.290867652767774700e+02,3.463657421221285910e-03,1.502115998853421897e-03,7.802295404675085432e-04,4.708961936190551411e-04,3.707219361363378986e-04,3.444841463038666898e-04,2.800473167289694513e-04
2.398832919019489793e+02,3.426862647038756045e-03,1.511393107544558309e-03,7.868962933972263639e-04,4.741440038294687711e-04,3.700105123442764773e-04,3.204228360326370024e-04,2.626882771915642605e-04
2.511886431509582280e+02,3.506111244513501150e-03,1.496044223695893382e-03,7.966583341771216317e-04,4.918109734586591361e-04,3.589294546155370204e-04,3.002960272749781467e-04,2.508577943381794348e-04
2.630267991895381670e+02,3.458173419185603913e-03,1.517335033809081917e-03,7.784708997999065325e-04,5.093987252008824089e-04,3.492395866550801410e-04,3.001974851461226422e-04,2.458980061237363204e-04
2.754228703338168884e+02,3.538944896609890096e-03,1.520513797467394450e-03,7.932917227142014232e-04,4.771097066553017948e-04,3.506247490601675267e-04,2.808336162045886293e-04,2.432849936946687556e-04
2.884031503126605571e+02,3.435752515138130753e-03,1.523535856065484466e-03,7.998854568927954781e-04,5.039437045998923980e-04,3.380449545755493204e-04,2.919901603603867004e-04,2.290119512422097775e-04
3.019951720402019077e+02,3.523996557402881823e-03,1.551388367949073886e-03,7.832168497491169817e-04,4.680917780546815159e-04,3.312033055558200327e-04,2.814468758471402312e-04,2.238705870316395625e-04
3.162277660168379612e+02,3.566210339312802461e-03,1.567750789965106266e-03,7.902961034022717816e-04,4.752512618219746307e-04,3.347362984887514311e-04,2.620524720351417457e-04,2.144562846764394798e-04
3.311311214825907427e+02,3.634914662774426427e-03,1.542219476160747388e-03,8.040308190190232403e-04,4.710797230845631530e-04,3.346102478095317888e-04,2.700475406790453568e-04,2.058560458328421896e-04
3.467368504525316553e+02,3.631476568107313164e-03,1.591383118155631797e-03,7.771555858111640859e-04,4.766230240178870379e-04,3.352954998861571475e-04,2.605319506959587954e-04,2.058541494838660385e-04
3.630780547701010050e+02,3.626867375768171552e-03,1.588557544408391621e-03,8.024329864575810434e-04,4.828284447828048585e-04,3.153912681580862206e-04,2.703391339508968440e-04,2.041405430629871919e-04
3.801893963205612863e+02,3.652263554312195747e-03,1.558874123388714634e-03,8.289495893462194443e-04,4.622430934864630225e-04,3.215485477640856685e-04,2.616125277387909153e-04,1.989328416060628338e-04
3.981071705534969283e+02,3.696648160876772268e-03,1.602194124703374941e-03,7.931416694696661468e-04,4.800886346686205437e-04,3.219958042965351307e-04,2.573448070414656192e-04,1.939485516755654396e-04
4.168693834703354923e+02,3.681036143543829544e-03,1.588533990652231300e-03,7.969983988892740843e-04,4.645498371932412461e-04,3.409116011957720417e-04,2.528523140812347862e-04,1.949318017066323629e-04
4.365158322401656505e+02,3.753050148100514453e-03,1.600079833426169785e-03,8.090817653808236214e-04,4.619840109806593346e-04,3.389770382189912488e-04,2.418748068236200623e-04,1.872888329050995180e-04
4.570881896148752048e+02,3.700715462444273667e-03,1.599558394442900273e-03,8.260765845507708760e-04,4.691047821731554276e-04,3.240178750267157020e-04,2.532972413261540853e-04,1.815541442837139135e-04
4.786300923226380064e+02,3.798369879959613213e-03,1.638054289645951220e-03,8.351062687917742760e-04,4.650856037202003609e-04,3.286464450204316760e-04,2.349673923059243880e-04,1.797798908743271362e-04
5.011872336272724624e+02,3.758177233951495028e-03,1.638304289836378571e-03,7.917887626959141043e-04,4.906402627125491757e-04,3.195645891691664079e-04,2.425008057553175965e-04,1.767148147348534377e-04
5.248074602497722481e+02,3.804187396353994003e-03,1.654216305058849512e-03,8.125553976639224773e-04,4.924287028009623332e-04,3.180673533582102619e-04,2.432901621821746555e-04,1.805318759168451285e-04
5.495408738576247742e+02,3.851504356121940049e-03,1.660679066882656289e-03,8.251699938985409969e-04,5.213607857756364077e-04,3.276715141765691340e-04,2.423633847842715538e-04,1.774323047658883797e-04
5.754399373371566071e+02,3.842280464658591986e-03,1.662082655009014314e-03,8.178410747620212589e-04,4.607017743303203419e-04,3.162417227388541530e-04,2.426325534046263005e-04,1.752304167556285842e-04
6.025595860743580943e+02,3.918017326091170760e-03,1.653041372865478352e-03,8.427839828136295770e-04,4.952573861582176308e-04,3.174993537387254356e-04,2.559223198879985299e-04,1.665896017715961771e-04
6.309573444801930009e+02,3.863147903198216240e-03,1.708623269769076695e-03,8.348819281984890895e-04,5.129434023182289411e-04,3.242203092940064315e-04,2.595319679843210276e-04,1.804905655878311825e-04
6.606934480075964302e+02,3.963396348751238932e-03,1.681766683199865291e-03,8.668366066801115903e-04,4.895083732782722682e-04,3.381285678135780969e-04,2.575409411829801890e-04,1.690096963046564514e-04
6.918309709189362593e+02,3.945478357149967245e-03,1.710695078692138016e-03,8.443683310835672093e-04,4.941683461229008645e-04,3.288969452028912333e-04,2.439292811486178027e-04,1.756057518219950779e-04
7.244359600749905894e+02,3.973525312124220887e-03,1.695681689479412464e-03,8.721234175322139202e-04,5.034442166056565067e-04,3.267388814751812868e-04,2.440966613280236091e-04,1.693225067481488033e-04
7.585775750291835493e+02,3.927215838189773191e-03,1.761639019216467133e-03,8.627873436706611074e-04,4.913369848686972158e-04,3.224265438258721987e-04,2.576373533398337509e-04,1.634035773165902386e-04
7.943282347242821970e+02,4.058854036125179865e-03,1.734574929671561534e-03,8.720113461717736566e-04,5.085978281268745387e-04,3.278919340935168591e-04,2.441637809295198213e-04,1.735847034140025928e-04
8.317637711026708303e+02,3.957297523812774651e-03,1.767230385038189326e-03,8.744546998162205844e-04,4.936772929304803111e-04,3.349398131396123649e-04,2.381041435861601830e-04,1.738194346840866013e-04
8.709635899560814778e+02,4.012713857916622509e-03,1.758767931106384541e-03,8.554093441005696614e-04,5.032004309593909831e-04,3.425040243592729935e-04,2.368546406122602256e-04,1.651005819510976101e-04
9.120108393559096385e+02,3.944055082613536801e-03,1.820104880799231850e-03,8.456683926697107067e-04,4.997619572142417230e-04,3.221551997799867377e-04,2.488459852456078973e-04,1.700869298215283774e-04
9.549925860214368640e+02,4.013248640076822783e-03,1.759109369888716681e-03,8.520577387437573876e-04,5.043647714188013260e-04,3.271309836619650533e-04,2.476819135967471661e-04,1.648328518725825217e-04
1.000000000000000000e+03,4.033962380573768991e-03,1.827700797340835962e-03,9.121171630064443293e-04,5.084495124583416140e-04,3.143329097734713596e-04,2.494999470956555136e-04,1.737750060085577013e-04
1.047128548050898416e+03,4.025811018499696366e-03,1.779882364921513789e-03,9.120070162677829627e-04,5.028261783279266983e-04,3.374568569406516069e-04,2.442411651379007174e-04,1.686411207895845794e-04
1.096478196143185187e+03,4.030820569001810141e-03,1.816727128875914683e-03,8.966397052771638921e-04,5.256791020245161474e-04,3.422613576628629308e-04,2.399103795417584532e-04,1.748924951923354657e-04
1.148153621496881669e+03,4.121378095579370134e-03,1.854664300443651954e-03,9.192391446580177412e-04,5.195688449137224113e-04,3.244944973300758714e-04,2.428710569209636830e-04,1.717867008866874178e-04
1.202264434617413144e+03,4.058724832884869245e-03,1.822749225185417649e-03,9.004879410143454927e-04,5.373539048084399403e-04,3.236848073420770075e-04,2.552865587667326125e-04,1.731354450615167086e-04
1.258925411794166166e+03,4.106583721864985777e-03,1.873424614465401357e-03,9.169824073039104309e-04,5.323228814918285357e-04,3.509905149985578766e-04,2.670932955241023536e-04,1.678767449449814506e-04
1.318256738556407527e+03,4.095997743716614861e-03,1.900841226129718802e-03,9.278371118250790771e-04,5.157921303886050211e-04,3.459365998097701871e-04,2.640497070556042567e-04,1.672305022908820743e-04
1.380384264602883832e+03,4.118923678954415288e-03,1.857243250071393889e-03,9.325634674406766290e-04,5.306469460869854072e-04,3.396965675114205696e-04,2.556931795491690774e-04,1.717626517132463571e-04
1.445439770745927945e+03,4.140771864982070900e-03,1.844739750916360964e-03,9.128763219366746581e-04,5.273578262559319458e-04,3.390343040886738854e-04,2.450678301851218362e-04,1.672963385561664919e-04
1.513561248436207279e+03,4.091200088918812115e-03,1.876920865534584563e-03,9.204583190285260111e-04,5.353935625857941414e-04,3.502484668969984378e-04,2.563906749847261559e-04,1.764194813939505059e-04
1.584893192461114040e+03,4.094260652184594264e-03,1.909419372316797274e-03,9.463432716778923028e-04,5.402243182076591800e-04,3.496988234430587058e-04,2.508778124575267556e-04,1.736603494248977766e-04
1.659586907437559603e+03,4.124968583159030304e-03,1.920284395004851711e-03,9.651334577941136699e-04,5.459042027033614167e-04,3.234453204556378327e-04,2.571264051547351103e-04,1.763357422413816772e-04
1.737800828749376251e+03,4.090222295687493716e-03,1.910781497398974507e-03,9.752701326805759225e-04,5.695866788682347028e-04,3.451814082859359987e-04,2.602639820649882483e-04,1.717970848746002224e-04
1.819700858609982561e+03,4.067739003787436414e-03,1.930624901291113282e-03,9.568481464109105739e-04,5.590069126180526558e-04,3.551069449935259745e-04,2.454344555941510506e-04,1.820240796394540254e-04
1.905460717963248271e+03,4.076940467966709038e-03,1.937463484781472072e-03,9.621724711568656547e-04,5.448202146290699469e-04,3.582622134721041764e-04,2.480828202893615021e-04,1.675432445753122104e-04
1.995262314968878854e+03,4.050548395102925373e-03,1.965982816839445708e-03,9.672389763343339480e-04,5.655353879567579043e-04,3.516475120789189441e-04,2.631802638478285251e-04,1.772767598110594218e-04
2.089296130854040712e+03,4.135157111124609930e-03,1.929514494085705955e-03,9.969055544087829582e-04,5.580910236295809649e-04,3.570360721185856547e-04,2.687965264170817116e-04,1.796262963780256416e-04
2.187761623949551904e+03,4.116474660497383524e-03,1.931074355100478391e-03,9.864143375856936850e-04,5.763741980729285503e-04,3.396936578080225321e-04,2.559703841395608221e-04,1.742930480952865489e-04
2.290867652767774871e+03,4.125877648503207748e-03,1.928862817881959145e-03,9.851425882512431214e-04,5.628360867028427573e-04,3.607861479397206253e-04,2.579365390122884214e-04,1.795446556376065574e-04
2.398832919019489964e+03,4.067616778560069306e-03,1.971383011785062672e-03,1.001980474807735852e-03,5.439111437509491906e-04,3.725463769855187775e-04,2.558353775898545581e-04,1.765786901168578816e-04
2.511886431509582053e+03,4.198921860374472612e-03,1.947721142341933727e-03,1.060740524700025519e-03,5.616335850234083736e-04,3.582914162957058089e-04,2.589238112561708977e-04,1.786289612694213873e-04
2.630267991895381329e+03,4.151581907107991694e-03,1.935690129164982206e-03,1.016512079117673148e-03,5.771224367176290820e-04,3.832986638716083636e-04,2.690865738382788473e-04,1.834001869260073190e-04
2.754228703338168998e+03,4.154535380171789881e-03,1.960891414624969537e-03,1.042622682165896247e-03,5.635362789188686937e-04,3.778573379993932285e-04,2.556759833821280279e-04,1.843008175726235955e-04
2.884031503126605912e+03,4.023799304809915801e-03,2.023030077579800971e-03,1.020594649170598672e-03,5.675209606545648629e-04,3.537509304353193460e-04,2.716843768634544069e-04,1.802374579388415262e-04
3.019951720402018964e+03,4.148623565857223645e-03,2.015687612828902589e-03,1.050930382412665603e-03,5.955094131269955378e-04,3.626783354304817433e-04,2.697134531075886512e-04,1.763630536284886317e-04
3.162277660168379498e+03,4.136843992821156307e-03,1.948120505961673833e-03,1.059686481457069313e-03,5.767692711165526903e-04,3.842561141918386311e-04,2.716184184439885524e-04,1.819345419434750105e-04
3.311311214825907882e+03,4.188386326186483745e-03,1.929723994646400124e-03,1.008407153309271104e-03,5.955961660340376414e-04,3.846757528735358250e-04,2.707142764777963561e-04,1.851597524302387007e-04
3.467368504525316894e+03,4.124172151230243340e-03,1.979578052461173493e-03,1.042116903425406148e-03,5.903377907083102658e-04,3.697778670212429480e-04,2.747350792151493238e-04,1.836826615895077676e-04
3.630780547701010164e+03,4.094299552202877203e-03,1.969308288554005252e-03,1.081453458229164697e-03,6.097857228076822549e-04,3.839161574024234943e-04,2.775088859903314885e-04,1.883765849568993524e-04
3.801893963205612636e+03,4.078936089632083893e-03,1.965099705042152364e-03,1.053719143242285924e-03,6.003771143967230259e-04,3.866120487315493856e-04,2.722605356226007146e-04,1.830626025824422264e-04
3.981071705534969169e+03,3.979539784085468247e-03,1.965983210630991088e-03,1.059469178114001145e-03,6.243524681170525012e-04,3.833315900786693508e-04,2.725263014181549068e-04,1.885691121525846943e-04
4.168693834703354696e+03,4.103295445815133800e-03,1.971153304372396872e-03,1.053563845717237326e-03,6.311962608501725091e-04,4.133067330527077313e-04,2.809800601914769214e-04,1.816874362384789175e-04
4.365158322401656733e+03,4.100032784993276093e-03,1.975539829126222655e-03,1.064075630753786054e-03,6.437828837319725531e-04,4.054915658474093584e-04,2.751164963568981828e-04,1.923946051911598013e-04
4.570881896148751366e+03,4.094168227649790104e-03,2.026660900784374615e-03,1.057016259456648906e-03,6.029750665344242979e-04,4.235075511106078830e-04,2.888303662729370131e-04,1.912185060097224833e-04
4.786300923226380291e+03,4.088169490936462494e-03,1.971166849760541337e-03,1.049458597606043502e-03,6.335468136413051777e-04,3.941665353733194549e-04,2.746677345893788324e-04,1.876957537934636946e-04
5.011872336272725079e+03,4.091802833532626020e-03,1.968981333218497790e-03,1.057080966317983702e-03,6.200959245467106522e-04,4.040287938882970763e-04,2.769173183763687309e-04,1.947512371656801402e-04
5.248074602497723390e+03,4.124711317788531256e-03,1.959802453891052853e-03,1.073443081267315240e-03,6.138367198060301925e-04,3.957024384184632633e-04,2.933606250625234928e-04,1.919451477618402859e-04
5.495408738576248652e+03,4.058848639660096042e-03,1.975911048557771853e-03,1.076993248596385929e-03,6.385391456845507198e-04,3.986870781850508812e-04,2.777173684502004958e-04,1.959756811040226621e-04
5.754399373371566071e+03,4.133930642341225419e-03,1.987884325068163885e-03,1.047926545479772051e-03,6.361105243814238691e-04,3.983950476122157208e-04,2.919842617161972861e-04,1.929139032630678720e-04
6.025595860743580488e+03,4.042014518188578875e-03,2.047320833232507773e-03,1.071545392334324453e-03,6.191412005427330547e-04,4.040394209848396250e-04,2.962897062703950682e-04,1.927334981472907235e-04
6.309573444801930236e+03,4.117256379735064267e-03,1.953206544874556798e-03,1.074470024640257829e-03,6.299947910461729415e-04,4.004352577331984279e-04,2.823383945928310997e-04,1.995645086756512449e-04
6.606934480075964530e+03,4.087847589827190049e-03,1.968779000211684765e-03,1.057539941256471555e-03,6.454269119576986442e-04,4.240034296495441861e-04,2.961689287647035194e-04,1.996495732932263261e-04
6.918309709189362366e+03,4.122247231476584318e-03,2.016477578757604368e-03,1.082127702107365088e-03,6.166070727848394894e-04,4.120933146117900566e-04,3.018930562659947027e-04,1.925691474829110755e-04
7.244359600749906349e+03,4.056283466666538683e-03,1.990724944856078933e-03,1.071004917661765119e-03,6.396993189977153707e-04,4.192962577326325366e-04,2.959684027064068187e-04,2.068796868259722445e-04
7.585775750291835720e+03,4.132189978391792584e-03,2.015131697907483841e-03,1.093555193475040637e-03,6.635931887180458299e-04,3.914397908164856375e-04,2.883369204900028903e-04,1.945104224075778078e-04
7.943282347242821743e+03,4.141050280046534859e-03,1.987807937267013422e-03,1.077743282338764711e-03,6.436539018827036086e-04,4.071870228462289671e-04,3.000628090596574597e-04,2.078097026389508900e-04
8.317637711026709439e+03,4.122180168344958227e-03,2.013677170916185893e-03,1.076864166565688835e-03,6.531945377183879988e-04,4.227854431634611265e-04,3.114098404618642342e-04,1.982419772619938643e-04
8.709635899560813414e+03,4.168620416739018779e-03,1.973702211289674480e-03,1.069806458299341154e-03,6.622115727201025774e-04,4.135076601902363787e-04,3.000299303957215625e-04,2.057626510560915114e-04
9.120108393559095930e+03,4.113823236935580489e-03,1.986532390631441311e-03,1.064081029512424764e-03,6.184360722043168385e-04,4.359139964942288338e-04,3.014552968307129561e-04,2.062181134445222866e-04
9.549925860214369095e+03,4.019728968316584224e-03,1.961123429585409292e-03,1.088166933103586372e-03,6.476697281437966908e-04,4.300140729955288853e-04,3.076802870401152096e-04,2.087399838049565489e-04
1.000000000000000000e+04,4.140594691226491889e-03,2.010603575475645999e-03,1.083883412065426814e-03,6.553178924871249896e-04,4.276605184265296869e-04,3.039910856294752821e-04,2.209158591131436843e-04
1.047128548050898462e+04,4.109308994737020937e-03,1.960397485366914203e-03,1.057198368974510312e-03,6.392442600754591822e-04,4.485138410721616173e-04,3.117586484602896213e-04,2.036965734268021721e-04
1.096478196143185050e+04,4.109722172940868772e-03,1.976530409479182113e-03,1.066509168097517233e-03,6.538094519859151540e-04,4.453135477880848275e-04,3.242372255527630506e-04,2.094921318465203341e-04
1.148153621496881715e+04,4.188887421213220198e-03,1.996435699506935845e-03,1.078441300192316613e-03,6.464533345197052971e-04,4.410630370954683548e-04,3.042285893798566342e-04,2.054893195148383854e-04
1.202264434617413099e+04,4.162204546689615529e-03,2.000335270951472851e-03,1.069173286507814086e-03,6.627955655826229305e-04,4.425214722338763253e-04,3.266041791269566814e-04,2.116880928846707902e-04
1.258925411794166212e+04,4.082068289538607828e-03,2.011395888864585257e-03,1.068958824960731298e-03,6.421963739471928069e-04,4.337336140533773216e-04,3.314964366420074617e-04,2.097048958886562123e-04
1.318256738556407436e+04,3.991505221767066743e-03,2.007727917711839630e-03,1.085407743245360044e-03,6.527026896491795738e-04,4.374202824859446800e-04,3.132241195924771108e-04,2.253782067233990420e-04
1.380384264602883741e+04,4.223477419746397149e-03,1.997788624618925066e-03,1.090190372684750244e-03,6.729459493471259650e-04,4.735057228752202274e-04,3.311993675560336893e-04,2.203342200845789605e-04
1.445439770745928035e+04,4.117725629707211753e-03,2.007749145378425956e-03,1.074377130415588326e-03,6.392445327879233384e-04,4.354488812357264899e-04,3.278224928299064618e-04,2.174064893406221798e-04
1.513561248436207097e+04,4.147900751697839762e-03,2.010299953454704192e-03,1.078518457499844530e-03,6.839026964831175026e-04,4.330875343695844118e-04,3.153726404143000024e-04,2.205449297287588324e-04
1.584893192461114086e+04,4.032504877183067625e-03,1.938826424427459805e-03,1.093954142506821945e-03,6.626374394228842475e-04,4.547181391893764476e-04,3.154857177080942418e-04,2.282394175710410666e-04
1.659586907437559785e+04,4.203116377591882037e-03,1.972513201919882248e-03,1.053714974018159613e-03,6.623377886272268202e-04,4.277849961063402164e-04,3.451662402964337877e-04,2.227835099356520248e-04
1.737800828749376160e+04,4.155619108378934452e-03,2.001457633383281042e-03,1.094960694687932687e-03,6.558893451034606683e-04,4.388167040916556060e-04,3.256405699397009901e-04,2.265097937795145129e-04
1.819700858609982606e+04,4.189127991949307371e-03,2.038606906401502564e-03,1.103474675634701953e-03,6.513973253412815414e-04,4.408672196762770121e-04,3.390603834657967912e-04,2.209846426790029218e-04
1.905460717963248317e+04,4.064810492314507168e-03,1.994755842459688781e-03,1.065220660285315542e-03,6.631814370940685051e-04,4.640144876713475923e-04,3.223476755742409267e-04,2.273198066050044106e-04
1.995262314968878854e+04,4.188620193163184770e-03,2.006961052875923072e-03,1.094074456833526304e-03,6.632453687894029025e-04,4.632506505970663039e-04,3.225543907570632782e-04,2.201221250539145207e-04
2.089296130854040894e+04,4.099129217732248864e-03,1.991076592651948394e-03,1.075169805123679049e-03,6.356225020278449345e-04,4.579261612881379488e-04,3.302836800278239368e-04,2.242503188124745240e-04
2.187761623949551722e+04,4.008944882868001325e-03,1.977614695560589528e-03,1.055083873640011742e-03,6.631730798084930134e-04,4.386078481608896495e-04,3.160014975085942163e-04,2.357069098531611249e-04
2.290867652767774780e+04,4.133177103928327781e-03,2.012837461188465415e-03,1.070522821764096624e-03,6.538173792016337485e-04,4.331196015273503755e-04,3.287533015245475598e-04,2.289520472814575165e-04
2.398832919019489782e+04,4.090631672848334295e-03,1.968360810727342192e-03,1.092918979641868509e-03,6.509981177536843704e-04,4.339473755920167548e-04,3.168541052395173899e-04,2.238343312578900811e-04
2.511886431509582326e+04,4.129939549916697254e-03,1.972975314471150151e-03,1.078661685938375617e-03,6.514998430308344222e-04,4.258511424821340955e-04,3.337000068101077959e-04,2.319212422983860306e-04
2.630267991895381419e+04,4.129140976329879684e-03,1.987764099631994866e-03,1.094648210673391424e-03,6.645536028070269698e-04,4.601510638518549619e-04,3.240980118249150023e-04,2.229315957776900105e-04
2.754228703338168998e+04,4.133805112149774655e-03,2.003199108716699050e-03,1.074943868074883322e-03,6.533856594835167663e-04,4.296835257558739352e-04,3.284757268280176956e-04,2.284938920963546015e-04
2.884031503126605821e+04,4.088142946309583116e-03,2.007320571748115370e-03,1.058779926816663707e-03,6.583811051992135817e-04,4.494032898528785899e-04,3.191570691982528480e-04,2.264521907284346798e-04
3.019951720402019055e+04,4.095889491051636112e-03,1.982581090699613371e-03,1.084439894776640344e-03,6.680246240184925044e-04,4.242092438240836890e-04,3.292069615293416809e-04,2.244660674928443910e-04
3.162277660168379225e+04,4.198530803787192851e-03,1.971195589438995682e-03,1.081060086350962195e-03,6.530564706387307359e-04,4.321610794536786876e-04,3.260634022204424707e-04,2.286817874128300088e-04
3.311311214825907518e+04,4.075407619569367673e-03,1.987998281043680884e-03,1.047749520675930919e-03,6.434325332111081762e-04,4.454548514495932526e-04,3.249415315217428837e-04,2.251471186402800048e-04
3.467368504525316530e+04,4.046042117798210117e-03,2.017278944948482696e-03,1.067367583691837107e-03,6.442275566944372219e-04,4.464591293117230208e-04,3.244690777846369399e-04,2.336771200924352154e-04
3.630780547701010073e+04,4.076680812155592838e-03,1.983995756290485215e-03,1.070217835009083622e-03,6.489692280284896451e-04,4.519448087111992661e-04,3.277546764371928596e-04,2.268321451757148463e-04
3.801893963205612818e+04,4.109767322630745318e-03,2.003447097654815871e-03,1.052263063891715165e-03,6.464526058831584739e-04,4.456662395057797905e-04,3.253062700164084621e-04,2.257833854289540690e-04
3.981071705534969078e+04,4.148502245488732733e-03,1.957180279003262104e-03,1.063816296164904430e-03,6.406256852269773998e-04,4.303142865591122685e-04,3.396297796515209528e-04,2.274818483685556354e-04
4.168693834703355242e+04,4.210532891160356783e-03,1.985199257344839440e-03,1.117026537761132412e-03,6.785018163501245177e-04,4.501880487179207770e-04,3.153580446998353166e-04,2.450168722089531470e-04
4.365158322401656187e+04,4.046936948931182006e-03,2.010699637708402918e-03,1.116452567225146393e-03,6.590277179302267332e-04,4.390079461526208708e-04,3.127619549833673919e-04,2.375664774932825796e-04
4.570881896148751548e+04,4.056015952638583957e-03,1.986795775065557275e-03,1.070602735113509920e-03,6.579019305518958626e-04,4.361632176530357767e-04,3.332180238922650452e-04,2.351639708981652344e-04
4.786300923226380110e+04,4.196445455821038069e-03,1.981648592428963442e-03,1.074518192279096292e-03,6.606025689478679189e-04,4.383493364418970611e-04,3.225921086712775607e-04,2.367895109433794290e-04
5.011872336272725079e+04,4.074794868039681439e-03,2.016409600988346151e-03,1.079337230119340992e-03,6.534149043619856372e-04,4.378920308674359415e-04,3.344359259984336450e-04,2.314777739858456631e-04
5.248074602497722663e+04,4.151060862267536705e-03,1.974471077799864853e-03,1.073352859317490719e-03,6.883475560025452888e-04,4.469125649540847548e-04,3.167840101615691448e-04,2.343636250929126451e-04
5.495408738576248288e+04,4.202256156229003392e-03,1.985861484184712079e-03,1.064996889742819914e-03,6.284758029148451546e-04,4.406062029652796364e-04,3.264986562861119253e-04,2.246340520920697573e-04
5.754399373371566617e+04,4.104217428532091171e-03,2.001920580591915605e-03,1.067387364770847362e-03,6.757420775929027070e-04,4.437332843233139450e-04,3.148656348866826706e-04,2.281799006362113735e-04
6.025595860743580852e+04,4.013048917046842939e-03,1.975756620022210176e-03,1.090797367893600470e-03,6.602131726129472538e-04,4.343061345775081259e-04,3.382364064141266959e-04,2.322350493468487253e-04
6.309573444801929872e+04,4.133219463952083825e-03,1.989751649642893840e-03,1.055191869649824404e-03,6.722619957456573217e-04,4.629889154836690766e-04,3.250616585886227888e-04,2.269540538200102119e-04
6.606934480075964530e+04,4.032740981527958672e-03,1.983397545180275948e-03,1.079643723800804153e-03,6.753168520200845005e-04,4.597239315430549770e-04,3.323319596093885333e-04,2.307695777384747356e-04
6.918309709189362184e+04,4.095630633441035146e-03,2.003748538104087838e-03,1.085246130131800948e-03,6.489295471643574632e-04,4.535737528383039876e-04,3.265778891189993868e-04,2.282224237084733208e-04
7.244359600749905803e+04,4.143982806703212958e-03,2.002160942706854643e-03,1.056680885056724686e-03,6.752200256960121886e-04,4.354356187768159401e-04,3.346728691570306324e-04,2.356313052324391310e-04
7.585775750291836448e+04,4.136584749125394103e-03,1.987760469971439244e-03,1.111584857495824443e-03,6.393838066554124837e-04,4.522567213938717776e-04,3.238693022986125869e-04,2.313898726840695971e-04
7.943282347242820833e+04,4.138309999073923155e-03,1.986119156415667910e-03,1.056868445870964802e-03,6.803235849671091873e-04,4.446699066770472102e-04,3.313129969131295774e-04,2.355565267030328787e-04
8.317637711026708712e+04,4.025422461441740575e-03,1.992110459311049325e-03,1.077289184403913951e-03,6.430538814012305227e-04,4.364359768634993707e-04,3.278686917276715470e-04,2.275651837984546400e-04
8.709635899560814141e+04,4.092254687299669465e-03,1.965007558421296135e-03,1.083576100001919880e-03,6.763209164973933880e-04,4.539619620135880527e-04,3.208226221224701430e-04,2.296744467109512397e-04
9.120108393559097021e+04,4.088242921720265828e-03,2.004277280832044306e-03,1.072489910788991790e-03,6.643117456564786227e-04,4.226896554855359852e-04,3.240902916080918086e-04,2.379603653855777835e-04
9.549925860214368731e+04,4.152916625560267201e-03,1.994014787123282902e-03,1.117203016513546162e-03,6.318617269078942835e-04,4.436358330127172398e-04,3.169458623800570224e-04,2.365427298499651995e-04
1.000000000000000000e+05,4.090907738304419734e-03,1.990256420452513227e-03,1.093972781501158838e-03,6.444478962156462154e-04,4.498933462203563499e-04,3.397331387494914373e-04,2.319319655586947113e-04
1.047128548050898535e+05,4.187988565657783761e-03,1.991119749678998529e-03,1.095572180194219524e-03,6.690115874954330076e-04,4.410429329139291016e-04,3.375253119281844860e-04,2.341079965474550438e-04
1.096478196143185050e+05,4.162304133675453870e-03,1.918302979579442069e-03,1.057456151862351057e-03,6.460131502649485652e-04,4.598004420484712957e-04,3.184912115538646063e-04,2.340126797416584902e-04
1.148153621496881678e+05,4.098390598587825506e-03,2.035072783453959876e-03,1.079938398633483549e-03,6.607434668971509184e-04,4.538681263103905446e-04,3.397832177574229562e-04,2.309265509577808134e-04
1.202264434617413062e+05,4.132881191868759303e-03,1.996497677524834268e-03,1.058597595662508131e-03,6.620613253007975050e-04,4.219989630393758189e-04,3.384950858076157506e-04,2.251946358342756514e-04
1.258925411794166139e+05,4.035848926791494110e-03,1.983145554852582676e-03,1.088258260930829828e-03,6.497717017458881205e-04,4.352562893344706836e-04,3.409504718434494238e-04,2.443391938213733319e-04
1.318256738556407508e+05,4.071640277376802584e-03,1.974456297589176693e-03,1.095423110243849739e-03,6.496654332937620976e-04,4.515204506776871862e-04,3.385059845199793883e-04,2.412181972143239664e-04
1.380384264602883777e+05,4.187199916869623582e-03,1.960396168508112078e-03,1.090088654825468930e-03,6.561315747000866835e-04,4.410009442305985348e-04,3.481207649946183188e-04,2.428590630252441492e-04
1.445439770745928108e+05,4.106527869610339908e-03,1.984336063648185419e-03,1.072005019580611878e-03,6.893839915579244278e-04,4.539303554005341018e-04,3.343061202949298679e-04,2.302819642420558702e-04
1.513561248436207243e+05,4.128310045336548370e-03,1.981773563677008757e-03,1.098545039134659739e-03,6.512837637638700791e-04,4.169426359612137651e-04,3.387780524531720425e-04,2.339656620781221854e-04
1.584893192461114086e+05,4.178947667939011956e-03,1.994462728644803146e-03,1.098431862333186385e-03,6.439328170028215705e-04,4.489612691711682103e-04,3.178129552226603553e-04,2.282061189472910393e-04
1.659586907437559566e+05,4.107772320946743994e-03,1.987668787082413294e-03,1.094468805146074728e-03,6.258773192299074261e-04,4.543885900802274247e-04,3.221752303101292148e-04,2.322457432911988640e-04
1.737800828749376233e+05,4.147903331429363648e-03,2.004280055314252955e-03,1.074426957878152735e-03,6.717684462116096499e-04,4.301256369789205163e-04,3.265597272657374075e-04,2.278686524626217938e-04
1.819700858609982533e+05,4.055228306797947421e-03,1.976916341753052943e-03,1.061125585923269107e-03,6.583127663071228815e-04,4.619376857982232694e-04,3.195305194984775460e-04,2.336090012316040037e-04
1.905460717963248317e+05,4.127313679475773898e-03,1.998719552637358548e-03,1.089488293115275759e-03,6.699020809862356188e-04,4.417939778168789564e-04,3.278796682274835424e-04,2.318082605527030165e-04
1.995262314968878927e+05,4.192531772716855121e-03,2.000181493670947618e-03,1.051159626434347832e-03,6.542042991237656058e-04,4.524691705734625751e-04,3.344605669326048314e-04,2.332357339219190732e-04
2.089296130854040966e+05,4.029341027599627964e-03,1.971577229093934326e-03,1.073689981812500941e-03,6.656920540040239722e-04,4.375485678089401174e-04,3.291784944382548906e-04,2.196740115466292917e-04
2.187761623949551722e+05,4.119757412993815295e-03,2.005225999185405658e-03,1.098188189069188199e-03,6.752029839138661439e-04,4.602520179850639291e-04,3.309445457399363228e-04,2.325801150899118566e-04
2.290867652767774707e+05,4.122282159980584018e-03,2.002801804745786302e-03,1.053261734981848384e-03,6.935360585508866006e-04,4.339492375350769370e-04,3.492365999248389749e-04,2.412036888790396422e-04
2.398832919019489782e+05,4.022492462887787903e-03,2.013575577547292630e-03,1.079172794346714911e-03,6.511492794993782411e-04,4.209300681965023427e-04,3.240095923974880459e-04,2.332539668860217656e-04
2.511886431509582035e+05,4.136081401336297314e-03,2.016704935170013282e-03,1.092590158817449046e-03,6.718834611784308027e-04,4.657836900279646131e-04,3.368503347065606194e-04,2.327161604220941463e-04
2.630267991895381710e+05,3.994029530658979935e-03,2.016984533637926694e-03,1.079326385528091249e-03,6.767942220192252551e-04,4.438649068190868123e-04,3.222114941856701778e-04,2.321438051761600698e-04
2.754228703338169144e+05,4.133656455903645006e-03,1.965579435788003624e-03,1.058561612686148741e-03,6.563793355406484465e-04,4.474629185271352988e-04,3.465330539795870735e-04,2.428324843867807217e-04
2.884031503126605530e+05,4.135889288355502902e-03,1.984450156129269685e-03,1.106120020082173487e-03,6.780640945607935809e-04,4.756839511937934004e-04,3.363861980914049747e-04,2.261001166320645141e-04
3.019951720402018982e+05,4.138135832670016521e-03,2.070290745389627863e-03,1.109211054997957498e-03,6.483574445361468385e-04,4.636673952910336477e-04,3.378665930877779253e-04,2.322631645772016613e-04
3.162277660168379080e+05,4.091399102740970149e-03,2.019210468434097516e-03,1.075141132851942499e-03,6.509083183911918390e-04,4.518951279024014615e-04,3.396831946178745709e-04,2.254781354067563219e-04
3.311311214825907955e+05,4.094499213021147305e-03,1.996929111906490736e-03,1.068461130921216943e-03,6.547260062200574611e-04,4.507168312680168089e-04,3.369894014059034658e-04,2.251616109112312785e-04
3.467368504525316530e+05,4.198835787998582772e-03,2.009562353805902871e-03,1.090544391434257118e-03,6.622772957234064443e-04,4.269375640152041243e-04,3.291927420445475683e-04,2.289730197986364357e-04
3.630780547701010364e+05,4.181097118047988857e-03,1.952553583786606397e-03,1.082630302762391120e-03,6.383789999701970251e-04,4.439846910199987326e-04,3.382612165617529792e-04,2.255063381307744299e-04
3.801893963205612381e+05,4.033661730883281865e-03,1.941048665073292134e-03,1.073578653074356475e-03,6.885390749899868244e-04,4.531621721209516695e-04,3.466030370373307913e-04,2.218596407219923126e-04
3.981071705534969224e+05,4.025422372607965170e-03,1.972936636268371111e-03,1.066426820626486562e-03,6.548665895181480980e-04,4.391368670935863494e-04,3.267682590518444959e-04,2.338920411924433123e-04
4.168693834703355096e+05,4.126131798558983592e-03,1.954774323926316160e-03,1.073157009164515648e-03,6.579029794570961888e-04,4.626587945355695132e-04,3.366775291591365005e-04,2.411288066426721312e-04
4.365158322401656187e+05,4.186915676817558850e-03,1.967053294678691895e-03,1.105100496041748178e-03,6.514839693131035340e-04,4.514119105883931319e-04,3.350700812000486132e-04,2.247543084541024259e-04
4.570881896148751839e+05,4.070047011112369086e-03,1.990345341776896849e-03,1.044865341842576238e-03,6.501823419894249686e-04,4.543068685988428863e-04,3.467268085446116349e-04,2.361463911883931598e-04
4.786300923226380255e+05,4.130767502047725907e-03,1.940473541977590912e-03,1.100018163699178261e-03,6.504967762497916323e-04,4.597924369041522254e-04,3.185641068490536608e-04,2.376098684399851344e-04
5.011872336272724788e+05,4.171156990880826691e-03,1.980867336129860795e-03,1.075173476512998128e-03,6.356750800646531916e-04,4.424756494202477294e-04,3.288282800935128669e-04,2.374058103981298361e-04
5.248074602497722954e+05,4.206808411266495067e-03,2.020689119872167306e-03,1.100064004667572308e-03,6.769652646351858021e-04,4.610292755647929421e-04,3.329880010387327297e-04,2.379602814538450174e-04
5.495408738576248288e+05,4.106384969967834600e-03,2.004217220271076530e-03,1.073946050966128555e-03,6.614918484832344641e-04,4.280474176092349294e-04,3.337242604858640851e-04,2.361855877075404869e-04
5.754399373371566180e+05,4.186975197608878811e-03,1.988195466144042096e-03,1.091579395629932751e-03,6.768461026608541464e-04,4.439550689153599103e-04,3.280541040864760243e-04,2.281931869399917410e-04
6.025595860743580852e+05,4.190899169106456802e-03,1.992090427595112276e-03,1.072703761044625261e-03,6.530270042160361919e-04,4.401839411702826292e-04,3.334423980916415573e-04,2.301335851984415311e-04
6.309573444801929872e+05,4.055740425388458352e-03,1.981783688897327620e-03,1.105273161052554905e-03,6.627830453928187492e-04,4.450011983712659101e-04,3.308880268884158041e-04,2.352881913882419527e-04
6.606934480075964238e+05,4.208053100483622952e-03,1.964841774976304641e-03,1.057315803643272233e-03,6.623815583915781740e-04,4.461546771317304451e-04,3.246064053195826544e-04,2.265776884930502464e-04
6.918309709189363057e+05,4.066919288966530828e-03,1.992906730211435606e-03,1.091738719060864537e-03,6.511546140958590504e-04,4.263698129763957945e-04,3.401204641434629381e-04,2.291005269820986772e-04
7.244359600749906385e+05,4.125935208312881547e-03,1.963334686974609750e-03,1.065767675688959661e-03,6.506343372904464187e-04,4.393911072756788677e-04,3.368411366908081908e-04,2.207621576751207337e-04
7.585775750291835284e+05,4.118969636816677618e-03,1.998834812640524865e-03,1.077175815262365307e-03,6.701829392870702843e-04,4.463797651344824139e-04,3.415499740102137570e-04,2.285642324753246919e-04
7.943282347242821706e+05,4.177085903095479127e-03,1.967246653897841008e-03,1.070389480296185785e-03,6.409334924755909040e-04,4.519437630957947845e-04,3.336531979858774742e-04,2.324007739074087362e-04
8.317637711026708130e+05,4.106836705516459483e-03,1.992903958460517846e-03,1.079097478934541547e-03,6.809643327140335644e-04,4.630544839145023977e-04,3.293475057385771183e-04,2.298129442087726662e-04
8.709635899560814723e+05,4.121291555835886883e-03,2.013035932621582216e-03,1.058664935728346329e-03,6.737706158662412192e-04,4.214153803237988380e-04,3.294272253136593608e-04,2.278276360492465283e-04
9.120108393559096148e+05,4.171646124571769775e-03,1.980541553840945053e-03,1.081193960390459908e-03,6.698835916341522832e-04,4.359817193116439387e-04,3.191110996872503314e-04,2.368781709847500583e-04
9.549925860214368440e+05,4.092432961915259265e-03,1.947925639595831900e-03,1.088112849435858695e-03,6.911322046360353398e-04,4.457348247358360873e-04,3.243969708328967288e-04,2.269903732028645473e-04
1.000000000000000000e+06,4.140247217926568829e-03,1.979746887306285848e-03,1.062260833599368336e-03,6.662691281274250518e-04,4.532694210031368797e-04,3.385532452750854076e-04,2.369376756206805748e-04
1.047128548050898477e+06,4.154923317903393316e-03,1.980832011638728688e-03,1.081836164560538889e-03,6.584556681297709744e-04,4.544070907495670829e-04,3.303988612719967861e-04,2.428225447705324638e-04
1.096478196143182926e+06,4.118149623403255001e-03,1.984186202470612954e-03,1.070062018480840002e-03,6.348605140942862419e-04,4.469948034513988736e-04,3.141861671132381139e-04,2.334484638164651934e-04
1.148153621496884152e+06,4.101816498378987701e-03,2.012691811790759660e-03,1.092505185755101096e-03,6.702382333438596180e-04,4.286910453245687839e-04,3.262934750967061317e-04,2.396514090265854558e-04
1.202264434617413208e+06,4.162917280731899018e-03,1.992167241030019277e-03,1.084056672879528697e-03,6.675008633812610321e-04,4.454880327491548566e-04,3.313746304995631516e-04,2.404134776746989798e-04
1.258925411794166081e+06,4.132490513350186960e-03,1.964987204715995962e-03,1.058915036388164950e-03,6.523431869249582578e-04,4.569189190112768061e-04,3.334774831664417982e-04,2.289418796789724085e-04
1.318256738556404831e+06,4.206189879901368715e-03,2.002780296771112471e-03,1.096063983267401730e-03,6.672831672963149994e-04,4.581090564322513967e-04,3.326834693502706301e-04,2.388967910825392626e-04
1.380384264602886746e+06,4.137477872133947174e-03,1.970009358768904772e-03,1.109051882151449115e-03,6.716719004232347663e-04,4.277350705948796566e-04,3.402263000792162006e-04,2.378060037480611262e-04
1.445439770745927934e+06,4.073823174416429070e-03,1.966985705926310550e-03,1.077823572134420675e-03,6.397013547618073939e-04,4.486354367310390993e-04,3.321094892362978237e-04,2.381565832955314787e-04
1.513561248436207185e+06,4.091248222486920834e-03,2.005416773055751674e-03,1.092561872008065505e-03,6.834028032427452671e-04,4.524222305935683415e-04,3.320921804317675946e-04,2.191875403193299687e-04
1.584893192461110884e+06,4.134020537104514045e-03,1.994777863869552810e-03,1.074078969671528848e-03,6.519382433550937987e-04,4.517597715722877056e-04,3.325379120642762542e-04,2.304142377962205876e-04
1.659586907437563175e+06,4.041458794163116722e-03,2.021608011382487659e-03,1.091982110447530701e-03,6.847617708578094273e-04,4.282574636328022105e-04,3.177218741797712982e-04,2.302995058851135021e-04
1.737800828749376349e+06,4.165934407992068558e-03,2.028952287576720782e-03,1.065755765271193681e-03,6.592548847880302368e-04,4.551072399913278681e-04,3.176599016936423078e-04,2.339488321953154973e-04
1.819700858609982533e+06,4.078057048269423564e-03,2.002988848412387904e-03,1.070286546922875198e-03,6.539631272761613169e-04,4.389726908828692903e-04,3.190862101100783166e-04,2.329268309135035556e-04
1.905460717963244300e+06,4.208141824234104024e-03,1.954510739475692933e-03,1.066700519439190949e-03,6.645340138790655849e-04,4.367628322424099599e-04,3.347303660688048148e-04,2.319933174009101333e-04
1.995262314968882827e+06,4.125276303221108581e-03,1.988810894547601502e-03,1.105410304188062789e-03,6.766518531355932139e-04,4.532197166475627299e-04,3.345530800076686423e-04,2.270532766424291889e-04
2.089296130854040850e+06,4.121360122356559040e-03,1.984986545194296174e-03,1.059551035811568710e-03,6.572371242653030944e-04,4.520227342175656550e-04,3.308968076055839817e-04,2.254781550981127774e-04
2.187761623949551955e+06,4.235758166771783073e-03,1.954664933886459972e-03,1.076055367019286080e-03,6.686004805055404017e-04,4.473122952619736190e-04,3.482764437878076744e-04,2.324136311120393638e-04
2.290867652767769992e+06,4.090116000553606183e-03,2.015518862626490201e-03,1.076907018611030680e-03,6.516728219861296113e-04,4.338412140304035575e-04,3.290537131591578625e-04,2.257932475748977686e-04
2.398832919019494671e+06,4.102133452716504904e-03,1.989724781631114874e-03,1.080873522022147938e-03,6.760518300305957918e-04,4.493544718896043313e-04,3.399749848173638832e-04,2.309756982322723104e-04
2.511886431509582326e+06,4.083478524342606421e-03,2.013614890370238417e-03,1.092810121691706890e-03,6.663487652473207897e-04,4.529253991769712265e-04,3.339882280166319036e-04,2.433077908006606388e-04
2.630267991895381361e+06,4.098351724385286207e-03,2.035254642263490885e-03,1.092095339833859795e-03,6.453260042686412073e-04,4.551378772054052004e-04,3.166656106819601781e-04,2.227155183424313529e-04
2.754228703338163439e+06,4.185951146907920979e-03,1.980769504946633831e-03,1.074836209155726830e-03,6.914397815495816352e-04,4.491165872101750712e-04,3.347483066415081932e-04,2.394334018525206566e-04
2.884031503126611467e+06,4.082973547270858129e-03,2.001758127413276293e-03,1.079409919479788022e-03,6.685834631995917930e-04,4.570215947954254241e-04,3.423720952566456917e-04,2.370488565119845039e-04
3.019951720402019098e+06,4.147147074482313012e-03,1.981661786549352572e-03,1.072993031716022337e-03,6.562518088840819507e-04,4.552253163413010474e-04,3.468365614069392720e-04,2.313347148069976142e-04
3.162277660168379545e+06,4.154488095565933223e-03,1.971738304435726851e-03,1.053653740947484239e-03,6.659333816386129191e-04,4.444870544501367026e-04,3.313300050184572894e-04,2.399203408048753621e-04
3.311311214825907722e+06,4.155713866116655074e-03,1.990173781639001816e-03,1.072077631756851749e-03,6.943414262359989819e-04,4.482684710436836439e-04,3.342725606936945855e-04,2.399284508039422822e-04
3.467368504525309429e+06,4.109100149874109729e-03,2.007833565314166239e-03,1.087006600371440233e-03,6.789615081679614391e-04,4.597146313654906606e-04,3.497612460953177091e-04,2.321116925869512373e-04
3.630780547701017465e+06,4.093441262739461010e-03,1.989470292997834455e-03,1.061363762262386955e-03,6.547203221380199466e-04,4.583789501405932730e-04,3.310755216559431164e-04,2.244540174093232669e-04
3.801893963205612730e+06,4.111779180378991559e-03,1.999346867452074950e-03,1.098474114951162629e-03,6.647073786196609638e-04,4.567901484681059147e-04,3.286050801011579001e-04,2.364292212024784491e-04
3.981071705534969456e+06,4.077716769578583478e-03,2.005347892288093879e-03,1.102048437920584781e-03,6.466855491248847026e-04,4.619293936404046978e-04,3.325921568656002515e-04,2.345782746524943403e-04
4.168693834703346714e+06,4.207948202987227271e-03,1.967241923097154052e-03,1.066281487075372960e-03,6.662213350336224169e-04,4.484343987653513020e-04,3.282163630675872146e-04,2.267730506540986918e-04
4.365158322401665151e+06,4.187813056886946841e-03,2.002678746150339355e-03,1.114674501329836328e-03,6.723186080735552494e-04,4.294021542310287793e-04,3.148844179068393720e-04,2.262276844138273301e-04
4.570881896148751490e+06,4.243301875535304517e-03,2.024825885020179166e-03,1.076397459028557340e-03,6.447853087773938860e-04,4.608727377666626776e-04,3.271401293207779515e-04,2.277650725626432029e-04
4.786300923226380721e+06,4.176393998395162149e-03,1.989245843489532723e-03,1.093666940097723491e-03,6.412473995812183278e-04,4.439810643336483025e-04,3.412172470508985605e-04,2.268200258626929010e-04
5.011872336272714660e+06,4.127642467414855028e-03,1.999285220204049390e-03,1.081467719351894043e-03,6.366154230893942374e-04,4.755257503843606307e-04,3.361397353414413854e-04,2.355170085607791489e-04
5.248074602497734129e+06,4.158186971522351630e-03,2.001126689089582477e-03,1.095612940753649825e-03,6.524350174028622834e-04,4.645818839131966946e-04,3.294608429021499943e-04,2.343259142004465087e-04
5.495408738576248288e+06,4.139454398135219114e-03,2.019525291136190122e-03,1.084019013235817692e-03,6.549208145453495975e-04,4.414127486870558412e-04,3.198804426197210740e-04,2.321058201747778669e-04
5.754399373371566646e+06,4.092208311490951045e-03,1.999761123539305161e-03,1.080533277617866036e-03,6.668551095012317017e-04,4.341209118345800344e-04,3.271643153739560222e-04,2.334641512957875975e-04
6.025595860743568279e+06,4.158861710649967500e-03,1.966407670712540939e-03,1.087397883962616793e-03,6.709003776453403367e-04,4.610080518424582792e-04,3.302867521808100439e-04,2.249697361174492162e-04
6.309573444801942445e+06,4.139586055461106848e-03,1.978261460756796687e-03,1.089015218475065114e-03,6.721440071526230652e-04,4.415188613976256025e-04,3.138548977835742292e-04,2.266896195633160403e-04
6.606934480075964704e+06,4.145732411868850720e-03,1.992518385938991249e-03,1.099282371008555512e-03,6.485283815433563661e-04,4.780082711405261907e-04,3.182042373311148756e-04,2.301787912355483443e-04
6.918309709189362824e+06,4.140280010888304670e-03,1.974645009974864817e-03,1.071444814201712083e-03,6.730582691351363021e-04,4.443426304701961465e-04,3.289269182257225635e-04,2.421123171206714672e-04
7.244359600749891251e+06,4.074966078052425812e-03,2.010796440551805998e-03,1.082736126622815256e-03,6.412751564393287919e-04,4.582689628095420651e-04,3.234908062506512650e-04,2.358709974494520030e-04
7.585775750291851349e+06,4.192848821535546076e-03,1.955825069401120712e-03,1.100399848766035488e-03,6.584918267612441907e-04,4.389988250364482451e-04,3.302545735166782532e-04,2.371371976648700979e-04
7.943282347242821939e+06,4.053256991987487685e-03,1.958027688550637718e-03,1.095200895439039923e-03,6.689044202160286451e-04,4.432260436604451743e-04,3.338056578182332142e-04,2.234499215405822553e-04
8.317637711026708595e+06,4.149393117182266846e-03,1.981923934543992991e-03,1.072244309136653317e-03,6.656279342049539706e-04,4.580202095827541012e-04,3.330054741050292571e-04,2.258582909889615556e-04
8.709635899560796097e+06,4.191633996219070943e-03,2.003132559709911581e-03,1.083375050997981365e-03,6.649266714267536424e-04,4.452449334209292219e-04,3.292857270904111155e-04,2.255531980685133325e-04
9.120108393559115008e+06,4.139702636254178995e-03,1.945250945556442103e-03,1.053281936969168147e-03,6.487382869859915522e-04,4.269177852671815401e-04,3.272993111993456150e-04,2.290358299126186807e-04
9.549925860214369372e+06,4.171463870995027225e-03,2.002790645006432765e-03,1.060203535390133499e-03,6.407477437461229532e-04,4.470727936004204235e-04,3.218392852832045368e-04,2.344340051520780901e-04
1.000000000000000000e+07,4.140187569019316942e-03,1.982623763204900517e-03,1.080304448388123969e-03,6.707499039747487866e-04,4.481883523635511778e-04,3.220642379340881204e-04,2.279114011741345416e-04
1.047128548050898500e+07,4.056205240622674790e-03,1.980302875133571269e-03,1.084983362926661464e-03,6.520101019393952525e-04,4.484049595288580733e-04,3.284465177978265673e-04,2.421344652123483493e-04
1.096478196143182926e+07,4.128710269119064552e-03,2.015325768840472292e-03,1.065791678395308206e-03,6.633206714879279903e-04,4.241297024817457110e-04,3.343392397292963220e-04,2.338263205202816149e-04
1.148153621496884152e+07,4.095769034015573316e-03,2.023843857128667951e-03,1.059828614750186592e-03,6.525877046058998219e-04,4.385447084695370183e-04,3.382865440989304951e-04,2.370362455569091555e-04
1.202264434617413022e+07,4.143616993301698845e-03,1.970485585753288440e-03,1.069684625023396320e-03,6.596591400471799559e-04,4.506715087564347488e-04,3.337873784602427398e-04,2.376500788612803292e-04
1.258925411794166267e+07,4.140219584926838406e-03,1.998613557822139387e-03,1.094806469195863403e-03,6.618190770826907219e-04,4.272719660055173947e-04,3.274355647131538954e-04,2.319343322807711411e-04
1.318256738556404784e+07,4.168691302515591980e-03,1.964774392016001119e-03,1.101084943902279475e-03,6.452923110589795733e-04,4.572276061353104464e-04,3.252638350056587528e-04,2.395724878679863416e-04
1.380384264602886699e+07,4.016333697617575221e-03,1.983951581434565715e-03,1.090842060840172597e-03,6.661536780962471795e-04,4.641896102779569100e-04,3.416006802910795544e-04,2.306732929849794091e-04
1.445439770745928027e+07,4.124720022385857179e-03,1.977713689443242814e-03,1.066836602768759645e-03,6.565858855198477726e-04,4.598447921247481702e-04,3.281062764726123742e-04,2.356063279650815996e-04
1.513561248436207138e+07,4.068057428005557134e-03,2.002437818218071996e-03,1.090538595176242329e-03,6.562101429813787514e-04,4.367997190473592826e-04,3.290562420039386325e-04,2.294331611326723874e-04
1.584893192461110838e+07,4.074929162338942340e-03,1.999427472285374673e-03,1.112621244601961134e-03,6.728109308900414058e-04,4.289503076193433464e-04,3.433481399636751914e-04,2.370044680205321563e-04
1.659586907437563129e+07,4.220065522515588363e-03,1.986435158142475614e-03,1.082122010610744303e-03,6.420413603375181664e-04,4.438837463793226103e-04,3.236985384210432407e-04,2.327805666211416665e-04
1.737800828749376163e+07,4.108192348772093765e-03,2.021780398591073273e-03,1.131283957441901441e-03,6.701390620072137511e-04,4.423619724965348549e-04,3.325791996234478735e-04,2.326713871519989587e-04
1.819700858609982580e+07,4.110701197104879752e-03,1.953013906317614679e-03,1.078842227164534791e-03,6.665493023437748035e-04,4.325834942507769719e-04,3.365676779546938674e-04,2.286764948827519424e-04
1.905460717963244393e+07,4.026077661563883837e-03,1.993264462901381089e-03,1.081160738731226211e-03,6.450883563104315051e-04,4.607160034048631545e-04,3.435687824777343955e-04,2.282883210963458490e-04
1.995262314968882874e+07,4.130910692955318785e-03,1.974447574319278600e-03,1.086754419900820817e-03,6.632799492586907665e-04,4.490710130942020977e-04,3.353111469404865545e-04,2.254540471668149281e-04
2.089296130854040757e+07,4.121141484040877732e-03,2.000908656203350799e-03,1.097689105052584687e-03,6.826418800188832842e-04,4.227327606386382204e-04,3.218089064092743848e-04,2.386588400658782878e-04
2.187761623949551955e+07,4.094266497641191327e-03,1.978606014074949047e-03,1.090734786240804555e-03,6.569221417804659447e-04,4.434900749462458215e-04,3.398289360670529442e-04,2.300395667175862680e-04
2.290867652767769992e+07,4.212906204257455337e-03,1.972932644756789349e-03,1.088719587468368367e-03,6.655215416986687499e-04,4.529888517288120251e-04,3.349412841358790000e-04,2.401877250783040346e-04
2.398832919019494951e+07,4.179744710998143167e-03,2.022089055867295083e-03,1.075989946722680788e-03,6.640808219638884985e-04,4.449149730239868798e-04,3.122536918790630683e-04,2.436145218021280249e-04
2.511886431509582326e+07,4.236031806263026306e-03,1.971013298090113549e-03,1.088722093683775665e-03,6.442469135658305266e-04,4.546209065639682440e-04,3.238660450998606059e-04,2.316639173984156512e-04
2.630267991895381361e+07,3.998789072430906748e-03,1.986165742960086921e-03,1.080040691846024040e-03,6.645898368501024960e-04,4.403871207997790173e-04,3.378398070799324424e-04,2.278338946390810098e-04
2.754228703338163346e+07,4.102376548690086881e-03,2.020418615252897194e-03,1.060344293344213460e-03,6.549955355984344316e-04,4.365692887885925274e-04,3.109343117225637923e-04,2.234981009686113273e-04
2.884031503126611561e+07,4.096585608229241955e-03,1.997805926593558892e-03,1.084694034779456204e-03,6.446408731517576374e-04,4.515045081374549434e-04,3.376127879557478968e-04,2.308894693189619666e-04
3.019951720402019098e+07,4.067959904833507931e-03,1.996284544836144596e-03,1.032129493651598234e-03,6.766764369883457612e-04,4.274855275586628427e-04,3.283906688074628264e-04,2.314876988555074821e-04
3.162277660168379173e+07,4.151560072986706408e-03,2.004845747541039377e-03,1.084960477585579204e-03,6.483546393717431241e-04,4.477201366836764513e-04,3.467332771193430458e-04,2.372077395334160532e-04
3.311311214825907722e+07,4.067827399403112568e-03,2.028314970670488243e-03,1.088951197336755338e-03,6.718163883895495727e-04,4.456182237451958750e-04,3.401691946166248196e-04,2.388573931111749398e-04
3.467368504525309801e+07,4.202801759855899488e-03,1.997702349164282194e-03,1.052736278827179090e-03,6.402346974325010161e-04,4.416275615202808398e-04,3.289411705275052233e-04,2.382964436763267265e-04
3.630780547701017559e+07,4.020441082134455953e-03,1.997342817945913732e-03,1.085782870308998676e-03,6.583694274951474744e-04,4.579613850460446381e-04,3.301762400482655580e-04,2.233306374080716822e-04
3.801893963205612451e+07,4.132651721490533323e-03,2.004265025808740861e-03,1.067556412600181772e-03,6.834912969320941934e-04,4.510733709199709761e-04,3.388661880132710262e-04,2.426619773591505609e-04
3.981071705534969270e+07,4.174123281154065376e-03,1.984196049252554862e-03,1.095463698401632829e-03,6.689819179550890275e-04,4.411609629950968164e-04,3.438766203806427032e-04,2.422805366943521185e-04
4.168693834703346342e+07,4.043170644867361344e-03,1.930183516380609091e-03,1.076134928122999320e-03,6.361559693515200700e-04,4.513785586565260423e-04,3.401084430723294127e-04,2.288839392096549108e-04
4.365158322401665151e+07,4.229198788951875169e-03,2.015449294838832922e-03,1.062219313109917431e-03,6.490214465723503391e-04,4.329372448958362408e-04,3.210175952381205591e-04,2.356632499692251116e-04
4.570881896148751676e+07,4.122069494681286292e-03,2.009107801759208931e-03,1.051129354873380720e-03,6.640050903443172692e-04,4.422111754260931111e-04,3.325730591165989474e-04,2.302846969675759442e-04
4.786300923226380348e+07,4.116334682196887661e-03,1.981871609036352667e-03,1.084919154300639918e-03,6.518174495626796825e-04,4.495633284127613328e-04,3.435718565535052422e-04,2.343471896254164274e-04
5.011872336272714287e+07,4.182462306133919068e-03,2.008920440214071769e-03,1.072382177726143677e-03,6.458303123959257663e-04,4.643210952725526663e-04,3.427141272291354696e-04,2.298120893713608991e-04
5.248074602497733384e+07,4.159834467915129660e-03,2.026415568429946502e-03,1.074699202954564753e-03,6.745044433073311974e-04,4.352255830667496887e-04,3.388875201832850740e-04,2.290928845874861818e-04
5.495408738576248288e+07,4.020576769314404379e-03,2.021414077256962569e-03,1.074613196222347919e-03,6.490114179029780753e-04,4.241284725356792213e-04,3.321735844141892485e-04,2.263438011041034347e-04
5.754399373371566832e+07,4.121797278087568558e-03,1.968117221546874292e-03,1.094450134985927234e-03,6.599618706613707237e-04,4.417381052705127977e-04,3.267169754645583651e-04,2.313145008287555442e-04
6.025595860743568838e+07,4.036480987215214367e-03,2.006797549487200800e-03,1.080270140860746172e-03,6.613938584904342603e-04,4.411318096091661005e-04,3.318334157835327314e-04,2.401868238023964779e-04
6.309573444801943004e+07,4.097003705157011011e-03,2.015702990915644102e-03,1.064114901176079191e-03,6.644097693848804867e-04,4.523208045895322398e-04,3.418019316962048627e-04,2.300350824359175103e-04
6.606934480075964332e+07,4.103357003340434885e-03,2.019005033377973060e-03,1.091322876426822647e-03,6.661383402700933902e-04,4.530783910829696529e-04,3.254514117914705362e-04,2.318480675669211269e-04
6.918309709189362824e+07,4.079003504043311745e-03,1.994059401334939523e-03,1.077273152425450419e-03,6.567578858676695851e-04,4.400720040746905200e-04,3.496478259347958386e-04,2.296357231263473821e-04
7.244359600749890506e+07,4.161405750225432090e-03,2.009582259377329719e-03,1.083500981471453200e-03,6.633886072281385384e-04,4.407870597147077268e-04,3.247533219890349891e-04,2.391082239524218488e-04
7.585775750291851163e+07,4.172343332156230704e-03,1.987527945444588287e-03,1.102552731150980387e-03,6.647192396703767827e-04,4.601660974677659801e-04,3.251050382200332159e-04,2.348887559807488312e-04
7.943282347242821753e+07,4.138221124362698178e-03,1.958090688349204030e-03,1.080376548918731078e-03,6.792006836904869579e-04,4.319810222617645988e-04,3.251997819070796933e-04,2.298847282443937943e-04
8.317637711026708782e+07,4.116478650955482030e-03,2.016433586141464559e-03,1.093199037465983217e-03,6.481918846741364666e-04,4.527504466515819585e-04,3.295708475706637768e-04,2.310708969441610831e-04
8.709635899560795724e+07,4.219856028235892051e-03,2.019966310701312977e-03,1.100459175856813515e-03,6.635482491130477055e-04,4.401262338301117341e-04,3.264115396025757594e-04,2.390114631555881742e-04
9.120108393559114635e+07,4.216476542664316512e-03,1.991014637811453977e-03,1.072251966926769749e-03,6.598482004563488825e-04,4.181053472475837105e-04,3.274772700394050712e-04,2.418286815521554002e-04
9.549925860214368999e+07,4.211220055449958755e-03,1.971825833878325298e-03,1.082390461015802054e-03,6.513956805297531349e-04,4.435316340467445706e-04,3.438681456849062993e-04,2.365979929304689233e-04
1.000000000000000000e+08,4.125024541020210975e-03,1.941243645181607840e-03,1.074909965309789979e-03,6.665804129106257803e-04,4.465099600972397107e-04,3.368090719192795394e-04,2.342898438529868556e-04


==> anc/fig17_imb_inf.csv <==
4.735487376862235892e-02


==> anc/fig17_t_imbalance.csv <==
1.047128548050899575e-02,9.986857475476864643e-01,9.986857479226242118e-01,9.986857466502476743e-01,9.986857471777830231e-01,9.986857474659697198e-01,9.986857472835728444e-01,9.986857475598570622e-01
1.096478196143185063e-02,9.985591116354316510e-01,9.985591120861857517e-01,9.985591105566985481e-01,9.985591111908383999e-01,9.985591115372476345e-01,9.985591113179763667e-01,9.985591116501140174e-01
1.148153621496882971e-02,9.984202906088771590e-01,9.984202911507771283e-01,9.984202893122521294e-01,9.984202900745271503e-01,9.984202904909152965e-01,9.984202902273173752e-01,9.984202906265962074e-01
1.202264434617413176e-02,9.982681154313470806e-01,9.982681160828232869e-01,9.982681138728547454e-01,9.982681147891416806e-01,9.982681152896335508e-01,9.982681149727514747e-01,9.982681154527399681e-01
1.258925411794167490e-02,9.981013056033997133e-01,9.981013063866052137e-01,9.981013037301977864e-01,9.981013048315925396e-01,9.981013054331637768e-01,9.981013050522294927e-01,9.981013056292373786e-01
1.318256738556407466e-02,9.979184586757987585e-01,9.979184596173630295e-01,9.979184564243978039e-01,9.979184577482723695e-01,9.979184584713178818e-01,9.979184580133894089e-01,9.979184587070176748e-01
1.380384264602885214e-02,9.977180388043311865e-01,9.977180399362645113e-01,9.977180360984503338e-01,9.977180376897095693e-01,9.977180385587337552e-01,9.977180380082576461e-01,9.977180388420667789e-01
1.445439770745927249e-02,9.974983642647528015e-01,9.974983656255365094e-01,9.974983610127547973e-01,9.974983629253567630e-01,9.974983639698044025e-01,9.974983633080828360e-01,9.974983643103905173e-01
1.513561248436207964e-02,9.972575938404423246e-01,9.972575954763357453e-01,9.972575899322415616e-01,9.972575922310220609e-01,9.972575934862623059e-01,9.972575926908249233e-01,9.972575938956631525e-01
1.584893192461113431e-02,9.969937119893880206e-01,9.969937139559955641e-01,9.969937072927574917e-01,9.969937100556104381e-01,9.969937115641313019e-01,9.969937106079733713e-01,9.969937120562449850e-01
1.659586907437560557e-02,9.967045126913067765e-01,9.967045150554596500e-01,9.967045070474233048e-01,9.967045103679347262e-01,9.967045121807727170e-01,9.967045110314399770e-01,9.967045127722974351e-01
1.737800828749375484e-02,9.963875818696436015e-01,9.963875847116842044e-01,9.963875750877793092e-01,9.963875790783708331e-01,9.963875812568226964e-01,9.963875798753125679e-01,9.963875819678258416e-01
1.819700858609983596e-02,9.960402782775917840e-01,9.960402816940860937e-01,9.960402701287067728e-01,9.960402749244225973e-01,9.960402775421025590e-01,9.960402758815477542e-01,9.960402783966987306e-01
1.905460717963247327e-02,9.956597127316467732e-01,9.956597168386577268e-01,9.956597029407386890e-01,9.956597087037781790e-01,9.956597118490839726e-01,9.956597098531664303e-01,9.956597128762478821e-01
1.995262314968879874e-02,9.952427255713592880e-01,9.952427305083912934e-01,9.952427138082718949e-01,9.952427207334446635e-01,9.952427245125134991e-01,9.952427221135626834e-01,9.952427257470580768e-01
2.089296130854039618e-02,9.947858622196456002e-01,9.947858681543609860e-01,9.947858480880726884e-01,9.947858564093129408e-01,9.947858609495631166e-01,9.947858580662730654e-01,9.947858624333139055e-01
2.187761623949553008e-02,9.942853467147693136e-01,9.942853538486811082e-01,9.942853297390675804e-01,9.942853397372779511e-01,9.942853451916578988e-01,9.942853417263426419e-01,9.942853469748612616e-01
2.290867652767772378e-02,9.937370530833865567e-01,9.937370616586660432e-01,9.937370326927915665e-01,9.937370447052192857e-01,9.937370512572907266e-01,9.937370470925993571e-01,9.937370534003077127e-01
2.398832919019489723e-02,9.931364744239297160e-01,9.931364847316198619e-01,9.931364499336551299e-01,9.931364643651473534e-01,9.931364722351784247e-01,9.931364672301405960e-01,9.931364748105127038e-01
2.511886431509579437e-02,9.924786895721353641e-01,9.924787019619788486e-01,9.924786601607662462e-01,9.924786774972448322e-01,9.924786869494978125e-01,9.924786809347837524e-01,9.924786900442310600e-01
2.630267991895381477e-02,9.917583272259277161e-01,9.917583421182034620e-01,9.917582919083791637e-01,9.917583127329803183e-01,9.917583240844390913e-01,9.917583168566747043e-01,9.917583278031499860e-01
2.754228703338166065e-02,9.909695274162202416e-01,9.909695453159352851e-01,9.909694850114049158e-01,9.909695100238131715e-01,9.909695236546107733e-01,9.909695149695565419e-01,9.909695281228828589e-01
2.884031503126605750e-02,9.901059002243385310e-01,9.901059217382736088e-01,9.901058493165553198e-01,9.901058793561234861e-01,9.901058957220135737e-01,9.901058852863829918e-01,9.901059010906320124e-01
3.019951720402016052e-02,9.891604816668327915e-01,9.891605075240182954e-01,9.891604205596612465e-01,9.891604566330839399e-01,9.891604762803321016e-01,9.891604637419881829e-01,9.891604827303212000e-01
3.162277660168379134e-02,9.881256866959187146e-01,9.881257177722022611e-01,9.881256133572117184e-01,9.881256566716023482e-01,9.881256802547692120e-01,9.881256651909658961e-01,9.881256880034261503e-01
3.311311214825911342e-02,9.869932593000292353e-01,9.869932966475666314e-01,9.869931712963363468e-01,9.869932232987547183e-01,9.869932516019114255e-01,9.869932335052084005e-01,9.869932609100335874e-01
3.467368504525316503e-02,9.857542197360943392e-01,9.857542646187418267e-01,9.857541141545531627e-01,9.857541765792166011e-01,9.857542105412300248e-01,9.857541888026217780e-01,9.857542217217724057e-01
3.630780547701013827e-02,9.843988089852387935e-01,9.843988629210100871e-01,9.843986823406197795e-01,9.843987572652443951e-01,9.843987980098896085e-01,9.843987718986034752e-01,9.843988114383305232e-01
3.801893963205612431e-02,9.829164305990834016e-01,9.829164954110863883e-01,9.829162787232961218e-01,9.829163686362833996e-01,9.829164175080823407e-01,9.829163861473980690e-01,9.829164336348259479e-01
3.981071705534973415e-02,9.812955901978446249e-01,9.812956680753646133e-01,9.812954081087321700e-01,9.812955159892411405e-01,9.812955745960567633e-01,9.812955369343749901e-01,9.812955939612633127e-01
4.168693834703354750e-02,9.795238329969987445e-01,9.795239265687392116e-01,9.795236147427539564e-01,9.795237441560287195e-01,9.795238144196266594e-01,9.795237691958771364e-01,9.795238376709539674e-01
4.365158322401661156e-02,9.775876798803528889e-01,9.775877923022130433e-01,9.775874183552707430e-01,9.775875735660173316e-01,9.775876577820301616e-01,9.775876034843291595e-01,9.775876856958196637e-01
4.570881896148751983e-02,9.754725627078705275e-01,9.754726977681397182e-01,9.754722494345342554e-01,9.754724355416357628e-01,9.754725364505416607e-01,9.754724712668101372e-01,9.754725699571321629e-01
4.786300923226385201e-02,9.731627597513183847e-01,9.731629219966470012e-01,9.731623846235085695e-01,9.731626077198811675e-01,9.731627285909145719e-01,9.731626503499424263e-01,9.731627688048463121e-01
5.011872336272722023e-02,9.706413323941448512e-01,9.706415272804237437e-01,9.706408833740685083e-01,9.706411507361148994e-01,9.706412954662748671e-01,9.706412015674185101e-01,9.706413437223115892e-01
5.248074602497725810e-02,9.678900645197485719e-01,9.678902985926249869e-01,9.678895272821707030e-01,9.678898475939741175e-01,9.678900208246071779e-01,9.678899081540145444e-01,9.678900787206687895e-01
5.495408738576245539e-02,9.648894063486077588e-01,9.648896874594705686e-01,9.648887638637035913e-01,9.648891474818965808e-01,9.648893547356754974e-01,9.648892195665439431e-01,9.648894241839618413e-01
5.754399373371569398e-02,9.616184248756530772e-01,9.616187624398135902e-01,9.616176569213188419e-01,9.616181161874445271e-01,9.616183640289035495e-01,9.616182019028406414e-01,9.616184473167117552e-01
6.025595860743578058e-02,9.580547635079293967e-01,9.580551688131238031e-01,9.580538461014838081e-01,9.580543957096238072e-01,9.580546919327624922e-01,9.580544975188443058e-01,9.580547917947797032e-01
6.309573444801933051e-02,9.541746140132131293e-01,9.541751005879400838e-01,9.541735187515277827e-01,9.541741761800034416e-01,9.541745300268219543e-01,9.541742969543532960e-01,9.541746497309506747e-01
6.606934480075957183e-02,9.499527044633336859e-01,9.499532885162769169e-01,9.499513977597280334e-01,9.499521837767536114e-01,9.499526061909048247e-01,9.499523268512787277e-01,9.499527496400554938e-01
6.918309709189363055e-02,9.453623074901762458e-01,9.453630084340411965e-01,9.453607496961099477e-01,9.453616889504402598e-01,9.453621928704110111e-01,9.453618581827064604e-01,9.453623647230618987e-01
7.244359600749898653e-02,9.403752738621733442e-01,9.403761149374288975e-01,9.403734182617249360e-01,9.403745399703727914e-01,9.403751406667635315e-01,9.403747398009688618e-01,9.403753464795799877e-01
7.585775750291835762e-02,9.349620971223038257e-01,9.349631061391314724e-01,9.349598887882153431e-01,9.349612275343822665e-01,9.349619429957841676e-01,9.349614630466246412e-01,9.349621893920685434e-01
7.943282347242813790e-02,9.290920157860688144e-01,9.290932260057759295e-01,9.290893902877865873e-01,9.290909869429606616e-01,9.290918383146713477e-01,9.290912639181142518e-01,9.290921331830235275e-01
8.317637711026708291e-02,9.227331603493715839e-01,9.227346115299747131e-01,9.227300423065174506e-01,9.227319450912251364e-01,9.227329571703311029e-01,9.227322700538403977e-01,9.227333098985307513e-01
8.709635899560805306e-02,9.158527530574311903e-01,9.158544926919399698e-01,9.158490545368883629e-01,9.158513202346719728e-01,9.158525220238578068e-01,9.158517004805164508e-01,9.158529437737394918e-01
9.120108393559096804e-02,9.084173689759345027e-01,9.084194537561631755e-01,9.084129877379781837e-01,9.084156830765205415e-01,9.084171083970991045e-01,9.084161266727375228e-01,9.084176124269623953e-01
9.549925860214358853e-02,9.003932673015848653e-01,9.003957648448163154e-01,9.003880849106764561e-01,9.003912881224036546e-01,9.003929762842656226e-01,9.003918038659418643e-01,9.003935783262819736e-01
1.000000000000000056e-01,8.917468019420525804e-01,8.917497928228432791e-01,8.917406817722288714e-01,8.917444843438049329e-01,8.917464808659875120e-01,8.917450816595540175e-01,8.917471995670336327e-01
1.047128548050899610e-01,8.824449200460728893e-01,8.824485001803655804e-01,8.824377052300269586e-01,8.824422138454404152e-01,8.824445712155729593e-01,8.824429025998599130e-01,8.824454286509884060e-01
1.096478196143185063e-01,8.724557561990937682e-01,8.724600396327291119e-01,8.724472675954793033e-01,8.724526062705040275e-01,8.724553847239584492e-01,8.724533964694690669e-01,8.724564069948943512e-01
1.148153621496882937e-01,8.617493282082756556e-01,8.617544503662811772e-01,8.617393624944923447e-01,8.617456748904106512e-01,8.617489431803567745e-01,8.617465762216083291e-01,8.617501611066390454e-01
1.202264434617413141e-01,8.502983375356949480e-01,8.503044589920731866e-01,8.502866655748297919e-01,8.502941174659769397e-01,8.502979535830780256e-01,8.502951386361713437e-01,8.502994035049219468e-01
1.258925411794167559e-01,8.380790732217191508e-01,8.380863840509573670e-01,8.380654389036233942e-01,8.380742207556042267e-01,8.380787125405284588e-01,8.380753685616378901e-01,8.380804372439514260e-01
1.318256738556407293e-01,8.250724122738757327e-01,8.250811370441737402e-01,8.250565320923602952e-01,8.250668616851928316e-01,8.250721072579497717e-01,8.250681397447920951e-01,8.250741570405037972e-01
1.380384264602884659e-01,8.112649016853874517e-01,8.112753051480556810e-01,8.112464653864311925e-01,8.112585903886535554e-01,8.112646982959249575e-01,8.112599974435025230e-01,8.112671321913317302e-01
1.445439770745927111e-01,7.966498972375601895e-01,7.966622907557515676e-01,7.966285699566859613e-01,7.966427703222515033e-01,7.966498592773511023e-01,7.966442980122702133e-01,7.966527464600575703e-01
1.513561248436207929e-01,7.812287218757104634e-01,7.812434706159865350e-01,7.812041482735812004e-01,7.812207382932571109e-01,7.812289363538147402e-01,7.812223682889929410e-01,7.812323577473566649e-01
1.584893192461113431e-01,7.650117917526048084e-01,7.650293226323913176e-01,7.649836027518389647e-01,7.650029325453294726e-01,7.650123755424798055e-01,7.650046329171433790e-01,7.650164256592476564e-01
1.659586907437560488e-01,7.480196413220190355e-01,7.480404516613176069e-01,7.479874641369095301e-01,7.480099203229373384e-01,7.480207493251903594e-01,7.480116410243661251e-01,7.480255383698313221e-01
1.737800828749375415e-01,7.302837608890946353e-01,7.303084276524701712e-01,7.302472331106947268e-01,7.302732383425928342e-01,7.302855959115021056e-01,7.302749056954302986e-01,7.302912521862309214e-01
1.819700858609983596e-01,7.118471421445443648e-01,7.118763315755279875e-01,7.118059306780778472e-01,7.118359416871780088e-01,7.118499666663667957e-01,7.118374517831180803e-01,7.118566393240464141e-01
1.905460717963247397e-01,6.927644115921668400e-01,6.927988889336254008e-01,6.927182372168501079e-01,6.927527409721352392e-01,6.927685615544014741e-01,6.927539519575290905e-01,6.927764237547850978e-01
1.995262314968879735e-01,6.731014215843532655e-01,6.731420604426664456e-01,6.730500897848572528e-01,6.730895973648975961e-01,6.731073222154067004e-01,6.730903206596358102e-01,6.731165747512563025e-01
2.089296130854039757e-01,6.529341682068001695e-01,6.529819589553642611e-01,6.528776066711071691e-01,6.529226444659579354e-01,6.529423517572433555e-01,6.529226350935293244e-01,6.529532272296215689e-01
2.187761623949552869e-01,6.323469199594202728e-01,6.324029763921663605e-01,6.322852227046340534e-01,6.323363206363529221e-01,6.323580449903503098e-01,6.323352670177586621e-01,6.323708126247130634e-01
2.290867652767773488e-01,6.114294774739575944e-01,6.114950407231036777e-01,6.113629549039779620e-01,6.114206314916161844e-01,6.114443490445317098e-01,6.114181452858482579e-01,6.114593202481071188e-01
2.398832919019489862e-01,5.902735491653864353e-01,5.903499877095805815e-01,5.902027824438413894e-01,5.902675267585648644e-01,5.902931388848960959e-01,5.902631336146255681e-01,5.903106736454202252e-01
2.511886431509579576e-01,5.689683267321470339e-01,5.690571311734493598e-01,5.688942236527658736e-01,5.689664745235714083e-01,5.689937911904545675e-01,5.689596069294546865e-01,5.690143053971449261e-01
2.630267991895381408e-01,5.475954811334561301e-01,5.476982523604965181e-01,5.475193292096587339e-01,5.475994524532253882e-01,5.476281767287438651e-01,5.475894461930671531e-01,5.476521504437140697e-01
2.754228703338166273e-01,5.262239719730311682e-01,5.263424014141836471e-01,5.261474828341815568e-01,5.262357477810666317e-01,5.262654636726626922e-01,5.262218437835575191e-01,5.262934502735450160e-01
2.884031503126605611e-01,5.049052599047614276e-01,5.050411008799888801e-01,5.048305974544256003e-01,5.049271545913683878e-01,5.049573210920934585e-01,5.049085080779390777e-01,5.049899570158994377e-01
3.019951720402015982e-01,4.836697082335650877e-01,4.838247380070179737e-01,4.835994916879996497e-01,4.837043537644756253e-01,4.837343086359709998e-01,4.836800524550013969e-01,4.837723231449644334e-01
3.162277660168379412e-01,4.625251145638994976e-01,4.627010876268182193e-01,4.624623868673232718e-01,4.625754162200151343e-01,4.626043934794730195e-01,4.625445087648581977e-01,4.626486174036371080e-01
3.311311214825911065e-01,4.414583651537858922e-01,4.416569595129138937e-01,4.414065178924125865e-01,4.415274228880131657e-01,4.415545879575481503e-01,4.414889574942951755e-01,4.416059597123657143e-01
3.467368504525316641e-01,4.204410758373079426e-01,4.206638355156412934e-01,4.204037242199285540e-01,4.205320674530259595e-01,4.205565731729535850e-01,4.204851387189689760e-01,4.206161394947885435e-01
3.630780547701014105e-01,3.994396900963181896e-01,3.996879683574392494e-01,3.994204963078055171e-01,3.995557163840147696e-01,3.995767812512695527e-01,3.994995156171588513e-01,3.996456890734152445e-01
3.801893963205612570e-01,3.784297795727757929e-01,3.787046880032783336e-01,3.784322299779074861e-01,3.785736773043770764e-01,3.785906840787839900e-01,3.785075382704402580e-01,3.786701589142871804e-01
3.981071705534973137e-01,3.574132211012531757e-01,3.577155888166227982e-01,3.574403718801168472e-01,3.575873569604071656e-01,3.575999650605580227e-01,3.575107856452106048e-01,3.576912704233169982e-01
4.168693834703355305e-01,3.364355976164482009e-01,3.367659415137586043e-01,3.364898129946212735e-01,3.366416635717053851e-01,3.366499226955014801e-01,3.365543381862744488e-01,3.367542949212533054e-01
4.365158322401658797e-01,3.155998375368136433e-01,3.159583378326484837e-01,3.156825522477867407e-01,3.158386737655910492e-01,3.158431197423733905e-01,3.157404014656473024e-01,3.159616737143036147e-01
4.570881896148749624e-01,2.950712131983226905e-01,2.954576782616439856e-01,2.951827526712887395e-01,2.953426855692747877e-01,2.953443941888551083e-01,2.952333071457061142e-01,2.954779987420652065e-01
4.786300923226382564e-01,2.750689825839284786e-01,2.754827746414411083e-01,2.752084670379960629e-01,2.753719348738952744e-01,2.753725077660156839e-01,2.752511797942145400e-01,2.755216357555215767e-01
5.011872336272722439e-01,2.558418438777063098e-01,2.562817264693966757e-01,2.560071842261589792e-01,2.561741285296761372e-01,2.561755899924021418e-01,2.560414407921718372e-01,2.563401576215085798e-01
5.248074602497725394e-01,2.376284056045172843e-01,2.380922720203062226e-01,2.378163723469096102e-01,2.379869724524196484e-01,2.379915699257038053e-01,2.378413507182810804e-01,2.381707924623637507e-01
5.495408738576245122e-01,2.206098099524185230e-01,2.210942696157702225e-01,2.208161303569173561e-01,2.209908071067508972e-01,2.210007311942256414e-01,2.208307242324501485e-01,2.211930354419688327e-01
5.754399373371569260e-01,2.048680838233358226e-01,2.053679311656550488e-01,2.050875141866177753e-01,2.052669126919082210e-01,2.052839815825353298e-01,2.050903888624648619e-01,2.054870247270819406e-01
6.025595860743577781e-01,1.903679271892932956e-01,1.908755989271595233e-01,1.905942750545395470e-01,1.907792124701096492e-01,1.908045909075204993e-01,1.905840981042830617e-01,1.910154332308086345e-01
6.309573444801933606e-01,1.769776949124385879e-01,1.774829238371943840e-01,1.772038409735657571e-01,1.773951940294752339e-01,1.774292240654722352e-01,1.771796614632394906e-01,1.776446805097636472e-01
6.606934480075961069e-01,1.645340748838412248e-01,1.650240307131022599e-01,1.647521487285762698e-01,1.649506537947491303e-01,1.649928487474918715e-01,1.647138014706706066e-01,1.652099941948112494e-01
6.918309709189366385e-01,1.529345477206662807e-01,1.533947479199601893e-01,1.531364852202478921e-01,1.533424487850912066e-01,1.533916390812693209e-01,1.530848148584592339e-01,1.536083650929708777e-01
7.244359600749902262e-01,1.422186744476444664e-01,1.426347707230347095e-01,1.423973295643223835e-01,1.426103132695863973e-01,1.426648540070372950e-01,1.423340352578697510e-01,1.428802868148873473e-01
7.585775750291835484e-01,1.325874817569715480e-01,1.329476478862071931e-01,1.327381968711094096e-01,1.329568372381791375e-01,1.330147458968121421e-01,1.326652555736987926e-01,1.332292740977073509e-01
7.943282347242813790e-01,1.243262921064426790e-01,1.246234517512551654e-01,1.244483783850507119e-01,1.246705661202492099e-01,1.247295253981891422e-01,1.243672970441111053e-01,1.249442068735208133e-01
8.317637711026708569e-01,1.176473936021970312e-01,1.178802175254815565e-01,1.177445858435776371e-01,1.179681545477620080e-01,1.180255220233466795e-01,1.176559943302252775e-01,1.182407982152745424e-01
8.709635899560805861e-01,1.125368372273364559e-01,1.127087174144794923e-01,1.126159177890057317e-01,1.128396885679385925e-01,1.128929099511236239e-01,1.125199484246936221e-01,1.131068686445388521e-01
9.120108393559096527e-01,1.087253078735856415e-01,1.088416276428720991e-01,1.087931040877542499e-01,1.090176757562452414e-01,1.090655353415165285e-01,1.086903910034370535e-01,1.092723631439201232e-01
9.549925860214358853e-01,1.058497969615115192e-01,1.059153806033341222e-01,1.059103614262186105e-01,1.061377887951586996e-01,1.061824170163023634e-01,1.058025651124728655e-01,1.063719909832960830e-01
1.000000000000000000e+00,1.037241902683843503e-01,1.037435607158799789e-01,1.037788478143961274e-01,1.040108432205918004e-01,1.040593004033883440e-01,1.036672710737126940e-01,1.042188223301398209e-01
1.047128548050899610e+00,1.024914429900575519e-01,1.024728700125907971e-01,1.025427712210624648e-01,1.027784281422634838e-01,1.028417181928067414e-01,1.024249596423985748e-01,1.029596568130389800e-01
1.096478196143185091e+00,1.024611536145222657e-01,1.024213380313081095e-01,1.025177216295359295e-01,1.027529834244822610e-01,1.028409887377656484e-01,1.023847378898359584e-01,1.029123331457083151e-01
1.148153621496882826e+00,1.037214298737912238e-01,1.036842103585796510e-01,1.037968312850084535e-01,1.040270275176932852e-01,1.041410871606862631e-01,1.036354326584044139e-01,1.041714235862512272e-01
1.202264434617413169e+00,1.059331723976680434e-01,1.059181810968354009e-01,1.060362658955475712e-01,1.062592805307221028e-01,1.063882849099614253e-01,1.058367805456503913e-01,1.063934647150631407e-01
1.258925411794167504e+00,1.086298696044410428e-01,1.086370771855710848e-01,1.087536531323145816e-01,1.089682550576292069e-01,1.090942084603165468e-01,1.085166736981749563e-01,1.090937466083188312e-01
1.318256738556407459e+00,1.117379458300035294e-01,1.117428575680681907e-01,1.118608519468520385e-01,1.120589608729989500e-01,1.121700552474950291e-01,1.115930948105677278e-01,1.121765819970315520e-01
1.380384264602885214e+00,1.155869500691694834e-01,1.155550234254308778e-01,1.156885372600023471e-01,1.158514875713700931e-01,1.159501231671268839e-01,1.153899069628446239e-01,1.159622087516055805e-01
1.445439770745927888e+00,1.202696613123266783e-01,1.201780508160523592e-01,1.203410414644220938e-01,1.204528109373232819e-01,1.205475359818380665e-01,1.200020524568837788e-01,1.205534965627960559e-01
1.513561248436208651e+00,1.253150154861879251e-01,1.251600858321929577e-01,1.253475488087592571e-01,1.254173533660589424e-01,1.255072006889582092e-01,1.249699934088775305e-01,1.254987471811734867e-01
1.584893192461114042e+00,1.303411016177440929e-01,1.301290664643617867e-01,1.303131393807193672e-01,1.303765904677417764e-01,1.304503813442725035e-01,1.299311948119653282e-01,1.304334252522497961e-01
1.659586907437561321e+00,1.355833628202187946e-01,1.353201824398977127e-01,1.354737437622823837e-01,1.355633275105460056e-01,1.356159548337583232e-01,1.351393131519913193e-01,1.356071421938160326e-01
1.737800828749376247e+00,1.411869962687188063e-01,1.408701738520193314e-01,1.409904975079136480e-01,1.411175398793313995e-01,1.411545992982722320e-01,1.407354516796345267e-01,1.411677096786250751e-01
1.819700858609982541e+00,1.466820304444652612e-01,1.462938964828899013e-01,1.463911171397019040e-01,1.465659431410071267e-01,1.465883914757585560e-01,1.462171377202851619e-01,1.466212038217911406e-01
1.905460717963246342e+00,1.518724766118686731e-01,1.514086146574686875e-01,1.514792319366690398e-01,1.517213424960159596e-01,1.517251098807478049e-01,1.513752486495835436e-01,1.517518279381145641e-01
1.995262314968878847e+00,1.570175047972997284e-01,1.565427149002104890e-01,1.565691633126023441e-01,1.568891777947873378e-01,1.568799962563670880e-01,1.565207195267120932e-01,1.568680180297778726e-01
2.089296130854038758e+00,1.618282894013187423e-01,1.614555363336032112e-01,1.614118477654618855e-01,1.618275737447408269e-01,1.618037029883995781e-01,1.614166743336877541e-01,1.617637590149033355e-01
2.187761623949551648e+00,1.660634519579314572e-01,1.658636832508794956e-01,1.657137101121209100e-01,1.662535320766729552e-01,1.661925963696437580e-01,1.657892595105100730e-01,1.661821308143163201e-01
2.290867652767772267e+00,1.700394647842691787e-01,1.700285431503747169e-01,1.697634031802877641e-01,1.703811509017845727e-01,1.702925680800412289e-01,1.699016370495645134e-01,1.703261016663523975e-01
2.398832919019489918e+00,1.735487936450314239e-01,1.737079556003409686e-01,1.733711366216756089e-01,1.739514693636253495e-01,1.738863702526957378e-01,1.735337034861561822e-01,1.739145634629987724e-01
2.511886431509579687e+00,1.765144204604505718e-01,1.768050895212851525e-01,1.764222659694370254e-01,1.769070984562374493e-01,1.768861200500792819e-01,1.765868583296742456e-01,1.768857174072248073e-01
2.630267991895381297e+00,1.790175987503045962e-01,1.794539047845675750e-01,1.789955142378085728e-01,1.793777947347405533e-01,1.794081642927641274e-01,1.791318001598598553e-01,1.793948162843048422e-01
2.754228703338166273e+00,1.808097380706995272e-01,1.813755805067917004e-01,1.808356306784443812e-01,1.811420769872917058e-01,1.812198456947435588e-01,1.808992173317761909e-01,1.812259232548515397e-01
2.884031503126605500e+00,1.820019317017790017e-01,1.825554167772916736e-01,1.820169700631602272e-01,1.823435731043253072e-01,1.823972228098049153e-01,1.820193559831840002e-01,1.824414507896218451e-01
3.019951720402016093e+00,1.822820418794352526e-01,1.827213247262316764e-01,1.822954476845554117e-01,1.826810549682176543e-01,1.827203948409588385e-01,1.823436843815303410e-01,1.827890877761840227e-01
3.162277660168379523e+00,1.816300708762755012e-01,1.819346061518484770e-01,1.816613490409837162e-01,1.820804564647332535e-01,1.820882033495420937e-01,1.817588325520536618e-01,1.822291010410565237e-01
3.311311214825911176e+00,1.800214434821300891e-01,1.801000868183967596e-01,1.799560635342239701e-01,1.804338659526767141e-01,1.803537617127233539e-01,1.800787198024411395e-01,1.805885674703031907e-01
3.467368504525316641e+00,1.773426661213260147e-01,1.772124753023721633e-01,1.771233371920031552e-01,1.775901423859471140e-01,1.775501555638659135e-01,1.772561360523121077e-01,1.777813519429148614e-01
3.630780547701013994e+00,1.734390633352262956e-01,1.732695550110772975e-01,1.731954138946882882e-01,1.735744018336621286e-01,1.735948055249127153e-01,1.732709744293260967e-01,1.737762399736537677e-01
3.801893963205612792e+00,1.684166449734332827e-01,1.683083224286502366e-01,1.682180876965474470e-01,1.684924527957151752e-01,1.685351559513548481e-01,1.682072998680075870e-01,1.687154995731913465e-01
3.981071705534973137e+00,1.625289451749820924e-01,1.624897709493248188e-01,1.624128903290254777e-01,1.625479107244757193e-01,1.626503999136065526e-01,1.624196422589822553e-01,1.628815941841384451e-01
4.168693834703354639e+00,1.562718354224625905e-01,1.561785956189741253e-01,1.561967212130313531e-01,1.562500761086073053e-01,1.564095375150904299e-01,1.562712806134728127e-01,1.566068375289581815e-01
4.365158322401661017e+00,1.501643322206716868e-01,1.500073152851992553e-01,1.500306131450468150e-01,1.500776897169832091e-01,1.502615237620389121e-01,1.501329448969692393e-01,1.504365552979848308e-01
4.570881896148751622e+00,1.447677627791847943e-01,1.445827893348942406e-01,1.446449759321694062e-01,1.446372496881294933e-01,1.449325863424876237e-01,1.446766577747876648e-01,1.450783666453167309e-01
4.786300923226384896e+00,1.407269249018461288e-01,1.406515547843536496e-01,1.405610172747666642e-01,1.406098722783124255e-01,1.410414755575011836e-01,1.406682526381773102e-01,1.410575003037689568e-01
5.011872336272724660e+00,1.384173684412710326e-01,1.386364046508185288e-01,1.383406501123324583e-01,1.384364009961460140e-01,1.388327620109840455e-01,1.385048708285964436e-01,1.387742063895923694e-01
5.248074602497728058e+00,1.381425970801743175e-01,1.384103351524010872e-01,1.381390773305087305e-01,1.382483789267585084e-01,1.384689588271469929e-01,1.382134923383860625e-01,1.385190450576312404e-01
5.495408738576248453e+00,1.395308349716288254e-01,1.396230880866198010e-01,1.394820551381047991e-01,1.395704394737053711e-01,1.396090458983570426e-01,1.394934162272969125e-01,1.396729726924757220e-01
5.754399373371566817e+00,1.416006974238887550e-01,1.416938709150137865e-01,1.414976868309798796e-01,1.416702227801118763e-01,1.415905771498414956e-01,1.414876613943319705e-01,1.417591490526970699e-01
6.025595860743575116e+00,1.432713380644587975e-01,1.433354317918105747e-01,1.431715396653565342e-01,1.433298261410535790e-01,1.433915298148739359e-01,1.430853603413390074e-01,1.434996027837277255e-01
6.309573444801929831e+00,1.433165994382316344e-01,1.433901814217472537e-01,1.433432305226045034e-01,1.433955866019115399e-01,1.436633914571947002e-01,1.432164238761744202e-01,1.436102569935245599e-01
6.606934480075957516e+00,1.412501863017875947e-01,1.412301946541546227e-01,1.412126808330036176e-01,1.413144291403873043e-01,1.415738149243691291e-01,1.410426924077247401e-01,1.415342103436959820e-01
6.918309709189362167e+00,1.369614369804264264e-01,1.368399626990871587e-01,1.367723815851726588e-01,1.370380825670753089e-01,1.372127111535244859e-01,1.367566634664347802e-01,1.373599750493099125e-01
7.244359600749898931e+00,1.314450008519734148e-01,1.313727901362531092e-01,1.313373607736960380e-01,1.313373545051618463e-01,1.316430931759414447e-01,1.314307074904715045e-01,1.319903290735753021e-01
7.585775750291835706e+00,1.267210198950885769e-01,1.265572535933320586e-01,1.263637183777859274e-01,1.264028054974083159e-01,1.267256865500775709e-01,1.264699880459360659e-01,1.269324875973832090e-01
7.943282347242813124e+00,1.238672150507051650e-01,1.238290028121741687e-01,1.236934558724324118e-01,1.237122154525863021e-01,1.239746375612457430e-01,1.237039648078288728e-01,1.239541990762143553e-01
8.317637711026709013e+00,1.235516342109055643e-01,1.232489372827926810e-01,1.233461272982592088e-01,1.233419717868240312e-01,1.235875179911475052e-01,1.233131876006921396e-01,1.237188657718870377e-01
8.709635899560804972e+00,1.242302443862621647e-01,1.240989213871967617e-01,1.243690862898983868e-01,1.242313391153256480e-01,1.243320087794457934e-01,1.241125490025244971e-01,1.247035819703953968e-01
9.120108393559096527e+00,1.243725367030791423e-01,1.245615259992941259e-01,1.247424031043741777e-01,1.246671582733336336e-01,1.246834322947289048e-01,1.242336754948198119e-01,1.249548875490916339e-01
9.549925860214358408e+00,1.230703580839222627e-01,1.232248292946325763e-01,1.233606132169784431e-01,1.233795634447095863e-01,1.234454380547191782e-01,1.230805783360610917e-01,1.236537072590584985e-01
1.000000000000000000e+01,1.205415583147416841e-01,1.203562822800189058e-01,1.206232341641199496e-01,1.205329655252033449e-01,1.208258671749295882e-01,1.205286717223266607e-01,1.210281828739460802e-01
1.047128548050899610e+01,1.177678332421835672e-01,1.174966474260613347e-01,1.175761581926122179e-01,1.176047813987559920e-01,1.179507621770397169e-01,1.175674392499990312e-01,1.180658575392029425e-01
1.096478196143185180e+01,1.154565697901229898e-01,1.153818242659352400e-01,1.153632633497001236e-01,1.152907510383630041e-01,1.156271140363811789e-01,1.153292131754510841e-01,1.155962247138694055e-01
1.148153621496882870e+01,1.143181721553130359e-01,1.142896901345251959e-01,1.142055145782703701e-01,1.141336811900992704e-01,1.144305719749895284e-01,1.142013757869865115e-01,1.143790737921619866e-01
1.202264434617413080e+01,1.141019352592550773e-01,1.137842431557699874e-01,1.139642626617439758e-01,1.138598854892390738e-01,1.140344598579322161e-01,1.138385165423057288e-01,1.142647693733987863e-01
1.258925411794167459e+01,1.134574908478183652e-01,1.133563449128988931e-01,1.134120425439549690e-01,1.136002281449591256e-01,1.135334748850589520e-01,1.132249878010541111e-01,1.139267359231017768e-01
1.318256738556407370e+01,1.115514136477256668e-01,1.115385852293417773e-01,1.116850336468759725e-01,1.116350640458077526e-01,1.117522609355239283e-01,1.115101673671768379e-01,1.120662194688532010e-01
1.380384264602885303e+01,1.091188931807402784e-01,1.088667663487573323e-01,1.088283845637563058e-01,1.089049932171491097e-01,1.092137411964192034e-01,1.089988962698375530e-01,1.091930828410660886e-01
1.445439770745928065e+01,1.076888513771768890e-01,1.074939406165419942e-01,1.074921279790747725e-01,1.075258572007735530e-01,1.077537476998657318e-01,1.076671198791179784e-01,1.079741216001921106e-01
1.513561248436208651e+01,1.077001874572505874e-01,1.075505076414983024e-01,1.075413907056542995e-01,1.076207402412980574e-01,1.077229882723573506e-01,1.075020295777261298e-01,1.080105502671052514e-01
1.584893192461114175e+01,1.067080111688290672e-01,1.068282344067894157e-01,1.068773336265052137e-01,1.069454585304539518e-01,1.069564049726652172e-01,1.067677586469877871e-01,1.072362257295665228e-01
1.659586907437561365e+01,1.047700118280141257e-01,1.046665907002434365e-01,1.047423139863308816e-01,1.048325036647983904e-01,1.050405532360754873e-01,1.046887665159269842e-01,1.051382027207829056e-01
1.737800828749376336e+01,1.034018062924001030e-01,1.032516676124645150e-01,1.033112648846637033e-01,1.033318368344925409e-01,1.034898349502711007e-01,1.033203809400193574e-01,1.036585959676205454e-01
1.819700858609982674e+01,1.027799095679086672e-01,1.027562648923566746e-01,1.028389945577136838e-01,1.029039301234851989e-01,1.028285053870069826e-01,1.027567480229003294e-01,1.031626023687182564e-01
1.905460717963246253e+01,1.020277583064333055e-01,1.018996272337815145e-01,1.020023860483310618e-01,1.020355939267216794e-01,1.021875850470519154e-01,1.018332412991063279e-01,1.022851163627995497e-01
1.995262314968878670e+01,1.004372093058683857e-01,1.004542644388505546e-01,1.004861877080716892e-01,1.006406392267085587e-01,1.007225568512468139e-01,1.006800428915600731e-01,1.010655013342091901e-01
2.089296130854038580e+01,9.945511975572922381e-02,9.921625798812520880e-02,9.937334539411174505e-02,9.928951912528533041e-02,9.953627967128683696e-02,9.936817170926368070e-02,9.965785203656528368e-02
2.187761623949552003e+01,9.904739533893321124e-02,9.889256862275613846e-02,9.886966688502309142e-02,9.880063668538709154e-02,9.907291940552342968e-02,9.878748381813803880e-02,9.918068294760347403e-02
2.290867652767772356e+01,9.767549432747839322e-02,9.758827498591736427e-02,9.762272586312743805e-02,9.781256275214511575e-02,9.786271845805465108e-02,9.753354611246736749e-02,9.812757279110477515e-02
2.398832919019490006e+01,9.673336212175479010e-02,9.653038592147131225e-02,9.652631857982527097e-02,9.667220164340266375e-02,9.664419680895336429e-02,9.662843615260306718e-02,9.684068192442767120e-02
2.511886431509579509e+01,9.614037513282022718e-02,9.597909726282181919e-02,9.602658128941096716e-02,9.604832167113037944e-02,9.613288645532598597e-02,9.581895969864923090e-02,9.631911392897900270e-02
2.630267991895381385e+01,9.490827179357966270e-02,9.475421649005319469e-02,9.485247052280439128e-02,9.498604845798803986e-02,9.505578426582747542e-02,9.479146368495390551e-02,9.525273008159994281e-02
2.754228703338166184e+01,9.403593837509048592e-02,9.391209941935972638e-02,9.394821686489490675e-02,9.399162192172322294e-02,9.417368588685369468e-02,9.401371951991407960e-02,9.440537156206864344e-02
2.884031503126605855e+01,9.342995628825234711e-02,9.326531467857607227e-02,9.321183828390509907e-02,9.332285834921934253e-02,9.333950788115467911e-02,9.318082375857608679e-02,9.359605045129984480e-02
3.019951720402016093e+01,9.228009265064619771e-02,9.227827619490693023e-02,9.220166949074184992e-02,9.227299014128459431e-02,9.245237527085310714e-02,9.228020870561537414e-02,9.256377270173139771e-02
3.162277660168379256e+01,9.162366397880941649e-02,9.169241363198406269e-02,9.182203325937987604e-02,9.172663611120825122e-02,9.175149404730771618e-02,9.143634668429247159e-02,9.200673123246574936e-02
3.311311214825911264e+01,9.075517118274387118e-02,9.069239156756210563e-02,9.053167468003273100e-02,9.073335879807754856e-02,9.079662800083906915e-02,9.055056488139341664e-02,9.094939434077528584e-02
3.467368504525316553e+01,9.014428548053134149e-02,8.998675099462474791e-02,9.004305700463402506e-02,9.024765076866081426e-02,9.026525343415896241e-02,8.990232833403365154e-02,9.037732856364143197e-02
3.630780547701014171e+01,8.915891541336801174e-02,8.931016878242367674e-02,8.917186989364508931e-02,8.913644513509028089e-02,8.938505142526283198e-02,8.904503832409381425e-02,8.935143408377052565e-02
3.801893963205612437e+01,8.867415738384810953e-02,8.849191929292832270e-02,8.856870811545605737e-02,8.846193575525626573e-02,8.862509238402872802e-02,8.846089505103571504e-02,8.884188547029088501e-02
3.981071705534973404e+01,8.767315315839459278e-02,8.777631245191214182e-02,8.757732155107064709e-02,8.749545924870809344e-02,8.795738050578848222e-02,8.759040778899418456e-02,8.790528823565584016e-02
4.168693834703355350e+01,8.723760605124017409e-02,8.708987662266491625e-02,8.707422181963873908e-02,8.706964128819615067e-02,8.714894453090495097e-02,8.689257303163468171e-02,8.717495126722177301e-02
4.365158322401661195e+01,8.643783510773234147e-02,8.624761784760359706e-02,8.625546719611279500e-02,8.624019073786844125e-02,8.640190281457763022e-02,8.629048002150530028e-02,8.655332456208833514e-02
4.570881896148751622e+01,8.571143256611135630e-02,8.569675338978095802e-02,8.550238317956683487e-02,8.548834041295570729e-02,8.572595084474332605e-02,8.532897015317671141e-02,8.578571223249495392e-02
4.786300923226384896e+01,8.518032553106685834e-02,8.488376675127705384e-02,8.486111126869237686e-02,8.489248568234468439e-02,8.515292996851317464e-02,8.491370678290924290e-02,8.516357299903713762e-02
5.011872336272725192e+01,8.462490724034260614e-02,8.410805837370935456e-02,8.416136415092646816e-02,8.408791356945856388e-02,8.434670297325931598e-02,8.411567124648582083e-02,8.456952141211149243e-02
5.248074602497728591e+01,8.373869002738834610e-02,8.359039407710555647e-02,8.347783150923678008e-02,8.356059865280247856e-02,8.372569408764107823e-02,8.355225783099715087e-02,8.378258427123660979e-02
5.495408738576248453e+01,8.325022314889858610e-02,8.283037538969216518e-02,8.285628576794493161e-02,8.289559995904582923e-02,8.300555660895948817e-02,8.285350596530627332e-02,8.313670962912778073e-02
5.754399373371566639e+01,8.260122219980640945e-02,8.224226462260192383e-02,8.223766082342066908e-02,8.230655883902047998e-02,8.244993433930125626e-02,8.223427209190851961e-02,8.238257591320516382e-02
6.025595860743574406e+01,8.192138026331374778e-02,8.169299900200326092e-02,8.163678724214816496e-02,8.168393582253451191e-02,8.188933345132770603e-02,8.177567343522376686e-02,8.189803580687578244e-02
6.309573444801930009e+01,8.132690290265692790e-02,8.103601591108423874e-02,8.098123491325850964e-02,8.102604543249723734e-02,8.118809954306729915e-02,8.083534486664974150e-02,8.119691132140499645e-02
6.606934480075958049e+01,8.082357737677804688e-02,8.036951910259369780e-02,8.044305451502253845e-02,8.048179194726122476e-02,8.053888856564579701e-02,8.034630607115442191e-02,8.071512973829846060e-02
6.918309709189362877e+01,8.035588559140499632e-02,7.986421603673923841e-02,7.983876268135689513e-02,7.981503272684799255e-02,8.003139454587650248e-02,7.969730741702435450e-02,8.009204109777161296e-02
7.244359600749898220e+01,7.955402351985783882e-02,7.931721629891524961e-02,7.923612969980257936e-02,7.930120349198030438e-02,7.934683978319977127e-02,7.917288998242813514e-02,7.960697470897853956e-02
7.585775750291836061e+01,7.921394901790639043e-02,7.865866194451283377e-02,7.857447809692059970e-02,7.868983156900555276e-02,7.871833869059242927e-02,7.868775465557187321e-02,7.884967902186815203e-02
7.943282347242814012e+01,7.875212402750356167e-02,7.811089048337317708e-02,7.802596773499634319e-02,7.799203685420871834e-02,7.815721750349322039e-02,7.806364292666331806e-02,7.820815063449992888e-02
8.317637711026708303e+01,7.806156111615369930e-02,7.751690963262038159e-02,7.739125817968994792e-02,7.756158592796306983e-02,7.776254806306338863e-02,7.764402971454202607e-02,7.774141106643513155e-02
8.709635899560805683e+01,7.764978357300607315e-02,7.713426703894293857e-02,7.690113005432565318e-02,7.705802516595608442e-02,7.711298863880833299e-02,7.695633204656750215e-02,7.707301680551470469e-02
9.120108393559097237e+01,7.702786701334386754e-02,7.650860203398544834e-02,7.638404871889227510e-02,7.631418262285788456e-02,7.663361642024343889e-02,7.643107635615792317e-02,7.663330921299860155e-02
9.549925860214358408e+01,7.655337453805655112e-02,7.594660105161261943e-02,7.592747640957968336e-02,7.588015104845863279e-02,7.600717670551637717e-02,7.590139927564922007e-02,7.610901996079191822e-02
1.000000000000000000e+02,7.615461447369213654e-02,7.554585974765813672e-02,7.527635337904386992e-02,7.533585018560821911e-02,7.549152958960528292e-02,7.524633804415747917e-02,7.560876303610211679e-02
1.047128548050898473e+02,7.570401236717608229e-02,7.492208945681540222e-02,7.489571981610493312e-02,7.475538782746909972e-02,7.505628787012157133e-02,7.480200498623955363e-02,7.518775359451992935e-02
1.096478196143185073e+02,7.541371598368550033e-02,7.433885910369897321e-02,7.432934047670507194e-02,7.432142573647562700e-02,7.449589542739380732e-02,7.426159834817862293e-02,7.456953887888294330e-02
1.148153621496881698e+02,7.479858146819409748e-02,7.393170159959307208e-02,7.375383152662959296e-02,7.390840320663064067e-02,7.406668659406402677e-02,7.385441148519200638e-02,7.408041320367707294e-02
1.202264434617413116e+02,7.451309548550193174e-02,7.344939161451802256e-02,7.339346038842051168e-02,7.336609791055626051e-02,7.366013871056034668e-02,7.339747181041424151e-02,7.364387410554999736e-02
1.258925411794166251e+02,7.407653440598392647e-02,7.303247253051692311e-02,7.280005793146776538e-02,7.289426990124593664e-02,7.315591074808527883e-02,7.282650308938656836e-02,7.318901688718776333e-02
1.318256738556407299e+02,7.378287864826046927e-02,7.248130094097772480e-02,7.232042152884492203e-02,7.252706632506233930e-02,7.262693450151312680e-02,7.248377044245206402e-02,7.260305453891129079e-02
1.380384264602883775e+02,7.321847443490474283e-02,7.195567337771681393e-02,7.184561486290451382e-02,7.189066306608461743e-02,7.216749116240669948e-02,7.202443232510191695e-02,7.226389918815019631e-02
1.445439770745927888e+02,7.314829863005423150e-02,7.171183065434932891e-02,7.139486645721287994e-02,7.142970046476358748e-02,7.178849755537235200e-02,7.154037308273554496e-02,7.160886993208465112e-02
1.513561248436207052e+02,7.268734992274912543e-02,7.127969974943072773e-02,7.094124879710142495e-02,7.107504519179336233e-02,7.124998099063918622e-02,7.113661292783939050e-02,7.124235035953108142e-02
1.584893192461114211e+02,7.250416052178483561e-02,7.082124726664264236e-02,7.045195595368336505e-02,7.054154409967045014e-02,7.082411362211271655e-02,7.062225212630404703e-02,7.087953190766839440e-02
1.659586907437559660e+02,7.230903530710817984e-02,7.043401261555874704e-02,7.009372669423392932e-02,7.003101256400320884e-02,7.040981544329892594e-02,7.017475334715930768e-02,7.049666637266034652e-02
1.737800828749376194e+02,7.183779676039250828e-02,6.990777156295351069e-02,6.967922722900805887e-02,6.974222936705633258e-02,6.996161421926971880e-02,6.977775646158290712e-02,7.004452220253526429e-02
1.819700858609982674e+02,7.176255950994921140e-02,6.963275513711790488e-02,6.925163634705140681e-02,6.933565085765806824e-02,6.951726208794364870e-02,6.947286879431280315e-02,6.953863762501701073e-02
1.905460717963248385e+02,7.134566760497297599e-02,6.916254173575132891e-02,6.898925669546249195e-02,6.893111143687531694e-02,6.909143943250434239e-02,6.893488461297225811e-02,6.914136782543435500e-02
1.995262314968878741e+02,7.094339305966086695e-02,6.876658281837152997e-02,6.849415996481258984e-02,6.841714068363298484e-02,6.868199048564407883e-02,6.857690705814283028e-02,6.875617033745048956e-02
2.089296130854040712e+02,7.096299229324511126e-02,6.849273633022111285e-02,6.806631027071881335e-02,6.811492947907232809e-02,6.837663409138615422e-02,6.811352387509543582e-02,6.824161733737442448e-02
2.187761623949551790e+02,7.063800604180492382e-02,6.799545413939714344e-02,6.770847480196309776e-02,6.766719779456926986e-02,6.794322861411379588e-02,6.769096875837624094e-02,6.787732600466454824e-02
2.290867652767774700e+02,7.059926109857268817e-02,6.768564204712318455e-02,6.734023736906669111e-02,6.729152931957463335e-02,6.747044248484927731e-02,6.746468863021368167e-02,6.747780119758288453e-02
2.398832919019489793e+02,7.026596778973155655e-02,6.739703378751588092e-02,6.691056670997305722e-02,6.695138872488583248e-02,6.717404103152062322e-02,6.691106343541117218e-02,6.712645752168398816e-02
2.511886431509582280e+02,7.002067937888414861e-02,6.699518295911215116e-02,6.653341151410649412e-02,6.669451739086956765e-02,6.678078573791225436e-02,6.664758353766880861e-02,6.680124791564967524e-02
2.630267991895381670e+02,6.984958190000985223e-02,6.677470754477336790e-02,6.624790555519478874e-02,6.622056582356579402e-02,6.638874284695411854e-02,6.628650925564365248e-02,6.650282690531877927e-02
2.754228703338168884e+02,6.988670736508592607e-02,6.633680574847626576e-02,6.598336815409522327e-02,6.584804349488529440e-02,6.609591282293794667e-02,6.588159802533379017e-02,6.603539098441310595e-02
2.884031503126605571e+02,6.996628753543560064e-02,6.617661210256282900e-02,6.566329270899005921e-02,6.560967830060748796e-02,6.575858531257730566e-02,6.558724504656776588e-02,6.572934437665091389e-02
3.019951720402019077e+02,6.958213545921468346e-02,6.571883040028109191e-02,6.522171153387573694e-02,6.516957470178433298e-02,6.540105132426339563e-02,6.506089245410594246e-02,6.540608475249119758e-02
3.162277660168379612e+02,6.943315603030245087e-02,6.551708755762607195e-02,6.488760638069226983e-02,6.482909475913208042e-02,6.499315414052130035e-02,6.480777394182613005e-02,6.498564769368497807e-02
3.311311214825907427e+02,6.947495350989545126e-02,6.528982043822324777e-02,6.474348713410618683e-02,6.447158038253868184e-02,6.469236589850020647e-02,6.446053434159065842e-02,6.471044676877106550e-02
3.467368504525316553e+02,6.942554754814339590e-02,6.503429603810366444e-02,6.436129351463870663e-02,6.422557490673741487e-02,6.430200049416021080e-02,6.411784666101377761e-02,6.431501188769973842e-02
3.630780547701010050e+02,6.939145465625726206e-02,6.469774342027231895e-02,6.401577513773540340e-02,6.395055579508264476e-02,6.417559664813995979e-02,6.380495310862419056e-02,6.395080425526891710e-02
3.801893963205612863e+02,6.924140726844060789e-02,6.446695369252662677e-02,6.360787084847419059e-02,6.358309459587568879e-02,6.390885106571973784e-02,6.367423169854657949e-02,6.389865446312646691e-02
3.981071705534969283e+02,6.937395814319310960e-02,6.414110972594853910e-02,6.333486798732186618e-02,6.326034069670664894e-02,6.341348118471609729e-02,6.321832864987679546e-02,6.350371648465073793e-02
4.168693834703354923e+02,6.944420947332419214e-02,6.396237099520880875e-02,6.306425017984323977e-02,6.300093219172459014e-02,6.319473481234075263e-02,6.297653013603873862e-02,6.310124526633216491e-02
4.365158322401656505e+02,6.930165497151592746e-02,6.390817850835978087e-02,6.278348430078031783e-02,6.269411515223184683e-02,6.279668736436265497e-02,6.263208982887516485e-02,6.298534385322661355e-02
4.570881896148752048e+02,6.941836523323725860e-02,6.355252493528779079e-02,6.250795778914078338e-02,6.242353827221851226e-02,6.259749795593723409e-02,6.249150059338226537e-02,6.267791607532963161e-02
4.786300923226380064e+02,6.939747637440653316e-02,6.340852101931901408e-02,6.234050577518303327e-02,6.212215643047842156e-02,6.232520445783619467e-02,6.205596903549365218e-02,6.232347323448285403e-02
5.011872336272724624e+02,6.948286144363337302e-02,6.325529884818532900e-02,6.201659207461910489e-02,6.184487772012125378e-02,6.211407055101245828e-02,6.175490234720134447e-02,6.201941745555129837e-02
5.248074602497722481e+02,6.946757066853882778e-02,6.304222997131851691e-02,6.169087537701620910e-02,6.149544431383256737e-02,6.163578248539492571e-02,6.149034480651426743e-02,6.175887422823688605e-02
5.495408738576247742e+02,6.950997378005789595e-02,6.280460385154673641e-02,6.160140939697476142e-02,6.130593244198996594e-02,6.146047874437728098e-02,6.116396853174001225e-02,6.146666920907640358e-02
5.754399373371566071e+02,6.964275653141126232e-02,6.277860493644622786e-02,6.128350694292046541e-02,6.108908937845784759e-02,6.123906209508751808e-02,6.103268198677189171e-02,6.112970393434825206e-02
6.025595860743580943e+02,6.954970091430068280e-02,6.261515312736763705e-02,6.102765567251213635e-02,6.086014101169920365e-02,6.109754627195793791e-02,6.069318398898874284e-02,6.091153153043276508e-02
6.309573444801930009e+02,6.966191904400362289e-02,6.243306602344904366e-02,6.081888773731723707e-02,6.059815707963515929e-02,6.067822994531966302e-02,6.050612787628843053e-02,6.065148667134335342e-02
6.606934480075964302e+02,6.955728515801096190e-02,6.234826669483739536e-02,6.070610127509885184e-02,6.031483076419980049e-02,6.045253610956090318e-02,6.031494836681166455e-02,6.039009996832851029e-02
6.918309709189362593e+02,6.972739996870515322e-02,6.240429872743286088e-02,6.022976629200200299e-02,6.004450460119246241e-02,6.027034174683339185e-02,5.997313692006218250e-02,6.015921051118554297e-02
7.244359600749905894e+02,6.990211820211175708e-02,6.215864571858797233e-02,6.013297318711934014e-02,5.981533510860625319e-02,5.999124422916828070e-02,5.969191202935269364e-02,5.994420478945296921e-02
7.585775750291835493e+02,6.998399014233287752e-02,6.201492393911056666e-02,5.988245453974648524e-02,5.962514866748702680e-02,5.980299441128277688e-02,5.957102029544231181e-02,5.974430773505850362e-02
7.943282347242821970e+02,7.005010875228934175e-02,6.201208137657461539e-02,5.970776025333612846e-02,5.945953219341189311e-02,5.952427368772554572e-02,5.937323447565433232e-02,5.954350296947508170e-02
8.317637711026708303e+02,6.998467709134188752e-02,6.190580126439775011e-02,5.960916240845979402e-02,5.922470266070020001e-02,5.928884043911462204e-02,5.900579897378389199e-02,5.929436028066426001e-02
8.709635899560814778e+02,7.015114343519802953e-02,6.192605521909874677e-02,5.946962200214247346e-02,5.900983905014820646e-02,5.903911389604683813e-02,5.886138256139455960e-02,5.895458284017648931e-02
9.120108393559096385e+02,7.022590544275943147e-02,6.172093577022359084e-02,5.931179737309630329e-02,5.879566846861620372e-02,5.884313889338957382e-02,5.866710267431325676e-02,5.885198954678442368e-02
9.549925860214368640e+02,7.022738735251916886e-02,6.161068904550051628e-02,5.921830035226890998e-02,5.871946912429393955e-02,5.858718824657575819e-02,5.844020908936246872e-02,5.867169173304925128e-02
1.000000000000000000e+03,7.028869206199324371e-02,6.163923533733652732e-02,5.893701725651800949e-02,5.829453189978832384e-02,5.834073739814601978e-02,5.833373288975451237e-02,5.850687272043977177e-02
1.047128548050898416e+03,7.036801946896491244e-02,6.165827599520036506e-02,5.882383304201685426e-02,5.821708587420226094e-02,5.818881332052835281e-02,5.805597828238157759e-02,5.812081137304108552e-02
1.096478196143185187e+03,7.040159832801647088e-02,6.164269830946115386e-02,5.861475450760701700e-02,5.797817004414080461e-02,5.801889026049147219e-02,5.784095231573199020e-02,5.807282693909637111e-02
1.148153621496881669e+03,7.058947552879860088e-02,6.166733109155661530e-02,5.844602738682923987e-02,5.782855074038259491e-02,5.778105352002797096e-02,5.765824988989433353e-02,5.776861420426988164e-02
1.202264434617413144e+03,7.049632987030587938e-02,6.163617431298939325e-02,5.842237558574129436e-02,5.767902370298241821e-02,5.770178973547484408e-02,5.746578691208061723e-02,5.758116827163443224e-02
1.258925411794166166e+03,7.066614898054299210e-02,6.161076977668554500e-02,5.831482507158650824e-02,5.754913338373309623e-02,5.744336748995428760e-02,5.719051127692827141e-02,5.749330506416311382e-02
1.318256738556407527e+03,7.073673242204676914e-02,6.165680192095578799e-02,5.816817682194356381e-02,5.727955585616917311e-02,5.721432599611447900e-02,5.708939676874366653e-02,5.710996382230544566e-02
1.380384264602883832e+03,7.082571814650669151e-02,6.161151586209537984e-02,5.799817532892997257e-02,5.715130028651435601e-02,5.709413813109805863e-02,5.689996508465022806e-02,5.693647942526790934e-02
1.445439770745927945e+03,7.081190656515810866e-02,6.172424461746970487e-02,5.798930171834754815e-02,5.703847859894953937e-02,5.689343732137044918e-02,5.666351603025221451e-02,5.672361356332724508e-02
1.513561248436207279e+03,7.091168690807768404e-02,6.170875819175471871e-02,5.793296008491907734e-02,5.694132875779855940e-02,5.679056542135552804e-02,5.652675841233896492e-02,5.658215297484751188e-02
1.584893192461114040e+03,7.084681647946594607e-02,6.168644138028644974e-02,5.788068039550024052e-02,5.675504030189815197e-02,5.657011617952233812e-02,5.635445956573465615e-02,5.648738925109111214e-02
1.659586907437559603e+03,7.074459966741336592e-02,6.171488613980203458e-02,5.772248333860829916e-02,5.661501323424892457e-02,5.640846134191686984e-02,5.616644898332481123e-02,5.628048915168907401e-02
1.737800828749376251e+03,7.099100014917972268e-02,6.162905727969883452e-02,5.778461919430347149e-02,5.653052376590737838e-02,5.625933662571359906e-02,5.607154837976011802e-02,5.612350938002102357e-02
1.819700858609982561e+03,7.083330381592826963e-02,6.184593392709663434e-02,5.770328246981451525e-02,5.629917564420870713e-02,5.620831312412990360e-02,5.586945299618990834e-02,5.601805263375215366e-02
1.905460717963248271e+03,7.108703910684457949e-02,6.183249988053799578e-02,5.760937678829175512e-02,5.635264327918252519e-02,5.601736394373198202e-02,5.572347390220045577e-02,5.585459246043949361e-02
1.995262314968878854e+03,7.100794485134817591e-02,6.181034554403604109e-02,5.753262582217072429e-02,5.602450169475434172e-02,5.583117060437244039e-02,5.557140397387598518e-02,5.572819195058068692e-02
2.089296130854040712e+03,7.108063351429892707e-02,6.190329220823327649e-02,5.765996235380411311e-02,5.600030923111490311e-02,5.569947191440804968e-02,5.540482329067243639e-02,5.558481313187005335e-02
2.187761623949551904e+03,7.114480886211260735e-02,6.199121480395277523e-02,5.753071898017783625e-02,5.596569613055706049e-02,5.556783815825479950e-02,5.528060897577081328e-02,5.533500123023674111e-02
2.290867652767774871e+03,7.126331128893624578e-02,6.197028551411442460e-02,5.746372203476758644e-02,5.574394199459063726e-02,5.537298355466840211e-02,5.513351592619683550e-02,5.538175225127727613e-02
2.398832919019489964e+03,7.114603198841867870e-02,6.194012160938219824e-02,5.737241171821413910e-02,5.569796190642987282e-02,5.532854624920502395e-02,5.500412430475251635e-02,5.528528575413851898e-02
2.511886431509582053e+03,7.106295977388549234e-02,6.199714190037716732e-02,5.733700484079434778e-02,5.561873354416733972e-02,5.521563836935733383e-02,5.492045261755626462e-02,5.498225683594224616e-02
2.630267991895381329e+03,7.107028922937662363e-02,6.220315283981556892e-02,5.743327530039119000e-02,5.550158911217804164e-02,5.507649539477868506e-02,5.477495792338856612e-02,5.475238488809791582e-02
2.754228703338168998e+03,7.119634354215945149e-02,6.213067147451471067e-02,5.734630018183047712e-02,5.548783079949804603e-02,5.502377085964375164e-02,5.460810542946192836e-02,5.473356893086860075e-02
2.884031503126605912e+03,7.121642726680707525e-02,6.215999971005835983e-02,5.743526089780227190e-02,5.537898419296541364e-02,5.484620562105094882e-02,5.454205225334824575e-02,5.465180530570806078e-02
3.019951720402018964e+03,7.134916602855623236e-02,6.227120517226376883e-02,5.747844384714749510e-02,5.531923424907635167e-02,5.477994941977248206e-02,5.440827466958534503e-02,5.444144155893138048e-02
3.162277660168379498e+03,7.139167842476784598e-02,6.211551632675140627e-02,5.738537959769065416e-02,5.522992334215813537e-02,5.472923954855792028e-02,5.426996275685672805e-02,5.438304649886711861e-02
3.311311214825907882e+03,7.124240212610001566e-02,6.228946784602300279e-02,5.735782946631928086e-02,5.519579457569630254e-02,5.464386786847399979e-02,5.418598117098675365e-02,5.417222040130090926e-02
3.467368504525316894e+03,7.124296970831080211e-02,6.219359022815199034e-02,5.746849173001183919e-02,5.509685233371116458e-02,5.451332914327332302e-02,5.403520312629254280e-02,5.414517607732029225e-02
3.630780547701010164e+03,7.117322504199685707e-02,6.235666300680379331e-02,5.745573122978667874e-02,5.505987122320422228e-02,5.438742947111980391e-02,5.399442012153470027e-02,5.408595822410919296e-02
3.801893963205612636e+03,7.148608901778322200e-02,6.229897046523531767e-02,5.745998099975302420e-02,5.510058936041278832e-02,5.423322819885768170e-02,5.386491980488317816e-02,5.380113246199638710e-02
3.981071705534969169e+03,7.135562585084932741e-02,6.235023304262599098e-02,5.753511486836299094e-02,5.519020687831539124e-02,5.420663688314482365e-02,5.377354762048518894e-02,5.381998489821331749e-02
4.168693834703354696e+03,7.132642488722015783e-02,6.238457085384714607e-02,5.755320532655787413e-02,5.502325042167948571e-02,5.418413211485718223e-02,5.366332219224907024e-02,5.371171956886336418e-02
4.365158322401656733e+03,7.112117381801852378e-02,6.247685059760733212e-02,5.751229770565261662e-02,5.501456123829233380e-02,5.403843835690962799e-02,5.355497937422006027e-02,5.361043445857210238e-02
4.570881896148751366e+03,7.127099221790600403e-02,6.248984828887822751e-02,5.745255696750459218e-02,5.505548335686911987e-02,5.402280954012134845e-02,5.342458397406031623e-02,5.342340816068734399e-02
4.786300923226380291e+03,7.123047540261774613e-02,6.237204345654160514e-02,5.743943485359043893e-02,5.505020802532529373e-02,5.399517817913068035e-02,5.326882204219543504e-02,5.331244602540433780e-02
5.011872336272725079e+03,7.126163484276340498e-02,6.257142888834621441e-02,5.756691252119248980e-02,5.492231065711648819e-02,5.389840389034621093e-02,5.330063337165176496e-02,5.326212007495675915e-02
5.248074602497723390e+03,7.134449412026412640e-02,6.253893581926904532e-02,5.762157407063974585e-02,5.490866247292714580e-02,5.385852035051041237e-02,5.324078777313723254e-02,5.316991110266109516e-02
5.495408738576248652e+03,7.142839118920263353e-02,6.257059289641241084e-02,5.761964377804747184e-02,5.488916313707628558e-02,5.384137231741632085e-02,5.305640702145083404e-02,5.324273721416430266e-02
5.754399373371566071e+03,7.128167186965091162e-02,6.256868957146094479e-02,5.768706580905964831e-02,5.495999582046651871e-02,5.382773254225926840e-02,5.315436217536193692e-02,5.304875070893580458e-02
6.025595860743580488e+03,7.126317241662009916e-02,6.261214718688630498e-02,5.759781657970190066e-02,5.505152442850076711e-02,5.371486093313935367e-02,5.302025346539585016e-02,5.289810360294700670e-02
6.309573444801930236e+03,7.141341676627099844e-02,6.266987989429956274e-02,5.769181321293676695e-02,5.491330647561414036e-02,5.363828343138309779e-02,5.298106086725731106e-02,5.287212810107651956e-02
6.606934480075964530e+03,7.131268552844302611e-02,6.266925017463113867e-02,5.762624663308438949e-02,5.498077333731841293e-02,5.360836910417444978e-02,5.284158700208304443e-02,5.286479056737337923e-02
6.918309709189362366e+03,7.128533274917407681e-02,6.262267660346482190e-02,5.778211885598040498e-02,5.498087416431125113e-02,5.365900766967255514e-02,5.279669328283162488e-02,5.279429219265427409e-02
7.244359600749906349e+03,7.121997632957277613e-02,6.264983203876839379e-02,5.772573001036346296e-02,5.493060917062111276e-02,5.363711553435705770e-02,5.277170088135345327e-02,5.265635982182182567e-02
7.585775750291835720e+03,7.129951055809714833e-02,6.258822705441101364e-02,5.783073643967726052e-02,5.495404877546653660e-02,5.353350624689972442e-02,5.268405679480528403e-02,5.264614147058172683e-02
7.943282347242821743e+03,7.129902904209745040e-02,6.265055931398354205e-02,5.776275503862746824e-02,5.499139450616955666e-02,5.361211282064828887e-02,5.267757444147738027e-02,5.261821802141684185e-02
8.317637711026709439e+03,7.127850604572090465e-02,6.273290878532494785e-02,5.772144619466338528e-02,5.495472896237030974e-02,5.353263625064774711e-02,5.253898061894145960e-02,5.233437516842821130e-02
8.709635899560813414e+03,7.142598532940390432e-02,6.278180106164699126e-02,5.791908298898724994e-02,5.497046216297551968e-02,5.347757548612693673e-02,5.256034596087683086e-02,5.239568970362174644e-02
9.120108393559095930e+03,7.145270661751909613e-02,6.268846939659629414e-02,5.784413413344386551e-02,5.502581517023353436e-02,5.347954444585045070e-02,5.250723973162189917e-02,5.230719515597490737e-02
9.549925860214369095e+03,7.139038211473346107e-02,6.272791384887069221e-02,5.782380351665816764e-02,5.502060038939810688e-02,5.354751910211703186e-02,5.247666258086457203e-02,5.228439341233192400e-02
1.000000000000000000e+04,7.143486459226923435e-02,6.274665385959106445e-02,5.785615784800060557e-02,5.494448358338911015e-02,5.350787325996836374e-02,5.243106576078088860e-02,5.228118763120800233e-02
1.047128548050898462e+04,7.132061304945223890e-02,6.268320080090102053e-02,5.794417929223385361e-02,5.502350519013995966e-02,5.342415041761357924e-02,5.239015042327489768e-02,5.215322028019911405e-02
1.096478196143185050e+04,7.122811512432886127e-02,6.262711877071963640e-02,5.794497852346013750e-02,5.493749143346018243e-02,5.339536233506755186e-02,5.230657334076893594e-02,5.218402231315727446e-02
1.148153621496881715e+04,7.139109953233474526e-02,6.275246362244764342e-02,5.781046468349390621e-02,5.511956521355625138e-02,5.350766382455850179e-02,5.234877200038828837e-02,5.202061864123158630e-02
1.202264434617413099e+04,7.150078075808379008e-02,6.273293058845499925e-02,5.791681984040958353e-02,5.496966864910559497e-02,5.341969964887208211e-02,5.240459322540205050e-02,5.212177981608422800e-02
1.258925411794166212e+04,7.130550395771305394e-02,6.279063551553666633e-02,5.802192941399687137e-02,5.504303079554651729e-02,5.353338699322144484e-02,5.224671334943298967e-02,5.211703925851654540e-02
1.318256738556407436e+04,7.148069883424526538e-02,6.267414207424237826e-02,5.792471128927619006e-02,5.512590678294172764e-02,5.346993915820175830e-02,5.227586083273398632e-02,5.198833855450118308e-02
1.380384264602883741e+04,7.130894916001698225e-02,6.273583334539205303e-02,5.797045395782262495e-02,5.501809694212780183e-02,5.345077885437844040e-02,5.221623132544028073e-02,5.191974787068712877e-02
1.445439770745928035e+04,7.122187918292108288e-02,6.266791955003457593e-02,5.803608002206273736e-02,5.515587322059955361e-02,5.348655102757933488e-02,5.226699210362800718e-02,5.182881449398012846e-02
1.513561248436207097e+04,7.122923184606194669e-02,6.272100158822825622e-02,5.801258019109094277e-02,5.507236611812803273e-02,5.348462768073612011e-02,5.217234960689141193e-02,5.184433261704421425e-02
1.584893192461114086e+04,7.134520155997861601e-02,6.266767064652292718e-02,5.814714170484034522e-02,5.517820469703874076e-02,5.345140295544650866e-02,5.224636077013235236e-02,5.177352275261997566e-02
1.659586907437559785e+04,7.143754483781085407e-02,6.277357083482028310e-02,5.804580642322651474e-02,5.506253736778771168e-02,5.353611383073478280e-02,5.224459735474213523e-02,5.180663759776025362e-02
1.737800828749376160e+04,7.138678774908284452e-02,6.269874567924732522e-02,5.804737472207776444e-02,5.518572010543484202e-02,5.348704387997765125e-02,5.209752845326564435e-02,5.183245414301470427e-02
1.819700858609982606e+04,7.128266306293785937e-02,6.273934339069411892e-02,5.804262351246257390e-02,5.517731695217864551e-02,5.342938948456321668e-02,5.218815306963582590e-02,5.173779658937879139e-02
1.905460717963248317e+04,7.130896049144506976e-02,6.275066430902813408e-02,5.798541468046763958e-02,5.520165250644890748e-02,5.352266510323256538e-02,5.220140766670888777e-02,5.172071735406707366e-02
1.995262314968878854e+04,7.137021283214850520e-02,6.282117244985704896e-02,5.811326902554267426e-02,5.512945809285840076e-02,5.346789240497912959e-02,5.223653364621383410e-02,5.168457697450212079e-02
2.089296130854040894e+04,7.134289505464604109e-02,6.267605329108613677e-02,5.805803995455120770e-02,5.512210383626715143e-02,5.358997720070749621e-02,5.219010783398543574e-02,5.170483459326508102e-02
2.187761623949551722e+04,7.136829652770393384e-02,6.276798550717956060e-02,5.810855482596104238e-02,5.519853872884414314e-02,5.354945631402178996e-02,5.223504132708325920e-02,5.177496088400443397e-02
2.290867652767774780e+04,7.133543909386673432e-02,6.277581870212194104e-02,5.816959480134292065e-02,5.528608011014059936e-02,5.354134405354448595e-02,5.227328978205741244e-02,5.171045916066682735e-02
2.398832919019489782e+04,7.150127304400913375e-02,6.282090511699929547e-02,5.813068221100816529e-02,5.533491325691516222e-02,5.357000901991504360e-02,5.217248127410981096e-02,5.168562894111134592e-02
2.511886431509582326e+04,7.124975692634186175e-02,6.275653244150383725e-02,5.817650162279067172e-02,5.526327287083041689e-02,5.354626275112971123e-02,5.212503701968095038e-02,5.168019097061492956e-02
2.630267991895381419e+04,7.129339348878707683e-02,6.282190953100863506e-02,5.809643353467009580e-02,5.528199846431161579e-02,5.350886172099245108e-02,5.224809060228135377e-02,5.163648612945768990e-02
2.754228703338168998e+04,7.131592653126782311e-02,6.275070579019774442e-02,5.813436532891156500e-02,5.540975381744965567e-02,5.364621044530662464e-02,5.209017640905082291e-02,5.160427308024454623e-02
2.884031503126605821e+04,7.140140355688065488e-02,6.271946691107105343e-02,5.810635961659924714e-02,5.540128609801325821e-02,5.349102892348158583e-02,5.220311725482523063e-02,5.166078091480309775e-02
3.019951720402019055e+04,7.143187028245347181e-02,6.275661533254382751e-02,5.807184882066596804e-02,5.522903844716477162e-02,5.358052285105377455e-02,5.228306441504602942e-02,5.156015965406937629e-02
3.162277660168379225e+04,7.142156412383617037e-02,6.274278869132837722e-02,5.811762879710494212e-02,5.533982046067011107e-02,5.371490311136444679e-02,5.223104488658431022e-02,5.169148416006317387e-02
3.311311214825907518e+04,7.120090210064002056e-02,6.275841445084406889e-02,5.815902270252689549e-02,5.546877355933023390e-02,5.367782476013818749e-02,5.227040539542343600e-02,5.153217868522848299e-02
3.467368504525316530e+04,7.134823450347387019e-02,6.278001996365853432e-02,5.823711356790686744e-02,5.535131162825093765e-02,5.358581068824785215e-02,5.230417843530921207e-02,5.171596781198939397e-02
3.630780547701010073e+04,7.134787022124272626e-02,6.276107077324018235e-02,5.819499996965329242e-02,5.531486732721267729e-02,5.363946229652959141e-02,5.228746173565847893e-02,5.165529972682414428e-02
3.801893963205612818e+04,7.120572248493653444e-02,6.275507198451507618e-02,5.808430914746852414e-02,5.537816345370407539e-02,5.367913828078280103e-02,5.227329380617740107e-02,5.161638807926218625e-02
3.981071705534969078e+04,7.149301617784672991e-02,6.271702571123922987e-02,5.819126564877678820e-02,5.533024017418691071e-02,5.372783835094132460e-02,5.226268474757724686e-02,5.164632921775776098e-02
4.168693834703355242e+04,7.121238243190372574e-02,6.275200148354730112e-02,5.815540757432556551e-02,5.532654090403298086e-02,5.367334006216111647e-02,5.226380122168827053e-02,5.162153385053395993e-02
4.365158322401656187e+04,7.141374819803761320e-02,6.271379945521637911e-02,5.808454639544202019e-02,5.542424099130621035e-02,5.362814945406237793e-02,5.225123790957874464e-02,5.178461193566110538e-02
4.570881896148751548e+04,7.136465719096307669e-02,6.285624992132725353e-02,5.805668305907217552e-02,5.525087024476446618e-02,5.373415113927417636e-02,5.224300342177557593e-02,5.162572019993177941e-02
4.786300923226380110e+04,7.139055934045172858e-02,6.281363447818598400e-02,5.804982197134259808e-02,5.539619583387796198e-02,5.375286609318939701e-02,5.232818900431148584e-02,5.165159479612230903e-02
5.011872336272725079e+04,7.141566856030230614e-02,6.271053864311992854e-02,5.808679905821920869e-02,5.530945803435557973e-02,5.374837889154215204e-02,5.226468300289036084e-02,5.161966273135562555e-02
5.248074602497722663e+04,7.138997908435648632e-02,6.287136223795325440e-02,5.808228598217290983e-02,5.536190240479865743e-02,5.364843178453194972e-02,5.231058709272452811e-02,5.170846954496555181e-02
5.495408738576248288e+04,7.152389648174480030e-02,6.280177343347767560e-02,5.817780401066310891e-02,5.530659608393777987e-02,5.369158476099557958e-02,5.227371399187069612e-02,5.166905424474563246e-02
5.754399373371566617e+04,7.144963678970821241e-02,6.286720648819080215e-02,5.814274942126942264e-02,5.541679249816845038e-02,5.371046900542215258e-02,5.228941815233254659e-02,5.167295716916757431e-02
6.025595860743580852e+04,7.139875507139316346e-02,6.280913881585646619e-02,5.820356993423483893e-02,5.537937425111918999e-02,5.371361155588316033e-02,5.236090529853643788e-02,5.158672973151088442e-02
6.309573444801929872e+04,7.145002968216156158e-02,6.280208931022246421e-02,5.822395014565460991e-02,5.541739677453067642e-02,5.379455438787265897e-02,5.230494593653100405e-02,5.171186729554791417e-02
6.606934480075964530e+04,7.134020686023738456e-02,6.285412969212704482e-02,5.810792518471558088e-02,5.545218621734409464e-02,5.368824052622592213e-02,5.229420458310078679e-02,5.170653346386044902e-02
6.918309709189362184e+04,7.128997153010034615e-02,6.274994570192270193e-02,5.812215792798236524e-02,5.526136156895798679e-02,5.376684897464523161e-02,5.228809631561497084e-02,5.170300145998079494e-02
7.244359600749905803e+04,7.131692220393463788e-02,6.277871258660601417e-02,5.809960142353444434e-02,5.532780076717686707e-02,5.381282063176601876e-02,5.233850122181024633e-02,5.177557058441152604e-02
7.585775750291836448e+04,7.114968395294890557e-02,6.271370036671099213e-02,5.814818113833127022e-02,5.534025051572495635e-02,5.368467500233838063e-02,5.231450988432466420e-02,5.171926678978476521e-02
7.943282347242820833e+04,7.131563094148400672e-02,6.277208467400359482e-02,5.805328959820592327e-02,5.535110136621273352e-02,5.371868718502351842e-02,5.238728704121036611e-02,5.171538341976523318e-02
8.317637711026708712e+04,7.128976413754307961e-02,6.276367093917892270e-02,5.821337479562357919e-02,5.547437059661955439e-02,5.376529318229050086e-02,5.243356508811101990e-02,5.163255365406610453e-02
8.709635899560814141e+04,7.139123778202854931e-02,6.278296084793338894e-02,5.807528350319909882e-02,5.546119424584316365e-02,5.378549721121897442e-02,5.248625716352189191e-02,5.161608719910678461e-02
9.120108393559097021e+04,7.135268336767253139e-02,6.285017708459213204e-02,5.820098259751418229e-02,5.539040965444476383e-02,5.377342527799982425e-02,5.230551295302084819e-02,5.174080266618371476e-02
9.549925860214368731e+04,7.137905079569727140e-02,6.282266770671934841e-02,5.820295690232539509e-02,5.544167536671476548e-02,5.371560738892157405e-02,5.237101765378281149e-02,5.167965727339379756e-02
1.000000000000000000e+05,7.144955191102662917e-02,6.279672404141121989e-02,5.814821124088717652e-02,5.536465701335047118e-02,5.380300192121138109e-02,5.234457123224665887e-02,5.163639924462481295e-02
1.047128548050898535e+05,7.155373780520589422e-02,6.289449363873514387e-02,5.808795290475530365e-02,5.534042803879384714e-02,5.378134016780422577e-02,5.242077491755351565e-02,5.171358485722553355e-02
1.096478196143185050e+05,7.136666498886193311e-02,6.286304049679457273e-02,5.816923552089657556e-02,5.543737225566872789e-02,5.380372491388506206e-02,5.241920404303013897e-02,5.168003224058499712e-02
1.148153621496881678e+05,7.114745675069913955e-02,6.277182789413980613e-02,5.810264769033912646e-02,5.539960121668412174e-02,5.368331618158345142e-02,5.241018735291831654e-02,5.175818003714079130e-02
1.202264434617413062e+05,7.136058725116596613e-02,6.290168627361482356e-02,5.815496377848231035e-02,5.525015334479681933e-02,5.374812571733493527e-02,5.240499286975896370e-02,5.176887050410853425e-02
1.258925411794166139e+05,7.133977888630466113e-02,6.271157362816316694e-02,5.811744232701657881e-02,5.531149276295562606e-02,5.387381951363007238e-02,5.250547119698004139e-02,5.169915485623981233e-02
1.318256738556407508e+05,7.151733493475742609e-02,6.267220723799217519e-02,5.819273837045405712e-02,5.539797260600196060e-02,5.373770110589169702e-02,5.248948428406731426e-02,5.166404206013961581e-02
1.380384264602883777e+05,7.127347457750758675e-02,6.280921767067776385e-02,5.820836505864968036e-02,5.524955010846765296e-02,5.381430317639469829e-02,5.250974053544051057e-02,5.172609774267115240e-02
1.445439770745928108e+05,7.131890528085559067e-02,6.281457075909814558e-02,5.813722306013986707e-02,5.538779650655804854e-02,5.376652570933664749e-02,5.238384580436996479e-02,5.158734759235678036e-02
1.513561248436207243e+05,7.138819952548684789e-02,6.275918336290195465e-02,5.820012734934062321e-02,5.546304169450742144e-02,5.381961396483208454e-02,5.239590514191171805e-02,5.178545596741074286e-02
1.584893192461114086e+05,7.143795955730608549e-02,6.281047405291721730e-02,5.818755797056320705e-02,5.538830052220228978e-02,5.378068681767638609e-02,5.246393932513955527e-02,5.174969453980939743e-02
1.659586907437559566e+05,7.142596398563294535e-02,6.284136350961203044e-02,5.817234028701159798e-02,5.534765127674827478e-02,5.377972660586714804e-02,5.232722351796124938e-02,5.177240067562752235e-02
1.737800828749376233e+05,7.124274783027535751e-02,6.279056122201913392e-02,5.821280388944744671e-02,5.545073828225888235e-02,5.389894811779149392e-02,5.245682947496361354e-02,5.177401585990829003e-02
1.819700858609982533e+05,7.117521934486185919e-02,6.282111893569554406e-02,5.812528308866327792e-02,5.546904375327627035e-02,5.377003423121036463e-02,5.235344722526900224e-02,5.176557757901313617e-02
1.905460717963248317e+05,7.135595834061293774e-02,6.283369868874519315e-02,5.819748749606885180e-02,5.537366268633819172e-02,5.378892507881365831e-02,5.243320470390645804e-02,5.177875906157195646e-02
1.995262314968878927e+05,7.149636610493180500e-02,6.277193913208306553e-02,5.810000955864571409e-02,5.550712723803910564e-02,5.373604716974844653e-02,5.247572360573707351e-02,5.174872334394870627e-02
2.089296130854040966e+05,7.144892092848401099e-02,6.279214001061932116e-02,5.812241751129342687e-02,5.542623276261121612e-02,5.381847822713992785e-02,5.235801562956583083e-02,5.167039621276137140e-02
2.187761623949551722e+05,7.131900445212149831e-02,6.277283398977270834e-02,5.817185083989328404e-02,5.544391723695986374e-02,5.376796701926105787e-02,5.241291018583678352e-02,5.185294082899565005e-02
2.290867652767774707e+05,7.128053864294757458e-02,6.273895934790807427e-02,5.810584919551912281e-02,5.541939366317691351e-02,5.380816703791274636e-02,5.232895419837402945e-02,5.185361912348650931e-02
2.398832919019489782e+05,7.122846798679688396e-02,6.276595009618411714e-02,5.806663106004531644e-02,5.554630192475594475e-02,5.381551856439028420e-02,5.243379889012787787e-02,5.173457708544580008e-02
2.511886431509582035e+05,7.125992668208780412e-02,6.279367440962280167e-02,5.810490950153712753e-02,5.538383949462095945e-02,5.380178836984922386e-02,5.251878394704478925e-02,5.171912812090615624e-02
2.630267991895381710e+05,7.144742551335069025e-02,6.276516411948049323e-02,5.812666617904617417e-02,5.539734579274857573e-02,5.377409317161205293e-02,5.258137366758087322e-02,5.164540163401422357e-02
2.754228703338169144e+05,7.135040683005997031e-02,6.286559037544173223e-02,5.819298338713429358e-02,5.533657288566763699e-02,5.384670583524608922e-02,5.248572387308866882e-02,5.183631357280935742e-02
2.884031503126605530e+05,7.125249437739378244e-02,6.277365614523602866e-02,5.817410522231451081e-02,5.527639904397080306e-02,5.379862109770690293e-02,5.238226160760733191e-02,5.164713258145435526e-02
3.019951720402018982e+05,7.142359961273929414e-02,6.291971753626221520e-02,5.832311487159141244e-02,5.540084032413594706e-02,5.380944983686200556e-02,5.249027390844720337e-02,5.183943227328187409e-02
3.162277660168379080e+05,7.140523811684146294e-02,6.286579983343722200e-02,5.819000520989520142e-02,5.533255323950678900e-02,5.383127209397957358e-02,5.246475595864927288e-02,5.182205576451544976e-02
3.311311214825907955e+05,7.135968741206158428e-02,6.278198477058025140e-02,5.817800438279666780e-02,5.533137156370414311e-02,5.372997091207855347e-02,5.249062999001145174e-02,5.168114683888817146e-02
3.467368504525316530e+05,7.124449104337060579e-02,6.284269237896643323e-02,5.822315480057149023e-02,5.550108031216743204e-02,5.378953604512938524e-02,5.240304355837119982e-02,5.177449417396384757e-02
3.630780547701010364e+05,7.115161430893623962e-02,6.282529804140560281e-02,5.810007317893862988e-02,5.537431551711942401e-02,5.379840564682950022e-02,5.241394591024293309e-02,5.176852015384827976e-02
3.801893963205612381e+05,7.138376002413746035e-02,6.273632965942842199e-02,5.819642365254054650e-02,5.543205816563120947e-02,5.382427879910926111e-02,5.245508486851113011e-02,5.186644242144794470e-02
3.981071705534969224e+05,7.148924838421970296e-02,6.285129472268687068e-02,5.821015254264088473e-02,5.552067532639265446e-02,5.385354958239966378e-02,5.249510680756964282e-02,5.178467985612909830e-02
4.168693834703355096e+05,7.138126206442872712e-02,6.289496586294833491e-02,5.811498904325954062e-02,5.537378506142986989e-02,5.377691632378880926e-02,5.246631345042408051e-02,5.169830493729551252e-02
4.365158322401656187e+05,7.138157113629614581e-02,6.289593785335549636e-02,5.819922333155454208e-02,5.546744891443004116e-02,5.372987846322192784e-02,5.250089952615547007e-02,5.170125941041575635e-02
4.570881896148751839e+05,7.124613175003784160e-02,6.275191128335261270e-02,5.820924791247017449e-02,5.537594257483335891e-02,5.379653459397606280e-02,5.246005158581696498e-02,5.186411740785573654e-02
4.786300923226380255e+05,7.114371177316189399e-02,6.287095323655948753e-02,5.827669345784353139e-02,5.535777241814132665e-02,5.379791185604136661e-02,5.253760659979368752e-02,5.188107251875652415e-02
5.011872336272724788e+05,7.149725519386286587e-02,6.276966058043950691e-02,5.819196175168623447e-02,5.542825045792584143e-02,5.386550618357148490e-02,5.241860321385754390e-02,5.183899548607402707e-02
5.248074602497722954e+05,7.138685099709973780e-02,6.287000535421145841e-02,5.826274553747191193e-02,5.543141516028901594e-02,5.377456932621303698e-02,5.250827774118155961e-02,5.174421585054288925e-02
5.495408738576248288e+05,7.134435048132019286e-02,6.280522019160307556e-02,5.811875426730912786e-02,5.534324477942952764e-02,5.373848435817109997e-02,5.241719950851443655e-02,5.178135088093353128e-02
5.754399373371566180e+05,7.142732710861951495e-02,6.281505466807525695e-02,5.815717119941198748e-02,5.540981636734246957e-02,5.375412934752599181e-02,5.239076796349004250e-02,5.182047933248264127e-02
6.025595860743580852e+05,7.131088363393332796e-02,6.283882736048990170e-02,5.813883627617597027e-02,5.550538449345671088e-02,5.377703430181730859e-02,5.246059760776624475e-02,5.188769427996008099e-02
6.309573444801929872e+05,7.131634633834324499e-02,6.280269652975842276e-02,5.820855202598593237e-02,5.537014121174487630e-02,5.380317368198715700e-02,5.244094834787829673e-02,5.186261496023408801e-02
6.606934480075964238e+05,7.136845385103415818e-02,6.280468772077926753e-02,5.809165466982697812e-02,5.541991957730166285e-02,5.387323145220943021e-02,5.240479835843300099e-02,5.171272548087311322e-02
6.918309709189363057e+05,7.140233603675552598e-02,6.284253013800539245e-02,5.818974555853404645e-02,5.540458344951374597e-02,5.381094367413399165e-02,5.246763370253698655e-02,5.172547823719457483e-02
7.244359600749906385e+05,7.136208962797080391e-02,6.285526248582755382e-02,5.816077771127020624e-02,5.543069295838748411e-02,5.375378035591219655e-02,5.241396698235688267e-02,5.183414312413573560e-02
7.585775750291835284e+05,7.125424912322052273e-02,6.279232141957527547e-02,5.809463232157677931e-02,5.544397353377921583e-02,5.373134580665042681e-02,5.246204766783844203e-02,5.191219119471416482e-02
7.943282347242821706e+05,7.138934071137389981e-02,6.280920527692553101e-02,5.819337412463601589e-02,5.551960125090663056e-02,5.383815317547985951e-02,5.239257522106387926e-02,5.180221911828770953e-02
8.317637711026708130e+05,7.151930534937843420e-02,6.285650337206311056e-02,5.816430062146379226e-02,5.544842942538313196e-02,5.370647604224312865e-02,5.239868390432954326e-02,5.186780553885116801e-02
8.709635899560814723e+05,7.140566879989694582e-02,6.281704347550032264e-02,5.813027916888471869e-02,5.533060471104790656e-02,5.385345526832418378e-02,5.246331618707229111e-02,5.166894900295076337e-02
9.120108393559096148e+05,7.128337373829740642e-02,6.277213766048844734e-02,5.819875003040524825e-02,5.548167214796145136e-02,5.378517060059644084e-02,5.242932832553291039e-02,5.171581170514127912e-02
9.549925860214368440e+05,7.135182612221127596e-02,6.270732468003328841e-02,5.819777492145599557e-02,5.536342125443669687e-02,5.373779993626115470e-02,5.242570786708434377e-02,5.176976372615629124e-02
1.000000000000000000e+06,7.122276155594418900e-02,6.273640688870753268e-02,5.811769365899756984e-02,5.550603070733693689e-02,5.380107467852158348e-02,5.257379846472103047e-02,5.175622313483573683e-02
1.047128548050898477e+06,7.130367559120377730e-02,6.269037657263636099e-02,5.809884154621240693e-02,5.545593825014676764e-02,5.379357798552025088e-02,5.237377641088988151e-02,5.180663366928319608e-02
1.096478196143182926e+06,7.140277134786250646e-02,6.277779842051961490e-02,5.814307354282717555e-02,5.542555296123179154e-02,5.389389771138854840e-02,5.245062221502665850e-02,5.184472265195697732e-02
1.148153621496884152e+06,7.142650559948185429e-02,6.263600692845505691e-02,5.812020053545230436e-02,5.547374238595921547e-02,5.380464612949787534e-02,5.252109523366938620e-02,5.177941888960131689e-02
1.202264434617413208e+06,7.149491597032760215e-02,6.270094458556627059e-02,5.810961102283350443e-02,5.549599322940093615e-02,5.380635296922850475e-02,5.246029571370523087e-02,5.174462767130226515e-02
1.258925411794166081e+06,7.133929566423564961e-02,6.288310969356597502e-02,5.811401998775216071e-02,5.534658049128279855e-02,5.368103726995384489e-02,5.238615734916176464e-02,5.170799123494336513e-02
1.318256738556404831e+06,7.150400975164658557e-02,6.277387937629078096e-02,5.821231533782586509e-02,5.535979430780607613e-02,5.385931885034619948e-02,5.247134195749385277e-02,5.185409360420161623e-02
1.380384264602886746e+06,7.140445546313080316e-02,6.286941357153380538e-02,5.819126127136774879e-02,5.543908062172921147e-02,5.375140080440838491e-02,5.231069587471206400e-02,5.185151488165735956e-02
1.445439770745927934e+06,7.147749910063436185e-02,6.282513313232918062e-02,5.817219266834676439e-02,5.538980346915590297e-02,5.381355779866976025e-02,5.244124765875261829e-02,5.182454029970504777e-02
1.513561248436207185e+06,7.130283914437748893e-02,6.270753788265706619e-02,5.805878626301362588e-02,5.535507642489992386e-02,5.384414935969378951e-02,5.244200082215475650e-02,5.180168963986812869e-02
1.584893192461110884e+06,7.122308480406877584e-02,6.283561157104124162e-02,5.815767140523353529e-02,5.545716182015598267e-02,5.385478038119082683e-02,5.244808560985805834e-02,5.180937981909616158e-02
1.659586907437563175e+06,7.145901917047209340e-02,6.277566254323575790e-02,5.809474177814986234e-02,5.535904473085832139e-02,5.381573372749058615e-02,5.254726115547687926e-02,5.170772732979023179e-02
1.737800828749376349e+06,7.141252823348862022e-02,6.287249396189463491e-02,5.806026423602375641e-02,5.534106096092593352e-02,5.380028348481433881e-02,5.245935316651368502e-02,5.187921695215166190e-02
1.819700858609982533e+06,7.137364162849506311e-02,6.279772287834095579e-02,5.813104452801750449e-02,5.548654263748440535e-02,5.385363168562828234e-02,5.246502532491850723e-02,5.166435266167301865e-02
1.905460717963244300e+06,7.134041404873901759e-02,6.283109711452869450e-02,5.818655443262441690e-02,5.546688234369223647e-02,5.382258762340534630e-02,5.251481869184007611e-02,5.172638445130701285e-02
1.995262314968882827e+06,7.137792699994224832e-02,6.278642839414649846e-02,5.814493109674000182e-02,5.549435255340363221e-02,5.372763946219015485e-02,5.248267143848425048e-02,5.175918953535517397e-02
2.089296130854040850e+06,7.137296926903180516e-02,6.277811890175932774e-02,5.821303717881148865e-02,5.536496488579728537e-02,5.372182480952137490e-02,5.250447056782776151e-02,5.173423318620656852e-02
2.187761623949551955e+06,7.123107532414890697e-02,6.267268092476613317e-02,5.811717926939891782e-02,5.542283029694580060e-02,5.381838106782031034e-02,5.243568490338618160e-02,5.192946832656095829e-02
2.290867652767769992e+06,7.129554907178800582e-02,6.286045317595427562e-02,5.821688894150054555e-02,5.541139381660125512e-02,5.383435889324660051e-02,5.244788073044261839e-02,5.185696400753971730e-02
2.398832919019494671e+06,7.137532890261114038e-02,6.275190282601249281e-02,5.813617899353665242e-02,5.542082774905743303e-02,5.379577617594119565e-02,5.248098817215370027e-02,5.172726015615507211e-02
2.511886431509582326e+06,7.121472865491554338e-02,6.282613736499363666e-02,5.815076145531366397e-02,5.533626030715529248e-02,5.384023066053043177e-02,5.240586586389622825e-02,5.176398254953371719e-02
2.630267991895381361e+06,7.133945186357880386e-02,6.276786556041485943e-02,5.812346310746162314e-02,5.540524466439035456e-02,5.383339055203797963e-02,5.256018502513436219e-02,5.183746324657854954e-02
2.754228703338163439e+06,7.142460864586756830e-02,6.290679643817079225e-02,5.811943296076359233e-02,5.540371467140101092e-02,5.384349989377564677e-02,5.253214595930608827e-02,5.173780986224265493e-02
2.884031503126611467e+06,7.124988430919515503e-02,6.287362772161766977e-02,5.811806897795362969e-02,5.535933603492232402e-02,5.378577528229527144e-02,5.248224088444678609e-02,5.182611399935534852e-02
3.019951720402019098e+06,7.121025854348028705e-02,6.272535514875879348e-02,5.816692368010805553e-02,5.540416853159103872e-02,5.379845365605825935e-02,5.246768759727907933e-02,5.177094990138581682e-02
3.162277660168379545e+06,7.139200171021302388e-02,6.283146904544686939e-02,5.804192069668864806e-02,5.545416318149470891e-02,5.377119445920970631e-02,5.243341640180382984e-02,5.185238111812009304e-02
3.311311214825907722e+06,7.135867328137592003e-02,6.269260501879925229e-02,5.819893934340904934e-02,5.544416540777422769e-02,5.377436281149719499e-02,5.249861393925950998e-02,5.182349550593900317e-02
3.467368504525309429e+06,7.142940355532215180e-02,6.278824684864035832e-02,5.823201922686877668e-02,5.546729385477938007e-02,5.384776847980266012e-02,5.242866931902163269e-02,5.176494438462957148e-02
3.630780547701017465e+06,7.151704730457472681e-02,6.280185129001676636e-02,5.808195492807995131e-02,5.543402597939210696e-02,5.379000334700249908e-02,5.248951664310218257e-02,5.173724645524573756e-02
3.801893963205612730e+06,7.147985951944203775e-02,6.275158397673408217e-02,5.812190993569787967e-02,5.541482155536254367e-02,5.385849904273708189e-02,5.244423970492738396e-02,5.185922549479363847e-02
3.981071705534969456e+06,7.138727328246131931e-02,6.274161159534298593e-02,5.819218649503975216e-02,5.534923391199663562e-02,5.383974360455402036e-02,5.253607865818118311e-02,5.174166817790370326e-02
4.168693834703346714e+06,7.131588698195891196e-02,6.284544555249349518e-02,5.821128122882424788e-02,5.539937800061597861e-02,5.372290703549824353e-02,5.242467380328777460e-02,5.177595127540220860e-02
4.365158322401665151e+06,7.127180659752620218e-02,6.277628329604451052e-02,5.812825823581319051e-02,5.540737841864219748e-02,5.380934245612797873e-02,5.249002205807502819e-02,5.187869578636857687e-02
4.570881896148751490e+06,7.137261925435067766e-02,6.275491929742173236e-02,5.808487606962785266e-02,5.549504437732628859e-02,5.378213373277897225e-02,5.249838871065812956e-02,5.179154258582131104e-02
4.786300923226380721e+06,7.122389378764690249e-02,6.284327086129529172e-02,5.814737905678715735e-02,5.549857642590685924e-02,5.378777412905275113e-02,5.250910484600728595e-02,5.182611444868586575e-02
5.011872336272714660e+06,7.137305018754358521e-02,6.279954376134795624e-02,5.815167578900474338e-02,5.542551023407778915e-02,5.379267001136082971e-02,5.251480083577915459e-02,5.178279056890152526e-02
5.248074602497734129e+06,7.123761223380103980e-02,6.274913328657799605e-02,5.828265325439450223e-02,5.544552488037732957e-02,5.368407625258773963e-02,5.239365584313979834e-02,5.178721839728340354e-02
5.495408738576248288e+06,7.137052813963735975e-02,6.284216706202579161e-02,5.819870851185581645e-02,5.545181086284968475e-02,5.386221447462289508e-02,5.246952597759407116e-02,5.180334220592829747e-02
5.754399373371566646e+06,7.129287165423472961e-02,6.278654326601486313e-02,5.826175525506075564e-02,5.537959813770981787e-02,5.378730753164279177e-02,5.237576555080604435e-02,5.175298103949230871e-02
6.025595860743568279e+06,7.141752743243913459e-02,6.277817764575205350e-02,5.816642010872744017e-02,5.534586239683087633e-02,5.379689975950893016e-02,5.251356415382959358e-02,5.177131334806208546e-02
6.309573444801942445e+06,7.144135015565025726e-02,6.286538954031750670e-02,5.813677557321428324e-02,5.540935881502295074e-02,5.374519500515573256e-02,5.246328621768183570e-02,5.181714820353689605e-02
6.606934480075964704e+06,7.139625969257315519e-02,6.289216849284061384e-02,5.817799419962592367e-02,5.545764191645476821e-02,5.382081504653379173e-02,5.241105472108818775e-02,5.189513153849727861e-02
6.918309709189362824e+06,7.130391461082404014e-02,6.285684843429806268e-02,5.813828841502691192e-02,5.543288153640221066e-02,5.381388215573112282e-02,5.252999554974720209e-02,5.173909130358066849e-02
7.244359600749891251e+06,7.142631703803836718e-02,6.284758063684960094e-02,5.816264531304543572e-02,5.533291174637222642e-02,5.379072375522968297e-02,5.246812699400395935e-02,5.187435177159666760e-02
7.585775750291851349e+06,7.144403225136257418e-02,6.285622317622659161e-02,5.823422220068369404e-02,5.538236126946623900e-02,5.373709152985130244e-02,5.249542254654823020e-02,5.175769434446863410e-02
7.943282347242821939e+06,7.129268814774987473e-02,6.283399822609916918e-02,5.822199912709261072e-02,5.545865912131717895e-02,5.394000661120784690e-02,5.244099754899604615e-02,5.180025083008779618e-02
8.317637711026708595e+06,7.139167683832310651e-02,6.277660822760768033e-02,5.813056761238968168e-02,5.526343127688002760e-02,5.379532564664828848e-02,5.242037731099613573e-02,5.181994633964795427e-02
8.709635899560796097e+06,7.125914284780097974e-02,6.285893916103429957e-02,5.805644261906226650e-02,5.547896376141928793e-02,5.377751185175061455e-02,5.247957482398264706e-02,5.177467281838330632e-02
9.120108393559115008e+06,7.123862366521002687e-02,6.286536264893846648e-02,5.799170188410528864e-02,5.548631172566635683e-02,5.382636346400030553e-02,5.241919317187911098e-02,5.180340708523413495e-02
9.549925860214369372e+06,7.133768520002868596e-02,6.289549999070841169e-02,5.811762857604743648e-02,5.548528563713164136e-02,5.378386986246317530e-02,5.244063127134254015e-02,5.182798663540952311e-02
1.000000000000000000e+07,7.141930446666999721e-02,6.288523440651652696e-02,5.824806990303862952e-02,5.549099721169179628e-02,5.391282584027402847e-02,5.251069825166976984e-02,5.182161890843158675e-02
1.047128548050898500e+07,7.126887301683136611e-02,6.288111239915124273e-02,5.814902993045488466e-02,5.548883000877686406e-02,5.374284892637878203e-02,5.242591542463653775e-02,5.182795850169811397e-02
1.096478196143182926e+07,7.133888043065578222e-02,6.278771666298832432e-02,5.814964564723538315e-02,5.537579912182657299e-02,5.382606287883617835e-02,5.238068411108573463e-02,5.176588796378764346e-02
1.148153621496884152e+07,7.135883994834411881e-02,6.275547716660490050e-02,5.813948571795363868e-02,5.542213778910410477e-02,5.376790268088207231e-02,5.249595963634109963e-02,5.177624916990535009e-02
1.202264434617413022e+07,7.148014312888134603e-02,6.272037097056452903e-02,5.818004642014776295e-02,5.545122001188730609e-02,5.380254412601068181e-02,5.237885657879347290e-02,5.183376678010910565e-02
1.258925411794166267e+07,7.134456563181762467e-02,6.268259393307483440e-02,5.809326514723219675e-02,5.546562379328045383e-02,5.377527549228519610e-02,5.242328255285684524e-02,5.179278958064749416e-02
1.318256738556404784e+07,7.136903478933138978e-02,6.276811571187505823e-02,5.815995246402649865e-02,5.544929551429673281e-02,5.377048622279288065e-02,5.247649259728898868e-02,5.177298380197132427e-02
1.380384264602886699e+07,7.145133738297640424e-02,6.283593127372701093e-02,5.817699915965835605e-02,5.531729814663867428e-02,5.378314958337305357e-02,5.253127264429503784e-02,5.180302855765345216e-02
1.445439770745928027e+07,7.129111305955389277e-02,6.278878213194466484e-02,5.816266843156080862e-02,5.541372055683457809e-02,5.377321726229531557e-02,5.244487324161492547e-02,5.170945423861524060e-02
1.513561248436207138e+07,7.124742930105322503e-02,6.270738054242670778e-02,5.811620302776349806e-02,5.555719188957343457e-02,5.378009921151005734e-02,5.246251412451338747e-02,5.185823214410004850e-02
1.584893192461110838e+07,7.132570283454810200e-02,6.275259989263298754e-02,5.827019015789935974e-02,5.528545321585207062e-02,5.378929237637773697e-02,5.243303805405083451e-02,5.194100161611196059e-02
1.659586907437563129e+07,7.126007136068816805e-02,6.270763533802323209e-02,5.814205789049994855e-02,5.538647477854524021e-02,5.379385426316049545e-02,5.251991705297957141e-02,5.178999582007500629e-02
1.737800828749376163e+07,7.122443325745668463e-02,6.269950723737036102e-02,5.810053145437137079e-02,5.548396128933224397e-02,5.378590897766828000e-02,5.254164809798306940e-02,5.185607312378810729e-02
1.819700858609982580e+07,7.144194715751073232e-02,6.280958228753145967e-02,5.820352021773739920e-02,5.544720060489708585e-02,5.377728158379432161e-02,5.235404471226447198e-02,5.184910485098626759e-02
1.905460717963244393e+07,7.148119127500539294e-02,6.279260606695105662e-02,5.809947097968574253e-02,5.552674267746298548e-02,5.378118434389844021e-02,5.247118728832422807e-02,5.176201078643754422e-02
1.995262314968882874e+07,7.134519643927667021e-02,6.284083105654733603e-02,5.813037246009537112e-02,5.555234632660720206e-02,5.379785049824752086e-02,5.246764722047260465e-02,5.174134634615804029e-02
2.089296130854040757e+07,7.140317905735452109e-02,6.285260055284684622e-02,5.808785858269490537e-02,5.533888861078506416e-02,5.386859665997269231e-02,5.243706620877199714e-02,5.175696713426428119e-02
2.187761623949551955e+07,7.123405246169736693e-02,6.292758950544251328e-02,5.829984401291504054e-02,5.543974356883071830e-02,5.372465860703773410e-02,5.252726781926021771e-02,5.176726971918203107e-02
2.290867652767769992e+07,7.134183331612163614e-02,6.273576216891763035e-02,5.808737973608148891e-02,5.534946031231918750e-02,5.381409621444077640e-02,5.248421170622747517e-02,5.175485590655148904e-02
2.398832919019494951e+07,7.132354746121760680e-02,6.286682964628291514e-02,5.815537559843818316e-02,5.549294762613767029e-02,5.377464602562081336e-02,5.250877147923978944e-02,5.171254945398958552e-02
2.511886431509582326e+07,7.131503552231216458e-02,6.273805266357887489e-02,5.814862255162025345e-02,5.532803520329460795e-02,5.385490889437140327e-02,5.252361127855489226e-02,5.175347588772655216e-02
2.630267991895381361e+07,7.134495498614311371e-02,6.278117651308208480e-02,5.818123248557101335e-02,5.540631957575405109e-02,5.378602517942383116e-02,5.239432397200998598e-02,5.190640112607345508e-02
2.754228703338163346e+07,7.136617834983854936e-02,6.273833791977437291e-02,5.809091780776909353e-02,5.541457709996214925e-02,5.379213884508022431e-02,5.248339533160097797e-02,5.180097888973900916e-02
2.884031503126611561e+07,7.132482142116432222e-02,6.280982717228936196e-02,5.810093742813583761e-02,5.542868296392803457e-02,5.377260555326579539e-02,5.243639518155183282e-02,5.189652076624232113e-02
3.019951720402019098e+07,7.122619402864538429e-02,6.279593658730592276e-02,5.817435869756453631e-02,5.548008662810167274e-02,5.382682478336602017e-02,5.241551681602603374e-02,5.177126910163210721e-02
3.162277660168379173e+07,7.148861334941705725e-02,6.271636273120352600e-02,5.821959299934522519e-02,5.544181300035688764e-02,5.377220988880469787e-02,5.253905457271328128e-02,5.165999264005227687e-02
3.311311214825907722e+07,7.146874255228224948e-02,6.285915108329674650e-02,5.811691495933295204e-02,5.534124843987606873e-02,5.388983437857859660e-02,5.244153574614348473e-02,5.176997391247994268e-02
3.467368504525309801e+07,7.114740334848215775e-02,6.278543049246197716e-02,5.823914316824772841e-02,5.541367328817382865e-02,5.374986176065446597e-02,5.240904945121996339e-02,5.183833165882134608e-02
3.630780547701017559e+07,7.134735978658278410e-02,6.274292330658685912e-02,5.816218727361811142e-02,5.542822688859026792e-02,5.381069929582911471e-02,5.243628235087043066e-02,5.185261532690745717e-02
3.801893963205612451e+07,7.140338170465039547e-02,6.276908089189976725e-02,5.808994397398341281e-02,5.536645183417752969e-02,5.386421581544513504e-02,5.245690540628967363e-02,5.177272437723008658e-02
3.981071705534969270e+07,7.141807456285989564e-02,6.277954659697276840e-02,5.814005899774575548e-02,5.544071583559533056e-02,5.388063820220687777e-02,5.241051413430150574e-02,5.171777478957711310e-02
4.168693834703346342e+07,7.131687824555119071e-02,6.277562527526721337e-02,5.807347535655166954e-02,5.539259085948437106e-02,5.382168038408101374e-02,5.240024536603064831e-02,5.184080208831637337e-02
4.365158322401665151e+07,7.133272540718477162e-02,6.285995329579255331e-02,5.815894656226124060e-02,5.541028997124978345e-02,5.373853218805799137e-02,5.244945485892798381e-02,5.174419636270270045e-02
4.570881896148751676e+07,7.129834333271989344e-02,6.277707590414989547e-02,5.813258490536150902e-02,5.535463052064406447e-02,5.376779766495980856e-02,5.251276140363035638e-02,5.175686549466339270e-02
4.786300923226380348e+07,7.133660163039050317e-02,6.290869625467399029e-02,5.818793603011051391e-02,5.541009580566461784e-02,5.373891387938893593e-02,5.252403765897157434e-02,5.171636913822984932e-02
5.011872336272714287e+07,7.130519121494517665e-02,6.288600615037084895e-02,5.811446842512311278e-02,5.540466321625940604e-02,5.375003908949737425e-02,5.250316586968779148e-02,5.175704198035492587e-02
5.248074602497733384e+07,7.138321261372808368e-02,6.283187635746752264e-02,5.807370882760213432e-02,5.547137023295576480e-02,5.380579623972918391e-02,5.252923710332443180e-02,5.176288906204868506e-02
5.495408738576248288e+07,7.142032689311748894e-02,6.279251944963165633e-02,5.813487081228879000e-02,5.543719672753132793e-02,5.371367313900501927e-02,5.241276237908686769e-02,5.181800155421915910e-02
5.754399373371566832e+07,7.120768241260451437e-02,6.299949797683665476e-02,5.816479238115391387e-02,5.524028940469832144e-02,5.375744374632268618e-02,5.240279639134819145e-02,5.178595018896086505e-02
6.025595860743568838e+07,7.131258647715996157e-02,6.285899121323233751e-02,5.802379289323666978e-02,5.545164976925649053e-02,5.375399787606792434e-02,5.238480335579465130e-02,5.169777471893843845e-02
6.309573444801943004e+07,7.129603427141674443e-02,6.287508375906768199e-02,5.807642239100960918e-02,5.546861045764497899e-02,5.380372314149232255e-02,5.254373149529992931e-02,5.169823313903165046e-02
6.606934480075964332e+07,7.132809340223933425e-02,6.283533870598724536e-02,5.814457780137087528e-02,5.534173819192481081e-02,5.379206542248600453e-02,5.252508412701336477e-02,5.169402122390955034e-02
6.918309709189362824e+07,7.128720689794224019e-02,6.288750622292528514e-02,5.817816499747372611e-02,5.530312136272540896e-02,5.387427633132715887e-02,5.236422852393507466e-02,5.186585949749718261e-02
7.244359600749890506e+07,7.156357193269449746e-02,6.275388676713586356e-02,5.821496583546023618e-02,5.549487428502255376e-02,5.388823158477187847e-02,5.243180954594682530e-02,5.183857460941926343e-02
7.585775750291851163e+07,7.146617515161750311e-02,6.278385345585542343e-02,5.821560262956725074e-02,5.548616848087239983e-02,5.381068067837632002e-02,5.243739258886854354e-02,5.181946915363577766e-02
7.943282347242821753e+07,7.123623680236045030e-02,6.278037243373174592e-02,5.809932020737534203e-02,5.537873389283871212e-02,5.380797156716934232e-02,5.250188583200748188e-02,5.170277360956204021e-02
8.317637711026708782e+07,7.135723230488200119e-02,6.280458755795080561e-02,5.813141147868242792e-02,5.532913053246514556e-02,5.377500992941694480e-02,5.246735252612107214e-02,5.179417345151408197e-02
8.709635899560795724e+07,7.138077558321187510e-02,6.284326932122950848e-02,5.818586369997291730e-02,5.543381260111353986e-02,5.375609087378493967e-02,5.246500348729436769e-02,5.161620818963095353e-02
9.120108393559114635e+07,7.148359835717790767e-02,6.286344685635786300e-02,5.812079221093954806e-02,5.529069281013862525e-02,5.383793119554160234e-02,5.237933637681865123e-02,5.168660606706909633e-02
9.549925860214368999e+07,7.128163665801096061e-02,6.284973518377427737e-02,5.827810982063848927e-02,5.543128855495005336e-02,5.377795874547853378e-02,5.249957080774390883e-02,5.168621866157968592e-02
1.000000000000000000e+08,7.153970705019156717e-02,6.280504109143650315e-02,5.819143804558173094e-02,5.552982751513042825e-02,5.385176108037024317e-02,5.245551667300004522e-02,5.183174804531401336e-02


==> anc/fig18a_L_heisenbergtime.csv <==
1.200000000000000000e+01,8.876693321877812650e+02
1.600000000000000000e+01,2.102135293947332684e+03
2.000000000000000000e+01,4.101711423350726363e+03
2.400000000000000000e+01,7.084277782764484073e+03
2.800000000000000000e+01,1.124827552358112553e+04
3.200000000000000000e+01,1.677755161769122060e+04
3.600000000000000000e+01,2.388692685158572203e+04


==> anc/fig18a_imb_inf.csv <==
2.087763031383211751e-05


==> anc/fig18a_t-unscaled_imb-scaled.csv <==
1.047128548050899575e-02,2.430613274424296719e+02,5.065167194046835561e+02,9.415863491913303278e+02,1.561141168763164387e+03,2.346873634743637012e+03,3.216147768587684368e+03,4.708970229322021623e+03
1.096478196143185063e-02,2.430304764626328904e+02,5.064524289067115888e+02,9.414668366912412694e+02,1.560943018210366972e+03,2.346575753757303119e+03,3.215739553712428460e+03,4.708372535376911401e+03
1.148153621496882971e-02,2.429966538289336881e+02,5.063819457670119846e+02,9.413358124056884435e+02,1.560725781233394855e+03,2.346249180030613388e+03,3.215292018448488307e+03,4.707717269882118671e+03
1.202264434617413176e-02,2.429595738101860434e+02,5.063046745495710752e+02,9.411921694503636218e+02,1.560487622629880661e+03,2.345891154692920736e+03,3.214801382058190484e+03,4.706998897210275572e+03
1.258925411794167490e-02,2.429189233040980298e+02,5.062199627796203458e+02,9.410346949086919039e+02,1.560226531397216149e+03,2.345498654592135154e+03,3.214263501635343800e+03,4.706211351458739955e+03
1.318256738556407466e-02,2.428743592360078765e+02,5.061270955229523452e+02,9.408620597550158209e+02,1.559940304025348951e+03,2.345068367178710560e+03,3.213673837686726984e+03,4.705347986055041474e+03
1.380384264602885214e-02,2.428255057146664910e+02,5.060252894588724644e+02,9.406728078364355952e+02,1.559626526228837292e+03,2.344596663043377248e+03,3.213027416498376624e+03,4.704401518654662141e+03
1.445439770745927249e-02,2.427719509231842494e+02,5.059136864012605201e+02,9.404653438287191420e+02,1.559282552977921341e+03,2.344079565897774955e+03,3.212318788997658885e+03,4.703363970908128977e+03
1.513561248436207964e-02,2.427132437215111054e+02,5.057913462184978926e+02,9.402379200746928518e+02,1.558905486676818100e+03,2.343512719769807973e+03,3.211541985798583028e+03,4.702226602639579141e+03
1.584893192461113431e-02,2.426488899349280359e+02,5.056572390990869508e+02,9.399886222063045125e+02,1.558492153325318441e+03,2.342891353167308353e+03,3.210690468092594529e+03,4.700979839942444414e+03
1.659586907437560557e-02,2.425783483010425527e+02,5.055102371056291872e+02,9.397153534437342159e+02,1.558039076487001694e+03,2.342210239944374280e+03,3.209757074020889831e+03,4.699613196659195637e+03
1.737800828749375484e-02,2.425010260456528215e+02,5.053491049554156689e+02,9.394158174567888864e+02,1.557542448873735111e+03,2.341463656584297041e+03,3.208733960136231872e+03,4.698115188671274154e+03
1.819700858609983596e-02,2.424162740556753306e+02,5.051724899613552680e+02,9.390874996653577682e+02,1.556998101342206610e+03,2.340645335591971161e+03,3.207612537533434079e+03,4.696473240382928452e+03
1.905460717963247327e-02,2.423233816150640791e+02,5.049789110622201633e+02,9.387276468469128758e+02,1.556401469083552911e+03,2.339748414666728877e+03,3.206383402197648593e+03,4.694673582738824734e+03
1.995262314968879874e-02,2.422215706672851354e+02,5.047667468663115642e+02,9.383332449099304995e+02,1.555747554772192416e+03,2.338765381303941012e+03,3.205036259088546558e+03,4.692701142069859998e+03
2.089296130854039618e-02,2.421099895655794967e+02,5.045342226277487043e+02,9.379009946830433364e+02,1.555030888424767681e+03,2.337688012450949827e+03,3.203559839447405011e+03,4.690539419015932253e+03
2.187761623949553008e-02,2.419877062698506620e+02,5.042793960695976807e+02,9.374272855604319830e+02,1.554245483704850585e+03,2.336507308819949685e+03,3.201941810782542234e+03,4.688170356728456682e+03
2.290867652767772378e-02,2.418537009467036683e+02,5.040001419632624220e+02,9.369081668350564769e+02,1.553384790394160518e+03,2.335213423438019163e+03,3.200168678957928933e+03,4.685574197510288286e+03
2.398832919019489723e-02,2.417068579269023871e+02,5.036941353688432628e+02,9.363393165425577536e+02,1.552441642736616814e+03,2.333795583992817683e+03,3.198225681780094419e+03,4.682729327007452412e+03
2.511886431509579437e-02,2.415459569724854134e+02,5.033588334369370614e+02,9.357160076307889085e+02,1.551408203348385996e+03,2.332242008512714165e+03,3.196096673451368588e+03,4.679612105027284997e+03
2.630267991895381477e-02,2.413696638039433822e+02,5.029914556685350249e+02,9.350330712628290257e+02,1.550275902375441547e+03,2.330539813902568312e+03,3.193763999233490267e+03,4.676196682022480672e+03
2.754228703338166065e-02,2.411765198364569471e+02,5.025889625267555516e+02,9.342848570559058317e+02,1.549035371571014593e+03,2.328674916842667699e+03,3.191208359646883309e+03,4.672454800253014582e+03
2.884031503126605750e-02,2.409649310732493745e+02,5.021480322921634638e+02,9.334651900549498578e+02,1.547676372959312857e+03,2.326631926549327545e+03,3.188408663518565845e+03,4.668355578620025881e+03
3.019951720402016052e-02,2.407331561038868131e+02,5.016650360530130683e+02,9.325673242387147184e+02,1.546187721750480250e+03,2.324394028893498671e+03,3.185341869188753208e+03,4.663865280161200644e+03
3.162277660168379134e-02,2.404792931560116926e+02,5.011360107230347012e+02,9.315838923588003126e+02,1.544557203175831773e+03,2.321942861379917758e+03,3.181982813194763821e+03,4.658947061209917592e+03
3.311311214825911342e-02,2.402012661507888538e+02,5.005566299832305504e+02,9.305068519190140250e+02,1.542771482924126303e+03,2.319258378506898680e+03,3.178304025774922138e+03,4.653560701255554704e+03
3.467368504525316503e-02,2.398968097156182182e+02,4.999221730508914447e+02,9.293274271150506820e+02,1.540816010880481826e+03,2.316318707058256223e+03,3.174275532578302318e+03,4.647662312605429179e+03
3.630780547701013827e-02,2.395634531127543880e+02,4.992274911896876119e+02,9.280360465742365932e+02,1.538674917902336801e+03,2.313099990928106763e+03,3.169864642033689051e+03,4.641204029047893528e+03
3.801893963205612431e-02,2.391985030498540823e+02,4.984669718900753992e+02,9.266222767636638764e+02,1.536330905414175731e+03,2.309576225150555274e+03,3.165035717928911708e+03,4.634133672858911268e+03
3.981071705534973415e-02,2.387990253486637755e+02,4.976345006705029732e+02,9.250747509744930994e+02,1.533765127668290233e+03,2.305719078904651724e+03,3.159749936886629712e+03,4.626394399692254410e+03
4.168693834703354750e-02,2.383618254617123853e+02,4.967234204783575819e+02,9.233810938430823398e+02,1.530957066606466697e+03,2.301497707396922124e+03,3.153965030603537343e+03,4.617924321157983286e+03
4.365158322401661156e-02,2.378834278447377244e+02,4.957264887068392909e+02,9.215278414387973953e+02,1.527884399372229836e+03,2.296878552696156930e+03,3.147635012956398441e+03,4.608656105240130273e+03
4.570881896148751983e-02,2.373600542155261053e+02,4.946358318917949646e+02,9.195003570372808781e+02,1.524522858670802179e+03,2.291825133817011192e+03,3.140709892382446469e+03,4.598516555149629312e+03
4.786300923226385201e-02,2.367876007589682672e+02,4.934428982132545229e+02,9.172827428106942307e+02,1.520846086360857271e+03,2.286297826629939664e+03,3.133135370327044257e+03,4.587426167772672670e+03
5.011872336272722023e-02,2.361616143745808358e+02,4.921384080023722163e+02,9.148577478077011165e+02,1.516825480896349063e+03,2.280253634527196027e+03,3.124852527034274772e+03,4.575298673581401090e+03
5.248074602497725810e-02,2.354772681079764141e+02,4.907123025487893528e+02,9.122066727711086287e+02,1.512430039527250074e+03,2.273645951211307874e+03,3.115797496554904228e+03,4.562040560750352597e+03
5.495408738576245539e-02,2.347293359633553109e+02,4.891536916193041975e+02,9.093092725564804368e+02,1.507626196525081696e+03,2.266424317509375214e+03,3.105901133582200600e+03,4.547550587299657309e+03
5.754399373371569398e-02,2.339121673619019930e+02,4.874508002400824012e+02,9.061436571776332585e+02,1.502377659134714122e+03,2.258534174771331891e+03,3.095088675623779181e+03,4.531719286400027158e+03
6.025595860743578058e-02,2.330196615930479709e+02,4.855909154657239810e+02,9.026861928229496925e+02,1.496645243481172656e+03,2.249916618203041708e+03,3.083279405104321995e+03,4.514428471565493965e+03
6.309573444801933051e-02,2.320452427042266095e+02,4.835603340642209105e+02,8.989114045685993233e+02,1.490386713293968114e+03,2.240508154437909525e+03,3.070386317300101382e+03,4.495550750371895447e+03
6.606934480075957183e-02,2.309818353925187466e+02,4.813443122922548127e+02,8.947918829710124555e+02,1.483556625068019684e+03,2.230240468788103954e+03,3.056315801565381662e+03,4.474949057621558495e+03
6.918309709189363055e-02,2.298218426011861197e+02,4.789270192263752506e+02,8.902981972617475321e+02,1.476106184177035402e+03,2.219040208964743215e+03,3.040967345158710486e+03,4.452476221580084712e+03
7.244359600749898653e-02,2.285571256883809497e+02,4.762914954579893561e+02,8.853988185043607473e+02,1.467983117510605780e+03,2.206828793643027439e+03,3.024233271151956160e+03,4.427974580094929479e+03
7.585775750291835762e-02,2.271789882272190653e+02,4.734196193601741811e+02,8.800600568163147273e+02,1.459131569439092800e+03,2.193522256101794483e+03,3.005998524444965369e+03,4.401275667124246866e+03
7.943282347242813790e-02,2.256781647186614066e+02,4.702920835976115086e+02,8.742460176200670503e+02,1.449492029338290877e+03,2.179031135313569393e+03,2.986140522851058449e+03,4.372199994511888690e+03
8.317637711026708291e-02,2.240448157538885994e+02,4.668883850830033566e+02,8.679185828763297650e+02,1.439001300545582808e+03,2.163260429326441681e+03,2.964529093596564508e+03,4.340556958790036333e+03
8.709635899560805306e-02,2.222685314528044955e+02,4.631868321878099550e+02,8.610374243759432602e+02,1.427592522482303821e+03,2.146109628579808032e+03,2.941026519415830990e+03,4.306144908410175958e+03
9.120108393559096804e-02,2.203383453310165407e+02,4.591645736941202927e+02,8.535600574288165490e+02,1.415195259769733411e+03,2.127472849942185348e+03,2.915487722733871124e+03,4.268751413114360730e+03
9.549925860214358853e-02,2.182427611083382715e+02,4.547976547263885436e+02,8.454419446860154039e+02,1.401735674483703178e+03,2.107239095743442249e+03,2.887760621202571201e+03,4.228153784147786610e+03
1.000000000000000056e-01,2.159697953645586779e+02,4.500611057205472889e+02,8.366366613528939524e+02,1.387136800216463143e+03,2.085292665867742926e+03,2.857686693053839008e+03,4.184119901623325859e+03
1.047128548050899610e-01,2.135070393668216298e+02,4.449290713605941505e+02,8.270961346733840855e+02,1.371318939304343758e+03,2.061513755017342191e+03,2.825101796271891089e+03,4.136409413458396557e+03
1.096478196143185063e-01,2.108417438265891803e+02,4.393749873169459192e+02,8.167709722462707305e+02,1.354200207366930272e+03,2.035779271447442852e+03,2.789837291325321985e+03,4.084775378706492120e+03
1.148153621496882937e-01,2.079609307763471122e+02,4.333718135219014584e+02,8.056108954096617936e+02,1.335697252081579791e+03,2.007963917648596180e+03,2.751721522916953745e+03,4.028966436477585376e+03
1.202264434617413141e-01,2.048515371623241492e+02,4.268923335644415147e+02,7.935652955045698036e+02,1.315726175728393855e+03,1.977941577378676811e+03,2.710581721581460442e+03,3.968729589508073332e+03
1.258925411794167559e-01,2.015005950950017564e+02,4.199095305071533630e+02,7.805839321688151813e+02,1.294203693263287505e+03,1.945587056787214806e+03,2.666246390528710890e+03,3.903813698131078127e+03
1.318256738556407293e-01,1.978954539368363044e+02,4.123970499238632215e+02,7.666177937354418646e+02,1.271048559207217750e+03,1.910778229675198418e+03,2.618548246269422179e+03,3.833973784996457653e+03
1.380384264602884659e-01,1.940240494735471657e+02,4.043297610966182560e+02,7.516201400719427284e+02,1.246183297074260508e+03,1.873398637585877850e+03,2.567327782436411781e+03,3.758976252177717015e+03
1.445439770745927111e-01,1.898752252300231476e+02,3.956844269249036188e+02,7.355477474822821478e+02,1.219536263876307657e+03,1.833340593639773260e+03,2.512437523749802949e+03,3.678605108700403434e+03
1.513561248436207929e-01,1.854391104511263961e+02,3.864404919733008228e+02,7.183623732028377162e+02,1.191044078774681793e+03,1.790508833812530156e+03,2.453747029900840971e+03,3.592669296031593149e+03
1.584893192461113431e-01,1.807075582438821471e+02,3.765809959501783055e+02,7.000324530620664518e+02,1.160654438379218846e+03,1.744824749475530552e+03,2.391148695557334577e+03,3.501011179210752744e+03
1.659586907437560488e-01,1.756746457174811837e+02,3.660936164498190806e+02,6.805350394479511351e+02,1.128329330538587556e+03,1.696231218995339759e+03,2.324564370694492027e+03,3.403516239107092588e+03
1.737800828749375415e-01,1.703372354827964159e+02,3.549718396317081215e+02,6.598579771459177437e+02,1.094048642575179883e+03,1.644698032295442090e+03,2.253952792666084406e+03,3.300123953300380890e+03
1.819700858609983596e-01,1.646955943844628223e+02,3.432162502376511384e+02,6.380023011004967657e+02,1.057814137512522393e+03,1.590227868595576410e+03,2.179317775213180994e+03,3.190839785437147384e+03
1.905460717963247397e-01,1.587540606251706947e+02,3.308359225203432175e+02,6.149848218991388649e+02,1.019653741566897565e+03,1.532862742022059365e+03,2.100717037170280037e+03,3.075748111527153469e+03
1.995262314968879735e-01,1.525217442989885797e+02,3.178498808483594757e+02,5.908408409822848171e+02,9.796260467101185441e+02,1.472690770445445423e+03,2.018271472260752716e+03,2.955025792547111450e+03
2.089296130854039757e-01,1.460132386078454658e+02,3.042885826065383981e+02,5.656269075881504023e+02,9.378248823587293828e+02,1.409853048098540512e+03,1.932174558819528784e+03,2.828955952607960171e+03
2.187761623949552869e-01,1.392493096000865194e+02,2.901953563329140593e+02,5.394234928826886062e+02,8.943837496060306194e+02,1.344550311355699478e+03,1.842701483315182486e+03,2.697941339022754619e+03
2.290867652767773488e-01,1.322575211890685978e+02,2.756277049200449483e+02,5.123374137828000130e+02,8.494798401807473738e+02,1.277048979955211962e+03,1.750217404787244050e+03,2.562516425792920018e+03
2.398832919019489862e-01,1.250727397536606134e+02,2.606583577222829717e+02,4.845037906989332441e+02,8.033372822202575207e+02,1.207686035522536258e+03,1.655184122355500904e+03,2.423357180560257348e+03
2.511886431509579576e-01,1.177374493948402119e+02,2.453759278077153851e+02,4.560872721350204415e+02,7.562291698538372202e+02,1.136872071318116923e+03,1.558164232793972587e+03,2.281287158654777613e+03
2.630267991895381408e-01,1.103017959924069373e+02,2.298850036011877762e+02,4.272822089258157803e+02,7.084778503592569905e+02,1.065091722000486243e+03,1.459821693959431741e+03,2.137278337235949493e+03
2.754228703338166273e-01,1.028232672575348374e+02,2.143054812931868582e+02,3.983114183842023976e+02,6.604528720941586926e+02,9.929005761188661836e+02,1.360917564941286628e+03,1.992444890340570510e+03
2.884031503126605611e-01,9.536590945949311049e+01,1.987709307437077939e+02,3.694231532568807665e+02,6.125659542359777561e+02,9.209176106749204109e+02,1.262299607605656092e+03,1.848027979404090047e+03
3.019951720402015982e-01,8.799898274861818948e+01,1.834257901354012006e+02,3.408858950462314397e+02,5.652623469844338615e+02,8.498121985923470447e+02,1.164884450870357114e+03,1.705369658097840329e+03
3.162277660168379412e-01,8.079497024504253488e+01,1.684212121765255858e+02,3.129806423880399961e+02,5.190080355550529703e+02,7.802848673093195657e+02,1.069631194786079504e+03,1.565874247396232249e+03
3.311311214825911065e-01,7.382688633043433413e+01,1.539094476916183680e+02,2.859904822265472149e+02,4.742724352842896565e+02,7.130412784821222658e+02,9.775057327937861373e+02,1.430956123952339794e+03
3.467368504525316641e-01,6.716488224054337763e+01,1.400367621867930836e+02,2.601874353397123514e+02,4.315065630612734822e+02,6.487594069709861060e+02,8.894357685824423925e+02,1.301973886322902899e+03
3.630780547701014105e-01,6.087222699454017061e+01,1.269350476518207813e+02,2.358168773078029403e+02,3.911171835995479000e+02,5.880506692491654803e+02,8.062575635366838469e+02,1.180152414107667482e+03
3.801893963205612570e-01,5.500085188637542899e+01,1.147125217059866600e+02,2.130802628761686606e+02,3.534381370525811121e+02,5.314168161464325522e+02,7.286569112765658929e+02,1.066496472365048248e+03
3.981071705534973137e-01,4.958678612782594541e+01,1.034441970236216406e+02,1.921174217658699774e+02,3.187009505092259474e+02,4.792057524143669980e+02,6.571086830364447451e+02,9.617022169326354515e+02
4.168693834703355305e-01,4.464597176099069742e+01,9.316313915197051188e+01,1.729903164133059192e+02,2.870078688450292361e+02,4.315709990848235407e+02,5.918214154783595404e+02,8.660760702062455039e+02
4.365158322401658797e-01,4.017110924968470442e+01,8.385387206168759633e+01,1.556707857125458929e+02,2.583114924226472340e+02,3.884410967721358361e+02,5.326955771574114351e+02,7.794736047014525866e+02
4.570881896148749624e-01,3.613031898056917157e+01,7.544957088249152832e+01,1.400353188077755249e+02,2.324060734903463583e+02,3.495065479902905281e+02,4.793059240034927484e+02,7.012736681345701300e+02
4.786300923226382564e-01,3.246845992740281162e+01,6.783479948557301498e+01,1.258701221136262092e+02,2.089358895054412528e+02,3.142324474427115319e+02,4.309190971372667605e+02,6.304040712799010180e+02
5.011872336272722439e-01,2.911186143418596117e+01,6.085537429003178289e+01,1.128894147636547700e+02,1.874255716665751663e+02,2.819041368115193791e+02,3.865564857335072588e+02,5.654335059583297607e+02
5.248074602497725394e-01,2.597692564384505687e+01,5.433631482045459649e+01,1.007687339316469064e+02,1.673353583215892399e+02,2.517103492057476899e+02,3.451084208166743679e+02,5.047385713864073864e+02
5.495408738576245122e-01,2.298248274119466217e+01,4.810764249314810570e+01,8.919280391871956226e+01,1.481405536114001507e+02,2.228627580946400997e+02,3.054981358450506832e+02,4.467436237822936960e+02
5.754399373371569260e-01,2.006490179164566001e+01,4.203595443947341437e+01,7.791411527467953135e+01,1.294288239773672728e+02,1.947423484985795312e+02,2.668822656479106854e+02,3.902140987867415447e+02
6.025595860743577781e-01,1.719382770262456361e+01,3.605733442601218997e+01,6.681396916714531642e+01,1.110016825451733808e+02,1.670520706791679970e+02,2.288596329370475360e+02,3.345619789514086619e+02
6.309573444801933606e-01,1.438520826279037301e+01,3.020463931973509020e+01,5.595305807663891784e+01,9.295873499097594106e+01,1.399435347706896096e+02,1.916440569077316809e+02,2.800986511240021173e+02
6.606934480075961069e-01,1.170734142834896652e+01,2.462024040293752947e+01,4.559502115869448602e+01,7.573721526300286655e+01,1.140764059856012835e+02,1.561445141493876179e+02,2.281522552946831581e+02
6.918309709189366385e-01,9.275531323116991800e+00,1.954498817173576342e+01,3.618584541137826704e+01,6.007836124429612568e+01,9.056768366148378391e+01,1.238940791624414288e+02,1.809638478338498828e+02
7.244359600749902262e-01,7.232205993057275073e+00,1.527679176382716442e+01,2.827686807242208289e+01,4.690022431179960449e+01,7.080014667078748403e+01,9.678582782828165421e+01,1.413012189161848369e+02
7.585775750291835484e-01,5.712524696281112924e+00,1.209881835285572649e+01,2.239143515848960675e+01,3.707683491382305618e+01,5.608983529226765086e+01,7.661600770526752058e+01,1.117908190402471575e+02
7.943282347242813790e-01,4.800625141454446521e+00,1.018801363639336799e+01,1.885514709564467850e+01,3.115654478943396199e+01,4.726195231859800572e+01,6.450279603227291148e+01,9.406773079204502608e+01
8.317637711026708569e-01,4.487847500195243811e+00,9.527589904046694258e+00,1.763366243886977003e+01,2.909221252921210166e+01,4.424454968061372284e+01,6.033118305936172732e+01,8.796384776876712408e+01
8.709635899560805861e-01,4.649347172962802865e+00,9.857791840688047813e+00,1.824180575880885868e+01,3.008876875311208110e+01,4.583887051695801063e+01,6.244208668325306633e+01,9.105318976286010013e+01
9.120108393559096527e-01,5.056083055232092782e+00,1.070054975481875914e+01,1.979007044059380505e+01,3.267781572619632158e+01,4.983146388643552172e+01,6.779170126322370038e+01,9.888475039207202144e+01
9.549925860214358853e-01,5.431630784131744605e+00,1.147798673970682337e+01,2.120544684692641013e+01,3.508097025535401770e+01,5.354106871418582614e+01,7.270722014835669711e+01,1.060871524663082539e+02
1.000000000000000000e+00,5.546005451412800547e+00,1.170870980649551818e+01,2.159646078378277778e+01,3.581300255735744997e+01,5.472671043154509363e+01,7.413571921741883841e+01,1.081939893302452873e+02
1.047128548050899610e+00,5.315146410582931580e+00,1.121651358011849275e+01,2.064068337041873136e+01,3.432429978330859655e+01,5.255530074033516286e+01,7.096975335644131633e+01,1.035808700685742139e+02
1.096478196143185091e+00,4.855742741353681780e+00,1.024610785296926707e+01,1.879874962161368046e+01,3.135899959532083869e+01,4.814144708211448176e+01,6.477966594184938742e+01,9.453488394829541619e+01
1.148153621496882826e+00,4.447264292188733315e+00,9.384519615908729406e+00,1.716675857198988808e+01,2.871706016619873836e+01,4.418995675701412296e+01,5.930966200224723650e+01,8.651740413165433097e+01
1.202264434617413169e+00,4.390169992835022406e+00,9.264013630441260361e+00,1.692281586250112824e+01,2.834493746311906648e+01,4.362739024086534556e+01,5.858656148618518955e+01,8.540081684914670745e+01
1.258925411794167504e+00,4.816911934147311669e+00,1.016414735892893084e+01,1.858720331137078219e+01,3.111424105854941047e+01,4.776372765093553596e+01,6.439098955678687730e+01,9.377655042043905098e+01
1.318256738556407459e+00,5.574704363283497166e+00,1.176247903443601217e+01,2.156043024046967105e+01,3.605254508896069154e+01,5.513512957198626196e+01,7.467628311896268656e+01,1.086516336464251111e+02
1.380384264602885214e+00,6.295416115435068072e+00,1.327826232026359676e+01,2.439253394877497527e+01,4.077558539601893983e+01,6.215635708664396475e+01,8.448282017228075347e+01,1.227932155838991406e+02
1.445439770745927888e+00,6.655670643135568554e+00,1.401997463620914885e+01,2.580141703679678145e+01,4.315617682118200804e+01,6.563544848270635157e+01,8.940932048053321068e+01,1.298054728975413923e+02
1.513561248436208651e+00,6.651586809307382886e+00,1.397122553221038643e+01,2.575827797288479815e+01,4.311462673764671649e+01,6.546869983038006069e+01,8.931753227280549368e+01,1.295373474688049100e+02
1.584893192461114042e+00,6.622400779012631133e+00,1.385321067301087261e+01,2.559621417549379885e+01,4.281604460564577153e+01,6.493070113453393333e+01,8.871532962927207677e+01,1.286246089997831632e+02
1.659586907437561321e+00,6.922602641367070042e+00,1.443998451677256334e+01,2.673266236119274097e+01,4.459404620178704448e+01,6.753594254654409212e+01,9.242637837125074896e+01,1.341384327983504932e+02
1.737800828749376247e+00,7.518010006685805990e+00,1.569223884308972572e+01,2.906731610454296089e+01,4.832780185594208433e+01,7.308383076874966378e+01,1.001570682891797333e+02,1.456279751030191676e+02
1.819700858609982541e+00,7.985595282585966181e+00,1.672431093332003371e+01,3.094392913918665400e+01,5.135721166422811024e+01,7.754808938624719872e+01,1.063680204215176133e+02,1.549307926738801200e+02
1.905460717963246342e+00,8.023388974259900053e+00,1.686187480633704894e+01,3.113646755867751637e+01,5.169617353544313687e+01,7.795182107311096331e+01,1.069868684473779012e+02,1.560070165605848445e+02
1.995262314968878847e+00,7.864655804763428293e+00,1.654698564784997572e+01,3.051830254918916552e+01,5.073940419364458876e+01,7.645862992239692346e+01,1.049994039529795060e+02,1.531692655201288744e+02
2.089296130854038758e+00,7.937945761310490234e+00,1.667815207757810114e+01,3.078580947332520168e+01,5.119750385413773586e+01,7.721260240523598384e+01,1.060556293330720052e+02,1.547323420972475105e+02
2.187761623949551648e+00,8.181583491385818974e+00,1.716712264788528941e+01,3.174167380798097682e+01,5.271906784213025077e+01,7.966390058298810573e+01,1.093106839517804900e+02,1.596149156289846758e+02
2.290867652767772267e+00,8.163286483697342888e+00,1.712276195509817711e+01,3.167539913866477264e+01,5.254573826449261276e+01,7.955959767809868310e+01,1.088984154192721121e+02,1.593061151024791116e+02
2.398832919019489918e+00,7.901925088744574666e+00,1.656423240203785596e+01,3.061906968733705270e+01,5.077562491942880030e+01,7.699005360401227449e+01,1.050774572562672375e+02,1.539598461090264152e+02
2.511886431509579687e+00,7.813830905804886484e+00,1.638951232260228963e+01,3.028084711847836985e+01,5.019173002386022375e+01,7.618652742661785737e+01,1.038505380974230548e+02,1.520440510485333334e+02
2.630267991895381297e+00,7.806981069009887086e+00,1.644760661161155468e+01,3.038637082260311573e+01,5.034170009127137746e+01,7.647930600144819380e+01,1.043160743659625780e+02,1.523838595721751403e+02
2.754228703338166273e+00,7.560805087917726652e+00,1.596670380378763632e+01,2.948285005457493924e+01,4.890406892426085506e+01,7.428791516801310024e+01,1.013921608906238987e+02,1.480461277222716205e+02
2.884031503126605500e+00,7.376300084306127935e+00,1.547920496423683190e+01,2.858624800357231877e+01,4.751996210576466950e+01,7.207455991431395148e+01,9.840159227339789538e+01,1.438327167343111910e+02
3.019951720402016093e+00,7.333801097770987987e+00,1.536047453851606726e+01,2.841347964087500344e+01,4.723603592572253973e+01,7.156342664159903677e+01,9.780962261678477887e+01,1.427926412047788745e+02
3.162277660168379523e+00,7.034889673009822708e+00,1.486003617699909718e+01,2.751740157242325679e+01,4.567507361813424183e+01,6.928842875686811453e+01,9.475951515812221260e+01,1.380123450379604719e+02
3.311311214825911176e+00,6.837441690057069366e+00,1.436318242448809279e+01,2.657553554303073540e+01,4.404286124774480982e+01,6.696914650445199868e+01,9.149683208825740621e+01,1.332949834750493494e+02
3.467368504525316641e+00,6.760444972005390518e+00,1.407263191476206288e+01,2.597977625576522698e+01,4.303150892546570816e+01,6.542175310396422105e+01,8.944129560207832697e+01,1.303155556073280650e+02
3.630780547701013994e+00,6.367206804371567941e+00,1.341361979098046220e+01,2.469976321067934677e+01,4.100000694478613639e+01,6.228482985238346714e+01,8.528385783833901712e+01,1.240518237423877252e+02
3.801893963205612792e+00,6.195568884951166311e+00,1.295428029934660152e+01,2.381082430935384764e+01,3.963690168174139927e+01,6.038075802408862103e+01,8.247787373102687525e+01,1.198758917186765700e+02
3.981071705534973137e+00,5.943698227480930463e+00,1.234980470649416340e+01,2.271330318805054205e+01,3.778772744663513805e+01,5.769208595257120464e+01,7.864588566397510760e+01,1.141408725947318032e+02
4.168693834703354639e+00,5.627179463030748785e+00,1.179963736592720913e+01,2.183006545783301533e+01,3.612527260376663918e+01,5.520475929134758530e+01,7.521013828698151826e+01,1.092157754007306494e+02
4.365158322401661017e+00,5.444279808781443464e+00,1.129856144877970792e+01,2.093076629385765131e+01,3.455182347652699804e+01,5.292590053824095264e+01,7.189225851535458389e+01,1.045949694205467040e+02
4.570881896148751622e+00,5.155065255270777413e+00,1.082349240782884614e+01,2.005073508548765560e+01,3.306659721451352141e+01,5.085857534215109865e+01,6.878959979459045826e+01,1.002268724057676650e+02
4.786300923226384896e+00,5.008042669599758412e+00,1.040904438665194398e+01,1.933059259542732988e+01,3.182142155385017190e+01,4.885218510924404711e+01,6.625880232301680905e+01,9.671436564132164904e+01
5.011872336272724660e+00,4.762708744774118763e+00,1.003167572514521133e+01,1.871648403118274118e+01,3.071341714947082480e+01,4.706859952513482170e+01,6.394681788292761837e+01,9.351956539845863858e+01
5.248074602497728058e+00,4.623749813543290621e+00,9.644186031181403607e+00,1.799542757790599978e+01,2.964147994522166130e+01,4.535696896885219331e+01,6.160343971969947319e+01,9.026066787475464537e+01
5.495408738576248453e+00,4.473853172040618276e+00,9.388771374987221918e+00,1.745659647711718065e+01,2.893950455697093460e+01,4.398859547189568531e+01,6.019512446476598200e+01,8.745569155208509926e+01
5.754399373371566817e+00,4.327774473482111972e+00,9.083557562956219300e+00,1.687043261159220009e+01,2.784557487809292908e+01,4.225117710220483502e+01,5.808124916214136135e+01,8.423177057045131733e+01
6.025595860743575116e+00,4.175316515287551766e+00,8.755542918767124760e+00,1.623629404789911845e+01,2.690052012822312122e+01,4.049743274430655049e+01,5.598656121390452967e+01,8.130126198259361558e+01
6.309573444801929831e+00,4.000174632646917416e+00,8.444820972185944186e+00,1.553994743750528151e+01,2.595499520555564033e+01,3.892429305660922978e+01,5.358611273612272186e+01,7.767549453061737097e+01
6.606934480075957516e+00,3.832294344298620370e+00,8.053318327407330557e+00,1.480624548239660143e+01,2.460065520216885560e+01,3.710757710076669724e+01,5.121578352280690893e+01,7.401006381730607586e+01
6.918309709189362167e+00,3.642135465475567102e+00,7.625737479406793362e+00,1.399825402176741207e+01,2.321031620524744454e+01,3.527112978303109259e+01,4.847853719475661194e+01,7.045621621090602105e+01
7.244359600749898931e+00,3.448761964824016868e+00,7.230634686721285398e+00,1.335823563358960442e+01,2.191320379761499737e+01,3.343268928266383000e+01,4.606314062224718953e+01,6.720360785853588936e+01
7.585775750291835706e+00,3.292830839119289976e+00,6.865452030748148360e+00,1.276033695751600483e+01,2.102616335647573109e+01,3.202556462191325437e+01,4.394577079245296147e+01,6.394429138198630369e+01
7.943282347242813124e+00,3.149372419403709156e+00,6.599331790331430803e+00,1.222313204207659609e+01,2.020445987869493010e+01,3.092124542786152830e+01,4.196029860710128645e+01,6.106801575211118660e+01
8.317637711026709013e+00,3.027198890175221813e+00,6.366489308964355942e+00,1.175234028476500470e+01,1.941018857828814603e+01,2.950761675125319172e+01,4.028876375219910955e+01,5.889156741957732777e+01
8.709635899560804972e+00,2.910418816676625831e+00,6.068381238420974100e+00,1.124208024215109525e+01,1.869695224597391814e+01,2.822278874408554117e+01,3.883122905002750258e+01,5.632583103247097256e+01
9.120108393559096527e+00,2.776219711480151453e+00,5.819860523194407165e+00,1.082411483091956761e+01,1.786545712116737405e+01,2.705842061388400666e+01,3.716718345560905590e+01,5.376702995958238773e+01
9.549925860214358408e+00,2.653797429087215498e+00,5.537252618508750501e+00,1.031446268885301798e+01,1.699105417677897734e+01,2.586788381832140260e+01,3.524409110623809482e+01,5.109533292075031596e+01
1.000000000000000000e+01,2.540182620834651850e+00,5.303808428497033489e+00,9.869309114724519105e+00,1.611050617651218531e+01,2.465159794796865000e+01,3.368127771959672856e+01,4.878988239677919836e+01
1.047128548050899610e+01,2.421306825114364791e+00,5.051990184803760719e+00,9.302082661286945608e+00,1.530556772301088486e+01,2.347743241507595613e+01,3.216944478793369910e+01,4.685158625703389390e+01
1.096478196143185180e+01,2.322490516042164721e+00,4.834012676632547745e+00,8.842483562063398139e+00,1.470795256709723731e+01,2.253258118476937355e+01,3.077700373013752611e+01,4.449954987699496201e+01
1.148153621496882870e+01,2.206318956000472120e+00,4.606185040351749471e+00,8.470046405123559552e+00,1.409262422042124463e+01,2.144101591267949658e+01,2.931566323529536788e+01,4.259365177355186205e+01
1.202264434617413080e+01,2.111743993798953944e+00,4.387667504482641867e+00,8.142977500791545253e+00,1.345315223763685530e+01,2.037534806126807752e+01,2.799211870180279860e+01,4.039711752591043847e+01
1.258925411794167459e+01,2.016627169637384309e+00,4.179820908146882452e+00,7.787313955115354958e+00,1.270140514608484672e+01,1.959236024533967679e+01,2.674921128743227783e+01,3.887227792497338186e+01
1.318256738556407370e+01,1.938317642004129260e+00,3.987987181745332510e+00,7.383224042755413663e+00,1.223406809551942587e+01,1.869853564218051289e+01,2.545389331818160983e+01,3.694592062296090518e+01
1.380384264602885303e+01,1.852308817215288839e+00,3.777054733867307501e+00,7.025297285533262936e+00,1.157016818225861599e+01,1.759604772419610796e+01,2.423895421458512800e+01,3.499918759235398369e+01
1.445439770745928065e+01,1.766811724320778598e+00,3.635870791895764231e+00,6.701242258671069152e+00,1.109496165957227376e+01,1.681708440080957701e+01,2.305591607390936204e+01,3.341820224186030686e+01
1.513561248436208651e+01,1.699406237970136457e+00,3.466011002068054125e+00,6.345189582831363140e+00,1.048357686714401815e+01,1.605532123576105619e+01,2.188161946061584828e+01,3.187926395001159108e+01
1.584893192461114175e+01,1.621274196836939518e+00,3.332007686115942668e+00,6.055497615200175154e+00,1.006596834170359145e+01,1.529108873698708138e+01,2.100319506211967990e+01,3.053581132767596529e+01
1.659586907437561365e+01,1.550245144027900368e+00,3.154132365950188532e+00,5.820687265150979783e+00,9.553451342251289446e+00,1.465144654642715594e+01,2.002180271290194469e+01,2.913640276376572658e+01
1.737800828749376336e+01,1.481267043518144089e+00,2.984165228849995799e+00,5.525543855272188942e+00,9.082931949934796023e+00,1.392194579664375986e+01,1.909354554250777625e+01,2.767295143199653751e+01
1.819700858609982674e+01,1.423688924090179775e+00,2.840029954966979631e+00,5.211119138553122809e+00,8.660373423277675897e+00,1.321373134984721531e+01,1.811979606040664237e+01,2.630500199909499770e+01
1.905460717963246253e+01,1.368395530154835393e+00,2.721057824317716811e+00,4.990850396299638447e+00,8.296878321347895380e+00,1.256998651474496498e+01,1.726294615741628391e+01,2.510927633451678176e+01
1.995262314968878670e+01,1.303866724868355975e+00,2.580733075421498768e+00,4.777953970727801369e+00,7.833634976309215681e+00,1.189883042772703803e+01,1.643777525822964591e+01,2.359773201551173116e+01
2.089296130854038580e+01,1.261479849410098053e+00,2.461877782558503203e+00,4.508288640738737030e+00,7.467635821740046254e+00,1.137624563658239829e+01,1.567954568465046705e+01,2.257693044299073648e+01
2.187761623949552003e+01,1.221706003173972377e+00,2.355229941067825461e+00,4.254720578805375020e+00,7.071718453247298086e+00,1.074899735112533072e+01,1.479599697220739429e+01,2.150603940070340769e+01
2.290867652767772356e+01,1.181245230368432653e+00,2.237252175872768145e+00,4.092480827882595484e+00,6.664070847082848914e+00,1.021889491252752080e+01,1.410568194677985510e+01,2.035219620837137100e+01
2.398832919019490006e+01,1.110228052108642283e+00,2.120365333325899382e+00,3.875487612705460716e+00,6.404734055953654526e+00,9.769854707680115879e+00,1.344852661887132506e+01,1.936190400130748301e+01
2.511886431509579509e+01,1.074591049044754554e+00,2.026321218035606275e+00,3.647387923668591991e+00,5.988396754360965524e+00,9.187222754862901297e+00,1.259487696854161953e+01,1.837772002552967621e+01
2.630267991895381385e+01,1.069335238552705958e+00,1.918040760327351046e+00,3.468726140385129941e+00,5.714611379877736042e+00,8.676900757836955691e+00,1.213599146796753026e+01,1.745953180939390492e+01
2.754228703338166184e+01,1.018219644809593705e+00,1.830306449487602016e+00,3.298276591346679165e+00,5.445035090092256169e+00,8.390688803017161135e+00,1.145005020145422314e+01,1.646938302390337583e+01
2.884031503126605855e+01,9.915863093119186011e-01,1.738560919195615284e+00,3.154572328035313955e+00,5.157883402935145689e+00,7.817839866070055876e+00,1.086827141734014823e+01,1.569645309326992333e+01
3.019951720402016093e+01,9.753262602945830251e-01,1.670756276713901922e+00,2.980015762972975324e+00,4.860329361074141374e+00,7.504498565378263208e+00,1.030338047939738466e+01,1.480957228609711862e+01
3.162277660168379256e+01,9.241816695613780386e-01,1.601637607637480087e+00,2.797933129513964889e+00,4.619854174287818971e+00,7.121077039341071391e+00,9.867003331863498872e+00,1.409272223001885038e+01
3.311311214825911264e+01,9.288760022114734838e-01,1.524234991886864510e+00,2.686712315635510606e+00,4.431972662973120869e+00,6.742620597798913984e+00,9.302384072849637420e+00,1.341417918860546798e+01
3.467368504525316553e+01,9.046959735802342362e-01,1.450457194698483887e+00,2.528664651758242954e+00,4.193464865293974775e+00,6.344907682927239279e+00,8.802954719029790098e+00,1.271265658844856716e+01
3.630780547701014171e+01,8.888565991536965250e-01,1.389954690300822415e+00,2.443355026768646798e+00,3.947418724540689094e+00,6.021237136481425445e+00,8.294018448698661672e+00,1.185941879743575811e+01
3.801893963205612437e+01,8.552372413999657086e-01,1.322619848005117671e+00,2.291995371506631685e+00,3.782267759341505275e+00,5.716224197744807611e+00,7.853434689760738330e+00,1.131274788833369271e+01
3.981071705534973404e+01,8.313909966037886790e-01,1.269868402777524663e+00,2.186466068287679310e+00,3.561715870054095401e+00,5.426261787727160169e+00,7.475148345907107306e+00,1.070268760125142293e+01
4.168693834703355350e+01,8.155037920485898040e-01,1.226183810774807093e+00,2.060852084168983023e+00,3.332363969952934379e+00,5.215461767703423845e+00,7.082471793586246456e+00,1.009361019004136573e+01
4.365158322401661195e+01,8.062053237318174137e-01,1.169166742141007020e+00,1.976689041057288376e+00,3.183338348509560323e+00,4.859760385500376145e+00,6.708926457427310197e+00,9.590053021859844762e+00
4.570881896148751622e+01,7.983351630476513972e-01,1.128503366974326960e+00,1.859171224883645612e+00,2.995815055754374345e+00,4.534117942426780345e+00,6.389201770872817931e+00,9.036779262684271785e+00
4.786300923226384896e+01,7.886559977618609052e-01,1.078270137306728937e+00,1.779277099218501190e+00,2.823117647886845383e+00,4.344321752242485069e+00,5.991213531706852002e+00,8.677789321689587609e+00
5.011872336272725192e+01,7.815250802927556917e-01,1.036086860803952847e+00,1.684122562223916431e+00,2.655036533663608811e+00,4.096349093377607886e+00,5.693805532485387566e+00,8.164391625587194667e+00
5.248074602497728591e+01,7.748605760533744391e-01,1.011556177020932701e+00,1.585939994073217507e+00,2.527944745088243739e+00,3.865445359806644721e+00,5.392180990568560262e+00,7.738425086292382460e+00
5.495408738576248453e+01,7.515528157310171764e-01,9.799148713773279118e-01,1.515505055586381156e+00,2.382731571575189555e+00,3.686842058747429984e+00,5.070099208184684514e+00,7.273342125646136580e+00
5.754399373371566639e+01,7.662802929846923572e-01,9.621313361512663365e-01,1.458711048118833231e+00,2.253455053756170390e+00,3.458821047056559017e+00,4.768147933810675809e+00,6.825429525585198220e+00
6.025595860743574406e+01,7.655786470959671242e-01,9.206200049077506442e-01,1.380963387620731231e+00,2.130659211622000004e+00,3.247224008216473390e+00,4.492460859856297617e+00,6.445377936058896751e+00
6.309573444801930009e+01,7.455815679915982486e-01,9.058071544169629119e-01,1.326513910490971115e+00,2.025657096130762724e+00,3.072113443901648200e+00,4.276307736784617397e+00,6.124716685648023073e+00
6.606934480075958049e+01,7.496249170615829627e-01,8.846300070477265409e-01,1.251668906716100205e+00,1.897027152586900023e+00,2.926071323736718188e+00,3.996783347307903078e+00,5.725432934836526933e+00
6.918309709189362877e+01,7.581561043703689551e-01,8.460857718943826100e-01,1.180435751502430852e+00,1.814181794851724705e+00,2.719600209530421253e+00,3.811682243797806180e+00,5.439514003208545390e+00
7.244359600749898220e+01,7.521664250917218242e-01,8.378820165645991525e-01,1.143884963332343574e+00,1.754597520255034349e+00,2.577046012193356717e+00,3.625910841958654540e+00,5.062884396467082659e+00
7.585775750291836061e+01,7.401851802793715240e-01,8.197718781199275773e-01,1.075985258268461919e+00,1.672094518617804670e+00,2.396818519420730098e+00,3.403778940156389599e+00,4.812477363896308091e+00
7.943282347242814012e+01,7.352856433464102226e-01,8.040951185629398035e-01,1.060570595315116771e+00,1.565894025831111369e+00,2.358833738908474587e+00,3.242302209024304549e+00,4.518096119390579979e+00
8.317637711026708303e+01,7.473133155695452778e-01,7.826311334574916900e-01,1.024974551701213432e+00,1.493907032556170300e+00,2.216710278778697418e+00,3.029129829405606156e+00,4.345305817969459916e+00
8.709635899560805683e+01,7.546987124146790071e-01,7.892025618910155638e-01,1.012149892055460354e+00,1.400392385402811302e+00,2.067786952933584388e+00,2.839927765670706705e+00,3.991940931521767322e+00
9.120108393559097237e+01,7.541486824379375342e-01,7.904840779490498459e-01,9.431188516946975575e-01,1.343633456840884755e+00,1.944805100467303483e+00,2.633273458790223120e+00,3.850521251902398578e+00
9.549925860214358408e+01,7.538421039061101725e-01,7.649443522136070150e-01,9.261575202077447777e-01,1.288999381433557856e+00,1.860901055608274790e+00,2.495393127248453524e+00,3.596069849804699903e+00
1.000000000000000000e+02,7.421823605585153860e-01,7.541227663530313263e-01,8.876903648307596928e-01,1.227318114454424958e+00,1.693939819135296343e+00,2.394590533696365764e+00,3.349215338422325772e+00
1.047128548050898473e+02,7.465033969621375221e-01,7.542622132983267669e-01,8.752768884106834069e-01,1.180506589821577190e+00,1.656064072125831732e+00,2.298284651133050804e+00,3.186155262297303725e+00
1.096478196143185073e+02,7.562902836337386248e-01,7.538805897044035254e-01,8.361985076256278626e-01,1.113215836680186754e+00,1.582520951938966469e+00,2.138003094665313686e+00,2.990994107968854010e+00
1.148153621496881698e+02,7.453639538938165998e-01,7.296862564935785445e-01,8.225981940678624982e-01,1.101525675415638172e+00,1.473745032538777311e+00,2.036787778847625852e+00,2.840849853096606203e+00
1.202264434617413116e+02,7.590063028622463515e-01,7.616214838825869915e-01,8.196869868924847591e-01,1.015533719187788897e+00,1.393548323245438203e+00,1.938423468079316425e+00,2.663545024941801564e+00
1.258925411794166251e+02,7.704571849748993451e-01,7.568457656068685591e-01,7.829892870745651656e-01,9.833117307715257827e-01,1.301242313658098171e+00,1.796091621027823271e+00,2.533161459745080446e+00
1.318256738556407299e+02,7.678470262408917391e-01,7.282361300404406323e-01,7.674617561223523454e-01,9.727558725695292230e-01,1.208501374932687833e+00,1.686604072327872128e+00,2.378774807160687565e+00
1.380384264602883775e+02,7.687691683916476615e-01,7.367884926446002236e-01,7.670651282202628485e-01,9.515642506694502734e-01,1.242728061718813892e+00,1.582478561202079081e+00,2.245634872915842184e+00
1.445439770745927888e+02,7.676002076116129613e-01,7.370721054417390672e-01,7.741283275721272394e-01,8.962925034487262410e-01,1.178288667851282279e+00,1.524518387825843702e+00,2.127994150231713899e+00
1.513561248436207052e+02,7.981460147726713306e-01,7.588327748179035659e-01,7.260928332898373139e-01,8.968839805084795058e-01,1.093790467368476405e+00,1.485094812483264581e+00,2.028928505303373431e+00
1.584893192461114211e+02,7.793350168632268149e-01,7.620952954066706475e-01,7.244909638704059018e-01,8.348421079976015013e-01,1.051319412177519563e+00,1.400380846851733585e+00,1.852303991448315701e+00
1.659586907437559660e+02,7.814192773673163117e-01,7.402271759693240805e-01,7.386508129254275579e-01,8.256452939809432179e-01,9.856794982729788490e-01,1.333898137338479950e+00,1.731036808053171505e+00
1.737800828749376194e+02,7.973513862820134079e-01,7.407186992379715118e-01,7.412203492304377805e-01,8.100827263430067093e-01,9.917822384207610753e-01,1.285712540415650640e+00,1.679084057943510899e+00
1.819700858609982674e+02,7.959590017971015508e-01,7.441270540903961450e-01,7.308350086322961126e-01,7.768659589213364747e-01,9.280940707607986395e-01,1.205028063926198101e+00,1.596688828155028883e+00
1.905460717963248385e+02,8.116988875580927187e-01,7.474813109742257655e-01,7.127200639573448848e-01,7.675200421257446504e-01,8.845416397319809665e-01,1.157831122534824564e+00,1.540067371353311731e+00
1.995262314968878741e+02,8.219664866760312272e-01,7.471098851919939499e-01,7.152086596881536140e-01,7.738945420019996968e-01,8.718971605556214977e-01,1.092248535017097844e+00,1.356587599397796051e+00
2.089296130854040712e+02,8.121085632136787469e-01,7.361628216966830118e-01,6.973386876365275100e-01,7.618400288629287864e-01,8.689098643573562875e-01,1.055591784143064205e+00,1.353799416537495581e+00
2.187761623949551790e+02,8.278331650194253877e-01,7.423737476773661914e-01,7.316398438302407214e-01,7.519590876948972769e-01,8.728659317633464809e-01,1.031866226208351334e+00,1.296862301617914826e+00
2.290867652767774700e+02,8.379258689535408200e-01,7.512755003596591763e-01,7.159517112359982116e-01,7.034821682726045688e-01,8.221385328398846948e-01,1.042158416368320406e+00,1.222054672671563091e+00
2.398832919019489793e+02,8.289705203682864454e-01,7.559807960243238867e-01,7.222374308142279764e-01,7.085592400986616690e-01,8.204666779521579967e-01,9.646701836876663272e-01,1.140202139401925940e+00
2.511886431509582280e+02,8.482585532763894376e-01,7.481959312528710937e-01,7.314415293462341872e-01,7.361767632742991507e-01,7.944260524744862773e-01,8.998528141200038410e-01,1.084418235617045312e+00
2.630267991895381670e+02,8.365911372976772009e-01,7.589945065264906976e-01,7.142935843799479434e-01,7.636704507341824932e-01,7.716547405056014552e-01,8.995354641783952498e-01,1.061031502211762456e+00
2.754228703338168884e+02,8.562498185139878482e-01,7.606067569978840481e-01,7.282673340808839546e-01,7.131953134176065578e-01,7.749098896348293186e-01,8.371751036982177929e-01,1.048710446872072932e+00
2.884031503126605571e+02,8.311341935929649205e-01,7.621395275725719731e-01,7.344842082409085426e-01,7.551430031280857991e-01,7.453472138705468097e-01,8.731041898415508040e-01,9.814092186168216214e-01
3.019951720402019077e+02,8.526115956591525658e-01,7.762661598864835089e-01,7.187682830567314607e-01,6.990982239137917276e-01,7.292692523497454893e-01,8.391500753577002536e-01,9.571663056267216696e-01
3.162277660168379612e+02,8.628858571678625911e-01,7.845650853317583939e-01,7.254429271834896831e-01,7.102901381480315468e-01,7.375718303196369119e-01,7.766913788716800493e-01,9.127753417672878067e-01
3.311311214825907427e+02,8.796075569087200563e-01,7.716157512066097457e-01,7.383926452492055592e-01,7.037690668960506768e-01,7.372756096330276288e-01,8.024390930399053490e-01,8.722229059856018152e-01
3.467368504525316553e+02,8.787707713353023475e-01,7.965512649792012567e-01,7.130534461930798651e-01,7.124345168973150733e-01,7.388859606592583784e-01,7.717946168085022540e-01,8.722139641909059105e-01
3.630780547701010050e+02,8.776489564849452307e-01,7.951181503800609507e-01,7.368861356304945431e-01,7.221350119673094481e-01,6.921107649568488673e-01,8.033781544227909244e-01,8.641338497194911428e-01
3.801893963205612863e+02,8.838300416158626494e-01,7.800628915826999243e-01,7.618872016190478824e-01,6.899553892907623887e-01,7.065804497203607148e-01,7.752745605181541322e-01,8.395781387976554155e-01
3.981071705534969283e+02,8.946326523788300511e-01,8.020345447308290243e-01,7.281258570189775847e-01,7.178520607360856509e-01,7.076315082148717517e-01,7.615305818784786629e-01,8.160758732211269573e-01
4.168693834703354923e+02,8.908328992768823618e-01,7.951062040516909679e-01,7.317621579103307239e-01,6.935613584591784342e-01,7.520838695979548127e-01,7.470627355353469667e-01,8.207121611739746081e-01
4.365158322401656505e+02,9.083601304708005530e-01,8.009621884707394113e-01,7.431549084933454230e-01,6.895503839469702134e-01,7.475376221931913090e-01,7.117102286667281730e-01,7.846735107199427350e-01
4.570881896148752048e+02,8.956225783709733657e-01,8.006977176459328938e-01,7.591784012957901728e-01,7.006817815530568261e-01,7.123833999442530374e-01,7.484956012226946509e-01,7.576329137928191626e-01
4.786300923226380064e+02,9.193903380371019063e-01,8.202226121833188222e-01,7.676920005872686081e-01,6.943988843498992702e-01,7.232605978304207373e-01,6.894652495972000139e-01,7.492668324835587423e-01
5.011872336272724624e+02,9.096079935720736698e-01,8.203494108283866382e-01,7.268502746350279375e-01,7.343466740263254744e-01,7.019181219897229207e-01,7.137262265625377022e-01,7.348141753454932035e-01
5.248074602497722481e+02,9.208062425607624890e-01,8.284198925630574806e-01,7.464300078827522666e-01,7.371424158330233123e-01,6.983995989426183826e-01,7.162683090087046400e-01,7.528126439081103127e-01
5.495408738576247742e+02,9.323225482897865568e-01,8.316977678368885352e-01,7.583236261642926079e-01,7.823698933712380787e-01,7.209694980461637259e-01,7.132836692761895803e-01,7.381973335271064807e-01
5.754399373371566071e+02,9.300775783123365059e-01,8.324096595852559233e-01,7.514135860009121259e-01,6.875459541465771540e-01,6.941093439522555419e-01,7.141505132031937819e-01,7.278148402314695842e-01
6.025595860743580943e+02,9.485109023359389324e-01,8.278239737763102291e-01,7.749309005213129709e-01,7.415642963148045830e-01,6.970647926700994645e-01,7.569495339517205990e-01,6.870710770507209020e-01
6.309573444801930009e+02,9.351564295991161568e-01,8.560147891738076886e-01,7.674804820152935081e-01,7.692115935839851648e-01,7.128591230265987067e-01,7.685742230659108332e-01,7.526178546127286761e-01
6.606934480075964302e+02,9.595555404783853160e-01,8.423932843969432760e-01,7.976088143932074104e-01,7.325772713874172393e-01,7.455437060349034972e-01,7.621622219605432846e-01,6.984824727017381329e-01
6.918309709189362593e+02,9.551945445407274971e-01,8.570655986305307783e-01,7.764246965332648465e-01,7.398618771084646273e-01,7.238492764198843910e-01,7.183265593127864390e-01,7.295846458673647117e-01
7.244359600749905894e+02,9.620207926732309289e-01,8.494508947905233809e-01,8.025934614664961275e-01,7.543621888998227609e-01,7.187777994304185292e-01,7.188655987142872350e-01,6.999574579495034810e-01
7.585775750291835493e+02,9.507496953205084589e-01,8.829040694807307466e-01,7.937909840274761653e-01,7.354358104599222345e-01,7.086437515436656565e-01,7.624727124350559881e-01,6.720481161236884216e-01
7.943282347242821970e+02,9.827886458464234476e-01,8.691773203993696795e-01,8.024877954620851517e-01,7.624184650248638784e-01,7.214874876321371033e-01,7.190817539959216687e-01,7.200548598617341201e-01
8.317637711026708303e+02,9.580711692735656149e-01,8.857399777616847825e-01,8.047915010293003046e-01,7.390942484088749431e-01,7.380500923170042471e-01,6.995669984348300563e-01,7.211616808383540800e-01
8.709635899560814778e+02,9.715587527753692942e-01,8.814478702610160088e-01,7.868346685865412748e-01,7.539810960538544382e-01,7.558260841245654227e-01,6.955430373086356477e-01,6.800499487138748078e-01
9.120108393559096385e+02,9.548481388380312129e-01,9.125576150190201075e-01,7.776504540573662139e-01,7.486059734188678094e-01,7.080060896121540548e-01,7.341605561647801537e-01,7.035619180298584574e-01
9.549925860214368640e+02,9.716889114940506778e-01,8.816210460289997108e-01,7.836746217643612011e-01,7.558012270835113844e-01,7.196992445167058605e-01,7.304117222996631131e-01,6.787875294935188375e-01
1.000000000000000000e+03,9.767303547635335370e-01,9.164102197865500177e-01,8.403013938864163368e-01,7.621866136378410150e-01,6.896236093991775506e-01,7.362666072247405769e-01,7.209521877017078806e-01
1.047128548050898416e+03,9.747464238809626647e-01,8.921569885003117761e-01,8.401975425034446943e-01,7.533960534042122292e-01,7.439651770082211790e-01,7.193309659248329213e-01,6.967445401655062431e-01
1.096478196143185187e+03,9.759656804737416591e-01,9.108444388549549187e-01,8.257085388495224443e-01,7.891204115181713608e-01,7.552558143261569601e-01,7.053838899684101715e-01,7.262214493101356583e-01
1.148153621496881669e+03,9.980061532185245943e-01,9.300859520084945320e-01,8.470163239243265751e-01,7.795686790531065613e-01,7.135034683709267078e-01,7.149186017137850735e-01,7.115767950835052424e-01
1.202264434617413144e+03,9.827571995315314002e-01,9.138988111384628299e-01,8.293368315086099285e-01,8.073708043825637004e-01,7.116006866828741284e-01,7.549020974181884780e-01,7.179364860793439052e-01
1.258925411794166166e+03,9.944054034746725446e-01,9.396010743567564383e-01,8.448885687308795855e-01,7.995061617211467464e-01,7.757694442050947492e-01,7.929250959474178906e-01,6.931403027815157269e-01
1.318256738556407527e+03,9.918289200869974120e-01,9.535066206103174347e-01,8.551228806131253579e-01,7.736648085470487768e-01,7.638926797437198823e-01,7.831233732327103070e-01,6.900930951159679472e-01
1.380384264602883832e+03,9.974087815281623692e-01,9.313939802861406214e-01,8.595791048559960901e-01,7.968862905233352611e-01,7.492285251090535780e-01,7.562115990806935750e-01,7.114633967722132635e-01
1.445439770745927945e+03,1.002726333440902229e+00,9.250522781108145853e-01,8.410171636473543488e-01,7.917446422911742498e-01,7.476721977094969995e-01,7.219931988957708491e-01,6.904035307874191174e-01
1.513561248436207279e+03,9.906612360323839850e-01,9.413743525995913464e-01,8.481658172820027985e-01,8.043063401364346499e-01,7.740256218036455360e-01,7.584578478508100519e-01,7.334215993299941783e-01
1.584893192461114040e+03,9.914061355873136083e-01,9.578574065511445967e-01,8.725713345352958950e-01,8.118579184853477182e-01,7.727339527517664841e-01,7.407039529286840729e-01,7.204115511181927722e-01
1.659586907437559603e+03,9.988800291582810020e-01,9.633680829755171260e-01,8.902875814090661644e-01,8.207368799024671313e-01,7.110378894780186032e-01,7.608272296492734066e-01,7.330267467370933376e-01
1.737800828749376251e+03,9.904232544324067522e-01,9.585482684842404622e-01,8.998449021113172908e-01,8.577580186754240055e-01,7.621179701340881074e-01,7.709316373866130778e-01,7.116257583751823823e-01
1.819700858609982561e+03,9.849511263712257270e-01,9.686127277262756019e-01,8.824758108931708422e-01,8.412194189189347027e-01,7.854431066322836719e-01,7.231738974812284004e-01,7.598487851984583319e-01
1.905460717963248271e+03,9.871906378521588810e-01,9.720812175673374522e-01,8.874958277813501661e-01,8.190423580692266503e-01,7.928580273685105206e-01,7.317028220249210957e-01,6.915677589754505306e-01
1.995262314968878854e+03,9.807671655620412432e-01,9.865460572020966490e-01,8.922727605885124591e-01,8.514249223387384546e-01,7.773133956335972483e-01,7.803233753594732702e-01,7.374638972927671787e-01
2.089296130854040712e+03,1.001359778566437431e+00,9.680495356387874839e-01,9.202437672521022183e-01,8.397876744887164957e-01,7.899765797169158166e-01,7.984102648869444430e-01,7.485425931849811754e-01
2.187761623949551904e+03,9.968127236785980783e-01,9.688406880888283945e-01,9.103521681963777645e-01,8.683684670361316860e-01,7.492216872693551188e-01,7.571043224427336238e-01,7.233948952632452967e-01
2.290867652767774871e+03,9.991012833234377277e-01,9.677190092519203368e-01,9.091531047580849734e-01,8.472052957416078556e-01,7.987893052131269656e-01,7.634362247600521290e-01,7.481576351689047666e-01
2.398832919019489964e+03,9.849213784099648539e-01,9.892850047246403156e-01,9.250286343149658475e-01,8.176212719083427727e-01,8.264259918553238382e-01,7.566695406781861477e-01,7.341723112147451324e-01
2.511886431509582053e+03,1.016879252993732274e+00,9.772838419253953024e-01,9.804302968513561867e-01,8.453255099776899595e-01,7.929266543724408089e-01,7.666156850841472359e-01,7.438398903089319392e-01
2.630267991895381329e+03,1.005357350959277696e+00,9.711817818948687009e-01,9.387296954877737409e-01,8.695381355500109155e-01,8.516940017045055988e-01,7.993443479359884085e-01,7.663375006145666246e-01
2.754228703338168998e+03,1.006076186212682577e+00,9.839637275599174560e-01,9.633479662576410751e-01,8.482998566742053770e-01,8.389068172489256847e-01,7.561562196945391667e-01,7.705842159819096260e-01
2.884031503126605912e+03,9.742568000757900748e-01,1.015480096629602036e+00,9.425789292574514588e-01,8.545288276009058714e-01,7.822564553109981889e-01,8.077104411787993099e-01,7.514243840745066239e-01
3.019951720402018964e+03,1.004637330855244981e+00,1.011756041138760942e+00,9.711808460181021729e-01,8.982811943639321672e-01,8.032359696910720270e-01,8.013631809145498330e-01,7.331555272619026953e-01
3.162277660168379498e+03,1.001770342673713010e+00,9.774863968345970378e-01,9.794364966733090094e-01,8.689860567624609899e-01,8.539440220376663948e-01,8.074980254251599154e-01,7.594265909161528327e-01
3.311311214825907882e+03,1.014315046981289825e+00,9.681557931067981126e-01,9.310880007420636595e-01,8.984168090432504972e-01,8.549301782344417289e-01,8.045862819555444911e-01,7.746343245065141492e-01
3.467368504525316894e+03,9.986861884375489717e-01,9.934414817746393123e-01,9.628710949283948439e-01,8.901967630776690399e-01,8.199199585076289987e-01,8.175350737945139556e-01,7.676694445128553479e-01
3.630780547701010164e+03,9.914156033237364607e-01,9.882327171478222372e-01,9.999593979263815546e-01,9.205983388286793634e-01,8.531451192931395200e-01,8.264679782117557716e-01,7.898025537650494865e-01
3.801893963205612636e+03,9.876763450770235098e-01,9.860981480259123355e-01,9.738102172773257514e-01,9.058905272291825073e-01,8.594804979319670135e-01,8.095659313198789730e-01,7.647456997748122154e-01
3.981071705534969169e+03,9.634846335083998570e-01,9.865462569308820484e-01,9.792316131427000192e-01,9.433695007550826350e-01,8.517713787065450681e-01,8.104218166217316277e-01,7.907103711967793380e-01
4.168693834703354696e+03,9.936050817190644757e-01,9.891684984586319729e-01,9.736637956678947381e-01,9.540679175398101286e-01,9.222133429065988430e-01,8.376467191506917764e-01,7.582614211557102690e-01
4.365158322401656733e+03,9.928109943622500655e-01,9.913933183453321751e-01,9.835747873759934645e-01,9.737436942257438055e-01,9.038476013663545583e-01,8.187634084070130047e-01,8.087485982276015894e-01
4.570881896148751366e+03,9.913836407101092041e-01,1.017321629078172585e+00,9.769188892438444016e-01,9.099517219262976964e-01,9.461853940513832439e-01,8.629282328088190290e-01,8.032029747402216202e-01
4.786300923226380291e+03,9.899236296206942454e-01,9.891753686008534219e-01,9.697931799876592374e-01,9.577423703490461904e-01,8.772336368587856370e-01,8.173181938335861707e-01,7.865922519890761189e-01
5.011872336272725079e+03,9.908079358897553535e-01,9.880668872999761598e-01,9.769798978321970750e-01,9.367155474643159563e-01,9.004100688059301083e-01,8.245628646331367717e-01,8.198607508719378822e-01
5.248074602497723390e+03,9.988174142592112226e-01,9.834114129982498564e-01,9.924068481575649692e-01,9.269309757117734083e-01,8.808430283941145467e-01,8.775177020951531182e-01,8.066292857444777864e-01
5.495408738576248652e+03,9.827873324200734340e-01,9.915815986856905129e-01,9.957541082887838568e-01,9.655465296813294795e-01,8.878569695042576315e-01,8.271393854284889713e-01,8.256343328713350305e-01
5.754399373371566071e+03,1.001061272712599148e+00,9.976543750141608768e-01,9.683486911718152124e-01,9.617500378928830473e-01,8.871706939734023134e-01,8.730851935562987665e-01,8.111972280965595861e-01
6.025595860743580488e+03,9.786901357595886308e-01,1.027800226862991773e+00,9.906176202372805051e-01,9.352230950030503420e-01,9.004350426168925559e-01,8.869506599689171988e-01,8.103465695270377633e-01
6.309573444801930236e+03,9.970029835300243670e-01,9.800660062413477647e-01,9.933750973387014405e-01,9.521897448337246495e-01,8.919652135000423199e-01,8.420211663841877803e-01,8.425566186678929981e-01
6.606934480075964530e+03,9.898452832601699614e-01,9.879642651736788572e-01,9.774126403962584142e-01,9.763136871887913015e-01,9.473507148746258544e-01,8.865617021208983539e-01,8.429577211842580464e-01
6.918309709189362366e+03,9.982176890982911166e-01,1.012156707271206324e+00,1.000595105892521097e+00,9.312616724414800595e-01,9.193617942601474136e-01,9.049959652060695081e-01,8.095716120073527255e-01
7.244359600749906349e+03,9.821630041329957317e-01,9.990951208777733017e-01,9.901080359963976285e-01,9.673601465062059424e-01,9.362888014771892919e-01,8.859159180929847555e-01,8.770496481717576787e-01
7.585775750291835720e+03,1.000637618735009227e+00,1.011474084318294553e+00,1.011369467411103562e+00,1.004711741862241547e+00,8.708257527455541824e-01,8.613391156239165181e-01,8.187252446155625085e-01
7.943282347242821743e+03,1.002794095888397852e+00,9.976156315649297168e-01,9.964612744052583349e-01,9.735420660299531903e-01,9.078319467059920989e-01,8.991017466540003333e-01,8.814349224900223101e-01
8.317637711026709439e+03,9.982013668423656005e-01,1.010736356673383796e+00,9.956324038464408055e-01,9.884562667577894146e-01,9.444884312643986313e-01,9.356442873393355786e-01,8.363205278805387888e-01
8.709635899560813414e+03,1.009504292923430580e+00,9.904612892479603969e-01,9.889780736957818341e-01,1.002551959361682732e+00,9.226855242149872849e-01,8.989958625798339931e-01,8.717825245316208616e-01
9.120108393559095930e+03,9.961674031739712332e-01,9.969686817172720428e-01,9.835798775725600462e-01,9.341208177796926915e-01,9.753406972410916254e-01,9.035861830871038114e-01,8.739301520096138809e-01
9.549925860214369095e+03,9.732661354238958396e-01,9.840814042007589579e-01,1.006289169090991198e+00,9.798197229888367943e-01,9.614758025769217786e-01,9.236334491895539234e-01,8.858214480190711448e-01
1.000000000000000000e+04,1.002683211753743642e+00,1.009177446911431408e+00,1.002250469541575484e+00,9.917755569794017845e-01,9.559449196438226659e-01,9.117525626504994207e-01,9.432339699850942338e-01
1.047128548050898462e+04,9.950686978989824460e-01,9.837132095080163285e-01,9.770905904263947894e-01,9.666487851015354016e-01,1.004950490977645661e+00,9.367676058551679397e-01,8.620404136547689111e-01
1.096478196143185050e+04,9.951692598653347765e-01,9.918957349489810893e-01,9.858692376859273798e-01,9.894175187093635637e-01,9.974297613803969620e-01,9.769542322011670610e-01,8.893680280278977168e-01
1.148153621496881715e+04,1.014437006708953870e+00,1.001991582479685228e+00,9.971193975627054007e-01,9.779182209310907092e-01,9.874410076219725108e-01,9.125174314653988761e-01,8.704936929101562137e-01
1.202264434617413099e+04,1.007942757242165754e+00,1.003969422475196049e+00,9.883810903714645990e-01,1.003464874069387669e+00,9.908683485990217310e-01,9.845768864637126638e-01,8.997225740583231213e-01
1.258925411794166212e+04,9.884386800179169041e-01,1.009579303662079930e+00,9.881788862160854059e-01,9.712636157703455897e-01,9.702167709941371676e-01,1.000332154335106027e+00,8.903712676253410230e-01
1.318256738556407436e+04,9.663968586217348555e-01,1.007718929989879664e+00,1.003687678696080221e+00,9.876873954835776459e-01,9.788804883271722268e-01,9.414870815112175162e-01,9.642751373516448288e-01
1.380384264602883741e+04,1.022855742828691294e+00,1.002677778241317430e+00,1.008196960473808357e+00,1.019332250577161814e+00,1.063681728549649375e+00,9.993754583698121197e-01,9.404913857635462948e-01
1.445439770745928035e+04,9.971171926036649369e-01,1.007729696539123143e+00,9.932875124149964652e-01,9.666492114136284730e-01,9.742476705150240335e-01,9.885004041203999670e-01,9.266863490500875100e-01
1.513561248436207097e+04,1.004461407700301123e+00,1.009023451585258524e+00,9.971921450011727028e-01,1.036460157870208620e+00,9.686984755853200735e-01,9.484062841433246183e-01,9.414849383229090263e-01
1.584893192461114086e+04,9.763756182223287672e-01,9.727724926424686780e-01,1.011745614804927751e+00,1.003217686635836881e+00,1.019530669835769343e+00,9.487704438484136915e-01,9.777665148897521918e-01
1.659586907437559785e+04,1.017900141548243154e+00,9.898582305990654140e-01,9.738062863421323989e-01,1.002749263755888354e+00,9.562374437619732825e-01,1.044355065570309771e+00,9.520404451795323464e-01
1.737800828749376160e+04,1.006339950947818807e+00,1.004538678184101919e+00,1.012694638237777056e+00,9.926688684078287528e-01,9.821620967199283792e-01,9.814736318165802054e-01,9.696108742141941184e-01
1.819700858609982606e+04,1.014495558360620109e+00,1.023380573767916024e+00,1.020722008876821629e+00,9.856468118530686828e-01,9.869808342161483505e-01,1.024691462488274363e+00,9.435583029702668822e-01
1.905460717963248317e+04,9.842383664302107871e-01,1.001139568738677932e+00,9.846543735883312998e-01,1.004068079691734949e+00,1.041377206064984628e+00,9.708690320708763810e-01,9.734303022190889942e-01
1.995262314968878854e+04,1.014371967028917965e+00,1.007329980597568619e+00,1.011859052654939584e+00,1.004168019586046956e+00,1.039582179302716902e+00,9.715347478612718080e-01,9.394913007348569822e-01
2.089296130854040894e+04,9.925910783559013240e-01,9.992734745981489697e-01,9.940348823842063419e-01,9.609871470891355738e-01,1.027069562245045198e+00,9.964265330017066935e-01,9.589568429520936022e-01
2.187761623949551722e+04,9.706414354084494933e-01,9.924456785540374248e-01,9.750969475147328591e-01,1.004055015338712664e+00,9.816712826473907860e-01,9.504314866072076651e-01,1.012977746429717607e+00
2.290867652767774780e+04,1.000877871691399745e+00,1.010310460774891839e+00,9.896534939345416060e-01,9.894299107646181701e-01,9.687738338106771652e-01,9.914980264401522803e-01,9.811267553543875364e-01
2.398832919019489782e+04,9.905228912764864058e-01,9.877521618952548321e-01,1.010769615910790176e+00,9.850227588867841444e-01,9.707191133070739442e-01,9.531772666787982073e-01,9.569953499168362132e-01
2.511886431509582326e+04,1.000089894991395889e+00,9.900926114020137669e-01,9.973271873238334084e-01,9.858070705010748558e-01,9.516928633447102603e-01,1.007428640602442638e+00,9.951273072503313832e-01
2.630267991895381419e+04,9.998955330201699798e-01,9.975933973709724123e-01,1.012400014016841654e+00,1.006213089230656221e+00,1.032298111342465852e+00,9.765059014322176045e-01,9.527387096938827460e-01
2.754228703338168998e+04,1.001030720367941829e+00,1.005421944362095754e+00,9.938218586009591737e-01,9.887550338858593912e-01,9.606990123930561065e-01,9.906041111700147894e-01,9.789664306169223451e-01
2.884031503126605821e+04,9.899171690188275363e-01,1.007512326482155052e+00,9.785817554954063802e-01,9.965640606019039449e-01,1.007040706834941401e+00,9.605938456214266896e-01,9.693392603587854817e-01
3.019951720402019055e+04,9.918025728577588573e-01,9.949646053333460749e-01,1.002775146893458258e+00,1.011639091016066638e+00,9.478343807816519417e-01,9.929590155389638184e-01,9.599741559203486263e-01
3.162277660168379225e+04,1.016784075128574827e+00,9.891899451989011327e-01,9.995885089280326374e-01,9.882404362643737450e-01,9.665212948434059870e-01,9.828353417893811450e-01,9.798524074942646100e-01
3.311311214825907518e+04,9.868175633590680063e-01,9.977121728233074860e-01,9.681817840902018357e-01,9.731960160538415394e-01,9.977618267678391994e-01,9.792224139496870094e-01,9.631854949799595333e-01
3.467368504525316530e+04,9.796703988340990099e-01,1.012563155550437077e+00,9.866785911694533340e-01,9.744388199945772655e-01,1.000121892415309910e+00,9.777009005865731073e-01,1.003406742598418111e+00
3.630780547701010073e+04,9.871274411522906744e-01,9.956821155073983798e-01,9.893659384727904182e-01,9.818511391816255873e-01,1.013013308219583353e+00,9.882820048578944139e-01,9.711308476162446857e-01
3.801893963205612818e+04,9.951802486869907316e-01,1.005547722911669162e+00,9.724373590691656188e-01,9.779170819051490327e-01,9.982585913670642963e-01,9.803970358228786264e-01,9.661856637609619325e-01
3.981071705534969078e+04,1.004607803124351939e+00,9.820814611196755362e-01,9.833302748644558999e-01,9.688082692653858796e-01,9.621813082392841610e-01,1.026525174103706473e+00,9.741943726513020430e-01
4.168693834703355242e+04,1.019705220279355284e+00,9.962925242545637161e-01,1.033499324308725376e+00,1.028017344225738317e+00,1.008884900069477508e+00,9.483592793831587819e-01,1.056876719170950496e+00
4.365158322401656187e+04,9.798881885854628937e-01,1.009226169118142336e+00,1.032958158635809642e+00,9.975748645178688090e-01,9.826115179761916174e-01,9.399987037643795507e-01,1.021746107248425295e+00
4.570881896148751548e+04,9.820978948498161332e-01,9.971022687730288769e-01,9.897288398953510979e-01,9.958150007911251711e-01,9.759263701088335408e-01,1.005876438994762090e+00,1.010417643448131564e+00
4.786300923226380110e+04,1.016276529740041346e+00,9.944916476246163928e-01,9.934205119916330595e-01,1.000036717647792006e+00,9.810637768459893326e-01,9.716562164961850545e-01,1.018082501307652876e+00
5.011872336272725079e+04,9.866684279542068392e-01,1.012122229341321678e+00,9.979641212748915358e-01,9.888007503344543592e-01,9.799891029759570937e-01,1.009798631124834589e+00,9.930362350612264022e-01
5.248074602497722663e+04,1.005230535717752449e+00,9.908512538778413425e-01,9.923217827768051613e-01,1.043408492155417644e+00,1.001187471896079595e+00,9.529515290257529747e-01,1.006643798039778659e+00
5.495408738576248288e+04,1.017690775345128307e+00,9.966284018628162045e-01,9.844433924863129626e-01,9.498152182000709765e-01,9.863674416519288002e-01,9.842370554922347248e-01,9.607662484187413643e-01
5.754399373371566617e+04,9.938294797974158712e-01,1.004773482320420630e+00,9.866972416754679065e-01,1.023703239957378219e+00,9.937161222992270115e-01,9.467734984865368020e-01,9.774858765584806264e-01
6.025595860743580852e+04,9.716403016195859221e-01,9.915032734290754046e-01,1.008769263318744169e+00,9.994280019183887642e-01,9.715622014496165804e-01,1.022037886071046842e+00,9.966069917581746873e-01
6.309573444801929872e+04,1.000888181546188749e+00,9.986014711966593183e-01,9.751987710921785624e-01,1.018263074321353434e+00,1.038967098483793317e+00,9.796092770924131887e-01,9.717056796132305108e-01
6.606934480075964530e+04,9.764330828150044050e-01,9.953787063055518081e-01,9.982530975358219205e-01,1.023038514916317476e+00,1.031294345027448323e+00,1.003022913789875403e+00,9.896968995654777945e-01
6.918309709189362184e+04,9.917395704290613567e-01,1.005700611757357477e+00,1.003535302460946577e+00,9.817891088952889200e-01,1.016841347471465706e+00,9.844922208228640281e-01,9.776863842639644808e-01
7.244359600749905803e+04,1.003507833070635513e+00,1.004895392589560066e+00,9.766026829206366777e-01,1.022887153177139519e+00,9.742165035692454955e-01,1.010561694582247760e+00,1.012621250339041046e+00
7.585775750291836448e+04,1.001707246277127927e+00,9.975915564282126224e-01,1.028368659269431662e+00,9.668669283930466651e-01,1.013746306959419030e+00,9.757693539711429498e-01,9.926217568170490058e-01
7.943282347242820833e+04,1.002127148696127179e+00,9.967590917222957092e-01,9.767795238347377618e-01,1.030865186162201130e+00,9.959171966483231220e-01,9.997413959668401962e-01,1.012268649490768890e+00
8.317637711026708712e+04,9.746518543673139412e-01,9.997978457649497885e-01,9.960331301032846474e-01,9.726040964799540500e-01,9.765673576949595036e-01,9.886491853338607028e-01,9.745873215833930070e-01
8.709635899560814141e+04,9.909179109632090254e-01,9.860514117948232515e-01,1.001960721672623844e+00,1.024608097847285793e+00,1.017753643931608609e+00,9.659576745683489118e-01,9.845330626681757513e-01
9.120108393559097021e+04,9.899415016767254549e-01,1.005968786999063447e+00,9.915081554356132143e-01,1.005835011065545848e+00,9.442633290126745127e-01,9.764810388644354910e-01,1.023603394441021885e+00
9.549925860214368731e+04,1.005682203313147394e+00,1.000763709774666887e+00,1.033665716548078484e+00,9.551081935270040457e-01,9.934871104897337046e-01,9.534727659087278706e-01,1.016918862177994765e+00
1.000000000000000000e+05,9.905900818611962366e-01,9.988574880205670636e-01,1.011763188501277000e+00,9.747832611727317298e-01,1.008192345481795371e+00,1.026858036850702094e+00,9.951778703024681816e-01
1.047128548050898535e+05,1.014218237467789718e+00,9.992953635916963506e-01,1.013271174740507874e+00,1.013181941163546096e+00,9.873937625416908670e-01,1.019747842247020087e+00,1.005438440797711719e+00
1.096478196143185050e+05,1.007966995362729268e+00,9.623631205759725082e-01,9.773336399232210869e-01,9.772301120413121600e-01,1.031474145680546961e+00,9.584494847574950294e-01,1.004988996460609574e+00
1.148153621496881678e+05,9.924113084821351016e-01,1.021588087128263656e+00,9.985309304455624035e-01,1.000256973439328290e+00,1.017533128845123480e+00,1.027019313762693731e+00,9.904370704503937528e-01
1.202264434617413062e+05,1.000805850712799261e+00,1.002023017370515134e+00,9.784098453440209786e-01,1.002317088205404660e+00,9.426401930493929493e-01,1.022870949973486709e+00,9.634095513106123443e-01
1.258925411794166139e+05,9.771895145050258913e-01,9.952508982744175947e-01,1.006375277143561009e+00,9.831055895459639427e-01,9.737950771170467146e-01,1.030778396505731775e+00,1.053681283579830152e+00
1.318256738556407508e+05,9.859006434071478919e-01,9.908437574407951143e-01,1.013130624773313393e+00,9.829394675963014638e-01,1.012016061486496810e+00,1.022906048725384931e+00,1.038964946419443702e+00
1.380384264602883777e+05,1.014026291057838147e+00,9.837125416048776438e-01,1.008101056223826397e+00,9.930475287915310201e-01,9.872950886060721798e-01,1.053869962917666880e+00,1.046702069380074596e+00
1.445439770745928108e+05,9.943918097940280809e-01,9.958547174233779442e-01,9.910509778269697145e-01,1.045028678501549457e+00,1.017679367992135653e+00,1.009380598422417563e+00,9.873976709789914485e-01
1.513561248436207243e+05,9.996932956954167615e-01,9.945550323160339268e-01,1.016074122118675094e+00,9.854692890768456115e-01,9.307577606175564400e-01,1.023782229742733030e+00,1.004767295550223816e+00
1.584893192461114086e+05,1.012017805683819827e+00,1.000990903113605279e+00,1.015967413853898771e+00,9.739780742959756044e-01,1.006001952655730447e+00,9.562651945498115147e-01,9.776095029362705802e-01
1.659586907437559566e+05,9.946946923571767796e-01,9.975450553992153413e-01,1.012230862280248944e+00,9.457531925727833411e-01,1.018756225271186366e+00,9.703136808202779129e-01,9.966574165776941330e-01
1.737800828749376233e+05,1.004462035571936696e+00,1.005970194200330736e+00,9.933344920256519384e-01,1.017491543267585952e+00,9.617379793455493875e-01,9.844337314930805549e-01,9.760182578328616687e-01
1.819700858609982533e+05,9.819061925436779470e-01,9.920914775575412348e-01,9.807933501841068491e-01,9.964572312488385597e-01,1.036496695459115713e+00,9.617965234237688676e-01,1.003085543875962049e+00
1.905460717963248317e+05,9.994507937695340516e-01,1.003149939527240075e+00,1.007535007744819744e+00,1.014573986609719203e+00,9.891587275399245094e-01,9.886845345963015674e-01,9.945945679776628801e-01
1.995262314968878927e+05,1.015323992396659047e+00,1.003891427531354408e+00,9.713969877666371877e-01,9.900347552931861861e-01,1.014245565212032796e+00,1.009877986006967099e+00,1.001325488268126396e+00
2.089296130854040966e+05,9.756055801796855720e-01,9.893835106160620008e-01,9.926396372840123883e-01,1.007992749408791466e+00,9.791819604548502864e-01,9.928673387120161564e-01,9.373783252050413850e-01
2.187761623949551722e+05,9.976117010762802773e-01,1.006449971439569602e+00,1.015737667555760559e+00,1.022860512965306334e+00,1.032535354829294594e+00,9.985548176002415621e-01,9.982340694057268982e-01
2.290867652767774707e+05,9.982261902220465055e-01,1.005220434094820758e+00,9.733789518489850412e-01,1.051519310953618058e+00,9.707234888967585240e-01,1.057463452870270437e+00,1.038896535722297232e+00
2.398832919019489782e+05,9.739387324909634103e-01,1.010684829106538674e+00,9.978090837076899478e-01,9.852590593447909662e-01,9.401282766818706005e-01,9.762211511385419094e-01,1.001411461590417717e+00
2.511886431509582035e+05,1.001584738257684348e+00,1.012272021123534316e+00,1.010459588598307867e+00,1.017671338024604077e+00,1.045534853925927488e+00,1.017574112245879014e+00,9.988755596825729111e-01
2.630267991895381710e+05,9.670112411411599940e-01,1.012413831843093748e+00,9.979538964982640481e-01,1.025347982869601715e+00,9.940254368250386330e-01,9.704304667971905829e-01,9.961767509893314498e-01
2.754228703338169144e+05,1.000994539455487775e+00,9.863414646748610570e-01,9.783759189481623375e-01,9.934348357773835625e-01,1.002480809736829181e+00,1.048756819901947912e+00,1.046576743961902478e+00
2.884031503126605530e+05,1.001537980565892827e+00,9.959125844673557548e-01,1.023216160611545744e+00,1.027333084733869528e+00,1.068800592582070275e+00,1.016079383753316634e+00,9.676791364432647535e-01
3.019951720402018982e+05,1.002084758957543897e+00,1.039450432944320823e+00,1.026130529704260663e+00,9.808947813493047452e-01,1.040561534591812221e+00,1.020846920959109783e+00,9.967395626197645964e-01
3.162277660168379080e+05,9.907096732952916929e-01,1.013542813047793478e+00,9.940078488550345703e-01,9.848823818992844537e-01,1.012896557692061439e+00,1.026697194301059879e+00,9.647463279299869354e-01
3.311311214825907955e+05,9.914641980567154844e-01,1.002241838383955974e+00,9.877096375126875882e-01,9.908503030710534842e-01,1.010127545734111898e+00,1.018021969516964553e+00,9.632538299294615136e-01
3.467368504525316530e+05,1.016858304145783709e+00,1.008649345325936642e+00,1.008530745542536078e+00,1.002654699480956868e+00,9.542459676553375347e-01,9.929132224074219693e-01,9.812256464051530847e-01
3.630780547701010364e+05,1.012540952663796068e+00,9.797348281686727445e-01,1.001068980777436224e+00,9.652961852209905880e-01,9.943069312085576206e-01,1.022117785896552222e+00,9.648793113477049932e-01
3.801893963205612381e+05,9.766571807098756164e-01,9.738996001955652071e-01,9.925346714578671126e-01,1.043707880233014418e+00,1.015874127592572229e+00,1.048982196799590705e+00,9.476841537277542749e-01
3.981071705534969224e+05,9.746518327463787879e-01,9.900729940421323372e-01,9.857915967239280208e-01,9.910700669906512550e-01,9.829144838141191665e-01,9.851052975624685626e-01,1.004420153303016816e+00
4.168693834703355096e+05,9.991631399971909744e-01,9.808611746737758708e-01,9.921371262950167136e-01,9.958166404703846508e-01,1.038191310090461394e+00,1.017017600721096482e+00,1.038543445867851744e+00
4.365158322401656187e+05,1.013957110887428570e+00,9.870889973469002543e-01,1.022254906716443257e+00,9.857822562416677092e-01,1.011760990907152546e+00,1.011840895875360191e+00,9.613332894611305024e-01
4.570881896148751839e+05,9.855128640253164596e-01,9.989025884000115596e-01,9.654624483729412621e-01,9.837475143740901373e-01,1.018564178758812888e+00,1.049380796678288430e+00,1.015050018950092392e+00
4.786300923226380255e+05,1.000291407301499680e+00,9.736079011006265604e-01,1.017463051334138946e+00,9.842390471980636546e-01,1.031455333490392423e+00,9.586842403685261749e-01,1.021950707214968279e+00
5.011872336272724788e+05,1.010121660638191976e+00,9.940953989657349554e-01,9.940383439379740782e-01,9.610693386126712978e-01,9.907606644088255976e-01,9.917394911290056125e-01,1.020988518746884788e+00
5.248074602497722954e+05,1.018798732429128551e+00,1.014292776472038637e+00,1.017506272295761072e+00,1.025615361684953708e+00,1.034361919948697306e+00,1.005135662029773114e+00,1.023602998680361642e+00
5.495408738576248288e+05,9.943570299607561447e-01,1.005938324631255876e+00,9.928810709938418189e-01,1.001426865403354238e+00,9.568541376048763647e-01,1.007506748338437674e+00,1.015234841064279525e+00
5.754399373371566180e+05,1.013971597440102901e+00,9.978121839613415256e-01,1.009506594836021565e+00,1.025429084204614316e+00,9.942373188888998792e-01,9.892462964570269968e-01,9.775485250489036604e-01
6.025595860743580852e+05,1.014926638838783424e+00,9.997876857949318241e-01,9.917097832374555111e-01,9.881943734913714028e-01,9.853751211058020543e-01,1.006599024754757377e+00,9.866980239404677944e-01
6.309573444801929872e+05,9.820308352571313071e-01,9.945601677689920317e-01,1.022417703185780846e+00,1.003445302142829787e+00,9.966957363098066791e-01,9.983728014977062415e-01,1.011003376418833311e+00
6.606934480075964238e+05,1.019101672889216381e+00,9.859673273940726679e-01,9.772013132031920346e-01,1.002817685930530667e+00,9.994064259509051196e-01,9.781431569666860781e-01,9.699310160219559718e-01
6.918309709189363057e+05,9.847516189105930406e-01,1.000201709742426504e+00,1.009656812253651559e+00,9.852673985418934910e-01,9.529117455505450307e-01,1.028105398690638328e+00,9.818268770178245619e-01
7.244359600749906385e+05,9.991152925997978107e-01,9.852029411098612854e-01,9.851701247296330566e-01,9.844540866365235621e-01,9.835119514499095494e-01,1.017544490501394394e+00,9.425092264275802822e-01
7.585775750291835284e+05,9.974199670480068391e-01,1.003208398731639139e+00,9.959262404914883682e-01,1.015013032512620317e+00,9.999353855974179028e-01,1.032709062910309727e+00,9.792981043940021113e-01
7.943282347242821706e+05,1.011564677392424283e+00,9.871870680201968451e-01,9.895277734999802233e-01,9.692894425509371858e-01,1.013010851010189839e+00,1.007277895151651226e+00,9.973884275673163824e-01
8.317637711026708130e+05,9.944669762614514186e-01,1.000200303926453982e+00,9.977380728924053477e-01,1.031866821763655961e+00,1.039121185123560442e+00,9.934116310559241159e-01,9.851861155645507129e-01
8.709635899560814723e+05,9.979850906196477967e-01,1.010411124333430832e+00,9.784733366380138353e-01,1.020621393377645791e+00,9.412687663044382314e-01,9.936683639151718817e-01,9.758248544286488579e-01
9.120108393559096148e+05,1.010240709139086590e+00,9.939301640803094307e-01,9.997147314954442088e-01,1.014545083514260204e+00,9.754998467165092446e-01,9.604458031364323523e-01,1.018500557212781654e+00
9.549925860214368440e+05,9.909613005847511813e-01,9.773875617452484343e-01,1.006238176535442452e+00,1.047761536270258587e+00,9.984197675230699343e-01,9.774686837957433649e-01,9.718769352571279274e-01
1.000000000000000000e+06,1.002598641469130802e+00,9.935271138278144454e-01,9.818637136157540857e-01,1.008894848541330713e+00,1.016126163818919181e+00,1.023058249596701996e+00,1.018781137551440619e+00
1.047128548050898477e+06,1.006170604990703765e+00,9.940774825889290289e-01,1.000320230959372392e+00,9.966806195537747382e-01,1.018799702077566760e+00,9.967974683725698837e-01,1.046529876001961901e+00
1.096478196143182926e+06,9.972203869140086052e-01,9.957787087042166974e-01,9.892190275234095109e-01,9.597959852851416507e-01,1.001380733402411183e+00,9.445853068903943273e-01,1.002328566850513525e+00
1.148153621496884152e+06,9.932451259882790762e-01,1.010236588246025136e+00,1.010379472108728471e+00,1.015099469797955845e+00,9.583666708568771009e-01,9.835762798500462534e-01,1.031577119346004823e+00
1.202264434617413208e+06,1.008116227033434731e+00,9.998266451231330176e-01,1.002413827761509779e+00,1.010820333082995459e+00,9.978398032404737217e-01,9.999398838144543111e-01,1.035170477678938328e+00
1.258925411794166081e+06,1.000710764864433111e+00,9.860410885136698944e-01,9.787091429789002150e-01,9.871254103199487151e-01,1.024702530185552352e+00,1.006712014463509774e+00,9.810788123781133407e-01
1.318256738556404831e+06,1.018648190290776467e+00,1.005209525374942903e+00,1.013734869171413644e+00,1.010480024201651617e+00,1.027499368141389313e+00,1.004154933130632310e+00,1.028018893083669782e+00
1.380384264602886746e+06,1.001924620294194268e+00,9.885882958903612350e-01,1.025980454264512343e+00,1.017340620070007695e+00,9.561201181801063376e-01,1.028446237968432264e+00,1.022875537865595597e+00
1.445439770745927934e+06,9.864319309160370919e-01,9.870547167241170428e-01,9.965369752968028516e-01,9.673633288721221746e-01,1.005236242310239447e+00,1.002306459206135925e+00,1.024528614581685648e+00
1.513561248436207185e+06,9.906729510894984880e-01,1.006546730838963954e+00,1.010432918500672406e+00,1.035678710149343429e+00,1.014135255667016677e+00,1.002250717076644593e+00,9.350844827242154045e-01
1.584893192461110884e+06,1.001083151877755872e+00,1.001150737869903162e+00,9.930063928285722819e-01,9.864923906985713087e-01,1.012578468608437143e+00,1.003686173253536928e+00,9.880213763095559987e-01
1.659586907437563175e+06,9.785548800751665555e-01,1.014758832910930941e+00,1.009886292784948791e+00,1.037803088035971211e+00,9.573477484105130664e-01,9.559718726581676318e-01,9.874803845368980149e-01
1.737800828749376349e+06,1.008850554854196835e+00,1.018483807155313947e+00,9.851588950430185676e-01,9.979299783880912766e-01,1.020445061629830397e+00,9.557722934012266025e-01,1.004687938133047131e+00
1.819700858609982533e+06,9.874623983414237971e-01,1.005315301556533703e+00,9.894307232077776959e-01,9.896577484136634961e-01,9.825286676474422887e-01,9.603656475120921909e-01,9.998689276261081282e-01
1.905460717963244300e+06,1.019123267045750847e+00,9.807274861708077385e-01,9.860496524826596332e-01,1.006182467246053536e+00,9.773354719594938844e-01,1.010746860478358489e+00,9.954671607148363188e-01
1.995262314968882827e+06,9.989549240444112188e-01,9.981243256744106729e-01,1.022547008006428726e+00,1.025125427670508627e+00,1.016009357956175529e+00,1.010175919685796009e+00,9.721735418676863416e-01
2.089296130854040850e+06,9.980017787800602447e-01,9.961846378868283169e-01,9.793087923238776860e-01,9.947757561774395185e-01,1.013196434142768831e+00,9.984010793532077654e-01,9.647464207800208191e-01
2.187761623949551955e+06,1.025844709956307721e+00,9.808056926806862919e-01,9.948698306421714932e-01,1.012539286703877606e+00,1.002126843163211545e+00,1.054371318596726725e+00,9.974490527400118323e-01
2.290867652767769992e+06,9.903973836396643415e-01,1.011670452015871691e+00,9.956728067147054828e-01,9.860774762586570485e-01,9.704696322977904854e-01,9.924654869142599534e-01,9.662321664276115607e-01
2.398832919019494671e+06,9.933222683717053414e-01,9.985878438970824389e-01,9.994126075459670577e-01,1.024187454019339416e+00,1.006925984005286656e+00,1.027636889879442128e+00,9.906688130483503052e-01
2.511886431509582326e+06,9.887819120267400397e-01,1.010704768342084003e+00,1.010666979656561049e+00,1.009019339614249500e+00,1.015317708186737944e+00,1.008356842419504185e+00,1.048817941349093452e+00
2.630267991895381361e+06,9.924018470289138749e-01,1.021680324860574141e+00,1.009993050629132139e+00,9.761559453406059017e-01,1.020517059469476795e+00,9.525702294904498935e-01,9.517198465580384292e-01
2.754228703338163439e+06,1.013722357399912566e+00,9.940457795576163047e-01,9.937203528480016423e-01,1.048242349489302061e+00,1.006366952007120341e+00,1.010804637185295896e+00,1.030549156973449065e+00
2.884031503126611467e+06,9.886590074620148494e-01,1.004691087011428285e+00,9.980326561285013387e-01,1.012512684753951397e+00,1.024943819573812087e+00,1.035356662800636762e+00,1.019305385312083922e+00
3.019951720402019098e+06,1.004277972896425730e+00,9.944983396058718617e-01,9.919825208567698560e-01,9.932354823813479561e-01,1.020722542542094713e+00,1.049734250219992449e+00,9.923616726137503008e-01
3.162277660168379545e+06,1.006064677781456362e+00,9.894652070942056010e-01,9.737485530024936331e-01,1.008369999819080931e+00,9.954874916079473612e-01,9.997961697097593747e-01,1.032845204903521052e+00
3.311311214825907722e+06,1.006363013694942188e+00,9.988155740941602190e-01,9.911194399077788431e-01,1.052778285252851997e+00,1.004373868314768492e+00,1.009272521424121383e+00,1.032883445727099447e+00
3.467368504525309429e+06,9.950178678942015464e-01,1.007772513840383022e+00,1.005195154321192330e+00,1.028735947908159476e+00,1.031272489492827127e+00,1.059153049325110008e+00,9.960253315072267188e-01
3.630780547701017465e+06,9.912067073187272870e-01,9.984587687398597255e-01,9.810179137300559793e-01,9.908414175479163255e-01,1.028133621761374128e+00,9.989766189128340690e-01,9.599173365404406466e-01
3.801893963205612730e+06,9.956699075540382804e-01,1.003468109959034793e+00,1.016007251554627233e+00,1.006453476074490094e+00,1.024399917784339697e+00,9.910206868433304450e-01,1.016383638421819890e+00
3.981071705534969456e+06,9.873795791270025823e-01,1.006511794913533819e+00,1.019377286728371690e+00,9.782812255875128482e-01,1.036477208783615822e+00,1.003860865892438614e+00,1.007655928358343500e+00
4.168693834703346714e+06,1.019076142262468121e+00,9.871846685855557579e-01,9.856545696048434335e-01,1.008820136980523641e+00,1.004763800554278719e+00,9.897688432984560469e-01,9.708522010767159927e-01
4.365158322401665151e+06,1.014175521015316939e+00,1.005158019489696075e+00,1.031281716786627944e+00,1.018351572366607449e+00,9.600377857594676323e-01,9.468339882528854501e-01,9.682806527931973051e-01
4.570881896148751490e+06,1.027680746271351975e+00,1.016390919736790188e+00,9.951923706347136633e-01,9.753107143488791708e-01,1.033994054147977293e+00,9.863028869539569587e-01,9.755298507875989067e-01
4.786300923226380721e+06,1.011396277180253600e+00,9.983449292524171348e-01,1.011474827237904384e+00,9.697801513112181970e-01,9.942984084498743824e-01,1.031637532567535098e+00,9.710737018006484478e-01
5.011872336272714660e+06,9.995308162909523064e-01,1.003436842832764020e+00,9.999728439651491829e-01,9.625393103069637135e-01,1.068428818683806014e+00,1.015285662933419042e+00,1.012082310837261634e+00
5.248074602497734129e+06,1.006964933980856181e+00,1.004370825159821567e+00,1.013309605660197343e+00,9.872689624064114877e-01,1.042710594392446177e+00,9.937766276584909519e-01,1.006465981054365244e+00
5.495408738576248288e+06,1.002405679893620061e+00,1.013702489294414200e+00,1.002378320526986499e+00,9.911548331376968113e-01,9.882628342746855310e-01,9.629234331362327426e-01,9.959976415067656186e-01
5.754399373371566646e+06,9.909066237208702388e-01,1.003678218241280895e+00,9.990918095599123916e-01,1.009810871747985228e+00,9.711269256666894556e-01,9.863807769148592586e-01,1.002402537528464199e+00
6.025595860743568279e+06,1.007129156325636377e+00,9.867615406198020356e-01,1.005564074387021556e+00,1.016134553118727801e+00,1.034312043933421021e+00,9.964364267150055410e-01,9.623490887479111411e-01
6.309573444801942445e+06,1.002437723499630007e+00,9.927737141063940340e-01,1.007088971337098515e+00,1.018078631104945675e+00,9.885122004834004938e-01,9.435184707701831375e-01,9.704588010778685270e-01
6.606934480075964704e+06,1.003933663218882000e+00,1.000004743782194172e+00,1.016769312332600483e+00,9.811619950739711715e-01,1.074262773783975833e+00,9.575252987886049283e-01,9.869111825457178577e-01
6.918309709189362824e+06,1.002606622830886973e+00,9.909394712671401040e-01,9.905227905737293836e-01,1.019507832151906435e+00,9.951480934328189587e-01,9.920571502445603151e-01,1.043180961897929970e+00
7.244359600749891251e+06,9.867100981473110322e-01,1.009275266958272965e+00,1.001168756353091327e+00,9.698235416429070721e-01,1.027875150145639571e+00,9.745504265934344934e-01,1.013751463512716056e+00
7.585775750291851349e+06,1.015401157775520646e+00,9.813941066779020561e-01,1.017822921472233855e+00,9.967371437830948588e-01,9.825900832381002648e-01,9.963327969548014806e-01,1.019721937572366732e+00
7.943282347242821939e+06,9.814264012773593615e-01,9.825112623219910413e-01,1.012921110491939780e+00,1.013014414140817054e+00,9.925241003413813878e-01,1.007768884330164871e+00,9.551827548647130461e-01
8.317637711026708595e+06,1.004824629201902075e+00,9.946312995467055940e-01,9.912765909647494045e-01,1.007892515465223404e+00,1.027290576924046572e+00,1.005191933155973771e+00,9.665388635926335237e-01
8.709635899560796097e+06,1.015105485783480255e+00,1.005388191092240868e+00,1.001771163476368187e+00,1.006796280998551785e+00,9.972685167518400284e-01,9.932126760443382718e-01,9.651002685385979829e-01
9.120108393559115008e+06,1.002466097682200630e+00,9.760309724579127044e-01,9.733979992066048581e-01,9.814901253956020977e-01,9.541994873479262562e-01,9.868155241422876811e-01,9.815218129605275399e-01
9.549925860214369372e+06,1.010196351092410127e+00,1.005214773939814732e+00,9.799239987698056265e-01,9.689990747092190881e-01,1.001564011236651952e+00,9.692317868535402781e-01,1.006975658919635919e+00
1.000000000000000000e+07,1.002584123734777677e+00,9.949862485802685175e-01,9.988760588961898002e-01,1.015899328279827429e+00,1.004185588405560381e+00,9.699562354873555448e-01,9.762198294880095606e-01
1.047128548050898500e+07,9.821439649757565116e-01,9.938091076257131729e-01,1.003287553521804210e+00,9.866047221373503984e-01,1.004694617977070381e+00,9.905100449657093797e-01,1.043285396098159401e+00
1.096478196143182926e+07,9.997907047314598117e-01,1.011572515968718111e+00,9.851927555789860014e-01,1.004285734964821764e+00,9.476474576235456304e-01,1.009487257885576916e+00,1.004110262684182464e+00
1.148153621496884152e+07,9.917732552502601662e-01,1.015892840891931881e+00,9.795705064427850939e-01,9.875076475039137325e-01,9.815229035760477672e-01,1.022199351948937629e+00,1.019245921272173172e+00
1.202264434617413022e+07,1.003418799054243138e+00,9.888298354518366695e-01,9.888632037109542638e-01,9.985619220220461889e-01,1.010021037260037557e+00,1.007710016582346713e+00,1.022140310150070786e+00
1.258925411794166267e+07,1.002591915972085745e+00,1.003096179572373403e+00,1.012549227390070250e+00,1.001938398712059586e+00,9.550318165518875135e-01,9.872543216916527253e-01,9.951890300326527994e-01
1.318256738556404784e+07,1.009521545559247890e+00,9.859331511478364174e-01,1.018468860500759021e+00,9.761032751307043842e-01,1.025427948821888036e+00,9.802603760171694214e-01,1.031204984888565823e+00
1.380384264602886699e+07,9.724397726230238348e-01,9.956597102769580987e-01,1.008811401872885760e+00,1.008714373678996967e+00,1.041788746400124088e+00,1.032872359923058037e+00,9.892428910950291643e-01
1.445439770745928027e+07,9.988195328400445439e-01,9.924958876765543891e-01,9.861779580697960235e-01,9.937577207405206003e-01,1.031578368919384481e+00,9.894143149876417631e-01,1.012503475815689002e+00
1.513561248436207138e+07,9.850286265036388711e-01,1.005035822241292953e+00,1.008525280565377269e+00,9.931703490247116850e-01,9.774221564165436194e-01,9.924736309309647453e-01,9.833953363682271798e-01
1.584893192461110838e+07,9.867011133637415554e-01,1.003508992262487576e+00,1.029345812434149909e+00,1.019121185779636507e+00,9.589759405208367893e-01,1.038499965410198067e+00,1.019096081654150332e+00
1.659586907437563129e+07,1.022025333355667032e+00,9.969193659634065785e-01,1.000589739689196067e+00,9.710212939660076703e-01,9.940697100293008903e-01,9.752194175408577248e-01,9.991792522076661243e-01
1.737800828749376163e+07,9.947969214284262396e-01,1.014846266702234434e+00,1.046941871672819824e+00,1.014944442266598745e+00,9.904935222037829501e-01,1.003819137749478729e+00,9.986644416900042343e-01
1.819700858609982580e+07,9.954075410576207483e-01,9.799683010837384467e-01,9.974974098492381813e-01,1.009332825063375072e+00,9.675139749464013450e-01,1.016663830473585106e+00,9.798274517936129691e-01
1.905460717963244393e+07,9.748113211833837610e-01,1.000383149685748263e+00,9.996834085956656235e-01,9.757844471079573090e-01,1.033625726420154267e+00,1.039210533466381925e+00,9.779971081448333159e-01
1.995262314968882874e+07,1.000326258024740067e+00,9.908393330489506656e-01,1.004957387039559169e+00,1.004222076786122964e+00,1.006259852259553167e+00,1.012617235899067270e+00,9.646327454096543796e-01
2.089296130854040757e+07,9.979485651818109648e-01,1.004260240145837590e+00,1.015267108318389955e+00,1.034489212730659524e+00,9.443646266663434652e-01,9.691339532266453061e-01,1.026896890137261487e+00
2.187761623949551955e+07,9.914075582921033636e-01,9.929484695488625112e-01,1.008710258474202259e+00,9.942833663529538901e-01,9.931445771944250600e-01,1.027166547266374241e+00,9.862547015541351936e-01
2.290867652767769992e+07,1.020282852471933399e+00,9.900709695706330082e-01,1.006810236902762057e+00,1.007726199590474048e+00,1.015466822484175635e+00,1.011426111444900799e+00,1.034105993560026970e+00
2.398832919019494951e+07,1.012211795145382176e+00,1.015002815880650555e+00,9.948081493944155307e-01,1.005474024401405542e+00,9.964931056557536637e-01,9.383618681454809485e-01,1.050264260395048721e+00
2.511886431509582326e+07,1.025911310094105078e+00,9.890974880851431950e-01,1.006812599877274339e+00,9.744690792215715547e-01,1.019302171939228341e+00,9.757588643273147344e-01,9.939139512411727662e-01
2.630267991895381361e+07,9.681696490026198143e-01,9.967827201471406440e-01,9.986273771649120112e-01,1.006269731345596607e+00,9.858525957987354094e-01,1.020760657975709584e+00,9.758543653604917489e-01
2.754228703338163346e+07,9.933814346319003175e-01,1.014155578099711796e+00,9.800567118067337047e-01,9.912716392713230018e-01,9.768806424009903733e-01,9.341128710871909879e-01,9.554099338066794900e-01
2.884031503126611561e+07,9.919719983297218269e-01,1.002686553702395456e+00,1.003014761711669145e+00,9.750849283582921911e-01,1.011978596315796342e+00,1.020029554369153102e+00,9.902622205649164178e-01
3.019951720402019098e+07,9.850048906873377641e-01,1.001914917708273567e+00,9.534545082012660933e-01,1.025163857867502637e+00,9.555336888963900099e-01,9.903301861171471820e-01,9.930830334870518472e-01
3.162277660168379173e+07,1.005352036830532425e+00,1.006257110013311973e+00,1.003265976175528928e+00,9.808903962343384908e-01,1.003085275650148267e+00,1.049401628396023245e+00,1.020054561426907869e+00
3.311311214825907722e+07,9.849726406642028698e-01,1.018160563720775125e+00,1.007028609279776665e+00,1.017566487881072845e+00,9.981457537238537236e-01,1.028262332714614535e+00,1.027833121068178590e+00
3.467368504525309801e+07,1.017823567861913414e+00,1.002634019831643464e+00,9.728835277536682646e-01,9.681970657199004959e-01,9.887676471431630087e-01,9.921030490615541098e-01,1.025188093837290593e+00
3.630780547701017559e+07,9.734394542609616785e-01,1.002451667685147818e+00,1.004041365648798534e+00,9.965458056736704595e-01,1.027152338520561203e+00,9.960805279819725522e-01,9.546202981456173298e-01
3.801893963205612451e+07,1.000750000737560486e+00,1.005962571322397414e+00,9.868566277006748377e-01,1.035817046070431680e+00,1.010965418414839556e+00,1.024066065856036989e+00,1.045772757536171271e+00
3.981071705534969270e+07,1.010843615426394448e+00,9.957837029348465263e-01,1.013168893144844818e+00,1.013135560871098795e+00,9.876711347216784453e-01,1.040201909861914409e+00,1.043974162363982883e+00
4.168693834703346342e+07,9.789715212999876570e-01,9.683888598623766608e-01,9.949448444896242805e-01,9.618210787980971954e-01,1.011682613446447165e+00,1.028066685439091854e+00,9.808056075050989309e-01
4.365158322401665151e+07,1.024248246431670895e+00,1.011635167637886967e+00,9.818245661992844875e-01,9.819327687352807921e-01,9.683452934257358313e-01,9.665855756253437514e-01,1.012771878351894639e+00
4.570881896148751676e+07,9.981744303749076064e-01,1.008418799167011271e+00,9.713684463544324244e-01,1.005355638520717632e+00,9.901391471855642834e-01,1.003799362557765251e+00,9.874105565137046847e-01
4.786300923226380348e+07,9.967786548603172481e-01,9.946047603530356884e-01,1.003227014692492425e+00,9.863035623125214757e-01,1.007416799469950774e+00,1.039220433371911723e+00,1.006566300396712688e+00
5.011872336272714287e+07,1.012873220912903660e+00,1.008323770479150783e+00,9.914065797765920784e-01,9.769442945417009527e-01,1.042097737796434886e+00,1.036458159467682050e+00,9.851820847765836442e-01
5.248074602497733384e+07,1.007365912239809091e+00,1.017197197932421915e+00,9.935911771353178601e-01,1.021768533876927343e+00,9.737229170004663148e-01,1.024134765030562333e+00,9.817908410748259485e-01
5.495408738576248288e+07,9.734724786787488648e-01,1.014660470648458324e+00,9.935100860545091894e-01,9.819170916262676130e-01,9.476445672347706406e-01,1.002512874484529748e+00,9.688281741715261131e-01
5.754399373371566832e+07,9.981081765510537718e-01,9.876286148772157603e-01,1.012213259199348014e+00,9.990351593643221895e-01,9.890274263509926111e-01,9.849401413635946456e-01,9.922663582777810909e-01
6.025595860743568838e+07,9.773433494325968196e-01,1.007247052628119643e+00,9.988437121902608018e-01,1.001273684583217083e+00,9.876026238968986792e-01,1.001417378615607978e+00,1.034101743802080975e+00
6.309573444801943004e+07,9.920737574467100028e-01,1.011763840815069981e+00,9.836118133262357066e-01,1.005988244622161520e+00,1.013896903277790251e+00,1.033520479893744071e+00,9.862335569617922681e-01
6.606934480075964332e+07,9.936200639851433536e-01,1.013438617580096013e+00,1.009264736798956230e+00,1.008690397140962647e+00,1.015677241096208050e+00,9.808644575680335320e-01,9.947822687400599273e-01
6.918309709189362824e+07,9.876927528296358672e-01,1.000786337843786233e+00,9.960180144207374520e-01,9.940265967103042444e-01,9.851120675187954312e-01,1.058787785435067130e+00,9.843504705673699062e-01
7.244359600749890506e+07,1.007748341025614502e+00,1.008659441316191341e+00,1.001889896486417131e+00,1.004391934099087447e+00,9.867924572950431683e-01,9.786162946694488829e-01,1.029015855846446392e+00
7.585775750291851163e+07,1.010410400001277020e+00,9.974736213382459082e-01,1.019852757450758318e+00,1.006472017615563930e+00,1.032333440529543012e+00,9.797489790011804089e-01,1.009119931202267617e+00
7.943282347242821753e+07,1.002105517797796663e+00,9.825432154540431062e-01,9.989440385740953054e-01,1.029109834073983931e+00,9.660981581705380128e-01,9.800540962530724931e-01,9.855245965704407807e-01
8.317637711026708782e+07,9.968136949019329451e-01,1.012134394471724042e+00,1.011033667236320266e+00,9.806359733351407426e-01,1.014906567544611393e+00,9.941308921292808520e-01,9.911177005409624874e-01
8.709635899560795724e+07,1.021974345291655872e+00,1.013926171857256975e+00,1.017878857766852052e+00,1.004641490958516181e+00,9.852395081282785405e-01,9.839565006193653485e-01,1.028559602703813747e+00
9.120108393559114635e+07,1.021151824376534512e+00,9.992420514627639028e-01,9.912838110795142432e-01,9.988574667782442740e-01,9.334901468110237133e-01,9.873886315853428464e-01,1.041843544020726098e+00
9.549925860214368999e+07,1.019872466739904171e+00,9.895096015192900163e-01,1.000842847009152825e+00,9.856442406356240582e-01,9.932422416049686564e-01,1.040174617532954704e+00,1.017179442443727044e+00
1.000000000000000000e+08,9.988936485421227029e-01,9.739984929744360809e-01,9.937898935234245057e-01,1.009381458010566668e+00,1.000241345402631099e+00,1.017441227526558079e+00,1.006295899679233496e+00


==> anc/fig18ainset_L_imbBar.csv <==
1.200000000000000000e+01,4.129570199033583827e-03
1.600000000000000000e+01,1.992509032949050119e-03
2.000000000000000000e+01,1.081496521555467801e-03
2.400000000000000000e+01,6.605790806153235585e-04
2.800000000000000000e+01,4.464072604773165927e-04
3.200000000000000000e+01,3.313932975170275920e-04
3.600000000000000000e+01,2.329546283490838436e-04


==> anc/fig18b_L_heisenbergtime.csv <==
1.200000000000000000e+01,6.405757842252932051e+02
1.600000000000000000e+01,1.551934024074524814e+03
2.000000000000000000e+01,3.090162378035981874e+03
2.400000000000000000e+01,5.431762598335032635e+03
2.800000000000000000e+01,8.766700820693791684e+03
3.200000000000000000e+01,1.327314914247007437e+04
3.600000000000000000e+01,1.915373560178667321e+04


==> anc/fig18b_imb_inf.csv <==
4.735487376862235892e-02


==> anc/fig18b_t-unscaled_imb-scaled.csv <==
1.047128548050899575e-02,3.963918184729344318e+01,6.158052565180966553e+01,8.813046985617246776e+01,1.179909993189511823e+02,1.476053134502525097e+02,1.863144352903289587e+02,2.146195134812951437e+02
1.096478196143185063e-02,3.963390529831072229e+01,6.157232839722022533e+01,8.811873839791397245e+01,1.179752929994497492e+02,1.475856650435100050e+02,1.862896341311587776e+02,2.145909445174497705e+02
1.148153621496882971e-02,3.962812103116719697e+01,6.156334238992645425e+01,8.810587811780760603e+01,1.179580753912568838e+02,1.475641260347130697e+02,1.862624465628451844e+02,2.145596266013081106e+02
1.202264434617413176e-02,3.962178033551543166e+01,6.155349195730590850e+01,8.809178071662263676e+01,1.179392015015344413e+02,1.475405150399418517e+02,1.862326436336972506e+02,2.145252959991204591e+02
1.258925411794167490e-02,3.961482985667976209e+01,6.154269421168868348e+01,8.807632756917605832e+01,1.179185125129420300e+02,1.475146333810663180e+02,1.861999745623907927e+02,2.144876638312277635e+02
1.318256738556407466e-02,3.960721115869238673e+01,6.153085837153088278e+01,8.805938875279635170e+01,1.178958344829458156e+02,1.474862634586104377e+02,1.861641646841092950e+02,2.144464137061982285e+02
1.380384264602885214e-02,3.959886024740601584e+01,6.151788502056717078e+01,8.804082198701802042e+01,1.178709769242831271e+02,1.474551669759495951e+02,1.861249132090267722e+02,2.144011991388034630e+02
1.445439770745927249e-02,3.958970705027810055e+01,6.150366529965370432e+01,8.802047147693797058e+01,1.178437312564554276e+02,1.474210830021687855e+02,1.860818907771367776e+02,2.143516407334037694e+02
1.513561248436207964e-02,3.957967484918409440e+01,6.148808002564246067e+01,8.799816665213066358e+01,1.178138691173981130e+02,1.473837258600057396e+02,1.860347367922953481e+02,2.142973231130121121e+02
1.584893192461113431e-02,3.956867966236902134e+01,6.147099873124339808e+01,8.797372079247493559e+01,1.177811405237515032e+02,1.473427828244048499e+02,1.859830565172002537e+02,2.142377915729846336e+02
1.659586907437560557e-02,3.955662957140413027e+01,6.145227861945393499e+01,8.794692953169453631e+01,1.177452718674244920e+02,1.472979116162789808e+02,1.859264179098680358e+02,2.141725484369423782e+02
1.737800828749375484e-02,3.954342398876281806e+01,6.143176342574485460e+01,8.791756922886818870e+01,1.177059637353998482e+02,1.472487376751559225e+02,1.858643481810032370e+02,2.141010490911975239e+02
1.819700858609983596e-02,3.952895286139693098e+01,6.140928218082239454e+01,8.788539519762527163e+01,1.176628885390224610e+02,1.471948511935005399e+02,1.857963300505358859e+02,2.140226976726542034e+02
1.905460717963247327e-02,3.951309580545948563e+01,6.138464786643338300e+01,8.785013978224505138e+01,1.176156879383313907e+02,1.471358038946484612e+02,1.857217976805239914e+02,2.139368423839244144e+02
1.995262314968879874e-02,3.949572116711839698e+01,6.135765595635765379e+01,8.781151026940489146e+01,1.175639700463772357e+02,1.470711055355170345e+02,1.856401322606472775e+02,2.138427704082740775e+02
2.089296130854039618e-02,3.947668500422587812e+01,6.132808283445437780e+01,8.776918662394137982e+01,1.175073063979409085e+02,1.470002201146001255e+02,1.855506572216834797e+02,2.137397023960561455e+02
2.187761623949553008e-02,3.945582998347335035e+01,6.129568408142596780e+01,8.772281903667298764e+01,1.174452286666700047e+02,1.469225617652550113e+02,1.854526330517296913e+02,2.136267864935637988e+02
2.290867652767772378e-02,3.943298418758978130e+01,6.126019262184106395e+01,8.767202527218316277e+01,1.173772251144228420e+02,1.468374903140041852e+02,1.853452516895742122e+02,2.135030918848241015e+02
2.398832919019489723e-02,3.940795982713646595e+01,6.122131672296440286e+01,8.761638780444295094e+01,1.173027367566105283e+02,1.467443064835814539e+02,1.852276304696223121e+02,2.133676018168570749e+02
2.511886431509579437e-02,3.938055185155685223e+01,6.117873783709021751e+01,8.755545072839107945e+01,1.172211532276280508e+02,1.466422467208214186e+02,1.850988055932590157e+02,2.132192060794706094e+02
2.630267991895381477e-02,3.935053645436509129e+01,6.113210827944278236e+01,8.748871643608325144e+01,1.171318083311409453e+02,1.465304776303453878e+02,1.849577251025981468e+02,2.130566929118962207e+02
2.754228703338166065e-02,3.931766946774675375e+01,6.108104873429837056e+01,8.741564204689039741e+01,1.170339752611527899e+02,1.464080899964383775e+02,1.848032413343889289e+02,2.128787403106750844e+02
2.884031503126605750e-02,3.928168464243431401e+01,6.102514558291058933e+01,8.733563558253472081e+01,1.169268614815294853e+02,1.462740923777129751e+02,1.846341028346302267e+02,2.126839067163943469e+02
3.019951720402016052e-02,3.924229180955598650e+01,6.096394804811565393e+01,8.724805187960261321e+01,1.168096032541469071e+02,1.461274042622637239e+02,1.844489457183638308e+02,2.124706210614070585e+02
3.162277660168379134e-02,3.919917492230120359e+01,6.089696515227239360e+01,8.715218823472143583e+01,1.166812598092286493e+02,1.459668487752787769e+02,1.842462844644925894e+02,2.122371721668556290e+02
3.311311214825911342e-02,3.915198997675622650e+01,6.082366248754358651e+01,8.704727978093865204e+01,1.165408071559413656e+02,1.457911449367021248e+02,1.840245021425783989e+02,2.119816974855090734e+02
3.467368504525316503e-02,3.910036281322719276e+01,6.074345880057472158e+01,8.693249459820486891e+01,1.163871315371555824e+02,1.455988994738498263e+02,1.837818400777923102e+02,2.117021711975530138e+02
3.630780547701013827e-02,3.904388680187111049e+01,6.065572239751737271e+01,8.680692856642234290e+01,1.162190225397268790e+02,1.453885982032042818e+02,1.835163869719532386e+02,2.113963916800224183e+02
3.801893963205612431e-02,3.898212041960088214e+01,6.055976738023546346e+01,8.666959997651177616e+01,1.160351658810195232e+02,1.451585970073307408e+02,1.832260675133848338e+02,2.110619683876133763e+02
3.981071705534973415e-02,3.891458472914764855e+01,6.045484973061820000e+01,8.651944392364985958e+01,1.158341359040484804e+02,1.449071124474390331e+02,1.829086305267143757e+02,2.106963082038069786e+02
4.168693834703354750e-02,3.884076077597918442e+01,6.034016326741038938e+01,8.635530651753506959e+01,1.156143878279487893e+02,1.446322120700506559e+02,1.825616367363791710e+02,2.102966013473289308e+02
4.365158322401661156e-02,3.876008692465124739e+01,6.021483550910422622e+01,8.617593895759679867e+01,1.153742498179746860e+02,1.443318044881222875e+02,1.821824462452278510e+02,2.098598069507872026e+02
4.570881896148751983e-02,3.867195616327344254e+01,6.007792348748258604e+01,8.597999153685870510e+01,1.151119149603872813e+02,1.440036293434365007e+02,1.817682058629984567e+02,2.093826384668246305e+02
4.786300923226385201e-02,3.857571341330099557e+01,5.992840956965370935e+01,8.576600765711420138e+01,1.148254332529589448e+02,1.436452472888259422e+02,1.813158364595353476e+02,2.088615491032822149e+02
5.011872336272722023e-02,3.847065289200338611e+01,5.976519736218824619e+01,8.553241796062620494e+01,1.145127037520354776e+02,1.432540301665855793e+02,1.808220205652885113e+02,2.082927175438306051e+02
5.248074602497725810e-02,3.835601558695031343e+01,5.958710778958434418e+01,8.527753471018978360e+01,1.141714670527499607e+02,1.428271516040379652e+02,1.802831904979509261e+02,2.076720342753926332e+02
5.495408738576245539e-02,3.823098691586879738e+01,5.939287546108912608e+01,8.499954658057545487e+01,1.137992983207379893e+02,1.423615782994579035e+02,1.796955173600119906e+02,2.069950889196437629e+02
5.754399373371569398e-02,3.809469466151303862e+01,5.918114546519547048e+01,8.469651406055544385e+01,1.133936011421602927e+02,1.418540623321798932e+02,1.790549013285088620e+02,2.062571590540228499e+02
6.025595860743578058e-02,3.794620728988362401e+01,5.895047076020794918e+01,8.436636570630388121e+01,1.129516025145275790e+02,1.413011349003806458e+02,1.783569637461903881e+02,2.054532011089979164e+02
6.309573444801933051e-02,3.778453278140818128e+01,5.869931036232411259e+01,8.400689553425793576e+01,1.124703493641529377e+02,1.406991019692531495e+02,1.775970416232855769e+02,2.045778440435232994e+02
6.606934480075957183e-02,3.760861812857482533e+01,5.842602856979596737e+01,8.361576189463387720e+01,1.119467070471625476e+02,1.400440424012380163e+02,1.767701852713408357e+02,2.036253866299805679e+02
6.918309709189363055e-02,3.741734967993566841e+01,5.812889550281285267e+01,8.319048822558379186e+01,1.113773603697187724e+02,1.393318092384433271e+02,1.758711599148494997e+02,2.025897993230629481e+02
7.244359600749898653e-02,3.720955453914127986e+01,5.780608928340567587e+01,8.272846615190773889e+01,1.107588177486831142e+02,1.385580349144258037e+02,1.748944522615107644e+02,2.014647318427308562e+02
7.585775750291835762e-02,3.698400325821747714e+01,5.745570022717594583e+01,8.222696146023776009e+01,1.100874192249924732e+02,1.377181412863679952e+02,1.738342831556459771e+02,2.002435277669189873e+02
7.943282347242813790e-02,3.673941409585685136e+01,5.707573746769271139e+01,8.168312355285901560e+01,1.093593491360418284e+02,1.368073554962737717e+02,1.726846275877264816e+02,1.989192476006793981e+02
8.317637711026708291e-02,3.647445914280817192e+01,5.666413848307523438e+01,8.109399905207358472e+01,1.085706543467005361e+02,1.358207327864952561e+02,1.714392434802398952e+02,1.974847019581179666e+02
8.709635899560805306e-02,3.618777264566416108e+01,5.621878203969283305e+01,8.045655029213257592e+01,1.077172690257194176e+02,1.347531875038301052e+02,1.700917108076239401e+02,1.959324966518914266e+02
9.120108393559096804e-02,3.587796188493469884e+01,5.573750510614017628e+01,7.976767949065761343e+01,1.067950470276890087e+02,1.335995336181483140e+02,1.686354827237635732e+02,1.942550916183954826e+02
9.549925860214358853e-02,3.554362097979070256e+01,5.521812431628961093e+01,7.902425942842630491e+01,1.057998029900670076e+02,1.323545361431080778e+02,1.670639504483402220e+02,1.924448756963762435e+02
1.000000000000000056e-01,3.518334799573277394e+01,5.465846256626240063e+01,7.822317147537933124e+01,1.047273632666555017e+02,1.310129748611737455e+02,1.653705236818533990e+02,1.904942592980146117e+02
1.047128548050899610e-01,3.479576571688578213e+01,5.405638130754739734e+01,7.736135176880158326e+01,1.035736277759697401e+02,1.295697217012093745e+02,1.635487282511291482e+02,1.883957869331261747e+02
1.096478196143185063e-01,3.437954640439790666e+01,5.340981903601090153e+01,7.643584626078151700e+01,1.023346437237156437e+02,1.280198329674638842e+02,1.615923224985896809e+02,1.861422713298309475e+02
1.148153621496882937e-01,3.393344078777145256e+01,5.271683636052851796e+01,7.544387518675677029e+01,1.010066919369209444e+02,1.263586573411140392e+02,1.594954335782661303e+02,1.837269504913602987e+02
1.202264434617413141e-01,3.345631141657909069e+01,5.197566784945770024e+01,7.438290724235180562e+01,9.958638619258486813e+01,1.245819601313905167e+02,1.572527142611581894e+02,1.811436683829189462e+02
1.258925411794167559e-01,3.294717032431351811e+01,5.118478058008761877e+01,7.325074336598170532e+01,9.807078540138557798e+01,1.226860635994090245e+02,1.548595200274817500e+02,1.783870789917610864e+02
1.318256738556407293e-01,3.240522071167286811e+01,5.034293893627304328e+01,7.204560948220577643e+01,9.645751778008114741e+01,1.206680022679216364e+02,1.523121050752594101e+02,1.754528721806848637e+02
1.380384264602884659e-01,3.182990203111607386e+01,4.944927469355674532e+01,7.076625683820716972e+01,9.474491517809964591e+01,1.185256909185016099e+02,1.496078343458044912e+02,1.723380179933669183e+02
1.445439770745927111e-01,3.122093743743573668e+01,4.850336078275700658e+01,6.941206763941707436e+01,9.293215448284252034e+01,1.162581014246617741e+02,1.467454067070987946e+02,1.690410238119688699e+02
1.513561248436207929e-01,3.057838205390329023e+01,4.750528632208966684e+01,6.798316254557292382e+01,9.101940149490569354e+01,1.138654426507755915e+02,1.437250820151614334e+02,1.655621959778386838e+02
1.584893192461113431e-01,2.990266989121369434e+01,4.645572955592884767e+01,6.648050522738405732e+01,8.900795084146348302e+01,1.113493353658945182e+02,1.405489018956936036e+02,1.619038941700499947e+02
1.659586907437560488e-01,2.919465656014316224e+01,4.535602425564640328e+01,6.490599763536486932e+01,8.690035342230892468e+01,1.087129715274278965e+02,1.372208908150712148e+02,1.580707630648460338e+02
1.737800828749375415e-01,2.845565416982883633e+01,4.420821397322875157e+01,6.326255796546160326e+01,8.470052065123138618e+01,1.059612444983852271e+02,1.337472204878432933e+02,1.540699217408445918e+02
1.819700858609983596e-01,2.768745405858744491e+01,4.301508737961100337e+01,6.155417164638486582e+01,8.241379253389769133e+01,1.031008339844229198e+02,1.301363171633545335e+02,1.499110872567592025e+02
1.905460717963247397e-01,2.689233235345053430e+01,4.178018690712782757e+01,5.978590422107456703e+01,8.004695468020427995e+01,1.001402270489237054e+02,1.263988882704701666e+02,1.456066052984750172e+02
1.995262314968879735e-01,2.607303292980726539e+01,4.050778225380763331e+01,5.796386404158205607e+01,7.760818807563076405e+01,9.708965497595634986e+01,1.225478428949658678e+02,1.411713584832024253e+02
2.089296130854039757e-01,2.523272232281762584e+01,3.920280027486585794e+01,5.609510264041420413e+01,7.510693536506020962e+01,9.396092566895480047e+01,1.185980804600741720e+02,1.366225227894738907e+02
2.187761623949552869e-01,2.437491175500587914e+01,3.787070373721474681e+01,5.418744198715818072e+01,7.255366921040032935e+01,9.076713354416561685e+01,1.145661248451163345e+02,1.319791458840533380e+02
2.290867652767773488e-01,2.350334295668879747e+01,3.651731376136636698e+01,5.224922118061243737e+01,6.995955276510063925e+01,8.752223449711975434e+01,1.104695882647561973e+02,1.272615292864237517e+02
2.398832919019489862e-01,2.262183714994409556e+01,3.514857496092946576e+01,5.028896109202649001e+01,6.733599030548339215e+01,8.424048353981990545e+01,1.063264618690771641e+02,1.224904108777799934e+02
2.511886431509579576e-01,2.173411069261444339e+01,3.377026870203759756e+01,4.831495462198835611e+01,6.469407831670775977e+01,8.093574805856174237e+01,1.021542493880767921e+02,1.176859665795007146e+02
2.630267991895381408e-01,2.084356657528204693e+01,3.238768876022230359e+01,4.633480287447797963e+01,6.204398426739385286e+01,7.762073084754524643e+01,9.796898688844549952e+01,1.128666808511333386e+02
2.754228703338166273e-01,1.995307814343291497e+01,3.100530481500961599e+01,4.435493349731848411e+01,5.939430166601903949e+01,7.430616380891277117e+01,9.378422542713937560e+01,1.080481745192128216e+02
2.884031503126605611e-01,1.906478961236976133e+01,2.962645196832848882e+01,4.238015565930141548e+01,5.675145439299446082e+01,7.100006374256699360e+01,8.961009188780238333e+01,1.032421228242992726e+02
3.019951720402015982e-01,1.817996613241862036e+01,2.825309721486383197e+01,4.041332437052641779e+01,5.411924771506070897e+01,6.770717218132752180e+01,8.545258178108210245e+01,9.845544094099521715e+01
3.162277660168379412e-01,1.729893260700645641e+01,2.688574382663859552e+01,3.845520124812338025e+01,5.149868264658493189e+01,6.442872528542203270e+01,8.131326811344760586e+01,9.368994917149277057e+01
3.311311214825911065e-01,1.642114262476649245e+01,2.552353798811719088e+01,3.650460374426229748e+01,4.888815687020406386e+01,6.116270793222189894e+01,7.718962064870476070e+01,8.894274177975078999e+01
3.467368504525316641e-01,1.554541350032043034e+01,2.416463369314694987e+01,3.455892309054657829e+01,4.628415963005010525e+01,5.790472625643834448e+01,7.307610479106575951e+01,8.420745448143819090e+01
3.630780547701014105e-01,1.467034703146368457e+01,2.280684644929943161e+01,3.261505499196058366e+01,4.368251945009003379e+01,5.464957197905658859e+01,6.896615248500513928e+01,7.947653699425232787e+01
3.801893963205612570e-01,1.379492535979041357e+01,2.144857934243441733e+01,3.067072013870647851e+01,4.108017380153147968e+01,5.139343940006948941e+01,6.485495572490148675e+01,7.474447352213569218e+01
3.981071705534973137e-01,1.291922668752128089e+01,2.008993557717069933e+01,2.872605254717905865e+01,3.847729715931863836e+01,4.813658971097056138e+01,6.074282374515561855e+01,7.001165241293828956e+01
4.168693834703355305e-01,1.204515032254949425e+01,1.873384556876258955e+01,2.678521087898494812e+01,3.587945936866140073e+01,4.488605127519808491e+01,5.663858537477986488e+01,6.528828684180390951e+01
4.365158322401658797e-01,1.117698499176152183e+01,1.738695017511023622e+01,2.485764422650798622e+01,3.329932071800531901e+01,4.165773738703642692e+01,5.256225717579669521e+01,6.059748748862779166e+01
4.570881896148749624e-01,1.032161711118835612e+01,1.605992355704328745e+01,2.295856051112125940e+01,3.075725864800596554e+01,3.847722375680144324e+01,4.854602286233591713e+01,5.597638616839930847e+01
4.786300923226382564e-01,9.488182521258703872e+00,1.476692960699389090e+01,2.110815995324666972e+01,2.828034036693173192e+01,3.537845272230445204e+01,4.463260127891026485e+01,5.147424602660043291e+01
5.011872336272722439e-01,8.687043749685443572e+00,1.352402803444510937e+01,1.932936970866789039e+01,2.589928828652491433e+01,3.239992322894291732e+01,4.087044893645929733e+01,4.714691931158690608e+01
5.248074602497725394e-01,7.928142917520228039e+00,1.234660785737923483e+01,1.764418861796342242e+01,2.364358442963738227e+01,2.957855155275721515e+01,3.730603239248514313e+01,4.304792450531155623e+01
5.495408738576245122e-01,7.219027691227498877e+00,1.124631147097960238e+01,1.606930089282483465e+01,2.153559593711730713e+01,2.694230989795269693e+01,3.397456764570112142e+01,3.921775557870063977e+01
5.754399373371569260e-01,6.563115892483633473e+00,1.022833106621499510e+01,1.461221548459339559e+01,1.958540377259262755e+01,2.450375164551578422e+01,3.089188445167870967e+01,3.567449164054242061e+01
6.025595860743577781e-01,5.958936672116466937e+00,9.290229022632257028e+00,1.326957433748236959e+01,1.778853343569545231e+01,2.225717786320189617e+01,2.805088407419491858e+01,3.240971172874088069e+01
6.309573444801933606e-01,5.401004761327866888e+00,8.423308801360805731e+00,1.202909609718335382e+01,1.612854976980792188e+01,2.018190072270541791e+01,2.542567752125970770e+01,2.939328019800186809e+01
6.606934480075961069e-01,4.882515421028429614e+00,7.616833148708844092e+00,1.087558208924268044e+01,1.458508704889535679e+01,1.825231436348097347e+01,2.298428753846391004e+01,2.658802452857087317e+01
6.918309709189366385e-01,4.399196967652455825e+00,6.864058938587596970e+00,9.799517060910991617e+00,1.314535272756453743e+01,1.645230951077432735e+01,2.070679593804134910e+01,2.397070592573341230e+01
7.244359600749902262e-01,3.952697793674726512e+00,6.167555682160228869e+00,8.804650962485681021e+00,1.181427493991431454e+01,1.478797745031896227e+01,1.860129775020908127e+01,2.155045971690827855e+01
7.585775750291835484e-01,3.551394094830858883e+00,5.540499278807424766e+00,7.909837257893652662e+00,1.061698037533709638e+01,1.329069898304642550e+01,1.670770501927306739e+01,1.937319867027740727e+01
7.943282347242813790e-01,3.207174425462340661e+00,5.001666378976479699e+00,7.141875637993985393e+00,9.589256544270162053e+00,1.200519190815171378e+01,1.508258225647396422e+01,1.750409387634958946e+01
8.317637711026708569e-01,2.928884211566798346e+00,4.565170602903105390e+00,6.520842090844673145e+00,8.757974535676563477e+00,1.096502118850577290e+01,1.376819983705337158e+01,1.599181003848180715e+01
8.709635899560805861e-01,2.715942238308617807e+00,4.230414626937222700e+00,6.045726714827642567e+00,8.121904748764103843e+00,1.016866228259260652e+01,1.276232530995141978e+01,1.483359947570727932e+01
9.120108393559096527e-01,2.557126930896747030e+00,3.980094336333713567e+00,5.691584557490308782e+00,7.647870820436440731e+00,9.574819651640297025e+00,1.201232144881624997e+01,1.396853798379491352e+01
9.549925860214358853e-01,2.437312780962983982e+00,3.790675664263337907e+00,5.424529768796216622e+00,7.290686217306176609e+00,9.127484664546427595e+00,1.144675202910023160e+01,1.331421625496555627e+01
1.000000000000000000e+00,2.348744951864798036e+00,3.650091758154526023e+00,5.227068190002150061e+00,7.026886901153600817e+00,8.798068998761664261e+00,1.102856303294109885e+01,1.282846306276443649e+01
1.047128548050899610e+00,2.297379969518287712e+00,3.567838775963654285e+00,5.112559122700738534e+00,6.874033786919432565e+00,8.609153019249864869e+00,1.078526119209490020e+01,1.254439629050081528e+01
1.096478196143185091e+00,2.296117899613928426e+00,3.564503063246363457e+00,5.110238550191352758e+00,6.870877947282234111e+00,8.609039839447795828e+00,1.077738391897813131e+01,1.253372010754652699e+01
1.148153621496882826e+00,2.348629934276003972e+00,3.646249954740517385e+00,5.228734163177086280e+00,7.028894195820108770e+00,8.810758758214250363e+00,1.102232760367684783e+01,1.281776994259641889e+01
1.202264434617413169e+00,2.440786792126184324e+00,3.790856942792794726e+00,5.436193450019283446e+00,7.305754509199983815e+00,9.159426437711834623e+00,1.145345298802856959e+01,1.331906071233726685e+01
1.258925411794167504e+00,2.553150296678217135e+00,3.966853596413319138e+00,5.687929855074690622e+00,7.641741304639428911e+00,9.579268476760020690e+00,1.197829959319152948e+01,1.392824223073300338e+01
1.318256738556407459e+00,2.682654764677783632e+00,4.167893627499590359e+00,5.975778067791950754e+00,8.025073200985364252e+00,1.005650656678638200e+01,1.258080465029424921e+01,1.462372752349102534e+01
1.380384264602885214e+00,2.843031541225808922e+00,4.414658642434103442e+00,6.330371527045199009e+00,8.495450046299996671e+00,1.064300925009781551e+01,1.332439547841616623e+01,1.547776200788719159e+01
1.445439770745927888e+00,3.038146456153905550e+00,4.713911472917874157e+00,6.761375495518691103e+00,9.066139758274635696e+00,1.135632843098202649e+01,1.422766615649664068e+01,1.651355300704122442e+01
1.513561248436208651e+00,3.248371643934506725e+00,5.036403198399282743e+00,7.225174008919521107e+00,9.681878549793829336e+00,1.212585340272757861e+01,1.520061798513490992e+01,1.762919774327223621e+01
1.584893192461114042e+00,3.457793988609913161e+00,5.358049901555774319e+00,7.685182027890517631e+00,1.029695933592480728e+01,1.289282076418106193e+01,1.617224989944738667e+01,1.874245732096320793e+01
1.659586907437561321e+00,3.676223717764445897e+00,5.694075630540220700e+00,8.163255957638368088e+00,1.094025632542751403e+01,1.369429385324685100e+01,1.719223953130063975e+01,1.990964388399758178e+01
1.737800828749376247e+00,3.909710774048349879e+00,6.053331697810620859e+00,8.674323256663971193e+00,1.162913028730597631e+01,1.455365138581250584e+01,1.828822140113313566e+01,2.116410363206995981e+01
1.819700858609982541e+00,4.138672815492714818e+00,6.404414270312686952e+00,9.174631991754493399e+00,1.230488103134943323e+01,1.539674038855264193e+01,1.936178819848637289e+01,2.239440771661524821e+01
1.905460717963246342e+00,4.354943563314647825e+00,6.735494699118826034e+00,9.645990549036019601e+00,1.294429129205706275e+01,1.619373641931042584e+01,2.037198407429802671e+01,2.355187257141651358e+01
1.995262314968878847e+00,4.569321876342167243e+00,7.067829747088627990e+00,1.011751739262295402e+01,1.358524394928837431e+01,1.699355133156753084e+01,2.137970444526943581e+01,2.470608112135532153e+01
2.089296130854038758e+00,4.769773234542443952e+00,7.385841213468122390e+00,1.056613949494465388e+01,1.419773986364840823e+01,1.775749718428037482e+01,2.233855806861324567e+01,2.581055652240137377e+01
2.187761623949551648e+00,4.946240101498563746e+00,7.671184632557382699e+00,1.096466030476474174e+01,1.474667952399737558e+01,1.843846318795953465e+01,2.319491179438740502e+01,2.680733780228400320e+01
2.290867652767772267e+00,5.111908955305755953e+00,7.940779858408888892e+00,1.133982037056788350e+01,1.525861694093135768e+01,1.907460107245639946e+01,2.400030487078220531e+01,2.774221443947366694e+01
2.398832919019489918e+00,5.258132449894049820e+00,8.178951622738757976e+00,1.167403767851905627e+01,1.570143389870532147e+01,1.963220338605652415e+01,2.471163089405133206e+01,2.855176866099624533e+01
2.511886431509579687e+00,5.381701466592345717e+00,8.379431960387211831e+00,1.195669166429339292e+01,1.606801259387973602e+01,2.009763452190757604e+01,2.530957934328250403e+01,2.922205870576962283e+01
2.630267991895381297e+00,5.486001602499386287e+00,8.550892217484957314e+00,1.219507515989175950e+01,1.637444638160021171e+01,2.048894646317789636e+01,2.580799625914045237e+01,2.978810948275045334e+01
2.754228703338166273e+00,5.560674819121301127e+00,8.675284060871852887e+00,1.236554195659318545e+01,1.659326554523484631e+01,2.077004088427227657e+01,2.615413800800575572e+01,3.020120580704485391e+01
2.884031503126605500e+00,5.610350049308900466e+00,8.751655951761096119e+00,1.247498021619601793e+01,1.674228386419111914e+01,2.095271877576376340e+01,2.637351278716416303e+01,3.047542788405564451e+01
3.019951720402016093e+00,5.622021423144679453e+00,8.762395326444615051e+00,1.250077814236196616e+01,1.678414082845633004e+01,2.100286106618627002e+01,2.643703123702088931e+01,3.055385452086471076e+01
3.162277660168379523e+00,5.594855693674814390e+00,8.711470306909596673e+00,1.244203579205448307e+01,1.670965021788501303e+01,2.090477235086004271e+01,2.632249029088838554e+01,3.042752194409246158e+01
3.311311214825911176e+00,5.527828883593723930e+00,8.592720177021478278e+00,1.228405961653688472e+01,1.650542804301705502e+01,2.063566219314088457e+01,2.599344677208449639e+01,3.005741883222596300e+01
3.467368504525316641e+00,5.416212046739141250e+00,8.405802418052344294e+00,1.202163829643646942e+01,1.615272868803567974e+01,2.020066404913571745e+01,2.544065477078854798e+01,2.942411316821002387e+01
3.630780547701013994e+00,5.253560308040556848e+00,8.150573547910767047e+00,1.165775887696298874e+01,1.565466723117181402e+01,1.958696517900854772e+01,2.466017643459833764e+01,2.852056298818132873e+01
3.801893963205612792e+00,5.044290788629864686e+00,7.829428383166238348e+00,1.119666367972537024e+01,1.502436681494906523e+01,1.880192689012080720e+01,2.366847555254845403e+01,2.737886384593239342e+01
3.981071705534973137e+00,4.798967516353429552e+00,7.452788174839549917e+00,1.065887521286123629e+01,1.428708131409533344e+01,1.788886784458157564e+01,2.253498541877915073e+01,2.606273927688030412e+01
4.168693834703354639e+00,4.538252009104796869e+00,7.044259969897874285e+00,1.008301467840956356e+01,1.350597789293872886e+01,1.692055652829612455e+01,2.133085280852196064e+01,2.464715900123812631e+01
4.365158322401661017e+00,4.283770170323497162e+00,6.644787297220783984e+00,9.511791756179190926e+00,1.274043347628318656e+01,1.596665129699766794e+01,2.012868373729519078e+01,2.325514807534823092e+01
4.570881896148751622e+00,4.058910867068797224e+00,6.293652725110187696e+00,9.012870979427701101e+00,1.206567039050326606e+01,1.513983120746077837e+01,1.906009121890555491e+01,2.204634483616209195e+01
4.786300923226384896e+00,3.890540942524061130e+00,6.039180283754672196e+00,8.634536579052499050e+00,1.156616564562308191e+01,1.453609948491573434e+01,1.827506073137068654e+01,2.113924048186183313e+01
5.011872336272724660e+00,3.794308463319787439e+00,5.908737755437948103e+00,8.428843684123300761e+00,1.129659587159183332e+01,1.419340288547876483e+01,1.785137085501864718e+01,2.062413113085078109e+01
5.248074602497728058e+00,3.782859542393175456e+00,5.894104068121989393e+00,8.410170155828637917e+00,1.127327600204786862e+01,1.413695640143293097e+01,1.779430551595452670e+01,2.056656693059887786e+01
5.495408738576248453e+00,3.840703364919477725e+00,5.972606685038923224e+00,8.534582459227710416e+00,1.143724760168219312e+01,1.431384849456190445e+01,1.804497360969140018e+01,2.082689211756142100e+01
5.754399373371566817e+00,3.926948494143645885e+00,6.106650369048067795e+00,8.721308837203858744e+00,1.169767805506199920e+01,1.462129624967374397e+01,1.843553873531776333e+01,2.129753189999861007e+01
6.025595860743575116e+00,3.996559215269484433e+00,6.212910119918118923e+00,8.876373117118230738e+00,1.190351417843816328e+01,1.490072603586162536e+01,1.874844183282339571e+01,2.169017692317744661e+01
6.309573444801929831e+00,3.998445124657154182e+00,6.216454114002974762e+00,8.892278409746273482e+00,1.191167027082324381e+01,1.494290717813224134e+01,1.877411011413312991e+01,2.171514042780608378e+01
6.606934480075957516e+00,3.912343718359092115e+00,6.076636176665880740e+00,8.694906127873725410e+00,1.165354993068820555e+01,1.461869547888685972e+01,1.834839329752163195e+01,2.124678590024298686e+01
6.918309709189362167e+00,3.733644047264035759e+00,5.792452409617591336e+00,8.283560643176054228e+00,1.112316621275935091e+01,1.394204121812185804e+01,1.750899127235241792e+01,2.030508162813483253e+01
7.244359600749898931e+00,3.503790248894078196e+00,5.438557282911157920e+00,7.780065012531140134e+00,1.041612030510334996e+01,1.307787793896305750e+01,1.646592359982286169e+01,1.909369362567644757e+01
7.585775750291835706e+00,3.306955745406075842e+00,5.126843157294993070e+00,7.319311079548373122e+00,9.804101516596352539e+00,1.231490958963152949e+01,1.549438607521013722e+01,1.795264847851340662e+01
7.943282347242813124e+00,3.188046023981989663e+00,4.950240965798717419e+00,7.071940268882578984e+00,9.470394898825698959e+00,1.188806603862247435e+01,1.495267122924516912e+01,1.728074887866876352e+01
8.317637711026709013e+00,3.174896691146142924e+00,4.912692788626845442e+00,7.039764049957148551e+00,9.424474576742328580e+00,1.182800186214410765e+01,1.487613903976307483e+01,1.722765786620178119e+01
8.709635899560804972e+00,3.203172397197317167e+00,4.967713044320147375e+00,7.134530086828922535e+00,9.534780404908591578e+00,1.194351456041332504e+01,1.503269084767929620e+01,1.744980908326339630e+01
9.120108393559096527e+00,3.209101302878024420e+00,4.997657867888751326e+00,7.169113833875105257e+00,9.588833878219544360e+00,1.199804025653159734e+01,1.505641299802570288e+01,1.750650342854410724e+01
9.549925860214358408e+00,3.154843319136392488e+00,4.911132256299302945e+00,7.041106012947541792e+00,9.429136968559886256e+00,1.180595721487013527e+01,1.483058342395203333e+01,1.721295815581953192e+01
1.000000000000000000e+01,3.049475610940660886e+00,4.725448560104824836e+00,6.787517583327762338e+00,9.076081115365337126e+00,1.139951336709114749e+01,1.433080248244334065e+01,1.662064187376668656e+01
1.047128548050899610e+01,2.933902579962732293e+00,4.540341756296377262e+00,6.505239098826352873e+00,8.712906345233792038e+00,1.095342170103750057e+01,1.375085667052342764e+01,1.595234355650277713e+01
1.096478196143185180e+01,2.837598975403683887e+00,4.403447300960847244e+00,6.300238433119575099e+00,8.425903408286394836e+00,1.059289223475728292e+01,1.331250883724990430e+01,1.539519629044355575e+01
1.148153621496882870e+01,2.790165267422037854e+00,4.332752450492211693e+00,6.192985587542883863e+00,8.282395159479937874e+00,1.040724077435454120e+01,1.309162629051334292e+01,1.512060797858825900e+01
1.202264434617413080e+01,2.781155306869736776e+00,4.300034400982314153e+00,6.170636218502888681e+00,8.248437018041766322e+00,1.034578134439569830e+01,1.302056172491926844e+01,1.509482098962409857e+01
1.258925411794167459e+01,2.754303188516911582e+00,4.272336152730968450e+00,6.119479024058686711e+00,8.216232418791976855e+00,1.026805019322699408e+01,1.290040451763939089e+01,1.501856090321060044e+01
1.318256738556407370e+01,2.674882512880349505e+00,4.154670890451259702e+00,5.959490412436807105e+00,7.972498422171359955e+00,9.991683000053443564e+00,1.256456363445466273e+01,1.459882982201119361e+01
1.380384264602885303e+01,2.573526482296514484e+00,3.981721587971053467e+00,5.694852910295250759e+00,7.633895109392706324e+00,9.597814775916093666e+00,1.207274100009300888e+01,1.395065240844364318e+01
1.445439770745928065e+01,2.513940812722371021e+00,3.892857311077559057e+00,5.571063255178022366e+00,7.462844593407904625e+00,9.371287072829412423e+00,1.181191779643398299e+01,1.367565568997664904e+01
1.513561248436208651e+01,2.514413154104178094e+00,3.896518946819662155e+00,5.575626911592009627e+00,7.474612680708370149e+00,9.366514543035147966e+00,1.177958550581664277e+01,1.368387396921582955e+01
1.584893192461114175e+01,2.473072063001896748e+00,3.849765533610867152e+00,5.514109237704841959e+00,7.390859313597746727e+00,9.247574044660463954e+00,1.163578141239417896e+01,1.350918694906172490e+01
1.659586907437561365e+01,2.392321284899493694e+00,3.709840341085812288e+00,5.316322863474418625e+00,7.128795227291873537e+00,8.950316903194556417e+00,1.122861892491968483e+01,1.303587457181986764e+01
1.737800828749376336e+01,2.335312152193397051e+00,3.618251063506871201e+00,5.183751711510053539e+00,6.942671572628944077e+00,8.709712645540648168e+00,1.096062595535203066e+01,1.270207642623689281e+01
1.819700858609982674e+01,2.309399530169025105e+00,3.586183188131012667e+00,5.140000996590900151e+00,6.889599458753242089e+00,8.607102964536460732e+00,1.085024065031502261e+01,1.259018065178144852e+01
1.905460717963246253e+01,2.278059581627402519e+00,3.530732241734360510e+00,5.062498307338076486e+00,6.781902065065399832e+00,8.507659910293897454e+00,1.066937546605502973e+01,1.239222048369985885e+01
1.995262314968878670e+01,2.211786045460146788e+00,3.437172573812756760e+00,4.922039003502538534e+00,6.608889600464741498e+00,8.280351040126749496e+00,1.044352606280184048e+01,1.211707627122686048e+01
2.089296130854038580e+01,2.170865239312385953e+00,3.357035273460979408e+00,4.818946253334507546e+00,6.441313822759181740e+00,8.096292244361670498e+00,1.018660121645460670e+01,1.179951167226807840e+01
2.187761623949552003e+01,2.153876552467022254e+00,3.336082562044929034e+00,4.772285911567208494e+00,6.380679053883904217e+00,8.024398816786273869e+00,1.007287576138210738e+01,1.169186269277772006e+01
2.290867652767772356e+01,2.096713440064793321e+00,3.251654430946725682e+00,4.656770372993623397e+00,6.258130912072379815e+00,7.836628089347703607e+00,9.827296960120159852e+00,1.145428185139365240e+01
2.398832919019490006e+01,2.057457539876755614e+00,3.183176295274085632e+00,4.555200149861410530e+00,6.116695003109589912e+00,7.647566349700290367e+00,9.650034710210514177e+00,1.116396026158853694e+01
2.511886431509579509e+01,2.032749502184167500e+00,3.147490871508451526e+00,4.508904919185822813e+00,6.039316854832228465e+00,7.568233147021597773e+00,9.491501908849834024e+00,1.104629492294088955e+01
2.630267991895381385e+01,1.981411350900582846e+00,3.068203208407047189e+00,4.400136312517148873e+00,5.907565976697412680e+00,7.401113577275078903e+00,9.290270828387376056e+00,1.080571954710269367e+01
2.754228703338166184e+01,1.945063762527250883e+00,3.013692193067844638e+00,4.316367035168528155e+00,5.784229938687107442e+00,7.264250145926159696e+00,9.137952671851204300e+00,1.061455611677976840e+01
2.884031503126605855e+01,1.919814257020339587e+00,2.971825219753805758e+00,4.248149559856205570e+00,5.701284998673679993e+00,7.134821879264352518e+00,8.974833290624733451e+00,1.043197389661999530e+01
3.019951720402016093e+01,1.871902794156110161e+00,2.907933307576600956e+00,4.154568395917045187e+00,5.571072679837119068e+00,6.997177353436462077e+00,8.798451350673207827e+00,1.019909283021768331e+01
3.162277660168379256e+01,1.844551326638449895e+00,2.870009883072387691e+00,4.119399223552215439e+00,5.503309864824473152e+00,6.888430969236041257e+00,8.633184270267390659e+00,1.007342470315873229e+01
3.311311214825911264e+01,1.808363765795867995e+00,2.805277531727987661e+00,3.999861519980855373e+00,5.380116361856207341e+00,6.740277150213820789e+00,8.459707364395699258e+00,9.834890313566084785e+00
3.467368504525316553e+01,1.782909940943403715e+00,2.759600766069174149e+00,3.954596400829953229e+00,5.319875306540986060e+00,6.657830851409833883e+00,8.332752768872431659e+00,9.705832714206906076e+00
3.630780547701014171e+01,1.741852445222689783e+00,2.715804974924418858e+00,3.873890379809598716e+00,5.182055472434282883e+00,6.521261654493400783e+00,8.164855869351205442e+00,9.474391708539137369e+00
3.801893963205612437e+01,1.721653992493258567e+00,2.662838930148190730e+00,3.818013993973334408e+00,5.098397895453290474e+00,6.403348953884044015e+00,8.050453691225369468e+00,9.359437933219881600e+00
3.981071705534973404e+01,1.679945067011800797e+00,2.616517038756832836e+00,3.726172799475219399e+00,4.978528424154357701e+00,6.299749014255191959e+00,7.879972161433890676e+00,9.148142317400930423e+00
4.168693834703355350e+01,1.661797089836441810e+00,2.572083413884865166e+00,3.679566075169820927e+00,4.925715372362279076e+00,6.174314794914269378e+00,7.743303950233072719e+00,8.983378859007041584e+00
4.365158322401661195e+01,1.628472968082719685e+00,2.517563225891124912e+00,3.603717354472165457e+00,4.822840860397683116e+00,6.058406303192189313e+00,7.625386386220842638e+00,8.843140352407290905e+00
4.570881896148751622e+01,1.598205893571336356e+00,2.481905261036589927e+00,3.533952302047941973e+00,4.729590894844870164e+00,5.953527858538189221e+00,7.437078434559580842e+00,8.669967601203456553e+00
4.786300923226384896e+01,1.576076213012482796e+00,2.429279885463145217e+00,3.474545426457178010e+00,4.655688641613274115e+00,5.864619857769996614e+00,7.355750725681302171e+00,8.529613468607900373e+00
5.011872336272725192e+01,1.552933553361510066e+00,2.379067566131439548e+00,3.409721458238409220e+00,4.555899735064496525e+00,5.739528376313082880e+00,7.199458583326050487e+00,8.395595887468457974e+00
5.248074602497728591e+01,1.516007467781054219e+00,2.345558678359469962e+00,3.346399585069641969e+00,4.490498289877422167e+00,5.643174716664868917e+00,7.089116266825883805e+00,8.218063473701771926e+00
5.495408738576248453e+01,1.495654478136221099e+00,2.296361967154511241e+00,3.288820124780256648e+00,4.408020297608588045e+00,5.531440596384560315e+00,6.952268443540966736e+00,8.072354651168884843e+00
5.754399373371566639e+01,1.468612502153735067e+00,2.258293014319240122e+00,3.231511244579061248e+00,4.334963118098916546e+00,5.445232105164149239e+00,6.830993908416849614e+00,7.902222664843094435e+00
6.025595860743574406e+01,1.440285472209884787e+00,2.222738543674090295e+00,3.175846835327521767e+00,4.257740866653532130e+00,5.358251148193597935e+00,6.741179152979102973e+00,7.792910789503487479e+00
6.309573444801930009e+01,1.415515335076032777e+00,2.180211421741753419e+00,3.115117034153979780e+00,4.176144498100226699e+00,5.249450042613529988e+00,6.557019476131950242e+00,7.634737644799487022e+00
6.606934480075958049e+01,1.394543228947023650e+00,2.137068468088956230e+00,3.065260467195051852e+00,4.108642207991955786e+00,5.148720640817482597e+00,6.461243138419789034e+00,7.526048090177440031e+00
6.918309709189362877e+01,1.375055876817639078e+00,2.104359734193969267e+00,3.009279393996108443e+00,4.025945862355913896e+00,5.069979567723699176e+00,6.334139287262658513e+00,7.385479772077275129e+00
7.244359600749898220e+01,1.341644623859725494e+00,2.068951936232446887e+00,2.953451995423060250e+00,3.962217009865224959e+00,4.963766342533125098e+00,6.231434181286023666e+00,7.276049167818610997e+00
7.585775750291836061e+01,1.327474711586267953e+00,2.026323104964405708e+00,2.892157162778294488e+00,3.886390201166339597e+00,4.866250217131263156e+00,6.136422322658276585e+00,7.105203843224655813e+00
7.943282347242814012e+01,1.308231811685960810e+00,1.990865352640287300e+00,2.841343636911170645e+00,3.799844606968063143e+00,4.779188532290258529e+00,6.014192478587268909e+00,6.960475532418648470e+00
8.317637711026708303e+01,1.279458070000004666e+00,1.952416423870899864e+00,2.782544692268579034e+00,3.746456940946582215e+00,4.717952943207070149e+00,5.932012870174180996e+00,6.855179444821559720e+00
8.709635899560805683e+01,1.262300501205226855e+00,1.927647615567076977e+00,2.737139646338302423e+00,3.684001659416511920e+00,4.617169477566875457e+00,5.797329968329793637e+00,6.704390213604082049e+00
9.120108393559097237e+01,1.236387052707161427e+00,1.887147742248567184e+00,2.689237678322101033e+00,3.591744877418479476e+00,4.542791689000408084e+00,5.694460693226681691e+00,6.605192518901128018e+00
9.549925860214358408e+01,1.216616335671172111e+00,1.850768899879839502e+00,2.646941214189538982e+00,3.537913113275448662e+00,4.445595400089267457e+00,5.590725506144416102e+00,6.486913266821726864e+00
1.000000000000000000e+02,1.200001167236671940e+00,1.824828545352972897e+00,2.586621739387383379e+00,3.470404947049599897e+00,4.365589319893461884e+00,5.462434322893908956e+00,6.374055689347440712e+00
1.047128548050898473e+02,1.181225892163331403e+00,1.784451318628110350e+00,2.551360175087228566e+00,3.398411768211165640e+00,4.298058671822159837e+00,5.375413429247380748e+00,6.279076283114873647e+00
1.096478196143185073e+02,1.169130088850353522e+00,1.746698279494445005e+00,2.498891282590402163e+00,3.344588621907325088e+00,4.211110056518101885e+00,5.269576900232552319e+00,6.139607518721442503e+00
1.148153621496881698e+02,1.143499228345164820e+00,1.720342598409021262e+00,2.445576630851042932e+00,3.293362552828947187e+00,4.144515450865248418e+00,5.189830943755087134e+00,6.029261142569951382e+00
1.202264434617413116e+02,1.131603860398327832e+00,1.689122227857660308e+00,2.412192160065638191e+00,3.226101891361635055e+00,4.081436842321962466e+00,5.100341093443161888e+00,5.930778257764347750e+00
1.258925411794166251e+02,1.113413633953008075e+00,1.662134670694764615e+00,2.357219869314006289e+00,3.167582337459537989e+00,4.003202519743682686e+00,4.988519099867295914e+00,5.828162819121724070e+00
1.318256738556407299e+02,1.101177855317269083e+00,1.626456824920705424e+00,2.312786767510806918e+00,3.122039069477357653e+00,3.921128336258431268e+00,4.921396249819101065e+00,5.695970164000294211e+00
1.380384264602883775e+02,1.077660778488138460e+00,1.592432467547177266e+00,2.268801088339667871e+00,3.043107691766962386e+00,3.849842645909849814e+00,4.831436673898672929e+00,5.619456977704925471e+00
1.445439770745927888e+02,1.074736757449380908e+00,1.576648302973845173e+00,2.227044145605121095e+00,2.985935745077559211e+00,3.791039266655973350e+00,4.736635562214644324e+00,5.471682881304000823e+00
1.513561248436207052e+02,1.055530369709056782e+00,1.548676070601018973e+00,2.185021397620935613e+00,2.941948809258338127e+00,3.707484839344408645e+00,4.657560713130572516e+00,5.388996347617424298e+00
1.584893192461114211e+02,1.047897401855848454e+00,1.519000018195410640e+00,2.139693731488248041e+00,2.875780109432846121e+00,3.641408684183715661e+00,4.556825159453588014e+00,5.307144783912266739e+00
1.659586907437559660e+02,1.039767103469930287e+00,1.493933961776767294e+00,2.106507682499973555e+00,2.812460261669103012e+00,3.577127565766935025e+00,4.469184271671390540e+00,5.220770613667251148e+00
1.737800828749376194e+02,1.020131968143653811e+00,1.459869892671672664e+00,2.068108810281271470e+00,2.776643261562528497e+00,3.507586164356825353e+00,4.391433982463495589e+00,5.118767236620388239e+00
1.819700858609982674e+02,1.016997051434638255e+00,1.442067825561321515e+00,2.028497160531159693e+00,2.726216426939157778e+00,3.438641975284350671e+00,4.331722923844600892e+00,5.004640064996098481e+00
1.905460717963248385e+02,9.996263821044475417e-01,1.411630478039693992e+00,2.004190536375058063e+00,2.676042494970551022e+00,3.372572757656568943e+00,4.226360823515353360e+00,4.915016303741030157e+00
1.995262314968878741e+02,9.828647755029286115e-01,1.385999691810398948e+00,1.958325203145343529e+00,2.612296090338001697e+00,3.309044029835198852e+00,4.156252317808784902e+00,4.828116046698120556e+00
2.089296130854040712e+02,9.836814183824215130e-01,1.368273355846372663e+00,1.918689577262532531e+00,2.574813650707179935e+00,3.261665953989403288e+00,4.065500531573231768e+00,4.712033285611465949e+00
2.187761623949551790e+02,9.701401894853347585e-01,1.336083820596130733e+00,1.885540008703782577e+00,2.519282698902831186e+00,3.194420211112151797e+00,3.982744762636927671e+00,4.629849441119939790e+00
2.290867652767774700e+02,9.685258007455425089e-01,1.316029397877554130e+00,1.851426811177153686e+00,2.472689552379161437e+00,3.121064298112294466e+00,3.938428683479040515e+00,4.539716951907368347e+00
2.398832919019489793e+02,9.546384410037541679e-01,1.297347518820620937e+00,1.811622492670562856e+00,2.430502832912722955e+00,3.075075640921289821e+00,3.830003351763463737e+00,4.460454088834663544e+00
2.511886431509582280e+02,9.444179885927120877e-01,1.271335343751959224e+00,1.776683161289741797e+00,2.398643774992781363e+00,3.014059466124569209e+00,3.778401843050889664e+00,4.387087051824315687e+00
2.630267991895381670e+02,9.372888558528376102e-01,1.257063766662277926e+00,1.750234136010650809e+00,2.339860841927070112e+00,2.953231403664116961e+00,3.707686855420121219e+00,4.319763501402185568e+00
2.754228703338168884e+02,9.388357656629544579e-01,1.228717979163446161e+00,1.725727619804762414e+00,2.293657903435100565e+00,2.907796877488629139e+00,3.628386572712846370e+00,4.214310317139744022e+00
2.884031503126605571e+02,9.421516391732910334e-01,1.218348496589676033e+00,1.696076107202110217e+00,2.264094112054183316e+00,2.855458270302822399e+00,3.570738691684673061e+00,4.145266437801779169e+00
3.019951720402019077e+02,9.261451429835408922e-01,1.188715864425436974e+00,1.655168408785275158e+00,2.209509251118342732e+00,2.799984493646034522e+00,3.467654592599577867e+00,4.072339315202656351e+00
3.162277660168379612e+02,9.199376048525652605e-01,1.175656863992770029e+00,1.624217196151717335e+00,2.167280443240350074e+00,2.736696532195009635e+00,3.418082320754034509e+00,3.977489038084141004e+00
3.311311214825907427e+02,9.216791838762374844e-01,1.160945653564911195e+00,1.610866113706052261e+00,2.122938900519278249e+00,2.690027235556794682e+00,3.350076801507849034e+00,3.915403921074065430e+00
3.467368504525316553e+02,9.196205815999858313e-01,1.144405323272130071e+00,1.575460027117405071e+00,2.092427505652308728e+00,2.629459446304040160e+00,3.282962757945138144e+00,3.826194116023960756e+00
3.630780547701010050e+02,9.182000302666665226e-01,1.122619961650205278e+00,1.543451503302558425e+00,2.058317627876903089e+00,2.609847048736595898e+00,3.221683777999855725e+00,3.744029154251017566e+00
3.801893963205612863e+02,9.119479934040880531e-01,1.107680729532613872e+00,1.505663602485203256e+00,2.012742407606803230e+00,2.568459697192349456e+00,3.196082500487460454e+00,3.732264201250848679e+00
3.981071705534969283e+02,9.174710016162156423e-01,1.086588548791403985e+00,1.480372853376478171e+00,1.972712113035816284e+00,2.491599764879652845e+00,3.106795669349297739e+00,3.643166497044154628e+00
4.168693834703354923e+02,9.203981695730572010e-01,1.075018625757971469e+00,1.455303053578751893e+00,1.940538376652193309e+00,2.457659810071836759e+00,3.059440374978027233e+00,3.552369299722551332e+00
4.365158322401656505e+02,9.144583394087305583e-01,1.071510696059474466e+00,1.429293145200139170e+00,1.902484687752032055e+00,2.395900100646520592e+00,2.991983086344788934e+00,3.526222030062966084e+00
4.570881896148752048e+02,9.193213154934228859e-01,1.048488911972845550e+00,1.403768607291396409e+00,1.868925767971609586e+00,2.364994538891401543e+00,2.964449233772572523e+00,3.456866559804818273e+00
4.786300923226380064e+02,9.184509376926012214e-01,1.039167405563035995e+00,1.388255997442251921e+00,1.831546191971866744e+00,2.322746391323706749e+00,2.879152079524525121e+00,3.376904527503366005e+00
5.011872336272724624e+02,9.220086844024094619e-01,1.029249192987085726e+00,1.358248912171192258e+00,1.797156062271071164e+00,2.289987561185488740e+00,2.820189344712125123e+00,3.308309777618493985e+00
5.248074602497722481e+02,9.213715624175515817e-01,1.015457047904895438e+00,1.328074798812720392e+00,1.753816780475583315e+00,2.215777986160752722e+00,2.768376783838543798e+00,3.249531425913978033e+00
5.495408738576247742e+02,9.231383763565531586e-01,1.000075289820822722e+00,1.319786747744523092e+00,1.730312134756074149e+00,2.188578444595003614e+00,2.704457265383252818e+00,3.183610198319321682e+00
5.754399373371566071e+02,9.286710461901008795e-01,9.983923560469244451e-01,1.290336539154770312e+00,1.703417675134628384e+00,2.154224178560831593e+00,2.678745308410199755e+00,3.107591091492649671e+00
6.025595860743580943e+02,9.247936901300525259e-01,9.878119695638830633e-01,1.266634698588948060e+00,1.675021827442344291e+00,2.132267057217729356e+00,2.612255951762435302e+00,3.058371564960536304e+00
6.309573444801930009e+02,9.294694921800668030e-01,9.760253032437196108e-01,1.247294617504542069e+00,1.642528667792252817e+00,2.067207339784506104e+00,2.575621742807778336e+00,2.999705644744297128e+00
6.606934480075964302e+02,9.251097034371911221e-01,9.705361644249362874e-01,1.236846177122687074e+00,1.607388469964155631e+00,2.032189439817181142e+00,2.538179982702128079e+00,2.940737005570461360e+00
6.918309709189362593e+02,9.321978912610953127e-01,9.741631696176737965e-01,1.192718915971055393e+00,1.573860645936967506e+00,2.003920772455693999e+00,2.471237546111585193e+00,2.888648521610612363e+00
7.244359600749905894e+02,9.394778902781887320e-01,9.582618235943257678e-01,1.183752086390188474e+00,1.545437372605403814e+00,1.960616935991271292e+00,2.416160749845602140e+00,2.840143396143543608e+00
7.585775750291835493e+02,9.428892551524558074e-01,9.489585801400411968e-01,1.160544255413541892e+00,1.521849061880076404e+00,1.931408724480222716e+00,2.392484576011822295e+00,2.795046774408235013e+00
7.943282347242821970e+02,9.456442247175067539e-01,9.487745784431366181e-01,1.144360727703672920e+00,1.501308097820139187e+00,1.888163350128128970e+00,2.353748995838671032e+00,2.749745373726796505e+00
8.317637711026708303e+02,9.429178783133754793e-01,9.418949686753943507e-01,1.135226708569576637e+00,1.472182824995803774e+00,1.851634315468751124e+00,2.281788188150730701e+00,2.693538974740806946e+00
8.709635899560814778e+02,9.498540451691356301e-01,9.432060258594938684e-01,1.122299805929051431e+00,1.445533871582300955e+00,1.812887581093246103e+00,2.253504797933866488e+00,2.616885445481535122e+00
9.120108393559096385e+02,9.529691598938611063e-01,9.299284545892726461e-01,1.107679068697446922e+00,1.418970872686738716e+00,1.782480755775767367e+00,2.215455840985710800e+00,2.593740477394353316e+00
9.549925860214368640e+02,9.530309067498358155e-01,9.227920823298580988e-01,1.099017585494750815e+00,1.409520073774039206e+00,1.742768310300391033e+00,2.171019618712262123e+00,2.553065429278469800e+00
1.000000000000000000e+03,9.555852951271257556e-01,9.246399101513137486e-01,1.072959762609179135e+00,1.356816257290544447e+00,1.704529821738392403e+00,2.150166670958638004e+00,2.515882386792164027e+00
1.047128548050898416e+03,9.588906367249792062e-01,9.258724295111570024e-01,1.062474474799613988e+00,1.347210835867150402e+00,1.680957790474188585e+00,2.095769516127772736e+00,2.428787243729644274e+00
1.096478196143185187e+03,9.602897698098563639e-01,9.248640715335896267e-01,1.043105620072378059e+00,1.317578750616886785e+00,1.654593097355704368e+00,2.053657520538842096e+00,2.417961992335406762e+00
1.148153621496881669e+03,9.681180646040531412e-01,9.264585742570021765e-01,1.027474885429463747e+00,1.299021872393673505e+00,1.617691144947009718e+00,2.017875964148954537e+00,2.349331833321348650e+00
1.202264434617413144e+03,9.642369567823213528e-01,9.244417672197104974e-01,1.025283803018239626e+00,1.280476437717697369e+00,1.605392841498971324e+00,1.980182841783264536e+00,2.307044175079011161e+00
1.258925411794166166e+03,9.713128236309334085e-01,9.227973081339874151e-01,1.015320416339718923e+00,1.264366492168296885e+00,1.565296911042797445e+00,1.926271183977921631e+00,2.287222303046990479e+00
1.318256738556407527e+03,9.742538296996861025e-01,9.257770113245964438e-01,1.001735049236610164e+00,1.230931519373590577e+00,1.529759599655072577e+00,1.906468302544600979e+00,2.200740813702555698e+00
1.380384264602883832e+03,9.779616052075575938e-01,9.228456029312730458e-01,9.859862578511728870e-01,1.215024327402028703e+00,1.511111652890013479e+00,1.869368847212554252e+00,2.161602867153622043e+00
1.445439770745927945e+03,9.773861169103048585e-01,9.301426393258906966e-01,9.851642142360204080e-01,1.201031358149470929e+00,1.479971587168791070e+00,1.823061223575439316e+00,2.113580492409893097e+00
1.513561248436207279e+03,9.815436726743290707e-01,9.291401886939330002e-01,9.799447740096405290e-01,1.188982125688420100e+00,1.464010327562119018e+00,1.796277778338331244e+00,2.081667092442847977e+00
1.584893192461114040e+03,9.788407111841401775e-01,9.276956008870771431e-01,9.751016287656932846e-01,1.165877271543925398e+00,1.429806161230174233e+00,1.762533722300658523e+00,2.060288469243936049e+00
1.659586907437559603e+03,9.745816348601399337e-01,9.295368564277077805e-01,9.604463901403351711e-01,1.148510092463079335e+00,1.404724337823383573e+00,1.725712584181938958e+00,2.013611965940794502e+00
1.737800828749376251e+03,9.848484240217262320e-01,9.239810750851219501e-01,9.662026021097245287e-01,1.138031091854362131e+00,1.381586646104396410e+00,1.707126671694374265e+00,1.978197450181901074e+00
1.819700858609982561e+03,9.782776779199262585e-01,9.380197006687133188e-01,9.586676382500309845e-01,1.109337609037003514e+00,1.373670010417676668e+00,1.667547080289392802e+00,1.954406489327925822e+00
1.905460717963248271e+03,9.888500871782883728e-01,9.371501024340849195e-01,9.499682970737095555e-01,1.115969055422396217e+00,1.344042974856260786e+00,1.638957644985618467e+00,1.917529999941931296e+00
1.995262314968878854e+03,9.855544603221517708e-01,9.357160317817783124e-01,9.428581539058831229e-01,1.075270540797261143e+00,1.315153839668519842e+00,1.609175343570621530e+00,1.889014142129418206e+00
2.089296130854040712e+03,9.885831848262727206e-01,9.417325551537732986e-01,9.546545001431426813e-01,1.072270014859765253e+00,1.294719911841043736e+00,1.576551167497501904e+00,1.856667990897547638e+00
2.187761623949551904e+03,9.912571843276182237e-01,9.474238659355168624e-01,9.426815057116900709e-01,1.067977045464467700e+00,1.274296058926315478e+00,1.552224279155948183e+00,1.800310618013479802e+00
2.290867652767774871e+03,9.961948347031894802e-01,9.460690936845785881e-01,9.364749665923942645e-01,1.040473478790525208e+00,1.244063070977744934e+00,1.523416680002511070e+00,1.810857612405123218e+00
2.398832919019489964e+03,9.913081484321215608e-01,9.441165562871421946e-01,9.280160577837315294e-01,1.034770692617487109e+00,1.237168327431459769e+00,1.498075836399247462e+00,1.789094844840714238e+00
2.511886431509582053e+03,9.878467716292669287e-01,9.478075323583349254e-01,9.247359952606954980e-01,1.024944212789012488e+00,1.219649918792885979e+00,1.481689063317701338e+00,1.720731753947987386e+00
2.630267991895381329e+03,9.881521686546997918e-01,9.611428106356446621e-01,9.336544074339910848e-01,1.010415105218335219e+00,1.198060960687006071e+00,1.453194495826753752e+00,1.668872819303368615e+00
2.754228703338168998e+03,9.934044840843307966e-01,9.564510249526066987e-01,9.255971076205898873e-01,1.008708698848658658e+00,1.189880398329280498e+00,1.420517086685320951e+00,1.664627953823341500e+00
2.884031503126605912e+03,9.942413142928530068e-01,9.583494687120653888e-01,9.338383514620597348e-01,9.952087481624809495e-01,1.162329970370923560e+00,1.407580830174184117e+00,1.646182142869588194e+00
3.019951720402018964e+03,9.997721512079401629e-01,9.655479009337163410e-01,9.378387825676350875e-01,9.877981239666555613e-01,1.152049879996349668e+00,1.381381012984189471e+00,1.598724243382536381e+00
3.162277660168379498e+03,1.001543518721224268e+00,9.554700182482620541e-01,9.292173909306751245e-01,9.767211333507629378e-01,1.144181906147717420e+00,1.354293165179203395e+00,1.585550362742294439e+00
3.311311214825907882e+03,9.953236108936986959e-01,9.667300606643161043e-01,9.266651705712076748e-01,9.724882346055302440e-01,1.130935922077436206e+00,1.337845699652999487e+00,1.537988157272707879e+00
3.467368504525316894e+03,9.953472603884084835e-01,9.605238139554718169e-01,9.369168270375130003e-01,9.602166955090976064e-01,1.110681970499310278e+00,1.308316408600362912e+00,1.531886978581828762e+00
3.630780547701010164e+03,9.924412036345525712e-01,9.710796654491063995e-01,9.357347053251831026e-01,9.556300282342282681e-01,1.091147798861129781e+00,1.300329216433640189e+00,1.518527476440450830e+00
3.801893963205612636e+03,1.005477332673862190e+00,9.673451739777400027e-01,9.361284003419128030e-01,9.606801888396840905e-01,1.067222445699597344e+00,1.274967085298653879e+00,1.454271003560538844e+00
3.981071705534969169e+03,1.000041313155307643e+00,9.706634479324158793e-01,9.430887369939245923e-01,9.717952075880185170e-01,1.063096626177314263e+00,1.257072199921439593e+00,1.458524098672116853e+00
4.168693834703354696e+03,9.988245941994571275e-01,9.728861661497887336e-01,9.447646214060421155e-01,9.510880491094676481e-01,1.059604861672382103e+00,1.235484980387010934e+00,1.434099523635063989e+00
4.365158322401656733e+03,9.902723809993161375e-01,9.788595191462632350e-01,9.409749747606450665e-01,9.500103531576463700e-01,1.036999505950020106e+00,1.214266462707398686e+00,1.411249680649330873e+00
4.570881896148751366e+03,9.965148766029955363e-01,9.797008717003191647e-01,9.354406444107931096e-01,9.550858130213850661e-01,1.034574591060077653e+00,1.188729032963889765e+00,1.369056691684018334e+00
4.786300923226380291e+03,9.948266591243547508e-01,9.720752561582357565e-01,9.342250231188470311e-01,9.544315278951551740e-01,1.030287401594404795e+00,1.158223667077979524e+00,1.344023719302518183e+00
5.011872336272725079e+03,9.961249820824725765e-01,9.849816592104437829e-01,9.460344440702636026e-01,9.385687626816789919e-01,1.015272226932364630e+00,1.164453791683935036e+00,1.332670223586039038e+00
5.248074602497723390e+03,9.995774864204629573e-01,9.828783528549215331e-01,9.510982427686713869e-01,9.368760152513145867e-01,1.009084030415532629e+00,1.152733264996254059e+00,1.311867950351870427e+00
5.495408738576248652e+03,1.003073232499740008e+00,9.849275446808695156e-01,9.509194221312188278e-01,9.344575652804291144e-01,1.006423399009688247e+00,1.116623015045117739e+00,1.328297465098159380e+00
5.754399373371566071e+03,9.969598665315789754e-01,9.848043406998132632e-01,9.571653408132879681e-01,9.432427517294995623e-01,1.004307097160234807e+00,1.135807149285703366e+00,1.284534258709029597e+00
6.025595860743580488e+03,9.961890482989583795e-01,9.876173922617608181e-01,9.488973693410972521e-01,9.545947978262824263e-01,9.867943161663536022e-01,1.109542482322329437e+00,1.250548387457072419e+00
6.309573444801930236e+03,1.002449291986501567e+00,9.913544837053367420e-01,9.576051362054213145e-01,9.374519983642296550e-01,9.749128073638069214e-01,1.101866765079218213e+00,1.244688334212232794e+00
6.606934480075964530e+03,9.982521152060355174e-01,9.913137213699092509e-01,9.515311049151834455e-01,9.458197310384292011e-01,9.702714005027797128e-01,1.074551353426813183e+00,1.243032992251927427e+00
6.918309709189362366e+03,9.971124047000957669e-01,9.882989711165295343e-01,9.659709729284453594e-01,9.458322363380844422e-01,9.781283107951675992e-01,1.065759093884655728e+00,1.227128613133924961e+00
7.244359600749906349e+03,9.943891933833298724e-01,9.900567675107491139e-01,9.607471590057297117e-01,9.395980049029091230e-01,9.747316003711901100e-01,1.060864429685700161e+00,1.196011176354638827e+00
7.585775750291835720e+03,9.977031526318488330e-01,9.860690200061045241e-01,9.704748638633595714e-01,9.425051557971525495e-01,9.586559301976156355e-01,1.043699677708897822e+00,1.193705924173564137e+00
7.943282347242821743e+03,9.976830892650430105e-01,9.901038447067690429e-01,9.641771256244529020e-01,9.471370459303456446e-01,9.708522630174610812e-01,1.042430134132351860e+00,1.187406415517228364e+00
8.317637711026709439e+03,9.968279558852235489e-01,9.954344020030010398e-01,9.603503100216517208e-01,9.425895175420965222e-01,9.585209444917753840e-01,1.015287075392860228e+00,1.123371686179798212e+00
8.709635899560813414e+03,1.002972987341415712e+00,9.985992441814938170e-01,9.786592118360861736e-01,9.445408639282826257e-01,9.499779006038816531e-01,1.019471394149136678e+00,1.137204198163905167e+00
9.120108393559095930e+03,1.004086385453456742e+00,9.925577993488622353e-01,9.717160146346611738e-01,9.514061479469516636e-01,9.502833978028011330e-01,1.009070746604215030e+00,1.117239896273835686e+00
9.549925860214369095e+03,1.001489505264287372e+00,9.951110751555212186e-01,9.698326038667943738e-01,9.507593727615774037e-01,9.608301179002021186e-01,1.003082331075252354e+00,1.112095840444258688e+00
1.000000000000000000e+04,1.003342960318315491e+00,9.963241333482423245e-01,9.728298811594511264e-01,9.413188108529915166e-01,9.546788017607291676e-01,9.941523719816954818e-01,1.111372618688192260e+00
1.047128548050898462e+04,9.985824318766530761e-01,9.922167582860981216e-01,9.809841116788471371e-01,9.511196473536606133e-01,9.416886458324401632e-01,9.861392629631936524e-01,1.082503282717240944e+00
1.096478196143185050e+04,9.947283132145540163e-01,9.885865167034716405e-01,9.810581517688977682e-01,9.404515933784386439e-01,9.372219833227674046e-01,9.697710178406759862e-01,1.089452197663489219e+00
1.148153621496881715e+04,1.001519397962550073e+00,9.967002046609059196e-01,9.685969058908224794e-01,9.630337126639486600e-01,9.546463064636933060e-01,9.780354604818985997e-01,1.052588454946941754e+00
1.202264434617413099e+04,1.006089494626636771e+00,9.954358133397356312e-01,9.784495557078245476e-01,9.444424465457474938e-01,9.409980794550134586e-01,9.889678293403029175e-01,1.075410338193037774e+00
1.258925411794166212e+04,9.979528801071221311e-01,9.991711065368038547e-01,9.881868157618061144e-01,9.535413554666027913e-01,9.586374271961370930e-01,9.580476723751453205e-01,1.074340872051618989e+00
1.318256738556407436e+04,1.005252739452575650e+00,9.916303785474279708e-01,9.791806127104774049e-01,9.638202403904813087e-01,9.487930735282879002e-01,9.637560931176517576e-01,1.045306092206411686e+00
1.380384264602883741e+04,9.980964316351869092e-01,9.956237114757886530e-01,9.834181739905623054e-01,9.504488769567823736e-01,9.458202249328762079e-01,9.520778870514290393e-01,1.029832086689428827e+00
1.445439770745928035e+04,9.944684797304685908e-01,9.912275888114822076e-01,9.894977158630692271e-01,9.675368967338261461e-01,9.513705155668733537e-01,9.620191871671297523e-01,1.009317586839032499e+00
1.513561248436207097e+04,9.947748437509538189e-01,9.946636381434700303e-01,9.873207118320620479e-01,9.571797363112535262e-01,9.510720955097560214e-01,9.434838238935774335e-01,1.012818463467669794e+00
1.584893192461114086e+04,9.996069633692948875e-01,9.912114770574118605e-01,9.997863741682072591e-01,9.703066094541595854e-01,9.459170583652012354e-01,9.579786210964345017e-01,9.968438125117486948e-01
1.659586907437559785e+04,1.003454638329980941e+00,9.980664940017279774e-01,9.903987612606361957e-01,9.559607029474407325e-01,9.590605141756649576e-01,9.576332630808824797e-01,1.004314496107553412e+00
1.737800828749376160e+04,1.001339738534774648e+00,9.932229926108383511e-01,9.905440471107809230e-01,9.712387252634240298e-01,9.514469848950004582e-01,9.288303932380056471e-01,1.010138688862065148e+00
1.819700858609982606e+04,9.970011666638779468e-01,9.958509199482931118e-01,9.901038991583618332e-01,9.701965048563686578e-01,9.425015219207379946e-01,9.465788703372802759e-01,9.887840175606821269e-01
1.905460717963248317e+04,9.980969037827339685e-01,9.965837334423256477e-01,9.848041224062793475e-01,9.732147779384131558e-01,9.569738546407370317e-01,9.491747313961609311e-01,9.849309552095932840e-01
1.995262314968878854e+04,1.000649110106145878e+00,1.001147790483823075e+00,9.966484384332418012e-01,9.642606997697275029e-01,9.484755061504865914e-01,9.560540172657590041e-01,9.767777133744485196e-01
2.089296130854040894e+04,9.995108580216922611e-01,9.917540933779572798e-01,9.915320650294707772e-01,9.633485711836553556e-01,9.674177743341727531e-01,9.469617032990421679e-01,9.813478165877183024e-01
2.187761623949551722e+04,1.000569263291071431e+00,9.977049505877615410e-01,9.962117190583449355e-01,9.728285845103300522e-01,9.611306892138504754e-01,9.557617523936449144e-01,9.971682538460496792e-01
2.290867652767774780e+04,9.992001898900009227e-01,9.982120005271570840e-01,1.001866409622648169e+00,9.836861056416639215e-01,9.598720180368194299e-01,9.632525628862205203e-01,9.826167146678309594e-01
2.398832919019489782e+04,1.006110006744821206e+00,1.001130485781167367e+00,9.982615808850555661e-01,9.897427489703636283e-01,9.643195782528807269e-01,9.435096104039547571e-01,9.770150362324471205e-01
2.511886431509582326e+04,9.956300639609464431e-01,9.969635830743158733e-01,1.002506251592203190e+00,9.808573853371589379e-01,9.606351866870835865e-01,9.342178385107293703e-01,9.757882342706697409e-01
2.630267991895381419e+04,9.974482722012462110e-01,1.001195502427160378e+00,9.950888131092308075e-01,9.831798701312972621e-01,9.548321680640078357e-01,9.583174019653843967e-01,9.659284557179530495e-01
2.754228703338168998e+04,9.983871583375900638e-01,9.965864185567255840e-01,9.986027817444148580e-01,9.990250215990345017e-01,9.761427363057314510e-01,9.273905240986252130e-01,9.586612165897597793e-01
2.884031503126605821e+04,1.001948736601704804e+00,9.945642970744330569e-01,9.960083567603237320e-01,9.979747932229988683e-01,9.520652909037449207e-01,9.495095475503961824e-01,9.714093406073339709e-01
3.019951720402019055e+04,1.003218196164680220e+00,9.969689486878505758e-01,9.928113064517410935e-01,9.766113822142470369e-01,9.659508690936414732e-01,9.651668865733259439e-01,9.487092615712310328e-01
3.162277660168379225e+04,1.002788768604996994e+00,9.960739374386849976e-01,9.970523239027466733e-01,9.903513762010065502e-01,9.868008603985527483e-01,9.549790651336572678e-01,9.783359691248695311e-01
3.311311214825907518e+04,9.935944259158777658e-01,9.970854072761805575e-01,1.000887019525488864e+00,1.006345080811536175e+00,9.810479075550273542e-01,9.626876670315503981e-01,9.423967765202249103e-01
3.467368504525316530e+04,9.997333372756345149e-01,9.984839520645800715e-01,1.008121289802627718e+00,9.917765946860794823e-01,9.667713122097911782e-01,9.693019849618695893e-01,9.838594621696289400e-01
3.630780547701010073e+04,9.997181586979156931e-01,9.972573534769162418e-01,1.004219922457973535e+00,9.872565064400464774e-01,9.750957161332737266e-01,9.660280846375409736e-01,9.701727888147336776e-01
3.801893963205612818e+04,9.937952772652556277e-01,9.968690463452942740e-01,9.939656203576321403e-01,9.951069540881664066e-01,9.812517090207761861e-01,9.632533509944004591e-01,9.613943510507810819e-01
3.981071705534969078e+04,1.005765967222588486e+00,9.944062759558621734e-01,1.003873978199439021e+00,9.891631591384573152e-01,9.888078488660652088e-01,9.611756083108832227e-01,9.681490488683633933e-01
4.168693834703355242e+04,9.940727778238963586e-01,9.966702899832891038e-01,1.000552117173367783e+00,9.887043486505260326e-01,9.803520768309991196e-01,9.613942654041225389e-01,9.625552330922025890e-01
4.365158322401656187e+04,1.002463101781210009e+00,9.941974374253654823e-01,9.939875988048503253e-01,1.000821826652271707e+00,9.733404533697553873e-01,9.589337898049086206e-01,9.993455236773999273e-01
4.570881896148751548e+04,1.000417622747438839e+00,1.003418387591892724e+00,9.914063634050184204e-01,9.793191211174174793e-01,9.897873199695249591e-01,9.573210975359359720e-01,9.634996702967286719e-01
4.786300923226380110e+04,1.001496889742882646e+00,1.000659850619298519e+00,9.907707581675887498e-01,9.973434615077053644e-01,9.926910695641607552e-01,9.740043611058598616e-01,9.693369592977739702e-01
5.011872336272725079e+04,1.002543117673809547e+00,9.939863620483261331e-01,9.941962835376181307e-01,9.865856064538717218e-01,9.919948503790502192e-01,9.615669588079538421e-01,9.621331100446036677e-01
5.248074602497722663e+04,1.001472712164385825e+00,1.004396621797182698e+00,9.937781960732092745e-01,9.930901401026716036e-01,9.764873918632234195e-01,9.705570954818216745e-01,9.821678588957893918e-01
5.495408738576248288e+04,1.007052659387694726e+00,9.998920742464705302e-01,1.002626903679089798e+00,9.862306464717707222e-01,9.831828632216478292e-01,9.633356427210150175e-01,9.732757974795479550e-01
5.754399373371566617e+04,1.003958474685300750e+00,1.004127616278911450e+00,9.993794768143198226e-01,9.998980101618059058e-01,9.861128793652658153e-01,9.664112412005932962e-01,9.741562942274915038e-01
6.025595860743580852e+04,1.001838381938829681e+00,1.000368842246790013e+00,1.005013836570037178e+00,9.952571260220069993e-01,9.866004669740097155e-01,9.804117195265874551e-01,9.547034506076190752e-01
6.309573444801929872e+04,1.003974845367503921e+00,9.999125212397447227e-01,1.006901841741941084e+00,9.999729569272655105e-01,9.991592858010774902e-01,9.694522970779837490e-01,9.829343888140410490e-01
6.606934480075964530e+04,9.993988488039294849e-01,1.003281143198592407e+00,9.961533896375459607e-01,1.004287797576339347e+00,9.826639829507826107e-01,9.673486449687964672e-01,9.817310804874722630e-01
6.918309709189362184e+04,9.973056891668931057e-01,9.965372173410491641e-01,9.974718986728351444e-01,9.806203317270726361e-01,9.948606066382648105e-01,9.661523646430910661e-01,9.809342631286027681e-01
7.244359600749905803e+04,9.984286451125787831e-01,9.983993243411385388e-01,9.953822835957099047e-01,9.888606060742124448e-01,1.001993415050934866e+00,9.760239686192518915e-01,9.973058017889835369e-01
7.585775750291836448e+04,9.914603151388936553e-01,9.941910233349436909e-01,9.998826663884544663e-01,9.904047147681672714e-01,9.821107682012292228e-01,9.713253588926794579e-01,9.846037090230991273e-01
7.943282347242820833e+04,9.983748419737299429e-01,9.979702934401976089e-01,9.910919961232382835e-01,9.917505164532585127e-01,9.873879845989850246e-01,9.855784807713968698e-01,9.837276237333004714e-01
8.317637711026708712e+04,9.972970477241334120e-01,9.974256646183284891e-01,1.005922150455033748e+00,1.007039266232667041e+00,9.946192151050634589e-01,9.946418554759066666e-01,9.650412922939849425e-01
8.709635899560814141e+04,1.001525158423924866e+00,9.986743182184041334e-01,9.931294924731142171e-01,1.005405039026403768e+00,9.977540045935564539e-01,1.004961392608323623e+00,9.613264727191221937e-01
9.120108393559097021e+04,9.999187084665054348e-01,1.003025287264229126e+00,1.004774147932395278e+00,9.966258172972161100e-01,9.958809638502892359e-01,9.695633450425213962e-01,9.894621861759704817e-01
9.549925860214368731e+04,1.001017362261021892e+00,1.001244579840782301e+00,1.004957045823771766e+00,1.002984165155578644e+00,9.869101337465012724e-01,9.823921847985932487e-01,9.756678325880362435e-01
1.000000000000000000e+05,1.003954938038286615e+00,9.995652224369453442e-01,9.998854550632169103e-01,9.934317867629931520e-01,1.000469976792843108e+00,9.772127564512793629e-01,9.659088545664770153e-01
1.047128548050898535e+05,1.008296060269387340e+00,1.005893938722251635e+00,9.943031748834860739e-01,9.904267324750304358e-01,9.971090116544799598e-01,9.921369505358580421e-01,9.833218694075760435e-01
1.096478196143185050e+05,1.000501281827806288e+00,1.003857947810231854e+00,1.001833126192614332e+00,1.002450461912370638e+00,1.000582153915620554e+00,9.918293008969332192e-01,9.757524248979925208e-01
1.148153621496881678e+05,9.913675141193719620e-01,9.979536718425826569e-01,9.956644871196959068e-01,9.977658219414864416e-01,9.818999381220218092e-01,9.900634173614131228e-01,9.933825076993632042e-01
1.202264434617413062e+05,1.000248040230806934e+00,1.006359524617491230e+00,1.000511004310008500e+00,9.792302059502987488e-01,9.919555687166475844e-01,9.890460981264300733e-01,9.957942688255014829e-01
1.258925411794166139e+05,9.993810163788366951e-01,9.940533575855634574e-01,9.970350494749212755e-01,9.868379683476909969e-01,1.011457797345882925e+00,1.008724386003227114e+00,9.800664722829687259e-01
1.318256738556407508e+05,1.006779258869115123e+00,9.915051348109166218e-01,1.004010409862790665e+00,9.975638297563688139e-01,9.903381209051453915e-01,1.005593411560691486e+00,9.721450524871829701e-01
1.380384264602883777e+05,9.966183092849042469e-01,1.000373946592163055e+00,1.005458052751541542e+00,9.791553881773310541e-01,1.002223441712184471e+00,1.009560519262927336e+00,9.861447667407442497e-01
1.445439770745928108e+05,9.985112741419243099e-01,1.000720456947018056e+00,9.988675194955508596e-01,9.963017156211958492e-01,9.948104498752284863e-01,9.849045279790831220e-01,9.548428395392710710e-01
1.513561248436207243e+05,1.001398563138441444e+00,9.971351796634655429e-01,1.004694918480762755e+00,1.005634173095505401e+00,1.003047445866408705e+00,9.872663021279296514e-01,9.995359365909932681e-01
1.584893192461114086e+05,1.003471918481335434e+00,1.000455273374281751e+00,1.003530502094171162e+00,9.963642273205410849e-01,9.970076400359623170e-01,1.000590531143749740e+00,9.914681860273953928e-01
1.659586907437559566e+05,1.002972098008753754e+00,1.002454776420009130e+00,1.002120749042151093e+00,9.913226111733715040e-01,9.968586567862856018e-01,9.738152743757506613e-01,9.965906728052139618e-01
1.737800828749376233e+05,9.953380153780369000e-01,9.991662974488341176e-01,1.005869262200294267e+00,1.004108214097627183e+00,1.015356667440783234e+00,9.991980947607748131e-01,9.969550571367552516e-01
1.819700858609982533e+05,9.925243004162331850e-01,1.001144326462750200e+00,9.977614108573295004e-01,1.006378592237049396e+00,9.953548203831510399e-01,9.789510850114454543e-01,9.950513874564902439e-01
1.905460717963248317e+05,1.000055167033664150e+00,1.001958625489948629e+00,1.004450364755214320e+00,9.945487360653456621e-01,9.982858610535626509e-01,9.945712756372514507e-01,9.980251197841945032e-01
1.995262314968878927e+05,1.005905548910264624e+00,9.979608723773328860e-01,9.954200928796786974e-01,1.011101984014099786e+00,9.900815017102879700e-01,1.002898436464552789e+00,9.912490849881472332e-01
2.089296130854040966e+05,1.003928646836730332e+00,9.992684938922944404e-01,9.974959462464215720e-01,1.001068860668786309e+00,1.002871228608372522e+00,9.798457891469232184e-01,9.735785444318229009e-01
2.187761623949551722e+05,9.985154063192263063e-01,9.980187973416212444e-01,1.002075407084125347e+00,1.003262218268282435e+00,9.950340786978112417e-01,9.905966735519955435e-01,1.014760469463542147e+00
2.290867652767774707e+05,9.969126482812248335e-01,9.958260605042448255e-01,9.959610717926030699e-01,1.000220625633794436e+00,1.001271379008193296e+00,9.741542213738479949e-01,1.014913492179019938e+00
2.398832919019489782e+05,9.947430159640626712e-01,9.975731965551508651e-01,9.923279376174025668e-01,1.015960714622896832e+00,1.002412017244643572e+00,9.946876446875819733e-01,9.880576999494433688e-01
2.511886431509582035e+05,9.960538080109577752e-01,9.993678169561842628e-01,9.958740193542612307e-01,9.958109381158878337e-01,1.000281686226278000e+00,1.011331636098359965e+00,9.845724254307318679e-01
2.630267991895381710e+05,1.003866337251242413e+00,9.975223195575949608e-01,9.978895391550361982e-01,9.974860878011558851e-01,9.959845919871552766e-01,1.023589588364298697e+00,9.679397866892039959e-01
2.754228703338169144e+05,9.998238517863600183e-01,1.004023003808840242e+00,1.004033107996286978e+00,9.899485882429830408e-01,1.007250929780339810e+00,1.004856949760227325e+00,1.011009373255542965e+00
2.884031503126605530e+05,9.957441255593197926e-01,9.980720162236886850e-01,1.002284251123230829e+00,9.824853891467248967e-01,9.997902628842261219e-01,9.845942692316421718e-01,9.683302871004670909e-01
3.019951720402018982e+05,1.002873581488719079e+00,1.007526704893207281e+00,1.016088376247540559e+00,9.979195050927337496e-01,1.001470413798542403e+00,1.005748056410896929e+00,1.011712949683624130e+00
3.162277660168379080e+05,1.002108511527317170e+00,1.004036562218237671e+00,1.003757212230809381e+00,9.894500423840355552e-01,1.004856282155270897e+00,1.000750465626523367e+00,1.007792822669779431e+00
3.311311214825907955e+05,1.000210546560754699e+00,9.986111358303243479e-01,1.002645465980366746e+00,9.893034823251514176e-01,9.891387299126237487e-01,1.005817793594254717e+00,9.760038774179775611e-01
3.467368504525316530e+05,9.954106499816072207e-01,1.002540795359990966e+00,1.006828161660834553e+00,1.010352000126948591e+00,9.983806565416876166e-01,9.886643331059442596e-01,9.970629644198290009e-01
3.630780547701010364e+05,9.915407474407571531e-01,1.001414843833069668e+00,9.954259866086292430e-01,9.946297049042814864e-01,9.997568342473854841e-01,9.907995161309767207e-01,9.957152300762340813e-01
3.801893963205612381e+05,1.001213582070182184e+00,9.956558383415072822e-01,1.004351811210201006e+00,1.001791369674829069e+00,1.003771225935692124e+00,9.988564204022024606e-01,1.017806418337025454e+00
3.981071705534969224e+05,1.005608974255303156e+00,1.003097633009786716e+00,1.005623643723616345e+00,1.012782316828242823e+00,1.008312782676852759e+00,1.006694560824745510e+00,9.993608464827430371e-01
4.168693834703355096e+05,1.001109499377324408e+00,1.005924506231478777e+00,9.968077793879710491e-01,9.945639139175130872e-01,9.964226228274121189e-01,1.001055494306419380e+00,9.798747312227872319e-01
4.365158322401656187e+05,1.001122377500271998e+00,1.005987424067772862e+00,1.004611171054376584e+00,1.006180788681547256e+00,9.891243858575345937e-01,1.007829042131051178e+00,9.805412580864990568e-01
4.570881896148751839e+05,9.954790134414014391e-01,9.966644512414236656e-01,1.005539839566447213e+00,9.948315044789435291e-01,9.994665279506494970e-01,9.998291325845205524e-01,1.017281897058736062e+00
4.786300923226380255e+05,9.912114718319779971e-01,1.004370146759417270e+00,1.011787936598613546e+00,9.925779090099013935e-01,9.996802193218359278e-01,1.015017979110250046e+00,1.021106957038180107e+00
5.011872336272724788e+05,1.005942594651959787e+00,9.978133796261280386e-01,1.003938464571348721e+00,1.001319109970210341e+00,1.010167928885770783e+00,9.917116308505650180e-01,1.011614410825456556e+00
5.248074602497722954e+05,1.001342373895102167e+00,1.004308789460044871e+00,1.010495813310168245e+00,1.001711619458565128e+00,9.960584705409499806e-01,1.009274036721584666e+00,9.902321979424011378e-01
5.495408738576248288e+05,9.995715014047593661e-01,1.000115186081609542e+00,9.971565864897512510e-01,9.907760852099366522e-01,9.904596477066067717e-01,9.914367206425648282e-01,9.986098322388590187e-01
5.754399373371566180e+05,1.003028895366470330e+00,1.000751780821800052e+00,1.000715497877123994e+00,9.990327794933345773e-01,9.928870718778413096e-01,9.862602058019650508e-01,1.007437180815574429e+00
6.025595860743580852e+05,9.981770355191376121e-01,1.002290609146229583e+00,9.990169664348798051e-01,1.010885836109535862e+00,9.964409279033413780e-01,9.999360688503019512e-01,1.022600821273063065e+00
6.309573444801929872e+05,9.984046504735673011e-01,9.999518271208279740e-01,1.005475373243981618e+00,9.941119770806902123e-01,1.000496626619783225e+00,9.960878380592947945e-01,1.016942946030789052e+00
6.606934480075964238e+05,1.000575818495225588e+00,1.000080718753663778e+00,9.946461032003981462e-01,1.000285853342543829e+00,1.011366555704597214e+00,9.890080038430810738e-01,9.831279947633959626e-01
6.918309709189363057e+05,1.001987590317428456e+00,1.002530293352819069e+00,1.003733158353121269e+00,9.983837548256578875e-01,1.001702192588521445e+00,1.001314060525287042e+00,9.860050067816753527e-01
7.244359600749906385e+05,1.000310639888834841e+00,1.003354469980501484e+00,1.001049602018666107e+00,1.001622046706903690e+00,9.928329235074162540e-01,9.908036430221774937e-01,1.010519721704014495e+00
7.585775750291835284e+05,9.958172406981627978e-01,9.992802366614709220e-01,9.949219502850020769e-01,1.003269200610766410e+00,9.893520539514555345e-01,1.000220057450913913e+00,1.028127306401588337e+00
7.943282347242821706e+05,1.001446113024758722e+00,1.000373144333140285e+00,1.004069305580743476e+00,1.012649102146072400e+00,1.005923927724029721e+00,9.866141501379135370e-01,1.003317690536695395e+00
8.317637711026708130e+05,1.006861360297366392e+00,1.003434793691983629e+00,1.001375961374251222e+00,1.003821852814009707e+00,9.854933445662484859e-01,9.878105118924779271e-01,1.018113936574851275e+00
8.709635899560814723e+05,1.002126456833651202e+00,1.000880518162280630e+00,9.982242434110770724e-01,9.892083716609557653e-01,1.008298149220650641e+00,1.000468491987508202e+00,9.732520550115645319e-01
9.120108393559096148e+05,9.970307784325989076e-01,9.979737233042735856e-01,1.004567324844966469e+00,1.007944857928983806e+00,9.977033287828074304e-01,9.938121020755118495e-01,9.838242445847522610e-01
9.549925860214368440e+05,9.998829895492884479e-01,9.937783192509378472e-01,1.004476991594665858e+00,9.932785189218780175e-01,9.903534550944012027e-01,9.931030494313518586e-01,9.959957790325195681e-01
1.000000000000000000e+06,9.945052456398741914e-01,9.956608374640339987e-01,9.970583326524213863e-01,1.010965984272107709e+00,1.000170952269212599e+00,1.022106014476039881e+00,9.929410320443500249e-01
1.047128548050898477e+06,9.978766974092383446e-01,9.926812526144385140e-01,9.953118892173362653e-01,1.004753152073117439e+00,9.990077904809260279e-01,9.829324766011791059e-01,1.004313609846150701e+00
1.096478196143182926e+06,1.002005728461165202e+00,9.983401495265047387e-01,9.994095031553013042e-01,1.000984546739386083e+00,1.014573063291303034e+00,9.979824271502188981e-01,1.012906455044022547e+00
1.148153621496884152e+06,1.002994665477590974e+00,9.891618553582903761e-01,9.972905675205676612e-01,1.006961350960843049e+00,1.000725086646013562e+00,1.011784292554956277e+00,9.981739764801601522e-01
1.202264434617413208e+06,1.005845126032311798e+00,9.933653298466609272e-01,9.963095642237695948e-01,1.009721062988236717e+00,1.000989914184375440e+00,9.998769440777740547e-01,9.903251043889947924e-01
1.258925411794166081e+06,9.993608819251001973e-01,1.005157045442999886e+00,9.967180069232938200e-01,9.911898045435656446e-01,9.815463498230252437e-01,9.853572349967175681e-01,9.820599525226409998e-01
1.318256738556404831e+06,1.006224037367282831e+00,9.980864661759261125e-01,1.005824003200312067e+00,9.928286785252452562e-01,1.009207922976796068e+00,1.002040307772628536e+00,1.015020534663436225e+00
1.380384264602886746e+06,1.002075900630714056e+00,1.004270482821049360e+00,1.003873572680048953e+00,1.002662345941695454e+00,9.924637202624653209e-01,9.705784000091335351e-01,1.014438776840686174e+00
1.445439770745927934e+06,1.005119415888754197e+00,1.001404169116326237e+00,1.002107073776623336e+00,9.965506337727406683e-01,1.002107791399795556e+00,9.961464569247999723e-01,1.008353331897755778e+00
1.513561248436207185e+06,9.978418451104569264e-01,9.937921200535810851e-01,9.916012024004164926e-01,9.922435322482492381e-01,1.006854275592340420e+00,9.962939610349443864e-01,1.003198240612447112e+00
1.584893192461110884e+06,9.945187144460965190e-01,1.002082448126741854e+00,1.000761836512118919e+00,1.004904908157314258e+00,1.008503749296760343e+00,9.974856429369659550e-01,1.004933139131956921e+00
1.659586907437563175e+06,1.004349411117104740e+00,9.982018922183051313e-01,9.949320902473323125e-01,9.927357105205224519e-01,1.002445401230952715e+00,1.016908786126158981e+00,9.820004157230572961e-01
1.737800828749376349e+06,1.002412269417899182e+00,1.004469879332595683e+00,9.917381205427059365e-01,9.905052320979726987e-01,1.000048193302393917e+00,9.996923498922847262e-01,1.020688342639195501e+00
1.819700858609982533e+06,1.000791978045834085e+00,9.996298780734276246e-01,9.982951456196607065e-01,1.008548931592572862e+00,1.008325521538935954e+00,1.000803219958098067e+00,9.722151239542423662e-01
1.905460717963244300e+06,9.994074817442861747e-01,1.001790223189417128e+00,1.003437535206850306e+00,1.006110518442866919e+00,1.003508828775274475e+00,1.010555056356426062e+00,9.862094479884935261e-01
1.995262314968882827e+06,1.000970536970767544e+00,9.988987756856497757e-01,9.995815853443557053e-01,1.009517574374662274e+00,9.887769899532833362e-01,1.004259142367010416e+00,9.936102497201467765e-01
2.089296130854040850e+06,1.000763962788718597e+00,9.983608945729856021e-01,1.005890873925354034e+00,9.934699713512133989e-01,9.878748079117776193e-01,1.008528416692619833e+00,9.879801165455575074e-01
2.187761623949551955e+06,9.948516561041892414e-01,9.915357969930522763e-01,9.970106800445742712e-01,1.000646862040094565e+00,1.002856153693615582e+00,9.950570130166814797e-01,1.032025014058792767e+00
2.290867652767769992e+06,9.975380890556296842e-01,1.003690468143898951e+00,1.006247697891901938e+00,9.992284262652637583e-01,1.005335219595403284e+00,9.974455181037948925e-01,1.015668095448952535e+00
2.398832919019494671e+06,1.000862281835353418e+00,9.966639037899908127e-01,9.987707980677854591e-01,1.000398491433045933e+00,9.993488543474290386e-01,1.003929481231699006e+00,9.864070063287319057e-01
2.511886431509582326e+06,9.941705380913101742e-01,1.001469174023697617e+00,1.000121704723610616e+00,9.899098199741630522e-01,1.006246263349369174e+00,9.892170706179410633e-01,9.946915500326326542e-01
2.630267991895381361e+06,9.993673902959923083e-01,9.976971863229603388e-01,9.975928093717649769e-01,9.984657635213033400e-01,1.005184975015334325e+00,1.019439875512655025e+00,1.011268738773685838e+00
2.754228703338163439e+06,1.002915624955155405e+00,1.006690310286361356e+00,9.972194600647978913e-01,9.982760026223254091e-01,1.006753506634795681e+00,1.013948534002249380e+00,9.887870119085618859e-01
2.884031503126611467e+06,9.956353716327829284e-01,1.004543268646034493e+00,9.970931018761335363e-01,9.927718401769627388e-01,9.977971491708146345e-01,1.004174820040693028e+00,1.008708357328568450e+00
3.019951720402019098e+06,9.939842815900826745e-01,9.949454481353573465e-01,1.001618959260022645e+00,9.983322936761209743e-01,9.997642831985920076e-01,1.001324615599991086e+00,9.962633792520412257e-01
3.162277660168379545e+06,1.001556989082486693e+00,1.001814298621077626e+00,9.900387909124885866e-01,1.004532995101478754e+00,9.955348374752601703e-01,9.946127358434730947e-01,1.014634199120476810e+00
3.311311214825907722e+06,1.000168290693974837e+00,9.928255019916277790e-01,1.004584862638020715e+00,1.003292998224244226e+00,9.960264284090201148e-01,1.007381418865914924e+00,1.008117627227662183e+00
3.467368504525309429e+06,1.003115414842197017e+00,9.990164859236417838e-01,1.007649354451749524e+00,1.006161557051788558e+00,1.007415806152163196e+00,9.936830382246271132e-01,9.949085392905328007e-01
3.630780547701017465e+06,1.006767274158610004e+00,9.998971139721147816e-01,9.937475275081580905e-01,1.002035432301841000e+00,9.984531615358634982e-01,1.005599748951262695e+00,9.886599077233603206e-01
3.801893963205612730e+06,1.005217767653562966e+00,9.966432643818714521e-01,9.974489248819329301e-01,9.996535594477908848e-01,1.009080724372757976e+00,9.967324374799714226e-01,1.016178285234180967e+00
3.981071705534969456e+06,1.001359969294032704e+00,9.959977429289803563e-01,1.003959284601379398e+00,9.915189011495837423e-01,1.006170693374659253e+00,1.014718737714205954e+00,9.896574449543553698e-01
4.168693834703346714e+06,9.983855104332793884e-01,1.002719010823835522e+00,1.005728204236152390e+00,9.977381370553123352e-01,9.880427224712188261e-01,9.929005320762699371e-01,9.973916853837011542e-01
4.365158322401665151e+06,9.965488094256838014e-01,9.982420741206289305e-01,9.980370259179642822e-01,9.987304072993128390e-01,1.001453752963345378e+00,1.005698732499336945e+00,1.020570768039347653e+00
4.570881896148751490e+06,1.000749378698180925e+00,9.968591627687976020e-01,9.940181395364979799e-01,1.009603379427634451e+00,9.972321385392254323e-01,1.007337308724169711e+00,1.000909073023343643e+00
4.786300923226380721e+06,9.945524224314554740e-01,1.002578241055131381e+00,9.998083622474236432e-01,1.010041449875376030e+00,9.981072835418669520e-01,1.009436021970693265e+00,1.008708458697187504e+00
5.011872336272714660e+06,1.000767334427011379e+00,9.997477455113168432e-01,1.000206407806520259e+00,1.000979247405852757e+00,9.988669122501110387e-01,1.010551559316647641e+00,9.989346247372086207e-01
5.248074602497734129e+06,9.951240300568928721e-01,9.964846289458506590e-01,1.012340047000216625e+00,1.003461609940178301e+00,9.820178681944438104e-01,9.868257857501303576e-01,9.999335394148225475e-01
5.495408738576248288e+06,1.000662248049245306e+00,1.002506791109506246e+00,1.004563478602430227e+00,1.004241243371979841e+00,1.009657198345453866e+00,1.001684655203216590e+00,1.003571058244671965e+00
5.754399373371566646e+06,9.974265288779873284e-01,9.989062114477265109e-01,1.010404074403471020e+00,9.952848940712742953e-01,9.980348878498356280e-01,9.833220418833652499e-01,9.922096178282912016e-01
6.025595860743568279e+06,1.002620571452188303e+00,9.983646971258609559e-01,1.001572308842544556e+00,9.911007412277876849e-01,9.995231858122100022e-01,1.010309359987811684e+00,9.963453725426892893e-01
6.309573444801942445e+06,1.003613194821713073e+00,1.004010003565859233e+00,9.988260646935147591e-01,9.989760305146883068e-01,9.915008492265059425e-01,1.000462622599460172e+00,1.006685680687306572e+00
6.606934480075964704e+06,1.001734406784074993e+00,1.005743429882170359e+00,1.002644522620230072e+00,1.004964453204832742e+00,1.003233801682204884e+00,9.902332880291874195e-01,1.024278661079235819e+00
6.918309709189362824e+06,9.978866566594358778e-01,1.003457129888976951e+00,9.989662130515315486e-01,1.001893490128181075e+00,1.002158117555538075e+00,1.013527384690520838e+00,9.890761040888915723e-01
7.244359600749891251e+06,1.002986808672399643e+00,1.002857216805089768e+00,1.001222615033009689e+00,9.894945070224679950e-01,9.985649376645751030e-01,1.001410669732095471e+00,1.019590761647683808e+00
7.585775750291851349e+06,1.003724949924593268e+00,1.003416656356838743e+00,1.007853436041997286e+00,9.956275978416477823e-01,9.902435411274865817e-01,1.006756397070296183e+00,9.932729358060592428e-01
7.943282347242821939e+06,9.974188826981735811e-01,1.001978014819372653e+00,1.006721101068566160e+00,1.005090614377125879e+00,1.021727165821606276e+00,9.960974739060063365e-01,1.002873646232558702e+00
8.317637711026708595e+06,1.001543452618700591e+00,9.982631072406552564e-01,9.982509645680834875e-01,9.808770320117431440e-01,9.992789517306458480e-01,9.920590808448090936e-01,1.007316938041981080e+00
8.709635899560796097e+06,9.960211479231902976e-01,1.003592464560550956e+00,9.913840892503057445e-01,1.007608944059704248e+00,9.965150229522278247e-01,1.003652682513514360e+00,9.971032664634676967e-01
9.120108393559115008e+06,9.951661734526892067e-01,1.004008262862070788e+00,9.853865635174240412e-01,1.008520292223319181e+00,1.004094675561042260e+00,9.918271718244715540e-01,1.003585694966171671e+00
9.549925860214369372e+06,9.992937785803881479e-01,1.005959080814438744e+00,9.970523034241703941e-01,1.008393029233138893e+00,9.975015106087254946e-01,9.960257398583974853e-01,1.009130822582190223e+00
1.000000000000000000e+07,1.002694615283800994e+00,1.005294580073598842e+00,1.009136275219992607e+00,1.009101420402682692e+00,1.017509888400646378e+00,1.009748084245196464e+00,1.007694268273235716e+00
1.047128548050898500e+07,9.964265756773303950e-01,1.005027758731843690e+00,9.999612977571997741e-01,1.008832628077312776e+00,9.911368394977929652e-01,9.931436987671443672e-01,1.009124475638533358e+00
1.096478196143182926e+07,9.993435803533388118e-01,9.989821665169743570e-01,1.000018337227599030e+00,9.948137123898826983e-01,1.004048037773290103e+00,9.842853227002340555e-01,9.951214100229094361e-01
1.148153621496884152e+07,1.000175235220261527e+00,9.968952741559896635e-01,9.990771301598694309e-01,1.000560972162490625e+00,9.950240961703230580e-01,1.006861584008137411e+00,9.974588901545062836e-01
1.202264434617413022e+07,1.005229584831422107e+00,9.946228176799776222e-01,1.002834638555698765e+00,1.004167961722610247e+00,1.000398946822131929e+00,9.839274076398834001e-01,1.010434818781043909e+00
1.258925411794166267e+07,9.995804660982505752e-01,9.921774751715130014e-01,9.947952964353289351e-01,1.005954423833798517e+00,9.961680369045684547e-01,9.926280611141657939e-01,1.001190394097096537e+00
1.318256738556404784e+07,1.000600024499088914e+00,9.977133788578923523e-01,1.000973151827246221e+00,1.003929271483235297e+00,9.954249498838945165e-01,1.003049040455999741e+00,9.967222256599070906e-01
1.380384264602886699e+07,1.004029333445027872e+00,1.002103142776707312e+00,1.002552342977618638e+00,9.875579944094313722e-01,9.973897545164881473e-01,1.013777498668860799e+00,1.003500299435086340e+00
1.445439770745928027e+07,9.973532533686239043e-01,9.990511353060462785e-01,1.001224756712293162e+00,9.995170055734298176e-01,9.958486888299828976e-01,9.968565131653729372e-01,9.823900050258547179e-01
1.513561248436207138e+07,9.955330786063956161e-01,9.937819352752301771e-01,9.969202418632061580e-01,1.017311367552680590e+00,9.969164690304117560e-01,1.000311411168531395e+00,1.015954186081669652e+00
1.584893192461110838e+07,9.987945083713190009e-01,9.967090255557934375e-01,1.011185476512398207e+00,9.836083536358809498e-01,9.983428497139481550e-01,9.945386379140300770e-01,1.034626915311519513e+00
1.659586907437563129e+07,9.960598363461115046e-01,9.937984284293934767e-01,9.993154140015056974e-01,9.961377852648727327e-01,9.990506567946503269e-01,1.011553550469311835e+00,1.000560123860558148e+00
1.737800828749376163e+07,9.945749005644378693e-01,9.932722889711321779e-01,9.954684408486441649e-01,1.008228773951759472e+00,9.978178928972986084e-01,1.015809490742895171e+00,1.015467112759746993e+00
1.819700858609982580e+07,1.003638070147388595e+00,1.000397548577678375e+00,1.005009230876682702e+00,1.003669445527349824e+00,9.964792953470318349e-01,9.790681005054795438e-01,1.013895075774785326e+00
1.905460717963244393e+07,1.005273258022273852e+00,9.992986621488615384e-01,9.953701993903050216e-01,1.013534833997628670e+00,9.970848345389332623e-01,1.002010016419958571e+00,9.942467217945721858e-01
1.995262314968882874e+07,9.996067500045853205e-01,1.002420310241627144e+00,9.982328858282030204e-01,1.016710385462611610e+00,9.996706992519593937e-01,1.001316707960171248e+00,9.895848399600469802e-01
2.089296130854040757e+07,1.002022716526138391e+00,1.003182160601445938e+00,9.942944369693305084e-01,9.902358013760690358e-01,1.010647436857732062e+00,9.953275362805494852e-01,9.931088777432373060e-01
2.187761623949551955e+07,9.949757047395488829e-01,1.008036264724815556e+00,1.013932584012087190e+00,1.002744569480517489e+00,9.883144904472882519e-01,1.012993169330276055e+00,9.954331329772080350e-01
2.290867652767769992e+07,9.994666184751757054e-01,9.956191041568966948e-01,9.942500770329169013e-01,9.915469809702336379e-01,1.002191330188291429e+00,1.004560797787604987e+00,9.926325863949265749e-01
2.398832919019494951e+07,9.987047002532907225e-01,1.004103222954353392e+00,1.000549154954796460e+00,1.009343325039636197e+00,9.960703709642825254e-01,1.009370733391546038e+00,9.830882832338502242e-01
2.511886431509582326e+07,9.983500325940718456e-01,9.957673699906608444e-01,9.999235585340452426e-01,9.888896825528402657e-01,1.008523688971615817e+00,1.012277050117082133e+00,9.923212552093605421e-01
2.630267991895381361e+07,9.995966893569889766e-01,9.985588165763703561e-01,1.002944514631426864e+00,9.985990818751242504e-01,9.978359223726639415e-01,9.869566361793719045e-01,1.026821071369248717e+00
2.754228703338163346e+07,1.000481004999550505e+00,9.957858348875138210e-01,9.945778409362041605e-01,9.996232403045909320e-01,9.987844982682770878e-01,1.004400914006098766e+00,1.003037895929938861e+00
2.884031503126611561e+07,9.987577824472843036e-01,1.000413400194108959e+00,9.955060499073131730e-01,1.001372752521752174e+00,9.957537781048723113e-01,9.951961182207871293e-01,1.024592069790095206e+00
3.019951720402019098e+07,9.946482667625337060e-01,9.995142498058153802e-01,1.002307732851321909e+00,1.007748210182206616e+00,1.004166252329398601e+00,9.911071718919963747e-01,9.963353905821150658e-01
3.162277660168379173e+07,1.005582514207894462e+00,9.943633606461581564e-01,1.006498199473594424e+00,1.003001235484554332e+00,9.956923881317135683e-01,1.015301558950177707e+00,9.712315064297921685e-01
3.311311214825907722e+07,1.004754556067580573e+00,1.003606182484223286e+00,9.969861945884986865e-01,9.905284846059023707e-01,1.013942610175937675e+00,9.962028777149138925e-01,9.960431969054859280e-01
3.467368504525309801e+07,9.913652890047999211e-01,9.988341805884536351e-01,1.008309310224080546e+00,9.995111429690781701e-01,9.922249273860941354e-01,9.898405637589001715e-01,1.011464651907785450e+00
3.630780547701017559e+07,9.996968903749122726e-01,9.960826512086290441e-01,1.001180182656332462e+00,1.001316186729164226e+00,1.001664275668878501e+00,9.951740207725973120e-01,1.014687036442781798e+00
3.801893963205612451e+07,1.002031160247701003e+00,9.977758558518435850e-01,9.944876258159549565e-01,9.936543935435595554e-01,1.009967719687244525e+00,9.992129656143649008e-01,9.966636996378012148e-01
3.981071705534969270e+07,1.002643368780479216e+00,9.984533106020485604e-01,9.991302383043421109e-01,1.002865157101888505e+00,1.012515762237516714e+00,9.901274162187688743e-01,9.842671149237147699e-01
4.168693834703346342e+07,9.984268134949962903e-01,9.981994798282994852e-01,9.929619873304248445e-01,9.968963462682990384e-01,1.003368064559011952e+00,9.881163180669312318e-01,1.012021978901914920e+00
4.365158322401665151e+07,9.990871184835873331e-01,1.003658110439594298e+00,1.000879965957084394e+00,9.990915193070706302e-01,9.904670688317295246e-01,9.977538050184638907e-01,9.902278015006421574e-01
4.570881896148751676e+07,9.976545177559491551e-01,9.982933803749423074e-01,9.984378448455060173e-01,9.921882279474848465e-01,9.950078022514020626e-01,1.010152144497161730e+00,9.930859479274454227e-01
4.786300923226380348e+07,9.992486293950563203e-01,1.006813287162322545e+00,1.003565525203887976e+00,9.990674374738541808e-01,9.905262907807937944e-01,1.012360555056072808e+00,9.839500010608251968e-01
5.011872336272714287e+07,9.979398490284627776e-01,1.005344535765681169e+00,9.967595497737674615e-01,9.983936480797253044e-01,9.922524411356894447e-01,1.008272896658591433e+00,9.931257629637243456e-01
5.248074602497733384e+07,1.001190773075582685e+00,1.001840664304161965e+00,9.929836158867576534e-01,1.006667139229427743e+00,1.000903533899107245e+00,1.013378845921423244e+00,9.944448600969846286e-01
5.495408738576248288e+07,1.002737216810771992e+00,9.992930553298208229e-01,9.986496092876064878e-01,1.002428691631473301e+00,9.866100220050263436e-01,9.905677261774181730e-01,1.006878195944933330e+00
5.754399373371566832e+07,9.938769417327715239e-01,1.012690966456436747e+00,1.001421517566930541e+00,9.780068080958033150e-01,9.934013228990279387e-01,9.886159264100234934e-01,9.996474325926067994e-01
6.025595860743568838e+07,9.982479880280684670e-01,1.003595833947378946e+00,9.883594468680301226e-01,1.004221263368622274e+00,9.928666732065541956e-01,9.850920606850204209e-01,9.797551143692097009e-01
6.309573444801943004e+07,9.975583059085101345e-01,1.004637519294233394e+00,9.932349980555722491e-01,1.006324851749942795e+00,1.000581878917096823e+00,1.016217515968799834e+00,9.798585335896782267e-01
6.606934480075964332e+07,9.988941163521413147e-01,1.002064785319916718e+00,9.995488563667027648e-01,9.905892272300143020e-01,9.987731062643657731e-01,1.012565501734125295e+00,9.789083287774165143e-01
6.918309709189362824e+07,9.971904950111303290e-01,1.005441636846837739e+00,1.002660345185234947e+00,9.857996861827040824e-01,1.011528675650406051e+00,9.810625602390325994e-01,1.017674911142046446e+00
7.244359600749890506e+07,1.008705819669165615e+00,9.967923261302708005e-01,1.006069543010412293e+00,1.009582283338508191e+00,1.013693926054799910e+00,9.942980394009151013e-01,1.011519461375828044e+00
7.585775750291851163e+07,1.004647579972691052e+00,9.987320975531583933e-01,1.006128535066123320e+00,1.008502525958333340e+00,1.001661387047231289e+00,9.953914565474839549e-01,1.007209285244626606e+00
7.943282347242821753e+07,9.950667198418092774e-01,9.985067677777821338e-01,9.953562319737776498e-01,9.951777041136598001e-01,1.001241050422053247e+00,1.008022206279253652e+00,9.808828602493659954e-01
8.317637711026708782e+07,1.000108249407757333e+00,1.000074235121317656e+00,9.983291396121144468e-01,9.890255332721087367e-01,9.961268330589950759e-01,1.001258993222620353e+00,1.001502594300296423e+00
8.709635899560795724e+07,1.001089229124406454e+00,1.002578141365251696e+00,1.003373546330995625e+00,1.002008967570142683e+00,9.931914157252849096e-01,1.000798943144716846e+00,9.613537680883238457e-01
9.120108393559114635e+07,1.005373554113347501e+00,1.003884251839871622e+00,9.973453798263379744e-01,9.842582063665937797e-01,1.005889486059965199e+00,9.840213742088271820e-01,9.772354750970312365e-01
9.549925860214368999e+07,9.969583993652779697e-01,1.002996682616373425e+00,1.011919147223817150e+00,1.001695916940250175e+00,9.965843614869187572e-01,1.007568817820664764e+00,9.771480767165646730e-01
1.000000000000000000e+08,1.007711439644957796e+00,1.000103592762501048e+00,1.003889948890451356e+00,1.013917438083433042e+00,1.008035284689603461e+00,9.989409876245515241e-01,1.009979393763832167e+00


==> anc/fig18binset_L_imbBar.csv <==
1.200000000000000000e+01,7.135463434501328195e-02
1.600000000000000000e+01,6.280344073170812669e-02
2.000000000000000000e+01,5.814944770467628254e-02
2.400000000000000000e+01,5.541761481582324622e-02
2.800000000000000000e+01,5.379997287420418273e-02
3.200000000000000000e+01,5.246092404343073029e-02
3.600000000000000000e+01,5.178751299308013978e-02


==> anc/fig21a_L_chess_layer_stripes.csv <==
1.200000000000000000e+01,1.320843058569284552e-03,1.774934229441437784e-03,1.594924588003658519e-03
1.600000000000000000e+01,5.465945259764910585e-04,7.097430191740080685e-04,6.971347627009219202e-04
2.000000000000000000e+01,3.199362867744493422e-04,3.812978996116418587e-04,3.616685252801693441e-04
2.400000000000000000e+01,1.781573902098172258e-04,2.104385262515769768e-04,2.008577823650553682e-04
2.800000000000000000e+01,1.043919215517314205e-04,1.318518804233287736e-04,1.252447014151616251e-04
3.200000000000000000e+01,6.207644520054735992e-05,9.304387681269934735e-05,8.810029976943936050e-05
3.600000000000000000e+01,4.997938282603660174e-05,6.518652268781988796e-05,6.708414273601687747e-05


==> anc/fig21b_L_chess_layer_stripes.csv <==
1.200000000000000000e+01,4.129570199033583827e-03,6.350268145632897293e-03,4.864661239133165685e-03
1.600000000000000000e+01,1.992509032949050119e-03,3.207767482851648245e-03,2.360725946906353390e-03
2.000000000000000000e+01,1.081496521555467801e-03,1.878157013696306115e-03,1.328438200437032134e-03
2.400000000000000000e+01,6.605790806153235585e-04,1.247487340937314219e-03,8.421020796299821419e-04
2.800000000000000000e+01,4.464072604773165927e-04,8.990192966260613120e-04,5.649715732151351297e-04
3.200000000000000000e+01,3.313932975170275920e-04,6.750605028245040438e-04,4.035594823135264146e-04
3.600000000000000000e+01,2.329546283490838436e-04,5.362774866446218865e-04,2.989579225118070473e-04


==> anc/fig22_L_heisenbergtime.csv <==
1.200000000000000000e+01,0.000000000000000000e+00
2.800000000000000000e+01,0.000000000000000000e+00


==> anc/fig22a_t-unscaled_P_Ppsi_L12.csv <==
1.047128548050899575e-02,9.993425848100661035e-01,0.000000000000000000e+00
1.096478196143185063e-02,9.992792084506938455e-01,0.000000000000000000e+00
1.148153621496882971e-02,9.992097277352202100e-01,0.000000000000000000e+00
1.202264434617413176e-02,9.991335557632339270e-01,0.000000000000000000e+00
1.258925411794167490e-02,9.990500494225423855e-01,0.000000000000000000e+00
1.318256738556407466e-02,9.989585040489366019e-01,0.000000000000000000e+00
1.380384264602885214e-02,9.988581475874592774e-01,0.000000000000000000e+00
1.445439770745927249e-02,9.987481342104395088e-01,0.000000000000000000e+00
1.513561248436207964e-02,9.986275373439074121e-01,0.000000000000000000e+00
1.584893192461113431e-02,9.984953420501614385e-01,0.000000000000000000e+00
1.659586907437560557e-02,9.983504367101692090e-01,0.000000000000000000e+00
1.737800828749375484e-02,9.981916039452118916e-01,0.000000000000000000e+00
1.819700858609983596e-02,9.980175107127411405e-01,0.000000000000000000e+00
1.905460717963247327e-02,9.978266975067650035e-01,0.000000000000000000e+00
1.995262314968879874e-02,9.976175665884128296e-01,0.000000000000000000e+00
2.089296130854039618e-02,9.973883691674515495e-01,0.000000000000000000e+00
2.187761623949553008e-02,9.971371914508138090e-01,0.000000000000000000e+00
2.290867652767772378e-02,9.968619394694415714e-01,0.000000000000000000e+00
2.398832919019489723e-02,9.965603225902838203e-01,0.000000000000000000e+00
2.511886431509579437e-02,9.962298356161706225e-01,0.000000000000000000e+00
2.630267991895381477e-02,9.958677393726510507e-01,0.000000000000000000e+00
2.754228703338166065e-02,9.954710396780909187e-01,0.000000000000000000e+00
2.884031503126605750e-02,9.950364645915417139e-01,0.000000000000000000e+00
3.019951720402016052e-02,9.945604398324828788e-01,0.000000000000000000e+00
3.162277660168379134e-02,9.940390622679957655e-01,0.000000000000000000e+00
3.311311214825911342e-02,9.934680713666387275e-01,0.000000000000000000e+00
3.467368504525316503e-02,9.928428185250116611e-01,0.000000000000000000e+00
3.630780547701013827e-02,9.921582341832739793e-01,0.000000000000000000e+00
3.801893963205612431e-02,9.914087926608009527e-01,0.000000000000000000e+00
3.981071705534973415e-02,9.905884746635991167e-01,0.000000000000000000e+00
4.168693834703354750e-02,9.896907274422934719e-01,0.000000000000000000e+00
4.365158322401661156e-02,9.887084226149815969e-01,0.000000000000000000e+00
4.570881896148751983e-02,9.876338117145299078e-01,0.000000000000000000e+00
4.786300923226385201e-02,9.864584795770054981e-01,0.000000000000000000e+00
5.011872336272722023e-02,9.851732957589810491e-01,0.000000000000000000e+00
5.248074602497725810e-02,9.837683642590023814e-01,0.000000000000000000e+00
5.495408738576245539e-02,9.822329719253093394e-01,0.000000000000000000e+00
5.754399373371569398e-02,9.805555360609793381e-01,0.000000000000000000e+00
6.025595860743578058e-02,9.787235518925377908e-01,0.000000000000000000e+00
6.309573444801933051e-02,9.767235407521066559e-01,0.000000000000000000e+00
6.606934480075957183e-02,9.745410000402876527e-01,0.000000000000000000e+00
6.918309709189363055e-02,9.721603562906215856e-01,0.000000000000000000e+00
7.244359600749898653e-02,9.695649229503479072e-01,0.000000000000000000e+00
7.585775750291835762e-02,9.667368648289601518e-01,0.000000000000000000e+00
7.943282347242813790e-02,9.636571715478084998e-01,0.000000000000000000e+00
8.317637711026708291e-02,9.603056427510162640e-01,0.000000000000000000e+00
8.709635899560805306e-02,9.566608883082576842e-01,0.000000000000000000e+00
9.120108393559096804e-02,9.527003472482304947e-01,0.000000000000000000e+00
9.549925860214358853e-02,9.484003296979069964e-01,0.000000000000000000e+00
1.000000000000000056e-01,9.437360866507968904e-01,0.000000000000000000e+00
1.047128548050899610e-01,9.386819129230782321e-01,0.000000000000000000e+00
1.096478196143185063e-01,9.332112891449142467e-01,0.000000000000000000e+00
1.148153621496882937e-01,9.272970690275947891e-01,0.000000000000000000e+00
1.202264434617413141e-01,9.209117183816327712e-01,0.000000000000000000e+00
1.258925411794167559e-01,9.140276123538177977e-01,0.000000000000000000e+00
1.318256738556407293e-01,9.066173969980064751e-01,0.000000000000000000e+00
1.380384264602884659e-01,8.986544204670247060e-01,0.000000000000000000e+00
1.445439770745927111e-01,8.901132376588570816e-01,0.000000000000000000e+00
1.513561248436207929e-01,8.809701898943756992e-01,0.000000000000000000e+00
1.584893192461113431e-01,8.712040579546215247e-01,0.000000000000000000e+00
1.659586907437560488e-01,8.607967823670388263e-01,0.000000000000000000e+00
1.737800828749375415e-01,8.497342390213623586e-01,0.000000000000000000e+00
1.819700858609983596e-01,8.380070508840278265e-01,0.000000000000000000e+00
1.905460717963247397e-01,8.256114077252302286e-01,0.000000000000000000e+00
1.995262314968879735e-01,8.125498554928963779e-01,0.000000000000000000e+00
2.089296130854039757e-01,7.988320056211134501e-01,0.000000000000000000e+00
2.187761623949552869e-01,7.844751028481694588e-01,0.000000000000000000e+00
2.290867652767773488e-01,7.695043792013797068e-01,0.000000000000000000e+00
2.398832919019489862e-01,7.539531134191004291e-01,0.000000000000000000e+00
2.511886431509579576e-01,7.378623116325908615e-01,0.000000000000000000e+00
2.630267991895381408e-01,7.212799297335636961e-01,0.000000000000000000e+00
2.754228703338166273e-01,7.042595742327009134e-01,0.000000000000000000e+00
2.884031503126605611e-01,6.868586506150984317e-01,0.000000000000000000e+00
3.019951720402015982e-01,6.691359799854272872e-01,0.000000000000000000e+00
3.162277660168379412e-01,6.511489786416987391e-01,0.000000000000000000e+00
3.311311214825911065e-01,6.329505907973942413e-01,0.000000000000000000e+00
3.467368504525316641e-01,6.145862768617792460e-01,0.000000000000000000e+00
3.630780547701014105e-01,5.960914762233885389e-01,0.000000000000000000e+00
3.801893963205612570e-01,5.774900627345553872e-01,0.000000000000000000e+00
3.981071705534973137e-01,5.587943608250686145e-01,0.000000000000000000e+00
4.168693834703355305e-01,5.400072486285791840e-01,0.000000000000000000e+00
4.365158322401658797e-01,5.211266957372445718e-01,0.000000000000000000e+00
4.570881896148749624e-01,5.021527286179798821e-01,0.000000000000000000e+00
4.786300923226382564e-01,4.830962742906559915e-01,0.000000000000000000e+00
5.011872336272722439e-01,4.639886432152124929e-01,0.000000000000000000e+00
5.248074602497725394e-01,4.448896968029302235e-01,0.000000000000000000e+00
5.495408738576245122e-01,4.258922239468468374e-01,0.000000000000000000e+00
5.754399373371569260e-01,4.071200330203798567e-01,0.000000000000000000e+00
6.025595860743577781e-01,3.887180826822506652e-01,0.000000000000000000e+00
6.309573444801933606e-01,3.708348419383631356e-01,0.000000000000000000e+00
6.606934480075961069e-01,3.535998760549424746e-01,0.000000000000000000e+00
6.918309709189366385e-01,3.371027387437389167e-01,0.000000000000000000e+00
7.244359600749902262e-01,3.213813000291802502e-01,0.000000000000000000e+00
7.585775750291835484e-01,3.064269182155276994e-01,0.000000000000000000e+00
7.943282347242813790e-01,2.922089671734904859e-01,0.000000000000000000e+00
8.317637711026708569e-01,2.787123380934783401e-01,0.000000000000000000e+00
8.709635899560805861e-01,2.659716878209280599e-01,0.000000000000000000e+00
9.120108393559096527e-01,2.540814619814739661e-01,0.000000000000000000e+00
9.549925860214358853e-01,2.431677986582941320e-01,0.000000000000000000e+00
1.000000000000000000e+00,2.333293457244759173e-01,0.000000000000000000e+00
1.047128548050899610e+00,2.245801190773127898e-01,0.000000000000000000e+00
1.096478196143185091e+00,2.168387521311351540e-01,0.000000000000000000e+00
1.148153621496882826e+00,2.099849988988575777e-01,0.000000000000000000e+00
1.202264434617413169e+00,2.039492188584817733e-01,0.000000000000000000e+00
1.258925411794167504e+00,1.987554087871278019e-01,0.000000000000000000e+00
1.318256738556407459e+00,1.944617950161055542e-01,0.000000000000000000e+00
1.380384264602885214e+00,1.910442286113582799e-01,0.000000000000000000e+00
1.445439770745927888e+00,1.883534037321072940e-01,0.000000000000000000e+00
1.513561248436208651e+00,1.862163791530634382e-01,0.000000000000000000e+00
1.584893192461114042e+00,1.845647027429620779e-01,0.000000000000000000e+00
1.659586907437561321e+00,1.834007383870280283e-01,0.000000000000000000e+00
1.737800828749376247e+00,1.826371760397158261e-01,0.000000000000000000e+00
1.819700858609982541e+00,1.820773803781590150e-01,0.000000000000000000e+00
1.905460717963246342e+00,1.815952895590293992e-01,0.000000000000000000e+00
1.995262314968878847e+00,1.811913460014528687e-01,0.000000000000000000e+00
2.089296130854038758e+00,1.808178795473154854e-01,0.000000000000000000e+00
2.187761623949551648e+00,1.803561181414381764e-01,0.000000000000000000e+00
2.290867652767772267e+00,1.797796632141452355e-01,0.000000000000000000e+00
2.398832919019489918e+00,1.790716315617151833e-01,0.000000000000000000e+00
2.511886431509579687e+00,1.781083258844811112e-01,0.000000000000000000e+00
2.630267991895381297e+00,1.768506827691472827e-01,0.000000000000000000e+00
2.754228703338166273e+00,1.753259195889214084e-01,0.000000000000000000e+00
2.884031503126605500e+00,1.734527622587864193e-01,0.000000000000000000e+00
3.019951720402016093e+00,1.711796456301229452e-01,0.000000000000000000e+00
3.162277660168379523e+00,1.685112292636413711e-01,0.000000000000000000e+00
3.311311214825911176e+00,1.654382286684466519e-01,0.000000000000000000e+00
3.467368504525316641e+00,1.619561404645711578e-01,0.000000000000000000e+00
3.630780547701013994e+00,1.580814333429362284e-01,0.000000000000000000e+00
3.801893963205612792e+00,1.539152972412336506e-01,0.000000000000000000e+00
3.981071705534973137e+00,1.495512261357388184e-01,0.000000000000000000e+00
4.168693834703354639e+00,1.452275244495182804e-01,0.000000000000000000e+00
4.365158322401661017e+00,1.411185694352369013e-01,0.000000000000000000e+00
4.570881896148751622e+00,1.374719757103725071e-01,0.000000000000000000e+00
4.786300923226384896e+00,1.345040220629949157e-01,0.000000000000000000e+00
5.011872336272724660e+00,1.320609204768943279e-01,0.000000000000000000e+00
5.248074602497728058e+00,1.301011087439431502e-01,0.000000000000000000e+00
5.495408738576248453e+00,1.284990208214301655e-01,0.000000000000000000e+00
5.754399373371566817e+00,1.270271986928889763e-01,0.000000000000000000e+00
6.025595860743575116e+00,1.255547609473467718e-01,0.000000000000000000e+00
6.309573444801929831e+00,1.238914621246654801e-01,0.000000000000000000e+00
6.606934480075957516e+00,1.217492321854136278e-01,0.000000000000000000e+00
6.918309709189362167e+00,1.191259264299422832e-01,0.000000000000000000e+00
7.244359600749898931e+00,1.163943325350613317e-01,0.000000000000000000e+00
7.585775750291835706e+00,1.138541043592161961e-01,0.000000000000000000e+00
7.943282347242813124e+00,1.117098793609875990e-01,0.000000000000000000e+00
8.317637711026709013e+00,1.101567418294817635e-01,0.000000000000000000e+00
8.709635899560804972e+00,1.088082493026373693e-01,0.000000000000000000e+00
9.120108393559096527e+00,1.073182804000938767e-01,0.000000000000000000e+00
9.549925860214358408e+00,1.055416534337731416e-01,0.000000000000000000e+00
1.000000000000000000e+01,1.033895611972374534e-01,0.000000000000000000e+00
1.047128548050899610e+01,1.014830389312404296e-01,0.000000000000000000e+00
1.096478196143185180e+01,9.982900851333501024e-02,0.000000000000000000e+00
1.148153621496882870e+01,9.836240559612870193e-02,0.000000000000000000e+00
1.202264434617413080e+01,9.700747370460924279e-02,0.000000000000000000e+00
1.258925411794167459e+01,9.534258460689563897e-02,0.000000000000000000e+00
1.318256738556407370e+01,9.355701118284200091e-02,0.000000000000000000e+00
1.380384264602885303e+01,9.207159277515074292e-02,0.000000000000000000e+00
1.445439770745928065e+01,9.048507156388177486e-02,0.000000000000000000e+00
1.513561248436208651e+01,8.919047283332080800e-02,0.000000000000000000e+00
1.584893192461114175e+01,8.777765627190298181e-02,0.000000000000000000e+00
1.659586907437561365e+01,8.591742723200837539e-02,0.000000000000000000e+00
1.737800828749376336e+01,8.441890554704033212e-02,0.000000000000000000e+00
1.819700858609982674e+01,8.330464436657082639e-02,0.000000000000000000e+00
1.905460717963246253e+01,8.210683412904798417e-02,0.000000000000000000e+00
1.995262314968878670e+01,8.052944594499335251e-02,0.000000000000000000e+00
2.089296130854038580e+01,7.912384495771709880e-02,0.000000000000000000e+00
2.187761623949552003e+01,7.790157557660168375e-02,0.000000000000000000e+00
2.290867652767772356e+01,7.665577848016315310e-02,0.000000000000000000e+00
2.398832919019490006e+01,7.538467040688226484e-02,0.000000000000000000e+00
2.511886431509579509e+01,7.426028769522381723e-02,0.000000000000000000e+00
2.630267991895381385e+01,7.323298782321667477e-02,0.000000000000000000e+00
2.754228703338166184e+01,7.185030198390526812e-02,0.000000000000000000e+00
2.884031503126605855e+01,7.094903385882739277e-02,0.000000000000000000e+00
3.019951720402016093e+01,6.967851819262542434e-02,0.000000000000000000e+00
3.162277660168379256e+01,6.852901892043519738e-02,0.000000000000000000e+00
3.311311214825911264e+01,6.774452745613050719e-02,0.000000000000000000e+00
3.467368504525316553e+01,6.643686328447753753e-02,0.000000000000000000e+00
3.630780547701014171e+01,6.552878324695708689e-02,0.000000000000000000e+00
3.801893963205612437e+01,6.484717689301330856e-02,0.000000000000000000e+00
3.981071705534973404e+01,6.368689127561266705e-02,0.000000000000000000e+00
4.168693834703355350e+01,6.281588800774844106e-02,0.000000000000000000e+00
4.365158322401661195e+01,6.194622158502267883e-02,0.000000000000000000e+00
4.570881896148751622e+01,6.100692811660448495e-02,0.000000000000000000e+00
4.786300923226384896e+01,6.023284740254394865e-02,0.000000000000000000e+00
5.011872336272725192e+01,5.937449884813170153e-02,0.000000000000000000e+00
5.248074602497728591e+01,5.860537155042377239e-02,0.000000000000000000e+00
5.495408738576248453e+01,5.781860446580583401e-02,0.000000000000000000e+00
5.754399373371566639e+01,5.705206338424306106e-02,0.000000000000000000e+00
6.025595860743574406e+01,5.598346901718513624e-02,0.000000000000000000e+00
6.309573444801930009e+01,5.530094615747636194e-02,0.000000000000000000e+00
6.606934480075958049e+01,5.455395952116225133e-02,0.000000000000000000e+00
6.918309709189362877e+01,5.413653320766819571e-02,0.000000000000000000e+00
7.244359600749898220e+01,5.337751247193845555e-02,0.000000000000000000e+00
7.585775750291836061e+01,5.263167009933607254e-02,0.000000000000000000e+00
7.943282347242814012e+01,5.212468145420679627e-02,0.000000000000000000e+00
8.317637711026708303e+01,5.145920519423476808e-02,0.000000000000000000e+00
8.709635899560805683e+01,5.103711860334147338e-02,0.000000000000000000e+00
9.120108393559097237e+01,5.060787797299590163e-02,0.000000000000000000e+00
9.549925860214358408e+01,4.999074402392086197e-02,0.000000000000000000e+00
1.000000000000000000e+02,4.940004944265560805e-02,0.000000000000000000e+00
1.047128548050898473e+02,4.892538126723123409e-02,0.000000000000000000e+00
1.096478196143185073e+02,4.840340620095687219e-02,0.000000000000000000e+00
1.148153621496881698e+02,4.835317125725185905e-02,0.000000000000000000e+00
1.202264434617413116e+02,4.788216464638133524e-02,0.000000000000000000e+00
1.258925411794166251e+02,4.747527824319588280e-02,0.000000000000000000e+00
1.318256738556407299e+02,4.707679667819310992e-02,0.000000000000000000e+00
1.380384264602883775e+02,4.684004542481400024e-02,0.000000000000000000e+00
1.445439770745927888e+02,4.649823605539074589e-02,0.000000000000000000e+00
1.513561248436207052e+02,4.628707698745668231e-02,0.000000000000000000e+00
1.584893192461114211e+02,4.591660557389172503e-02,0.000000000000000000e+00
1.659586907437559660e+02,4.579481280423446793e-02,0.000000000000000000e+00
1.737800828749376194e+02,4.552425778702115511e-02,0.000000000000000000e+00
1.819700858609982674e+02,4.559097049713090738e-02,0.000000000000000000e+00
1.905460717963248385e+02,4.547730794408479105e-02,0.000000000000000000e+00
1.995262314968878741e+02,4.534730505913886489e-02,0.000000000000000000e+00
2.089296130854040712e+02,4.533362317712897466e-02,0.000000000000000000e+00
2.187761623949551790e+02,4.516446620607565687e-02,0.000000000000000000e+00
2.290867652767774700e+02,4.504948527906881689e-02,0.000000000000000000e+00
2.398832919019489793e+02,4.514382963273663035e-02,0.000000000000000000e+00
2.511886431509582280e+02,4.523004094919037127e-02,0.000000000000000000e+00
2.630267991895381670e+02,4.515670906439014920e-02,0.000000000000000000e+00
2.754228703338168884e+02,4.507379975623566210e-02,0.000000000000000000e+00
2.884031503126605571e+02,4.522206904582901782e-02,0.000000000000000000e+00
3.019951720402019077e+02,4.541381200657715334e-02,0.000000000000000000e+00
3.162277660168379612e+02,4.546399204623832735e-02,0.000000000000000000e+00
3.311311214825907427e+02,4.551398223635647056e-02,0.000000000000000000e+00
3.467368504525316553e+02,4.546562393727961865e-02,0.000000000000000000e+00
3.630780547701010050e+02,4.563184511921084680e-02,0.000000000000000000e+00
3.801893963205612863e+02,4.564538171515243603e-02,0.000000000000000000e+00
3.981071705534969283e+02,4.592988499147402509e-02,0.000000000000000000e+00
4.168693834703354923e+02,4.602341176035953940e-02,0.000000000000000000e+00
4.365158322401656505e+02,4.621777958358364718e-02,0.000000000000000000e+00
4.570881896148752048e+02,4.631004053033721535e-02,0.000000000000000000e+00
4.786300923226380064e+02,4.661643436666702833e-02,0.000000000000000000e+00
5.011872336272724624e+02,4.655574773116080006e-02,0.000000000000000000e+00
5.248074602497722481e+02,4.671836747367921067e-02,0.000000000000000000e+00
5.495408738576247742e+02,4.686708103325961522e-02,0.000000000000000000e+00
5.754399373371566071e+02,4.693739325225849968e-02,0.000000000000000000e+00
6.025595860743580943e+02,4.723112094004799227e-02,0.000000000000000000e+00
6.309573444801930009e+02,4.729897820728852509e-02,0.000000000000000000e+00
6.606934480075964302e+02,4.747350851665688154e-02,0.000000000000000000e+00
6.918309709189362593e+02,4.743426965132611223e-02,0.000000000000000000e+00
7.244359600749905894e+02,4.737370134565626473e-02,0.000000000000000000e+00
7.585775750291835493e+02,4.757537067198978897e-02,0.000000000000000000e+00
7.943282347242821970e+02,4.757256010591680295e-02,0.000000000000000000e+00
8.317637711026708303e+02,4.789745305666957137e-02,0.000000000000000000e+00
8.709635899560814778e+02,4.824832765323042866e-02,0.000000000000000000e+00
9.120108393559096385e+02,4.802548089805142723e-02,0.000000000000000000e+00
9.549925860214368640e+02,4.833714664773022113e-02,0.000000000000000000e+00
1.000000000000000000e+03,4.849061342748588188e-02,0.000000000000000000e+00
1.047128548050898416e+03,4.837131713322558729e-02,0.000000000000000000e+00
1.096478196143185187e+03,4.849392353010151951e-02,0.000000000000000000e+00
1.148153621496881669e+03,4.840521043586250294e-02,0.000000000000000000e+00
1.202264434617413144e+03,4.829779612826010093e-02,0.000000000000000000e+00
1.258925411794166166e+03,4.849457093413826053e-02,0.000000000000000000e+00
1.318256738556407527e+03,4.870423203032569343e-02,0.000000000000000000e+00
1.380384264602883832e+03,4.880070414124862421e-02,0.000000000000000000e+00
1.445439770745927945e+03,4.854727918618020194e-02,0.000000000000000000e+00
1.513561248436207279e+03,4.874820167042843294e-02,0.000000000000000000e+00
1.584893192461114040e+03,4.866233866638283723e-02,0.000000000000000000e+00
1.659586907437559603e+03,4.854499868606450275e-02,0.000000000000000000e+00
1.737800828749376251e+03,4.872994810734587040e-02,0.000000000000000000e+00
1.819700858609982561e+03,4.879345776429042797e-02,0.000000000000000000e+00
1.905460717963248271e+03,4.875903347018928358e-02,0.000000000000000000e+00
1.995262314968878854e+03,4.873654471072330630e-02,0.000000000000000000e+00
2.089296130854040712e+03,4.910617264777419194e-02,0.000000000000000000e+00
2.187761623949551904e+03,4.894908862806897354e-02,0.000000000000000000e+00
2.290867652767774871e+03,4.872871734596279786e-02,0.000000000000000000e+00
2.398832919019489964e+03,4.873999548782496222e-02,0.000000000000000000e+00
2.511886431509582053e+03,4.899136076182171451e-02,0.000000000000000000e+00
2.630267991895381329e+03,4.863983325750195763e-02,0.000000000000000000e+00
2.754228703338168998e+03,4.890641388614716534e-02,0.000000000000000000e+00
2.884031503126605912e+03,4.855656738979283182e-02,0.000000000000000000e+00
3.019951720402018964e+03,4.912031901139279205e-02,0.000000000000000000e+00
3.162277660168379498e+03,4.900035329291730496e-02,0.000000000000000000e+00
3.311311214825907882e+03,4.883372781268037477e-02,0.000000000000000000e+00
3.467368504525316894e+03,4.901878808141298116e-02,0.000000000000000000e+00
3.630780547701010164e+03,4.894243779957083845e-02,0.000000000000000000e+00
3.801893963205612636e+03,4.910026745070684290e-02,0.000000000000000000e+00
3.981071705534969169e+03,4.908725722327057089e-02,0.000000000000000000e+00
4.168693834703354696e+03,4.906321486327568787e-02,0.000000000000000000e+00
4.365158322401656733e+03,4.895228204597310007e-02,0.000000000000000000e+00
4.570881896148751366e+03,4.896234339940489649e-02,0.000000000000000000e+00
4.786300923226380291e+03,4.891191599499117304e-02,0.000000000000000000e+00
5.011872336272725079e+03,4.878477456162884363e-02,0.000000000000000000e+00
5.248074602497723390e+03,4.902741545822991015e-02,0.000000000000000000e+00
5.495408738576248652e+03,4.893326970793058367e-02,0.000000000000000000e+00
5.754399373371566071e+03,4.898042791616798869e-02,0.000000000000000000e+00
6.025595860743580488e+03,4.892046792019177220e-02,0.000000000000000000e+00
6.309573444801930236e+03,4.896789822438138429e-02,0.000000000000000000e+00
6.606934480075964530e+03,4.898920681189198462e-02,0.000000000000000000e+00
6.918309709189362366e+03,4.872156606277577157e-02,0.000000000000000000e+00
7.244359600749906349e+03,4.877033907392317597e-02,0.000000000000000000e+00
7.585775750291835720e+03,4.879138973629015830e-02,0.000000000000000000e+00
7.943282347242821743e+03,4.900519845894060061e-02,0.000000000000000000e+00
8.317637711026709439e+03,4.900166553345788878e-02,0.000000000000000000e+00
8.709635899560813414e+03,4.894697751361505589e-02,0.000000000000000000e+00
9.120108393559095930e+03,4.886079307421210133e-02,0.000000000000000000e+00
9.549925860214369095e+03,4.897597044436526048e-02,0.000000000000000000e+00
1.000000000000000000e+04,4.885842479975295582e-02,0.000000000000000000e+00
1.047128548050898462e+04,4.884744591074229036e-02,0.000000000000000000e+00
1.096478196143185050e+04,4.892768557823546499e-02,0.000000000000000000e+00
1.148153621496881715e+04,4.899433602085468548e-02,0.000000000000000000e+00
1.202264434617413099e+04,4.904353825920822196e-02,0.000000000000000000e+00
1.258925411794166212e+04,4.896996745218711033e-02,0.000000000000000000e+00
1.318256738556407436e+04,4.883066993174457054e-02,0.000000000000000000e+00
1.380384264602883741e+04,4.887513657820442142e-02,0.000000000000000000e+00
1.445439770745928035e+04,4.897157535164600728e-02,0.000000000000000000e+00
1.513561248436207097e+04,4.891539394271588598e-02,0.000000000000000000e+00
1.584893192461114086e+04,4.890431480980380469e-02,0.000000000000000000e+00
1.659586907437559785e+04,4.901467817976698504e-02,0.000000000000000000e+00
1.737800828749376160e+04,4.909014558819640300e-02,0.000000000000000000e+00
1.819700858609982606e+04,4.896633289906622555e-02,0.000000000000000000e+00
1.905460717963248317e+04,4.898474525162077597e-02,0.000000000000000000e+00
1.995262314968878854e+04,4.894110048219215553e-02,0.000000000000000000e+00
2.089296130854040894e+04,4.880791094705565214e-02,0.000000000000000000e+00
2.187761623949551722e+04,4.891663613710353631e-02,0.000000000000000000e+00
2.290867652767774780e+04,4.898877429934114097e-02,0.000000000000000000e+00
2.398832919019489782e+04,4.867971321382513067e-02,0.000000000000000000e+00
2.511886431509582326e+04,4.891607142111387141e-02,0.000000000000000000e+00
2.630267991895381419e+04,4.873261815214204734e-02,0.000000000000000000e+00
2.754228703338168998e+04,4.894713204266763762e-02,0.000000000000000000e+00
2.884031503126605821e+04,4.898357277152210615e-02,0.000000000000000000e+00
3.019951720402019055e+04,4.857113522947719558e-02,0.000000000000000000e+00
3.162277660168379225e+04,4.915180302004580615e-02,0.000000000000000000e+00
3.311311214825907518e+04,4.911974104898043925e-02,0.000000000000000000e+00
3.467368504525316530e+04,4.882605943682131328e-02,0.000000000000000000e+00
3.630780547701010073e+04,4.894888696416632018e-02,0.000000000000000000e+00
3.801893963205612818e+04,4.903344574806877548e-02,0.000000000000000000e+00
3.981071705534969078e+04,4.864449899887752365e-02,0.000000000000000000e+00
4.168693834703355242e+04,4.900863437174763498e-02,0.000000000000000000e+00
4.365158322401656187e+04,4.880723190217857443e-02,0.000000000000000000e+00
4.570881896148751548e+04,4.894018520594598659e-02,0.000000000000000000e+00
4.786300923226380110e+04,4.894537345437394854e-02,0.000000000000000000e+00
5.011872336272725079e+04,4.883818148108559631e-02,0.000000000000000000e+00
5.248074602497722663e+04,4.895792713205784907e-02,0.000000000000000000e+00
5.495408738576248288e+04,4.887081817408375078e-02,0.000000000000000000e+00
5.754399373371566617e+04,4.888294158957282726e-02,0.000000000000000000e+00
6.025595860743580852e+04,4.892809614993921113e-02,0.000000000000000000e+00
6.309573444801929872e+04,4.878496814299564804e-02,0.000000000000000000e+00
6.606934480075964530e+04,4.880744380255345322e-02,0.000000000000000000e+00
6.918309709189362184e+04,4.895933792495884423e-02,0.000000000000000000e+00
7.244359600749905803e+04,4.893951864505410171e-02,0.000000000000000000e+00
7.585775750291836448e+04,4.911008946420081928e-02,0.000000000000000000e+00
7.943282347242820833e+04,4.890451302841240799e-02,0.000000000000000000e+00
8.317637711026708712e+04,4.865632311652712955e-02,0.000000000000000000e+00
8.709635899560814141e+04,4.902098349902141855e-02,0.000000000000000000e+00
9.120108393559097021e+04,4.879959705597711889e-02,0.000000000000000000e+00
9.549925860214368731e+04,4.897698503403202785e-02,0.000000000000000000e+00
1.000000000000000000e+05,4.907888398985083001e-02,0.000000000000000000e+00
1.047128548050898535e+05,4.907231883119760052e-02,0.000000000000000000e+00
1.096478196143185050e+05,4.885940394000908710e-02,0.000000000000000000e+00
1.148153621496881678e+05,4.888653872287841012e-02,0.000000000000000000e+00
1.202264434617413062e+05,4.887947977917894704e-02,0.000000000000000000e+00
1.258925411794166139e+05,4.913755852905528354e-02,0.000000000000000000e+00
1.318256738556407508e+05,4.895876944058888403e-02,0.000000000000000000e+00
1.380384264602883777e+05,4.894557029751368110e-02,0.000000000000000000e+00
1.445439770745928108e+05,4.894943552562600747e-02,0.000000000000000000e+00
1.513561248436207243e+05,4.910030813277157374e-02,0.000000000000000000e+00
1.584893192461114086e+05,4.898858556188179919e-02,0.000000000000000000e+00
1.659586907437559566e+05,4.895688542016347206e-02,0.000000000000000000e+00
1.737800828749376233e+05,4.905976104362543694e-02,0.000000000000000000e+00
1.819700858609982533e+05,4.876470179063344124e-02,0.000000000000000000e+00
1.905460717963248317e+05,4.891160970744237030e-02,0.000000000000000000e+00
1.995262314968878927e+05,4.894575273923353065e-02,0.000000000000000000e+00
2.089296130854040966e+05,4.867582208962478035e-02,0.000000000000000000e+00
2.187761623949551722e+05,4.890980094218751878e-02,0.000000000000000000e+00
2.290867652767774707e+05,4.897462082644565839e-02,0.000000000000000000e+00
2.398832919019489782e+05,4.881150246723969105e-02,0.000000000000000000e+00
2.511886431509582035e+05,4.903643640380663665e-02,0.000000000000000000e+00
2.630267991895381710e+05,4.901713131286574571e-02,0.000000000000000000e+00
2.754228703338169144e+05,4.894011669227880945e-02,0.000000000000000000e+00
2.884031503126605530e+05,4.933403016642053107e-02,0.000000000000000000e+00
3.019951720402018982e+05,4.898384962472105558e-02,0.000000000000000000e+00
3.162277660168379080e+05,4.899665047936887369e-02,0.000000000000000000e+00
3.311311214825907955e+05,4.884402862773939979e-02,0.000000000000000000e+00
3.467368504525316530e+05,4.917632792520913732e-02,0.000000000000000000e+00
3.630780547701010364e+05,4.937455571161458723e-02,0.000000000000000000e+00
3.801893963205612381e+05,4.879065648899582469e-02,0.000000000000000000e+00
3.981071705534969224e+05,4.906634934457190789e-02,0.000000000000000000e+00
4.168693834703355096e+05,4.888211609782039391e-02,0.000000000000000000e+00
4.365158322401656187e+05,4.894048890650761624e-02,0.000000000000000000e+00
4.570881896148751839e+05,4.874848761417163723e-02,0.000000000000000000e+00
4.786300923226380255e+05,4.896874509389387981e-02,0.000000000000000000e+00
5.011872336272724788e+05,4.898268791341336276e-02,0.000000000000000000e+00
5.248074602497722954e+05,4.920302825832629373e-02,0.000000000000000000e+00
5.495408738576248288e+05,4.901096395453707205e-02,0.000000000000000000e+00
5.754399373371566180e+05,4.915531168460541417e-02,0.000000000000000000e+00
6.025595860743580852e+05,4.882447081383847753e-02,0.000000000000000000e+00
6.309573444801929872e+05,4.897281777908321643e-02,0.000000000000000000e+00
6.606934480075964238e+05,4.921053174464112834e-02,0.000000000000000000e+00
6.918309709189363057e+05,4.873205332935197365e-02,0.000000000000000000e+00
7.244359600749906385e+05,4.877234641660806169e-02,0.000000000000000000e+00
7.585775750291835284e+05,4.907404113467690732e-02,0.000000000000000000e+00
7.943282347242821706e+05,4.884570136331963658e-02,0.000000000000000000e+00
8.317637711026708130e+05,4.893542470332398059e-02,0.000000000000000000e+00
8.709635899560814723e+05,4.875711181504421149e-02,0.000000000000000000e+00
9.120108393559096148e+05,4.868192905913408530e-02,0.000000000000000000e+00
9.549925860214368440e+05,4.900888635793016618e-02,0.000000000000000000e+00
1.000000000000000000e+06,4.890268963930585050e-02,0.000000000000000000e+00
1.047128548050898477e+06,4.872865763524943106e-02,0.000000000000000000e+00
1.096478196143182926e+06,4.882964502625299769e-02,0.000000000000000000e+00
1.148153621496884152e+06,4.901888683386170648e-02,0.000000000000000000e+00
1.202264434617413208e+06,4.896930389493916319e-02,0.000000000000000000e+00
1.258925411794166081e+06,4.903618291767961046e-02,0.000000000000000000e+00
1.318256738556404831e+06,4.878467378868447946e-02,0.000000000000000000e+00
1.380384264602886746e+06,4.894969253900896544e-02,0.000000000000000000e+00
1.445439770745927934e+06,4.897470311062600973e-02,0.000000000000000000e+00
1.513561248436207185e+06,4.898809964083408047e-02,0.000000000000000000e+00
1.584893192461110884e+06,4.893313997566064999e-02,0.000000000000000000e+00
1.659586907437563175e+06,4.894895835070593032e-02,0.000000000000000000e+00
1.737800828749376349e+06,4.884769245742440202e-02,0.000000000000000000e+00
1.819700858609982533e+06,4.906852970794935848e-02,0.000000000000000000e+00
1.905460717963244300e+06,4.901571426709777635e-02,0.000000000000000000e+00
1.995262314968882827e+06,4.914053231870441074e-02,0.000000000000000000e+00
2.089296130854040850e+06,4.913053575466495154e-02,0.000000000000000000e+00
2.187761623949551955e+06,4.912960923263226531e-02,0.000000000000000000e+00
2.290867652767769992e+06,4.888981351630825728e-02,0.000000000000000000e+00
2.398832919019494671e+06,4.884024369586235231e-02,0.000000000000000000e+00
2.511886431509582326e+06,4.883540999240407882e-02,0.000000000000000000e+00
2.630267991895381361e+06,4.890235209651613152e-02,0.000000000000000000e+00
2.754228703338163439e+06,4.912176375370037873e-02,0.000000000000000000e+00
2.884031503126611467e+06,4.868407860768465822e-02,0.000000000000000000e+00
3.019951720402019098e+06,4.889409598227151960e-02,0.000000000000000000e+00
3.162277660168379545e+06,4.896460654525022771e-02,0.000000000000000000e+00
3.311311214825907722e+06,4.890887107164510611e-02,0.000000000000000000e+00
3.467368504525309429e+06,4.890116438979712210e-02,0.000000000000000000e+00
3.630780547701017465e+06,4.877664925077395547e-02,0.000000000000000000e+00
3.801893963205612730e+06,4.915545421891939770e-02,0.000000000000000000e+00
3.981071705534969456e+06,4.887686068136401496e-02,0.000000000000000000e+00
4.168693834703346714e+06,4.885526102512399022e-02,0.000000000000000000e+00
4.365158322401665151e+06,4.902134493903681500e-02,0.000000000000000000e+00
4.570881896148751490e+06,4.904196837094369765e-02,0.000000000000000000e+00
4.786300923226380721e+06,4.888177344380019440e-02,0.000000000000000000e+00
5.011872336272714660e+06,4.885353709063127575e-02,0.000000000000000000e+00
5.248074602497734129e+06,4.889763811079657352e-02,0.000000000000000000e+00
5.495408738576248288e+06,4.904707140254477293e-02,0.000000000000000000e+00
5.754399373371566646e+06,4.894977355116706536e-02,0.000000000000000000e+00
6.025595860743568279e+06,4.892634965144661979e-02,0.000000000000000000e+00
6.309573444801942445e+06,4.894348971354655492e-02,0.000000000000000000e+00
6.606934480075964704e+06,4.889640957980922326e-02,0.000000000000000000e+00
6.918309709189362824e+06,4.889682340818552603e-02,0.000000000000000000e+00
7.244359600749891251e+06,4.885511585744704149e-02,0.000000000000000000e+00
7.585775750291851349e+06,4.896716786492101570e-02,0.000000000000000000e+00
7.943282347242821939e+06,4.903812579396144011e-02,0.000000000000000000e+00
8.317637711026708595e+06,4.887893284777320574e-02,0.000000000000000000e+00
8.709635899560796097e+06,4.898249898992964452e-02,0.000000000000000000e+00
9.120108393559115008e+06,4.890420730202182237e-02,0.000000000000000000e+00
9.549925860214369372e+06,4.899001984408072469e-02,0.000000000000000000e+00
1.000000000000000000e+07,4.893328875901312158e-02,0.000000000000000000e+00
1.047128548050898500e+07,4.914449286313548465e-02,0.000000000000000000e+00
1.096478196143182926e+07,4.890881882080175269e-02,0.000000000000000000e+00
1.148153621496884152e+07,4.874857875114266964e-02,0.000000000000000000e+00
1.202264434617413022e+07,4.896565578717749362e-02,0.000000000000000000e+00
1.258925411794166267e+07,4.897520952403874167e-02,0.000000000000000000e+00
1.318256738556404784e+07,4.897456912333839757e-02,0.000000000000000000e+00
1.380384264602886699e+07,4.870331560212989852e-02,0.000000000000000000e+00
1.445439770745928027e+07,4.918528140708805507e-02,0.000000000000000000e+00
1.513561248436207138e+07,4.908970211326445926e-02,0.000000000000000000e+00
1.584893192461110838e+07,4.876584757450547897e-02,0.000000000000000000e+00
1.659586907437563129e+07,4.896882907237966320e-02,0.000000000000000000e+00
1.737800828749376163e+07,4.908309512859512780e-02,0.000000000000000000e+00
1.819700858609982580e+07,4.885198494101590516e-02,0.000000000000000000e+00
1.905460717963244393e+07,4.888404166303435272e-02,0.000000000000000000e+00
1.995262314968882874e+07,4.904054438400433369e-02,0.000000000000000000e+00
2.089296130854040757e+07,4.893791647388916199e-02,0.000000000000000000e+00
2.187761623949551955e+07,4.907195570304279109e-02,0.000000000000000000e+00
2.290867652767769992e+07,4.891458745892737076e-02,0.000000000000000000e+00
2.398832919019494951e+07,4.892242059852375258e-02,0.000000000000000000e+00
2.511886431509582326e+07,4.900255312414554532e-02,0.000000000000000000e+00
2.630267991895381361e+07,4.877861608035421320e-02,0.000000000000000000e+00
2.754228703338163346e+07,4.886254457255454625e-02,0.000000000000000000e+00
2.884031503126611561e+07,4.883819886629194029e-02,0.000000000000000000e+00
3.019951720402019098e+07,4.903908526472637586e-02,0.000000000000000000e+00
3.162277660168379173e+07,4.901734012277964708e-02,0.000000000000000000e+00
3.311311214825907722e+07,4.901274633315542278e-02,0.000000000000000000e+00
3.467368504525309801e+07,4.898636244997875422e-02,0.000000000000000000e+00
3.630780547701017559e+07,4.883994696905454708e-02,0.000000000000000000e+00
3.801893963205612451e+07,4.868993761949520077e-02,0.000000000000000000e+00
3.981071705534969270e+07,4.901950225293331964e-02,0.000000000000000000e+00
4.168693834703346342e+07,4.882199632983036386e-02,0.000000000000000000e+00
4.365158322401665151e+07,4.883633704000280712e-02,0.000000000000000000e+00
4.570881896148751676e+07,4.885229384285649096e-02,0.000000000000000000e+00
4.786300923226380348e+07,4.907647056997017920e-02,0.000000000000000000e+00
5.011872336272714287e+07,4.878538331368267866e-02,0.000000000000000000e+00
5.248074602497733384e+07,4.904932579324982472e-02,0.000000000000000000e+00
5.495408738576248288e+07,4.882389331174405434e-02,0.000000000000000000e+00
5.754399373371566832e+07,4.892480469850674779e-02,0.000000000000000000e+00
6.025595860743568838e+07,4.900862713358195705e-02,0.000000000000000000e+00
6.309573444801943004e+07,4.903455071439927204e-02,0.000000000000000000e+00
6.606934480075964332e+07,4.878933602449363888e-02,0.000000000000000000e+00
6.918309709189362824e+07,4.895939213092349168e-02,0.000000000000000000e+00
7.244359600749890506e+07,4.903662707121422826e-02,0.000000000000000000e+00
7.585775750291851163e+07,4.906317775575575607e-02,0.000000000000000000e+00
7.943282347242821753e+07,4.889605269340787513e-02,0.000000000000000000e+00
8.317637711026708782e+07,4.911861331294062327e-02,0.000000000000000000e+00
8.709635899560795724e+07,4.885529375088745740e-02,0.000000000000000000e+00
9.120108393559114635e+07,4.884931417083465677e-02,0.000000000000000000e+00
9.549925860214368999e+07,4.901019037523526856e-02,0.000000000000000000e+00
1.000000000000000000e+08,4.887184705442011723e-02,0.000000000000000000e+00


==> anc/fig22a_t-unscaled_P_Ppsi_L28.csv <==
1.047128548050899575e-02,9.993425838870342304e-01,0.000000000000000000e+00
1.096478196143185063e-02,9.992792073410272646e-01,0.000000000000000000e+00
1.148153621496882971e-02,9.992097264012055335e-01,0.000000000000000000e+00
1.202264434617413176e-02,9.991335541595444125e-01,0.000000000000000000e+00
1.258925411794167490e-02,9.990500474947002774e-01,0.000000000000000000e+00
1.318256738556407466e-02,9.989585017314648319e-01,0.000000000000000000e+00
1.380384264602885214e-02,9.988581448016646824e-01,0.000000000000000000e+00
1.445439770745927249e-02,9.987481308617499609e-01,0.000000000000000000e+00
1.513561248436207964e-02,9.986275333186696024e-01,0.000000000000000000e+00
1.584893192461113431e-02,9.984953372117996162e-01,0.000000000000000000e+00
1.659586907437560557e-02,9.983504308945647665e-01,0.000000000000000000e+00
1.737800828749375484e-02,9.981915969551637957e-01,0.000000000000000000e+00
1.819700858609983596e-02,9.980175023113065924e-01,0.000000000000000000e+00
1.905460717963247327e-02,9.978266874092713845e-01,0.000000000000000000e+00
1.995262314968879874e-02,9.976175544528587125e-01,0.000000000000000000e+00
2.089296130854039618e-02,9.973883545829962394e-01,0.000000000000000000e+00
2.187761623949553008e-02,9.971371739239573984e-01,0.000000000000000000e+00
2.290867652767772378e-02,9.968619184074478667e-01,0.000000000000000000e+00
2.398832919019489723e-02,9.965602972812900306e-01,0.000000000000000000e+00
2.511886431509579437e-02,9.962298052053362163e-01,0.000000000000000000e+00
2.630267991895381477e-02,9.958677028335553016e-01,0.000000000000000000e+00
2.754228703338166065e-02,9.954709957784504404e-01,0.000000000000000000e+00
2.884031503126605750e-02,9.950364118521222156e-01,0.000000000000000000e+00
3.019951720402016052e-02,9.945603764778744305e-01,0.000000000000000000e+00
3.162277660168379134e-02,9.940389861676668382e-01,0.000000000000000000e+00
3.311311214825911342e-02,9.934679799643685305e-01,0.000000000000000000e+00
3.467368504525316503e-02,9.928427087544372531e-01,0.000000000000000000e+00
3.630780547701013827e-02,9.921581023668850641e-01,0.000000000000000000e+00
3.801893963205612431e-02,9.914086343891896913e-01,0.000000000000000000e+00
3.981071705534973415e-02,9.905882846511779860e-01,0.000000000000000000e+00
4.168693834703354750e-02,9.896904993550202922e-01,0.000000000000000000e+00
4.365158322401661156e-02,9.887081488647840866e-01,0.000000000000000000e+00
4.570881896148751983e-02,9.876334832141796527e-01,0.000000000000000000e+00
4.786300923226385201e-02,9.864580854480761163e-01,0.000000000000000000e+00
5.011872336272722023e-02,9.851728229842273699e-01,0.000000000000000000e+00
5.248074602497725810e-02,9.837677972690000994e-01,0.000000000000000000e+00
5.495408738576245539e-02,9.822322921074611024e-01,0.000000000000000000e+00
5.754399373371569398e-02,9.805547211770331284e-01,0.000000000000000000e+00
6.025595860743578058e-02,9.787225753885044899e-01,0.000000000000000000e+00
6.309573444801933051e-02,9.767223709419406985e-01,0.000000000000000000e+00
6.606934480075957183e-02,9.745395991418419612e-01,0.000000000000000000e+00
6.918309709189363055e-02,9.721586792892783491e-01,0.000000000000000000e+00
7.244359600749898653e-02,9.695629162622829700e-01,0.000000000000000000e+00
7.585775750291835762e-02,9.667344647323580231e-01,0.000000000000000000e+00
7.943282347242813790e-02,9.636543023464910762e-01,0.000000000000000000e+00
8.317637711026708291e-02,9.603022146310662421e-01,0.000000000000000000e+00
8.709635899560805306e-02,9.566567948444294478e-01,0.000000000000000000e+00
9.120108393559096804e-02,9.526954625135509724e-01,0.000000000000000000e+00
9.549925860214358853e-02,9.483945049271734762e-01,0.000000000000000000e+00
1.000000000000000056e-01,9.437291464072009584e-01,0.000000000000000000e+00
1.047128548050899610e-01,9.386736507175509336e-01,0.000000000000000000e+00
1.096478196143185063e-01,9.332014624608098163e-01,0.000000000000000000e+00
1.148153621496882937e-01,9.272853937100734578e-01,0.000000000000000000e+00
1.202264434617413141e-01,9.208978623629203719e-01,0.000000000000000000e+00
1.258925411794167559e-01,9.140111887039015226e-01,0.000000000000000000e+00
1.318256738556407293e-01,9.065979563173321987e-01,0.000000000000000000e+00
1.380384264602884659e-01,8.986314426754469231e-01,0.000000000000000000e+00
1.445439770745927111e-01,8.900861232859519356e-01,0.000000000000000000e+00
1.513561248436207929e-01,8.809382510427173907e-01,0.000000000000000000e+00
1.584893192461113431e-01,8.711665091922733417e-01,0.000000000000000000e+00
1.659586907437560488e-01,8.607527319100520824e-01,0.000000000000000000e+00
1.737800828749375415e-01,8.496826806927113562e-01,0.000000000000000000e+00
1.819700858609983596e-01,8.379468574810394754e-01,0.000000000000000000e+00
1.905460717963247397e-01,8.255413265898644548e-01,0.000000000000000000e+00
1.995262314968879735e-01,8.124685072502780825e-01,0.000000000000000000e+00
2.089296130854039757e-01,7.987378872183069634e-01,0.000000000000000000e+00
2.187761623949552869e-01,7.843665961663431885e-01,0.000000000000000000e+00
2.290867652767773488e-01,7.693797666002144542e-01,0.000000000000000000e+00
2.398832919019489862e-01,7.538106015617391797e-01,0.000000000000000000e+00
2.511886431509579576e-01,7.377000647809711653e-01,0.000000000000000000e+00
2.630267991895381408e-01,7.210961133366242670e-01,0.000000000000000000e+00
2.754228703338166273e-01,7.040524089885324965e-01,0.000000000000000000e+00
2.884031503126605611e-01,6.866264762133847954e-01,0.000000000000000000e+00
3.019951720402015982e-01,6.688773263922270784e-01,0.000000000000000000e+00
3.162277660168379412e-01,6.508626410871233281e-01,0.000000000000000000e+00
3.311311214825911065e-01,6.326357026636508785e-01,0.000000000000000000e+00
3.467368504525316641e-01,6.142423726647211479e-01,0.000000000000000000e+00
3.630780547701014105e-01,5.957185352220334407e-01,0.000000000000000000e+00
3.801893963205612570e-01,5.770885229718516474e-01,0.000000000000000000e+00
3.981071705534973137e-01,5.583650943676436995e-01,0.000000000000000000e+00
4.168693834703355305e-01,5.395514923097290971e-01,0.000000000000000000e+00
4.365158322401658797e-01,5.206459386110816601e-01,0.000000000000000000e+00
4.570881896148749624e-01,5.016485679810454013e-01,0.000000000000000000e+00
4.786300923226382564e-01,4.825702659866293875e-01,0.000000000000000000e+00
5.011872336272722439e-01,4.634421869678082562e-01,0.000000000000000000e+00
5.248074602497725394e-01,4.443240094458535405e-01,0.000000000000000000e+00
5.495408738576245122e-01,4.253084563979455113e-01,0.000000000000000000e+00
5.754399373371569260e-01,4.065195730404334018e-01,0.000000000000000000e+00
6.025595860743577781e-01,3.881030480434057295e-01,0.000000000000000000e+00
6.309573444801933606e-01,3.702087055875004640e-01,0.000000000000000000e+00
6.606934480075961069e-01,3.529680843289198511e-01,0.000000000000000000e+00
6.918309709189366385e-01,3.364731088005716853e-01,0.000000000000000000e+00
7.244359600749902262e-01,3.207639521022592755e-01,0.000000000000000000e+00
7.585775750291835484e-01,3.058335575838060927e-01,0.000000000000000000e+00
7.943282347242813790e-01,2.916515100815921802e-01,0.000000000000000000e+00
8.317637711026708569e-01,2.782011569425170694e-01,0.000000000000000000e+00
8.709635899560805861e-01,2.655140371342418759e-01,0.000000000000000000e+00
9.120108393559096527e-01,2.536807655384323845e-01,0.000000000000000000e+00
9.549925860214358853e-01,2.428242494622549763e-01,0.000000000000000000e+00
1.000000000000000000e+00,2.330416450898760150e-01,0.000000000000000000e+00
1.047128548050899610e+00,2.243473899445449227e-01,0.000000000000000000e+00
1.096478196143185091e+00,2.166612294608969425e-01,0.000000000000000000e+00
1.148153621496882826e+00,2.098625742572630126e-01,0.000000000000000000e+00
1.202264434617413169e+00,2.038783432522312811e-01,0.000000000000000000e+00
1.258925411794167504e+00,1.987263925875518700e-01,0.000000000000000000e+00
1.318256738556407459e+00,1.944587990567174796e-01,0.000000000000000000e+00
1.380384264602885214e+00,1.910485337800923444e-01,0.000000000000000000e+00
1.445439770745927888e+00,1.883480565395255490e-01,0.000000000000000000e+00
1.513561248436208651e+00,1.861894773659158175e-01,0.000000000000000000e+00
1.584893192461114042e+00,1.845105574489358802e-01,0.000000000000000000e+00
1.659586907437561321e+00,1.833209763877690912e-01,0.000000000000000000e+00
1.737800828749376247e+00,1.825441251311702706e-01,0.000000000000000000e+00
1.819700858609982541e+00,1.819983541325622400e-01,0.000000000000000000e+00
1.905460717963246342e+00,1.815709182222942641e-01,0.000000000000000000e+00
1.995262314968878847e+00,1.812606248871279357e-01,0.000000000000000000e+00
2.089296130854038758e+00,1.809945356103875858e-01,0.000000000000000000e+00
2.187761623949551648e+00,1.806171876789208763e-01,0.000000000000000000e+00
2.290867652767772267e+00,1.800824052347808624e-01,0.000000000000000000e+00
2.398832919019489918e+00,1.793871546124676530e-01,0.000000000000000000e+00
2.511886431509579687e+00,1.784382987262469467e-01,0.000000000000000000e+00
2.630267991895381297e+00,1.772000974333205747e-01,0.000000000000000000e+00
2.754228703338166273e+00,1.756757187290012567e-01,0.000000000000000000e+00
2.884031503126605500e+00,1.738023740101636572e-01,0.000000000000000000e+00
3.019951720402016093e+00,1.715582323676726750e-01,0.000000000000000000e+00
3.162277660168379523e+00,1.689182021112838328e-01,0.000000000000000000e+00
3.311311214825911176e+00,1.658586929697928314e-01,0.000000000000000000e+00
3.467368504525316641e+00,1.623744389023248080e-01,0.000000000000000000e+00
3.630780547701013994e+00,1.584822762560355869e-01,0.000000000000000000e+00
3.801893963205612792e+00,1.542827322069781903e-01,0.000000000000000000e+00
3.981071705534973137e+00,1.499239534270262741e-01,0.000000000000000000e+00
4.168693834703354639e+00,1.455614654633090310e-01,0.000000000000000000e+00
4.365158322401661017e+00,1.413881139966317313e-01,0.000000000000000000e+00
4.570881896148751622e+00,1.376319430385000986e-01,0.000000000000000000e+00
4.786300923226384896e+00,1.344589385682555538e-01,0.000000000000000000e+00
5.011872336272724660e+00,1.319639034998538463e-01,0.000000000000000000e+00
5.248074602497728058e+00,1.301015294066319439e-01,0.000000000000000000e+00
5.495408738576248453e+00,1.287299965680980540e-01,0.000000000000000000e+00
5.754399373371566817e+00,1.275933911695333600e-01,0.000000000000000000e+00
6.025595860743575116e+00,1.263537425395495351e-01,0.000000000000000000e+00
6.309573444801929831e+00,1.247010269367116175e-01,0.000000000000000000e+00
6.606934480075957516e+00,1.224753235206722801e-01,0.000000000000000000e+00
6.918309709189362167e+00,1.197125185540312553e-01,0.000000000000000000e+00
7.244359600749898931e+00,1.167087311495821345e-01,0.000000000000000000e+00
7.585775750291835706e+00,1.140022028072532889e-01,0.000000000000000000e+00
7.943282347242813124e+00,1.119365419170299664e-01,0.000000000000000000e+00
8.317637711026709013e+00,1.104572197290182578e-01,0.000000000000000000e+00
8.709635899560804972e+00,1.092223810334214534e-01,0.000000000000000000e+00
9.120108393559096527e+00,1.078070323078676174e-01,0.000000000000000000e+00
9.549925860214358408e+00,1.059521155096237871e-01,0.000000000000000000e+00
1.000000000000000000e+01,1.038839793402757117e-01,0.000000000000000000e+00
1.047128548050899610e+01,1.018671804809644088e-01,0.000000000000000000e+00
1.096478196143185180e+01,1.000790865622915166e-01,0.000000000000000000e+00
1.148153621496882870e+01,9.849112578409466301e-02,0.000000000000000000e+00
1.202264434617413080e+01,9.705938873819970614e-02,0.000000000000000000e+00
1.258925411794167459e+01,9.562460104397579874e-02,0.000000000000000000e+00
1.318256738556407370e+01,9.401306094523395607e-02,0.000000000000000000e+00
1.380384264602885303e+01,9.216413219413385760e-02,0.000000000000000000e+00
1.445439770745928065e+01,9.064679620425072915e-02,0.000000000000000000e+00
1.513561248436208651e+01,8.940571628585775033e-02,0.000000000000000000e+00
1.584893192461114175e+01,8.791676414459451139e-02,0.000000000000000000e+00
1.659586907437561365e+01,8.633619654493525364e-02,0.000000000000000000e+00
1.737800828749376336e+01,8.483859817351506460e-02,0.000000000000000000e+00
1.819700858609982674e+01,8.351931583806070092e-02,0.000000000000000000e+00
1.905460717963246253e+01,8.223170169429869225e-02,0.000000000000000000e+00
1.995262314968878670e+01,8.084496784361876187e-02,0.000000000000000000e+00
2.089296130854038580e+01,7.948220964306590419e-02,0.000000000000000000e+00
2.187761623949552003e+01,7.819329759005887170e-02,0.000000000000000000e+00
2.290867652767772356e+01,7.687038177681884688e-02,0.000000000000000000e+00
2.398832919019490006e+01,7.563732578537160633e-02,0.000000000000000000e+00
2.511886431509579509e+01,7.439027441221551795e-02,0.000000000000000000e+00
2.630267991895381385e+01,7.328208552245561724e-02,0.000000000000000000e+00
2.754228703338166184e+01,7.202390701075338242e-02,0.000000000000000000e+00
2.884031503126605855e+01,7.093923912321657699e-02,0.000000000000000000e+00
3.019951720402016093e+01,6.974567261280924246e-02,0.000000000000000000e+00
3.162277660168379256e+01,6.872970335666350739e-02,0.000000000000000000e+00
3.311311214825911264e+01,6.760805419282721329e-02,0.000000000000000000e+00
3.467368504525316553e+01,6.658322647468582767e-02,0.000000000000000000e+00
3.630780547701014171e+01,6.545503647593331475e-02,0.000000000000000000e+00
3.801893963205612437e+01,6.451061330398717708e-02,0.000000000000000000e+00
3.981071705534973404e+01,6.349052863969718852e-02,0.000000000000000000e+00
4.168693834703355350e+01,6.246089149663514029e-02,0.000000000000000000e+00
4.365158322401661195e+01,6.149152811207003744e-02,0.000000000000000000e+00
4.570881896148751622e+01,6.053395167574646824e-02,0.000000000000000000e+00
4.786300923226384896e+01,5.961567597642600941e-02,0.000000000000000000e+00
5.011872336272725192e+01,5.871479741745267572e-02,0.000000000000000000e+00
5.248074602497728591e+01,5.783779288078344516e-02,0.000000000000000000e+00
5.495408738576248453e+01,5.694630376100191099e-02,0.000000000000000000e+00
5.754399373371566639e+01,5.603730116987524351e-02,0.000000000000000000e+00
6.025595860743574406e+01,5.513968318951269904e-02,0.000000000000000000e+00
6.309573444801930009e+01,5.437811168388616972e-02,0.000000000000000000e+00
6.606934480075958049e+01,5.357306874890944981e-02,0.000000000000000000e+00
6.918309709189362877e+01,5.276961726546042925e-02,0.000000000000000000e+00
7.244359600749898220e+01,5.200613893990316955e-02,0.000000000000000000e+00
7.585775750291836061e+01,5.122664607096497069e-02,0.000000000000000000e+00
7.943282347242814012e+01,5.041230776847010348e-02,0.000000000000000000e+00
8.317637711026708303e+01,4.971282398305616745e-02,0.000000000000000000e+00
8.709635899560805683e+01,4.897979777616913444e-02,0.000000000000000000e+00
9.120108393559097237e+01,4.826729121928182570e-02,0.000000000000000000e+00
9.549925860214358408e+01,4.756601551013443785e-02,0.000000000000000000e+00
1.000000000000000000e+02,4.679090742646264262e-02,0.000000000000000000e+00
1.047128548050898473e+02,4.614261042278353792e-02,0.000000000000000000e+00
1.096478196143185073e+02,4.553770963047162890e-02,0.000000000000000000e+00
1.148153621496881698e+02,4.482918897549179743e-02,0.000000000000000000e+00
1.202264434617413116e+02,4.419712164304313851e-02,0.000000000000000000e+00
1.258925411794166251e+02,4.359216702923474768e-02,0.000000000000000000e+00
1.318256738556407299e+02,4.299841633750520892e-02,0.000000000000000000e+00
1.380384264602883775e+02,4.233196230948912259e-02,0.000000000000000000e+00
1.445439770745927888e+02,4.176659199854770854e-02,0.000000000000000000e+00
1.513561248436207052e+02,4.118337512821982488e-02,0.000000000000000000e+00
1.584893192461114211e+02,4.056547644980916523e-02,0.000000000000000000e+00
1.659586907437559660e+02,4.004753091271350679e-02,0.000000000000000000e+00
1.737800828749376194e+02,3.945709915696857251e-02,0.000000000000000000e+00
1.819700858609982674e+02,3.891219162723386082e-02,0.000000000000000000e+00
1.905460717963248385e+02,3.839086862978823012e-02,0.000000000000000000e+00
1.995262314968878741e+02,3.786207574384259367e-02,0.000000000000000000e+00
2.089296130854040712e+02,3.736531693660877229e-02,0.000000000000000000e+00
2.187761623949551790e+02,3.682997258748596514e-02,0.000000000000000000e+00
2.290867652767774700e+02,3.635927849460438704e-02,0.000000000000000000e+00
2.398832919019489793e+02,3.589786934050527567e-02,0.000000000000000000e+00
2.511886431509582280e+02,3.542348902646772629e-02,0.000000000000000000e+00
2.630267991895381670e+02,3.492926009870130077e-02,0.000000000000000000e+00
2.754228703338168884e+02,3.446108816030973854e-02,0.000000000000000000e+00
2.884031503126605571e+02,3.401318973688716857e-02,0.000000000000000000e+00
3.019951720402019077e+02,3.352080746906747205e-02,0.000000000000000000e+00
3.162277660168379612e+02,3.312316351450292351e-02,0.000000000000000000e+00
3.311311214825907427e+02,3.268463102338747123e-02,0.000000000000000000e+00
3.467368504525316553e+02,3.229253149240120940e-02,0.000000000000000000e+00
3.630780547701010050e+02,3.189093032901726965e-02,0.000000000000000000e+00
3.801893963205612863e+02,3.150780034812936808e-02,0.000000000000000000e+00
3.981071705534969283e+02,3.111857152944740024e-02,0.000000000000000000e+00
4.168693834703354923e+02,3.069947230823247275e-02,0.000000000000000000e+00
4.365158322401656505e+02,3.034948987404928120e-02,0.000000000000000000e+00
4.570881896148752048e+02,2.994626963361706612e-02,0.000000000000000000e+00
4.786300923226380064e+02,2.962001380655922625e-02,0.000000000000000000e+00
5.011872336272724624e+02,2.927561523572982244e-02,0.000000000000000000e+00
5.248074602497722481e+02,2.891204755286592640e-02,0.000000000000000000e+00
5.495408738576247742e+02,2.861535042188393177e-02,0.000000000000000000e+00
5.754399373371566071e+02,2.825363923639496663e-02,0.000000000000000000e+00
6.025595860743580943e+02,2.791442205360033721e-02,0.000000000000000000e+00
6.309573444801930009e+02,2.762165393390847781e-02,0.000000000000000000e+00
6.606934480075964302e+02,2.732180345604798277e-02,0.000000000000000000e+00
6.918309709189362593e+02,2.700006211776181941e-02,0.000000000000000000e+00
7.244359600749905894e+02,2.672868869259303892e-02,0.000000000000000000e+00
7.585775750291835493e+02,2.643223218319229115e-02,0.000000000000000000e+00
7.943282347242821970e+02,2.617820294420537472e-02,0.000000000000000000e+00
8.317637711026708303e+02,2.591011121991713267e-02,0.000000000000000000e+00
8.709635899560814778e+02,2.563891513349985177e-02,0.000000000000000000e+00
9.120108393559096385e+02,2.540556720394367141e-02,0.000000000000000000e+00
9.549925860214368640e+02,2.514125581389021688e-02,0.000000000000000000e+00
1.000000000000000000e+03,2.487854454941867619e-02,0.000000000000000000e+00
1.047128548050898416e+03,2.468770588607054409e-02,0.000000000000000000e+00
1.096478196143185187e+03,2.448594868059901161e-02,0.000000000000000000e+00
1.148153621496881669e+03,2.426690354063552185e-02,0.000000000000000000e+00
1.202264434617413144e+03,2.404741761270343808e-02,0.000000000000000000e+00
1.258925411794166166e+03,2.386686416272408920e-02,0.000000000000000000e+00
1.318256738556407527e+03,2.368900209313623897e-02,0.000000000000000000e+00
1.380384264602883832e+03,2.351543735898440485e-02,0.000000000000000000e+00
1.445439770745927945e+03,2.338406849640714547e-02,0.000000000000000000e+00
1.513561248436207279e+03,2.319693007019937858e-02,0.000000000000000000e+00
1.584893192461114040e+03,2.304370078522483684e-02,0.000000000000000000e+00
1.659586907437559603e+03,2.288699646645295932e-02,0.000000000000000000e+00
1.737800828749376251e+03,2.276067118307848608e-02,0.000000000000000000e+00
1.819700858609982561e+03,2.266157420880286766e-02,0.000000000000000000e+00
1.905460717963248271e+03,2.255862915225015364e-02,0.000000000000000000e+00
1.995262314968878854e+03,2.241619217608305237e-02,0.000000000000000000e+00
2.089296130854040712e+03,2.229953999374380963e-02,0.000000000000000000e+00
2.187761623949551904e+03,2.223171959925406352e-02,0.000000000000000000e+00
2.290867652767774871e+03,2.210142662585613468e-02,0.000000000000000000e+00
2.398832919019489964e+03,2.206213574506720940e-02,0.000000000000000000e+00
2.511886431509582053e+03,2.199097416772543070e-02,0.000000000000000000e+00
2.630267991895381329e+03,2.191702436691277470e-02,0.000000000000000000e+00
2.754228703338168998e+03,2.189152391786085283e-02,0.000000000000000000e+00
2.884031503126605912e+03,2.184470791865939995e-02,0.000000000000000000e+00
3.019951720402018964e+03,2.176967983780304233e-02,0.000000000000000000e+00
3.162277660168379498e+03,2.177512135650170808e-02,0.000000000000000000e+00
3.311311214825907882e+03,2.177932196281222657e-02,0.000000000000000000e+00
3.467368504525316894e+03,2.174400658905694186e-02,0.000000000000000000e+00
3.630780547701010164e+03,2.172379375593804646e-02,0.000000000000000000e+00
3.801893963205612636e+03,2.176272282890837420e-02,0.000000000000000000e+00
3.981071705534969169e+03,2.172792830014966259e-02,0.000000000000000000e+00
4.168693834703354696e+03,2.174506847438863189e-02,0.000000000000000000e+00
4.365158322401656733e+03,2.178710116294954244e-02,0.000000000000000000e+00
4.570881896148751366e+03,2.180324951713403028e-02,0.000000000000000000e+00
4.786300923226380291e+03,2.181469234818936634e-02,0.000000000000000000e+00
5.011872336272725079e+03,2.186043649926743340e-02,0.000000000000000000e+00
5.248074602497723390e+03,2.188361323804323411e-02,0.000000000000000000e+00
5.495408738576248652e+03,2.192412564378216563e-02,0.000000000000000000e+00
5.754399373371566071e+03,2.199677589290270976e-02,0.000000000000000000e+00
6.025595860743580488e+03,2.201682661000187863e-02,0.000000000000000000e+00
6.309573444801930236e+03,2.205279107784089559e-02,0.000000000000000000e+00
6.606934480075964530e+03,2.209763248956510273e-02,0.000000000000000000e+00
6.918309709189362366e+03,2.211028680040045408e-02,0.000000000000000000e+00
7.244359600749906349e+03,2.216197175178516790e-02,0.000000000000000000e+00
7.585775750291835720e+03,2.224342028374361180e-02,0.000000000000000000e+00
7.943282347242821743e+03,2.226458682246245172e-02,0.000000000000000000e+00
8.317637711026709439e+03,2.228885867056066422e-02,0.000000000000000000e+00
8.709635899560813414e+03,2.233091944863875924e-02,0.000000000000000000e+00
9.120108393559095930e+03,2.241092883806979075e-02,0.000000000000000000e+00
9.549925860214369095e+03,2.241875324932384242e-02,0.000000000000000000e+00
1.000000000000000000e+04,2.247656081972046124e-02,0.000000000000000000e+00
1.047128548050898462e+04,2.248673671420394968e-02,0.000000000000000000e+00
1.096478196143185050e+04,2.257935310850915991e-02,0.000000000000000000e+00
1.148153621496881715e+04,2.259986814017541853e-02,0.000000000000000000e+00
1.202264434617413099e+04,2.263947891907724941e-02,0.000000000000000000e+00
1.258925411794166212e+04,2.263123240146282938e-02,0.000000000000000000e+00
1.318256738556407436e+04,2.263716762717730285e-02,0.000000000000000000e+00
1.380384264602883741e+04,2.267336229167355582e-02,0.000000000000000000e+00
1.445439770745928035e+04,2.270170137994668991e-02,0.000000000000000000e+00
1.513561248436207097e+04,2.272741553601955594e-02,0.000000000000000000e+00
1.584893192461114086e+04,2.274012919167803931e-02,0.000000000000000000e+00
1.659586907437559785e+04,2.279949163608960966e-02,0.000000000000000000e+00
1.737800828749376160e+04,2.278652742732134584e-02,0.000000000000000000e+00
1.819700858609982606e+04,2.277610159722887398e-02,0.000000000000000000e+00
1.905460717963248317e+04,2.280823981473066586e-02,0.000000000000000000e+00
1.995262314968878854e+04,2.279483971613457602e-02,0.000000000000000000e+00
2.089296130854040894e+04,2.279694456758191851e-02,0.000000000000000000e+00
2.187761623949551722e+04,2.282944763771804081e-02,0.000000000000000000e+00
2.290867652767774780e+04,2.288608144297138089e-02,0.000000000000000000e+00
2.398832919019489782e+04,2.282607432089413940e-02,0.000000000000000000e+00
2.511886431509582326e+04,2.284411834626833698e-02,0.000000000000000000e+00
2.630267991895381419e+04,2.284479822579648517e-02,0.000000000000000000e+00
2.754228703338168998e+04,2.284306417633459249e-02,0.000000000000000000e+00
2.884031503126605821e+04,2.289267185577797264e-02,0.000000000000000000e+00
3.019951720402019055e+04,2.286805654053536419e-02,0.000000000000000000e+00
3.162277660168379225e+04,2.287313483214424570e-02,0.000000000000000000e+00
3.311311214825907518e+04,2.289753820227741557e-02,0.000000000000000000e+00
3.467368504525316530e+04,2.290173364396481254e-02,0.000000000000000000e+00
3.630780547701010073e+04,2.286501122186367085e-02,0.000000000000000000e+00
3.801893963205612818e+04,2.289966670149042038e-02,0.000000000000000000e+00
3.981071705534969078e+04,2.291845901536492328e-02,0.000000000000000000e+00
4.168693834703355242e+04,2.292710686411726304e-02,0.000000000000000000e+00
4.365158322401656187e+04,2.289887665166277786e-02,0.000000000000000000e+00
4.570881896148751548e+04,2.293754230506210579e-02,0.000000000000000000e+00
4.786300923226380110e+04,2.293762701432672940e-02,0.000000000000000000e+00
5.011872336272725079e+04,2.291959900858122484e-02,0.000000000000000000e+00
5.248074602497722663e+04,2.291173538314289146e-02,0.000000000000000000e+00
5.495408738576248288e+04,2.289921981478417606e-02,0.000000000000000000e+00
5.754399373371566617e+04,2.290419186194841278e-02,0.000000000000000000e+00
6.025595860743580852e+04,2.293333528832480067e-02,0.000000000000000000e+00
6.309573444801929872e+04,2.292928303811590449e-02,0.000000000000000000e+00
6.606934480075964530e+04,2.290709803653540738e-02,0.000000000000000000e+00
6.918309709189362184e+04,2.293321481280434504e-02,0.000000000000000000e+00
7.244359600749905803e+04,2.291206590076376795e-02,0.000000000000000000e+00
7.585775750291836448e+04,2.291084784273660080e-02,0.000000000000000000e+00
7.943282347242820833e+04,2.292393945039266148e-02,0.000000000000000000e+00
8.317637711026708712e+04,2.295472230316837267e-02,0.000000000000000000e+00
8.709635899560814141e+04,2.294237043218419828e-02,0.000000000000000000e+00
9.120108393559097021e+04,2.297445438746641144e-02,0.000000000000000000e+00
9.549925860214368731e+04,2.293619039845319965e-02,0.000000000000000000e+00
1.000000000000000000e+05,2.289007828441565889e-02,0.000000000000000000e+00
1.047128548050898535e+05,2.292402157047353228e-02,0.000000000000000000e+00
1.096478196143185050e+05,2.296047685431211807e-02,0.000000000000000000e+00
1.148153621496881678e+05,2.294382537859647464e-02,0.000000000000000000e+00
1.202264434617413062e+05,2.290651069239688087e-02,0.000000000000000000e+00
1.258925411794166139e+05,2.293483291518205736e-02,0.000000000000000000e+00
1.318256738556407508e+05,2.293265770162954131e-02,0.000000000000000000e+00
1.380384264602883777e+05,2.295601950906521818e-02,0.000000000000000000e+00
1.445439770745928108e+05,2.293347312556098111e-02,0.000000000000000000e+00
1.513561248436207243e+05,2.295417998042669980e-02,0.000000000000000000e+00
1.584893192461114086e+05,2.293028631069764234e-02,0.000000000000000000e+00
1.659586907437559566e+05,2.291916851071001265e-02,0.000000000000000000e+00
1.737800828749376233e+05,2.294122885594718220e-02,0.000000000000000000e+00
1.819700858609982533e+05,2.293972010528025351e-02,0.000000000000000000e+00
1.905460717963248317e+05,2.288851417982792208e-02,0.000000000000000000e+00
1.995262314968878927e+05,2.295675427855959835e-02,0.000000000000000000e+00
2.089296130854040966e+05,2.294575889605332195e-02,0.000000000000000000e+00
2.187761623949551722e+05,2.292269037050059452e-02,0.000000000000000000e+00
2.290867652767774707e+05,2.291943144689416456e-02,0.000000000000000000e+00
2.398832919019489782e+05,2.294998936190720262e-02,0.000000000000000000e+00
2.511886431509582035e+05,2.293725417810371300e-02,0.000000000000000000e+00
2.630267991895381710e+05,2.298218651022876022e-02,0.000000000000000000e+00
2.754228703338169144e+05,2.289400797199735160e-02,0.000000000000000000e+00
2.884031503126605530e+05,2.297426296071755636e-02,0.000000000000000000e+00
3.019951720402018982e+05,2.292228938867641591e-02,0.000000000000000000e+00
3.162277660168379080e+05,2.296580154711666544e-02,0.000000000000000000e+00
3.311311214825907955e+05,2.292876902707608258e-02,0.000000000000000000e+00
3.467368504525316530e+05,2.293637049756286697e-02,0.000000000000000000e+00
3.630780547701010364e+05,2.291719989120764508e-02,0.000000000000000000e+00
3.801893963205612381e+05,2.289841520647835013e-02,0.000000000000000000e+00
3.981071705534969224e+05,2.292756658126736055e-02,0.000000000000000000e+00
4.168693834703355096e+05,2.297184330539687319e-02,0.000000000000000000e+00
4.365158322401656187e+05,2.292691652097782543e-02,0.000000000000000000e+00
4.570881896148751839e+05,2.292276170819734435e-02,0.000000000000000000e+00
4.786300923226380255e+05,2.294329620507299175e-02,0.000000000000000000e+00
5.011872336272724788e+05,2.295049676174475486e-02,0.000000000000000000e+00
5.248074602497722954e+05,2.292686412214249916e-02,0.000000000000000000e+00
5.495408738576248288e+05,2.291783838362870460e-02,0.000000000000000000e+00
5.754399373371566180e+05,2.298201433130885388e-02,0.000000000000000000e+00
6.025595860743580852e+05,2.294967170513025762e-02,0.000000000000000000e+00
6.309573444801929872e+05,2.296901381680037726e-02,0.000000000000000000e+00
6.606934480075964238e+05,2.290865441968881547e-02,0.000000000000000000e+00
6.918309709189363057e+05,2.294944096021188026e-02,0.000000000000000000e+00
7.244359600749906385e+05,2.293453529052618192e-02,0.000000000000000000e+00
7.585775750291835284e+05,2.292525340349306842e-02,0.000000000000000000e+00
7.943282347242821706e+05,2.291040004060774030e-02,0.000000000000000000e+00
8.317637711026708130e+05,2.293183472827020272e-02,0.000000000000000000e+00
8.709635899560814723e+05,2.296051071653247566e-02,0.000000000000000000e+00
9.120108393559096148e+05,2.294982325216791963e-02,0.000000000000000000e+00
9.549925860214368440e+05,2.295551158494770622e-02,0.000000000000000000e+00
1.000000000000000000e+06,2.293065268292628078e-02,0.000000000000000000e+00
1.047128548050898477e+06,2.289610075133572883e-02,0.000000000000000000e+00
1.096478196143182926e+06,2.296163076700629205e-02,0.000000000000000000e+00
1.148153621496884152e+06,2.294691885607735848e-02,0.000000000000000000e+00
1.202264434617413208e+06,2.291202295020892954e-02,0.000000000000000000e+00
1.258925411794166081e+06,2.293669841518216831e-02,0.000000000000000000e+00
1.318256738556404831e+06,2.291875415555908596e-02,0.000000000000000000e+00
1.380384264602886746e+06,2.293632854315871133e-02,0.000000000000000000e+00
1.445439770745927934e+06,2.290446646318739995e-02,0.000000000000000000e+00
1.513561248436207185e+06,2.292710018699330513e-02,0.000000000000000000e+00
1.584893192461110884e+06,2.293876779849308989e-02,0.000000000000000000e+00
1.659586907437563175e+06,2.293186096787070208e-02,0.000000000000000000e+00
1.737800828749376349e+06,2.292009239376473911e-02,0.000000000000000000e+00
1.819700858609982533e+06,2.293602150518546726e-02,0.000000000000000000e+00
1.905460717963244300e+06,2.289496353678660903e-02,0.000000000000000000e+00
1.995262314968882827e+06,2.290234953728992676e-02,0.000000000000000000e+00
2.089296130854040850e+06,2.294952295091506195e-02,0.000000000000000000e+00
2.187761623949551955e+06,2.295190783850226471e-02,0.000000000000000000e+00
2.290867652767769992e+06,2.296883317761319598e-02,0.000000000000000000e+00
2.398832919019494671e+06,2.294363920297559298e-02,0.000000000000000000e+00
2.511886431509582326e+06,2.295056192745003124e-02,0.000000000000000000e+00
2.630267991895381361e+06,2.291508150954300535e-02,0.000000000000000000e+00
2.754228703338163439e+06,2.291836591129573289e-02,0.000000000000000000e+00
2.884031503126611467e+06,2.289904197370091002e-02,0.000000000000000000e+00
3.019951720402019098e+06,2.290267599469247156e-02,0.000000000000000000e+00
3.162277660168379545e+06,2.297273907362726991e-02,0.000000000000000000e+00
3.311311214825907722e+06,2.295675377748631479e-02,0.000000000000000000e+00
3.467368504525309429e+06,2.293721908570835188e-02,0.000000000000000000e+00
3.630780547701017465e+06,2.292377435115022788e-02,0.000000000000000000e+00
3.801893963205612730e+06,2.293985479852255968e-02,0.000000000000000000e+00
3.981071705534969456e+06,2.292256397025264902e-02,0.000000000000000000e+00
4.168693834703346714e+06,2.294913227072528650e-02,0.000000000000000000e+00
4.365158322401665151e+06,2.292736462098874869e-02,0.000000000000000000e+00
4.570881896148751490e+06,2.296125396829849785e-02,0.000000000000000000e+00
4.786300923226380721e+06,2.291408375156026370e-02,0.000000000000000000e+00
5.011872336272714660e+06,2.293362264082770413e-02,0.000000000000000000e+00
5.248074602497734129e+06,2.292235385038246878e-02,0.000000000000000000e+00
5.495408738576248288e+06,2.296751333422710623e-02,0.000000000000000000e+00
5.754399373371566646e+06,2.292641512239323998e-02,0.000000000000000000e+00
6.025595860743568279e+06,2.294746973205481419e-02,0.000000000000000000e+00
6.309573444801942445e+06,2.291719047594948863e-02,0.000000000000000000e+00
6.606934480075964704e+06,2.295580257051279410e-02,0.000000000000000000e+00
6.918309709189362824e+06,2.291036744121403845e-02,0.000000000000000000e+00
7.244359600749891251e+06,2.293670587908988590e-02,0.000000000000000000e+00
7.585775750291851349e+06,2.293269619570867390e-02,0.000000000000000000e+00
7.943282347242821939e+06,2.295824310901038723e-02,0.000000000000000000e+00
8.317637711026708595e+06,2.293336153406369537e-02,0.000000000000000000e+00
8.709635899560796097e+06,2.292552294395505327e-02,0.000000000000000000e+00
9.120108393559115008e+06,2.289653146848296197e-02,0.000000000000000000e+00
9.549925860214369372e+06,2.293968222299069826e-02,0.000000000000000000e+00
1.000000000000000000e+07,2.288158923427306701e-02,0.000000000000000000e+00
1.047128548050898500e+07,2.296139609086876240e-02,0.000000000000000000e+00
1.096478196143182926e+07,2.292374150278611925e-02,0.000000000000000000e+00
1.148153621496884152e+07,2.296527270543199245e-02,0.000000000000000000e+00
1.202264434617413022e+07,2.293268878509935327e-02,0.000000000000000000e+00
1.258925411794166267e+07,2.293769372616186533e-02,0.000000000000000000e+00
1.318256738556404784e+07,2.293316495699444790e-02,0.000000000000000000e+00
1.380384264602886699e+07,2.293849044576338342e-02,0.000000000000000000e+00
1.445439770745928027e+07,2.291480787295181731e-02,0.000000000000000000e+00
1.513561248436207138e+07,2.294832363225467881e-02,0.000000000000000000e+00
1.584893192461110838e+07,2.294271683408103529e-02,0.000000000000000000e+00
1.659586907437563129e+07,2.296054619085617296e-02,0.000000000000000000e+00
1.737800828749376163e+07,2.295519048832881867e-02,0.000000000000000000e+00
1.819700858609982580e+07,2.294444656701975435e-02,0.000000000000000000e+00
1.905460717963244393e+07,2.294229106092670126e-02,0.000000000000000000e+00
1.995262314968882874e+07,2.291276411365920224e-02,0.000000000000000000e+00
2.089296130854040757e+07,2.295823370552872375e-02,0.000000000000000000e+00
2.187761623949551955e+07,2.296291810327923122e-02,0.000000000000000000e+00
2.290867652767769992e+07,2.294686254468459793e-02,0.000000000000000000e+00
2.398832919019494951e+07,2.289615076438217961e-02,0.000000000000000000e+00
2.511886431509582326e+07,2.290472839561112639e-02,0.000000000000000000e+00
2.630267991895381361e+07,2.292147744582989990e-02,0.000000000000000000e+00
2.754228703338163346e+07,2.295060786088224183e-02,0.000000000000000000e+00
2.884031503126611561e+07,2.290678101845622025e-02,0.000000000000000000e+00
3.019951720402019098e+07,2.293667167388765971e-02,0.000000000000000000e+00
3.162277660168379173e+07,2.292348765909425420e-02,0.000000000000000000e+00
3.311311214825907722e+07,2.291302105935882211e-02,0.000000000000000000e+00
3.467368504525309801e+07,2.294557813956824704e-02,0.000000000000000000e+00
3.630780547701017559e+07,2.293078278521302332e-02,0.000000000000000000e+00
3.801893963205612451e+07,2.294584166545643455e-02,0.000000000000000000e+00
3.981071705534969270e+07,2.293744135060265046e-02,0.000000000000000000e+00
4.168693834703346342e+07,2.295257665631041805e-02,0.000000000000000000e+00
4.365158322401665151e+07,2.294513474436025990e-02,0.000000000000000000e+00
4.570881896148751676e+07,2.292511842324892676e-02,0.000000000000000000e+00
4.786300923226380348e+07,2.291687027452769115e-02,0.000000000000000000e+00
5.011872336272714287e+07,2.294980120986224101e-02,0.000000000000000000e+00
5.248074602497733384e+07,2.291194279636534284e-02,0.000000000000000000e+00
5.495408738576248288e+07,2.290967934549129406e-02,0.000000000000000000e+00
5.754399373371566832e+07,2.293759394031266372e-02,0.000000000000000000e+00
6.025595860743568838e+07,2.294840330865825090e-02,0.000000000000000000e+00
6.309573444801943004e+07,2.290936430407952695e-02,0.000000000000000000e+00
6.606934480075964332e+07,2.292079047481930532e-02,0.000000000000000000e+00
6.918309709189362824e+07,2.292412571387493145e-02,0.000000000000000000e+00
7.244359600749890506e+07,2.294736709999378385e-02,0.000000000000000000e+00
7.585775750291851163e+07,2.292182037249409360e-02,0.000000000000000000e+00
7.943282347242821753e+07,2.294320624638408052e-02,0.000000000000000000e+00
8.317637711026708782e+07,2.297714029195775665e-02,0.000000000000000000e+00
8.709635899560795724e+07,2.292943297560970373e-02,0.000000000000000000e+00
9.120108393559114635e+07,2.299136714113544575e-02,0.000000000000000000e+00
9.549925860214368999e+07,2.292873066046316119e-02,0.000000000000000000e+00
1.000000000000000000e+08,2.293135590910917038e-02,0.000000000000000000e+00


==> anc/fig22b_t-unscaled_P_Ppsi_L12.csv <==
1.047128548050899575e-02,6.572530254445399251e-04,0.000000000000000000e+00
1.096478196143185063e-02,7.205966010783229625e-04,0.000000000000000000e+00
1.148153621496882971e-02,7.900379070373915371e-04,0.000000000000000000e+00
1.202264434617413176e-02,8.661625052295307027e-04,0.000000000000000000e+00
1.258925411794167490e-02,9.496118991409045794e-04,0.000000000000000000e+00
1.318256738556407466e-02,1.041088819582925091e-03,0.000000000000000000e+00
1.380384264602885214e-02,1.141362997972160571e-03,0.000000000000000000e+00
1.445439770745927249e-02,1.251277469676911587e-03,0.000000000000000000e+00
1.513561248436207964e-02,1.371755453167572371e-03,0.000000000000000000e+00
1.584893192461113431e-02,1.503807854041575541e-03,0.000000000000000000e+00
1.659586907437560557e-02,1.648541446435449484e-03,0.000000000000000000e+00
1.737800828749375484e-02,1.807167787854482757e-03,0.000000000000000000e+00
1.819700858609983596e-02,1.981012927002390959e-03,0.000000000000000000e+00
1.905460717963247327e-02,2.171527967723190563e-03,0.000000000000000000e+00
1.995262314968879874e-02,2.380300555602087465e-03,0.000000000000000000e+00
2.089296130854039618e-02,2.609067357019028126e-03,0.000000000000000000e+00
2.187761623949553008e-02,2.859727603389303641e-03,0.000000000000000000e+00
2.290867652767772378e-02,3.134357775813315442e-03,0.000000000000000000e+00
2.398832919019489723e-02,3.435227507208656484e-03,0.000000000000000000e+00
2.511886431509579437e-02,3.764816779985515234e-03,0.000000000000000000e+00
2.630267991895381477e-02,4.125834497174207284e-03,0.000000000000000000e+00
2.754228703338166065e-02,4.521238503281727397e-03,0.000000000000000000e+00
2.884031503126605750e-02,4.954257127632482813e-03,0.000000000000000000e+00
3.019951720402016052e-02,5.428412317040240062e-03,0.000000000000000000e+00
3.162277660168379134e-02,5.947544415768006749e-03,0.000000000000000000e+00
3.311311214825911342e-02,6.515838638146748477e-03,0.000000000000000000e+00
3.467368504525316503e-02,7.137853262094737833e-03,0.000000000000000000e+00
3.630780547701013827e-02,7.818549549102490198e-03,0.000000000000000000e+00
3.801893963205612431e-02,8.563323366839797543e-03,0.000000000000000000e+00
3.981071705534973415e-02,9.378038453016900033e-03,0.000000000000000000e+00
4.168693834703354750e-02,1.026906121187644294e-02,0.000000000000000000e+00
4.365158322401661156e-02,1.124329687584279917e-02,0.000000000000000000e+00
4.570881896148751983e-02,1.230822679226849584e-02,0.000000000000000000e+00
4.786300923226385201e-02,1.347194650646071912e-02,0.000000000000000000e+00
5.011872336272722023e-02,1.474320420450246465e-02,0.000000000000000000e+00
5.248074602497725810e-02,1.613143894975608769e-02,0.000000000000000000e+00
5.495408738576245539e-02,1.764681799201503823e-02,0.000000000000000000e+00
5.754399373371569398e-02,1.930027224446798084e-02,0.000000000000000000e+00
6.025595860743578058e-02,2.110352880720379673e-02,0.000000000000000000e+00
6.309573444801933051e-02,2.306913916311905191e-02,0.000000000000000000e+00
6.606934480075957183e-02,2.521050137914794889e-02,0.000000000000000000e+00
6.918309709189363055e-02,2.754187430950034293e-02,0.000000000000000000e+00
7.244359600749898653e-02,3.007838141568669119e-02,0.000000000000000000e+00
7.585775750291835762e-02,3.283600138951694308e-02,0.000000000000000000e+00
7.943282347242813790e-02,3.583154229107553268e-02,0.000000000000000000e+00
8.317637711026708291e-02,3.908259539805371968e-02,0.000000000000000000e+00
8.709635899560805306e-02,4.260746441422749026e-02,0.000000000000000000e+00
9.120108393559096804e-02,4.642506511762609783e-02,0.000000000000000000e+00
9.549925860214358853e-02,5.055478996519994356e-02,0.000000000000000000e+00
1.000000000000000056e-01,5.501633164288165234e-02,0.000000000000000000e+00
1.047128548050899610e-01,5.982945910311900789e-02,0.000000000000000000e+00
1.096478196143185063e-01,6.501373932765051877e-02,0.000000000000000000e+00
1.148153621496882937e-01,7.058819797250062700e-02,0.000000000000000000e+00
1.202264434617413141e-01,7.657091229902693308e-02,0.000000000000000000e+00
1.258925411794167559e-01,8.297853049987816143e-02,0.000000000000000000e+00
1.318256738556407293e-01,8.982571285113227777e-02,0.000000000000000000e+00
1.380384264602884659e-01,9.712449225008974729e-02,0.000000000000000000e+00
1.445439770745927111e-01,1.048835548471018370e-01,0.000000000000000000e+00
1.513561248436207929e-01,1.131074458830910179e-01,0.000000000000000000e+00
1.584893192461113431e-01,1.217957117392381300e-01,0.000000000000000000e+00
1.659586907437560488e-01,1.309419968064551298e-01,0.000000000000000000e+00
1.737800828749375415e-01,1.405331232417292298e-01,0.000000000000000000e+00
1.819700858609983596e-01,1.505481930266421853e-01,0.000000000000000000e+00
1.905460717963247397e-01,1.609577648075864453e-01,0.000000000000000000e+00
1.995262314968879735e-01,1.717231722948216743e-01,0.000000000000000000e+00
2.089296130854039757e-01,1.827960656037663778e-01,0.000000000000000000e+00
2.187761623949552869e-01,1.941182703180749092e-01,0.000000000000000000e+00
2.290867652767773488e-01,2.056220689706313165e-01,0.000000000000000000e+00
2.398832919019489862e-01,2.172310129233595843e-01,0.000000000000000000e+00
2.511886431509579576e-01,2.288613651871221621e-01,0.000000000000000000e+00
2.630267991895381408e-01,2.404242516195861101e-01,0.000000000000000000e+00
2.754228703338166273e-01,2.518285537378874284e-01,0.000000000000000000e+00
2.884031503126605611e-01,2.629845059032629995e-01,0.000000000000000000e+00
3.019951720402015982e-01,2.738078592440373327e-01,0.000000000000000000e+00
3.162277660168379412e-01,2.842243442735745695e-01,0.000000000000000000e+00
3.311311214825911065e-01,2.941740098517921509e-01,0.000000000000000000e+00
3.467368504525316641e-01,3.036148535623636735e-01,0.000000000000000000e+00
3.630780547701014105e-01,3.125250162191637870e-01,0.000000000000000000e+00
3.801893963205612570e-01,3.209027347696007393e-01,0.000000000000000000e+00
3.981071705534973137e-01,3.287632917891643025e-01,0.000000000000000000e+00
4.168693834703355305e-01,3.361324334593704943e-01,0.000000000000000000e+00
4.365158322401658797e-01,3.430362134127160623e-01,0.000000000000000000e+00
4.570881896148749624e-01,3.494879882369263391e-01,0.000000000000000000e+00
4.786300923226382564e-01,3.554743047640029352e-01,0.000000000000000000e+00
5.011872336272722439e-01,3.609425302603503916e-01,0.000000000000000000e+00
5.248074602497725394e-01,3.657939854615753217e-01,0.000000000000000000e+00
5.495408738576245122e-01,3.698865944148543305e-01,0.000000000000000000e+00
5.754399373371569260e-01,3.730501244524718762e-01,0.000000000000000000e+00
6.025595860743577781e-01,3.751145047763669860e-01,0.000000000000000000e+00
6.309573444801933606e-01,3.759474295633786767e-01,0.000000000000000000e+00
6.606934480075961069e-01,3.754921996092117076e-01,0.000000000000000000e+00
6.918309709189366385e-01,3.737923474504999399e-01,0.000000000000000000e+00
7.244359600749902262e-01,3.709888324671554716e-01,0.000000000000000000e+00
7.585775750291835484e-01,3.672814291335606551e-01,0.000000000000000000e+00
7.943282347242813790e-01,3.628595950038804308e-01,0.000000000000000000e+00
8.317637711026708569e-01,3.578266497954162850e-01,0.000000000000000000e+00
8.709635899560805861e-01,3.521557543370728016e-01,0.000000000000000000e+00
9.120108393559096527e-01,3.457140058930622817e-01,0.000000000000000000e+00
9.549925860214358853e-01,3.383620528438964215e-01,0.000000000000000000e+00
1.000000000000000000e+00,3.300859274006820443e-01,0.000000000000000000e+00
1.047128548050899610e+00,3.210740324441819227e-01,0.000000000000000000e+00
1.096478196143185091e+00,3.116601247743886471e-01,0.000000000000000000e+00
1.148153621496882826e+00,3.021389535159022532e-01,0.000000000000000000e+00
1.202264434617413169e+00,2.925854138653859460e-01,0.000000000000000000e+00
1.258925411794167504e+00,2.828558759288476443e-01,0.000000000000000000e+00
1.318256738556407459e+00,2.728172539309076106e-01,0.000000000000000000e+00
1.380384264602885214e+00,2.625967600738736141e-01,0.000000000000000000e+00
1.445439770745927888e+00,2.525485186885950695e-01,0.000000000000000000e+00
1.513561248436208651e+00,2.429208362728246806e-01,0.000000000000000000e+00
1.584893192461114042e+00,2.336394452034632474e-01,0.000000000000000000e+00
1.659586907437561321e+00,2.245556915346772209e-01,0.000000000000000000e+00
1.737800828749376247e+00,2.158186755078056462e-01,0.000000000000000000e+00
1.819700858609982541e+00,2.077259319728689824e-01,0.000000000000000000e+00
1.905460717963246342e+00,2.002614766490385667e-01,0.000000000000000000e+00
1.995262314968878847e+00,1.932021429636632259e-01,0.000000000000000000e+00
2.089296130854038758e+00,1.866027733069975381e-01,0.000000000000000000e+00
2.187761623949551648e+00,1.806076285172567297e-01,0.000000000000000000e+00
2.290867652767772267e+00,1.750540284368083122e-01,0.000000000000000000e+00
2.398832919019489918e+00,1.698698714841468671e-01,0.000000000000000000e+00
2.511886431509579687e+00,1.651856487867408851e-01,0.000000000000000000e+00
2.630267991895381297e+00,1.608354476240404507e-01,0.000000000000000000e+00
2.754228703338166273e+00,1.566887099566509067e-01,0.000000000000000000e+00
2.884031503126605500e+00,1.528688546532300241e-01,0.000000000000000000e+00
3.019951720402016093e+00,1.493518268234691471e-01,0.000000000000000000e+00
3.162277660168379523e+00,1.461289117744902499e-01,0.000000000000000000e+00
3.311311214825911176e+00,1.432309552483777837e-01,0.000000000000000000e+00
3.467368504525316641e+00,1.406853208857082316e-01,0.000000000000000000e+00
3.630780547701013994e+00,1.384469767435532184e-01,0.000000000000000000e+00
3.801893963205612792e+00,1.364250106840734500e-01,0.000000000000000000e+00
3.981071705534973137e+00,1.346510908025999320e-01,0.000000000000000000e+00
4.168693834703354639e+00,1.328852318699475232e-01,0.000000000000000000e+00
4.365158322401661017e+00,1.311094844691542971e-01,0.000000000000000000e+00
4.570881896148751622e+00,1.290873437487177755e-01,0.000000000000000000e+00
4.786300923226384896e+00,1.265058742910059597e-01,0.000000000000000000e+00
5.011872336272724660e+00,1.236424935302496697e-01,0.000000000000000000e+00
5.248074602497728058e+00,1.206607893484988731e-01,0.000000000000000000e+00
5.495408738576248453e+00,1.177172547684515597e-01,0.000000000000000000e+00
5.754399373371566817e+00,1.146795728647368728e-01,0.000000000000000000e+00
6.025595860743575116e+00,1.116851672853287902e-01,0.000000000000000000e+00
6.309573444801929831e+00,1.090909393505293673e-01,0.000000000000000000e+00
6.606934480075957516e+00,1.070109337777520181e-01,0.000000000000000000e+00
6.918309709189362167e+00,1.054748529113802985e-01,0.000000000000000000e+00
7.244359600749898931e+00,1.041937664067297264e-01,0.000000000000000000e+00
7.585775750291835706e+00,1.027784801634627071e-01,0.000000000000000000e+00
7.943282347242813124e+00,1.008983320115216520e-01,0.000000000000000000e+00
8.317637711026709013e+00,9.851962567677075011e-02,0.000000000000000000e+00
8.709635899560804972e+00,9.604453705345619707e-02,0.000000000000000000e+00
9.120108393559096527e+00,9.398960351674288949e-02,0.000000000000000000e+00
9.549925860214358408e+00,9.235811415112026024e-02,0.000000000000000000e+00
1.000000000000000000e+01,9.114759098793628889e-02,0.000000000000000000e+00
1.047128548050899610e+01,8.966999603808423203e-02,0.000000000000000000e+00
1.096478196143185180e+01,8.811233519332116459e-02,0.000000000000000000e+00
1.148153621496882870e+01,8.649502433503603038e-02,0.000000000000000000e+00
1.202264434617413080e+01,8.463161615945523353e-02,0.000000000000000000e+00
1.258925411794167459e+01,8.304476254821095693e-02,0.000000000000000000e+00
1.318256738556407370e+01,8.173466759918507352e-02,0.000000000000000000e+00
1.380384264602885303e+01,8.031932020472565270e-02,0.000000000000000000e+00
1.445439770745928065e+01,7.908905052714571005e-02,0.000000000000000000e+00
1.513561248436208651e+01,7.737505120077341203e-02,0.000000000000000000e+00
1.584893192461114175e+01,7.600117253805949158e-02,0.000000000000000000e+00
1.659586907437561365e+01,7.477715761231432112e-02,0.000000000000000000e+00
1.737800828749376336e+01,7.355769485699159560e-02,0.000000000000000000e+00
1.819700858609982674e+01,7.216318378216420026e-02,0.000000000000000000e+00
1.905460717963246253e+01,7.095193190452163401e-02,0.000000000000000000e+00
1.995262314968878670e+01,6.985127873222288231e-02,0.000000000000000000e+00
2.089296130854038580e+01,6.863397019254738329e-02,0.000000000000000000e+00
2.187761623949552003e+01,6.734824792203802923e-02,0.000000000000000000e+00
2.290867652767772356e+01,6.623434160550124850e-02,0.000000000000000000e+00
2.398832919019490006e+01,6.524999758620840529e-02,0.000000000000000000e+00
2.511886431509579509e+01,6.421938691918999131e-02,0.000000000000000000e+00
2.630267991895381385e+01,6.311541981975500593e-02,0.000000000000000000e+00
2.754228703338166184e+01,6.218180798652343799e-02,0.000000000000000000e+00
2.884031503126605855e+01,6.106831468738463387e-02,0.000000000000000000e+00
3.019951720402016093e+01,6.013836299714380579e-02,0.000000000000000000e+00
3.162277660168379256e+01,5.907427098917393538e-02,0.000000000000000000e+00
3.311311214825911264e+01,5.812324958675061520e-02,0.000000000000000000e+00
3.467368504525316553e+01,5.726428739808276519e-02,0.000000000000000000e+00
3.630780547701014171e+01,5.638724132806675893e-02,0.000000000000000000e+00
3.801893963205612437e+01,5.544183179794982819e-02,0.000000000000000000e+00
3.981071705534973404e+01,5.464232508338875277e-02,0.000000000000000000e+00
4.168693834703355350e+01,5.377135471393047067e-02,0.000000000000000000e+00
4.365158322401661195e+01,5.306783139888719691e-02,0.000000000000000000e+00
4.570881896148751622e+01,5.233342552842553536e-02,0.000000000000000000e+00
4.786300923226384896e+01,5.152363379906502172e-02,0.000000000000000000e+00
5.011872336272725192e+01,5.080930768634384087e-02,0.000000000000000000e+00
5.248074602497728591e+01,5.014249765730434405e-02,0.000000000000000000e+00
5.495408738576248453e+01,4.932001118391521333e-02,0.000000000000000000e+00
5.754399373371566639e+01,4.880394591847100200e-02,0.000000000000000000e+00
6.025595860743574406e+01,4.834918129106635654e-02,0.000000000000000000e+00
6.309573444801930009e+01,4.755099940238929207e-02,0.000000000000000000e+00
6.606934480075958049e+01,4.694403326002011267e-02,0.000000000000000000e+00
6.918309709189362877e+01,4.640874055324720887e-02,0.000000000000000000e+00
7.244359600749898220e+01,4.581009971301833184e-02,0.000000000000000000e+00
7.585775750291836061e+01,4.530245134764213089e-02,0.000000000000000000e+00
7.943282347242814012e+01,4.471789643800410524e-02,0.000000000000000000e+00
8.317637711026708303e+01,4.428773384543014530e-02,0.000000000000000000e+00
8.709635899560805683e+01,4.377443030010220310e-02,0.000000000000000000e+00
9.120108393559097237e+01,4.346742880847439400e-02,0.000000000000000000e+00
9.549925860214358408e+01,4.294761277182474607e-02,0.000000000000000000e+00
1.000000000000000000e+02,4.259535167893928331e-02,0.000000000000000000e+00
1.047128548050898473e+02,4.201951949180957741e-02,0.000000000000000000e+00
1.096478196143185073e+02,4.179022529537462782e-02,0.000000000000000000e+00
1.148153621496881698e+02,4.140676116557547720e-02,0.000000000000000000e+00
1.202264434617413116e+02,4.111287748517802876e-02,0.000000000000000000e+00
1.258925411794166251e+02,4.076691069615628882e-02,0.000000000000000000e+00
1.318256738556407299e+02,4.062052741097360586e-02,0.000000000000000000e+00
1.380384264602883775e+02,4.032807634132681840e-02,0.000000000000000000e+00
1.445439770745927888e+02,3.998064389877003383e-02,0.000000000000000000e+00
1.513561248436207052e+02,3.978495731378568767e-02,0.000000000000000000e+00
1.584893192461114211e+02,3.963125112612160550e-02,0.000000000000000000e+00
1.659586907437559660e+02,3.951150763927981785e-02,0.000000000000000000e+00
1.737800828749376194e+02,3.944419721604472406e-02,0.000000000000000000e+00
1.819700858609982674e+02,3.930240193823666961e-02,0.000000000000000000e+00
1.905460717963248385e+02,3.919358291832425456e-02,0.000000000000000000e+00
1.995262314968878741e+02,3.920683557425772708e-02,0.000000000000000000e+00
2.089296130854040712e+02,3.908712587165696917e-02,0.000000000000000000e+00
2.187761623949551790e+02,3.906642012577495049e-02,0.000000000000000000e+00
2.290867652767774700e+02,3.904286472523246093e-02,0.000000000000000000e+00
2.398832919019489793e+02,3.902360287511816989e-02,0.000000000000000000e+00
2.511886431509582280e+02,3.889586250161478076e-02,0.000000000000000000e+00
2.630267991895381670e+02,3.893466803308984203e-02,0.000000000000000000e+00
2.754228703338168884e+02,3.898201724411043401e-02,0.000000000000000000e+00
2.884031503126605571e+02,3.904255382530980034e-02,0.000000000000000000e+00
3.019951720402019077e+02,3.918351462086551440e-02,0.000000000000000000e+00
3.162277660168379612e+02,3.926110764070279285e-02,0.000000000000000000e+00
3.311311214825907427e+02,3.926689524736788617e-02,0.000000000000000000e+00
3.467368504525316553e+02,3.940133380099885424e-02,0.000000000000000000e+00
3.630780547701010050e+02,3.963047150346271641e-02,0.000000000000000000e+00
3.801893963205612863e+02,3.961692202182249406e-02,0.000000000000000000e+00
3.981071705534969283e+02,3.981863816543614043e-02,0.000000000000000000e+00
4.168693834703354923e+02,3.989610503201701519e-02,0.000000000000000000e+00
4.365158322401656505e+02,4.002225836937851888e-02,0.000000000000000000e+00
4.570881896148752048e+02,4.008724548510828739e-02,0.000000000000000000e+00
4.786300923226380064e+02,4.021677105880540337e-02,0.000000000000000000e+00
5.011872336272724624e+02,4.035270742734603511e-02,0.000000000000000000e+00
5.248074602497722481e+02,4.040688767598826781e-02,0.000000000000000000e+00
5.495408738576247742e+02,4.063300559005937618e-02,0.000000000000000000e+00
5.754399373371566071e+02,4.072760806281032486e-02,0.000000000000000000e+00
6.025595860743580943e+02,4.099975188837135659e-02,0.000000000000000000e+00
6.309573444801930009e+02,4.109819638805095598e-02,0.000000000000000000e+00
6.606934480075964302e+02,4.107930162081171316e-02,0.000000000000000000e+00
6.918309709189362593e+02,4.105363131030766166e-02,0.000000000000000000e+00
7.244359600749905894e+02,4.125537457832263027e-02,0.000000000000000000e+00
7.585775750291835493e+02,4.125081770508776807e-02,0.000000000000000000e+00
7.943282347242821970e+02,4.130757572464552330e-02,0.000000000000000000e+00
8.317637711026708303e+02,4.149213695817082631e-02,0.000000000000000000e+00
8.709635899560814778e+02,4.151693717430474800e-02,0.000000000000000000e+00
9.120108393559096385e+02,4.162354662181546455e-02,0.000000000000000000e+00
9.549925860214368640e+02,4.169482698663141279e-02,0.000000000000000000e+00
1.000000000000000000e+03,4.186531822376250017e-02,0.000000000000000000e+00
1.047128548050898416e+03,4.188249778461913819e-02,0.000000000000000000e+00
1.096478196143185187e+03,4.190739636003998347e-02,0.000000000000000000e+00
1.148153621496881669e+03,4.196235790300742452e-02,0.000000000000000000e+00
1.202264434617413144e+03,4.191793092489200234e-02,0.000000000000000000e+00
1.258925411794166166e+03,4.197007948032877023e-02,0.000000000000000000e+00
1.318256738556407527e+03,4.211860362254305629e-02,0.000000000000000000e+00
1.380384264602883832e+03,4.219589215553546518e-02,0.000000000000000000e+00
1.445439770745927945e+03,4.207301570167341215e-02,0.000000000000000000e+00
1.513561248436207279e+03,4.202541780473164484e-02,0.000000000000000000e+00
1.584893192461114040e+03,4.211683717623106865e-02,0.000000000000000000e+00
1.659586907437559603e+03,4.209472778830625900e-02,0.000000000000000000e+00
1.737800828749376251e+03,4.217827536991913817e-02,0.000000000000000000e+00
1.819700858609982561e+03,4.221579061418534451e-02,0.000000000000000000e+00
1.905460717963248271e+03,4.207556902299665336e-02,0.000000000000000000e+00
1.995262314968878854e+03,4.223548622003479164e-02,0.000000000000000000e+00
2.089296130854040712e+03,4.215619442162903824e-02,0.000000000000000000e+00
2.187761623949551904e+03,4.227895921288910008e-02,0.000000000000000000e+00
2.290867652767774871e+03,4.227378343063783322e-02,0.000000000000000000e+00
2.398832919019489964e+03,4.224092457912334564e-02,0.000000000000000000e+00
2.511886431509582053e+03,4.223537943673250084e-02,0.000000000000000000e+00
2.630267991895381329e+03,4.212427404808782166e-02,0.000000000000000000e+00
2.754228703338168998e+03,4.244653953464147533e-02,0.000000000000000000e+00
2.884031503126605912e+03,4.232604848532748459e-02,0.000000000000000000e+00
3.019951720402018964e+03,4.227369863674997758e-02,0.000000000000000000e+00
3.162277660168379498e+03,4.223494729408323878e-02,0.000000000000000000e+00
3.311311214825907882e+03,4.226271660937507696e-02,0.000000000000000000e+00
3.467368504525316894e+03,4.237497957531928539e-02,0.000000000000000000e+00
3.630780547701010164e+03,4.218553173460826144e-02,0.000000000000000000e+00
3.801893963205612636e+03,4.219913650334944366e-02,0.000000000000000000e+00
3.981071705534969169e+03,4.237814333665453764e-02,0.000000000000000000e+00
4.168693834703354696e+03,4.234565128797974920e-02,0.000000000000000000e+00
4.365158322401656733e+03,4.237909646659602375e-02,0.000000000000000000e+00
4.570881896148751366e+03,4.216037973534833561e-02,0.000000000000000000e+00
4.786300923226380291e+03,4.240848161070055744e-02,0.000000000000000000e+00
5.011872336272725079e+03,4.213036292955349427e-02,0.000000000000000000e+00
5.248074602497723390e+03,4.229312875148807938e-02,0.000000000000000000e+00
5.495408738576248652e+03,4.215657444259306857e-02,0.000000000000000000e+00
5.754399373371566071e+03,4.237400121069292980e-02,0.000000000000000000e+00
6.025595860743580488e+03,4.235894986441000876e-02,0.000000000000000000e+00
6.309573444801930236e+03,4.231521602740308252e-02,0.000000000000000000e+00
6.606934480075964530e+03,4.246408507471363669e-02,0.000000000000000000e+00
6.918309709189362366e+03,4.222867470020941205e-02,0.000000000000000000e+00
7.244359600749906349e+03,4.225138964113061418e-02,0.000000000000000000e+00
7.585775750291835720e+03,4.225761152775877466e-02,0.000000000000000000e+00
7.943282347242821743e+03,4.222126932331569243e-02,0.000000000000000000e+00
8.317637711026709439e+03,4.236482832746447241e-02,0.000000000000000000e+00
8.709635899560813414e+03,4.217423877410203525e-02,0.000000000000000000e+00
9.120108393559095930e+03,4.222687372488543450e-02,0.000000000000000000e+00
9.549925860214369095e+03,4.224764305378624074e-02,0.000000000000000000e+00
1.000000000000000000e+04,4.219657708670054852e-02,0.000000000000000000e+00
1.047128548050898462e+04,4.229553401337120960e-02,0.000000000000000000e+00
1.096478196143185050e+04,4.235227328642616335e-02,0.000000000000000000e+00
1.148153621496881715e+04,4.231415673072756733e-02,0.000000000000000000e+00
1.202264434617413099e+04,4.224834194239245749e-02,0.000000000000000000e+00
1.258925411794166212e+04,4.241607405098336142e-02,0.000000000000000000e+00
1.318256738556407436e+04,4.236766134459183514e-02,0.000000000000000000e+00
1.380384264602883741e+04,4.224380940261435874e-02,0.000000000000000000e+00
1.445439770745928035e+04,4.233000232384873801e-02,0.000000000000000000e+00
1.513561248436207097e+04,4.233675485183729242e-02,0.000000000000000000e+00
1.584893192461114086e+04,4.232892922012679304e-02,0.000000000000000000e+00
1.659586907437559785e+04,4.234669924508688288e-02,0.000000000000000000e+00
1.737800828749376160e+04,4.225241216921517967e-02,0.000000000000000000e+00
1.819700858609982606e+04,4.228197491229779975e-02,0.000000000000000000e+00
1.905460717963248317e+04,4.230568766994453889e-02,0.000000000000000000e+00
1.995262314968878854e+04,4.233906926789682279e-02,0.000000000000000000e+00
2.089296130854040894e+04,4.238705200489963076e-02,0.000000000000000000e+00
2.187761623949551722e+04,4.232373658643941855e-02,0.000000000000000000e+00
2.290867652767774780e+04,4.240928214098622917e-02,0.000000000000000000e+00
2.398832919019489782e+04,4.232018331762660290e-02,0.000000000000000000e+00
2.511886431509582326e+04,4.236951231421388214e-02,0.000000000000000000e+00
2.630267991895381419e+04,4.220709354226245130e-02,0.000000000000000000e+00
2.754228703338168998e+04,4.223330625277953859e-02,0.000000000000000000e+00
2.884031503126605821e+04,4.232651824769785576e-02,0.000000000000000000e+00
3.019951720402019055e+04,4.206497666211972408e-02,0.000000000000000000e+00
3.162277660168379225e+04,4.242519401738813201e-02,0.000000000000000000e+00
3.311311214825907518e+04,4.227272087286133850e-02,0.000000000000000000e+00
3.467368504525316530e+04,4.235565428553960537e-02,0.000000000000000000e+00
3.630780547701010073e+04,4.222237080809610604e-02,0.000000000000000000e+00
3.801893963205612818e+04,4.239659865925689969e-02,0.000000000000000000e+00
3.981071705534969078e+04,4.225617716939678720e-02,0.000000000000000000e+00
4.168693834703355242e+04,4.239487950042376829e-02,0.000000000000000000e+00
4.365158322401656187e+04,4.216157225748917020e-02,0.000000000000000000e+00
4.570881896148751548e+04,4.235248594639307029e-02,0.000000000000000000e+00
4.786300923226380110e+04,4.225662867648623949e-02,0.000000000000000000e+00
5.011872336272725079e+04,4.237441285150816278e-02,0.000000000000000000e+00
5.248074602497722663e+04,4.244131465908702189e-02,0.000000000000000000e+00
5.495408738576248288e+04,4.222908505567746218e-02,0.000000000000000000e+00
5.754399373371566617e+04,4.230662764268875581e-02,0.000000000000000000e+00
6.025595860743580852e+04,4.238799827145135757e-02,0.000000000000000000e+00
6.309573444801929872e+04,4.235917959985198433e-02,0.000000000000000000e+00
6.606934480075964530e+04,4.235713364024428634e-02,0.000000000000000000e+00
6.918309709189362184e+04,4.235283262788499398e-02,0.000000000000000000e+00
7.244359600749905803e+04,4.242958773518448745e-02,0.000000000000000000e+00
7.585775750291836448e+04,4.228186481509964983e-02,0.000000000000000000e+00
7.943282347242820833e+04,4.233335662836176794e-02,0.000000000000000000e+00
8.317637711026708712e+04,4.229110530459722489e-02,0.000000000000000000e+00
8.709635899560814141e+04,4.236019316503311649e-02,0.000000000000000000e+00
9.120108393559097021e+04,4.231171935186787275e-02,0.000000000000000000e+00
9.549925860214368731e+04,4.233717208075343796e-02,0.000000000000000000e+00
1.000000000000000000e+05,4.231797000220049315e-02,0.000000000000000000e+00
1.047128548050898535e+05,4.237325761682880776e-02,0.000000000000000000e+00
1.096478196143185050e+05,4.229162891580135614e-02,0.000000000000000000e+00
1.148153621496881678e+05,4.241465883373160550e-02,0.000000000000000000e+00
1.202264434617413062e+05,4.230145874856511973e-02,0.000000000000000000e+00
1.258925411794166139e+05,4.233615215420123701e-02,0.000000000000000000e+00
1.318256738556407508e+05,4.218460338656580128e-02,0.000000000000000000e+00
1.380384264602883777e+05,4.236956592890465945e-02,0.000000000000000000e+00
1.445439770745928108e+05,4.244380085333600977e-02,0.000000000000000000e+00
1.513561248436207243e+05,4.248400418532662787e-02,0.000000000000000000e+00
1.584893192461114086e+05,4.226489939277097013e-02,0.000000000000000000e+00
1.659586907437559566e+05,4.224384598756345671e-02,0.000000000000000000e+00
1.737800828749376233e+05,4.234150716441598128e-02,0.000000000000000000e+00
1.819700858609982533e+05,4.231136666672224295e-02,0.000000000000000000e+00
1.905460717963248317e+05,4.232029896546229963e-02,0.000000000000000000e+00
1.995262314968878927e+05,4.226259669735490943e-02,0.000000000000000000e+00
2.089296130854040966e+05,4.228625897193463712e-02,0.000000000000000000e+00
2.187761623949551722e+05,4.222817753521630052e-02,0.000000000000000000e+00
2.290867652767774707e+05,4.240870158269311602e-02,0.000000000000000000e+00
2.398832919019489782e+05,4.230719492567622947e-02,0.000000000000000000e+00
2.511886431509582035e+05,4.233224660559730540e-02,0.000000000000000000e+00
2.630267991895381710e+05,4.238109456570615663e-02,0.000000000000000000e+00
2.754228703338169144e+05,4.229126643723575552e-02,0.000000000000000000e+00
2.884031503126605530e+05,4.240387303387510576e-02,0.000000000000000000e+00
3.019951720402018982e+05,4.224886836492771497e-02,0.000000000000000000e+00
3.162277660168379080e+05,4.231784692844208634e-02,0.000000000000000000e+00
3.311311214825907955e+05,4.238163218522743303e-02,0.000000000000000000e+00
3.467368504525316530e+05,4.226490867750117009e-02,0.000000000000000000e+00
3.630780547701010364e+05,4.235007037052830603e-02,0.000000000000000000e+00
3.801893963205612381e+05,4.231743443114512060e-02,0.000000000000000000e+00
3.981071705534969224e+05,4.242094725717474035e-02,0.000000000000000000e+00
4.168693834703355096e+05,4.223246677736938043e-02,0.000000000000000000e+00
4.365158322401656187e+05,4.230344622139112915e-02,0.000000000000000000e+00
4.570881896148751839e+05,4.235831190822521297e-02,0.000000000000000000e+00
4.786300923226380255e+05,4.229244297031330840e-02,0.000000000000000000e+00
5.011872336272724788e+05,4.229522007919132853e-02,0.000000000000000000e+00
5.248074602497722954e+05,4.253779212002793686e-02,0.000000000000000000e+00
5.495408738576248288e+05,4.240374591568319557e-02,0.000000000000000000e+00
5.754399373371566180e+05,4.236200674792986454e-02,0.000000000000000000e+00
6.025595860743580852e+05,4.219140860222154316e-02,0.000000000000000000e+00
6.309573444801929872e+05,4.227972598783157759e-02,0.000000000000000000e+00
6.606934480075964238e+05,4.228440365092644287e-02,0.000000000000000000e+00
6.918309709189363057e+05,4.226385425335776880e-02,0.000000000000000000e+00
7.244359600749906385e+05,4.230759319669191720e-02,0.000000000000000000e+00
7.585775750291835284e+05,4.226994706207874014e-02,0.000000000000000000e+00
7.943282347242821706e+05,4.224504273860889281e-02,0.000000000000000000e+00
8.317637711026708130e+05,4.217736730595220140e-02,0.000000000000000000e+00
8.709635899560814723e+05,4.236518856178941167e-02,0.000000000000000000e+00
9.120108393559096148e+05,4.212891904778148094e-02,0.000000000000000000e+00
9.549925860214368440e+05,4.238299701465458869e-02,0.000000000000000000e+00
1.000000000000000000e+06,4.251080913060782673e-02,0.000000000000000000e+00
1.047128548050898477e+06,4.234145560758885429e-02,0.000000000000000000e+00
1.096478196143182926e+06,4.229291009216185060e-02,0.000000000000000000e+00
1.148153621496884152e+06,4.228490127818216454e-02,0.000000000000000000e+00
1.202264434617413208e+06,4.230738807803966633e-02,0.000000000000000000e+00
1.258925411794166081e+06,4.247515890832245095e-02,0.000000000000000000e+00
1.318256738556404831e+06,4.218910518087785194e-02,0.000000000000000000e+00
1.380384264602886746e+06,4.222426805853958520e-02,0.000000000000000000e+00
1.445439770745927934e+06,4.233986186221036507e-02,0.000000000000000000e+00
1.513561248436207185e+06,4.231815142380177669e-02,0.000000000000000000e+00
1.584893192461110884e+06,4.220581298857940117e-02,0.000000000000000000e+00
1.659586907437563175e+06,4.224814595706431752e-02,0.000000000000000000e+00
1.737800828749376349e+06,4.233919837179115492e-02,0.000000000000000000e+00
1.819700858609982533e+06,4.245927531761705537e-02,0.000000000000000000e+00
1.905460717963244300e+06,4.226324356899675144e-02,0.000000000000000000e+00
1.995262314968882827e+06,4.245506041448547652e-02,0.000000000000000000e+00
2.089296130854040850e+06,4.227435846480756543e-02,0.000000000000000000e+00
2.187761623949551955e+06,4.243521667033101075e-02,0.000000000000000000e+00
2.290867652767769992e+06,4.231032849959060621e-02,0.000000000000000000e+00
2.398832919019494671e+06,4.231496370923850531e-02,0.000000000000000000e+00
2.511886431509582326e+06,4.227245386416507433e-02,0.000000000000000000e+00
2.630267991895381361e+06,4.225420182308843586e-02,0.000000000000000000e+00
2.754228703338163439e+06,4.238126229974672338e-02,0.000000000000000000e+00
2.884031503126611467e+06,4.229970788561632916e-02,0.000000000000000000e+00
3.019951720402019098e+06,4.222473545264282535e-02,0.000000000000000000e+00
3.162277660168379545e+06,4.237415286027711864e-02,0.000000000000000000e+00
3.311311214825907722e+06,4.230485459940605542e-02,0.000000000000000000e+00
3.467368504525309429e+06,4.226815475390534316e-02,0.000000000000000000e+00
3.630780547701017465e+06,4.229418134565816195e-02,0.000000000000000000e+00
3.801893963205612730e+06,4.249307425034762331e-02,0.000000000000000000e+00
3.981071705534969456e+06,4.229787608004451083e-02,0.000000000000000000e+00
4.168693834703346714e+06,4.224144146034465586e-02,0.000000000000000000e+00
4.365158322401665151e+06,4.233107148050229557e-02,0.000000000000000000e+00
4.570881896148751490e+06,4.239948759211478041e-02,0.000000000000000000e+00
4.786300923226380721e+06,4.229676399755553234e-02,0.000000000000000000e+00
5.011872336272714660e+06,4.230381861046238201e-02,0.000000000000000000e+00
5.248074602497734129e+06,4.234801347479435346e-02,0.000000000000000000e+00
5.495408738576248288e+06,4.242159227305444119e-02,0.000000000000000000e+00
5.754399373371566646e+06,4.227726635512586012e-02,0.000000000000000000e+00
6.025595860743568279e+06,4.228644353617484752e-02,0.000000000000000000e+00
6.309573444801942445e+06,4.233120181273356680e-02,0.000000000000000000e+00
6.606934480075964704e+06,4.239610948902391291e-02,0.000000000000000000e+00
6.918309709189362824e+06,4.237168048091732170e-02,0.000000000000000000e+00
7.244359600749891251e+06,4.220474007680419248e-02,0.000000000000000000e+00
7.585775750291851349e+06,4.232443272854540667e-02,0.000000000000000000e+00
7.943282347242821939e+06,4.232637786270773694e-02,0.000000000000000000e+00
8.317637711026708595e+06,4.232454840127904822e-02,0.000000000000000000e+00
8.709635899560796097e+06,4.233898603431662105e-02,0.000000000000000000e+00
9.120108393559115008e+06,4.235853524206266429e-02,0.000000000000000000e+00
9.549925860214369372e+06,4.236595849051830176e-02,0.000000000000000000e+00
1.000000000000000000e+07,4.236702142832110551e-02,0.000000000000000000e+00
1.047128548050898500e+07,4.224965316504188106e-02,0.000000000000000000e+00
1.096478196143182926e+07,4.227889365237214730e-02,0.000000000000000000e+00
1.148153621496884152e+07,4.230012543916160384e-02,0.000000000000000000e+00
1.202264434617413022e+07,4.228698331748020900e-02,0.000000000000000000e+00
1.258925411794166267e+07,4.230675561191483275e-02,0.000000000000000000e+00
1.318256738556404784e+07,4.229777180998976066e-02,0.000000000000000000e+00
1.380384264602886699e+07,4.221415065616313661e-02,0.000000000000000000e+00
1.445439770745928027e+07,4.233051214365226439e-02,0.000000000000000000e+00
1.513561248436207138e+07,4.235886056909188291e-02,0.000000000000000000e+00
1.584893192461110838e+07,4.231433663105119841e-02,0.000000000000000000e+00
1.659586907437563129e+07,4.237916688605988802e-02,0.000000000000000000e+00
1.737800828749376163e+07,4.247789589050483122e-02,0.000000000000000000e+00
1.819700858609982580e+07,4.220553288715139795e-02,0.000000000000000000e+00
1.905460717963244393e+07,4.234359814197308225e-02,0.000000000000000000e+00
1.995262314968882874e+07,4.221532230852687029e-02,0.000000000000000000e+00
2.089296130854040757e+07,4.229945161506327989e-02,0.000000000000000000e+00
2.187761623949551955e+07,4.242673738436301273e-02,0.000000000000000000e+00
2.290867652767769992e+07,4.236483437078807784e-02,0.000000000000000000e+00
2.398832919019494951e+07,4.224538648070778890e-02,0.000000000000000000e+00
2.511886431509582326e+07,4.220058982785528101e-02,0.000000000000000000e+00
2.630267991895381361e+07,4.232004077358894611e-02,0.000000000000000000e+00
2.754228703338163346e+07,4.242137584820403901e-02,0.000000000000000000e+00
2.884031503126611561e+07,4.228610981304206651e-02,0.000000000000000000e+00
3.019951720402019098e+07,4.244108496532028596e-02,0.000000000000000000e+00
3.162277660168379173e+07,4.233557482021957363e-02,0.000000000000000000e+00
3.311311214825907722e+07,4.228091792933039855e-02,0.000000000000000000e+00
3.467368504525309801e+07,4.227039813834530119e-02,0.000000000000000000e+00
3.630780547701017559e+07,4.222637498574341453e-02,0.000000000000000000e+00
3.801893963205612451e+07,4.227693329281313750e-02,0.000000000000000000e+00
3.981071705534969270e+07,4.237257103867200780e-02,0.000000000000000000e+00
4.168693834703346342e+07,4.219106825714469267e-02,0.000000000000000000e+00
4.365158322401665151e+07,4.238556151759538537e-02,0.000000000000000000e+00
4.570881896148751676e+07,4.223305548363257694e-02,0.000000000000000000e+00
4.786300923226380348e+07,4.232954543963329125e-02,0.000000000000000000e+00
5.011872336272714287e+07,4.219434702314470848e-02,0.000000000000000000e+00
5.248074602497733384e+07,4.229729610005830004e-02,0.000000000000000000e+00
5.495408738576248288e+07,4.232083110442111384e-02,0.000000000000000000e+00
5.754399373371566832e+07,4.221981895689798370e-02,0.000000000000000000e+00
6.025595860743568838e+07,4.227264647542562648e-02,0.000000000000000000e+00
6.309573444801943004e+07,4.221495650141943862e-02,0.000000000000000000e+00
6.606934480075964332e+07,4.233912206432390718e-02,0.000000000000000000e+00
6.918309709189362824e+07,4.228512490026584136e-02,0.000000000000000000e+00
7.244359600749890506e+07,4.239000214937196920e-02,0.000000000000000000e+00
7.585775750291851163e+07,4.241504900386511984e-02,0.000000000000000000e+00
7.943282347242821753e+07,4.229744937649674436e-02,0.000000000000000000e+00
8.317637711026708782e+07,4.225269468744629470e-02,0.000000000000000000e+00
8.709635899560795724e+07,4.217477544629479047e-02,0.000000000000000000e+00
9.120108393559114635e+07,4.233760825426393509e-02,0.000000000000000000e+00
9.549925860214368999e+07,4.234097474071560341e-02,0.000000000000000000e+00
1.000000000000000000e+08,4.231625453527611963e-02,0.000000000000000000e+00


==> anc/fig22b_t-unscaled_P_Ppsi_L28.csv <==
1.047128548050899575e-02,6.572539485507715700e-04,0.000000000000000000e+00
1.096478196143185063e-02,7.205977107499216038e-04,0.000000000000000000e+00
1.148153621496882971e-02,7.900392409634019852e-04,0.000000000000000000e+00
1.202264434617413176e-02,8.661641087073591915e-04,0.000000000000000000e+00
1.258925411794167490e-02,9.496138266105344462e-04,0.000000000000000000e+00
1.318256738556407466e-02,1.041091136469926137e-03,0.000000000000000000e+00
1.380384264602885214e-02,1.141365782901528634e-03,0.000000000000000000e+00
1.445439770745927249e-02,1.251280817132089437e-03,0.000000000000000000e+00
1.513561248436207964e-02,1.371759476683869850e-03,0.000000000000000000e+00
1.584893192461113431e-02,1.503812690041027344e-03,0.000000000000000000e+00
1.659586907437560557e-02,1.648547258831377328e-03,0.000000000000000000e+00
1.737800828749375484e-02,1.807174773579605688e-03,0.000000000000000000e+00
1.819700858609983596e-02,1.981021322644787100e-03,0.000000000000000000e+00
1.905460717963247327e-02,2.171538057490941028e-03,0.000000000000000000e+00
1.995262314968879874e-02,2.380312680881040664e-03,0.000000000000000000e+00
2.089296130854039618e-02,2.609081927840304228e-03,0.000000000000000000e+00
2.187761623949553008e-02,2.859745112185314766e-03,0.000000000000000000e+00
2.290867652767772378e-02,3.134378813915509373e-03,0.000000000000000000e+00
2.398832919019489723e-02,3.435252784628568465e-03,0.000000000000000000e+00
2.511886431509579437e-02,3.764847149126356214e-03,0.000000000000000000e+00
2.630267991895381477e-02,4.125870981245764561e-03,0.000000000000000000e+00
2.754228703338166065e-02,4.521282330340577540e-03,0.000000000000000000e+00
2.884031503126605750e-02,4.954309771346878354e-03,0.000000000000000000e+00
3.019951720402016052e-02,5.428475545489407431e-03,0.000000000000000000e+00
3.162277660168379134e-02,5.947620349834354010e-03,0.000000000000000000e+00
3.311311214825911342e-02,6.515929821354312854e-03,0.000000000000000000e+00
3.467368504525316503e-02,7.137962744094603941e-03,0.000000000000000000e+00
3.630780547701013827e-02,7.818680985415219636e-03,0.000000000000000000e+00
3.801893963205612431e-02,8.563481137946468008e-03,0.000000000000000000e+00
3.981071705534973415e-02,9.378227806453946422e-03,0.000000000000000000e+00
4.168693834703354750e-02,1.026928843164929758e-02,0.000000000000000000e+00
4.365158322401661156e-02,1.124356948424116986e-02,0.000000000000000000e+00
4.570881896148751983e-02,1.230855379005789396e-02,0.000000000000000000e+00
4.786300923226385201e-02,1.347233865845508596e-02,0.000000000000000000e+00
5.011872336272722023e-02,1.474367437870766767e-02,0.000000000000000000e+00
5.248074602497725810e-02,1.613200251962888451e-02,0.000000000000000000e+00
5.495408738576245539e-02,1.764749331291986384e-02,0.000000000000000000e+00
5.754399373371569398e-02,1.930108121714683642e-02,0.000000000000000000e+00
6.025595860743578058e-02,2.110449754300661868e-02,0.000000000000000000e+00
6.309573444801933051e-02,2.307029876787250813e-02,0.000000000000000000e+00
6.606934480075957183e-02,2.521188887485217855e-02,0.000000000000000000e+00
6.918309709189363055e-02,2.754353371550864391e-02,0.000000000000000000e+00
7.244359600749898653e-02,3.008036501358093973e-02,0.000000000000000000e+00
7.585775750291835762e-02,3.283837119845668673e-02,0.000000000000000000e+00
7.943282347242813790e-02,3.583437178283759017e-02,0.000000000000000000e+00
8.317637711026708291e-02,3.908597148309855829e-02,0.000000000000000000e+00
8.709635899560805306e-02,4.261148973166656306e-02,0.000000000000000000e+00
9.120108393559096804e-02,4.642986066255616606e-02,0.000000000000000000e+00
9.549925860214358853e-02,5.056049808604204387e-02,0.000000000000000000e+00
1.000000000000000056e-01,5.502311943848334913e-02,0.000000000000000000e+00
1.047128548050899610e-01,5.983752224365736921e-02,0.000000000000000000e+00
1.096478196143185063e-01,6.502330631381046666e-02,0.000000000000000000e+00
1.148153621496882937e-01,7.059953483277241204e-02,0.000000000000000000e+00
1.202264434617413141e-01,7.658432770380803334e-02,0.000000000000000000e+00
1.258925411794167559e-01,8.299438124167579645e-02,0.000000000000000000e+00
1.318256738556407293e-01,8.984440960063945492e-02,0.000000000000000000e+00
1.380384264602884659e-01,9.714650544622975559e-02,0.000000000000000000e+00
1.445439770745927111e-01,1.049094205133011409e-01,0.000000000000000000e+00
1.513561248436207929e-01,1.131377710803507658e-01,0.000000000000000000e+00
1.584893192461113431e-01,1.218311792680011746e-01,0.000000000000000000e+00
1.659586907437560488e-01,1.309833686540281816e-01,0.000000000000000000e+00
1.737800828749375415e-01,1.405812421424224856e-01,0.000000000000000000e+00
1.819700858609983596e-01,1.506039813632109314e-01,0.000000000000000000e+00
1.905460717963247397e-01,1.610222199449219405e-01,0.000000000000000000e+00
1.995262314968879735e-01,1.717973573160468947e-01,0.000000000000000000e+00
2.089296130854039757e-01,1.828810943387888799e-01,0.000000000000000000e+00
2.187761623949552869e-01,1.942152855484731433e-01,0.000000000000000000e+00
2.290867652767773488e-01,2.057322128064568711e-01,0.000000000000000000e+00
2.398832919019489862e-01,2.173553886314935346e-01,0.000000000000000000e+00
2.511886431509579576e-01,2.290009902698366684e-01,0.000000000000000000e+00
2.630267991895381408e-01,2.405800027605558000e-01,0.000000000000000000e+00
2.754228703338166273e-01,2.520011054057235134e-01,0.000000000000000000e+00
2.884031503126605611e-01,2.631742659550650454e-01,0.000000000000000000e+00
3.019951720402015982e-01,2.740149067702751795e-01,0.000000000000000000e+00
3.162277660168379412e-01,2.844483770401923795e-01,0.000000000000000000e+00
3.311311214825911065e-01,2.944143107507615209e-01,0.000000000000000000e+00
3.467368504525316641e-01,3.038702870111730792e-01,0.000000000000000000e+00
3.630780547701014105e-01,3.127940657617646059e-01,0.000000000000000000e+00
3.801893963205612570e-01,3.211835913187747749e-01,0.000000000000000000e+00
3.981071705534973137e-01,3.290539969775801987e-01,0.000000000000000000e+00
4.168693834703355305e-01,3.364310734857320351e-01,0.000000000000000000e+00
4.365158322401658797e-01,3.433411451110042201e-01,0.000000000000000000e+00
4.570881896148749624e-01,3.497980614569576319e-01,0.000000000000000000e+00
4.786300923226382564e-01,3.557890259269922972e-01,0.000000000000000000e+00
5.011872336272722439e-01,3.612620960441604856e-01,0.000000000000000000e+00
5.248074602497725394e-01,3.661191106808089346e-01,0.000000000000000000e+00
5.495408738576245122e-01,3.702180741016993237e-01,0.000000000000000000e+00
5.754399373371569260e-01,3.733881164125072427e-01,0.000000000000000000e+00
6.025595860743577781e-01,3.754575999648717133e-01,0.000000000000000000e+00
6.309573444801933606e-01,3.762916861657420453e-01,0.000000000000000000e+00
6.606934480075961069e-01,3.758304265343150319e-01,0.000000000000000000e+00
6.918309709189366385e-01,3.741139860350680135e-01,0.000000000000000000e+00
7.244359600749902262e-01,3.712807392649011273e-01,0.000000000000000000e+00
7.585775750291835484e-01,3.675296558360658383e-01,0.000000000000000000e+00
7.943282347242813790e-01,3.630518945530979424e-01,0.000000000000000000e+00
8.317637711026708569e-01,3.579550099746739988e-01,0.000000000000000000e+00
8.709635899560805861e-01,3.522179850975324933e-01,0.000000000000000000e+00
9.120108393559096527e-01,3.457135500412904516e-01,0.000000000000000000e+00
9.549925860214358853e-01,3.383059032497431895e-01,0.000000000000000000e+00
1.000000000000000000e+00,3.299816370628423368e-01,0.000000000000000000e+00
1.047128548050899610e+00,3.209276835259323724e-01,0.000000000000000000e+00
1.096478196143185091e+00,3.114769796801945545e-01,0.000000000000000000e+00
1.148153621496882826e+00,3.019270063147748706e-01,0.000000000000000000e+00
1.202264434617413169e+00,2.923599480897381420e-01,0.000000000000000000e+00
1.258925411794167504e+00,2.826420463919165904e-01,0.000000000000000000e+00
1.318256738556407459e+00,2.726486807170623305e-01,0.000000000000000000e+00
1.380384264602885214e+00,2.625100993678923245e-01,0.000000000000000000e+00
1.445439770745927888e+00,2.525748145616160123e-01,0.000000000000000000e+00
1.513561248436208651e+00,2.430745106932122035e-01,0.000000000000000000e+00
1.584893192461114042e+00,2.339084454207046027e-01,0.000000000000000000e+00
1.659586907437561321e+00,2.249006666639196406e-01,0.000000000000000000e+00
1.737800828749376247e+00,2.161851570676859013e-01,0.000000000000000000e+00
1.819700858609982541e+00,2.080589424308592061e-01,0.000000000000000000e+00
1.905460717963246342e+00,2.005104082645272068e-01,0.000000000000000000e+00
1.995262314968878847e+00,1.933286474661064236e-01,0.000000000000000000e+00
2.089296130854038758e+00,1.866066328136576080e-01,0.000000000000000000e+00
2.187761623949551648e+00,1.805347908129850132e-01,0.000000000000000000e+00
2.290867652767772267e+00,1.749501457735046506e-01,0.000000000000000000e+00
2.398832919019489918e+00,1.697375373922619390e-01,0.000000000000000000e+00
2.511886431509579687e+00,1.650144538496358115e-01,0.000000000000000000e+00
2.630267991895381297e+00,1.606639958195283657e-01,0.000000000000000000e+00
2.754228703338166273e+00,1.565955393708747256e-01,0.000000000000000000e+00
2.884031503126605500e+00,1.528634088843120464e-01,0.000000000000000000e+00
3.019951720402016093e+00,1.493749568259973293e-01,0.000000000000000000e+00
3.162277660168379523e+00,1.461568051190406115e-01,0.000000000000000000e+00
3.311311214825911176e+00,1.432138410605451606e-01,0.000000000000000000e+00
3.467368504525316641e+00,1.405737443599674452e-01,0.000000000000000000e+00
3.630780547701013994e+00,1.382635459028845049e-01,0.000000000000000000e+00
3.801893963205612792e+00,1.362189290448453660e-01,0.000000000000000000e+00
3.981071705534973137e+00,1.343622502983453926e-01,0.000000000000000000e+00
4.168693834703354639e+00,1.326106928160383225e-01,0.000000000000000000e+00
4.365158322401661017e+00,1.308233689446504922e-01,0.000000000000000000e+00
4.570881896148751622e+00,1.288153192131443470e-01,0.000000000000000000e+00
4.786300923226384896e+00,1.264771843935032503e-01,0.000000000000000000e+00
5.011872336272724660e+00,1.237629536699382249e-01,0.000000000000000000e+00
5.248074602497728058e+00,1.207524539416772180e-01,0.000000000000000000e+00
5.495408738576248453e+00,1.175504589085942797e-01,0.000000000000000000e+00
5.754399373371566817e+00,1.143412120105302271e-01,0.000000000000000000e+00
6.025595860743575116e+00,1.113793195130381442e-01,0.000000000000000000e+00
6.309573444801929831e+00,1.088615663344688345e-01,0.000000000000000000e+00
6.606934480075957516e+00,1.069031967842915126e-01,0.000000000000000000e+00
6.918309709189362167e+00,1.054455338791228658e-01,0.000000000000000000e+00
7.244359600749898931e+00,1.042089705756584772e-01,0.000000000000000000e+00
7.585775750291835706e+00,1.027770297807050481e-01,0.000000000000000000e+00
7.943282347242813124e+00,1.008482840119696855e-01,0.000000000000000000e+00
8.317637711026709013e+00,9.853678133055131239e-02,0.000000000000000000e+00
8.709635899560804972e+00,9.615435667579036449e-02,0.000000000000000000e+00
9.120108393559096527e+00,9.403942937923873147e-02,0.000000000000000000e+00
9.549925860214358408e+00,9.243706165036703892e-02,0.000000000000000000e+00
1.000000000000000000e+01,9.102865012876368289e-02,0.000000000000000000e+00
1.047128548050899610e+01,8.958329881105127346e-02,0.000000000000000000e+00
1.096478196143185180e+01,8.798757888302331798e-02,0.000000000000000000e+00
1.148153621496882870e+01,8.632127843316249327e-02,0.000000000000000000e+00
1.202264434617413080e+01,8.461013437109154989e-02,0.000000000000000000e+00
1.258925411794167459e+01,8.296968994959050270e-02,0.000000000000000000e+00
1.318256738556407370e+01,8.153710213742564050e-02,0.000000000000000000e+00
1.380384264602885303e+01,8.039685144190662769e-02,0.000000000000000000e+00
1.445439770745928065e+01,7.896266250867317593e-02,0.000000000000000000e+00
1.513561248436208651e+01,7.732020624037104495e-02,0.000000000000000000e+00
1.584893192461114175e+01,7.596850193561453801e-02,0.000000000000000000e+00
1.659586907437561365e+01,7.476584447264665589e-02,0.000000000000000000e+00
1.737800828749376336e+01,7.350588747133875167e-02,0.000000000000000000e+00
1.819700858609982674e+01,7.216837829914127256e-02,0.000000000000000000e+00
1.905460717963246253e+01,7.087188369137470412e-02,0.000000000000000000e+00
1.995262314968878670e+01,6.975450026651114355e-02,0.000000000000000000e+00
2.089296130854038580e+01,6.860388371486068892e-02,0.000000000000000000e+00
2.187761623949552003e+01,6.736401998490296195e-02,0.000000000000000000e+00
2.290867652767772356e+01,6.625158183125827438e-02,0.000000000000000000e+00
2.398832919019490006e+01,6.514079320700762177e-02,0.000000000000000000e+00
2.511886431509579509e+01,6.406227732572095102e-02,0.000000000000000000e+00
2.630267991895381385e+01,6.296465221224262221e-02,0.000000000000000000e+00
2.754228703338166184e+01,6.195539051293622729e-02,0.000000000000000000e+00
2.884031503126605855e+01,6.085842059680390131e-02,0.000000000000000000e+00
3.019951720402016093e+01,5.990770130231840018e-02,0.000000000000000000e+00
3.162277660168379256e+01,5.886053210137415226e-02,0.000000000000000000e+00
3.311311214825911264e+01,5.795097414316972839e-02,0.000000000000000000e+00
3.467368504525316553e+01,5.695942937419496560e-02,0.000000000000000000e+00
3.630780547701014171e+01,5.609589823297616434e-02,0.000000000000000000e+00
3.801893963205612437e+01,5.515954565230039158e-02,0.000000000000000000e+00
3.981071705534973404e+01,5.427223393122280332e-02,0.000000000000000000e+00
4.168693834703355350e+01,5.344119412366229310e-02,0.000000000000000000e+00
4.365158322401661195e+01,5.256996054742121838e-02,0.000000000000000000e+00
4.570881896148751622e+01,5.172623768754130297e-02,0.000000000000000000e+00
4.786300923226384896e+01,5.090094868125220884e-02,0.000000000000000000e+00
5.011872336272725192e+01,5.011395272078900121e-02,0.000000000000000000e+00
5.248074602497728591e+01,4.930424365080873783e-02,0.000000000000000000e+00
5.495408738576248453e+01,4.855187040728625725e-02,0.000000000000000000e+00
5.754399373371566639e+01,4.778688172666365613e-02,0.000000000000000000e+00
6.025595860743574406e+01,4.705329187930441803e-02,0.000000000000000000e+00
6.309573444801930009e+01,4.634037256113607284e-02,0.000000000000000000e+00
6.606934480075958049e+01,4.564722045500400199e-02,0.000000000000000000e+00
6.918309709189362877e+01,4.494802265428748250e-02,0.000000000000000000e+00
7.244359600749898220e+01,4.423940953487898176e-02,0.000000000000000000e+00
7.585775750291836061e+01,4.357820704071718731e-02,0.000000000000000000e+00
7.943282347242814012e+01,4.292878551585774943e-02,0.000000000000000000e+00
8.317637711026708303e+01,4.227881031598905437e-02,0.000000000000000000e+00
8.709635899560805683e+01,4.167449672928438126e-02,0.000000000000000000e+00
9.120108393559097237e+01,4.104903279016534207e-02,0.000000000000000000e+00
9.549925860214358408e+01,4.045728942652315752e-02,0.000000000000000000e+00
1.000000000000000000e+02,3.986318314870201246e-02,0.000000000000000000e+00
1.047128548050898473e+02,3.926263469576852377e-02,0.000000000000000000e+00
1.096478196143185073e+02,3.870008357803129267e-02,0.000000000000000000e+00
1.148153621496881698e+02,3.810831705638598188e-02,0.000000000000000000e+00
1.202264434617413116e+02,3.757301601331058949e-02,0.000000000000000000e+00
1.258925411794166251e+02,3.703620219384635287e-02,0.000000000000000000e+00
1.318256738556407299e+02,3.650712337549498476e-02,0.000000000000000000e+00
1.380384264602883775e+02,3.601220840620558694e-02,0.000000000000000000e+00
1.445439770745927888e+02,3.548111489137294183e-02,0.000000000000000000e+00
1.513561248436207052e+02,3.500355357525559985e-02,0.000000000000000000e+00
1.584893192461114211e+02,3.449416354930293777e-02,0.000000000000000000e+00
1.659586907437559660e+02,3.403864772228813729e-02,0.000000000000000000e+00
1.737800828749376194e+02,3.357730776941449807e-02,0.000000000000000000e+00
1.819700858609982674e+02,3.308011921582403730e-02,0.000000000000000000e+00
1.905460717963248385e+02,3.268153922423058105e-02,0.000000000000000000e+00
1.995262314968878741e+02,3.222454963297094466e-02,0.000000000000000000e+00
2.089296130854040712e+02,3.176175437787284728e-02,0.000000000000000000e+00
2.187761623949551790e+02,3.132370555008651830e-02,0.000000000000000000e+00
2.290867652767774700e+02,3.092347959374681932e-02,0.000000000000000000e+00
2.398832919019489793e+02,3.053017418733998400e-02,0.000000000000000000e+00
2.511886431509582280e+02,3.014423835249591468e-02,0.000000000000000000e+00
2.630267991895381670e+02,2.971894721084446592e-02,0.000000000000000000e+00
2.754228703338168884e+02,2.933272736565793390e-02,0.000000000000000000e+00
2.884031503126605571e+02,2.894482607455760304e-02,0.000000000000000000e+00
3.019951720402019077e+02,2.856833475693577526e-02,0.000000000000000000e+00
3.162277660168379612e+02,2.822772453894370134e-02,0.000000000000000000e+00
3.311311214825907427e+02,2.786371153852476579e-02,0.000000000000000000e+00
3.467368504525316553e+02,2.750545295680587726e-02,0.000000000000000000e+00
3.630780547701010050e+02,2.715503054971687286e-02,0.000000000000000000e+00
3.801893963205612863e+02,2.684812152887334005e-02,0.000000000000000000e+00
3.981071705534969283e+02,2.652169535976640902e-02,0.000000000000000000e+00
4.168693834703354923e+02,2.620128915446527998e-02,0.000000000000000000e+00
4.365158322401656505e+02,2.588605750920975473e-02,0.000000000000000000e+00
4.570881896148752048e+02,2.556021855024281572e-02,0.000000000000000000e+00
4.786300923226380064e+02,2.527219882016475822e-02,0.000000000000000000e+00
5.011872336272724624e+02,2.498310527551581006e-02,0.000000000000000000e+00
5.248074602497722481e+02,2.467464370031105872e-02,0.000000000000000000e+00
5.495408738576247742e+02,2.440704794090093471e-02,0.000000000000000000e+00
5.754399373371566071e+02,2.413471952936240006e-02,0.000000000000000000e+00
6.025595860743580943e+02,2.386559254927755891e-02,0.000000000000000000e+00
6.309573444801930009e+02,2.362493165011091481e-02,0.000000000000000000e+00
6.606934480075964302e+02,2.336087538325435850e-02,0.000000000000000000e+00
6.918309709189362593e+02,2.309392977121385929e-02,0.000000000000000000e+00
7.244359600749905894e+02,2.287223190359450112e-02,0.000000000000000000e+00
7.585775750291835493e+02,2.262844097034126534e-02,0.000000000000000000e+00
7.943282347242821970e+02,2.241697833526493100e-02,0.000000000000000000e+00
8.317637711026708303e+02,2.220216187669321606e-02,0.000000000000000000e+00
8.709635899560814778e+02,2.198256482944703147e-02,0.000000000000000000e+00
9.120108393559096385e+02,2.177548989990090583e-02,0.000000000000000000e+00
9.549925860214368640e+02,2.155943334571411296e-02,0.000000000000000000e+00
1.000000000000000000e+03,2.139763215390071832e-02,0.000000000000000000e+00
1.047128548050898416e+03,2.120957371610007053e-02,0.000000000000000000e+00
1.096478196143185187e+03,2.102864800427593772e-02,0.000000000000000000e+00
1.148153621496881669e+03,2.084850472082453582e-02,0.000000000000000000e+00
1.202264434617413144e+03,2.068440993776631334e-02,0.000000000000000000e+00
1.258925411794166166e+03,2.052702556882919638e-02,0.000000000000000000e+00
1.318256738556407527e+03,2.040042713188484902e-02,0.000000000000000000e+00
1.380384264602883832e+03,2.025443768804184586e-02,0.000000000000000000e+00
1.445439770745927945e+03,2.013147222950947487e-02,0.000000000000000000e+00
1.513561248436207279e+03,1.999256822293258087e-02,0.000000000000000000e+00
1.584893192461114040e+03,1.986013234789608603e-02,0.000000000000000000e+00
1.659586907437559603e+03,1.976798970868187330e-02,0.000000000000000000e+00
1.737800828749376251e+03,1.964199465180454032e-02,0.000000000000000000e+00
1.819700858609982561e+03,1.955749742334327024e-02,0.000000000000000000e+00
1.905460717963248271e+03,1.949010770413674848e-02,0.000000000000000000e+00
1.995262314968878854e+03,1.938108468508716736e-02,0.000000000000000000e+00
2.089296130854040712e+03,1.928836639209778950e-02,0.000000000000000000e+00
2.187761623949551904e+03,1.923853669029390243e-02,0.000000000000000000e+00
2.290867652767774871e+03,1.917462232626149579e-02,0.000000000000000000e+00
2.398832919019489964e+03,1.909752372987701466e-02,0.000000000000000000e+00
2.511886431509582053e+03,1.904640743882536277e-02,0.000000000000000000e+00
2.630267991895381329e+03,1.903565002960612429e-02,0.000000000000000000e+00
2.754228703338168998e+03,1.897822902150980359e-02,0.000000000000000000e+00
2.884031503126605912e+03,1.896076950084177662e-02,0.000000000000000000e+00
3.019951720402018964e+03,1.892581982654133882e-02,0.000000000000000000e+00
3.162277660168379498e+03,1.892245163520726858e-02,0.000000000000000000e+00
3.311311214825907882e+03,1.890851389563254908e-02,0.000000000000000000e+00
3.467368504525316894e+03,1.891256700504872004e-02,0.000000000000000000e+00
3.630780547701010164e+03,1.892013750561555990e-02,0.000000000000000000e+00
3.801893963205612636e+03,1.890804904473526032e-02,0.000000000000000000e+00
3.981071705534969169e+03,1.894666133435139038e-02,0.000000000000000000e+00
4.168693834703354696e+03,1.892340217195975435e-02,0.000000000000000000e+00
4.365158322401656733e+03,1.896146600782924047e-02,0.000000000000000000e+00
4.570881896148751366e+03,1.897764568974305566e-02,0.000000000000000000e+00
4.786300923226380291e+03,1.900551947401901351e-02,0.000000000000000000e+00
5.011872336272725079e+03,1.905738761498595307e-02,0.000000000000000000e+00
5.248074602497723390e+03,1.905381593937333431e-02,0.000000000000000000e+00
5.495408738576248652e+03,1.910781749601268148e-02,0.000000000000000000e+00
5.754399373371566071e+03,1.914385952081222239e-02,0.000000000000000000e+00
6.025595860743580488e+03,1.919844061143775177e-02,0.000000000000000000e+00
6.309573444801930236e+03,1.919750300366381696e-02,0.000000000000000000e+00
6.606934480075964530e+03,1.923048653407489345e-02,0.000000000000000000e+00
6.918309709189362366e+03,1.928853327569678838e-02,0.000000000000000000e+00
7.244359600749906349e+03,1.932457804161211504e-02,0.000000000000000000e+00
7.585775750291835720e+03,1.935012483784858545e-02,0.000000000000000000e+00
7.943282347242821743e+03,1.937559420839917931e-02,0.000000000000000000e+00
8.317637711026709439e+03,1.942521928033970335e-02,0.000000000000000000e+00
8.709635899560813414e+03,1.946404588883546630e-02,0.000000000000000000e+00
9.120108393559095930e+03,1.950038151366049327e-02,0.000000000000000000e+00
9.549925860214369095e+03,1.954289671818752391e-02,0.000000000000000000e+00
1.000000000000000000e+04,1.958003103015522328e-02,0.000000000000000000e+00
1.047128548050898462e+04,1.959012390514343338e-02,0.000000000000000000e+00
1.096478196143185050e+04,1.965824704096565817e-02,0.000000000000000000e+00
1.148153621496881715e+04,1.966836710356583903e-02,0.000000000000000000e+00
1.202264434617413099e+04,1.969201754986768874e-02,0.000000000000000000e+00
1.258925411794166212e+04,1.969545363689846965e-02,0.000000000000000000e+00
1.318256738556407436e+04,1.973735981746949433e-02,0.000000000000000000e+00
1.380384264602883741e+04,1.972774387243474148e-02,0.000000000000000000e+00
1.445439770745928035e+04,1.974705191034923507e-02,0.000000000000000000e+00
1.513561248436207097e+04,1.976944186672793466e-02,0.000000000000000000e+00
1.584893192461114086e+04,1.978789252602584925e-02,0.000000000000000000e+00
1.659586907437559785e+04,1.980412316259159283e-02,0.000000000000000000e+00
1.737800828749376160e+04,1.980103038722854161e-02,0.000000000000000000e+00
1.819700858609982606e+04,1.984407198653012627e-02,0.000000000000000000e+00
1.905460717963248317e+04,1.983783445511467375e-02,0.000000000000000000e+00
1.995262314968878854e+04,1.981792048859989247e-02,0.000000000000000000e+00
2.089296130854040894e+04,1.984579691151864417e-02,0.000000000000000000e+00
2.187761623949551722e+04,1.985041807324625096e-02,0.000000000000000000e+00
2.290867652767774780e+04,1.986948768062204301e-02,0.000000000000000000e+00
2.398832919019489782e+04,1.986011261007998574e-02,0.000000000000000000e+00
2.511886431509582326e+04,1.985881629545548435e-02,0.000000000000000000e+00
2.630267991895381419e+04,1.987616702207836358e-02,0.000000000000000000e+00
2.754228703338168998e+04,1.987938378798666944e-02,0.000000000000000000e+00
2.884031503126605821e+04,1.989200419305463610e-02,0.000000000000000000e+00
3.019951720402019055e+04,1.988427070007769623e-02,0.000000000000000000e+00
3.162277660168379225e+04,1.988654576363594814e-02,0.000000000000000000e+00
3.311311214825907518e+04,1.989705533365789675e-02,0.000000000000000000e+00
3.467368504525316530e+04,1.990034329951512887e-02,0.000000000000000000e+00
3.630780547701010073e+04,1.989942841597721127e-02,0.000000000000000000e+00
3.801893963205612818e+04,1.990985327414964215e-02,0.000000000000000000e+00
3.981071705534969078e+04,1.992419334172478018e-02,0.000000000000000000e+00
4.168693834703355242e+04,1.991551547152297166e-02,0.000000000000000000e+00
4.365158322401656187e+04,1.989725087318349947e-02,0.000000000000000000e+00
4.570881896148751548e+04,1.990588958330932745e-02,0.000000000000000000e+00
4.786300923226380110e+04,1.991157628082090847e-02,0.000000000000000000e+00
5.011872336272725079e+04,1.992327239678626585e-02,0.000000000000000000e+00
5.248074602497722663e+04,1.992757761214759490e-02,0.000000000000000000e+00
5.495408738576248288e+04,1.990602854798852531e-02,0.000000000000000000e+00
5.754399373371566617e+04,1.989693772588425197e-02,0.000000000000000000e+00
6.025595860743580852e+04,1.992618478723443345e-02,0.000000000000000000e+00
6.309573444801929872e+04,1.991478071682111287e-02,0.000000000000000000e+00
6.606934480075964530e+04,1.992872965722826059e-02,0.000000000000000000e+00
6.918309709189362184e+04,1.990555832894895863e-02,0.000000000000000000e+00
7.244359600749905803e+04,1.991623792600095977e-02,0.000000000000000000e+00
7.585775750291836448e+04,1.991347781919823243e-02,0.000000000000000000e+00
7.943282347242820833e+04,1.992199674100628495e-02,0.000000000000000000e+00
8.317637711026708712e+04,1.993711163255239630e-02,0.000000000000000000e+00
8.709635899560814141e+04,1.991361817222350727e-02,0.000000000000000000e+00
9.120108393559097021e+04,1.993755884342180915e-02,0.000000000000000000e+00
9.549925860214368731e+04,1.994199579646250067e-02,0.000000000000000000e+00
1.000000000000000000e+05,1.991895987055885414e-02,0.000000000000000000e+00
1.047128548050898535e+05,1.989509261250198627e-02,0.000000000000000000e+00
1.096478196143185050e+05,1.992890992838455139e-02,0.000000000000000000e+00
1.148153621496881678e+05,1.993213621224174115e-02,0.000000000000000000e+00
1.202264434617413062e+05,1.992513399734796228e-02,0.000000000000000000e+00
1.258925411794166139e+05,1.992835482869268968e-02,0.000000000000000000e+00
1.318256738556407508e+05,1.992812699679983104e-02,0.000000000000000000e+00
1.380384264602883777e+05,1.993653838953938010e-02,0.000000000000000000e+00
1.445439770745928108e+05,1.991508988597265328e-02,0.000000000000000000e+00
1.513561248436207243e+05,1.993813630334747775e-02,0.000000000000000000e+00
1.584893192461114086e+05,1.992064135203421016e-02,0.000000000000000000e+00
1.659586907437559566e+05,1.994041332683047646e-02,0.000000000000000000e+00
1.737800828749376233e+05,1.994493821557594831e-02,0.000000000000000000e+00
1.819700858609982533e+05,1.991314465168573730e-02,0.000000000000000000e+00
1.905460717963248317e+05,1.990820824797674346e-02,0.000000000000000000e+00
1.995262314968878927e+05,1.993963652758010130e-02,0.000000000000000000e+00
2.089296130854040966e+05,1.993506233933833513e-02,0.000000000000000000e+00
2.187761623949551722e+05,1.993422657215348712e-02,0.000000000000000000e+00
2.290867652767774707e+05,1.994638955025765381e-02,0.000000000000000000e+00
2.398832919019489782e+05,1.991844233010836226e-02,0.000000000000000000e+00
2.511886431509582035e+05,1.993088774956451592e-02,0.000000000000000000e+00
2.630267991895381710e+05,1.994108380419132645e-02,0.000000000000000000e+00
2.754228703338169144e+05,1.990328043041499420e-02,0.000000000000000000e+00
2.884031503126605530e+05,1.993730734886618033e-02,0.000000000000000000e+00
3.019951720402018982e+05,1.994055660317337747e-02,0.000000000000000000e+00
3.162277660168379080e+05,1.994107446908054138e-02,0.000000000000000000e+00
3.311311214825907955e+05,1.993007808199251385e-02,0.000000000000000000e+00
3.467368504525316530e+05,1.992167914937464576e-02,0.000000000000000000e+00
3.630780547701010364e+05,1.990974597928486800e-02,0.000000000000000000e+00
3.801893963205612381e+05,1.992199496368320111e-02,0.000000000000000000e+00
3.981071705534969224e+05,1.992996494280447131e-02,0.000000000000000000e+00
4.168693834703355096e+05,1.994357276199456783e-02,0.000000000000000000e+00
4.365158322401656187e+05,1.992797794390718455e-02,0.000000000000000000e+00
4.570881896148751839e+05,1.993486119080062000e-02,0.000000000000000000e+00
4.786300923226380255e+05,1.994541446793278439e-02,0.000000000000000000e+00
5.011872336272724788e+05,1.993346065090481622e-02,0.000000000000000000e+00
5.248074602497722954e+05,1.992842391355329965e-02,0.000000000000000000e+00
5.495408738576248288e+05,1.991397629642815970e-02,0.000000000000000000e+00
5.754399373371566180e+05,1.994787329010572555e-02,0.000000000000000000e+00
6.025595860743580852e+05,1.995391358315424732e-02,0.000000000000000000e+00
6.309573444801929872e+05,1.992680676613315174e-02,0.000000000000000000e+00
6.606934480075964238e+05,1.994362542936121974e-02,0.000000000000000000e+00
6.918309709189363057e+05,1.991507088486559399e-02,0.000000000000000000e+00
7.244359600749906385e+05,1.991540991319447340e-02,0.000000000000000000e+00
7.585775750291835284e+05,1.994249114623817404e-02,0.000000000000000000e+00
7.943282347242821706e+05,1.992491077137444749e-02,0.000000000000000000e+00
8.317637711026708130e+05,1.994635856981875552e-02,0.000000000000000000e+00
8.709635899560814723e+05,1.993251639563830765e-02,0.000000000000000000e+00
9.120108393559096148e+05,1.994853329612941012e-02,0.000000000000000000e+00
9.549925860214368440e+05,1.993996433278934569e-02,0.000000000000000000e+00
1.000000000000000000e+06,1.993619778781827168e-02,0.000000000000000000e+00
1.047128548050898477e+06,1.991019474395453945e-02,0.000000000000000000e+00
1.096478196143182926e+06,1.991402229103772167e-02,0.000000000000000000e+00
1.148153621496884152e+06,1.993245404351354916e-02,0.000000000000000000e+00
1.202264434617413208e+06,1.992187977209705640e-02,0.000000000000000000e+00
1.258925411794166081e+06,1.995077252248781199e-02,0.000000000000000000e+00
1.318256738556404831e+06,1.993011040912221268e-02,0.000000000000000000e+00
1.380384264602886746e+06,1.991899669897365457e-02,0.000000000000000000e+00
1.445439770745927934e+06,1.991371134568796497e-02,0.000000000000000000e+00
1.513561248436207185e+06,1.993138299158330948e-02,0.000000000000000000e+00
1.584893192461110884e+06,1.992983307178912769e-02,0.000000000000000000e+00
1.659586907437563175e+06,1.991752180219205637e-02,0.000000000000000000e+00
1.737800828749376349e+06,1.992120219607532855e-02,0.000000000000000000e+00
1.819700858609982533e+06,1.992574603063835409e-02,0.000000000000000000e+00
1.905460717963244300e+06,1.992257560144917658e-02,0.000000000000000000e+00
1.995262314968882827e+06,1.992919835540480841e-02,0.000000000000000000e+00
2.089296130854040850e+06,1.991858172124603976e-02,0.000000000000000000e+00
2.187761623949551955e+06,1.993246524608433684e-02,0.000000000000000000e+00
2.290867652767769992e+06,1.992982594440310604e-02,0.000000000000000000e+00
2.398832919019494671e+06,1.992683730919315652e-02,0.000000000000000000e+00
2.511886431509582326e+06,1.993602557355423147e-02,0.000000000000000000e+00
2.630267991895381361e+06,1.991326580936191026e-02,0.000000000000000000e+00
2.754228703338163439e+06,1.990812126144778094e-02,0.000000000000000000e+00
2.884031503126611467e+06,1.991986902219434682e-02,0.000000000000000000e+00
3.019951720402019098e+06,1.990628757946755548e-02,0.000000000000000000e+00
3.162277660168379545e+06,1.995885012631026453e-02,0.000000000000000000e+00
3.311311214825907722e+06,1.993423350909481750e-02,0.000000000000000000e+00
3.467368504525309429e+06,1.993887985151662073e-02,0.000000000000000000e+00
3.630780547701017465e+06,1.992932579002659396e-02,0.000000000000000000e+00
3.801893963205612730e+06,1.992626190285602672e-02,0.000000000000000000e+00
3.981071705534969456e+06,1.993629074933144993e-02,0.000000000000000000e+00
4.168693834703346714e+06,1.993639882270980407e-02,0.000000000000000000e+00
4.365158322401665151e+06,1.991952715852367967e-02,0.000000000000000000e+00
4.570881896148751490e+06,1.994563966629855217e-02,0.000000000000000000e+00
4.786300923226380721e+06,1.992886829674476654e-02,0.000000000000000000e+00
5.011872336272714660e+06,1.992802551530671248e-02,0.000000000000000000e+00
5.248074602497734129e+06,1.992560555087637131e-02,0.000000000000000000e+00
5.495408738576248288e+06,1.993902439929836484e-02,0.000000000000000000e+00
5.754399373371566646e+06,1.993909460746594656e-02,0.000000000000000000e+00
6.025595860743568279e+06,1.993523522789492075e-02,0.000000000000000000e+00
6.309573444801942445e+06,1.990757390633702759e-02,0.000000000000000000e+00
6.606934480075964704e+06,1.993358104669042813e-02,0.000000000000000000e+00
6.918309709189362824e+06,1.992851933907364981e-02,0.000000000000000000e+00
7.244359600749891251e+06,1.993807167202405958e-02,0.000000000000000000e+00
7.585775750291851349e+06,1.992213525716986233e-02,0.000000000000000000e+00
7.943282347242821939e+06,1.991135755878081087e-02,0.000000000000000000e+00
8.317637711026708595e+06,1.993602267014544377e-02,0.000000000000000000e+00
8.709635899560796097e+06,1.991257660324598222e-02,0.000000000000000000e+00
9.120108393559115008e+06,1.993219510481259935e-02,0.000000000000000000e+00
9.549925860214369372e+06,1.992818538279165011e-02,0.000000000000000000e+00
1.000000000000000000e+07,1.991586207381816284e-02,0.000000000000000000e+00
1.047128548050898500e+07,1.994234519890753995e-02,0.000000000000000000e+00
1.096478196143182926e+07,1.992903707664844468e-02,0.000000000000000000e+00
1.148153621496884152e+07,1.994222387231530183e-02,0.000000000000000000e+00
1.202264434617413022e+07,1.991214476963698576e-02,0.000000000000000000e+00
1.258925411794166267e+07,1.993294324728896172e-02,0.000000000000000000e+00
1.318256738556404784e+07,1.992389298633316652e-02,0.000000000000000000e+00
1.380384264602886699e+07,1.992189914123108224e-02,0.000000000000000000e+00
1.445439770745928027e+07,1.992228446030153491e-02,0.000000000000000000e+00
1.513561248436207138e+07,1.991690531523208213e-02,0.000000000000000000e+00
1.584893192461110838e+07,1.991276369602072022e-02,0.000000000000000000e+00
1.659586907437563129e+07,1.992588868574618130e-02,0.000000000000000000e+00
1.737800828749376163e+07,1.993315577591815366e-02,0.000000000000000000e+00
1.819700858609982580e+07,1.991874646891944253e-02,0.000000000000000000e+00
1.905460717963244393e+07,1.992847031342586187e-02,0.000000000000000000e+00
1.995262314968882874e+07,1.992313728888850735e-02,0.000000000000000000e+00
2.089296130854040757e+07,1.996154112415107762e-02,0.000000000000000000e+00
2.187761623949551955e+07,1.993090913001559564e-02,0.000000000000000000e+00
2.290867652767769992e+07,1.993096574952731709e-02,0.000000000000000000e+00
2.398832919019494951e+07,1.991354384446136425e-02,0.000000000000000000e+00
2.511886431509582326e+07,1.991219680226961192e-02,0.000000000000000000e+00
2.630267991895381361e+07,1.991921453554600444e-02,0.000000000000000000e+00
2.754228703338163346e+07,1.991155200473518003e-02,0.000000000000000000e+00
2.884031503126611561e+07,1.991830078144811098e-02,0.000000000000000000e+00
3.019951720402019098e+07,1.993443610912812650e-02,0.000000000000000000e+00
3.162277660168379173e+07,1.994397758041337176e-02,0.000000000000000000e+00
3.311311214825907722e+07,1.990791083338129194e-02,0.000000000000000000e+00
3.467368504525309801e+07,1.991037096791245867e-02,0.000000000000000000e+00
3.630780547701017559e+07,1.992868851237728639e-02,0.000000000000000000e+00
3.801893963205612451e+07,1.993355251238508943e-02,0.000000000000000000e+00
3.981071705534969270e+07,1.994192599393107210e-02,0.000000000000000000e+00
4.168693834703346342e+07,1.993272953769696307e-02,0.000000000000000000e+00
4.365158322401665151e+07,1.991963829602416344e-02,0.000000000000000000e+00
4.570881896148751676e+07,1.994666057564293410e-02,0.000000000000000000e+00
4.786300923226380348e+07,1.993300583505853291e-02,0.000000000000000000e+00
5.011872336272714287e+07,1.993540613923243734e-02,0.000000000000000000e+00
5.248074602497733384e+07,1.991697092187366680e-02,0.000000000000000000e+00
5.495408738576248288e+07,1.993244502165971224e-02,0.000000000000000000e+00
5.754399373371566832e+07,1.993284441808769111e-02,0.000000000000000000e+00
6.025595860743568838e+07,1.993603552560713199e-02,0.000000000000000000e+00
6.309573444801943004e+07,1.992399796671595266e-02,0.000000000000000000e+00
6.606934480075964332e+07,1.994157522911233632e-02,0.000000000000000000e+00
6.918309709189362824e+07,1.991700455752490329e-02,0.000000000000000000e+00
7.244359600749890506e+07,1.994562583346522894e-02,0.000000000000000000e+00
7.585775750291851163e+07,1.991656977352324054e-02,0.000000000000000000e+00
7.943282347242821753e+07,1.995806170010682931e-02,0.000000000000000000e+00
8.317637711026708782e+07,1.992839563792406926e-02,0.000000000000000000e+00
8.709635899560795724e+07,1.993052007118229288e-02,0.000000000000000000e+00
9.120108393559114635e+07,1.993318106181685492e-02,0.000000000000000000e+00
9.549925860214368999e+07,1.993364658682894586e-02,0.000000000000000000e+00
1.000000000000000000e+08,1.991637778243550427e-02,0.000000000000000000e+00


==> anc/fig23_heisenbergtime.csv <==
3.216711452880089837e+03


==> anc/fig23a_t-unscaled_P_Ppsi_real1000.csv <==
1.047128548050899575e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185063e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496882971e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413176e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794167490e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407466e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602885214e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745927249e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207964e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461113431e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437560557e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749375484e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609983596e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963247327e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968879874e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854039618e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949553008e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767772378e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019489723e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509579437e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381477e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338166065e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605750e-02,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402016052e-02,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379134e-02,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825911342e-02,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316503e-02,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701013827e-02,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612431e-02,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534973415e-02,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703354750e-02,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401661156e-02,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751983e-02,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226385201e-02,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272722023e-02,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497725810e-02,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576245539e-02,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371569398e-02,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743578058e-02,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801933051e-02,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075957183e-02,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189363055e-02,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749898653e-02,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291835762e-02,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242813790e-02,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708291e-02,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560805306e-02,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559096804e-02,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214358853e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000056e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050899610e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185063e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496882937e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413141e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794167559e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407293e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602884659e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745927111e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207929e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461113431e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437560488e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749375415e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609983596e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963247397e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968879735e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854039757e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949552869e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767773488e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019489862e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509579576e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381408e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338166273e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605611e-01,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402015982e-01,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379412e-01,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825911065e-01,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316641e-01,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701014105e-01,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612570e-01,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534973137e-01,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703355305e-01,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401658797e-01,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148749624e-01,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226382564e-01,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272722439e-01,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497725394e-01,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576245122e-01,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371569260e-01,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743577781e-01,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801933606e-01,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075961069e-01,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189366385e-01,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749902262e-01,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291835484e-01,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242813790e-01,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708569e-01,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560805861e-01,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559096527e-01,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214358853e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050899610e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185091e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496882826e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413169e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794167504e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407459e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602885214e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745927888e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436208651e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461114042e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437561321e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376247e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982541e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963246342e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968878847e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854038758e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949551648e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767772267e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019489918e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509579687e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381297e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338166273e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605500e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402016093e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379523e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825911176e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316641e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701013994e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612792e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534973137e+00,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703354639e+00,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401661017e+00,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751622e+00,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226384896e+00,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272724660e+00,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497728058e+00,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576248453e+00,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566817e+00,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743575116e+00,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801929831e+00,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075957516e+00,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189362167e+00,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749898931e+00,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291835706e+00,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242813124e+00,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026709013e+00,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560804972e+00,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559096527e+00,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214358408e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050899610e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185180e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496882870e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413080e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794167459e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407370e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602885303e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745928065e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436208651e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461114175e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437561365e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376336e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982674e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963246253e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968878670e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854038580e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949552003e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767772356e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019490006e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509579509e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381385e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338166184e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605855e+01,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402016093e+01,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379256e+01,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825911264e+01,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316553e+01,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701014171e+01,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612437e+01,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534973404e+01,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703355350e+01,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401661195e+01,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751622e+01,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226384896e+01,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272725192e+01,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497728591e+01,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576248453e+01,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566639e+01,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743574406e+01,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801930009e+01,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075958049e+01,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189362877e+01,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749898220e+01,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291836061e+01,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242814012e+01,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708303e+01,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560805683e+01,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559097237e+01,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214358408e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050898473e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185073e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496881698e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413116e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794166251e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407299e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602883775e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745927888e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207052e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461114211e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437559660e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376194e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982674e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963248385e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968878741e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854040712e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949551790e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767774700e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019489793e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509582280e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381670e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338168884e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605571e+02,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402019077e+02,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379612e+02,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825907427e+02,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316553e+02,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701010050e+02,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612863e+02,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534969283e+02,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703354923e+02,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401656505e+02,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148752048e+02,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226380064e+02,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272724624e+02,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497722481e+02,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576247742e+02,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566071e+02,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743580943e+02,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801930009e+02,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075964302e+02,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189362593e+02,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749905894e+02,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291835493e+02,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242821970e+02,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708303e+02,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560814778e+02,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559096385e+02,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214368640e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050898416e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185187e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496881669e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413144e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794166166e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407527e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602883832e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745927945e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207279e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461114040e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437559603e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376251e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982561e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963248271e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968878854e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854040712e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949551904e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767774871e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019489964e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509582053e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381329e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338168998e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605912e+03,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402018964e+03,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379498e+03,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825907882e+03,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316894e+03,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701010164e+03,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612636e+03,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534969169e+03,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703354696e+03,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401656733e+03,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751366e+03,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226380291e+03,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272725079e+03,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497723390e+03,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576248652e+03,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566071e+03,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743580488e+03,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801930236e+03,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075964530e+03,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189362366e+03,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749906349e+03,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291835720e+03,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242821743e+03,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026709439e+03,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560813414e+03,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559095930e+03,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214369095e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050898462e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185050e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496881715e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413099e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794166212e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407436e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602883741e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745928035e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207097e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461114086e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437559785e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376160e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982606e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963248317e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968878854e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854040894e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949551722e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767774780e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019489782e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509582326e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381419e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338168998e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605821e+04,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402019055e+04,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379225e+04,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825907518e+04,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316530e+04,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701010073e+04,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612818e+04,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534969078e+04,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703355242e+04,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401656187e+04,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751548e+04,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226380110e+04,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272725079e+04,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497722663e+04,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576248288e+04,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566617e+04,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743580852e+04,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801929872e+04,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075964530e+04,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189362184e+04,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749905803e+04,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291836448e+04,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242820833e+04,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708712e+04,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560814141e+04,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559097021e+04,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214368731e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050898535e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185050e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496881678e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413062e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794166139e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407508e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602883777e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745928108e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207243e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461114086e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437559566e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376233e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982533e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963248317e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968878927e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854040966e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949551722e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767774707e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019489782e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509582035e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381710e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338169144e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605530e+05,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402018982e+05,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379080e+05,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825907955e+05,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316530e+05,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701010364e+05,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612381e+05,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534969224e+05,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703355096e+05,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401656187e+05,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751839e+05,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226380255e+05,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272724788e+05,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497722954e+05,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576248288e+05,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566180e+05,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743580852e+05,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801929872e+05,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075964238e+05,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189363057e+05,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749906385e+05,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291835284e+05,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242821706e+05,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708130e+05,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560814723e+05,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559096148e+05,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214368440e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050898477e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143182926e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496884152e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413208e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794166081e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556404831e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602886746e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745927934e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207185e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461110884e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437563175e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376349e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982533e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963244300e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968882827e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854040850e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949551955e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767769992e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019494671e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509582326e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381361e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338163439e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126611467e+06,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402019098e+06,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379545e+06,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825907722e+06,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525309429e+06,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701017465e+06,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612730e+06,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534969456e+06,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703346714e+06,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401665151e+06,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751490e+06,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226380721e+06,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272714660e+06,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497734129e+06,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576248288e+06,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566646e+06,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743568279e+06,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801942445e+06,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075964704e+06,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189362824e+06,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749891251e+06,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291851349e+06,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242821939e+06,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708595e+06,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560796097e+06,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559115008e+06,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214369372e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050898500e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143182926e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496884152e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413022e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794166267e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556404784e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602886699e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745928027e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207138e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461110838e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437563129e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376163e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982580e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963244393e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968882874e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854040757e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949551955e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767769992e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019494951e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509582326e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381361e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338163346e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126611561e+07,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402019098e+07,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379173e+07,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825907722e+07,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525309801e+07,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701017559e+07,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612451e+07,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534969270e+07,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703346342e+07,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401665151e+07,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751676e+07,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226380348e+07,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272714287e+07,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497733384e+07,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576248288e+07,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566832e+07,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743568838e+07,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801943004e+07,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075964332e+07,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189362824e+07,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749890506e+07,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291851163e+07,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242821753e+07,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708782e+07,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560795724e+07,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559114635e+07,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214368999e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+08,0.000000000000000000e+00,0.000000000000000000e+00


==> anc/fig23a_t-unscaled_P_Ppsi_real200.csv <==
1.047128548050899575e-02,9.993425836644468374e-01,9.993425836644491689e-01
1.096478196143185063e-02,9.992792070734997090e-01,9.992792070735023735e-01
1.148153621496882971e-02,9.992097260796550806e-01,9.992097260796601876e-01
1.202264434617413176e-02,9.991335537730556826e-01,9.991335537730610117e-01
1.258925411794167490e-02,9.990500470301479918e-01,9.990500470301568736e-01
1.318256738556407466e-02,9.989585011730756081e-01,9.989585011730877095e-01
1.380384264602885214e-02,9.988581441304832387e-01,9.988581441304978936e-01
1.445439770745927249e-02,9.987481300549884145e-01,9.987481300550073993e-01
1.513561248436207964e-02,9.986275323489418598e-01,9.986275323489663958e-01
1.584893192461113431e-02,9.984953360461920058e-01,9.984953360462250904e-01
1.659586907437560557e-02,9.983504294935225953e-01,9.983504294935668932e-01
1.737800828749375484e-02,9.981915952711533091e-01,9.981915952712115958e-01
1.819700858609983596e-02,9.980175002872033740e-01,9.980175002872805345e-01
1.905460717963247327e-02,9.978266849764323432e-01,9.978266849765354829e-01
1.995262314968879874e-02,9.976175515288069340e-01,9.976175515289412710e-01
2.089296130854039618e-02,9.973883510686328835e-01,9.973883510688108522e-01
2.187761623949553008e-02,9.971371697002201495e-01,9.971371697004549617e-01
2.290867652767772378e-02,9.968619133312990321e-01,9.968619133316071190e-01
2.398832919019489723e-02,9.965602911809012809e-01,9.965602911813090659e-01
2.511886431509579437e-02,9.962297978743124283e-01,9.962297978748485550e-01
2.630267991895381477e-02,9.958676940239965525e-01,9.958676940247017662e-01
2.754228703338166065e-02,9.954709851926382136e-01,9.954709851935689136e-01
2.884031503126605750e-02,9.950363991325449353e-01,9.950363991337703995e-01
3.019951720402016052e-02,9.945603611952659184e-01,9.945603611968820701e-01
3.162277660168379134e-02,9.940389678066720025e-01,9.940389678088022984e-01
3.311311214825911342e-02,9.934679579063606658e-01,9.934679579091674206e-01
3.467368504525316503e-02,9.928426822569381693e-01,9.928426822606372104e-01
3.630780547701013827e-02,9.921580705389166921e-01,9.921580705437885728e-01
3.801893963205612431e-02,9.914085961617657983e-01,9.914085961681849968e-01
3.981071705534973415e-02,9.905882387419994162e-01,9.905882387504552078e-01
4.168693834703354750e-02,9.896904442262397517e-01,9.896904442373788413e-01
4.365158322401661156e-02,9.887080826725244131e-01,9.887080826871960104e-01
4.570881896148751983e-02,9.876334037482170647e-01,9.876334037675408295e-01
4.786300923226385201e-02,9.864579900598150486e-01,9.864579900852639138e-01
5.011872336272722023e-02,9.851727085007611073e-01,9.851727085342738555e-01
5.248074602497725810e-02,9.837676598906412995e-01,9.837676599347680018e-01
5.495408738576245539e-02,9.822321272856586738e-01,9.822321273437534250e-01
5.754399373371569398e-02,9.805545234690609124e-01,9.805545235455369601e-01
6.025595860743578058e-02,9.787223382846709230e-01,9.787223383853319580e-01
6.309573444801933051e-02,9.767220866603502083e-01,9.767220867928232408e-01
6.606934480075957183e-02,9.745392583849065149e-01,9.745392585592176360e-01
6.918309709189363055e-02,9.721582709552503143e-01,9.721582711845730973e-01
7.244359600749898653e-02,9.695624271040024222e-01,9.695624274056353631e-01
7.585775750291835762e-02,9.667338789542104793e-01,9.667338793508704065e-01
7.943282347242813790e-02,9.636536011292815562e-01,9.636536016507849522e-01
8.317637711026708291e-02,9.603013755730311907e-01,9.603013762584931001e-01
8.709635899560805306e-02,9.566557913050788287e-01,9.566557922057924435e-01
9.120108393559096804e-02,9.526942628453777262e-01,9.526942640285693820e-01
9.549925860214358853e-02,9.483930715785803267e-01,9.483930731323115815e-01
1.000000000000000056e-01,9.437274348783400990e-01,9.437274369178915157e-01
1.047128548050899610e-01,9.386716083492170348e-01,9.386716110254011980e-01
1.096478196143185063e-01,9.331990270352032990e-01,9.331990305451657308e-01
1.148153621496882937e-01,9.272824918414009909e-01,9.272824964426472638e-01
1.202264434617413141e-01,9.208944076555183322e-01,9.208944136840913064e-01
1.258925411794167559e-01,9.140070796563189992e-01,9.140070875503121250e-01
1.318256738556407293e-01,9.065930739528114124e-01,9.065930842827504277e-01
1.380384264602884659e-01,8.986256478831018413e-01,8.986256613910793556e-01
1.445439770745927111e-01,8.900792538630448725e-01,8.900792715130516619e-01
1.513561248436207929e-01,8.809301184376178151e-01,8.809301414800806418e-01
1.584893192461113431e-01,8.711568949604309164e-01,8.711569250147401799e-01
1.659586907437560488e-01,8.607413839125784838e-01,8.607414230722969517e-01
1.737800828749375415e-01,8.496693090895069966e-01,8.496693600559892534e-01
1.819700858609983596e-01,8.379311305985203129e-01,8.379311968499749685e-01
1.905460717963247397e-01,8.255228667774899831e-01,8.255229527819252233e-01
1.995262314968879735e-01,8.124468868801960619e-01,8.124469983623118230e-01
2.089296130854039757e-01,7.987126250274769745e-01,7.987127693013159613e-01
2.187761623949552869e-01,7.843371541886119402e-01,7.843373405695811540e-01
2.290867652767773488e-01,7.693455479832814747e-01,7.693457882948504523e-01
2.398832919019489862e-01,7.537709496053089930e-01,7.537712587971349132e-01
2.511886431509579576e-01,7.376542635595159103e-01,7.376546604545710650e-01
2.630267991895381408e-01,7.210433902722793720e-01,7.210438984603588786e-01
2.754228703338166273e-01,7.039919397029029691e-01,7.039925885961259011e-01
2.884031503126605611e-01,6.865573918953529198e-01,6.865582179571984023e-01
3.019951720402015982e-01,6.687987237548702613e-01,6.687997719070223335e-01
3.162277660168379412e-01,6.507735947346179328e-01,6.507749199345042035e-01
3.311311214825911065e-01,6.325352793381325833e-01,6.325369483034546381e-01
3.467368504525316641e-01,6.141296463944074802e-01,6.141317394282755915e-01
3.630780547701014105e-01,5.955926018658955767e-01,5.955952147068241942e-01
3.801893963205612570e-01,5.769485121015172080e-01,5.769517576864837682e-01
3.981071705534973137e-01,5.582101759305166944e-01,5.582141859175174803e-01
4.168693834703355305e-01,5.393808752086455272e-01,5.393858010599152930e-01
4.365158322401658797e-01,5.204588583882493458e-01,5.204648717703089789e-01
4.570881896148749624e-01,5.014442614103491458e-01,5.014515536275102603e-01
4.786300923226382564e-01,4.823479317598404759e-01,4.823567119099916312e-01
5.011872336272722439e-01,4.632009339532030534e-01,4.632114254851973922e-01
5.248074602497725394e-01,4.440627972188935235e-01,4.440752325854354088e-01
5.495408738576245122e-01,4.250260366917416599e-01,4.250406498352721218e-01
5.754399373371569260e-01,4.062144449377382283e-01,4.062314614251952283e-01
6.025595860743577781e-01,3.877734432838071954e-01,3.877930680315944123e-01
6.309573444801933606e-01,3.698526221203840558e-01,3.698750248524398376e-01
6.606934480075961069e-01,3.525833848274695925e-01,3.526086837439559862e-01
6.918309709189366385e-01,3.360576949216579346e-01,3.360859396097391483e-01
7.244359600749902262e-01,3.203160138934621481e-01,3.203471693679496579e-01
7.585775750291835484e-01,3.053518806092914151e-01,3.053858155118828188e-01
7.943282347242813790e-01,2.911358023057284417e-01,2.911722854176889141e-01
8.317637711026708569e-01,2.776523377375045287e-01,2.776910472707745381e-01
8.709635899560805861e-01,2.649344204175727024e-01,2.649749686626410861e-01
9.120108393559096527e-01,2.530740800953552583e-01,2.531160503788966731e-01
9.549925860214358853e-01,2.421954834196861084e-01,2.422384665692119965e-01
1.000000000000000000e+00,2.323967776459990864e-01,2.324403842021559585e-01
1.047128548050899610e+00,2.236931516689098509e-01,2.237369719350890962e-01
1.096478196143185091e+00,2.160050431104443835e-01,2.160485411693003899e-01
1.148153621496882826e+00,2.092126887270456259e-01,2.092550549142501715e-01
1.202264434617413169e+00,2.032438784514835339e-01,2.032839136763588683e-01
1.258925411794167504e+00,1.981167533787030754e-01,1.981528759568956521e-01
1.318256738556407459e+00,1.938820791812084221e-01,1.939124810742606508e-01
1.380384264602885214e+00,1.905093818364947400e-01,1.905322230498186775e-01
1.445439770745927888e+00,1.878465826495714919e-01,1.878600264744906267e-01
1.513561248436208651e+00,1.857228371843060166e-01,1.857248922663035651e-01
1.584893192461114042e+00,1.840768204004689101e-01,1.840653920041478708e-01
1.659586907437561321e+00,1.829219901553503780e-01,1.828958286186680438e-01
1.737800828749376247e+00,1.821838142603423027e-01,1.821444834774246235e-01
1.819700858609982541e+00,1.816768911024828348e-01,1.816303916874021929e-01
1.905460717963246342e+00,1.812796503540585469e-01,1.812353666550970965e-01
1.995262314968878847e+00,1.809825833380158955e-01,1.809489203417718184e-01
2.089296130854038758e+00,1.807116578636566717e-01,1.806918016897635093e-01
2.187761623949551648e+00,1.803200298563096271e-01,1.803128255601315622e-01
2.290867652767772267e+00,1.797713305434089359e-01,1.797766584578888160e-01
2.398832919019489918e+00,1.790603728145055140e-01,1.790812153840934395e-01
2.511886431509579687e+00,1.780881492349429274e-01,1.781252696219522980e-01
2.630267991895381297e+00,1.768300393273025406e-01,1.768765173004152036e-01
2.754228703338166273e+00,1.753019199442735487e-01,1.753462581009911370e-01
2.884031503126605500e+00,1.734409179881481189e-01,1.734782729222812958e-01
3.019951720402016093e+00,1.712391168734512525e-01,1.712762941066980904e-01
3.162277660168379523e+00,1.686651678808991361e-01,1.687065937752600941e-01
3.311311214825911176e+00,1.656561580966108005e-01,1.656964269706015236e-01
3.467368504525316641e+00,1.622100588700606527e-01,1.622487954498015583e-01
3.630780547701013994e+00,1.583386342766658073e-01,1.583824320828096655e-01
3.801893963205612792e+00,1.541350741317575601e-01,1.541822020679743943e-01
3.981071705534973137e+00,1.497478437938596640e-01,1.497909517871703899e-01
4.168693834703354639e+00,1.453586852435153065e-01,1.453907577408079799e-01
4.365158322401661017e+00,1.411745630080440683e-01,1.412114655522311302e-01
4.570881896148751622e+00,1.373852159656560878e-01,1.374406714178891542e-01
4.786300923226384896e+00,1.341907857417245220e-01,1.342691089698478946e-01
5.011872336272724660e+00,1.316850614996667723e-01,1.317641070621956845e-01
5.248074602497728058e+00,1.298811427329325252e-01,1.299401757100167309e-01
5.495408738576248453e+00,1.285490924141701463e-01,1.285723543471117003e-01
5.754399373371566817e+00,1.274232135901527674e-01,1.274091125631980903e-01
6.025595860743575116e+00,1.261937190950468135e-01,1.261517595961772209e-01
6.309573444801929831e+00,1.245138029578414379e-01,1.244731276899439382e-01
6.606934480075957516e+00,1.221835407361753500e-01,1.221470266340533989e-01
6.918309709189362167e+00,1.193875047074680201e-01,1.193715216192095252e-01
7.244359600749898931e+00,1.164990353713193233e-01,1.165277010152592774e-01
7.585775750291835706e+00,1.138265757407022766e-01,1.139030972302323280e-01
7.943282347242813124e+00,1.116974873964520637e-01,1.117971534893378860e-01
8.317637711026709013e+00,1.102003565423788911e-01,1.102603888810952670e-01
8.709635899560804972e+00,1.089633482224806049e-01,1.089886418905995358e-01
9.120108393559096527e+00,1.075762015868769461e-01,1.075973431049581513e-01
9.549925860214358408e+00,1.057751637667059819e-01,1.058272586774560847e-01
1.000000000000000000e+01,1.036755777663554701e-01,1.037511736622344638e-01
1.047128548050899610e+01,1.016915534837916912e-01,1.017764199890865418e-01
1.096478196143185180e+01,9.987718671819535710e-02,9.996697434937285021e-02
1.148153621496882870e+01,9.843722603782327496e-02,9.854901938073330758e-02
1.202264434617413080e+01,9.700604271247149912e-02,9.711917650981119476e-02
1.258925411794167459e+01,9.540377205776173763e-02,9.549598668167086357e-02
1.318256738556407370e+01,9.369303027124736838e-02,9.372419363702336192e-02
1.380384264602885303e+01,9.195861847796292510e-02,9.196074460428238506e-02
1.445439770745928065e+01,9.045149396654161844e-02,9.042956179230011993e-02
1.513561248436208651e+01,8.907857886451159279e-02,8.907971564695330025e-02
1.584893192461114175e+01,8.763725600117819314e-02,8.766051282535476663e-02
1.659586907437561365e+01,8.602676596989246305e-02,8.607236780412277910e-02
1.737800828749376336e+01,8.461233160081624294e-02,8.465135870464343681e-02
1.819700858609982674e+01,8.328397639874823843e-02,8.333775011430652468e-02
1.905460717963246253e+01,8.193478240967282111e-02,8.197260897979670446e-02
1.995262314968878670e+01,8.052240999447399239e-02,8.061714076437315191e-02
2.089296130854038580e+01,7.926985745395113969e-02,7.939688073359184306e-02
2.187761623949552003e+01,7.802093704788742867e-02,7.807755655683959461e-02
2.290867652767772356e+01,7.671303752756748751e-02,7.677465579999540046e-02
2.398832919019490006e+01,7.547436377791384710e-02,7.555022893580540244e-02
2.511886431509579509e+01,7.422207581646400598e-02,7.433462121100180287e-02
2.630267991895381385e+01,7.311880017029311063e-02,7.320130400907300106e-02
2.754228703338166184e+01,7.197457691773558042e-02,7.205909523802377092e-02
2.884031503126605855e+01,7.070758262731613453e-02,7.078335908945296295e-02
3.019951720402016093e+01,6.969439123748254195e-02,6.972096977751630897e-02
3.162277660168379256e+01,6.855614636929723005e-02,6.861766242921128744e-02
3.311311214825911264e+01,6.753318901564367427e-02,6.759975713496607641e-02
3.467368504525316553e+01,6.635920940916208155e-02,6.643034841879651153e-02
3.630780547701014171e+01,6.531101792145088680e-02,6.538411212696439156e-02
3.801893963205612437e+01,6.429831518046630334e-02,6.439947472456199196e-02
3.981071705534973404e+01,6.329963932486466771e-02,6.338089595732608605e-02
4.168693834703355350e+01,6.231417740139957862e-02,6.236671726037885249e-02
4.365158322401661195e+01,6.135478852016585521e-02,6.139108818394860279e-02
4.570881896148751622e+01,6.046820400338273616e-02,6.058120319067836906e-02
4.786300923226384896e+01,5.953839874083882017e-02,5.960093166870266551e-02
5.011872336272725192e+01,5.853717872163855668e-02,5.863100017040015488e-02
5.248074602497728591e+01,5.763745026038081393e-02,5.769660290988020551e-02
5.495408738576248453e+01,5.679182843859795216e-02,5.683443253360165315e-02
5.754399373371566639e+01,5.590110172407756345e-02,5.596363348976739899e-02
6.025595860743574406e+01,5.501039653552480119e-02,5.509153217184795115e-02
6.309573444801930009e+01,5.428446370373575525e-02,5.440261211437841249e-02
6.606934480075958049e+01,5.335368595114675649e-02,5.341232374464463528e-02
6.918309709189362877e+01,5.257756795156082186e-02,5.259146551174971596e-02
7.244359600749898220e+01,5.188227730587875730e-02,5.192746834297013586e-02
7.585775750291836061e+01,5.102275288598299291e-02,5.110132337234957189e-02
7.943282347242814012e+01,5.030591084224571297e-02,5.036055948320809772e-02
8.317637711026708303e+01,4.949404057031250859e-02,4.951498992046359654e-02
8.709635899560805683e+01,4.879475784746506450e-02,4.885247747410805669e-02
9.120108393559097237e+01,4.810980724428020466e-02,4.814811754308452596e-02
9.549925860214358408e+01,4.746576634471202233e-02,4.752034656599584544e-02
1.000000000000000000e+02,4.670079986060870353e-02,4.674846533981503321e-02
1.047128548050898473e+02,4.604714012888375813e-02,4.614316575775639223e-02
1.096478196143185073e+02,4.537614926232724777e-02,4.541158826538637533e-02
1.148153621496881698e+02,4.477640520115543782e-02,4.483711119331389855e-02
1.202264434617413116e+02,4.407367207303547474e-02,4.413584797142242055e-02
1.258925411794166251e+02,4.354268099718585500e-02,4.357501773527830413e-02
1.318256738556407299e+02,4.288785850026313740e-02,4.295499460960867932e-02
1.380384264602883775e+02,4.228562503567837028e-02,4.233751108562436999e-02
1.445439770745927888e+02,4.172458315470210788e-02,4.175740790659107637e-02
1.513561248436207052e+02,4.104151495835137164e-02,4.111004873759377398e-02
1.584893192461114211e+02,4.056001953593623560e-02,4.063933489413065064e-02
1.659586907437559660e+02,4.002438568317395751e-02,4.010025269545681309e-02
1.737800828749376194e+02,3.945928515751839089e-02,3.949229796586291308e-02
1.819700858609982674e+02,3.896267409794677838e-02,3.901153330957600474e-02
1.905460717963248385e+02,3.843572118479213900e-02,3.848229363165296679e-02
1.995262314968878741e+02,3.795095553062745319e-02,3.800988837257525399e-02
2.089296130854040712e+02,3.744239608191195917e-02,3.749630014990092131e-02
2.187761623949551790e+02,3.699943224329581976e-02,3.705838600067370286e-02
2.290867652767774700e+02,3.651397100781272193e-02,3.655854899086899423e-02
2.398832919019489793e+02,3.607356902035491197e-02,3.611356533111102080e-02
2.511886431509582280e+02,3.562931626717494998e-02,3.570904536479529989e-02
2.630267991895381670e+02,3.523316513858411325e-02,3.530221667278017617e-02
2.754228703338168884e+02,3.477643954097515977e-02,3.483711361118060901e-02
2.884031503126605571e+02,3.440748364003259896e-02,3.444682726107159421e-02
3.019951720402019077e+02,3.403160499523423532e-02,3.406708277746158670e-02
3.162277660168379612e+02,3.360852059527470043e-02,3.364616505924983292e-02
3.311311214825907427e+02,3.331177043448280833e-02,3.333992465227774565e-02
3.467368504525316553e+02,3.289482902711083484e-02,3.294737487536163190e-02
3.630780547701010050e+02,3.251962549461487328e-02,3.256613716034315043e-02
3.801893963205612863e+02,3.220549350181341197e-02,3.225497022624348314e-02
3.981071705534969283e+02,3.189337591750012607e-02,3.193692873923172082e-02
4.168693834703354923e+02,3.161545135646770532e-02,3.163518672695806583e-02
4.365158322401656505e+02,3.130395877779226788e-02,3.132083908291913299e-02
4.570881896148752048e+02,3.111290802558495244e-02,3.112581975482215171e-02
4.786300923226380064e+02,3.082310439453751424e-02,3.083996681788521432e-02
5.011872336272724624e+02,3.054853380076045025e-02,3.054448392182171346e-02
5.248074602497722481e+02,3.024110617880561638e-02,3.025736856905707900e-02
5.495408738576247742e+02,3.003407505380300060e-02,3.003158337773600625e-02
5.754399373371566071e+02,2.984867967799136740e-02,2.988974937486863631e-02
6.025595860743580943e+02,2.965821846487445498e-02,2.966233741422035636e-02
6.309573444801930009e+02,2.941549517028355099e-02,2.942722943452289949e-02
6.606934480075964302e+02,2.925111264309902814e-02,2.928559828689029920e-02
6.918309709189362593e+02,2.905935690647206901e-02,2.907560220176587384e-02
7.244359600749905894e+02,2.891091038342609790e-02,2.894228550587097173e-02
7.585775750291835493e+02,2.877537658468822326e-02,2.876436518899834135e-02
7.943282347242821970e+02,2.870438437983389643e-02,2.872623928038499710e-02
8.317637711026708303e+02,2.855736475741531624e-02,2.856364188075710686e-02
8.709635899560814778e+02,2.840892722717276025e-02,2.842809454741339337e-02
9.120108393559096385e+02,2.837672247760469543e-02,2.839549095464076467e-02
9.549925860214368640e+02,2.829011922504821516e-02,2.831349665987516542e-02
1.000000000000000000e+03,2.822766713488863988e-02,2.824196167862659534e-02
1.047128548050898416e+03,2.818820672712949935e-02,2.821700425596150238e-02
1.096478196143185187e+03,2.820529792038690975e-02,2.823448922277076167e-02
1.148153621496881669e+03,2.815304909330727107e-02,2.818053430372113866e-02
1.202264434617413144e+03,2.809871426008580045e-02,2.812934909500965433e-02
1.258925411794166166e+03,2.809818985772692332e-02,2.811678885556573998e-02
1.318256738556407527e+03,2.809928254196612796e-02,2.812886078201944084e-02
1.380384264602883832e+03,2.813127477808562149e-02,2.813165603387449143e-02
1.445439770745927945e+03,2.814744402099086940e-02,2.814780918176993524e-02
1.513561248436207279e+03,2.813870279135064975e-02,2.816394353527811728e-02
1.584893192461114040e+03,2.816638393479020674e-02,2.818267954835938088e-02
1.659586907437559603e+03,2.824717008408152152e-02,2.827680205730209728e-02
1.737800828749376251e+03,2.838784697290706177e-02,2.843308030053193561e-02
1.819700858609982561e+03,2.837338151372484699e-02,2.839929440892511453e-02
1.905460717963248271e+03,2.842320707021063139e-02,2.844563784494603606e-02
1.995262314968878854e+03,2.844250848332436493e-02,2.845683430772412079e-02
2.089296130854040712e+03,2.860349361275133992e-02,2.862747323974139738e-02
2.187761623949551904e+03,2.862499538431400800e-02,2.864366518993940666e-02
2.290867652767774871e+03,2.873036136539884600e-02,2.875084423912105738e-02
2.398832919019489964e+03,2.881522419723865636e-02,2.884498988622915400e-02
2.511886431509582053e+03,2.886666267272395420e-02,2.891890224792638409e-02
2.630267991895381329e+03,2.887693333739587212e-02,2.891402807630597677e-02
2.754228703338168998e+03,2.894404722406941979e-02,2.895446486713431841e-02
2.884031503126605912e+03,2.904063920593587256e-02,2.908045518118592895e-02
3.019951720402018964e+03,2.910694736390067108e-02,2.912665768110841644e-02
3.162277660168379498e+03,2.918238738541445443e-02,2.921500810641402754e-02
3.311311214825907882e+03,2.929333726960370657e-02,2.933635200285499012e-02
3.467368504525316894e+03,2.933962557176829009e-02,2.937800249401684854e-02
3.630780547701010164e+03,2.935920627202841596e-02,2.938432945828430357e-02
3.801893963205612636e+03,2.938522718656766397e-02,2.942509526303133463e-02
3.981071705534969169e+03,2.946971675672021423e-02,2.951644966282108637e-02
4.168693834703354696e+03,2.945992252441818546e-02,2.949020037235357966e-02
4.365158322401656733e+03,2.957407027500216778e-02,2.960060946457772346e-02
4.570881896148751366e+03,2.962331751985211245e-02,2.962777307356262088e-02
4.786300923226380291e+03,2.969447269826568786e-02,2.974186720691608665e-02
5.011872336272725079e+03,2.966079002825055752e-02,2.967077566415980000e-02
5.248074602497723390e+03,2.969569130798931089e-02,2.972332100771376759e-02
5.495408738576248652e+03,2.972171374995367585e-02,2.974953668609363680e-02
5.754399373371566071e+03,2.984571574790887208e-02,2.984419532316089779e-02
6.025595860743580488e+03,2.978844063299037129e-02,2.980834903392520080e-02
6.309573444801930236e+03,2.978094340403771023e-02,2.981287816742001981e-02
6.606934480075964530e+03,2.985185288110476717e-02,2.989589499062283995e-02
6.918309709189362366e+03,2.988705102791206977e-02,2.991580432965460640e-02
7.244359600749906349e+03,2.988996968435274695e-02,2.987248298375722033e-02
7.585775750291835720e+03,2.991947820931431523e-02,2.994933247128451007e-02
7.943282347242821743e+03,2.988963330414537087e-02,2.989679233636070854e-02
8.317637711026709439e+03,2.988141415638903564e-02,2.990264980552061885e-02
8.709635899560813414e+03,2.994647663095211312e-02,2.995489747538086778e-02
9.120108393559095930e+03,3.002021142466200498e-02,3.005242700739842177e-02
9.549925860214369095e+03,2.998645302259988002e-02,3.001203538637840090e-02
1.000000000000000000e+04,2.997579326794095472e-02,3.001329211515096559e-02
1.047128548050898462e+04,2.994928870580940150e-02,2.998247365988795932e-02
1.096478196143185050e+04,2.994524464559617308e-02,2.992848824592935983e-02
1.148153621496881715e+04,2.995832987957762483e-02,3.001613534176895623e-02
1.202264434617413099e+04,2.996609075364598321e-02,2.997682057285615959e-02
1.258925411794166212e+04,2.998465627350620222e-02,3.003056878623853315e-02
1.318256738556407436e+04,2.998965339878999561e-02,3.001300932179855677e-02
1.380384264602883741e+04,2.995814763671026185e-02,2.994004581438796525e-02
1.445439770745928035e+04,2.996358888169312062e-02,2.999061936250684360e-02
1.513561248436207097e+04,2.996606597924172596e-02,3.001828581555848058e-02
1.584893192461114086e+04,3.000442416457598307e-02,3.001420739582054756e-02
1.659586907437559785e+04,3.001661867889382843e-02,3.004739886776532087e-02
1.737800828749376160e+04,2.997672049021974164e-02,2.999415524562274935e-02
1.819700858609982606e+04,3.001639097133049217e-02,3.006650933409645010e-02
1.905460717963248317e+04,3.005705752205408907e-02,3.008891110474175637e-02
1.995262314968878854e+04,3.000274646695283084e-02,3.005143462664496348e-02
2.089296130854040894e+04,3.007931340673120416e-02,3.006186827236791148e-02
2.187761623949551722e+04,3.006965267528573585e-02,3.009342995108675242e-02
2.290867652767774780e+04,3.010849680244057774e-02,3.013058361900148099e-02
2.398832919019489782e+04,3.010753343247327130e-02,3.015009839422106916e-02
2.511886431509582326e+04,2.998291416636356468e-02,3.002715620948643790e-02
2.630267991895381419e+04,3.003096810907939992e-02,3.003406253548809163e-02
2.754228703338168998e+04,3.007738667814507938e-02,3.008355816695348559e-02
2.884031503126605821e+04,3.002592278849575830e-02,3.004426864851997975e-02
3.019951720402019055e+04,3.000312419077981463e-02,3.003405834194263282e-02
3.162277660168379225e+04,2.999681847171222632e-02,3.003423050692346011e-02
3.311311214825907518e+04,3.001454466772233293e-02,3.002413704647001122e-02
3.467368504525316530e+04,3.000989360258914107e-02,3.001049370266811039e-02
3.630780547701010073e+04,3.010916383187777975e-02,3.012549931087801086e-02
3.801893963205612818e+04,3.004786138315334101e-02,3.006797664137719067e-02
3.981071705534969078e+04,2.994941028144598033e-02,2.997268130830337690e-02
4.168693834703355242e+04,3.000327543204980157e-02,3.000105955925072565e-02
4.365158322401656187e+04,3.001296102850163974e-02,3.002706883283723371e-02
4.570881896148751548e+04,3.008575975418351436e-02,3.009760838056401919e-02
4.786300923226380110e+04,3.003761378245294392e-02,3.010382654921455944e-02
5.011872336272725079e+04,3.008671354260834124e-02,3.009290831742079259e-02
5.248074602497722663e+04,3.000719547248081182e-02,3.004038584282853544e-02
5.495408738576248288e+04,2.999814102721612766e-02,3.001720574529706184e-02
5.754399373371566617e+04,3.003838313716110722e-02,3.005092182376099819e-02
6.025595860743580852e+04,3.004620692381759425e-02,3.007131338009805255e-02
6.309573444801929872e+04,3.010616992290693350e-02,3.015331056604748233e-02
6.606934480075964530e+04,3.006952005999262087e-02,3.010590185648433226e-02
6.918309709189362184e+04,3.005638935764441341e-02,3.008670901159143235e-02
7.244359600749905803e+04,3.013815908805026617e-02,3.016522588558150433e-02
7.585775750291836448e+04,3.007559425065556638e-02,3.008551977766259211e-02
7.943282347242820833e+04,3.008132612499715697e-02,3.008747585508770792e-02
8.317637711026708712e+04,3.003802726963795619e-02,3.008040966991718662e-02
8.709635899560814141e+04,3.002325568015056997e-02,3.004540738905853506e-02
9.120108393559097021e+04,3.008362201548855225e-02,3.012731027493476335e-02
9.549925860214368731e+04,3.003778772440633682e-02,3.005078667730221031e-02
1.000000000000000000e+05,3.004432831212157026e-02,3.007145709699548392e-02
1.047128548050898535e+05,3.005499312442892756e-02,3.004938908982289145e-02
1.096478196143185050e+05,3.009704690502077590e-02,3.009530244386861980e-02
1.148153621496881678e+05,3.003111865293891722e-02,3.003370363178986188e-02
1.202264434617413062e+05,3.003097181847745253e-02,3.003725302043573631e-02
1.258925411794166139e+05,3.004332761831731216e-02,3.003382607268697407e-02
1.318256738556407508e+05,3.005121417275052192e-02,3.006492810949103894e-02
1.380384264602883777e+05,3.003022729553866607e-02,3.006543263505458488e-02
1.445439770745928108e+05,3.005857604253714052e-02,3.007281237532663173e-02
1.513561248436207243e+05,3.005193255021962329e-02,3.011583611296827362e-02
1.584893192461114086e+05,3.006901097848341600e-02,3.009276970128415066e-02
1.659586907437559566e+05,3.003016336618217000e-02,3.003298704360328822e-02
1.737800828749376233e+05,3.001428898858034267e-02,3.002544798763570263e-02
1.819700858609982533e+05,3.001967411948973721e-02,3.004963815296831514e-02
1.905460717963248317e+05,3.001211660885773694e-02,3.006424357130410563e-02
1.995262314968878927e+05,3.001807069555208554e-02,3.003787361308826384e-02
2.089296130854040966e+05,3.006322706991761476e-02,3.009096193554473483e-02
2.187761623949551722e+05,3.000576913180804522e-02,3.006712225733907534e-02
2.290867652767774707e+05,3.011714362743418694e-02,3.016172154069216016e-02
2.398832919019489782e+05,3.004431607826264783e-02,3.005624758908350888e-02
2.511886431509582035e+05,3.007953234464681019e-02,3.012581742974374324e-02
2.630267991895381710e+05,3.001620724472767177e-02,3.005568259060444752e-02
2.754228703338169144e+05,3.007689970540609881e-02,3.012054688387361817e-02
2.884031503126605530e+05,3.000058136873184553e-02,3.004114112060906130e-02
3.019951720402018982e+05,3.003617128170803230e-02,3.005510492205630546e-02
3.162277660168379080e+05,2.998934684554810728e-02,3.000078467421320172e-02
3.311311214825907955e+05,3.002634242351109525e-02,3.007099317777046574e-02
3.467368504525316530e+05,3.001608814297981181e-02,3.004279548402547309e-02
3.630780547701010364e+05,2.999394540402411380e-02,3.002437292990124684e-02
3.801893963205612381e+05,3.010070468688458983e-02,3.013804576954397241e-02
3.981071705534969224e+05,3.010878235486786833e-02,3.014803263505812930e-02
4.168693834703355096e+05,3.003266780443780357e-02,3.004840519663617635e-02
4.365158322401656187e+05,3.001381479175152175e-02,3.004413399546645644e-02
4.570881896148751839e+05,3.004706092891635053e-02,3.007273287364620531e-02
4.786300923226380255e+05,2.999936924898545521e-02,3.004466786547583743e-02
5.011872336272724788e+05,3.006841386596876761e-02,3.003889472948578082e-02
5.248074602497722954e+05,2.999366667579985574e-02,3.001988333947252022e-02
5.495408738576248288e+05,3.006274921354788743e-02,3.005091183857835219e-02
5.754399373371566180e+05,3.002866090946969962e-02,3.008209880971178182e-02
6.025595860743580852e+05,3.002098328353455109e-02,3.004732752751557157e-02
6.309573444801929872e+05,3.010383220587751693e-02,3.009654742048768761e-02
6.606934480075964238e+05,3.002552585673019456e-02,3.005157400904796133e-02
6.918309709189363057e+05,3.007003490413224026e-02,3.006454432039009153e-02
7.244359600749906385e+05,3.004420350728229105e-02,3.009480661098760598e-02
7.585775750291835284e+05,3.003121266229915112e-02,3.006209590911402066e-02
7.943282347242821706e+05,3.005455180382150468e-02,3.008052098608839098e-02
8.317637711026708130e+05,3.001416048040260118e-02,3.002313967334947764e-02
8.709635899560814723e+05,3.005533194098386138e-02,3.007001095689199044e-02
9.120108393559096148e+05,3.005171115310475288e-02,3.004598258352976156e-02
9.549925860214368440e+05,2.999222025514708748e-02,3.002409900937506870e-02
1.000000000000000000e+06,3.004884436149017624e-02,3.008572641725133431e-02
1.047128548050898477e+06,3.002505943413606021e-02,3.006966677116703832e-02
1.096478196143182926e+06,3.008392350141629590e-02,3.010244204525002257e-02
1.148153621496884152e+06,3.001287889171764395e-02,3.003128545160824170e-02
1.202264434617413208e+06,3.002933356158752828e-02,3.008570736609289184e-02
1.258925411794166081e+06,3.006702926887237781e-02,3.010539850035369794e-02
1.318256738556404831e+06,3.009286512452837362e-02,3.012275964325667951e-02
1.380384264602886746e+06,3.003026008943482025e-02,3.005754409501239927e-02
1.445439770745927934e+06,3.003820589657043780e-02,3.006462989287401327e-02
1.513561248436207185e+06,3.001588462089204573e-02,3.004527593220192305e-02
1.584893192461110884e+06,3.000678085710629592e-02,3.004927442730793638e-02
1.659586907437563175e+06,3.002719813206023228e-02,3.002954431977690464e-02
1.737800828749376349e+06,3.004089206505957538e-02,3.004621612061541061e-02
1.819700858609982533e+06,2.999869767503945267e-02,3.002473371885277381e-02
1.905460717963244300e+06,2.999683880724509852e-02,3.002434257265972073e-02
1.995262314968882827e+06,2.999309415262112546e-02,3.003078978100350710e-02
2.089296130854040850e+06,3.005648511900636463e-02,3.011693920778440656e-02
2.187761623949551955e+06,3.010574667725789133e-02,3.015265476905280850e-02
2.290867652767769992e+06,3.000237221691474249e-02,3.003433536640915183e-02
2.398832919019494671e+06,3.003216829058204945e-02,3.007950317345060853e-02
2.511886431509582326e+06,2.999450077544153770e-02,3.004026762162434125e-02
2.630267991895381361e+06,3.007693608477436664e-02,3.009560490496854257e-02
2.754228703338163439e+06,3.005932403994179131e-02,3.006893235018279903e-02
2.884031503126611467e+06,3.009254965456989797e-02,3.008895309218516737e-02
3.019951720402019098e+06,3.004106054526212502e-02,3.003572999196142679e-02
3.162277660168379545e+06,2.999386935979422159e-02,3.001717611206576250e-02
3.311311214825907722e+06,3.002327809054673724e-02,3.003203335499076213e-02
3.467368504525309429e+06,3.003913091310527264e-02,3.010880994692135409e-02
3.630780547701017465e+06,3.003243853745323974e-02,3.003530490395998204e-02
3.801893963205612730e+06,3.005321919800346339e-02,3.007542190410811625e-02
3.981071705534969456e+06,3.007111492445006112e-02,3.008911570238291880e-02
4.168693834703346714e+06,3.003526263482259040e-02,3.007212888481929428e-02
4.365158322401665151e+06,3.008643400822254982e-02,3.011008279009840319e-02
4.570881896148751490e+06,3.005648167969644444e-02,3.003845712786587518e-02
4.786300923226380721e+06,3.007767602674435090e-02,3.012412527076178959e-02
5.011872336272714660e+06,3.004721959502312106e-02,3.010603181184942634e-02
5.248074602497734129e+06,3.001483325063095814e-02,3.009675296322236737e-02
5.495408738576248288e+06,3.008363725275082015e-02,3.010822952986960677e-02
5.754399373371566646e+06,3.009546502610192104e-02,3.010792019619455001e-02
6.025595860743568279e+06,3.001306613792110653e-02,3.000322280535235031e-02
6.309573444801942445e+06,3.003723858897958815e-02,3.001525925512023296e-02
6.606934480075964704e+06,3.000953179036710758e-02,3.001851810740486029e-02
6.918309709189362824e+06,3.005888042722293027e-02,3.008273142735759173e-02
7.244359600749891251e+06,3.001855338838559095e-02,3.003258406940705408e-02
7.585775750291851349e+06,3.003394170800269269e-02,3.009494597594916665e-02
7.943282347242821939e+06,3.006560296114951444e-02,3.012143357783170217e-02
8.317637711026708595e+06,2.995597170085685310e-02,2.995018320374369727e-02
8.709635899560796097e+06,3.012652179095839239e-02,3.016283112748871509e-02
9.120108393559115008e+06,3.001373710001530373e-02,3.002844689029741942e-02
9.549925860214369372e+06,3.004842833089566359e-02,3.005569309784402940e-02
1.000000000000000000e+07,3.003379568410715489e-02,3.007655377356168239e-02
1.047128548050898500e+07,3.000981042305883931e-02,3.002796763279058645e-02
1.096478196143182926e+07,3.004467409762289279e-02,3.004518297218588055e-02
1.148153621496884152e+07,2.999664772991461614e-02,3.003613251081701727e-02
1.202264434617413022e+07,3.004721882070937947e-02,3.004591106292509375e-02
1.258925411794166267e+07,3.000422552585669742e-02,3.006095068235483184e-02
1.318256738556404784e+07,3.003691171155525169e-02,3.005562997193323913e-02
1.380384264602886699e+07,3.001437401144107023e-02,3.001675948857597184e-02
1.445439770745928027e+07,3.004303669058961887e-02,3.006545499544269542e-02
1.513561248436207138e+07,3.006402451943602019e-02,3.007819495236581028e-02
1.584893192461110838e+07,3.009324973815426241e-02,3.010060989756558128e-02
1.659586907437563129e+07,3.002372868657157690e-02,3.005769057971811875e-02
1.737800828749376163e+07,3.004340995263697980e-02,3.004038690913019352e-02
1.819700858609982580e+07,3.002679396194847528e-02,3.005920927794546171e-02
1.905460717963244393e+07,3.004400591203094939e-02,3.007792696263333898e-02
1.995262314968882874e+07,3.002758812408225578e-02,3.003160167498102398e-02
2.089296130854040757e+07,2.999981851342214609e-02,3.003367019553129097e-02
2.187761623949551955e+07,3.003312345297169672e-02,3.002303311586481532e-02
2.290867652767769992e+07,2.996951497621093766e-02,3.001857452326209610e-02
2.398832919019494951e+07,2.994647794598700313e-02,2.995604070850873754e-02
2.511886431509582326e+07,3.008846774392988019e-02,3.014455630898488572e-02
2.630267991895381361e+07,3.006854590051905377e-02,3.011695229572122073e-02
2.754228703338163346e+07,3.000178358620817984e-02,3.008088234263071870e-02
2.884031503126611561e+07,3.004106629734883474e-02,3.007472481988696447e-02
3.019951720402019098e+07,3.005401567503403204e-02,3.010209598589485072e-02
3.162277660168379173e+07,3.008562659201452147e-02,3.011972776874132299e-02
3.311311214825907722e+07,3.003053567313204719e-02,3.006932765842760744e-02
3.467368504525309801e+07,2.998917005944164854e-02,3.001052496259296390e-02
3.630780547701017559e+07,3.002720416099418504e-02,3.002231614138713145e-02
3.801893963205612451e+07,2.998683276443181445e-02,3.005880239930539335e-02
3.981071705534969270e+07,3.007499156861942122e-02,3.012462451893545973e-02
4.168693834703346342e+07,3.003722768887273978e-02,3.006310865763033024e-02
4.365158322401665151e+07,3.007652295104037976e-02,3.011311013199419531e-02
4.570881896148751676e+07,3.007015168765621999e-02,3.008653006177835695e-02
4.786300923226380348e+07,3.006165455365799460e-02,3.010582171473830115e-02
5.011872336272714287e+07,3.004592069066536544e-02,3.009480263295900848e-02
5.248074602497733384e+07,3.004591998843580275e-02,3.012455135300898951e-02
5.495408738576248288e+07,3.003607680122409931e-02,3.001798986268929686e-02
5.754399373371566832e+07,3.008331233973450883e-02,3.010801607825008483e-02
6.025595860743568838e+07,3.004875683855546750e-02,3.006345227414086371e-02
6.309573444801943004e+07,3.007349743323987218e-02,3.008909814751825965e-02
6.606934480075964332e+07,2.998201342883391810e-02,3.001904295350499297e-02
6.918309709189362824e+07,3.003269768450684066e-02,3.007025357071711064e-02
7.244359600749890506e+07,3.008436888961494443e-02,3.012365421561934500e-02
7.585775750291851163e+07,3.003952109325716893e-02,3.007581888146323296e-02
7.943282347242821753e+07,3.005163602714985491e-02,3.005818461140349548e-02
8.317637711026708782e+07,3.002228762405638463e-02,3.004958390724635914e-02
8.709635899560795724e+07,3.002131279665133656e-02,3.003783832410935467e-02
9.120108393559114635e+07,3.007130041271400753e-02,3.009791550554110143e-02
9.549925860214368999e+07,3.005480578863793661e-02,3.008372737325754748e-02
1.000000000000000000e+08,3.004382800943593626e-02,3.007054314002905251e-02


==> anc/fig23a_t-unscaled_P_Ppsi_real50.csv <==
1.047128548050899575e-02,9.993425834927309737e-01,9.993425834927316398e-01
1.096478196143185063e-02,9.992792068670621752e-01,9.992792068670637295e-01
1.148153621496882971e-02,9.992097258314782682e-01,9.992097258314805996e-01
1.202264434617413176e-02,9.991335534746998981e-01,9.991335534747035618e-01
1.258925411794167490e-02,9.990500466714717920e-01,9.990500466714762329e-01
1.318256738556407466e-02,9.989585007418867457e-01,9.989585007418928519e-01
1.380384264602885214e-02,9.988581436121239943e-01,9.988581436121320989e-01
1.445439770745927249e-02,9.987481294318422131e-01,9.987481294318523162e-01
1.513561248436207964e-02,9.986275315998333069e-01,9.986275315998472957e-01
1.584893192461113431e-02,9.984953351456674620e-01,9.984953351456864468e-01
1.659586907437560557e-02,9.983504284109898652e-01,9.983504284110139571e-01
1.737800828749375484e-02,9.981915939698394746e-01,9.981915939698725593e-01
1.819700858609983596e-02,9.980174987229155636e-01,9.980174987229585293e-01
1.905460717963247327e-02,9.978266830960557110e-01,9.978266830961126654e-01
1.995262314968879874e-02,9.976175492685058765e-01,9.976175492685797064e-01
2.089296130854039618e-02,9.973883483516898796e-01,9.973883483517883564e-01
2.187761623949553008e-02,9.971371664344469421e-01,9.971371664345767272e-01
2.290867652767772378e-02,9.968619094059105734e-01,9.968619094060813257e-01
2.398832919019489723e-02,9.965602864627794988e-01,9.965602864630050961e-01
2.511886431509579437e-02,9.962297922035066033e-01,9.962297922038039211e-01
2.630267991895381477e-02,9.958676872083309650e-01,9.958676872087230958e-01
2.754228703338166065e-02,9.954709770012307724e-01,9.954709770017476922e-01
2.884031503126605750e-02,9.950363892880289551e-01,9.950363892887112982e-01
3.019951720402016052e-02,9.945603493644660231e-01,9.945603493653639715e-01
3.162277660168379134e-02,9.940389535893940920e-01,9.940389535905787000e-01
3.311311214825911342e-02,9.934679408219659891e-01,9.934679408235288500e-01
3.467368504525316503e-02,9.928426617282277711e-01,9.928426617302875679e-01
3.630780547701013827e-02,9.921580458728095353e-01,9.921580458755251408e-01
3.801893963205612431e-02,9.914085665261360703e-01,9.914085665297150962e-01
3.981071705534973415e-02,9.905882031379136254e-01,9.905882031426338497e-01
4.168693834703354750e-02,9.896904014547019957e-01,9.896904014609255729e-01
4.365158322401661156e-02,9.887080312946363581e-01,9.887080313028405731e-01
4.570881896148751983e-02,9.876333420374879823e-01,9.876333420483054404e-01
4.786300923226385201e-02,9.864579159450951318e-01,9.864579159593579449e-01
5.011872336272722023e-02,9.851726194979716356e-01,9.851726195167778144e-01
5.248074602497725810e-02,9.837675530211626995e-01,9.837675530459587536e-01
5.495408738576245539e-02,9.822319989788225181e-01,9.822319990115186972e-01
5.754399373371569398e-02,9.805543694457189430e-01,9.805543694888337880e-01
6.025595860743578058e-02,9.787221534182722893e-01,9.787221534751263663e-01
6.309573444801933051e-02,9.767218648113132895e-01,9.767218648862850960e-01
6.606934480075957183e-02,9.745389922033305119e-01,9.745389923021978706e-01
6.918309709189363055e-02,9.721579516461436032e-01,9.721579517765281953e-01
7.244359600749898653e-02,9.695620441482294405e-01,9.695620443201830030e-01
7.585775750291835762e-02,9.667334197772037285e-01,9.667334200039902070e-01
7.943282347242813790e-02,9.636530507083079788e-01,9.636530510074223788e-01
8.317637711026708291e-02,9.603007159723317976e-01,9.603007163668607626e-01
8.709635899560805306e-02,9.566550011266437004e-01,9.566550016470509732e-01
9.120108393559096804e-02,9.526933165813337157e-01,9.526933172678188066e-01
9.549925860214358853e-02,9.483919388493339264e-01,9.483919397549505081e-01
1.000000000000000056e-01,9.437260795386497314e-01,9.437260807334230117e-01
1.047128548050899610e-01,9.386699874424564438e-01,9.386699890188158202e-01
1.096478196143185063e-01,9.331970895742407457e-01,9.331970916542107197e-01
1.148153621496882937e-01,9.272801773930062774e-01,9.272801801376927555e-01
1.202264434617413141e-01,9.208916447042573283e-01,9.208916483263910324e-01
1.258925411794167559e-01,9.140037837238556007e-01,9.140037885043632571e-01
1.318256738556407293e-01,9.065891454499341862e-01,9.065891517598501093e-01
1.380384264602884659e-01,8.986209696752959220e-01,8.986209780047154094e-01
1.445439770745927111e-01,8.900736885369924245e-01,8.900736995333538015e-01
1.513561248436207929e-01,8.809235052668022981e-01,8.809235197854841104e-01
1.584893192461113431e-01,8.711490465846383202e-01,8.711490657558497164e-01
1.659586907437560488e-01,8.607320827705885469e-01,8.607321080877720076e-01
1.737800828749375415e-01,8.496583036790480437e-01,8.496583371156980480e-01
1.819700858609983596e-01,8.379181316858431705e-01,8.379181758498209787e-01
1.905460717963247397e-01,8.255075437442134234e-01,8.255076020814828830e-01
1.995262314968879735e-01,8.124288644816030081e-01,8.124289415450293150e-01
2.089296130854039757e-01,7.986914809486900246e-01,7.986915827523334288e-01
2.187761623949552869e-01,7.843124179273718299e-01,7.843125524128646830e-01
2.290867652767773488e-01,7.693167017641432404e-01,7.693168794135766264e-01
2.398832919019489862e-01,7.537374322415872907e-01,7.537376668811626157e-01
2.511886431509579576e-01,7.376154784243695861e-01,7.376157882752655270e-01
2.630267991895381408e-01,7.209987188107173095e-01,7.209991278583413044e-01
2.754228703338166273e-01,7.039407621943805093e-01,7.039413019645198721e-01
2.884031503126605611e-01,6.864991174298223919e-01,6.864998292797315216e-01
3.019951720402015982e-01,6.687328315619264218e-01,6.687337696149497912e-01
3.162277660168379412e-01,6.506996890285917656e-01,6.507009239002395917e-01
3.311311214825911065e-01,6.324531596043854176e-01,6.324547830814826188e-01
3.467368504525316641e-01,6.140393944046469432e-01,6.140415252403881308e-01
3.630780547701014105e-01,5.954946855077752899e-01,5.954974764732462456e-01
3.801893963205612570e-01,5.768439041660695654e-01,5.768475504373022922e-01
3.981071705534973137e-01,5.581004831745125516e-01,5.581052320117627641e-01
4.168693834703355305e-01,5.392684692439501104e-01,5.392746307095528380e-01
4.365158322401658797e-01,5.203469953803943060e-01,5.203549535126399395e-01
4.570881896148749624e-01,5.013371726390232208e-01,5.013473960243518546e-01
4.786300923226382564e-01,4.822508626967317857e-01,4.822639127481457288e-01
5.011872336272722439e-01,4.631201070850036183e-01,4.631366415631480993e-01
5.248074602497725394e-01,4.440052753468623492e-01,4.440260438387050868e-01
5.495408738576245122e-01,4.249994710923524210e-01,4.250252984793220223e-01
5.754399373371569260e-01,4.062267083863004835e-01,4.062584621134718299e-01
6.025595860743577781e-01,3.878321717803877577e-01,3.878707094513750842e-01
6.309573444801933606e-01,3.699647183334435763e-01,3.700108143689823104e-01
6.606934480075961069e-01,3.527545632090886008e-01,3.528088175247109382e-01
6.918309709189366385e-01,3.362921603554243632e-01,3.363548983624665700e-01
7.244359600749902262e-01,3.206163467305070403e-01,3.206875277291683091e-01
7.585775750291835484e-01,3.057191385956652407e-01,3.057982967471448155e-01
7.943282347242813790e-01,2.915697467193406056e-01,2.916559916188514179e-01
8.317637711026708569e-01,2.781515780027912221e-01,2.782436757840343056e-01
8.709635899560805861e-01,2.654962145586714506e-01,2.655927517499422907e-01
9.120108393559096527e-01,2.536936135209544863e-01,2.537932152974668454e-01
9.549925860214358853e-01,2.428647309309243940e-01,2.429662721309732709e-01
1.000000000000000000e+00,2.331034767753135117e-01,2.332062070234444118e-01
1.047128548050899610e+00,2.244207465867790185e-01,2.245242730712345147e-01
1.096478196143185091e+00,2.167343333761802548e-01,2.168384773426207945e-01
1.148153621496882826e+00,2.099250851202678070e-01,2.100297286209032721e-01
1.202264434617413169e+00,2.039248829566719101e-01,2.040299849943381649e-01
1.258925411794167504e+00,1.987575091728266963e-01,1.988634118071274104e-01
1.318256738556407459e+00,1.944777600328671252e-01,1.945856952888833369e-01
1.380384264602885214e+00,1.910558559515006527e-01,1.911683023882232990e-01
1.445439770745927888e+00,1.883389838824919560e-01,1.884594261381336289e-01
1.513561248436208651e+00,1.861581691275154826e-01,1.862900669933316156e-01
1.584893192461114042e+00,1.844574478047372457e-01,1.846027507675360446e-01
1.659586907437561321e+00,1.832538168077625373e-01,1.834117922461223626e-01
1.737800828749376247e+00,1.824685828019133593e-01,1.826356658950405998e-01
1.819700858609982541e+00,1.819075961551103737e-01,1.820784091288826234e-01
1.905460717963246342e+00,1.814461744536243204e-01,1.816152808519387873e-01
1.995262314968878847e+00,1.810794380651727931e-01,1.812432576436315279e-01
2.089296130854038758e+00,1.807365020259018296e-01,1.808947714342633573e-01
2.187761623949551648e+00,1.802734534444711545e-01,1.804289980454950038e-01
2.290867652767772267e+00,1.796744872063915088e-01,1.798304388220572370e-01
2.398832919019489918e+00,1.789667113284388600e-01,1.791240361563467554e-01
2.511886431509579687e+00,1.780494565726680745e-01,1.782086101033005243e-01
2.630267991895381297e+00,1.768485892505383683e-01,1.770109337982121167e-01
2.754228703338166273e+00,1.753366829393292747e-01,1.755028416196158791e-01
2.884031503126605500e+00,1.734424449629044795e-01,1.736161370435842233e-01
3.019951720402016093e+00,1.711667226422318999e-01,1.713526122351881620e-01
3.162277660168379523e+00,1.684992783555782359e-01,1.686909241576123042e-01
3.311311214825911176e+00,1.653779128616278682e-01,1.655706500568973061e-01
3.467368504525316641e+00,1.618298799923386377e-01,1.620204433665480004e-01
3.630780547701013994e+00,1.579499155266597121e-01,1.581197136460099628e-01
3.801893963205612792e+00,1.537765046379603595e-01,1.539101407250184628e-01
3.981071705534973137e+00,1.494038500746343034e-01,1.494998596438550098e-01
4.168693834703354639e+00,1.450570336466334431e-01,1.451461519723970528e-01
4.365158322401661017e+00,1.409495901266955842e-01,1.410534054096630185e-01
4.570881896148751622e+00,1.372971548522481100e-01,1.373988229427658414e-01
4.786300923226384896e+00,1.341993387796737436e-01,1.342911358050795645e-01
5.011872336272724660e+00,1.317531237332597305e-01,1.318544380898458990e-01
5.248074602497728058e+00,1.299548199918564018e-01,1.300690700617016526e-01
5.495408738576248453e+00,1.285976672382159458e-01,1.287122724724697187e-01
5.754399373371566817e+00,1.274447009076390691e-01,1.275258080046924036e-01
6.025595860743575116e+00,1.262352726185477503e-01,1.262664182375447808e-01
6.309573444801929831e+00,1.244964451415516149e-01,1.245284520317574833e-01
6.606934480075957516e+00,1.220310815417837563e-01,1.221140324368646252e-01
6.918309709189362167e+00,1.192004557423624461e-01,1.193437320247712763e-01
7.244359600749898931e+00,1.161651482575157823e-01,1.163717742245908571e-01
7.585775750291835706e+00,1.135247037350138460e-01,1.136957222450980798e-01
7.943282347242813124e+00,1.115050546949157839e-01,1.116041868238488444e-01
8.317637711026709013e+00,1.101090988545824767e-01,1.101909641899379844e-01
8.709635899560804972e+00,1.089068086442488148e-01,1.090724580315198672e-01
9.120108393559096527e+00,1.074737497808057329e-01,1.077689856044969641e-01
9.549925860214358408e+00,1.055630362089855917e-01,1.058677776069616577e-01
1.000000000000000000e+01,1.036513468710435482e-01,1.039440965609444573e-01
1.047128548050899610e+01,1.015417234197198704e-01,1.017392433864761914e-01
1.096478196143185180e+01,9.955723032772750836e-02,9.968763108211164958e-02
1.148153621496882870e+01,9.815370659288463751e-02,9.834341768271862017e-02
1.202264434617413080e+01,9.669386951268874042e-02,9.685375007795778146e-02
1.258925411794167459e+01,9.523548933713078812e-02,9.535695430667030792e-02
1.318256738556407370e+01,9.360897330942842542e-02,9.373289093470399402e-02
1.380384264602885303e+01,9.187814021765788874e-02,9.201792421163285107e-02
1.445439770745928065e+01,9.014459602010595207e-02,9.024474724918929436e-02
1.513561248436208651e+01,8.874705819833073051e-02,8.877540039799315663e-02
1.584893192461114175e+01,8.728406074666450465e-02,8.743337303901978219e-02
1.659586907437561365e+01,8.607946823072357145e-02,8.631407731981821652e-02
1.737800828749376336e+01,8.454007202116597952e-02,8.474975034269008334e-02
1.819700858609982674e+01,8.304346864282612095e-02,8.319183933623404414e-02
1.905460717963246253e+01,8.201721263904268588e-02,8.217354828414988321e-02
1.995262314968878670e+01,8.046358626261157498e-02,8.058045237383060222e-02
2.089296130854038580e+01,7.918691510522680999e-02,7.932945931327148315e-02
2.187761623949552003e+01,7.790952219538004042e-02,7.804755910728906898e-02
2.290867652767772356e+01,7.654355949731604658e-02,7.651560379857802463e-02
2.398832919019490006e+01,7.538571551654024705e-02,7.541644587220859564e-02
2.511886431509579509e+01,7.422916314629092460e-02,7.431976825968716893e-02
2.630267991895381385e+01,7.303774248361424859e-02,7.324752457641964254e-02
2.754228703338166184e+01,7.176473334366714751e-02,7.193022915706977216e-02
2.884031503126605855e+01,7.087833340478309763e-02,7.100828926972786725e-02
3.019951720402016093e+01,6.974801179580153443e-02,6.990840558804785332e-02
3.162277660168379256e+01,6.850251802849616212e-02,6.862032293660026705e-02
3.311311214825911264e+01,6.728492111709152845e-02,6.750309391658473879e-02
3.467368504525316553e+01,6.629632113923328296e-02,6.639077824955146034e-02
3.630780547701014171e+01,6.518264785627576885e-02,6.542572635006452253e-02
3.801893963205612437e+01,6.417508601942847890e-02,6.434946858345197418e-02
3.981071705534973404e+01,6.326932211820580909e-02,6.341974554526051688e-02
4.168693834703355350e+01,6.224325408766802348e-02,6.251794835581868381e-02
4.365158322401661195e+01,6.135370498009425771e-02,6.152328871483308398e-02
4.570881896148751622e+01,6.025471066063655540e-02,6.036041523361424660e-02
4.786300923226384896e+01,5.935230243650327364e-02,5.948698245875316121e-02
5.011872336272725192e+01,5.852340177706541469e-02,5.852891487387636843e-02
5.248074602497728591e+01,5.739618710281962216e-02,5.749641447062580485e-02
5.495408738576248453e+01,5.670628839663124920e-02,5.683694608900000805e-02
5.754399373371566639e+01,5.565647251952325625e-02,5.576437531280230980e-02
6.025595860743574406e+01,5.485321760616024972e-02,5.492505857268711877e-02
6.309573444801930009e+01,5.403768059639037918e-02,5.419466378973645387e-02
6.606934480075958049e+01,5.309494145774377311e-02,5.320137413161467321e-02
6.918309709189362877e+01,5.256007941384673032e-02,5.275525169510296430e-02
7.244359600749898220e+01,5.165120445769882940e-02,5.171140471482523621e-02
7.585775750291836061e+01,5.100110663599796701e-02,5.108526497040721814e-02
7.943282347242814012e+01,5.009974601568204650e-02,5.021080358399531568e-02
8.317637711026708303e+01,4.930622699439630996e-02,4.936568985743074178e-02
8.709635899560805683e+01,4.887730402984806488e-02,4.896513669639661337e-02
9.120108393559097237e+01,4.808238849361616551e-02,4.823782687754160636e-02
9.549925860214358408e+01,4.732730742059362838e-02,4.748358571286000196e-02
1.000000000000000000e+02,4.677901607925491478e-02,4.680461935259781076e-02
1.047128548050898473e+02,4.589342187291760300e-02,4.587845009502629356e-02
1.096478196143185073e+02,4.536867845481249578e-02,4.535186620163320775e-02
1.148153621496881698e+02,4.463555562790490899e-02,4.466855779134490390e-02
1.202264434617413116e+02,4.411378134613541668e-02,4.402603547282721297e-02
1.258925411794166251e+02,4.344366745215982178e-02,4.338418373033985087e-02
1.318256738556407299e+02,4.274488441596688282e-02,4.280274040549114645e-02
1.380384264602883775e+02,4.216821201521159246e-02,4.222694303193681720e-02
1.445439770745927888e+02,4.149101000330609329e-02,4.147931776081812544e-02
1.513561248436207052e+02,4.095285818187872906e-02,4.092945710474473614e-02
1.584893192461114211e+02,4.038117745785690937e-02,4.036180322225261380e-02
1.659586907437559660e+02,3.981888214228886114e-02,3.981403729475838094e-02
1.737800828749376194e+02,3.948660319025046328e-02,3.967063536682750857e-02
1.819700858609982674e+02,3.875347645082862641e-02,3.888492928252358649e-02
1.905460717963248385e+02,3.835079839848926087e-02,3.843794483187112920e-02
1.995262314968878741e+02,3.781188087096687411e-02,3.793951152588168063e-02
2.089296130854040712e+02,3.736487146987409191e-02,3.742457543920812979e-02
2.187761623949551790e+02,3.678858803527582794e-02,3.683950519748352415e-02
2.290867652767774700e+02,3.634293370072103763e-02,3.632910457189136855e-02
2.398832919019489793e+02,3.594616758557946795e-02,3.601537699293294592e-02
2.511886431509582280e+02,3.553913976377864881e-02,3.564640470670256411e-02
2.630267991895381670e+02,3.508896426722016293e-02,3.516548494310917095e-02
2.754228703338168884e+02,3.455945578891019693e-02,3.461450328861224307e-02
2.884031503126605571e+02,3.425428837010416339e-02,3.436316648195168050e-02
3.019951720402019077e+02,3.384454070057065639e-02,3.391460599040242024e-02
3.162277660168379612e+02,3.351999185624338073e-02,3.357480852627155177e-02
3.311311214825907427e+02,3.309301915396824223e-02,3.318107000427400477e-02
3.467368504525316553e+02,3.276312335637372730e-02,3.280119865042201155e-02
3.630780547701010050e+02,3.245414786958251280e-02,3.256120049189192150e-02
3.801893963205612863e+02,3.210034819580194487e-02,3.222761486029270678e-02
3.981071705534969283e+02,3.175125908303156469e-02,3.183087913663720098e-02
4.168693834703354923e+02,3.143196442507969340e-02,3.144681518995470770e-02
4.365158322401656505e+02,3.128700862845820024e-02,3.131066041613876638e-02
4.570881896148752048e+02,3.101940146620620412e-02,3.111773407489465751e-02
4.786300923226380064e+02,3.055610346039416489e-02,3.062706186236502023e-02
5.011872336272724624e+02,3.042959909899450519e-02,3.050385100944493985e-02
5.248074602497722481e+02,3.018333260128637160e-02,3.023057576600380117e-02
5.495408738576247742e+02,2.998586223465628253e-02,3.011886613192217219e-02
5.754399373371566071e+02,2.965210944316545860e-02,2.973526480480470635e-02
6.025595860743580943e+02,2.946824275582408947e-02,2.961520705302521719e-02
6.309573444801930009e+02,2.934539687155724927e-02,2.938126690347849651e-02
6.606934480075964302e+02,2.914106896001315145e-02,2.925914446721960757e-02
6.918309709189362593e+02,2.899549666062307615e-02,2.909781550929364802e-02
7.244359600749905894e+02,2.887293344278655041e-02,2.894808423400980352e-02
7.585775750291835493e+02,2.875556002783385620e-02,2.882761757901284791e-02
7.943282347242821970e+02,2.859320172688102277e-02,2.865246231704538654e-02
8.317637711026708303e+02,2.841994194558924991e-02,2.850343388737465455e-02
8.709635899560814778e+02,2.827253561434838261e-02,2.831957837432852107e-02
9.120108393559096385e+02,2.824045899186523531e-02,2.825621110836926131e-02
9.549925860214368640e+02,2.803282443072320496e-02,2.804786965105665955e-02
1.000000000000000000e+03,2.804664531569552727e-02,2.813878487667852146e-02
1.047128548050898416e+03,2.804645917523463858e-02,2.810938337278360080e-02
1.096478196143185187e+03,2.804517849376002986e-02,2.811160789207766894e-02
1.148153621496881669e+03,2.795285126840205137e-02,2.800757794238020043e-02
1.202264434617413144e+03,2.800300685732997480e-02,2.806335872800366088e-02
1.258925411794166166e+03,2.795230595713135355e-02,2.805917988847103292e-02
1.318256738556407527e+03,2.797170202159032087e-02,2.804515224818786290e-02
1.380384264602883832e+03,2.798758422426753795e-02,2.795930997044197841e-02
1.445439770745927945e+03,2.802315028724612286e-02,2.804707213640227070e-02
1.513561248436207279e+03,2.812122250699371911e-02,2.822232792907788251e-02
1.584893192461114040e+03,2.812387925909960035e-02,2.816840634056455225e-02
1.659586907437559603e+03,2.826996222953977178e-02,2.840493233200262757e-02
1.737800828749376251e+03,2.817485560453156235e-02,2.822771466853289321e-02
1.819700858609982561e+03,2.827260187864068242e-02,2.833566408955009996e-02
1.905460717963248271e+03,2.834768976801334966e-02,2.830073268330271508e-02
1.995262314968878854e+03,2.839144913176304755e-02,2.845925101093395651e-02
2.089296130854040712e+03,2.855915693187367072e-02,2.864389707174643668e-02
2.187761623949551904e+03,2.862022197364341713e-02,2.872852477627151069e-02
2.290867652767774871e+03,2.859932701934185528e-02,2.868026677588770418e-02
2.398832919019489964e+03,2.879530071641809783e-02,2.887339980342972998e-02
2.511886431509582053e+03,2.881024005326199636e-02,2.880658546293363501e-02
2.630267991895381329e+03,2.881512208282482196e-02,2.879624548682706980e-02
2.754228703338168998e+03,2.897932999579391072e-02,2.901442734400145468e-02
2.884031503126605912e+03,2.908025606817237277e-02,2.909934504421526902e-02
3.019951720402018964e+03,2.912525908270972158e-02,2.915940241536317534e-02
3.162277660168379498e+03,2.909552271076578517e-02,2.913855857473241634e-02
3.311311214825907882e+03,2.915036869897348962e-02,2.919284171755633789e-02
3.467368504525316894e+03,2.923224113348979469e-02,2.924069530399033001e-02
3.630780547701010164e+03,2.926778543885547729e-02,2.930890744521941552e-02
3.801893963205612636e+03,2.930762348708564405e-02,2.938828518708544099e-02
3.981071705534969169e+03,2.933123731448412236e-02,2.939180102150052917e-02
4.168693834703354696e+03,2.944705179974467166e-02,2.945542510907019768e-02
4.365158322401656733e+03,2.948235855085792889e-02,2.955834173541100132e-02
4.570881896148751366e+03,2.948838302142063258e-02,2.949850738730698183e-02
4.786300923226380291e+03,2.955900855022339235e-02,2.963302644055898147e-02
5.011872336272725079e+03,2.959080166687249810e-02,2.960720036931039842e-02
5.248074602497723390e+03,2.972622317582620383e-02,2.976878757908302947e-02
5.495408738576248652e+03,2.984547298550995625e-02,2.989231098203527434e-02
5.754399373371566071e+03,2.974635329889974492e-02,2.982758727336355317e-02
6.025595860743580488e+03,2.971148491280626788e-02,2.973919702537179688e-02
6.309573444801930236e+03,2.977586276019640946e-02,2.991416776445321099e-02
6.606934480075964530e+03,2.980571179319010250e-02,2.987816771356479467e-02
6.918309709189362366e+03,2.983038663525914430e-02,2.990609653838745968e-02
7.244359600749906349e+03,2.976723404268818290e-02,2.973301762721323668e-02
7.585775750291835720e+03,2.974669782361347853e-02,2.987995198003935357e-02
7.943282347242821743e+03,2.981508598258607659e-02,2.979751807148707174e-02
8.317637711026709439e+03,2.988522116834272518e-02,2.992665919075378558e-02
8.709635899560813414e+03,2.978599454781957756e-02,2.987792076292696691e-02
9.120108393559095930e+03,2.987119596620762749e-02,2.997304095188240217e-02
9.549925860214369095e+03,2.985054923203677227e-02,2.989833957917314294e-02
1.000000000000000000e+04,2.989105551433235072e-02,2.990653560579286524e-02
1.047128548050898462e+04,2.997070963452944450e-02,2.998884042956151408e-02
1.096478196143185050e+04,2.984766163811328893e-02,2.992007385176857770e-02
1.148153621496881715e+04,2.993837908366885070e-02,2.998494136485107056e-02
1.202264434617413099e+04,2.985105982119391071e-02,2.989168758395994996e-02
1.258925411794166212e+04,2.985635910635128787e-02,2.988672481302171585e-02
1.318256738556407436e+04,2.995279272797876299e-02,3.000765503715844412e-02
1.380384264602883741e+04,2.996019269325850970e-02,3.001471921380218302e-02
1.445439770745928035e+04,2.987170989960588607e-02,2.996278273511378265e-02
1.513561248436207097e+04,2.991222721595662715e-02,2.998939754864645563e-02
1.584893192461114086e+04,3.007662494772465542e-02,3.007719832836279819e-02
1.659586907437559785e+04,2.988011409767227580e-02,2.991271706646026277e-02
1.737800828749376160e+04,2.982799353403272832e-02,2.987116191128767057e-02
1.819700858609982606e+04,2.989728648647254836e-02,2.997876132601911409e-02
1.905460717963248317e+04,2.997087277938145777e-02,2.997767041220376211e-02
1.995262314968878854e+04,2.993712433123035463e-02,3.000968186047385869e-02
2.089296130854040894e+04,2.999683840306383367e-02,3.010426442746814979e-02
2.187761623949551722e+04,2.999577954993259965e-02,3.002636552319404295e-02
2.290867652767774780e+04,2.999730479653254026e-02,3.006647442524825603e-02
2.398832919019489782e+04,2.996986053702550834e-02,3.001017857523988891e-02
2.511886431509582326e+04,2.992055180428555838e-02,3.002567711604133688e-02
2.630267991895381419e+04,3.010144274530059116e-02,3.018936962433207971e-02
2.754228703338168998e+04,2.987449169847334121e-02,2.988598816164451943e-02
2.884031503126605821e+04,2.995768394365775494e-02,2.996474819674154258e-02
3.019951720402019055e+04,2.990354811723343678e-02,2.999733386383340514e-02
3.162277660168379225e+04,2.995376008163324819e-02,3.001282731013600602e-02
3.311311214825907518e+04,2.986221892848771320e-02,2.992354560957360618e-02
3.467368504525316530e+04,2.999610546336203484e-02,3.005245738446483961e-02
3.630780547701010073e+04,3.002529639507675596e-02,3.009072168305280612e-02
3.801893963205612818e+04,2.995340762768801054e-02,2.998134041182675888e-02
3.981071705534969078e+04,2.989213197290761098e-02,2.998823547901185993e-02
4.168693834703355242e+04,2.994758663091112369e-02,3.002086278234046210e-02
4.365158322401656187e+04,2.995805072850700815e-02,2.999218142087285363e-02
4.570881896148751548e+04,2.994408462305281002e-02,2.997725401413671095e-02
4.786300923226380110e+04,2.996141658938507313e-02,2.994951498234978832e-02
5.011872336272725079e+04,3.002160181427309879e-02,3.009219236007325271e-02
5.248074602497722663e+04,2.998613799531803584e-02,3.002835769309523950e-02
5.495408738576248288e+04,2.992339530268220416e-02,3.001306946733236711e-02
5.754399373371566617e+04,3.006058913159070575e-02,3.020805671811741672e-02
6.025595860743580852e+04,2.994282312597884577e-02,3.008069896153455630e-02
6.309573444801929872e+04,3.001143549111469355e-02,3.003468384953558029e-02
6.606934480075964530e+04,2.995360338181961291e-02,2.999421617354419353e-02
6.918309709189362184e+04,2.988532460796053045e-02,2.993561312380956310e-02
7.244359600749905803e+04,3.002557472048008463e-02,3.008454999966015883e-02
7.585775750291836448e+04,2.991846096941448707e-02,2.993425739595127061e-02
7.943282347242820833e+04,2.991729752341062976e-02,3.000272409996663017e-02
8.317637711026708712e+04,3.000934414325569927e-02,3.006151400219308698e-02
8.709635899560814141e+04,2.986226970896740940e-02,2.994746716358371794e-02
9.120108393559097021e+04,3.001762785682361712e-02,3.003152626810821207e-02
9.549925860214368731e+04,3.004763751941883984e-02,3.013287596420158310e-02
1.000000000000000000e+05,2.991808847805217317e-02,2.999385213259509256e-02
1.047128548050898535e+05,3.001371535603217927e-02,3.011100092383275570e-02
1.096478196143185050e+05,3.001034784620715615e-02,3.002284032687342272e-02
1.148153621496881678e+05,2.996646664655265233e-02,3.004380506076828605e-02
1.202264434617413062e+05,2.983290923450321319e-02,2.986628613416299205e-02
1.258925411794166139e+05,2.998141980020022079e-02,3.002756987375984621e-02
1.318256738556407508e+05,2.997889429764149724e-02,2.998171759508766118e-02
1.380384264602883777e+05,2.995944437633482615e-02,2.999492829458988083e-02
1.445439770745928108e+05,2.994493481767196777e-02,2.998487404630439598e-02
1.513561248436207243e+05,3.004319997689753816e-02,3.012037772649976339e-02
1.584893192461114086e+05,2.993046156098200586e-02,3.004939243057133669e-02
1.659586907437559566e+05,2.996719622556898513e-02,3.003286918034358752e-02
1.737800828749376233e+05,2.987491115648459664e-02,2.993065581653641880e-02
1.819700858609982533e+05,2.999028657815525079e-02,3.006360237530613169e-02
1.905460717963248317e+05,3.006340187759434096e-02,3.011961366176910126e-02
1.995262314968878927e+05,2.995159818562743992e-02,3.004947847903579466e-02
2.089296130854040966e+05,2.986610410423646417e-02,2.993637999848140427e-02
2.187761623949551722e+05,2.990082363848916083e-02,2.991639832935225063e-02
2.290867652767774707e+05,2.985227463075592474e-02,2.987818918542064009e-02
2.398832919019489782e+05,2.990375926899912704e-02,3.002554484246963001e-02
2.511886431509582035e+05,2.998243269012636908e-02,3.005589569671580918e-02
2.630267991895381710e+05,2.990106904036194876e-02,2.999337764639314549e-02
2.754228703338169144e+05,2.982486966779739068e-02,2.989029222204791711e-02
2.884031503126605530e+05,2.989417169724037024e-02,2.991961195291755610e-02
3.019951720402018982e+05,2.996221450157090377e-02,3.001096363225441363e-02
3.162277660168379080e+05,2.989703244233485324e-02,2.991875162253264039e-02
3.311311214825907955e+05,3.006739586567013303e-02,3.011418391124690008e-02
3.467368504525316530e+05,2.999403992793859761e-02,3.004108401245615331e-02
3.630780547701010364e+05,2.996915465287354821e-02,3.008563959843967364e-02
3.801893963205612381e+05,2.994535878691364020e-02,3.001237908100354637e-02
3.981071705534969224e+05,2.999763503048536936e-02,3.005826491934236386e-02
4.168693834703355096e+05,3.008982613339588122e-02,3.012658053342298636e-02
4.365158322401656187e+05,2.995615530312176894e-02,3.000632001551718775e-02
4.570881896148751839e+05,2.986951519560480939e-02,2.995030388996071727e-02
4.786300923226380255e+05,2.999745706564361028e-02,3.004966538565720033e-02
5.011872336272724788e+05,3.005866714197784687e-02,3.010190330075241186e-02
5.248074602497722954e+05,3.001375557744563605e-02,3.011879497703300393e-02
5.495408738576248288e+05,2.995966111447769670e-02,3.000116351393767103e-02
5.754399373371566180e+05,3.009459177142198918e-02,3.016447580980949339e-02
6.025595860743580852e+05,2.993090094550850816e-02,3.002382643014596397e-02
6.309573444801929872e+05,2.991605776475446399e-02,3.002300970624414631e-02
6.606934480075964238e+05,2.982216230605629070e-02,2.990522196759843113e-02
6.918309709189363057e+05,2.990975137208374754e-02,2.996293475873387097e-02
7.244359600749906385e+05,2.988421569868472336e-02,2.991158454154654173e-02
7.585775750291835284e+05,2.990454168294126927e-02,2.993479637781428643e-02
7.943282347242821706e+05,3.000208989265213885e-02,3.009906900338567282e-02
8.317637711026708130e+05,2.997162931420455784e-02,3.002977750929328171e-02
8.709635899560814723e+05,2.991807086240698410e-02,2.993747228681822165e-02
9.120108393559096148e+05,2.989427798884587359e-02,2.997956747413126066e-02
9.549925860214368440e+05,2.999029545232927488e-02,3.005001640989631712e-02
1.000000000000000000e+06,2.999568842906032845e-02,3.009715073726048143e-02
1.047128548050898477e+06,2.999142865974469344e-02,3.011384001377721831e-02
1.096478196143182926e+06,2.982498322475199068e-02,2.989842327218772758e-02
1.148153621496884152e+06,3.001193491102132488e-02,3.003213187895972802e-02
1.202264434617413208e+06,2.989211373702143834e-02,2.996380471648945470e-02
1.258925411794166081e+06,3.000438077931215364e-02,3.004863510024237405e-02
1.318256738556404831e+06,3.000759848992849352e-02,2.997012677139660256e-02
1.380384264602886746e+06,2.988443227238102295e-02,2.990739763376145527e-02
1.445439770745927934e+06,2.993645177117705558e-02,2.997287282032474326e-02
1.513561248436207185e+06,2.994424467578541554e-02,3.006214069656580612e-02
1.584893192461110884e+06,2.998898790692145974e-02,3.008235781907288645e-02
1.659586907437563175e+06,2.993566223015607652e-02,2.998312716117812471e-02
1.737800828749376349e+06,3.000676410258371757e-02,3.008483850723984304e-02
1.819700858609982533e+06,2.990457393230272487e-02,2.995713898672796444e-02
1.905460717963244300e+06,3.000327444663061782e-02,3.005005132208975194e-02
1.995262314968882827e+06,2.995507301402849584e-02,2.998788169109477611e-02
2.089296130854040850e+06,2.991173888914809911e-02,2.998333491726159344e-02
2.187761623949551955e+06,2.990278764425286645e-02,2.991189163956649993e-02
2.290867652767769992e+06,2.991288054755549680e-02,2.990765299327045185e-02
2.398832919019494671e+06,2.994620502852998051e-02,3.006202281556146286e-02
2.511886431509582326e+06,3.001534430261873498e-02,3.009951145483460294e-02
2.630267991895381361e+06,2.991971857394520526e-02,2.998861685841612904e-02
2.754228703338163439e+06,2.995111613021336772e-02,2.999661415411383064e-02
2.884031503126611467e+06,2.994874373785082200e-02,3.006206573919041614e-02
3.019951720402019098e+06,3.016978766125319109e-02,3.023180099692625994e-02
3.162277660168379545e+06,2.992043563191503983e-02,3.000063337253238913e-02
3.311311214825907722e+06,2.993017845698227319e-02,3.002269716099606467e-02
3.467368504525309429e+06,3.002891612600212812e-02,3.010789377222410079e-02
3.630780547701017465e+06,2.992189520512822040e-02,2.998426419416414662e-02
3.801893963205612730e+06,2.993535572389252955e-02,2.999161940487788530e-02
3.981071705534969456e+06,2.990885231215109630e-02,2.994863674395040198e-02
4.168693834703346714e+06,2.995526652445845706e-02,3.004139732812335234e-02
4.365158322401665151e+06,2.998125026242588059e-02,2.998320490378964670e-02
4.570881896148751490e+06,2.996458103821052557e-02,3.005111667877979550e-02
4.786300923226380721e+06,2.992488240482178707e-02,3.000421855173859148e-02
5.011872336272714660e+06,2.997478216645870636e-02,3.001004172224001204e-02
5.248074602497734129e+06,2.990596638963359880e-02,2.994755340511680991e-02
5.495408738576248288e+06,2.999656709698124077e-02,3.001871285459481453e-02
5.754399373371566646e+06,3.001442396200290630e-02,3.006293269965442175e-02
6.025595860743568279e+06,3.010435873308998228e-02,3.019212119907164690e-02
6.309573444801942445e+06,3.009170825372268002e-02,3.013997458735910573e-02
6.606934480075964704e+06,2.991388988714950570e-02,2.998102647463710829e-02
6.918309709189362824e+06,3.005107830429927518e-02,3.008510330183151657e-02
7.244359600749891251e+06,3.000261700531532683e-02,3.010196457619881971e-02
7.585775750291851349e+06,2.985657561276145941e-02,2.987996994976124115e-02
7.943282347242821939e+06,2.997421114109219409e-02,3.000131034991279644e-02
8.317637711026708595e+06,2.998746847887228534e-02,3.008473996839373596e-02
8.709635899560796097e+06,3.013563599426484496e-02,3.012904271825132818e-02
9.120108393559115008e+06,2.994483304278179256e-02,2.998512927612120155e-02
9.549925860214369372e+06,2.988459212177660071e-02,2.987150368376810528e-02
1.000000000000000000e+07,2.992988609811924813e-02,2.996303334014611963e-02
1.047128548050898500e+07,2.997325716338409413e-02,3.002670335737226207e-02
1.096478196143182926e+07,2.992210457808947358e-02,3.006801078533736377e-02
1.148153621496884152e+07,2.995368367001811916e-02,2.994512497416232377e-02
1.202264434617413022e+07,2.990672349520204915e-02,2.989588242596471351e-02
1.258925411794166267e+07,3.000367168516739069e-02,3.008943061156998944e-02
1.318256738556404784e+07,3.001504758475933426e-02,3.010710536735616838e-02
1.380384264602886699e+07,3.000154453646107847e-02,3.009598452503884497e-02
1.445439770745928027e+07,2.986208531414095979e-02,2.986069262646283071e-02
1.513561248436207138e+07,2.991696958494438965e-02,2.991695806362112617e-02
1.584893192461110838e+07,2.982517684904210931e-02,2.990861555811243078e-02
1.659586907437563129e+07,2.991746910620053310e-02,2.997282757075609219e-02
1.737800828749376163e+07,3.001982046773889884e-02,3.002926745654299276e-02
1.819700858609982580e+07,2.992536268114912371e-02,2.990661390402444761e-02
1.905460717963244393e+07,2.999487959552488842e-02,3.007966236994928655e-02
1.995262314968882874e+07,3.005452019197686966e-02,3.013188827213698906e-02
2.089296130854040757e+07,3.001320461308833176e-02,3.007959926020474517e-02
2.187761623949551955e+07,2.996079412196991920e-02,3.006610108635326267e-02
2.290867652767769992e+07,2.993775877180519102e-02,2.999454180678016654e-02
2.398832919019494951e+07,2.993993928034364982e-02,2.999008703383485713e-02
2.511886431509582326e+07,2.995166319169180122e-02,2.999144084053786269e-02
2.630267991895381361e+07,2.991457994044112792e-02,2.994257286591365391e-02
2.754228703338163346e+07,2.996531373985232213e-02,2.998014880945116395e-02
2.884031503126611561e+07,2.987394789871767806e-02,2.991220378031186206e-02
3.019951720402019098e+07,3.003399760531393417e-02,3.011027323366266897e-02
3.162277660168379173e+07,2.994131138448060878e-02,2.998474021369060619e-02
3.311311214825907722e+07,2.983093888550790093e-02,2.990294212225345222e-02
3.467368504525309801e+07,2.991406259310612492e-02,3.001569094886149050e-02
3.630780547701017559e+07,2.991574716439352605e-02,2.996696753494568558e-02
3.801893963205612451e+07,2.986200752542665302e-02,2.996943993270349479e-02
3.981071705534969270e+07,3.005152904595033425e-02,3.006823593428210872e-02
4.168693834703346342e+07,2.997263290895168034e-02,3.009215399249264358e-02
4.365158322401665151e+07,3.013864560351093083e-02,3.012317219400958979e-02
4.570881896148751676e+07,3.005855956324649664e-02,3.008086228011684626e-02
4.786300923226380348e+07,2.993165025186884584e-02,3.005294943691605436e-02
5.011872336272714287e+07,3.003134458960880077e-02,3.009263307268894572e-02
5.248074602497733384e+07,3.000981135301036828e-02,3.010433543739427301e-02
5.495408738576248288e+07,2.999231686893869334e-02,3.007388717794521812e-02
5.754399373371566832e+07,2.993544565418479464e-02,3.001080506017137980e-02
6.025595860743568838e+07,2.995764664141625094e-02,3.000354404032398378e-02
6.309573444801943004e+07,2.996536835827802100e-02,3.008987573085364006e-02
6.606934480075964332e+07,2.998390994951085145e-02,2.998290406793504073e-02
6.918309709189362824e+07,2.996253643839931480e-02,3.000141180768218369e-02
7.244359600749890506e+07,2.997819857782649255e-02,3.013335374402852443e-02
7.585775750291851163e+07,2.990553111405739109e-02,2.997986839583761942e-02
7.943282347242821753e+07,2.989071255339582900e-02,2.994222536232500620e-02
8.317637711026708782e+07,2.989837207843261749e-02,3.002259848298242939e-02
8.709635899560795724e+07,3.001939300360963181e-02,3.007267669030310939e-02
9.120108393559114635e+07,3.001861381556182595e-02,3.005684147679803242e-02
9.549925860214368999e+07,2.980622218595461309e-02,2.985191898524601831e-02
1.000000000000000000e+08,3.003797113822891107e-02,3.013291521534350662e-02


==> anc/fig23a_t-unscaled_P_Ppsi_real500.csv <==
1.047128548050899575e-02,9.993425838663136940e-01,9.993425838663110294e-01
1.096478196143185063e-02,9.992792073161718136e-01,9.992792073161712585e-01
1.148153621496882971e-02,9.992097263713851651e-01,9.992097263713841659e-01
1.202264434617413176e-02,9.991335541237521545e-01,9.991335541237491569e-01
1.258925411794167490e-02,9.990500474517275409e-01,9.990500474517244323e-01
1.318256738556407466e-02,9.989585016798587791e-01,9.989585016798574468e-01
1.380384264602885214e-02,9.988581447396837065e-01,9.988581447396776003e-01
1.445439770745927249e-02,9.987481307872905223e-01,9.987481307872853042e-01
1.513561248436207964e-02,9.986275332292100515e-01,9.986275332292027240e-01
1.584893192461113431e-02,9.984953371043046033e-01,9.984953371042940562e-01
1.659586907437560557e-02,9.983504307653880971e-01,9.983504307653743304e-01
1.737800828749375484e-02,9.981915967999204220e-01,9.981915967999028805e-01
1.819700858609983596e-02,9.980175021247209566e-01,9.980175021247007505e-01
1.905460717963247327e-02,9.978266871850065556e-01,9.978266871849791331e-01
1.995262314968879874e-02,9.976175541832940086e-01,9.976175541832578153e-01
2.089296130854039618e-02,9.973883542589693230e-01,9.973883542589195850e-01
2.187761623949553008e-02,9.971371735344516374e-01,9.971371735343882436e-01
2.290867652767772378e-02,9.968619179392187446e-01,9.968619179391370322e-01
2.398832919019489723e-02,9.965602967184186145e-01,9.965602967183113670e-01
2.511886431509579437e-02,9.962298045286805959e-01,9.962298045285356007e-01
2.630267991895381477e-02,9.958677020200993324e-01,9.958677020199103724e-01
2.754228703338166065e-02,9.954709948005264764e-01,9.954709948002768982e-01
2.884031503126605750e-02,9.950364106764656436e-01,9.950364106761390159e-01
3.019951720402016052e-02,9.945603750644973484e-01,9.945603750640648055e-01
3.162277660168379134e-02,9.940389844684898168e-01,9.940389844679204945e-01
3.311311214825911342e-02,9.934679779215889184e-01,9.934679779208407391e-01
3.467368504525316503e-02,9.928427062985663021e-01,9.928427062975789807e-01
3.630780547701013827e-02,9.921580994143809340e-01,9.921580994130827502e-01
3.801893963205612431e-02,9.914086308396169445e-01,9.914086308379044254e-01
3.981071705534973415e-02,9.905882803837933182e-01,9.905882803815402315e-01
4.168693834703354750e-02,9.896904942246683712e-01,9.896904942217026324e-01
4.365158322401661156e-02,9.887081426969579478e-01,9.887081426930535155e-01
4.570881896148751983e-02,9.876334757990965496e-01,9.876334757939618791e-01
4.786300923226385201e-02,9.864580765335509982e-01,9.864580765267944029e-01
5.011872336272722023e-02,9.851728122670976306e-01,9.851728122582081859e-01
5.248074602497725810e-02,9.837677843848356973e-01,9.837677843731456040e-01
5.495408738576245539e-02,9.822322766181882381e-01,9.822322766028155350e-01
5.754399373371569398e-02,9.805547025560780172e-01,9.805547025358675173e-01
6.025595860743578058e-02,9.787225530029222131e-01,9.787225529763586840e-01
6.309573444801933051e-02,9.767223440309705795e-01,9.767223439960678322e-01
6.606934480075957183e-02,9.745395667911301851e-01,9.745395667452860788e-01
6.918309709189363055e-02,9.721586403999380455e-01,9.721586403397410869e-01
7.244359600749898653e-02,9.695628695137358255e-01,9.695628694347269150e-01
7.585775750291835762e-02,9.667344085377426177e-01,9.667344084340826482e-01
7.943282347242813790e-02,9.636542347991404744e-01,9.636542346632073208e-01
8.317637711026708291e-02,9.603021334403168963e-01,9.603021332621461958e-01
8.709635899560805306e-02,9.566566972586469930e-01,9.566566970252518010e-01
9.120108393559096804e-02,9.526953452278724699e-01,9.526953449223247716e-01
9.549925860214358853e-02,9.483943639730179065e-01,9.483943635732777766e-01
1.000000000000000056e-01,9.437289770199905892e-01,9.437289764974119421e-01
1.047128548050899610e-01,9.386734471785159739e-01,9.386734464959108903e-01
1.096478196143185063e-01,9.332012179079426373e-01,9.332012170171082310e-01
1.148153621496882937e-01,9.272850999124804261e-01,9.272850987510445897e-01
1.202264434617413141e-01,9.208975094518032645e-01,9.208975079392167640e-01
1.258925411794167559e-01,9.140107648523180250e-01,9.140107628847771171e-01
1.318256738556407293e-01,9.065974473596302152e-01,9.065974448036694389e-01
1.380384264602884659e-01,8.986308316559087350e-01,8.986308283403831032e-01
1.445439770745927111e-01,8.900853899246977674e-01,8.900853856307784362e-01
1.513561248436207929e-01,8.809373711054048206e-01,8.809373655541993253e-01
1.584893192461113431e-01,8.711654537485080674e-01,8.711654465858696961e-01
1.659586907437560488e-01,8.607514664639493995e-01,8.607514572420116306e-01
1.737800828749375415e-01,8.496811641676673688e-01,8.496811523226271978e-01
1.819700858609983596e-01,8.379450410397178972e-01,8.379450258655101180e-01
1.905460717963247397e-01,8.255391522697855811e-01,8.255391328873671331e-01
1.995262314968879735e-01,8.124659063955085303e-01,8.124658817178078696e-01
2.089296130854039757e-01,7.987347786886934697e-01,7.987347473816663879e-01
2.187761623949552869e-01,7.843628843077413704e-01,7.843628447487188682e-01
2.290867652767773488e-01,7.693753389623447791e-01,7.693752891978767883e-01
2.398832919019489862e-01,7.538053263546510285e-01,7.538052640614568700e-01
2.511886431509579576e-01,7.376937880660959790e-01,7.376937105207544976e-01
2.630267991895381408e-01,7.210886559534640528e-01,7.210885600190436451e-01
2.754228703338166273e-01,7.040435632216712758e-01,7.040434453626918110e-01
2.884031503126605611e-01,6.866160022046684519e-01,6.866158585456300090e-01
3.019951720402015982e-01,6.688649482967579107e-01,6.688647747436933244e-01
3.162277660168379412e-01,6.508480429560349334e-01,6.508478354046742798e-01
3.311311214825911065e-01,6.326185240084484240e-01,6.326182786658219870e-01
3.467368504525316641e-01,6.142222036164503018e-01,6.142219174638348100e-01
3.630780547701014105e-01,5.956949111477380931e-01,5.956945825696423613e-01
3.801893963205612570e-01,5.770609183635402317e-01,5.770605479575838803e-01
3.981071705534973137e-01,5.583329158033870643e-01,5.583325073661072890e-01
4.168693834703355305e-01,5.395140703509707647e-01,5.395136320018170117e-01
4.365158322401658797e-01,5.206025187184116776e-01,5.206020640762417662e-01
4.570881896148749624e-01,5.015983009980625740e-01,5.015978502617968182e-01
4.786300923226382564e-01,4.825121995579775835e-01,4.825117802717358573e-01
5.011872336272722439e-01,4.633752604848210832e-01,4.633749077022526475e-01
5.248074602497725394e-01,4.442470566968664270e-01,4.442468122264147112e-01
5.495408738576245122e-01,4.252202217550046792e-01,4.252201322081332613e-01
5.754399373371569260e-01,4.064187480920715134e-01,4.064188616222498274e-01
6.025595860743577781e-01,3.879883349891312672e-01,3.879886969527592822e-01
6.309573444801933606e-01,3.700789099855931741e-01,3.700795583042141845e-01
6.606934480075961069e-01,3.528222315516366669e-01,3.528231932694457784e-01
6.918309709189366385e-01,3.363105654604434669e-01,3.363118567168569828e-01
7.244359600749902262e-01,3.205845179862708005e-01,3.205861500460501223e-01
7.585775750291835484e-01,3.056374816467367084e-01,3.056394752850101759e-01
7.943282347242813790e-01,2.914393868118871911e-01,2.914417957416994276e-01
8.317637711026708569e-01,2.779736898322653360e-01,2.779766307405789894e-01
8.709635899560805861e-01,2.652717209087031014e-01,2.652754034684610684e-01
9.120108393559096527e-01,2.534236261298509207e-01,2.534283726201175813e-01
9.549925860214358853e-01,2.425518477968700570e-01,2.425580913657101323e-01
1.000000000000000000e+00,2.327535283820693635e-01,2.327617844598822705e-01
1.047128548050899610e+00,2.240440032810817328e-01,2.240548212745929191e-01
1.096478196143185091e+00,2.163450025171044511e-01,2.163589210742196400e-01
1.148153621496882826e+00,2.095386360434851325e-01,2.095561748753633768e-01
1.202264434617413169e+00,2.035543537806645265e-01,2.035760642046859359e-01
1.258925411794167504e+00,1.984114540158136430e-01,1.984380093630863373e-01
1.318256738556407459e+00,1.941620433915167976e-01,1.941942868724825799e-01
1.380384264602885214e+00,1.907781048962025883e-01,1.908169223643917112e-01
1.445439770745927888e+00,1.881104382388491536e-01,1.881563489757103746e-01
1.513561248436208651e+00,1.859883234855677914e-01,1.860408439883625142e-01
1.584893192461114042e+00,1.843449806681764780e-01,1.844021007594928985e-01
1.659586907437561321e+00,1.831853451720992232e-01,1.832436718887626714e-01
1.737800828749376247e+00,1.824310210234341700e-01,1.824869220694034511e-01
1.819700858609982541e+00,1.819014547786760860e-01,1.819526701766379095e-01
1.905460717963246342e+00,1.814825948514629528e-01,1.815289194968411346e-01
1.995262314968878847e+00,1.811682688403365160e-01,1.812104443522277453e-01
2.089296130854038758e+00,1.808866659869933224e-01,1.809247518566952928e-01
2.187761623949551648e+00,1.804937271101222096e-01,1.805271596161979464e-01
2.290867652767772267e+00,1.799489668243007823e-01,1.799779456544151890e-01
2.398832919019489918e+00,1.792432857236236632e-01,1.792688677954626664e-01
2.511886431509579687e+00,1.782867658036204617e-01,1.783096400579483320e-01
2.630267991895381297e+00,1.770518277127442197e-01,1.770719911058149520e-01
2.754228703338166273e+00,1.755310065881509063e-01,1.755481505228939643e-01
2.884031503126605500e+00,1.736583086624181871e-01,1.736729065572873432e-01
3.019951720402016093e+00,1.714216535804277408e-01,1.714368484297621731e-01
3.162277660168379523e+00,1.687811106901363767e-01,1.688002685076779030e-01
3.311311214825911176e+00,1.657070161359927851e-01,1.657286039624841778e-01
3.467368504525316641e+00,1.622061524997052973e-01,1.622278819843179232e-01
3.630780547701013994e+00,1.583015169282471768e-01,1.583254361269790522e-01
3.801893963205612792e+00,1.540854270807240356e-01,1.541082166293039901e-01
3.981071705534973137e+00,1.496841192417025790e-01,1.496973819512540937e-01
4.168693834703354639e+00,1.452957725797309196e-01,1.452940074469467047e-01
4.365158322401661017e+00,1.411321445283016118e-01,1.411200583297687328e-01
4.570881896148751622e+00,1.373881000061900615e-01,1.373669271325111962e-01
4.786300923226384896e+00,1.342335248069674580e-01,1.342057366154855436e-01
5.011872336272724660e+00,1.317440550314380732e-01,1.317123442547516177e-01
5.248074602497728058e+00,1.299023698852677933e-01,1.298736662053740498e-01
5.495408738576248453e+00,1.285705990064227311e-01,1.285602621461323092e-01
5.754399373371566817e+00,1.274815556344756906e-01,1.274840372614995110e-01
6.025595860743575116e+00,1.262573003265989313e-01,1.262783105810458273e-01
6.309573444801929831e+00,1.245624323537400518e-01,1.245889140164985753e-01
6.606934480075957516e+00,1.222479197981031218e-01,1.222721871716206249e-01
6.918309709189362167e+00,1.194409096235967277e-01,1.194581894613748058e-01
7.244359600749898931e+00,1.164750894125320679e-01,1.164856799423760886e-01
7.585775750291835706e+00,1.138038280880297876e-01,1.138193120478153270e-01
7.943282347242813124e+00,1.117286884220956289e-01,1.117606759184569948e-01
8.317637711026709013e+00,1.102728799450116565e-01,1.102996308994717567e-01
8.709635899560804972e+00,1.090490086167102413e-01,1.090614503644343758e-01
9.120108393559096527e+00,1.076269462032880958e-01,1.076385252539824866e-01
9.549925860214358408e+00,1.058024850734055472e-01,1.058312094420028604e-01
1.000000000000000000e+01,1.036943058438064280e-01,1.037436262395848158e-01
1.047128548050899610e+01,1.016860936287279915e-01,1.017403220842452438e-01
1.096478196143185180e+01,9.985431036597615384e-02,9.990710441504087325e-02
1.148153621496882870e+01,9.828773012779412621e-02,9.833237477555584194e-02
1.202264434617413080e+01,9.694300123498393595e-02,9.697118576476744523e-02
1.258925411794167459e+01,9.548336190446099492e-02,9.548987582706085220e-02
1.318256738556407370e+01,9.377537505400404538e-02,9.378840187286753560e-02
1.380384264602885303e+01,9.198401809800857420e-02,9.201643285981800369e-02
1.445439770745928065e+01,9.047997713412940513e-02,9.053010199331661123e-02
1.513561248436208651e+01,8.920927980270129676e-02,8.925335949523796608e-02
1.584893192461114175e+01,8.773190776020087234e-02,8.776060904203331070e-02
1.659586907437561365e+01,8.613529545109410712e-02,8.615289571538015112e-02
1.737800828749376336e+01,8.465608831363051479e-02,8.467109658018251439e-02
1.819700858609982674e+01,8.338099990221424507e-02,8.339800206019497286e-02
1.905460717963246253e+01,8.203343268557461432e-02,8.205814799984925689e-02
1.995262314968878670e+01,8.060256396834356019e-02,8.062939650461357910e-02
2.089296130854038580e+01,7.927087580134130340e-02,7.926919605458582208e-02
2.187761623949552003e+01,7.805436613033049642e-02,7.803730137007844347e-02
2.290867652767772356e+01,7.675064325092759154e-02,7.672671458408578116e-02
2.398832919019490006e+01,7.551529866733200369e-02,7.550978678792949483e-02
2.511886431509579509e+01,7.433016472600295632e-02,7.433679346782448571e-02
2.630267991895381385e+01,7.313680233975172751e-02,7.313082195588899159e-02
2.754228703338166184e+01,7.193527308947977872e-02,7.195083695402437751e-02
2.884031503126605855e+01,7.076640788819127392e-02,7.079307309130980497e-02
3.019951720402016093e+01,6.965576032076642443e-02,6.967040952017097832e-02
3.162277660168379256e+01,6.858260120865028453e-02,6.858725046320611474e-02
3.311311214825911264e+01,6.746567336914405244e-02,6.745468207739209465e-02
3.467368504525316553e+01,6.645931123895122694e-02,6.651895632602364272e-02
3.630780547701014171e+01,6.537758230368442836e-02,6.540122526820063564e-02
3.801893963205612437e+01,6.438422935053436658e-02,6.439635297318649365e-02
3.981071705534973404e+01,6.337478829974405037e-02,6.337804464276057537e-02
4.168693834703355350e+01,6.237104141863124979e-02,6.240426087538514244e-02
4.365158322401661195e+01,6.141163180073486161e-02,6.141031783885356199e-02
4.570881896148751622e+01,6.045604402079444994e-02,6.047412209263133137e-02
4.786300923226384896e+01,5.952865590628350634e-02,5.956423635125975002e-02
5.011872336272725192e+01,5.858459278624560812e-02,5.860612883196582301e-02
5.248074602497728591e+01,5.767030966351825716e-02,5.768103501678482903e-02
5.495408738576248453e+01,5.680326671900724766e-02,5.683887428750968029e-02
5.754399373371566639e+01,5.592098871831611279e-02,5.596033361439099046e-02
6.025595860743574406e+01,5.513310632315579496e-02,5.516917723391887018e-02
6.309573444801930009e+01,5.428944294439085744e-02,5.432540764491558538e-02
6.606934480075958049e+01,5.343359697005756193e-02,5.346394643627225968e-02
6.918309709189362877e+01,5.263446772983507854e-02,5.268008822277189113e-02
7.244359600749898220e+01,5.187128340312300440e-02,5.190728604461802842e-02
7.585775750291836061e+01,5.109336083701855602e-02,5.111425686428604231e-02
7.943282347242814012e+01,5.035405007146976503e-02,5.037900238827133781e-02
8.317637711026708303e+01,4.957224298404678403e-02,4.959839539690070326e-02
8.709635899560805683e+01,4.885817199834798646e-02,4.887216740328100689e-02
9.120108393559097237e+01,4.813316785115284713e-02,4.816573021366927360e-02
9.549925860214358408e+01,4.746497019684851881e-02,4.746052271107768783e-02
1.000000000000000000e+02,4.676341695221829936e-02,4.678186115305673493e-02
1.047128548050898473e+02,4.612253150237927146e-02,4.614178244146215774e-02
1.096478196143185073e+02,4.543139877535651988e-02,4.545456494084751387e-02
1.148153621496881698e+02,4.477469485567229374e-02,4.480427690840441818e-02
1.202264434617413116e+02,4.415505599546071247e-02,4.416327952676192548e-02
1.258925411794166251e+02,4.351306252529860835e-02,4.354124273543858586e-02
1.318256738556407299e+02,4.289151215178034493e-02,4.290014191083264122e-02
1.380384264602883775e+02,4.231972061384559058e-02,4.234027777734424014e-02
1.445439770745927888e+02,4.170808464722679243e-02,4.172827599092980566e-02
1.513561248436207052e+02,4.117842049862643905e-02,4.118900620879801383e-02
1.584893192461114211e+02,4.058829373098125221e-02,4.062088749550334804e-02
1.659586907437559660e+02,4.006239813881582595e-02,4.009226425413490308e-02
1.737800828749376194e+02,3.950400815808298438e-02,3.951748684793328359e-02
1.819700858609982674e+02,3.902628776866071819e-02,3.905180717807436863e-02
1.905460717963248385e+02,3.849431679639263304e-02,3.851718116865351926e-02
1.995262314968878741e+02,3.800810156779892840e-02,3.803397348959065144e-02
2.089296130854040712e+02,3.749854893286565238e-02,3.750412088803922739e-02
2.187761623949551790e+02,3.700004996001908519e-02,3.700449109820300175e-02
2.290867652767774700e+02,3.656815450720522775e-02,3.660514808478057547e-02
2.398832919019489793e+02,3.610238699950398672e-02,3.613705318052685966e-02
2.511886431509582280e+02,3.564872415094851033e-02,3.567730228046256391e-02
2.630267991895381670e+02,3.525702677594825390e-02,3.527903838515395601e-02
2.754228703338168884e+02,3.483533366638660866e-02,3.486580366778745804e-02
2.884031503126605571e+02,3.443449385612711022e-02,3.443140966958892213e-02
3.019951720402019077e+02,3.402581967117201261e-02,3.404083655163461092e-02
3.162277660168379612e+02,3.364322532322397419e-02,3.364766535941278447e-02
3.311311214825907427e+02,3.327384304040671703e-02,3.326613279306883664e-02
3.467368504525316553e+02,3.291470179495471771e-02,3.291180958346659469e-02
3.630780547701010050e+02,3.257937556780926558e-02,3.259382592587892896e-02
3.801893963205612863e+02,3.225978980538884294e-02,3.227735689607184183e-02
3.981071705534969283e+02,3.194314040362180446e-02,3.194949735478967018e-02
4.168693834703354923e+02,3.161921986664643913e-02,3.162685142606161404e-02
4.365158322401656505e+02,3.136563305856937545e-02,3.138449620359947539e-02
4.570881896148752048e+02,3.105226336491847747e-02,3.106781259582183305e-02
4.786300923226380064e+02,3.074513332132417648e-02,3.076072105678877983e-02
5.011872336272724624e+02,3.052463051001300109e-02,3.054719208439780898e-02
5.248074602497722481e+02,3.027446642825622897e-02,3.029394983049971471e-02
5.495408738576247742e+02,3.008538150584585263e-02,3.010082805246511867e-02
5.754399373371566071e+02,2.983467802360591226e-02,2.984279404352090451e-02
6.025595860743580943e+02,2.964781010604826406e-02,2.965797191064779847e-02
6.309573444801930009e+02,2.944638979758198993e-02,2.944853047709417027e-02
6.606934480075964302e+02,2.927143434494723293e-02,2.927913683841494585e-02
6.918309709189362593e+02,2.915045913389636631e-02,2.914613505351759323e-02
7.244359600749905894e+02,2.897694163273599466e-02,2.899103325296015568e-02
7.585775750291835493e+02,2.883318521361647596e-02,2.883976039404491029e-02
7.943282347242821970e+02,2.870461540854819110e-02,2.869246053988774858e-02
8.317637711026708303e+02,2.859025390563528501e-02,2.858175165224246736e-02
8.709635899560814778e+02,2.848794866193862449e-02,2.849157427845297810e-02
9.120108393559096385e+02,2.839560274823426517e-02,2.839536678777763307e-02
9.549925860214368640e+02,2.833718116270324272e-02,2.836127023480973508e-02
1.000000000000000000e+03,2.829268550815286151e-02,2.828664134531961444e-02
1.047128548050898416e+03,2.820905221935933113e-02,2.822518633409574693e-02
1.096478196143185187e+03,2.820243339796739759e-02,2.820015462320367428e-02
1.148153621496881669e+03,2.818534520853384004e-02,2.819424087755196748e-02
1.202264434617413144e+03,2.815384448623968472e-02,2.815068260291652899e-02
1.258925411794166166e+03,2.816164939430433611e-02,2.817446624552757614e-02
1.318256738556407527e+03,2.815705670137902752e-02,2.816028410345549834e-02
1.380384264602883832e+03,2.817557168465675832e-02,2.819048140096457045e-02
1.445439770745927945e+03,2.815741622902141403e-02,2.816647968293084503e-02
1.513561248436207279e+03,2.819535773724627173e-02,2.820066559239888318e-02
1.584893192461114040e+03,2.822968609412602331e-02,2.823758552459411375e-02
1.659586907437559603e+03,2.829690821424633851e-02,2.830558340588726005e-02
1.737800828749376251e+03,2.835346737784588331e-02,2.836786204374763809e-02
1.819700858609982561e+03,2.840456222405677786e-02,2.841846254276597303e-02
1.905460717963248271e+03,2.847929081338905488e-02,2.848450855502907345e-02
1.995262314968878854e+03,2.855431978120260075e-02,2.856631163026959741e-02
2.089296130854040712e+03,2.859371605115050563e-02,2.860725385683627817e-02
2.187761623949551904e+03,2.868406259653338494e-02,2.869473379328398716e-02
2.290867652767774871e+03,2.874868162895974008e-02,2.875270599493277152e-02
2.398832919019489964e+03,2.882335248944589007e-02,2.883037970611193948e-02
2.511886431509582053e+03,2.886491966032919687e-02,2.887488189110119091e-02
2.630267991895381329e+03,2.898385954951432711e-02,2.899407054188750735e-02
2.754228703338168998e+03,2.904868044375584490e-02,2.905180382313755222e-02
2.884031503126605912e+03,2.910332585800383051e-02,2.909665001583858907e-02
3.019951720402018964e+03,2.919008570332422628e-02,2.918163114190345034e-02
3.162277660168379498e+03,2.923898536943797533e-02,2.924497625483986687e-02
3.311311214825907882e+03,2.931379660260202344e-02,2.930288823172306004e-02
3.467368504525316894e+03,2.933965563261833540e-02,2.933304023012897610e-02
3.630780547701010164e+03,2.942917001377186662e-02,2.942873177274185278e-02
3.801893963205612636e+03,2.949650475957162413e-02,2.949229576969548267e-02
3.981071705534969169e+03,2.952103381132330576e-02,2.952662060853876100e-02
4.168693834703354696e+03,2.957170073083514178e-02,2.957254376620315275e-02
4.365158322401656733e+03,2.961397114537971109e-02,2.961831694812018523e-02
4.570881896148751366e+03,2.968181323038004971e-02,2.969122973464972254e-02
4.786300923226380291e+03,2.968942054389564836e-02,2.970511249417046029e-02
5.011872336272725079e+03,2.970349701290043651e-02,2.970692670253853238e-02
5.248074602497723390e+03,2.976672880280098119e-02,2.977856842687806940e-02
5.495408738576248652e+03,2.981126034746841083e-02,2.982045775268512416e-02
5.754399373371566071e+03,2.979149429099678739e-02,2.978742405111834898e-02
6.025595860743580488e+03,2.983514831716259016e-02,2.984388033561724204e-02
6.309573444801930236e+03,2.987524831870597142e-02,2.988814048877121501e-02
6.606934480075964530e+03,2.985992590961190907e-02,2.987325152499982484e-02
6.918309709189362366e+03,2.987495314299242963e-02,2.988100450437183864e-02
7.244359600749906349e+03,2.992178241015252746e-02,2.993139543561243107e-02
7.585775750291835720e+03,2.990568519997584274e-02,2.991221088373853879e-02
7.943282347242821743e+03,2.992300983762062258e-02,2.993326649774697215e-02
8.317637711026709439e+03,2.997320878920630913e-02,2.998014707637759041e-02
8.709635899560813414e+03,2.994566308722363193e-02,2.995647183952800455e-02
9.120108393559095930e+03,2.997563553364068073e-02,2.997654320845773851e-02
9.549925860214369095e+03,2.997701555876296914e-02,2.998595485985911663e-02
1.000000000000000000e+04,2.999720024722982506e-02,3.001185820786610517e-02
1.047128548050898462e+04,3.000746506050007770e-02,3.002805584519322585e-02
1.096478196143185050e+04,3.001661515354549573e-02,3.003026690446031557e-02
1.148153621496881715e+04,2.996849067641548306e-02,2.998436790360199666e-02
1.202264434617413099e+04,3.001709413910589805e-02,3.002064515744470516e-02
1.258925411794166212e+04,3.003280035016990535e-02,3.005605659839577504e-02
1.318256738556407436e+04,3.001032485893868895e-02,3.001926150050554173e-02
1.380384264602883741e+04,3.002579287492562754e-02,3.000971194108609241e-02
1.445439770745928035e+04,3.002398804513885938e-02,3.003586763267636003e-02
1.513561248436207097e+04,3.004199060034956278e-02,3.004308852165370192e-02
1.584893192461114086e+04,3.004475363800428872e-02,3.005363920509252981e-02
1.659586907437559785e+04,3.003223265912196779e-02,3.004322814212106660e-02
1.737800828749376160e+04,3.003349697115080541e-02,3.003566937645687704e-02
1.819700858609982606e+04,3.007407349587838674e-02,3.007720807077995939e-02
1.905460717963248317e+04,3.003272595151800298e-02,3.002553429223715070e-02
1.995262314968878854e+04,3.007352705508886670e-02,3.008969413336999230e-02
2.089296130854040894e+04,3.004568561179957881e-02,3.005991107306873675e-02
2.187761623949551722e+04,3.006242516830604991e-02,3.006509979312524047e-02
2.290867652767774780e+04,3.007593859518400622e-02,3.008665454844411738e-02
2.398832919019489782e+04,3.005791257486091494e-02,3.007817360528416972e-02
2.511886431509582326e+04,3.006692299979843441e-02,3.008722970296105401e-02
2.630267991895381419e+04,3.005913003167193925e-02,3.005677594311171805e-02
2.754228703338168998e+04,3.007296127503466740e-02,3.007323071802600611e-02
2.884031503126605821e+04,3.006432130608197029e-02,3.007054541264522068e-02
3.019951720402019055e+04,3.005605356565343306e-02,3.005232468174372229e-02
3.162277660168379225e+04,3.008043469326662431e-02,3.010803802142744678e-02
3.311311214825907518e+04,3.006273702128136813e-02,3.006814772517360512e-02
3.467368504525316530e+04,3.007824195776156659e-02,3.009517228418050541e-02
3.630780547701010073e+04,3.007265677253213865e-02,3.008358174123099138e-02
3.801893963205612818e+04,3.008152684681929256e-02,3.009086720921004890e-02
3.981071705534969078e+04,3.006502813163211899e-02,3.008356063010258347e-02
4.168693834703355242e+04,3.003964926810739899e-02,3.005975564883069454e-02
4.365158322401656187e+04,3.007218742084300997e-02,3.006996019991425503e-02
4.570881896148751548e+04,3.008583857422773150e-02,3.009879593936637746e-02
4.786300923226380110e+04,3.004879575174969689e-02,3.005948692366453012e-02
5.011872336272725079e+04,3.007658392240457682e-02,3.007465095036688379e-02
5.248074602497722663e+04,3.007390896960975349e-02,3.008938622865559714e-02
5.495408738576248288e+04,3.007274465186514714e-02,3.007655970642789459e-02
5.754399373371566617e+04,3.011998991410692536e-02,3.011883422368757252e-02
6.025595860743580852e+04,3.006012365840822487e-02,3.006105869529415373e-02
6.309573444801929872e+04,3.005785135024720972e-02,3.006163025442626022e-02
6.606934480075964530e+04,3.008262387820650335e-02,3.009111850703063279e-02
6.918309709189362184e+04,3.007955947321342555e-02,3.007883904598900732e-02
7.244359600749905803e+04,3.008410316881935526e-02,3.010199773995857198e-02
7.585775750291836448e+04,3.005535828107980950e-02,3.005258403168721212e-02
7.943282347242820833e+04,3.008749860118316993e-02,3.009698248508679841e-02
8.317637711026708712e+04,3.011154650728737475e-02,3.012335282465165853e-02
8.709635899560814141e+04,3.006344861276320779e-02,3.006996186280925382e-02
9.120108393559097021e+04,3.004820968654764099e-02,3.005647120620231344e-02
9.549925860214368731e+04,3.007182724802051621e-02,3.009868242911446085e-02
1.000000000000000000e+05,3.004097134131985050e-02,3.005110184466500828e-02
1.047128548050898535e+05,3.008197997682098696e-02,3.009693065632127601e-02
1.096478196143185050e+05,3.007079005264784791e-02,3.007768733581289711e-02
1.148153621496881678e+05,3.004128091297973702e-02,3.004972528948360658e-02
1.202264434617413062e+05,3.007315492273559057e-02,3.008982553670266555e-02
1.258925411794166139e+05,3.006039458490641567e-02,3.006449427178454342e-02
1.318256738556407508e+05,3.009356830862289223e-02,3.010820335749761489e-02
1.380384264602883777e+05,3.006041872508990326e-02,3.007448157104033667e-02
1.445439770745928108e+05,3.006218798537968820e-02,3.006005265873241614e-02
1.513561248436207243e+05,3.007540782909130100e-02,3.009558051435597126e-02
1.584893192461114086e+05,3.010242147402299520e-02,3.008684928464641986e-02
1.659586907437559566e+05,3.005228463321584637e-02,3.005679285045372365e-02
1.737800828749376233e+05,3.008564012221802766e-02,3.010295871579371854e-02
1.819700858609982533e+05,3.009212562223980911e-02,3.011241043124260330e-02
1.905460717963248317e+05,3.008502141308984010e-02,3.008295692417246522e-02
1.995262314968878927e+05,3.008492587351702108e-02,3.008263020310340125e-02
2.089296130854040966e+05,3.010041514238941465e-02,3.010736877314782248e-02
2.187761623949551722e+05,3.009854191379621180e-02,3.010657611972539574e-02
2.290867652767774707e+05,3.008219916363055746e-02,3.008586642339192152e-02
2.398832919019489782e+05,3.009387828608158302e-02,3.009174608508298140e-02
2.511886431509582035e+05,3.007450518137747691e-02,3.009334060171501776e-02
2.630267991895381710e+05,3.008052031669955842e-02,3.010738232834167527e-02
2.754228703338169144e+05,3.008534901510407852e-02,3.009077637132346120e-02
2.884031503126605530e+05,3.006025350628947421e-02,3.007516852349893799e-02
3.019951720402018982e+05,3.009021185573403090e-02,3.010737741253507668e-02
3.162277660168379080e+05,3.007655928495316447e-02,3.008956546441667046e-02
3.311311214825907955e+05,3.007410368294098635e-02,3.008296332090353367e-02
3.467368504525316530e+05,3.007293074395362559e-02,3.007800211290769660e-02
3.630780547701010364e+05,3.007604863472549891e-02,3.009372489134157919e-02
3.801893963205612381e+05,3.007090036807149105e-02,3.007449358327685118e-02
3.981071705534969224e+05,3.009005806008537356e-02,3.010297014862326967e-02
4.168693834703355096e+05,3.005241477001802455e-02,3.006621105836666114e-02
4.365158322401656187e+05,3.006478413879415043e-02,3.006491506837087949e-02
4.570881896148751839e+05,3.007987102782366806e-02,3.008774065073621315e-02
4.786300923226380255e+05,3.008108217548513194e-02,3.009204574330830162e-02
5.011872336272724788e+05,3.006613567239552198e-02,3.007359944394121659e-02
5.248074602497722954e+05,3.007354178856595783e-02,3.007453508379340223e-02
5.495408738576248288e+05,3.006284299596339096e-02,3.007215877617690908e-02
5.754399373371566180e+05,3.008888631476862655e-02,3.009576417920581046e-02
6.025595860743580852e+05,3.009105483244312734e-02,3.009947115495784434e-02
6.309573444801929872e+05,3.006438601715138645e-02,3.007898078062006680e-02
6.606934480075964238e+05,3.007020548680510927e-02,3.007735179442382750e-02
6.918309709189363057e+05,3.009646145358407451e-02,3.010025255285942933e-02
7.244359600749906385e+05,3.005041806919822242e-02,3.006449318781051483e-02
7.585775750291835284e+05,3.003622701924857363e-02,3.002820220640425170e-02
7.943282347242821706e+05,3.009761498225542453e-02,3.009697278090867414e-02
8.317637711026708130e+05,3.009071637138898900e-02,3.010593802361874807e-02
8.709635899560814723e+05,3.006201465668002434e-02,3.007343716748096807e-02
9.120108393559096148e+05,3.009984930660842065e-02,3.010702085224475216e-02
9.549925860214368440e+05,3.007572896178813127e-02,3.007763818018872187e-02
1.000000000000000000e+06,3.005692689118368705e-02,3.007485972670884827e-02
1.047128548050898477e+06,3.006744616824876676e-02,3.007302075157221311e-02
1.096478196143182926e+06,3.010048476687066793e-02,3.011428915356266847e-02
1.148153621496884152e+06,3.005837477371531632e-02,3.005968253270645263e-02
1.202264434617413208e+06,3.009378809708432995e-02,3.010922845947664947e-02
1.258925411794166081e+06,3.008999271084167315e-02,3.009204208747562337e-02
1.318256738556404831e+06,3.009299862730308722e-02,3.010528994707664663e-02
1.380384264602886746e+06,3.007493321938186498e-02,3.008402285635692480e-02
1.445439770745927934e+06,3.007838403061868088e-02,3.007296423030959842e-02
1.513561248436207185e+06,3.007513514936349316e-02,3.007841287203088382e-02
1.584893192461110884e+06,3.006055953181189372e-02,3.006911742145984556e-02
1.659586907437563175e+06,3.002214385970175536e-02,3.002158272086356827e-02
1.737800828749376349e+06,3.009563972601652163e-02,3.010339546978967051e-02
1.819700858609982533e+06,3.008867366546130392e-02,3.008619168300173327e-02
1.905460717963244300e+06,3.009121777892390451e-02,3.009634513080371859e-02
1.995262314968882827e+06,3.006599136793630320e-02,3.005656140963688591e-02
2.089296130854040850e+06,3.009680234606349272e-02,3.012086636905373510e-02
2.187761623949551955e+06,3.010023710572022268e-02,3.010286920386158471e-02
2.290867652767769992e+06,3.005990613698496586e-02,3.005213313450386114e-02
2.398832919019494671e+06,3.009079996475249111e-02,3.009503509102404162e-02
2.511886431509582326e+06,3.009810635212666063e-02,3.010763624958671947e-02
2.630267991895381361e+06,3.010573793195581160e-02,3.010749550958979892e-02
2.754228703338163439e+06,3.005057320958776437e-02,3.005357217846670731e-02
2.884031503126611467e+06,3.006807149492399939e-02,3.007870463801742486e-02
3.019951720402019098e+06,3.006054278907531116e-02,3.007138933654357818e-02
3.162277660168379545e+06,3.008001395907898209e-02,3.010088657162842199e-02
3.311311214825907722e+06,3.010614207437855086e-02,3.013645236765753049e-02
3.467368504525309429e+06,3.007953651020980543e-02,3.008748870189843772e-02
3.630780547701017465e+06,3.005091458771839627e-02,3.005789393713411903e-02
3.801893963205612730e+06,3.005597520672912554e-02,3.004811377673173925e-02
3.981071705534969456e+06,3.009015646664732133e-02,3.011051225256256708e-02
4.168693834703346714e+06,3.006366007442948934e-02,3.007598712034112096e-02
4.365158322401665151e+06,3.008393173298595444e-02,3.009635970526037055e-02
4.570881896148751490e+06,3.005914765893016871e-02,3.007935817379155108e-02
4.786300923226380721e+06,3.007594107840977360e-02,3.007895948403292025e-02
5.011872336272714660e+06,3.006882378076730991e-02,3.006799078072452253e-02
5.248074602497734129e+06,3.008663689600006227e-02,3.008144112040991164e-02
5.495408738576248288e+06,3.008448180892185977e-02,3.008522879191512234e-02
5.754399373371566646e+06,3.008344110236391838e-02,3.009175949569761407e-02
6.025595860743568279e+06,3.008821080263922310e-02,3.009081035909968310e-02
6.309573444801942445e+06,3.007562458581532899e-02,3.008412827796546479e-02
6.606934480075964704e+06,3.008906515795107400e-02,3.007954631922370517e-02
6.918309709189362824e+06,3.007006717732900458e-02,3.007489158150151651e-02
7.244359600749891251e+06,3.008740072823814712e-02,3.008642714832740830e-02
7.585775750291851349e+06,3.006290799555650858e-02,3.008158126815001221e-02
7.943282347242821939e+06,3.008956300470926049e-02,3.009010571143443807e-02
8.317637711026708595e+06,3.009240578994224619e-02,3.011825881466578467e-02
8.709635899560796097e+06,3.004084096220673364e-02,3.004297710680907743e-02
9.120108393559115008e+06,3.006581450677355341e-02,3.006665387070819526e-02
9.549925860214369372e+06,3.007860853222208558e-02,3.009153249629211921e-02
1.000000000000000000e+07,3.006729193043324380e-02,3.007188432011168033e-02
1.047128548050898500e+07,3.006027959718680226e-02,3.006122623759243523e-02
1.096478196143182926e+07,3.006269518317898626e-02,3.006786036228903738e-02
1.148153621496884152e+07,3.007430693081348388e-02,3.008338233528220704e-02
1.202264434617413022e+07,3.007277047592669603e-02,3.007674517627063546e-02
1.258925411794166267e+07,3.008512866151404758e-02,3.009121358703719176e-02
1.318256738556404784e+07,3.004377362782782376e-02,3.004889193872054692e-02
1.380384264602886699e+07,3.006716513774286559e-02,3.007755120928232856e-02
1.445439770745928027e+07,3.009221004541657793e-02,3.010235604085221423e-02
1.513561248436207138e+07,3.005748244584459036e-02,3.007289381111439078e-02
1.584893192461110838e+07,3.009080124941448595e-02,3.009545799408391842e-02
1.659586907437563129e+07,3.010380849291163785e-02,3.012344740726443162e-02
1.737800828749376163e+07,3.004747321976443744e-02,3.005989735717322364e-02
1.819700858609982580e+07,3.007023768868372429e-02,3.008314496400752228e-02
1.905460717963244393e+07,3.006848113272836409e-02,3.007810043415437562e-02
1.995262314968882874e+07,3.010002239744241637e-02,3.010933757422338403e-02
2.089296130854040757e+07,3.006599125268608411e-02,3.006031928140341647e-02
2.187761623949551955e+07,3.007058746234230265e-02,3.008169830464453923e-02
2.290867652767769992e+07,3.008898439101603470e-02,3.008871423239223991e-02
2.398832919019494951e+07,3.007326218877618210e-02,3.008072040641402919e-02
2.511886431509582326e+07,3.008496408140019091e-02,3.009412844394875400e-02
2.630267991895381361e+07,3.007615076909122762e-02,3.009262261537266198e-02
2.754228703338163346e+07,3.007875554216007247e-02,3.007416315173613505e-02
2.884031503126611561e+07,3.006527069830164725e-02,3.005929704073528885e-02
3.019951720402019098e+07,3.006044046001279252e-02,3.005510150382982235e-02
3.162277660168379173e+07,3.007602351411241617e-02,3.007967995901359576e-02
3.311311214825907722e+07,3.008516350021233493e-02,3.009217260031132185e-02
3.467368504525309801e+07,3.007253958520247558e-02,3.007789229341120696e-02
3.630780547701017559e+07,3.007827524236819650e-02,3.009282183884740350e-02
3.801893963205612451e+07,3.006927061488259140e-02,3.008571126836316958e-02
3.981071705534969270e+07,3.005117893787425873e-02,3.006242286893225785e-02
4.168693834703346342e+07,3.007099872721748571e-02,3.009248834169182471e-02
4.365158322401665151e+07,3.008654432953291810e-02,3.010006640382871523e-02
4.570881896148751676e+07,3.011570950876583941e-02,3.012197737254532909e-02
4.786300923226380348e+07,3.008084005626269694e-02,3.008337336254267302e-02
5.011872336272714287e+07,3.004192974308391578e-02,3.003161470499661825e-02
5.248074602497733384e+07,3.004527556716176870e-02,3.005977696105542954e-02
5.495408738576248288e+07,3.004754611030711897e-02,3.004239491532946504e-02
5.754399373371566832e+07,3.008103711549084056e-02,3.010349479563867447e-02
6.025595860743568838e+07,3.007196686852368905e-02,3.009311289226298744e-02
6.309573444801943004e+07,3.008791450133640674e-02,3.009518646980496870e-02
6.606934480075964332e+07,3.008934145098573001e-02,3.008822244627184367e-02
6.918309709189362824e+07,3.008020140780318791e-02,3.008274090526196626e-02
7.244359600749890506e+07,3.009141165532172590e-02,3.009670798688565685e-02
7.585775750291851163e+07,3.007700691734288556e-02,3.007932095843380421e-02
7.943282347242821753e+07,3.007604381978888630e-02,3.009324999275973106e-02
8.317637711026708782e+07,3.008747209121885938e-02,3.010017951515743181e-02
8.709635899560795724e+07,3.009163414043201576e-02,3.009496681216220632e-02
9.120108393559114635e+07,3.008236056024506805e-02,3.008818999967810201e-02
9.549925860214368999e+07,3.006580345418493477e-02,3.007724561401609736e-02
1.000000000000000000e+08,3.008445031351592025e-02,3.008899501668128515e-02


==> anc/fig23b_t-unscaled_P_Ppsi_real1000.csv <==
1.047128548050899575e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185063e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496882971e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413176e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794167490e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407466e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602885214e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745927249e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207964e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461113431e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437560557e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749375484e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609983596e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963247327e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968879874e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854039618e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949553008e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767772378e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019489723e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509579437e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381477e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338166065e-02,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605750e-02,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402016052e-02,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379134e-02,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825911342e-02,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316503e-02,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701013827e-02,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612431e-02,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534973415e-02,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703354750e-02,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401661156e-02,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751983e-02,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226385201e-02,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272722023e-02,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497725810e-02,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576245539e-02,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371569398e-02,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743578058e-02,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801933051e-02,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075957183e-02,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189363055e-02,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749898653e-02,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291835762e-02,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242813790e-02,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708291e-02,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560805306e-02,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559096804e-02,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214358853e-02,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000056e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050899610e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185063e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496882937e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413141e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794167559e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407293e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602884659e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745927111e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207929e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461113431e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437560488e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749375415e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609983596e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963247397e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968879735e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854039757e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949552869e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767773488e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019489862e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509579576e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381408e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338166273e-01,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605611e-01,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402015982e-01,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379412e-01,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825911065e-01,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316641e-01,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701014105e-01,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612570e-01,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534973137e-01,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703355305e-01,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401658797e-01,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148749624e-01,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226382564e-01,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272722439e-01,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497725394e-01,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576245122e-01,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371569260e-01,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743577781e-01,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801933606e-01,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075961069e-01,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189366385e-01,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749902262e-01,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291835484e-01,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242813790e-01,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708569e-01,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560805861e-01,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559096527e-01,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214358853e-01,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050899610e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185091e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496882826e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413169e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794167504e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407459e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602885214e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745927888e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436208651e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461114042e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437561321e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376247e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982541e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963246342e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968878847e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854038758e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949551648e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767772267e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019489918e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509579687e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381297e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338166273e+00,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605500e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402016093e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379523e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825911176e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316641e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701013994e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612792e+00,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534973137e+00,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703354639e+00,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401661017e+00,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751622e+00,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226384896e+00,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272724660e+00,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497728058e+00,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576248453e+00,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566817e+00,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743575116e+00,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801929831e+00,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075957516e+00,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189362167e+00,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749898931e+00,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291835706e+00,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242813124e+00,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026709013e+00,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560804972e+00,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559096527e+00,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214358408e+00,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050899610e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185180e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496882870e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413080e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794167459e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407370e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602885303e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745928065e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436208651e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461114175e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437561365e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376336e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982674e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963246253e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968878670e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854038580e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949552003e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767772356e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019490006e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509579509e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381385e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338166184e+01,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605855e+01,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402016093e+01,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379256e+01,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825911264e+01,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316553e+01,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701014171e+01,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612437e+01,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534973404e+01,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703355350e+01,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401661195e+01,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751622e+01,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226384896e+01,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272725192e+01,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497728591e+01,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576248453e+01,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566639e+01,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743574406e+01,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801930009e+01,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075958049e+01,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189362877e+01,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749898220e+01,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291836061e+01,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242814012e+01,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708303e+01,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560805683e+01,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559097237e+01,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214358408e+01,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050898473e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185073e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496881698e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413116e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794166251e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407299e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602883775e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745927888e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207052e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461114211e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437559660e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376194e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982674e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963248385e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968878741e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854040712e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949551790e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767774700e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019489793e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509582280e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381670e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338168884e+02,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605571e+02,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402019077e+02,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379612e+02,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825907427e+02,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316553e+02,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701010050e+02,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612863e+02,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534969283e+02,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703354923e+02,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401656505e+02,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148752048e+02,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226380064e+02,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272724624e+02,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497722481e+02,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576247742e+02,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566071e+02,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743580943e+02,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801930009e+02,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075964302e+02,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189362593e+02,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749905894e+02,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291835493e+02,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242821970e+02,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708303e+02,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560814778e+02,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559096385e+02,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214368640e+02,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050898416e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185187e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496881669e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413144e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794166166e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407527e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602883832e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745927945e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207279e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461114040e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437559603e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376251e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982561e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963248271e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968878854e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854040712e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949551904e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767774871e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019489964e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509582053e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381329e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338168998e+03,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605912e+03,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402018964e+03,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379498e+03,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825907882e+03,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316894e+03,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701010164e+03,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612636e+03,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534969169e+03,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703354696e+03,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401656733e+03,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751366e+03,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226380291e+03,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272725079e+03,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497723390e+03,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576248652e+03,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566071e+03,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743580488e+03,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801930236e+03,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075964530e+03,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189362366e+03,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749906349e+03,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291835720e+03,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242821743e+03,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026709439e+03,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560813414e+03,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559095930e+03,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214369095e+03,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050898462e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185050e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496881715e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413099e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794166212e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407436e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602883741e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745928035e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207097e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461114086e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437559785e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376160e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982606e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963248317e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968878854e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854040894e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949551722e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767774780e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019489782e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509582326e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381419e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338168998e+04,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605821e+04,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402019055e+04,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379225e+04,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825907518e+04,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316530e+04,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701010073e+04,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612818e+04,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534969078e+04,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703355242e+04,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401656187e+04,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751548e+04,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226380110e+04,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272725079e+04,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497722663e+04,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576248288e+04,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566617e+04,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743580852e+04,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801929872e+04,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075964530e+04,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189362184e+04,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749905803e+04,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291836448e+04,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242820833e+04,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708712e+04,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560814141e+04,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559097021e+04,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214368731e+04,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050898535e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143185050e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496881678e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413062e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794166139e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556407508e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602883777e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745928108e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207243e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461114086e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437559566e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376233e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982533e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963248317e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968878927e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854040966e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949551722e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767774707e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019489782e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509582035e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381710e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338169144e+05,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126605530e+05,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402018982e+05,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379080e+05,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825907955e+05,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525316530e+05,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701010364e+05,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612381e+05,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534969224e+05,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703355096e+05,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401656187e+05,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751839e+05,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226380255e+05,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272724788e+05,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497722954e+05,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576248288e+05,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566180e+05,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743580852e+05,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801929872e+05,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075964238e+05,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189363057e+05,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749906385e+05,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291835284e+05,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242821706e+05,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708130e+05,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560814723e+05,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559096148e+05,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214368440e+05,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050898477e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143182926e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496884152e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413208e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794166081e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556404831e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602886746e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745927934e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207185e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461110884e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437563175e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376349e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982533e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963244300e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968882827e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854040850e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949551955e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767769992e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019494671e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509582326e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381361e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338163439e+06,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126611467e+06,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402019098e+06,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379545e+06,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825907722e+06,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525309429e+06,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701017465e+06,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612730e+06,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534969456e+06,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703346714e+06,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401665151e+06,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751490e+06,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226380721e+06,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272714660e+06,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497734129e+06,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576248288e+06,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566646e+06,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743568279e+06,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801942445e+06,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075964704e+06,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189362824e+06,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749891251e+06,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291851349e+06,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242821939e+06,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708595e+06,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560796097e+06,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559115008e+06,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214369372e+06,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.047128548050898500e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.096478196143182926e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.148153621496884152e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.202264434617413022e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.258925411794166267e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.318256738556404784e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.380384264602886699e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.445439770745928027e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.513561248436207138e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.584893192461110838e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.659586907437563129e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.737800828749376163e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.819700858609982580e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.905460717963244393e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.995262314968882874e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.089296130854040757e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.187761623949551955e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.290867652767769992e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.398832919019494951e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.511886431509582326e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.630267991895381361e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.754228703338163346e+07,0.000000000000000000e+00,0.000000000000000000e+00
2.884031503126611561e+07,0.000000000000000000e+00,0.000000000000000000e+00
3.019951720402019098e+07,0.000000000000000000e+00,0.000000000000000000e+00
3.162277660168379173e+07,0.000000000000000000e+00,0.000000000000000000e+00
3.311311214825907722e+07,0.000000000000000000e+00,0.000000000000000000e+00
3.467368504525309801e+07,0.000000000000000000e+00,0.000000000000000000e+00
3.630780547701017559e+07,0.000000000000000000e+00,0.000000000000000000e+00
3.801893963205612451e+07,0.000000000000000000e+00,0.000000000000000000e+00
3.981071705534969270e+07,0.000000000000000000e+00,0.000000000000000000e+00
4.168693834703346342e+07,0.000000000000000000e+00,0.000000000000000000e+00
4.365158322401665151e+07,0.000000000000000000e+00,0.000000000000000000e+00
4.570881896148751676e+07,0.000000000000000000e+00,0.000000000000000000e+00
4.786300923226380348e+07,0.000000000000000000e+00,0.000000000000000000e+00
5.011872336272714287e+07,0.000000000000000000e+00,0.000000000000000000e+00
5.248074602497733384e+07,0.000000000000000000e+00,0.000000000000000000e+00
5.495408738576248288e+07,0.000000000000000000e+00,0.000000000000000000e+00
5.754399373371566832e+07,0.000000000000000000e+00,0.000000000000000000e+00
6.025595860743568838e+07,0.000000000000000000e+00,0.000000000000000000e+00
6.309573444801943004e+07,0.000000000000000000e+00,0.000000000000000000e+00
6.606934480075964332e+07,0.000000000000000000e+00,0.000000000000000000e+00
6.918309709189362824e+07,0.000000000000000000e+00,0.000000000000000000e+00
7.244359600749890506e+07,0.000000000000000000e+00,0.000000000000000000e+00
7.585775750291851163e+07,0.000000000000000000e+00,0.000000000000000000e+00
7.943282347242821753e+07,0.000000000000000000e+00,0.000000000000000000e+00
8.317637711026708782e+07,0.000000000000000000e+00,0.000000000000000000e+00
8.709635899560795724e+07,0.000000000000000000e+00,0.000000000000000000e+00
9.120108393559114635e+07,0.000000000000000000e+00,0.000000000000000000e+00
9.549925860214368999e+07,0.000000000000000000e+00,0.000000000000000000e+00
1.000000000000000000e+08,0.000000000000000000e+00,0.000000000000000000e+00


==> anc/fig23b_t-unscaled_P_Ppsi_real200.csv <==
1.047128548050899575e-02,6.572541707884564221e-04,6.572541707884562052e-04
1.096478196143185063e-02,7.205979779098596561e-04,7.205979779098599814e-04
1.148153621496882971e-02,7.900395621226874573e-04,7.900395621226871321e-04
1.202264434617413176e-02,8.661644947761751052e-04,8.661644947761758641e-04
1.258925411794167490e-02,9.496142907019946948e-04,9.496142907019942611e-04
1.318256738556407466e-02,1.041091694344447672e-03,1.041091694344447021e-03
1.380384264602885214e-02,1.141366453500687736e-03,1.141366453500687519e-03
1.445439770745927249e-02,1.251281623219953863e-03,1.251281623219953646e-03
1.513561248436207964e-02,1.371760445617394627e-03,1.371760445617395494e-03
1.584893192461113431e-02,1.503813854695367760e-03,1.503813854695368844e-03
1.659586907437560557e-02,1.648548658711230424e-03,1.648548658711232809e-03
1.737800828749375484e-02,1.807176456153787233e-03,1.807176456153788318e-03
1.819700858609983596e-02,1.981023344948755916e-03,1.981023344948755916e-03
1.905460717963247327e-02,2.171540488050768651e-03,2.171540488050769952e-03
1.995262314968879874e-02,2.380315602023113687e-03,2.380315602023111085e-03
2.089296130854039618e-02,2.609085438463513030e-03,2.609085438463515198e-03
2.187761623949553008e-02,2.859749331088002472e-03,2.859749331088000304e-03
2.290867652767772378e-02,3.134383883787297386e-03,3.134383883787298253e-03
2.398832919019489723e-02,3.435258876839145624e-03,3.435258876839146925e-03
2.511886431509579437e-02,3.764854469469074497e-03,3.764854469469074497e-03
2.630267991895381477e-02,4.125879776824741517e-03,4.125879776824741517e-03
2.754228703338166065e-02,4.521292897826966091e-03,4.521292897826966091e-03
2.884031503126605750e-02,4.954322466873609804e-03,4.954322466873617610e-03
3.019951720402016052e-02,5.428490796505894452e-03,5.428490796505900523e-03
3.162277660168379134e-02,5.947638669304625494e-03,5.947638669304628097e-03
3.311311214825911342e-02,6.515951824755281292e-03,6.515951824755283027e-03
3.467368504525316503e-02,7.137989169758471135e-03,7.137989169758476339e-03
3.630780547701013827e-02,7.818712718862873973e-03,7.818712718862873973e-03
3.801893963205612431e-02,8.563519240980078245e-03,8.563519240980081715e-03
3.981071705534973415e-02,9.378273551920869588e-03,9.378273551920867854e-03
4.168693834703354750e-02,1.026934334495731294e-02,1.026934334495731120e-02
4.365158322401661156e-02,1.124363539290323434e-02,1.124363539290324822e-02
4.570881896148751983e-02,1.230863288277593906e-02,1.230863288277596335e-02
4.786300923226385201e-02,1.347243355552227816e-02,1.347243355552226775e-02
5.011872336272722023e-02,1.474378821582192703e-02,1.474378821582190968e-02
5.248074602497725810e-02,1.613213904757396233e-02,1.613213904757397621e-02
5.495408738576245539e-02,1.764765701598815240e-02,1.764765701598817321e-02
5.754399373371569398e-02,1.930127745365717989e-02,1.930127745365718336e-02
6.025595860743578058e-02,2.110473271181591975e-02,2.110473271181594057e-02
6.309573444801933051e-02,2.307058050539626329e-02,2.307058050539627370e-02
6.606934480075957183e-02,2.521222628779881333e-02,2.521222628779881680e-02
6.918309709189363055e-02,2.754393765529661656e-02,2.754393765529661656e-02
7.244359600749898653e-02,3.008084839924234088e-02,3.008084839924235823e-02
7.585775750291835762e-02,3.283894939572808147e-02,3.283894939572808841e-02
7.943282347242813790e-02,3.583506304807880516e-02,3.583506304807879822e-02
8.317637711026708291e-02,3.908679748164139295e-02,3.908679748164143458e-02
8.709635899560805306e-02,4.261247614112761289e-02,4.261247614112764759e-02
9.120108393559096804e-02,4.643103787249905356e-02,4.643103787249906050e-02
9.549925860214358853e-02,5.056190200605234497e-02,5.056190200605239354e-02
1.000000000000000056e-01,5.502479242711118268e-02,5.502479242711122431e-02
1.047128548050899610e-01,5.983951417063179679e-02,5.983951417063181760e-02
1.096478196143185063e-01,6.502567576722993736e-02,6.502567576722997900e-02
1.148153621496882937e-01,7.060235048136775937e-02,7.060235048136774549e-02
1.202264434617413141e-01,7.658766982152784286e-02,7.658766982152784286e-02
1.258925411794167559e-01,8.299834339735291666e-02,8.299834339735286115e-02
1.318256738556407293e-01,8.984910050887177924e-02,8.984910050887169597e-02
1.380384264602884659e-01,9.715205096627661796e-02,9.715205096627664572e-02
1.445439770745927111e-01,1.049159657701112941e-01,1.049159657701114190e-01
1.513561248436207929e-01,1.131454826650896694e-01,1.131454826650896139e-01
1.584893192461113431e-01,1.218402474539224956e-01,1.218402474539224539e-01
1.659586907437560488e-01,1.309940095365801915e-01,1.309940095365801638e-01
1.737800828749375415e-01,1.405936995795995237e-01,1.405936995795996070e-01
1.819700858609983596e-01,1.506185285532185558e-01,1.506185285532183893e-01
1.905460717963247397e-01,1.610391604336004756e-01,1.610391604336004756e-01
1.995262314968879735e-01,1.718170251775149315e-01,1.718170251775148205e-01
2.089296130854039757e-01,1.829038532218768554e-01,1.829038532218769941e-01
2.187761623949552869e-01,1.942415262329978964e-01,1.942415262329976466e-01
2.290867652767773488e-01,2.057623488735695338e-01,2.057623488735693118e-01
2.398832919019489862e-01,2.173898498303150351e-01,2.173898498303153681e-01
2.511886431509579576e-01,2.290402131703953847e-01,2.290402131703952182e-01
2.630267991895381408e-01,2.406244183357269806e-01,2.406244183357270916e-01
2.754228703338166273e-01,2.520511233001460627e-01,2.520511233001458407e-01
2.884031503126605611e-01,2.632302553956114566e-01,2.632302553956115121e-01
3.019951720402015982e-01,2.740771743681934547e-01,2.740771743681935657e-01
3.162277660168379412e-01,2.845171421415397806e-01,2.845171421415397806e-01
3.311311214825911065e-01,2.944896795101160647e-01,2.944896795101158427e-01
3.467368504525316641e-01,3.039522269760752127e-01,3.039522269760750461e-01
3.630780547701014105e-01,3.128823834172154705e-01,3.128823834172148599e-01
3.801893963205612570e-01,3.212779156733429620e-01,3.212779156733432950e-01
3.981071705534973137e-01,3.291537727577801276e-01,3.291537727577801831e-01
4.168693834703355305e-01,3.365355676904001614e-01,3.365355676904001614e-01
4.365158322401658797e-01,3.434494703885980216e-01,3.434494703885981326e-01
4.570881896148749624e-01,3.499092188391549896e-01,3.499092188391552116e-01
4.786300923226382564e-01,3.559019677629253753e-01,3.559019677629251532e-01
5.011872336272722439e-01,3.613758075061159758e-01,3.613758075061161423e-01
5.248074602497725394e-01,3.662327050568709441e-01,3.662327050568711106e-01
5.495408738576245122e-01,3.703308934825006449e-01,3.703308934825013665e-01
5.754399373371569260e-01,3.734998256197783473e-01,3.734998256197780142e-01
6.025595860743577781e-01,3.755682579402981891e-01,3.755682579402984111e-01
6.309573444801933606e-01,3.764017757432423505e-01,3.764017757432428501e-01
6.606934480075961069e-01,3.759408208153168229e-01,3.759408208153166564e-01
6.918309709189366385e-01,3.742258283021542287e-01,3.742258283021539511e-01
7.244359600749902262e-01,3.713952158500590794e-01,3.713952158500586354e-01
7.585775750291835484e-01,3.676476524318094685e-01,3.676476524318093020e-01
7.943282347242813790e-01,3.631735531291375718e-01,3.631735531291379604e-01
8.317637711026708569e-01,3.580792513037706626e-01,3.580792513037703850e-01
8.709635899560805861e-01,3.523421264037078782e-01,3.523421264037081557e-01
9.120108393559096527e-01,3.458332022081591628e-01,3.458332022081587742e-01
9.549925860214358853e-01,3.384153241105732901e-01,3.384153241105736232e-01
1.000000000000000000e+00,3.300745851404850995e-01,3.300745851404848774e-01
1.047128548050899610e+00,3.209985480995852791e-01,3.209985480995852791e-01
1.096478196143185091e+00,3.115216744122900616e-01,3.115216744122895620e-01
1.148153621496882826e+00,3.019430714962585416e-01,3.019430714962584306e-01
1.202264434617413169e+00,2.923457740782998693e-01,2.923457740782999803e-01
1.258925411794167504e+00,2.825960120250596841e-01,2.825960120250597396e-01
1.318256738556407459e+00,2.725695565662078490e-01,2.725695565662080155e-01
1.380384264602885214e+00,2.623992745149953398e-01,2.623992745149954509e-01
1.445439770745927888e+00,2.524387196135671196e-01,2.524387196135672862e-01
1.513561248436208651e+00,2.429240475852121883e-01,2.429240475852120495e-01
1.584893192461114042e+00,2.337541088450927895e-01,2.337541088450927618e-01
1.659586907437561321e+00,2.247470005942491522e-01,2.247470005942490689e-01
1.737800828749376247e+00,2.160307884055562289e-01,2.160307884055560623e-01
1.819700858609982541e+00,2.079037171248900029e-01,2.079037171248901694e-01
1.905460717963246342e+00,2.003627272262499259e-01,2.003627272262501480e-01
1.995262314968878847e+00,1.932034662382375589e-01,1.932034662382371981e-01
2.089296130854038758e+00,1.865123833802482256e-01,1.865123833802481423e-01
2.187761623949551648e+00,1.804628090760103387e-01,1.804628090760106163e-01
2.290867652767772267e+00,1.748875201314106231e-01,1.748875201314106231e-01
2.398832919019489918e+00,1.696936423064814292e-01,1.696936423064814015e-01
2.511886431509579687e+00,1.650105726024235775e-01,1.650105726024236330e-01
2.630267991895381297e+00,1.606921839596732182e-01,1.606921839596731627e-01
2.754228703338166273e+00,1.566332660742200955e-01,1.566332660742200678e-01
2.884031503126605500e+00,1.529089002500036154e-01,1.529089002500035599e-01
3.019951720402016093e+00,1.494097783261888468e-01,1.494097783261886248e-01
3.162277660168379523e+00,1.461640516543328827e-01,1.461640516543327717e-01
3.311311214825911176e+00,1.432166027361148064e-01,1.432166027361149174e-01
3.467368504525316641e+00,1.405509734216136841e-01,1.405509734216137951e-01
3.630780547701013994e+00,1.382028873667030255e-01,1.382028873667029423e-01
3.801893963205612792e+00,1.361387935456578602e-01,1.361387935456579157e-01
3.981071705534973137e+00,1.342963278366425262e-01,1.342963278366424429e-01
4.168693834703354639e+00,1.325556542837460494e-01,1.325556542837459661e-01
4.365158322401661017e+00,1.307452320377683053e-01,1.307452320377684440e-01
4.570881896148751622e+00,1.287586049384127351e-01,1.287586049384129572e-01
4.786300923226384896e+00,1.264349972466929373e-01,1.264349972466930205e-01
5.011872336272724660e+00,1.237456521362986644e-01,1.237456521362986228e-01
5.248074602497728058e+00,1.206810071559190345e-01,1.206810071559192288e-01
5.495408738576248453e+00,1.174680730885853536e-01,1.174680730885852842e-01
5.754399373371566817e+00,1.142506968128350064e-01,1.142506968128351175e-01
6.025595860743575116e+00,1.112125639783310554e-01,1.112125639783311248e-01
6.309573444801929831e+00,1.087018547515425787e-01,1.087018547515425648e-01
6.606934480075957516e+00,1.068837981391251579e-01,1.068837981391252134e-01
6.918309709189362167e+00,1.054563833420685826e-01,1.054563833420686658e-01
7.244359600749898931e+00,1.041261484240390556e-01,1.041261484240390833e-01
7.585775750291835706e+00,1.026744049443935047e-01,1.026744049443935047e-01
7.943282347242813124e+00,1.007965532878047216e-01,1.007965532878048326e-01
8.317637711026709013e+00,9.845277707097346842e-02,9.845277707097345454e-02
8.709635899560804972e+00,9.607603878259680930e-02,9.607603878259679542e-02
9.120108393559096527e+00,9.397543862006646487e-02,9.397543862006640936e-02
9.549925860214358408e+00,9.233066992921035165e-02,9.233066992921040717e-02
1.000000000000000000e+01,9.100770930177361218e-02,9.100770930177370932e-02
1.047128548050899610e+01,8.950782686470497296e-02,8.950782686470504235e-02
1.096478196143185180e+01,8.802410848718093817e-02,8.802410848718089653e-02
1.148153621496882870e+01,8.627400844581095685e-02,8.627400844581084582e-02
1.202264434617413080e+01,8.450261486454876958e-02,8.450261486454885285e-02
1.258925411794167459e+01,8.295872981226953824e-02,8.295872981226948273e-02
1.318256738556407370e+01,8.156158431726717728e-02,8.156158431726730218e-02
1.380384264602885303e+01,8.029034332798647144e-02,8.029034332798654083e-02
1.445439770745928065e+01,7.884727658353316015e-02,7.884727658353303525e-02
1.513561248436208651e+01,7.727894952874116152e-02,7.727894952874116152e-02
1.584893192461114175e+01,7.585610015799630623e-02,7.585610015799630623e-02
1.659586907437561365e+01,7.469148731895133841e-02,7.469148731895133841e-02
1.737800828749376336e+01,7.341658997477519544e-02,7.341658997477516768e-02
1.819700858609982674e+01,7.209435072204740946e-02,7.209435072204735395e-02
1.905460717963246253e+01,7.082820421868621374e-02,7.082820421868614436e-02
1.995262314968878670e+01,6.967132015249656585e-02,6.967132015249662136e-02
2.089296130854038580e+01,6.850383343161131622e-02,6.850383343161128846e-02
2.187761623949552003e+01,6.730967942780982649e-02,6.730967942780990976e-02
2.290867652767772356e+01,6.612820652823710177e-02,6.612820652823712952e-02
2.398832919019490006e+01,6.495352779198518278e-02,6.495352779198527993e-02
2.511886431509579509e+01,6.400261769509114906e-02,6.400261769509123233e-02
2.630267991895381385e+01,6.289357435891523851e-02,6.289357435891522463e-02
2.754228703338166184e+01,6.179336094201268170e-02,6.179336094201257068e-02
2.884031503126605855e+01,6.084144886865111568e-02,6.084144886865103935e-02
3.019951720402016093e+01,5.982079950206214969e-02,5.982079950206203173e-02
3.162277660168379256e+01,5.882749960479594781e-02,5.882749960479584372e-02
3.311311214825911264e+01,5.785063505846163578e-02,5.785063505846169130e-02
3.467368504525316553e+01,5.688155288917542962e-02,5.688155288917534635e-02
3.630780547701014171e+01,5.598491472313722739e-02,5.598491472313726208e-02
3.801893963205612437e+01,5.508186318587755814e-02,5.508186318587724589e-02
3.981071705534973404e+01,5.430118898939895189e-02,5.430118898939881311e-02
4.168693834703355350e+01,5.333419496397581033e-02,5.333419496397577564e-02
4.365158322401661195e+01,5.248799684315897524e-02,5.248799684315889197e-02
4.570881896148751622e+01,5.171580785983754397e-02,5.171580785983771744e-02
4.786300923226384896e+01,5.080295486169806446e-02,5.080295486169823793e-02
5.011872336272725192e+01,5.006226973239433220e-02,5.006226973239433220e-02
5.248074602497728591e+01,4.925460989089647940e-02,4.925460989089652103e-02
5.495408738576248453e+01,4.843295360481140316e-02,4.843295360481136846e-02
5.754399373371566639e+01,4.766687100818307876e-02,4.766687100818303713e-02
6.025595860743574406e+01,4.696249668484894779e-02,4.696249668484887840e-02
6.309573444801930009e+01,4.624533194870848046e-02,4.624533194870847352e-02
6.606934480075958049e+01,4.558687053088950752e-02,4.558687053088947977e-02
6.918309709189362877e+01,4.492723420497427705e-02,4.492723420497462400e-02
7.244359600749898220e+01,4.418865652830562124e-02,4.418865652830553103e-02
7.585775750291836061e+01,4.349754867044677148e-02,4.349754867044693107e-02
7.943282347242814012e+01,4.284953715945529623e-02,4.284953715945530317e-02
8.317637711026708303e+01,4.222330863174383192e-02,4.222330863174353355e-02
8.709635899560805683e+01,4.160103229113196882e-02,4.160103229113188555e-02
9.120108393559097237e+01,4.104372127323061004e-02,4.104372127323031166e-02
9.549925860214358408e+01,4.039509217863581497e-02,4.039509217863528762e-02
1.000000000000000000e+02,3.981264523510493619e-02,3.981264523510476966e-02
1.047128548050898473e+02,3.920439046511355052e-02,3.920439046511355052e-02
1.096478196143185073e+02,3.865337554019607907e-02,3.865337554019580846e-02
1.148153621496881698e+02,3.808782962984119669e-02,3.808782962984097464e-02
1.202264434617413116e+02,3.751037010888975953e-02,3.751037010888982198e-02
1.258925411794166251e+02,3.704548333616285161e-02,3.704548333616255323e-02
1.318256738556407299e+02,3.652031383228541983e-02,3.652031383228505901e-02
1.380384264602883775e+02,3.602358313165387321e-02,3.602358313165362341e-02
1.445439770745927888e+02,3.552135670474163009e-02,3.552135670474104723e-02
1.513561248436207052e+02,3.500744000966454772e-02,3.500744000966436731e-02
1.584893192461114211e+02,3.454249300527755667e-02,3.454249300527664768e-02
1.659586907437559660e+02,3.408137143168148142e-02,3.408137143168118999e-02
1.737800828749376194e+02,3.359016155211158594e-02,3.359016155211149574e-02
1.819700858609982674e+02,3.315947819550377207e-02,3.315947819550332798e-02
1.905460717963248385e+02,3.277206779675373438e-02,3.277206779675299192e-02
1.995262314968878741e+02,3.235178919005150117e-02,3.235178919005170239e-02
2.089296130854040712e+02,3.188751718490228509e-02,3.188751718490187570e-02
2.187761623949551790e+02,3.151951126899016353e-02,3.151951126898974720e-02
2.290867652767774700e+02,3.115280805616755383e-02,3.115280805616688423e-02
2.398832919019489793e+02,3.081984071659433361e-02,3.081984071659428157e-02
2.511886431509582280e+02,3.036438832431081342e-02,3.036438832431090362e-02
2.630267991895381670e+02,2.999452115944329506e-02,2.999452115944370792e-02
2.754228703338168884e+02,2.970290679686950902e-02,2.970290679686932514e-02
2.884031503126605571e+02,2.936596830379286510e-02,2.936596830379366307e-02
3.019951720402019077e+02,2.901625517523975795e-02,2.901625517523835629e-02
3.162277660168379612e+02,2.867124920534590629e-02,2.867124920534556975e-02
3.311311214825907427e+02,2.841350117822743701e-02,2.841350117822718374e-02
3.467368504525316553e+02,2.808232453360636274e-02,2.808232453360460026e-02
3.630780547701010050e+02,2.784103937130947420e-02,2.784103937130806561e-02
3.801893963205612863e+02,2.755898533634916145e-02,2.755898533634750305e-02
3.981071705534969283e+02,2.726067192522462976e-02,2.726067192522342933e-02
4.168693834703354923e+02,2.703733257968829115e-02,2.703733257968750359e-02
4.365158322401656505e+02,2.678520982745559789e-02,2.678520982745475135e-02
4.570881896148752048e+02,2.659838207297601093e-02,2.659838207297741952e-02
4.786300923226380064e+02,2.635557401562271460e-02,2.635557401562281868e-02
5.011872336272724624e+02,2.617942576288859180e-02,2.617942576288788056e-02
5.248074602497722481e+02,2.592634258580395201e-02,2.592634258580400405e-02
5.495408738576247742e+02,2.576331120237555783e-02,2.576331120237500966e-02
5.754399373371566071e+02,2.557912338636825558e-02,2.557912338636787394e-02
6.025595860743580943e+02,2.543929303685525667e-02,2.543929303685605811e-02
6.309573444801930009e+02,2.530596042911733776e-02,2.530596042911736551e-02
6.606934480075964302e+02,2.510536990114769704e-02,2.510536990114662845e-02
6.918309709189362593e+02,2.497193573133072234e-02,2.497193573133085071e-02
7.244359600749905894e+02,2.483188980884234315e-02,2.483188980884111843e-02
7.585775750291835493e+02,2.478577365654613743e-02,2.478577365654679315e-02
7.943282347242821970e+02,2.467165593563848749e-02,2.467165593563853260e-02
8.317637711026708303e+02,2.457661553469119714e-02,2.457661553469073223e-02
8.709635899560814778e+02,2.446441695332947711e-02,2.446441695333131591e-02
9.120108393559096385e+02,2.444666870887912333e-02,2.444666870887857515e-02
9.549925860214368640e+02,2.444303544989654547e-02,2.444303544989870694e-02
1.000000000000000000e+03,2.435956128183024150e-02,2.435956128183273256e-02
1.047128548050898416e+03,2.433315971590248664e-02,2.433315971590226806e-02
1.096478196143185187e+03,2.432313461361267429e-02,2.432313461361403084e-02
1.148153621496881669e+03,2.433378569598470403e-02,2.433378569598606753e-02
1.202264434617413144e+03,2.427857923762751641e-02,2.427857923762578515e-02
1.258925411794166166e+03,2.427226164215098847e-02,2.427226164215009682e-02
1.318256738556407527e+03,2.429038207922953191e-02,2.429038207922718309e-02
1.380384264602883832e+03,2.433314468886805040e-02,2.433314468886742243e-02
1.445439770745927945e+03,2.435108298059448367e-02,2.435108298060058296e-02
1.513561248436207279e+03,2.436933837518766993e-02,2.436933837518771503e-02
1.584893192461114040e+03,2.438600711493621453e-02,2.438600711493954520e-02
1.659586907437559603e+03,2.447745921129395805e-02,2.447745921129458255e-02
1.737800828749376251e+03,2.452104193123027728e-02,2.452104193122747050e-02
1.819700858609982561e+03,2.459698061210210604e-02,2.459698061210452077e-02
1.905460717963248271e+03,2.461276141511382562e-02,2.461276141511302071e-02
1.995262314968878854e+03,2.466867048327970810e-02,2.466867048327713030e-02
2.089296130854040712e+03,2.475789236841037522e-02,2.475789236840579555e-02
2.187761623949551904e+03,2.479492085226752199e-02,2.479492085227414516e-02
2.290867652767774871e+03,2.486275595940126704e-02,2.486275595940140928e-02
2.398832919019489964e+03,2.489478391819468367e-02,2.489478391819018727e-02
2.511886431509582053e+03,2.499432492707966483e-02,2.499432492707904727e-02
2.630267991895381329e+03,2.501250675087563977e-02,2.501250675087705530e-02
2.754228703338168998e+03,2.506720947073727557e-02,2.506720947074369751e-02
2.884031503126605912e+03,2.512401392428136038e-02,2.512401392428583943e-02
3.019951720402018964e+03,2.523076534364768544e-02,2.523076534364772361e-02
3.162277660168379498e+03,2.524999718190836309e-02,2.524999718190724593e-02
3.311311214825907882e+03,2.533082509190697287e-02,2.533082509191286399e-02
3.467368504525316894e+03,2.540836362306084228e-02,2.540836362306641769e-02
3.630780547701010164e+03,2.538251890010630868e-02,2.538251890009796813e-02
3.801893963205612636e+03,2.544242236990777728e-02,2.544242236991571537e-02
3.981071705534969169e+03,2.552697566775083415e-02,2.552697566773644636e-02
4.168693834703354696e+03,2.552019996731528378e-02,2.552019996731319171e-02
4.365158322401656733e+03,2.560317742338901956e-02,2.560317742338832914e-02
4.570881896148751366e+03,2.567190584244557344e-02,2.567190584243190035e-02
4.786300923226380291e+03,2.566759045813511025e-02,2.566759045815086154e-02
5.011872336272725079e+03,2.567374387868138000e-02,2.567374387867246699e-02
5.248074602497723390e+03,2.569663413600610513e-02,2.569663413602871205e-02
5.495408738576248652e+03,2.571204059654944030e-02,2.571204059655429405e-02
5.754399373371566071e+03,2.574912871126732936e-02,2.574912871126365868e-02
6.025595860743580488e+03,2.581072937233309592e-02,2.581072937233157630e-02
6.309573444801930236e+03,2.581140211051884473e-02,2.581140211049745212e-02
6.606934480075964530e+03,2.576400174101574000e-02,2.576400174100895030e-02
6.918309709189362366e+03,2.581018615724177401e-02,2.581018615723678841e-02
7.244359600749906349e+03,2.584765933938995564e-02,2.584765933940499222e-02
7.585775750291835720e+03,2.586773915309214036e-02,2.586773915309630717e-02
7.943282347242821743e+03,2.584182913273439658e-02,2.584182913273977075e-02
8.317637711026709439e+03,2.586760646525201185e-02,2.586760646523995552e-02
8.709635899560813414e+03,2.590908154208519665e-02,2.590908154209484518e-02
9.120108393559095930e+03,2.588042007554032520e-02,2.588042007553876395e-02
9.549925860214369095e+03,2.586306321217706969e-02,2.586306321215288417e-02
1.000000000000000000e+04,2.587237798434184957e-02,2.587237798433440761e-02
1.047128548050898462e+04,2.586915948831920373e-02,2.586915948832524403e-02
1.096478196143185050e+04,2.589914739743453057e-02,2.589914739740217450e-02
1.148153621496881715e+04,2.590460652000544511e-02,2.590460651994886884e-02
1.202264434617413099e+04,2.592162338372334951e-02,2.592162338379726608e-02
1.258925411794166212e+04,2.589153380886484099e-02,2.589153380886242625e-02
1.318256738556407436e+04,2.591216775874184350e-02,2.591216775873500869e-02
1.380384264602883741e+04,2.590650272663608256e-02,2.590650272661127254e-02
1.445439770745928035e+04,2.594388532040744696e-02,2.594388532043157003e-02
1.513561248436207097e+04,2.591316867785293729e-02,2.591316867784899600e-02
1.584893192461114086e+04,2.595002798482162060e-02,2.595002798480773587e-02
1.659586907437559785e+04,2.592103883865874009e-02,2.592103883858955585e-02
1.737800828749376160e+04,2.593191497626355646e-02,2.593191497622332822e-02
1.819700858609982606e+04,2.598309554640453045e-02,2.598309554639737992e-02
1.905460717963248317e+04,2.598561785030303883e-02,2.598561785031813093e-02
1.995262314968878854e+04,2.596034895773479886e-02,2.596034895774165796e-02
2.089296130854040894e+04,2.594493893247901833e-02,2.594493893248649152e-02
2.187761623949551722e+04,2.599062093852142971e-02,2.599062093855286637e-02
2.290867652767774780e+04,2.598402072247078115e-02,2.598402072250425784e-02
2.398832919019489782e+04,2.598780399474321864e-02,2.598780399480307007e-02
2.511886431509582326e+04,2.591042360670289119e-02,2.591042360673770709e-02
2.630267991895381419e+04,2.597595868762356958e-02,2.597595868761162080e-02
2.754228703338168998e+04,2.596581874326391037e-02,2.596581874328931019e-02
2.884031503126605821e+04,2.596058730784048252e-02,2.596058730784033333e-02
3.019951720402019055e+04,2.594929156868310688e-02,2.594929156865858483e-02
3.162277660168379225e+04,2.593822616276905343e-02,2.593822616278292775e-02
3.311311214825907518e+04,2.592112092214549426e-02,2.592112092205510476e-02
3.467368504525316530e+04,2.593279079961645708e-02,2.593279079971326506e-02
3.630780547701010073e+04,2.594695628346986582e-02,2.594695628344191943e-02
3.801893963205612818e+04,2.597764445400808572e-02,2.597764445394128152e-02
3.981071705534969078e+04,2.595950530459613034e-02,2.595950530462655739e-02
4.168693834703355242e+04,2.593884855752835034e-02,2.593884855746622642e-02
4.365158322401656187e+04,2.596137886138964734e-02,2.596137886144881182e-02
4.570881896148751548e+04,2.600236065381856046e-02,2.600236065379688682e-02
4.786300923226380110e+04,2.593928305788246319e-02,2.593928305793905334e-02
5.011872336272725079e+04,2.590527632540250147e-02,2.590527632535469943e-02
5.248074602497722663e+04,2.591027355805049920e-02,2.591027355809453342e-02
5.495408738576248288e+04,2.597757125444625018e-02,2.597757125438406728e-02
5.754399373371566617e+04,2.597252456195875761e-02,2.597252456212446534e-02
6.025595860743580852e+04,2.594816134275176531e-02,2.594816134260025456e-02
6.309573444801929872e+04,2.594948997456593409e-02,2.594948997457520098e-02
6.606934480075964530e+04,2.596451343905004094e-02,2.596451343924603694e-02
6.918309709189362184e+04,2.596955738021459320e-02,2.596955738044620307e-02
7.244359600749905803e+04,2.595437196510308117e-02,2.595437196527105098e-02
7.585775750291836448e+04,2.594023287926464083e-02,2.594023287922843021e-02
7.943282347242820833e+04,2.596841081140408708e-02,2.596841081149347044e-02
8.317637711026708712e+04,2.591733828002232981e-02,2.591733827987109315e-02
8.709635899560814141e+04,2.594892609795914837e-02,2.594892609809968873e-02
9.120108393559097021e+04,2.597657972309630817e-02,2.597657972336806648e-02
9.549925860214368731e+04,2.593877181334572346e-02,2.593877181368193716e-02
1.000000000000000000e+05,2.597724493959493314e-02,2.597724494003091772e-02
1.047128548050898535e+05,2.597883770259998976e-02,2.597883770281588650e-02
1.096478196143185050e+05,2.592783298113505303e-02,2.592783298108345541e-02
1.148153621496881678e+05,2.593333631013171325e-02,2.593333630999361539e-02
1.202264434617413062e+05,2.593877168081200335e-02,2.593877168081490381e-02
1.258925411794166139e+05,2.594065450989659419e-02,2.594065450975749365e-02
1.318256738556407508e+05,2.591787042826707022e-02,2.591787042787471046e-02
1.380384264602883777e+05,2.597272929659607404e-02,2.597272929599576258e-02
1.445439770745928108e+05,2.595538594524584436e-02,2.595538594575670654e-02
1.513561248436207243e+05,2.595862222024363300e-02,2.595862222063872668e-02
1.584893192461114086e+05,2.593880175523413656e-02,2.593880175539972632e-02
1.659586907437559566e+05,2.595912370317445678e-02,2.595912370356502283e-02
1.737800828749376233e+05,2.598916235661276330e-02,2.598916235665534036e-02
1.819700858609982533e+05,2.596249188015168144e-02,2.596249188010066322e-02
1.905460717963248317e+05,2.595290763484279714e-02,2.595290763473570919e-02
1.995262314968878927e+05,2.595712933477508505e-02,2.595712933523917215e-02
2.089296130854040966e+05,2.597527376271519320e-02,2.597527376275594532e-02
2.187761623949551722e+05,2.595463109857874470e-02,2.595463109874001500e-02
2.290867652767774707e+05,2.595192163395988391e-02,2.595192163423982665e-02
2.398832919019489782e+05,2.597107796596680868e-02,2.597107796594446197e-02
2.511886431509582035e+05,2.596069454970050330e-02,2.596069454918110975e-02
2.630267991895381710e+05,2.597232894252037363e-02,2.597232894267425402e-02
2.754228703338169144e+05,2.592244597089318758e-02,2.592244597064288086e-02
2.884031503126605530e+05,2.599181111487157067e-02,2.599181111498415075e-02
3.019951720402018982e+05,2.594641123355208301e-02,2.594641123385282161e-02
3.162277660168379080e+05,2.592156718948910449e-02,2.592156718997238804e-02
3.311311214825907955e+05,2.596735751938600636e-02,2.596735751985549540e-02
3.467368504525316530e+05,2.592889861675795257e-02,2.592889861756337427e-02
3.630780547701010364e+05,2.594676882314198019e-02,2.594676882327627207e-02
3.801893963205612381e+05,2.601178583013024487e-02,2.601178583071249092e-02
3.981071705534969224e+05,2.593057886876083684e-02,2.593057886878884916e-02
4.168693834703355096e+05,2.597067356062720753e-02,2.597067356061995291e-02
4.365158322401656187e+05,2.596950557480142904e-02,2.596950557482585395e-02
4.570881896148751839e+05,2.594912934270164617e-02,2.594912934240883526e-02
4.786300923226380255e+05,2.593428966591857648e-02,2.593428966772694938e-02
5.011872336272724788e+05,2.596909430232235277e-02,2.596909430175816519e-02
5.248074602497722954e+05,2.595187474884493722e-02,2.595187474969974997e-02
5.495408738576248288e+05,2.595931826466568726e-02,2.595931826401976991e-02
5.754399373371566180e+05,2.594420464119374589e-02,2.594420464156174319e-02
6.025595860743580852e+05,2.596570824113929657e-02,2.596570824058348770e-02
6.309573444801929872e+05,2.603179001010347618e-02,2.603179001029257145e-02
6.606934480075964238e+05,2.592859479242458701e-02,2.592859479034985773e-02
6.918309709189363057e+05,2.599550646688611813e-02,2.599550646803013010e-02
7.244359600749906385e+05,2.594685562665177692e-02,2.594685562666669554e-02
7.585775750291835284e+05,2.594962836038634812e-02,2.594962835965339970e-02
7.943282347242821706e+05,2.596933107638138213e-02,2.596933107626528403e-02
8.317637711026708130e+05,2.593581617818313881e-02,2.593581618055981058e-02
8.709635899560814723e+05,2.594614225558117965e-02,2.594614225639446659e-02
9.120108393559096148e+05,2.596735178176998865e-02,2.596735177907873518e-02
9.549925860214368440e+05,2.591029574223714313e-02,2.591029574212818515e-02
1.000000000000000000e+06,2.592896456201874283e-02,2.592896456348492418e-02
1.047128548050898477e+06,2.593717144521315299e-02,2.593717144101827590e-02
1.096478196143182926e+06,2.596782476175869131e-02,2.596782476229827705e-02
1.148153621496884152e+06,2.596554843756325448e-02,2.596554843700035406e-02
1.202264434617413208e+06,2.595235832667756870e-02,2.595235832785271896e-02
1.258925411794166081e+06,2.593767251688662220e-02,2.593767251444692792e-02
1.318256738556404831e+06,2.595762531068246046e-02,2.595762531453103816e-02
1.380384264602886746e+06,2.593528094776941309e-02,2.593528094661317826e-02
1.445439770745927934e+06,2.594560511532139832e-02,2.594560511984800311e-02
1.513561248436207185e+06,2.594129228786647839e-02,2.594129229002831508e-02
1.584893192461110884e+06,2.595051861568719101e-02,2.595051861251602629e-02
1.659586907437563175e+06,2.595036477198155514e-02,2.595036477566955990e-02
1.737800828749376349e+06,2.593195140152617165e-02,2.593195140492026221e-02
1.819700858609982533e+06,2.594755670848985715e-02,2.594755670766300468e-02
1.905460717963244300e+06,2.593935596863507567e-02,2.593935596502369711e-02
1.995262314968882827e+06,2.591716613884285231e-02,2.591716613648159875e-02
2.089296130854040850e+06,2.593125137416902454e-02,2.593125137635251404e-02
2.187761623949551955e+06,2.595346284791843691e-02,2.595346284471771597e-02
2.290867652767769992e+06,2.596853774455387329e-02,2.596853774537590323e-02
2.398832919019494671e+06,2.594183809844268288e-02,2.594183809527180959e-02
2.511886431509582326e+06,2.592275041144603484e-02,2.592275040946148690e-02
2.630267991895381361e+06,2.597087864452264291e-02,2.597087864213215927e-02
2.754228703338163439e+06,2.592669555621619770e-02,2.592669556091544564e-02
2.884031503126611467e+06,2.596085101122387606e-02,2.596085101390050234e-02
3.019951720402019098e+06,2.597360755860350992e-02,2.597360755410384192e-02
3.162277660168379545e+06,2.598154799273266410e-02,2.598154798904995719e-02
3.311311214825907722e+06,2.595907132830668068e-02,2.595907133987765750e-02
3.467368504525309429e+06,2.594764441268058996e-02,2.594764441692605159e-02
3.630780547701017465e+06,2.591263252626885630e-02,2.591263252154072869e-02
3.801893963205612730e+06,2.595684655982369651e-02,2.595684655797437027e-02
3.981071705534969456e+06,2.592180987875585679e-02,2.592180987669958150e-02
4.168693834703346714e+06,2.589846411375386348e-02,2.589846412014605928e-02
4.365158322401665151e+06,2.597355625847406341e-02,2.597355623780980491e-02
4.570881896148751490e+06,2.600017863618065209e-02,2.600017863698171963e-02
4.786300923226380721e+06,2.596905433494002893e-02,2.596905434512367800e-02
5.011872336272714660e+06,2.599209959881821144e-02,2.599209959453590429e-02
5.248074602497734129e+06,2.591287590232652441e-02,2.591287590240557576e-02
5.495408738576248288e+06,2.595799913308400458e-02,2.595799912936137821e-02
5.754399373371566646e+06,2.594515479686994308e-02,2.594515477527901959e-02
6.025595860743568279e+06,2.592429852938244947e-02,2.592429851960724452e-02
6.309573444801942445e+06,2.593033360960853018e-02,2.593033361216694893e-02
6.606934480075964704e+06,2.595378902891996853e-02,2.595378901298475011e-02
6.918309709189362824e+06,2.596874135754521917e-02,2.596874134677210760e-02
7.244359600749891251e+06,2.594883167682885197e-02,2.594883169197064257e-02
7.585775750291851349e+06,2.595326756939267746e-02,2.595326756277985605e-02
7.943282347242821939e+06,2.595541752979717981e-02,2.595541755495264086e-02
8.317637711026708595e+06,2.593430342909470304e-02,2.593430345390057221e-02
8.709635899560796097e+06,2.598206296898885118e-02,2.598206296952748282e-02
9.120108393559115008e+06,2.597272167002464410e-02,2.597272165119312790e-02
9.549925860214369372e+06,2.594011718533617908e-02,2.594011719270071514e-02
1.000000000000000000e+07,2.594710645307237579e-02,2.594710644121838578e-02
1.047128548050898500e+07,2.591149016540632982e-02,2.591149015859819243e-02
1.096478196143182926e+07,2.594981463246444353e-02,2.594981459196863544e-02
1.148153621496884152e+07,2.592807408467068253e-02,2.592807409983993380e-02
1.202264434617413022e+07,2.595079199512811616e-02,2.595079197022749640e-02
1.258925411794166267e+07,2.591134114863665600e-02,2.591134116856176964e-02
1.318256738556404784e+07,2.595164650300285647e-02,2.595164648639722987e-02
1.380384264602886699e+07,2.596100360655830344e-02,2.596100358503632480e-02
1.445439770745928027e+07,2.600450369470966652e-02,2.600450369493464975e-02
1.513561248436207138e+07,2.592664137814794378e-02,2.592664137736934438e-02
1.584893192461110838e+07,2.591625564313111696e-02,2.591625564682462080e-02
1.659586907437563129e+07,2.597674616295121697e-02,2.597674620322194469e-02
1.737800828749376163e+07,2.595293041383538168e-02,2.595293042166734940e-02
1.819700858609982580e+07,2.596363940095052988e-02,2.596363942084992799e-02
1.905460717963244393e+07,2.596881113179988140e-02,2.596881115075351174e-02
1.995262314968882874e+07,2.594768086804457100e-02,2.594768083151509364e-02
2.089296130854040757e+07,2.594019010248988996e-02,2.594019014682237903e-02
2.187761623949551955e+07,2.594367206020217753e-02,2.594367199497427112e-02
2.290867652767769992e+07,2.593558235850718791e-02,2.593558239698071435e-02
2.398832919019494951e+07,2.595218200197647873e-02,2.595218201172557609e-02
2.511886431509582326e+07,2.597304755062469425e-02,2.597304756254438865e-02
2.630267991895381361e+07,2.593450851206827515e-02,2.593450844436898453e-02
2.754228703338163346e+07,2.596292231779228146e-02,2.596292241499542630e-02
2.884031503126611561e+07,2.595061868767268784e-02,2.595061877633915437e-02
3.019951720402019098e+07,2.603054793731335997e-02,2.603054795315537517e-02
3.162277660168379173e+07,2.596671167765897403e-02,2.596671170218042488e-02
3.311311214825907722e+07,2.599113351598492452e-02,2.599113349056593816e-02
3.467368504525309801e+07,2.594005837071303860e-02,2.594005824797058005e-02
3.630780547701017559e+07,2.596276426339226909e-02,2.596276430177858752e-02
3.801893963205612451e+07,2.592390733639939049e-02,2.592390742012491353e-02
3.981071705534969270e+07,2.597159035133694491e-02,2.597159031009126443e-02
4.168693834703346342e+07,2.594231074754475841e-02,2.594231065472175912e-02
4.365158322401665151e+07,2.598939096972477381e-02,2.598939100091425883e-02
4.570881896148751676e+07,2.593343749144331328e-02,2.593343747619545475e-02
4.786300923226380348e+07,2.596177840356049191e-02,2.596177851606506007e-02
5.011872336272714287e+07,2.593859634215118712e-02,2.593859630556025198e-02
5.248074602497733384e+07,2.596679996550493516e-02,2.596680010463899013e-02
5.495408738576248288e+07,2.594216054074153024e-02,2.594216040461901074e-02
5.754399373371566832e+07,2.598944453579302150e-02,2.598944469117040260e-02
6.025595860743568838e+07,2.593285853531648866e-02,2.593285874681529324e-02
6.309573444801943004e+07,2.597580284166753350e-02,2.597580276354108722e-02
6.606934480075964332e+07,2.593044511577284952e-02,2.593044523425499723e-02
6.918309709189362824e+07,2.594472094777205626e-02,2.594472089795348685e-02
7.244359600749890506e+07,2.598125740655891913e-02,2.598125747862554610e-02
7.585775750291851163e+07,2.596892035135280746e-02,2.596892028745569764e-02
7.943282347242821753e+07,2.599940634932905448e-02,2.599940600105501987e-02
8.317637711026708782e+07,2.600096272987111393e-02,2.600096264858854297e-02
8.709635899560795724e+07,2.596369181765949968e-02,2.596369174433173221e-02
9.120108393559114635e+07,2.600607377763667141e-02,2.600607409639099990e-02
9.549925860214368999e+07,2.596743761932629457e-02,2.596743778971443220e-02
1.000000000000000000e+08,2.593605580472977540e-02,2.593605536883287349e-02


==> anc/fig23b_t-unscaled_P_Ppsi_real50.csv <==
1.047128548050899575e-02,6.572543424848585267e-04,6.572543424848592856e-04
1.096478196143185063e-02,7.205981843207837079e-04,7.205981843207830573e-04
1.148153621496882971e-02,7.900398102653294168e-04,7.900398102653285494e-04
1.202264434617413176e-02,8.661647930856923843e-04,8.661647930856904327e-04
1.258925411794167490e-02,9.496146493178594548e-04,9.496146493178596716e-04
1.318256738556407466e-02,1.041092125454607612e-03,1.041092125454608696e-03
1.380384264602885214e-02,1.141366971755129267e-03,1.141366971755129918e-03
1.445439770745927249e-02,1.251282246227690192e-03,1.251282246227693228e-03
1.513561248436207964e-02,1.371761194543647021e-03,1.371761194543645937e-03
1.584893192461113431e-02,1.503814754979115702e-03,1.503814754979116786e-03
1.659586907437560557e-02,1.648549740927358334e-03,1.648549740927358984e-03
1.737800828749375484e-02,1.807177757048862923e-03,1.807177757048860104e-03
1.819700858609983596e-02,1.981024908685348387e-03,1.981024908685348387e-03
1.905460717963247327e-02,2.171542367702200983e-03,2.171542367702202284e-03
1.995262314968879874e-02,2.380317861368849795e-03,2.380317861368846325e-03
2.089296130854039618e-02,2.609088154145487032e-03,2.609088154145486164e-03
2.187761623949553008e-02,2.859752595200199150e-03,2.859752595200199150e-03
2.290867652767772378e-02,3.134387806985267002e-03,3.134387806985271339e-03
2.398832919019489723e-02,3.435263592073419837e-03,3.435263592073419404e-03
2.511886431509579437e-02,3.764860136467013119e-03,3.764860136467007481e-03
2.630267991895381477e-02,4.125886587470158073e-03,4.125886587470157206e-03
2.754228703338166065e-02,4.521301082616236040e-03,4.521301082616233438e-03
2.884031503126605750e-02,4.954332302662355775e-03,4.954332302662350571e-03
3.019951720402016052e-02,5.428502615802362208e-03,5.428502615802360473e-03
3.162277660168379134e-02,5.947652871416245039e-03,5.947652871416233764e-03
3.311311214825911342e-02,6.515968889154760690e-03,6.515968889154760690e-03
3.467368504525316503e-02,7.138009672107140623e-03,7.138009672107124143e-03
3.630780547701013827e-02,7.818737350214027132e-03,7.818737350214011519e-03
3.801893963205612431e-02,8.563548830786291144e-03,8.563548830786275531e-03
3.981071705534973415e-02,9.378309095588751795e-03,9.378309095588753530e-03
4.168693834703354750e-02,1.026938603683607079e-02,1.026938603683608987e-02
4.365158322401661156e-02,1.124368666576146258e-02,1.124368666576146605e-02
4.570881896148751983e-02,1.230869445502008608e-02,1.230869445502009302e-02
4.786300923226385201e-02,1.347250748764551587e-02,1.347250748764550025e-02
5.011872336272722023e-02,1.474387697784824112e-02,1.474387697784823766e-02
5.248074602497725810e-02,1.613224559958657822e-02,1.613224559958658169e-02
5.495408738576245539e-02,1.764778490421124377e-02,1.764778490421125764e-02
5.754399373371569398e-02,1.930143092500296101e-02,1.930143092500292631e-02
6.025595860743578058e-02,2.110491685032245615e-02,2.110491685032243880e-02
6.309573444801933051e-02,2.307080139457737961e-02,2.307080139457737961e-02
6.606934480075957183e-02,2.521249120361003515e-02,2.521249120361004209e-02
6.918309709189363055e-02,2.754425529520181104e-02,2.754425529520174165e-02
7.244359600749898653e-02,3.008122915375069720e-02,3.008122915375070761e-02
7.585775750291835762e-02,3.283940566976262937e-02,3.283940566976262243e-02
7.943282347242813790e-02,3.583560964063618737e-02,3.583560964063617349e-02
8.317637711026708291e-02,3.908745203340105445e-02,3.908745203340109609e-02
8.709635899560805306e-02,4.261325966094716561e-02,4.261325966094720724e-02
9.120108393559096804e-02,4.643197535505869111e-02,4.643197535505862866e-02
9.549925860214358853e-02,5.056302315422708110e-02,5.056302315422708110e-02
1.000000000000000056e-01,5.502613249387518224e-02,5.502613249387520306e-02
1.047128548050899610e-01,5.984111493629357126e-02,5.984111493629359207e-02
1.096478196143185063e-01,6.502758666839128510e-02,6.502758666839128510e-02
1.148153621496882937e-01,7.060462990791424587e-02,7.060462990791431526e-02
1.202264434617413141e-01,7.659038659684175299e-02,7.659038659684153094e-02
1.258925411794167559e-01,8.300157845428428327e-02,8.300157845428422776e-02
1.318256738556407293e-01,8.985294876915185525e-02,8.985294876915192464e-02
1.380384264602884659e-01,9.715662342310193988e-02,9.715662342310203703e-02
1.445439770745927111e-01,1.049213917614355146e-01,1.049213917614355840e-01
1.513561248436207929e-01,1.131519123072169675e-01,1.131519123072168981e-01
1.584893192461113431e-01,1.218478541794384418e-01,1.218478541794384418e-01
1.659586907437560488e-01,1.310029926451428406e-01,1.310029926451428406e-01
1.737800828749375415e-01,1.406042866618560927e-01,1.406042866618559817e-01
1.819700858609983596e-01,1.506309775838379772e-01,1.506309775838377274e-01
1.905460717963247397e-01,1.610537612454868428e-01,1.610537612454866485e-01
1.995262314968879735e-01,1.718340999219318266e-01,1.718340999219320209e-01
2.089296130854039757e-01,1.829237552850395410e-01,1.829237552850396520e-01
2.187761623949552869e-01,1.942646369162915887e-01,1.942646369162908393e-01
2.290867652767773488e-01,2.057890709520034389e-01,2.057890709520032446e-01
2.398832919019489862e-01,2.174205968862598648e-01,2.174205968862599203e-01
2.511886431509579576e-01,2.290753933682303511e-01,2.290753933682298793e-01
2.630267991895381408e-01,2.406644110794696478e-01,2.406644110794697589e-01
2.754228703338166273e-01,2.520962470372578035e-01,2.520962470372578590e-01
2.884031503126605611e-01,2.632807247537042872e-01,2.632807247537043427e-01
3.019951720402015982e-01,2.741330449212585063e-01,2.741330449212586173e-01
3.162277660168379412e-01,2.845782415134868737e-01,2.845782415134866516e-01
3.311311214825911065e-01,2.945555243822670644e-01,2.945555243822674529e-01
3.467368504525316641e-01,3.040219270424859288e-01,3.040219270424851516e-01
3.630780547701014105e-01,3.129545356010749457e-01,3.129545356010750012e-01
3.801893963205612570e-01,3.213504951129508846e-01,3.213504951129507181e-01
3.981071705534973137e-01,3.292240312118078771e-01,3.292240312118080436e-01
4.168693834703355305e-01,3.365999548960802445e-01,3.365999548960803556e-01
4.365158322401658797e-01,3.435035989616793684e-01,3.435035989616790908e-01
4.570881896148749624e-01,3.499478974334630510e-01,3.499478974334626624e-01
4.786300923226382564e-01,3.559193286664889544e-01,3.559193286664894540e-01
5.011872336272722439e-01,3.613655512687217186e-01,3.613655512687220517e-01
5.248074602497725394e-01,3.661884734309693301e-01,3.661884734309698852e-01
5.495408738576245122e-01,3.702467606996668881e-01,3.702467606996664995e-01
5.754399373371569260e-01,3.733708665076625466e-01,3.733708665076630462e-01
6.025595860743577781e-01,3.753911132512099402e-01,3.753911132512100512e-01
6.309573444801933606e-01,3.761751001060777977e-01,3.761751001060769650e-01
6.606934480075961069e-01,3.756654840314302968e-01,3.756654840314300747e-01
6.918309709189366385e-01,3.739047686852340902e-01,3.739047686852336461e-01
7.244359600749902262e-01,3.710329348874071287e-01,3.710329348874074618e-01
7.585775750291835484e-01,3.672494953812930341e-01,3.672494953812927565e-01
7.943282347242813790e-01,3.627451040744221200e-01,3.627451040744220645e-01
8.317637711026708569e-01,3.576262934380355918e-01,3.576262934380360914e-01
8.709635899560805861e-01,3.518715442364901969e-01,3.518715442364898638e-01
9.120108393559096527e-01,3.453548129558701718e-01,3.453548129558706714e-01
9.549925860214358853e-01,3.379439368644504005e-01,3.379439368644506780e-01
1.000000000000000000e+00,3.296308849254043771e-01,3.296308849254047657e-01
1.047128548050899610e+00,3.206072673242176818e-01,3.206072673242181814e-01
1.096478196143185091e+00,3.112065508011184201e-01,3.112065508011183645e-01
1.148153621496882826e+00,3.017203029825992755e-01,3.017203029825987204e-01
1.202264434617413169e+00,2.922198191910459486e-01,2.922198191910459486e-01
1.258925411794167504e+00,2.825613327231142891e-01,2.825613327231144001e-01
1.318256738556407459e+00,2.726177365577504563e-01,2.726177365577506784e-01
1.380384264602885214e+00,2.625250339475103112e-01,2.625250339475099226e-01
1.445439770745927888e+00,2.526371217502560440e-01,2.526371217502560440e-01
1.513561248436208651e+00,2.431797080893092766e-01,2.431797080893092211e-01
1.584893192461114042e+00,2.340356425949144670e-01,2.340356425949144392e-01
1.659586907437561321e+00,2.250194364268136571e-01,2.250194364268131852e-01
1.737800828749376247e+00,2.162777938923544641e-01,2.162777938923544363e-01
1.819700858609982541e+00,2.081338486969410151e-01,2.081338486969410428e-01
1.905460717963246342e+00,2.005921078313698258e-01,2.005921078313699646e-01
1.995262314968878847e+00,1.934426200906377569e-01,1.934426200906380067e-01
2.089296130854038758e+00,1.867738262127787430e-01,1.867738262127787430e-01
2.187761623949551648e+00,1.807554659423080134e-01,1.807554659423081522e-01
2.290867652767772267e+00,1.751789449296486390e-01,1.751789449296488055e-01
2.398832919019489918e+00,1.699051934818153198e-01,1.699051934818154030e-01
2.511886431509579687e+00,1.650901871596263115e-01,1.650901871596261727e-01
2.630267991895381297e+00,1.606643551654259872e-01,1.606643551654263202e-01
2.754228703338166273e+00,1.565485241403084260e-01,1.565485241403083982e-01
2.884031503126605500e+00,1.528148134105846712e-01,1.528148134105847822e-01
3.019951720402016093e+00,1.493643181686195309e-01,1.493643181686194754e-01
3.162277660168379523e+00,1.461844272931150102e-01,1.461844272931146493e-01
3.311311214825911176e+00,1.433148858599850584e-01,1.433148858599852249e-01
3.467368504525316641e+00,1.407299383328851905e-01,1.407299383328849685e-01
3.630780547701013994e+00,1.383586344724754280e-01,1.383586344724757888e-01
3.801893963205612792e+00,1.362597850443783565e-01,1.362597850443783287e-01
3.981071705534973137e+00,1.344162938441055832e-01,1.344162938441054445e-01
4.168693834703354639e+00,1.326232180386847925e-01,1.326232180386850701e-01
4.365158322401661017e+00,1.307833070464096414e-01,1.307833070464095582e-01
4.570881896148751622e+00,1.287014985350035667e-01,1.287014985350036222e-01
4.786300923226384896e+00,1.263616989663185475e-01,1.263616989663182977e-01
5.011872336272724660e+00,1.236898052925432950e-01,1.236898052925434616e-01
5.248074602497728058e+00,1.206660642702074432e-01,1.206660642702076514e-01
5.495408738576248453e+00,1.175087927210171496e-01,1.175087927210172883e-01
5.754399373371566817e+00,1.143146690697950385e-01,1.143146690697950107e-01
6.025595860743575116e+00,1.112330375008535738e-01,1.112330375008536293e-01
6.309573444801929831e+00,1.087420902884297935e-01,1.087420902884297241e-01
6.606934480075957516e+00,1.069712425764387520e-01,1.069712425764386410e-01
6.918309709189362167e+00,1.055306939142423017e-01,1.055306939142422740e-01
7.244359600749898931e+00,1.043078467114343377e-01,1.043078467114342961e-01
7.585775750291835706e+00,1.027481038360471416e-01,1.027481038360471277e-01
7.943282347242813124e+00,1.007861778498073957e-01,1.007861778498073957e-01
8.317637711026709013e+00,9.842342979179399820e-02,9.842342979179381779e-02
8.709635899560804972e+00,9.597486446120193082e-02,9.597486446120225001e-02
9.120108393559096527e+00,9.391727488378026623e-02,9.391727488378029398e-02
9.549925860214358408e+00,9.239661031425898396e-02,9.239661031425884519e-02
1.000000000000000000e+01,9.070035648419469410e-02,9.070035648419480512e-02
1.047128548050899610e+01,8.936002824471295236e-02,8.936002824471309114e-02
1.096478196143185180e+01,8.800953982112896812e-02,8.800953982112914853e-02
1.148153621496882870e+01,8.614904478374553476e-02,8.614904478374553476e-02
1.202264434617413080e+01,8.450076749515361696e-02,8.450076749515365859e-02
1.258925411794167459e+01,8.286607146091715115e-02,8.286607146091708176e-02
1.318256738556407370e+01,8.147649316093177885e-02,8.147649316093172334e-02
1.380384264602885303e+01,8.015217087415640873e-02,8.015217087415640873e-02
1.445439770745928065e+01,7.886874406155844341e-02,7.886874406155837403e-02
1.513561248436208651e+01,7.727422110065182426e-02,7.727422110065175487e-02
1.584893192461114175e+01,7.593166141759377652e-02,7.593166141759377652e-02
1.659586907437561365e+01,7.456110997005355179e-02,7.456110997005349628e-02
1.737800828749376336e+01,7.332665309237938744e-02,7.332665309237947071e-02
1.819700858609982674e+01,7.214468692533784755e-02,7.214468692533772265e-02
1.905460717963246253e+01,7.064797255100280227e-02,7.064797255100267737e-02
1.995262314968878670e+01,6.971270396668222125e-02,6.971270396668204083e-02
2.089296130854038580e+01,6.844890800633890438e-02,6.844890800633886274e-02
2.187761623949552003e+01,6.716634220302833413e-02,6.716634220302829250e-02
2.290867652767772356e+01,6.606288984780157858e-02,6.606288984780159246e-02
2.398832919019490006e+01,6.505909407437587832e-02,6.505909407437578118e-02
2.511886431509579509e+01,6.399275542749585655e-02,6.399275542749593981e-02
2.630267991895381385e+01,6.286657530252801052e-02,6.286657530252807990e-02
2.754228703338166184e+01,6.193066130272456560e-02,6.193066130272451703e-02
2.884031503126605855e+01,6.092151720070397569e-02,6.092151720070392018e-02
3.019951720402016093e+01,5.996416173583005854e-02,5.996416173582997527e-02
3.162277660168379256e+01,5.893396167919719153e-02,5.893396167919719153e-02
3.311311214825911264e+01,5.799146269203500625e-02,5.799146269203501319e-02
3.467368504525316553e+01,5.695611926758756965e-02,5.695611926758741006e-02
3.630780547701014171e+01,5.600305929592813703e-02,5.600305929592813703e-02
3.801893963205612437e+01,5.517058515009821973e-02,5.517058515009813646e-02
3.981071705534973404e+01,5.427335733941108381e-02,5.427335733941102136e-02
4.168693834703355350e+01,5.343443174032936477e-02,5.343443174032919130e-02
4.365158322401661195e+01,5.247219633348456508e-02,5.247219633348439854e-02
4.570881896148751622e+01,5.162490374490436018e-02,5.162490374490448508e-02
4.786300923226384896e+01,5.079369103471994412e-02,5.079369103471985392e-02
5.011872336272725192e+01,4.996075385254487161e-02,4.996075385254492018e-02
5.248074602497728591e+01,4.921606850843521230e-02,4.921606850843503883e-02
5.495408738576248453e+01,4.839389079414620209e-02,4.839389079414613964e-02
5.754399373371566639e+01,4.757035678598276612e-02,4.757035678598235673e-02
6.025595860743574406e+01,4.694347625352407460e-02,4.694347625352372072e-02
6.309573444801930009e+01,4.613872884649282413e-02,4.613872884649256739e-02
6.606934480075958049e+01,4.546836803696138740e-02,4.546836803696116536e-02
6.918309709189362877e+01,4.476595636388627092e-02,4.476595636388629174e-02
7.244359600749898220e+01,4.414848617706515488e-02,4.414848617706512018e-02
7.585775750291836061e+01,4.350248914011482088e-02,4.350248914011465434e-02
7.943282347242814012e+01,4.285782591316562168e-02,4.285782591316588536e-02
8.317637711026708303e+01,4.214244324884895004e-02,4.214244324884870718e-02
8.709635899560805683e+01,4.163297488574059513e-02,4.163297488574075472e-02
9.120108393559097237e+01,4.101123961964882325e-02,4.101123961964892733e-02
9.549925860214358408e+01,4.026211021570543641e-02,4.026211021570537396e-02
1.000000000000000000e+02,3.972646677322420883e-02,3.972646677322377862e-02
1.047128548050898473e+02,3.916428632910805285e-02,3.916428632910761570e-02
1.096478196143185073e+02,3.857507075379891515e-02,3.857507075379872780e-02
1.148153621496881698e+02,3.812337143473401579e-02,3.812337143473374518e-02
1.202264434617413116e+02,3.748832644684497312e-02,3.748832644684449433e-02
1.258925411794166251e+02,3.702153494969822461e-02,3.702153494969755154e-02
1.318256738556407299e+02,3.646869849003065572e-02,3.646869849003070430e-02
1.380384264602883775e+02,3.589962693937421429e-02,3.589962693937400612e-02
1.445439770745927888e+02,3.546804938153551301e-02,3.546804938153454850e-02
1.513561248436207052e+02,3.497705756854139342e-02,3.497705756854044973e-02
1.584893192461114211e+02,3.442174758931242085e-02,3.442174758931197676e-02
1.659586907437559660e+02,3.406591881078053358e-02,3.406591881078081113e-02
1.737800828749376194e+02,3.359481418997310037e-02,3.359481418997173341e-02
1.819700858609982674e+02,3.311542911245176496e-02,3.311542911245116821e-02
1.905460717963248385e+02,3.277238795976594038e-02,3.277238795976517016e-02
1.995262314968878741e+02,3.224041649213579830e-02,3.224041649213491706e-02
2.089296130854040712e+02,3.187566077891420407e-02,3.187566077891393346e-02
2.187761623949551790e+02,3.138025441473784455e-02,3.138025441473688698e-02
2.290867652767774700e+02,3.112622825556032868e-02,3.112622825556066522e-02
2.398832919019489793e+02,3.075139575561506439e-02,3.075139575561404784e-02
2.511886431509582280e+02,3.029729199879933887e-02,3.029729199879998072e-02
2.630267991895381670e+02,2.996911038581682660e-02,2.996911038581767314e-02
2.754228703338168884e+02,2.952217899608314614e-02,2.952217899608292756e-02
2.884031503126605571e+02,2.930833150598907699e-02,2.930833150598836923e-02
3.019951720402019077e+02,2.896082870725543573e-02,2.896082870725618513e-02
3.162277660168379612e+02,2.858955064921612013e-02,2.858955064921590850e-02
3.311311214825907427e+02,2.829498600877795519e-02,2.829498600877746253e-02
3.467368504525316553e+02,2.808521929893083996e-02,2.808521929893057975e-02
3.630780547701010050e+02,2.775262333299285608e-02,2.775262333299208933e-02
3.801893963205612863e+02,2.749952707313316896e-02,2.749952707313215589e-02
3.981071705534969283e+02,2.735739442770628374e-02,2.735739442770500698e-02
4.168693834703354923e+02,2.703515290345846409e-02,2.703515290345910246e-02
4.365158322401656505e+02,2.676853940807806531e-02,2.676853940807798551e-02
4.570881896148752048e+02,2.660478746800265526e-02,2.660478746800254771e-02
4.786300923226380064e+02,2.631670687685967389e-02,2.631670687686030186e-02
5.011872336272724624e+02,2.616605825106694400e-02,2.616605825106743319e-02
5.248074602497722481e+02,2.594762372768439490e-02,2.594762372768502981e-02
5.495408738576247742e+02,2.577525037614376846e-02,2.577525037614471215e-02
5.754399373371566071e+02,2.558975194426490324e-02,2.558975194426411914e-02
6.025595860743580943e+02,2.543375692521949658e-02,2.543375692521608264e-02
6.309573444801930009e+02,2.530132714994313622e-02,2.530132714994358725e-02
6.606934480075964302e+02,2.518279009386320891e-02,2.518279009386181766e-02
6.918309709189362593e+02,2.496930679511212559e-02,2.496930679511396786e-02
7.244359600749905894e+02,2.489678236417771154e-02,2.489678236417875931e-02
7.585775750291835493e+02,2.484357935977016610e-02,2.484357935977444046e-02
7.943282347242821970e+02,2.466281671556143362e-02,2.466281671556128791e-02
8.317637711026708303e+02,2.463299849795430249e-02,2.463299849795548210e-02
8.709635899560814778e+02,2.452382077261964013e-02,2.452382077261773541e-02
9.120108393559096385e+02,2.439111852535266398e-02,2.439111852535534586e-02
9.549925860214368640e+02,2.433054403469445820e-02,2.433054403469585292e-02
1.000000000000000000e+03,2.432294893116295278e-02,2.432294893116408729e-02
1.047128548050898416e+03,2.425970827630004323e-02,2.425970827629808646e-02
1.096478196143185187e+03,2.424991840040784108e-02,2.424991840041246238e-02
1.148153621496881669e+03,2.426705129114355847e-02,2.426705129114441195e-02
1.202264434617413144e+03,2.427119739328494064e-02,2.427119739328347306e-02
1.258925411794166166e+03,2.420391714066461031e-02,2.420391714066136291e-02
1.318256738556407527e+03,2.434279099342270478e-02,2.434279099342666688e-02
1.380384264602883832e+03,2.424583634019198547e-02,2.424583634019173914e-02
1.445439770745927945e+03,2.428717427438618209e-02,2.428717427438371185e-02
1.513561248436207279e+03,2.436873927857935787e-02,2.436873927858340672e-02
1.584893192461114040e+03,2.438429111685215533e-02,2.438429111685426129e-02
1.659586907437559603e+03,2.446847824479709763e-02,2.446847824479708028e-02
1.737800828749376251e+03,2.445374555594250626e-02,2.445374555594700960e-02
1.819700858609982561e+03,2.454848642720283344e-02,2.454848642721030663e-02
1.905460717963248271e+03,2.457777297233296881e-02,2.457777297233912361e-02
1.995262314968878854e+03,2.461111142673465604e-02,2.461111142673078414e-02
2.089296130854040712e+03,2.473582885452439012e-02,2.473582885452630178e-02
2.187761623949551904e+03,2.469993047357659649e-02,2.469993047358398988e-02
2.290867652767774871e+03,2.473462482376541025e-02,2.473462482376845989e-02
2.398832919019489964e+03,2.492175474634341498e-02,2.492175474633388094e-02
2.511886431509582053e+03,2.496236651532025494e-02,2.496236651532143108e-02
2.630267991895381329e+03,2.507605557539058921e-02,2.507605557538662711e-02
2.754228703338168998e+03,2.512595397540768119e-02,2.512595397540909672e-02
2.884031503126605912e+03,2.516484114548424994e-02,2.516484114549434603e-02
3.019951720402018964e+03,2.518799316922651355e-02,2.518799316920984632e-02
3.162277660168379498e+03,2.528736420366427262e-02,2.528736420365935642e-02
3.311311214825907882e+03,2.541109122950944640e-02,2.541109122949980828e-02
3.467368504525316894e+03,2.533265828734351799e-02,2.533265828733983344e-02
3.630780547701010164e+03,2.534004132896306924e-02,2.534004132897593742e-02
3.801893963205612636e+03,2.541964806010954883e-02,2.541964806011682773e-02
3.981071705534969169e+03,2.549109761972566043e-02,2.549109761973071889e-02
4.168693834703354696e+03,2.555300036835757987e-02,2.555300036836080646e-02
4.365158322401656733e+03,2.564782748457034370e-02,2.564782748454972824e-02
4.570881896148751366e+03,2.557306343059703724e-02,2.557306343058415171e-02
4.786300923226380291e+03,2.562989308153651100e-02,2.562989308153143866e-02
5.011872336272725079e+03,2.567025301076400826e-02,2.567025301076058044e-02
5.248074602497723390e+03,2.577012275342708408e-02,2.577012275339650438e-02
5.495408738576248652e+03,2.576249374587598340e-02,2.576249374585927107e-02
5.754399373371566071e+03,2.576387388343663598e-02,2.576387388344644758e-02
6.025595860743580488e+03,2.579562997461580520e-02,2.579562997463474491e-02
6.309573444801930236e+03,2.577679852882804740e-02,2.577679852882940395e-02
6.606934480075964530e+03,2.582300233102843151e-02,2.582300233102991643e-02
6.918309709189362366e+03,2.578884013752241050e-02,2.578884013750785964e-02
7.244359600749906349e+03,2.580012417873713340e-02,2.580012417868958463e-02
7.585775750291835720e+03,2.584272911559092056e-02,2.584272911559228059e-02
7.943282347242821743e+03,2.581982654309721015e-02,2.581982654311534842e-02
8.317637711026709439e+03,2.589605125241647987e-02,2.589605125244045375e-02
8.709635899560813414e+03,2.588622139971333280e-02,2.588622139972965655e-02
9.120108393559095930e+03,2.577561357692728650e-02,2.577561357692851121e-02
9.549925860214369095e+03,2.581411042631332961e-02,2.581411042631836378e-02
1.000000000000000000e+04,2.581235463502302291e-02,2.581235463505527142e-02
1.047128548050898462e+04,2.585619749076014870e-02,2.585619749073205659e-02
1.096478196143185050e+04,2.588362465426912937e-02,2.588362465431139070e-02
1.148153621496881715e+04,2.594325970162323844e-02,2.594325970161055067e-02
1.202264434617413099e+04,2.584247082319773500e-02,2.584247082325217756e-02
1.258925411794166212e+04,2.584929361966767022e-02,2.584929361963067898e-02
1.318256738556407436e+04,2.595187118016729910e-02,2.595187118021266212e-02
1.380384264602883741e+04,2.595685209011274960e-02,2.595685209015787670e-02
1.445439770745928035e+04,2.584986651125743481e-02,2.584986651118625564e-02
1.513561248436207097e+04,2.585736281704884010e-02,2.585736281704496473e-02
1.584893192461114086e+04,2.593941280092197654e-02,2.593941280093726640e-02
1.659586907437559785e+04,2.590048276277692046e-02,2.590048276273273359e-02
1.737800828749376160e+04,2.588838900808083238e-02,2.588838900809994209e-02
1.819700858609982606e+04,2.600874890853318439e-02,2.600874890852265114e-02
1.905460717963248317e+04,2.585729830548805924e-02,2.585729830547964930e-02
1.995262314968878854e+04,2.597594063774677151e-02,2.597594063772567033e-02
2.089296130854040894e+04,2.590166379225846555e-02,2.590166379220553913e-02
2.187761623949551722e+04,2.588720606798988397e-02,2.588720606802014448e-02
2.290867652767774780e+04,2.580285192309798858e-02,2.580285192310960082e-02
2.398832919019489782e+04,2.594099041092223779e-02,2.594099041095544386e-02
2.511886431509582326e+04,2.587414107299057520e-02,2.587414107311507977e-02
2.630267991895381419e+04,2.596950809601945853e-02,2.596950809616090788e-02
2.754228703338168998e+04,2.592381436346486573e-02,2.592381436354797633e-02
2.884031503126605821e+04,2.596007287865924676e-02,2.596007287871366850e-02
3.019951720402019055e+04,2.583946265763443356e-02,2.583946265774880041e-02
3.162277660168379225e+04,2.592186448129505869e-02,2.592186448123556808e-02
3.311311214825907518e+04,2.587776446481365039e-02,2.587776446472579359e-02
3.467368504525316530e+04,2.593605554958347548e-02,2.593605554969581617e-02
3.630780547701010073e+04,2.593052856799508976e-02,2.593052856793521752e-02
3.801893963205612818e+04,2.604787899727087006e-02,2.604787899720610589e-02
3.981071705534969078e+04,2.600371136694019925e-02,2.600371136705672409e-02
4.168693834703355242e+04,2.595316718907235767e-02,2.595316718914121579e-02
4.365158322401656187e+04,2.595680863268123514e-02,2.595680863254631529e-02
4.570881896148751548e+04,2.587385811310495554e-02,2.587385811305421834e-02
4.786300923226380110e+04,2.600205697309904834e-02,2.600205697323420065e-02
5.011872336272725079e+04,2.596213777827107230e-02,2.596213777828241046e-02
5.248074602497722663e+04,2.592150047162719573e-02,2.592150047182546768e-02
5.495408738576248288e+04,2.588511980958350250e-02,2.588511980990581759e-02
5.754399373371566617e+04,2.601358905852048028e-02,2.601358905854322945e-02
6.025595860743580852e+04,2.593246678983922998e-02,2.593246678972515110e-02
6.309573444801929872e+04,2.595791863205271569e-02,2.595791863225645202e-02
6.606934480075964530e+04,2.584620675298215237e-02,2.584620675320714947e-02
6.918309709189362184e+04,2.593645312276740555e-02,2.593645312231822667e-02
7.244359600749905803e+04,2.590241940011116240e-02,2.590241940004091997e-02
7.585775750291836448e+04,2.592465786075924192e-02,2.592465786095762489e-02
7.943282347242820833e+04,2.589562419101658353e-02,2.589562419061000945e-02
8.317637711026708712e+04,2.594955562349427966e-02,2.594955562353651671e-02
8.709635899560814141e+04,2.588063342173929637e-02,2.588063342231190778e-02
9.120108393559097021e+04,2.590678890431232298e-02,2.590678890454728087e-02
9.549925860214368731e+04,2.600099990911439868e-02,2.600099990882780154e-02
1.000000000000000000e+05,2.597350512188962429e-02,2.597350512198444081e-02
1.047128548050898535e+05,2.591350194969201451e-02,2.591350194922571737e-02
1.096478196143185050e+05,2.592100814805706199e-02,2.592100814820522472e-02
1.148153621496881678e+05,2.587621866429068440e-02,2.587621866396697112e-02
1.202264434617413062e+05,2.585031503137989045e-02,2.585031503125304747e-02
1.258925411794166139e+05,2.590815981935189541e-02,2.590815981990508485e-02
1.318256738556407508e+05,2.584338698267096834e-02,2.584338698203912307e-02
1.380384264602883777e+05,2.593781046091290371e-02,2.593781046154688269e-02
1.445439770745928108e+05,2.598529098399213200e-02,2.598529098410323063e-02
1.513561248436207243e+05,2.589895729845130903e-02,2.589895729865090979e-02
1.584893192461114086e+05,2.595613826311865199e-02,2.595613826260404280e-02
1.659586907437559566e+05,2.593030692003564855e-02,2.593030691961806244e-02
1.737800828749376233e+05,2.587448452526583398e-02,2.587448452430397491e-02
1.819700858609982533e+05,2.595205314417868211e-02,2.595205314345490344e-02
1.905460717963248317e+05,2.595969990841202543e-02,2.595969990875740888e-02
1.995262314968878927e+05,2.589613805152515130e-02,2.589613805188966528e-02
2.089296130854040966e+05,2.592877650313469076e-02,2.592877650391460509e-02
2.187761623949551722e+05,2.595016816431402681e-02,2.595016816463730641e-02
2.290867652767774707e+05,2.580082377620392803e-02,2.580082377605148053e-02
2.398832919019489782e+05,2.588753309135291558e-02,2.588753309080114168e-02
2.511886431509582035e+05,2.593545235181885650e-02,2.593545235127483334e-02
2.630267991895381710e+05,2.587693863282447895e-02,2.587693863238170813e-02
2.754228703338169144e+05,2.592303713304750998e-02,2.592303713230538487e-02
2.884031503126605530e+05,2.595756969220432489e-02,2.595756969153864904e-02
3.019951720402018982e+05,2.599853859742568690e-02,2.599853859728595840e-02
3.162277660168379080e+05,2.591962399217684690e-02,2.591962399148376589e-02
3.311311214825907955e+05,2.600007896094725171e-02,2.600007895880102754e-02
3.467368504525316530e+05,2.588170856958462579e-02,2.588170856853872284e-02
3.630780547701010364e+05,2.588637354793022968e-02,2.588637354659005518e-02
3.801893963205612381e+05,2.591187353340472857e-02,2.591187353205309449e-02
3.981071705534969224e+05,2.598088161584086869e-02,2.598088161463691509e-02
4.168693834703355096e+05,2.599613780886207010e-02,2.599613781003809465e-02
4.365158322401656187e+05,2.600671528427954057e-02,2.600671528415448436e-02
4.570881896148751839e+05,2.587628371563512747e-02,2.587628371657871990e-02
4.786300923226380255e+05,2.597164429627901033e-02,2.597164429752789327e-02
5.011872336272724788e+05,2.601705296034073633e-02,2.601705296203432952e-02
5.248074602497722954e+05,2.601137001981164432e-02,2.601137002190425165e-02
5.495408738576248288e+05,2.590368769919937711e-02,2.590368770112985719e-02
5.754399373371566180e+05,2.603479597660532385e-02,2.603479597818543489e-02
6.025595860743580852e+05,2.593262206840912104e-02,2.593262207042223641e-02
6.309573444801929872e+05,2.590653120210582513e-02,2.590653120195239925e-02
6.606934480075964238e+05,2.589800286997865839e-02,2.589800287145150801e-02
6.918309709189363057e+05,2.583058425066056887e-02,2.583058424801665601e-02
7.244359600749906385e+05,2.590197958435205144e-02,2.590197958281053106e-02
7.585775750291835284e+05,2.585731563605447175e-02,2.585731563519678630e-02
7.943282347242821706e+05,2.600515405039250175e-02,2.600515405012290490e-02
8.317637711026708130e+05,2.587144140639888179e-02,2.587144140739728801e-02
8.709635899560814723e+05,2.596840586229414924e-02,2.596840586683501692e-02
9.120108393559096148e+05,2.597425691989993513e-02,2.597425691719229199e-02
9.549925860214368440e+05,2.597302236406113379e-02,2.597302236472163670e-02
1.000000000000000000e+06,2.595857461706084848e-02,2.595857461904857097e-02
1.047128548050898477e+06,2.593462433554920982e-02,2.593462433354376886e-02
1.096478196143182926e+06,2.580507312504996126e-02,2.580507312622940322e-02
1.148153621496884152e+06,2.590603294233119122e-02,2.590603294382957944e-02
1.202264434617413208e+06,2.601287435450579111e-02,2.601287436112351831e-02
1.258925411794166081e+06,2.595461126844987240e-02,2.595461126890837023e-02
1.318256738556404831e+06,2.594305355532273635e-02,2.594305355351134504e-02
1.380384264602886746e+06,2.588614067218952472e-02,2.588614067037423722e-02
1.445439770745927934e+06,2.590443976237886275e-02,2.590443976221565997e-02
1.513561248436207185e+06,2.597936222280104041e-02,2.597936222857680222e-02
1.584893192461110884e+06,2.587233786883864906e-02,2.587233787022921727e-02
1.659586907437563175e+06,2.592575937394243565e-02,2.592575937802808067e-02
1.737800828749376349e+06,2.595077277601254284e-02,2.595077277515061426e-02
1.819700858609982533e+06,2.592092617619913553e-02,2.592092618819208383e-02
1.905460717963244300e+06,2.602356586098543423e-02,2.602356586121624613e-02
1.995262314968882827e+06,2.598497018619434426e-02,2.598497018526010546e-02
2.089296130854040850e+06,2.586155701339262064e-02,2.586155700660073761e-02
2.187761623949551955e+06,2.593919885242126216e-02,2.593919885687482468e-02
2.290867652767769992e+06,2.590750750280858619e-02,2.590750750097476143e-02
2.398832919019494671e+06,2.593452325196249006e-02,2.593452325990452598e-02
2.511886431509582326e+06,2.602069660157204506e-02,2.602069660333837520e-02
2.630267991895381361e+06,2.591884133745489191e-02,2.591884133474898003e-02
2.754228703338163439e+06,2.590987893674553608e-02,2.590987892707918502e-02
2.884031503126611467e+06,2.594070461515333992e-02,2.594070460999334596e-02
3.019951720402019098e+06,2.601842997615858022e-02,2.601842997287478684e-02
3.162277660168379545e+06,2.592573687776420638e-02,2.592573688020093428e-02
3.311311214825907722e+06,2.596648209943777999e-02,2.596648210267220314e-02
3.467368504525309429e+06,2.604155620340458874e-02,2.604155619549007594e-02
3.630780547701017465e+06,2.589529184968278677e-02,2.589529186140883746e-02
3.801893963205612730e+06,2.590676604567823671e-02,2.590676605514369985e-02
3.981071705534969456e+06,2.592538075244315773e-02,2.592538075978013945e-02
4.168693834703346714e+06,2.598651520406177612e-02,2.598651521165397382e-02
4.365158322401665151e+06,2.599401897189879129e-02,2.599401897142312665e-02
4.570881896148751490e+06,2.597274441429753625e-02,2.597274440850790705e-02
4.786300923226380721e+06,2.595991089057485268e-02,2.595991088211343709e-02
5.011872336272714660e+06,2.592769819939958267e-02,2.592769819872450116e-02
5.248074602497734129e+06,2.591093791054588022e-02,2.591093791354607406e-02
5.495408738576248288e+06,2.597821123358716455e-02,2.597821125708616591e-02
5.754399373371566646e+06,2.600320173200272242e-02,2.600320174975461959e-02
6.025595860743568279e+06,2.602483710313249418e-02,2.602483713007524083e-02
6.309573444801942445e+06,2.596982367706340139e-02,2.596982369925673190e-02
6.606934480075964704e+06,2.584804424875428858e-02,2.584804426870492347e-02
6.918309709189362824e+06,2.601323947862137220e-02,2.601323949008010547e-02
7.244359600749891251e+06,2.597261302743836611e-02,2.597261302554705262e-02
7.585775750291851349e+06,2.586894457315194046e-02,2.586894459443654995e-02
7.943282347242821939e+06,2.596847103557253789e-02,2.596847103985011965e-02
8.317637711026708595e+06,2.603008771129380200e-02,2.603008769277380050e-02
8.709635899560796097e+06,2.603420096363389530e-02,2.603420094796499509e-02
9.120108393559115008e+06,2.583418834301931186e-02,2.583418829794755650e-02
9.549925860214369372e+06,2.590783787794435911e-02,2.590783788464469384e-02
1.000000000000000000e+07,2.595992075928061152e-02,2.595992075561175463e-02
1.047128548050898500e+07,2.593649666423858413e-02,2.593649664965518367e-02
1.096478196143182926e+07,2.586461331411907608e-02,2.586461332516287390e-02
1.148153621496884152e+07,2.594757890586542673e-02,2.594757889703909470e-02
1.202264434617413022e+07,2.580670895101136800e-02,2.580670891602680761e-02
1.258925411794166267e+07,2.592360238177486564e-02,2.592360233329723748e-02
1.318256738556404784e+07,2.596994363443170389e-02,2.596994368172804782e-02
1.380384264602886699e+07,2.592699614639642353e-02,2.592699613076230453e-02
1.445439770745928027e+07,2.593051253690580385e-02,2.593051259202339143e-02
1.513561248436207138e+07,2.600372867793946524e-02,2.600372857084104136e-02
1.584893192461110838e+07,2.598452986313899010e-02,2.598452985888115643e-02
1.659586907437563129e+07,2.585590736741675416e-02,2.585590734426173112e-02
1.737800828749376163e+07,2.600606393439117148e-02,2.600606395168849130e-02
1.819700858609982580e+07,2.583965353218359989e-02,2.583965353757921787e-02
1.905460717963244393e+07,2.598727599836352792e-02,2.598727609368949726e-02
1.995262314968882874e+07,2.590913382295521178e-02,2.590913386597844259e-02
2.089296130854040757e+07,2.593198631252506894e-02,2.593198629085017443e-02
2.187761623949551955e+07,2.592556335488583816e-02,2.592556336545571993e-02
2.290867652767769992e+07,2.588233365919915402e-02,2.588233366679859246e-02
2.398832919019494951e+07,2.592589297915993962e-02,2.592589296533718418e-02
2.511886431509582326e+07,2.592877597950718829e-02,2.592877608009304738e-02
2.630267991895381361e+07,2.594361099197036585e-02,2.594361100361528699e-02
2.754228703338163346e+07,2.601811954873887653e-02,2.601811953431122648e-02
2.884031503126611561e+07,2.594922578373198147e-02,2.594922575465050812e-02
3.019951720402019098e+07,2.595047210486032402e-02,2.595047202620060986e-02
3.162277660168379173e+07,2.593991579518374266e-02,2.593991578258823816e-02
3.311311214825907722e+07,2.594974333123540103e-02,2.594974310321983280e-02
3.467368504525309801e+07,2.593556431964048545e-02,2.593556434052144560e-02
3.630780547701017559e+07,2.593968479780725186e-02,2.593968499333175817e-02
3.801893963205612451e+07,2.585428829469587145e-02,2.585428820257580640e-02
3.981071705534969270e+07,2.604980174413844621e-02,2.604980173638470065e-02
4.168693834703346342e+07,2.595718099104473223e-02,2.595718105872907647e-02
4.365158322401665151e+07,2.607307707412048411e-02,2.607307714588303835e-02
4.570881896148751676e+07,2.599889736066028981e-02,2.599889722197090691e-02
4.786300923226380348e+07,2.594099107087712713e-02,2.594099085789986978e-02
5.011872336272714287e+07,2.594011077509959101e-02,2.594011069291086991e-02
5.248074602497733384e+07,2.585465425465005226e-02,2.585465401807486574e-02
5.495408738576248288e+07,2.594012011107517390e-02,2.594012020048073325e-02
5.754399373371566832e+07,2.585637769491464996e-02,2.585637772086775074e-02
6.025595860743568838e+07,2.596243205555337497e-02,2.596243222275157123e-02
6.309573444801943004e+07,2.597016419517238217e-02,2.597016408850204294e-02
6.606934480075964332e+07,2.601143437717203313e-02,2.601143420597781114e-02
6.918309709189362824e+07,2.597291637341314630e-02,2.597291626552928820e-02
7.244359600749890506e+07,2.594060033677998353e-02,2.594060016123672999e-02
7.585775750291851163e+07,2.589242844039667951e-02,2.589242851968159495e-02
7.943282347242821753e+07,2.586766804923368301e-02,2.586766798068992901e-02
8.317637711026708782e+07,2.591541239021528942e-02,2.591541203540419572e-02
8.709635899560795724e+07,2.593234296107804759e-02,2.593234299550152555e-02
9.120108393559114635e+07,2.601150222315676969e-02,2.601150177852610060e-02
9.549925860214368999e+07,2.587807471726081068e-02,2.587807446441459103e-02
1.000000000000000000e+08,2.590682125162412086e-02,2.590682162572292141e-02


==> anc/fig23b_t-unscaled_P_Ppsi_real500.csv <==
1.047128548050899575e-02,6.572539689704740657e-04,6.572539689704740657e-04
1.096478196143185063e-02,7.205977352990270823e-04,7.205977352990277328e-04
1.148153621496882971e-02,7.900392704768912939e-04,7.900392704768921612e-04
1.202264434617413176e-02,8.661641441890193362e-04,8.661641441890192278e-04
1.258925411794167490e-02,9.496138692670719281e-04,9.496138692670725787e-04
1.318256738556407466e-02,1.041091187751986332e-03,1.041091187751985898e-03
1.380384264602885214e-02,1.141365844552981674e-03,1.141365844552982324e-03
1.445439770745927249e-02,1.251280891249284023e-03,1.251280891249283806e-03
1.513561248436207964e-02,1.371759565786854606e-03,1.371759565786853739e-03
1.584893192461113431e-02,1.503812797159130793e-03,1.503812797159132311e-03
1.659586907437560557e-02,1.648547387606102803e-03,1.648547387606101719e-03
1.737800828749375484e-02,1.807174928388259865e-03,1.807174928388260516e-03
1.819700858609983596e-02,1.981021508749076631e-03,1.981021508749074896e-03
1.905460717963247327e-02,2.171538281215518520e-03,2.171538281215519388e-03
1.995262314968879874e-02,2.380312949828127054e-03,2.380312949828126187e-03
2.089296130854039618e-02,2.609082251147530705e-03,2.609082251147530271e-03
2.187761623949553008e-02,2.859745500835555662e-03,2.859745500835553927e-03
2.290867652767772378e-02,3.134379281109173770e-03,3.134379281109170301e-03
2.398832919019489723e-02,3.435253346230855275e-03,3.435253346230855275e-03
2.511886431509579437e-02,3.764847824204614699e-03,3.764847824204615567e-03
2.630267991895381477e-02,4.125871792714967158e-03,4.125871792714968893e-03
2.754228703338166065e-02,4.521283305738638472e-03,4.521283305738639340e-03
2.884031503126605750e-02,4.954310943765966382e-03,4.954310943765969852e-03
3.019951720402016052e-02,5.428476954694188943e-03,5.428476954694188943e-03
3.162277660168379134e-02,5.947622043605023737e-03,5.947622043605026339e-03
3.311311214825911342e-02,6.515931857098906585e-03,6.515931857098905718e-03
3.467368504525316503e-02,7.137965190784684513e-03,7.137965190784681911e-03
3.630780547701013827e-02,7.818683925909272747e-03,7.818683925909283156e-03
3.801893963205612431e-02,8.563484671778125862e-03,8.563484671778125862e-03
3.981071705534973415e-02,9.378232053177556343e-03,9.378232053177551139e-03
4.168693834703354750e-02,1.026929353485332708e-02,1.026929353485333575e-02
4.365158322401661156e-02,1.124357561636161670e-02,1.124357561636160283e-02
4.570881896148751983e-02,1.230856115814944231e-02,1.230856115814944231e-02
4.786300923226385201e-02,1.347234751110918186e-02,1.347234751110917839e-02
5.011872336272722023e-02,1.474368501434178587e-02,1.474368501434178413e-02
5.248074602497725810e-02,1.613201529641597118e-02,1.613201529641596424e-02
5.495408738576245539e-02,1.764750866067675214e-02,1.764750866067676255e-02
5.754399373371569398e-02,1.930109965156236521e-02,1.930109965156238602e-02
6.025595860743578058e-02,2.110451968266015624e-02,2.110451968266015277e-02
6.309573444801933051e-02,2.307032535457827563e-02,2.307032535457824787e-02
6.606934480075957183e-02,2.521192079796363839e-02,2.521192079796366267e-02
6.918309709189363055e-02,2.754357204093072636e-02,2.754357204093069861e-02
7.244359600749898653e-02,3.008041101837290870e-02,3.008041101837293299e-02
7.585775750291835762e-02,3.283842641206256158e-02,3.283842641206256158e-02
7.943282347242813790e-02,3.583443803615775358e-02,3.583443803615767725e-02
8.317637711026708291e-02,3.908605096682098851e-02,3.908605096682098851e-02
8.709635899560805306e-02,4.261158506550221520e-02,4.261158506550224295e-02
9.120108393559096804e-02,4.642997497728033190e-02,4.642997497728032497e-02
9.549925860214358853e-02,5.056063512052262621e-02,5.056063512052268172e-02
1.000000000000000056e-01,5.502328365417952227e-02,5.502328365417945288e-02
1.047128548050899610e-01,5.983771895938642948e-02,5.983771895938643642e-02
1.096478196143185063e-01,6.502354186389859569e-02,6.502354186389862345e-02
1.148153621496882937e-01,7.059981675200154017e-02,7.059981675200154017e-02
1.202264434617413141e-01,7.658466494281994386e-02,7.658466494281997161e-02
1.258925411794167559e-01,8.299478441665200656e-02,8.299478441665199269e-02
1.318256738556407293e-01,8.984489128107805977e-02,8.984489128107808753e-02
1.380384264602884659e-01,9.714708048440495736e-02,9.714708048440488797e-02
1.445439770745927111e-01,1.049101064184092130e-01,1.049101064184092408e-01
1.513561248436207929e-01,1.131385884392650254e-01,1.131385884392649699e-01
1.584893192461113431e-01,1.218321522127940038e-01,1.218321522127939482e-01
1.659586907437560488e-01,1.309845253737421111e-01,1.309845253737420001e-01
1.737800828749375415e-01,1.405826154327033950e-01,1.405826154327034228e-01
1.819700858609983596e-01,1.506056092020603143e-01,1.506056092020601755e-01
1.905460717963247397e-01,1.610241460756375587e-01,1.610241460756376419e-01
1.995262314968879735e-01,1.717996318091506436e-01,1.717996318091505881e-01
2.089296130854039757e-01,1.828837740931552880e-01,1.828837740931555378e-01
2.187761623949552869e-01,1.942184346780805870e-01,1.942184346780807536e-01
2.290867652767773488e-01,2.057359028435593595e-01,2.057359028435593040e-01
2.398832919019489862e-01,2.173596984607576721e-01,2.173596984607578109e-01
2.511886431509579576e-01,2.290060056931114696e-01,2.290060056931114696e-01
2.630267991895381408e-01,2.405858155819483313e-01,2.405858155819481925e-01
2.754228703338166273e-01,2.520078119267898376e-01,2.520078119267897265e-01
2.884031503126605611e-01,2.631819647873930301e-01,2.631819647873932522e-01
3.019951720402015982e-01,2.740236959169101150e-01,2.740236959169102260e-01
3.162277660168379412e-01,2.844583502787776941e-01,2.844583502787776386e-01
3.311311214825911065e-01,2.944255534799314900e-01,2.944255534799317120e-01
3.467368504525316641e-01,3.038828719033280223e-01,3.038828719033281889e-01
3.630780547701014105e-01,3.128080487947821897e-01,3.128080487947821342e-01
3.801893963205612570e-01,3.211990090115001140e-01,3.211990090114998919e-01
3.981071705534973137e-01,3.290708658721236413e-01,3.290708658721239743e-01
4.168693834703355305e-01,3.364493930024460844e-01,3.364493930024458068e-01
4.365158322401658797e-01,3.433609046969238188e-01,3.433609046969240408e-01
4.570881896148749624e-01,3.498192522595406917e-01,3.498192522595408027e-01
4.786300923226382564e-01,3.558116558526575601e-01,3.558116558526578377e-01
5.011872336272722439e-01,3.612862048931416714e-01,3.612862048931419490e-01
5.248074602497725394e-01,3.661447792204904350e-01,3.661447792204904350e-01
5.495408738576245122e-01,3.702454180549188401e-01,3.702454180549186180e-01
5.754399373371569260e-01,3.734172547083385862e-01,3.734172547083386418e-01
6.025595860743577781e-01,3.754885883580357797e-01,3.754885883580354466e-01
6.309573444801933606e-01,3.763244151519434810e-01,3.763244151519435365e-01
6.606934480075961069e-01,3.758644985823241247e-01,3.758644985823239582e-01
6.918309709189366385e-01,3.741486112339874603e-01,3.741486112339872938e-01
7.244359600749902262e-01,3.713147148381049645e-01,3.713147148381050755e-01
7.585775750291835484e-01,3.675615098060520114e-01,3.675615098060512898e-01
7.943282347242813790e-01,3.630802555609416449e-01,3.630802555609416449e-01
8.317637711026708569e-01,3.579791917690141045e-01,3.579791917690138825e-01
8.709635899560805861e-01,3.522386404325846265e-01,3.522386404325843490e-01
9.120108393559096527e-01,3.457330915918834791e-01,3.457330915918834235e-01
9.549925860214358853e-01,3.383283045033382286e-01,3.383283045033387837e-01
1.000000000000000000e+00,3.300113471863413417e-01,3.300113471863415082e-01
1.047128548050899610e+00,3.209677979354437771e-01,3.209677979354438326e-01
1.096478196143185091e+00,3.115273881946292178e-01,3.115273881946296064e-01
1.148153621496882826e+00,3.019835989786343600e-01,3.019835989786340824e-01
1.202264434617413169e+00,2.924155913460499412e-01,2.924155913460499412e-01
1.258925411794167504e+00,2.826888600483812297e-01,2.826888600483810632e-01
1.318256738556407459e+00,2.726800061019238330e-01,2.726800061019237220e-01
1.380384264602885214e+00,2.625209121190358874e-01,2.625209121190359429e-01
1.445439770745927888e+00,2.525614957920254700e-01,2.525614957920254700e-01
1.513561248436208651e+00,2.430362947053540668e-01,2.430362947053537614e-01
1.584893192461114042e+00,2.338501716252189555e-01,2.338501716252186502e-01
1.659586907437561321e+00,2.248319018640697886e-01,2.248319018640699274e-01
1.737800828749376247e+00,2.161133982364467632e-01,2.161133982364466799e-01
1.819700858609982541e+00,2.079859078229800984e-01,2.079859078229801261e-01
1.905460717963246342e+00,2.004407010596764849e-01,2.004407010596765126e-01
1.995262314968878847e+00,1.932767598650567964e-01,1.932767598650568242e-01
2.089296130854038758e+00,1.865811297099584376e-01,1.865811297099583543e-01
2.187761623949551648e+00,1.805233195404895574e-01,1.805233195404894742e-01
2.290867652767772267e+00,1.749430245966548392e-01,1.749430245966550612e-01
2.398832919019489918e+00,1.697451602232059042e-01,1.697451602232061540e-01
2.511886431509579687e+00,1.650319110353729302e-01,1.650319110353729579e-01
2.630267991895381297e+00,1.606669987821770784e-01,1.606669987821771339e-01
2.754228703338166273e+00,1.565819062314943999e-01,1.565819062314943999e-01
2.884031503126605500e+00,1.528315257130065385e-01,1.528315257130065663e-01
3.019951720402016093e+00,1.493179493303579131e-01,1.493179493303580518e-01
3.162277660168379523e+00,1.460978797942359964e-01,1.460978797942360241e-01
3.311311214825911176e+00,1.431674915067539244e-01,1.431674915067538967e-01
3.467368504525316641e+00,1.405371832040021030e-01,1.405371832040022417e-01
3.630780547701013994e+00,1.382218682133154741e-01,1.382218682133155019e-01
3.801893963205612792e+00,1.361712356374652488e-01,1.361712356374651656e-01
3.981071705534973137e+00,1.343296023135396866e-01,1.343296023135397699e-01
4.168693834703354639e+00,1.325613824885874537e-01,1.325613824885875924e-01
4.365158322401661017e+00,1.307386283578506059e-01,1.307386283578505226e-01
4.570881896148751622e+00,1.287299352929005825e-01,1.287299352929004714e-01
4.786300923226384896e+00,1.264113239106858522e-01,1.264113239106858244e-01
5.011872336272724660e+00,1.237410420461997063e-01,1.237410420461998450e-01
5.248074602497728058e+00,1.207352054374298683e-01,1.207352054374298544e-01
5.495408738576248453e+00,1.174970643295082523e-01,1.174970643295082523e-01
5.754399373371566817e+00,1.142311843198944160e-01,1.142311843198944299e-01
6.025595860743575116e+00,1.112242679980840476e-01,1.112242679980841170e-01
6.309573444801929831e+00,1.087314086483568837e-01,1.087314086483567588e-01
6.606934480075957516e+00,1.068516513392278738e-01,1.068516513392278600e-01
6.918309709189362167e+00,1.054396845711269015e-01,1.054396845711270403e-01
7.244359600749898931e+00,1.041922389507559110e-01,1.041922389507560498e-01
7.585775750291835706e+00,1.027281091903407967e-01,1.027281091903407551e-01
7.943282347242813124e+00,1.008181894372643106e-01,1.008181894372643106e-01
8.317637711026709013e+00,9.847483121568517683e-02,9.847483121568516296e-02
8.709635899560804972e+00,9.608704269816543964e-02,9.608704269816532861e-02
9.120108393559096527e+00,9.399445684525795097e-02,9.399445684525785383e-02
9.549925860214358408e+00,9.235729283884712426e-02,9.235729283884713814e-02
1.000000000000000000e+01,9.098183375674258333e-02,9.098183375674263884e-02
1.047128548050899610e+01,8.952648976329292962e-02,8.952648976329301289e-02
1.096478196143185180e+01,8.798167192259909175e-02,8.798167192259906400e-02
1.148153621496882870e+01,8.629790135683383656e-02,8.629790135683378105e-02
1.202264434617413080e+01,8.451340940006239755e-02,8.451340940006239755e-02
1.258925411794167459e+01,8.290725795606911086e-02,8.290725795606905535e-02
1.318256738556407370e+01,8.153874709215928884e-02,8.153874709215928884e-02
1.380384264602885303e+01,8.032148913465221585e-02,8.032148913465216034e-02
1.445439770745928065e+01,7.887400297621932621e-02,7.887400297621936784e-02
1.513561248436208651e+01,7.730158363634495600e-02,7.730158363634492824e-02
1.584893192461114175e+01,7.593743378370776398e-02,7.593743378370773622e-02
1.659586907437561365e+01,7.473134396182057326e-02,7.473134396182047612e-02
1.737800828749376336e+01,7.347372256324952167e-02,7.347372256324938289e-02
1.819700858609982674e+01,7.210982703713327002e-02,7.210982703713327002e-02
1.905460717963246253e+01,7.084594040404471049e-02,7.084594040404468274e-02
1.995262314968878670e+01,6.969769440597077537e-02,6.969769440597078924e-02
2.089296130854038580e+01,6.849828836460410131e-02,6.849828836460408743e-02
2.187761623949552003e+01,6.728151123186100480e-02,6.728151123186108806e-02
2.290867652767772356e+01,6.618254426726817574e-02,6.618254426726816186e-02
2.398832919019490006e+01,6.507154247736157693e-02,6.507154247736163244e-02
2.511886431509579509e+01,6.396558939030447255e-02,6.396558939030450031e-02
2.630267991895381385e+01,6.288970057613478548e-02,6.288970057613485487e-02
2.754228703338166184e+01,6.183960765904179119e-02,6.183960765904178425e-02
2.884031503126605855e+01,6.078930557814016949e-02,6.078930557814023888e-02
3.019951720402016093e+01,5.980299308508268269e-02,5.980299308508266187e-02
3.162277660168379256e+01,5.883956923996572913e-02,5.883956923996574301e-02
3.311311214825911264e+01,5.790893435546262680e-02,5.790893435546267537e-02
3.467368504525316553e+01,5.691692038623341610e-02,5.691692038623348548e-02
3.630780547701014171e+01,5.603077875658303564e-02,5.603077875658300788e-02
3.801893963205612437e+01,5.512007614650731718e-02,5.512007614650730331e-02
3.981071705534973404e+01,5.422838258046108750e-02,5.422838258046120546e-02
4.168693834703355350e+01,5.336460092323395271e-02,5.336460092323402210e-02
4.365158322401661195e+01,5.253404451616837390e-02,5.253404451616837390e-02
4.570881896148751622e+01,5.171632813116841532e-02,5.171632813116838756e-02
4.786300923226384896e+01,5.083465821805804169e-02,5.083465821805809720e-02
5.011872336272725192e+01,5.007639523620202593e-02,5.007639523620218552e-02
5.248074602497728591e+01,4.927290337346561244e-02,4.927290337346570959e-02
5.495408738576248453e+01,4.850655122387376172e-02,4.850655122387376866e-02
5.754399373371566639e+01,4.774784393966755025e-02,4.774784393966753637e-02
6.025595860743574406e+01,4.702942561355917539e-02,4.702942561355902967e-02
6.309573444801930009e+01,4.629308832668469625e-02,4.629308832668450197e-02
6.606934480075958049e+01,4.560196212779474984e-02,4.560196212779467351e-02
6.918309709189362877e+01,4.489615221274225604e-02,4.489615221274222828e-02
7.244359600749898220e+01,4.422875870510324658e-02,4.422875870510332291e-02
7.585775750291836061e+01,4.355322484506655295e-02,4.355322484506650438e-02
7.943282347242814012e+01,4.290005099124720445e-02,4.290005099124719751e-02
8.317637711026708303e+01,4.225147816595390543e-02,4.225147816595387767e-02
8.709635899560805683e+01,4.162550281289879167e-02,4.162550281289872228e-02
9.120108393559097237e+01,4.101854703220423476e-02,4.101854703220412374e-02
9.549925860214358408e+01,4.042844548157475959e-02,4.042844548157473877e-02
1.000000000000000000e+02,3.983488873296357063e-02,3.983488873296364002e-02
1.047128548050898473e+02,3.925110170380614188e-02,3.925110170380610025e-02
1.096478196143185073e+02,3.866843304845524187e-02,3.866843304845525575e-02
1.148153621496881698e+02,3.813391352821841190e-02,3.813391352821814129e-02
1.202264434617413116e+02,3.757990034563236242e-02,3.757990034563224446e-02
1.258925411794166251e+02,3.706111280798803781e-02,3.706111280798816271e-02
1.318256738556407299e+02,3.652678026501611497e-02,3.652678026501621905e-02
1.380384264602883775e+02,3.602467673624591693e-02,3.602467673624608346e-02
1.445439770745927888e+02,3.554269210427214026e-02,3.554269210427208475e-02
1.513561248436207052e+02,3.505076196048861198e-02,3.505076196048843157e-02
1.584893192461114211e+02,3.455084468233195205e-02,3.455084468233170225e-02
1.659586907437559660e+02,3.411552248637403362e-02,3.411552248637386014e-02
1.737800828749376194e+02,3.365297665488642398e-02,3.365297665488617418e-02
1.819700858609982674e+02,3.321187233315201631e-02,3.321187233315234244e-02
1.905460717963248385e+02,3.277581318960517964e-02,3.277581318960516576e-02
1.995262314968878741e+02,3.235742880973991459e-02,3.235742880973992153e-02
2.089296130854040712e+02,3.194354176831758901e-02,3.194354176831763759e-02
2.187761623949551790e+02,3.153055103667527781e-02,3.153055103667553455e-02
2.290867652767774700e+02,3.115926282341099918e-02,3.115926282341146061e-02
2.398832919019489793e+02,3.078334399952234457e-02,3.078334399952211906e-02
2.511886431509582280e+02,3.040504014472060132e-02,3.040504014472059785e-02
2.630267991895381670e+02,3.003930505240900647e-02,3.003930505240908627e-02
2.754228703338168884e+02,2.970418581599250374e-02,2.970418581599242394e-02
2.884031503126605571e+02,2.937574517967625476e-02,2.937574517967610557e-02
3.019951720402019077e+02,2.903427642301808359e-02,2.903427642301850339e-02
3.162277660168379612e+02,2.872985086714901007e-02,2.872985086714907252e-02
3.311311214825907427e+02,2.840986587506329902e-02,2.840986587506330596e-02
3.467368504525316553e+02,2.813027339972284241e-02,2.813027339972314772e-02
3.630780547701010050e+02,2.783995383794582099e-02,2.783995383794568221e-02
3.801893963205612863e+02,2.758101212163473898e-02,2.758101212163499918e-02
3.981071705534969283e+02,2.732472099949728381e-02,2.732472099949776606e-02
4.168693834703354923e+02,2.705595148047831508e-02,2.705595148047972021e-02
4.365158322401656505e+02,2.682293532971809918e-02,2.682293532971883471e-02
4.570881896148752048e+02,2.659517723128325059e-02,2.659517723128311528e-02
4.786300923226380064e+02,2.635202691639813855e-02,2.635202691639810385e-02
5.011872336272724624e+02,2.615902343427908838e-02,2.615902343427916818e-02
5.248074602497722481e+02,2.595338674018031824e-02,2.595338674018071029e-02
5.495408738576247742e+02,2.578128275149266235e-02,2.578128275149354706e-02
5.754399373371566071e+02,2.560780762752639869e-02,2.560780762752650278e-02
6.025595860743580943e+02,2.543895422666055811e-02,2.543895422666017300e-02
6.309573444801930009e+02,2.529481661748651800e-02,2.529481661748684759e-02
6.606934480075964302e+02,2.515044807546143804e-02,2.515044807546117783e-02
6.918309709189362593e+02,2.503965316429812571e-02,2.503965316429715426e-02
7.244359600749905894e+02,2.491084419597286437e-02,2.491084419597319743e-02
7.585775750291835493e+02,2.478790765999665940e-02,2.478790765999635409e-02
7.943282347242821970e+02,2.468755693803418097e-02,2.468755693803412199e-02
8.317637711026708303e+02,2.461473640377503241e-02,2.461473640377436975e-02
8.709635899560814778e+02,2.455102767254985566e-02,2.455102767255080282e-02
9.120108393559096385e+02,2.449589674726775773e-02,2.449589674726873265e-02
9.549925860214368640e+02,2.442444444120769539e-02,2.442444444120627639e-02
1.000000000000000000e+03,2.438835501399056263e-02,2.438835501398976119e-02
1.047128548050898416e+03,2.434299119048090321e-02,2.434299119048152077e-02
1.096478196143185187e+03,2.434099007004959792e-02,2.434099007005077753e-02
1.148153621496881669e+03,2.432423595682295034e-02,2.432423595682254094e-02
1.202264434617413144e+03,2.432075889524773840e-02,2.432075889524726309e-02
1.258925411794166166e+03,2.432388040724025452e-02,2.432388040724028228e-02
1.318256738556407527e+03,2.433148058714660472e-02,2.433148058714513021e-02
1.380384264602883832e+03,2.433090169017128324e-02,2.433090169017305612e-02
1.445439770745927945e+03,2.435199193680636504e-02,2.435199193680614299e-02
1.513561248436207279e+03,2.437665441936865199e-02,2.437665441936837096e-02
1.584893192461114040e+03,2.443232643598879095e-02,2.443232643598858625e-02
1.659586907437559603e+03,2.447998657657673993e-02,2.447998657657505031e-02
1.737800828749376251e+03,2.451513106247325130e-02,2.451513106247231802e-02
1.819700858609982561e+03,2.457565512252886386e-02,2.457565512253100104e-02
1.905460717963248271e+03,2.464068197288368442e-02,2.464068197288492301e-02
1.995262314968878854e+03,2.469545773845540845e-02,2.469545773845368761e-02
2.089296130854040712e+03,2.477480016947595023e-02,2.477480016947709862e-02
2.187761623949551904e+03,2.482195674688745385e-02,2.482195674688530973e-02
2.290867652767774871e+03,2.489781183769475617e-02,2.489781183769477699e-02
2.398832919019489964e+03,2.494682236786324031e-02,2.494682236786065904e-02
2.511886431509582053e+03,2.499202076595905334e-02,2.499202076595787372e-02
2.630267991895381329e+03,2.507268107652931705e-02,2.507268107652727701e-02
2.754228703338168998e+03,2.513976317163614180e-02,2.513976317163562485e-02
2.884031503126605912e+03,2.518976692216480517e-02,2.518976692216437149e-02
3.019951720402018964e+03,2.524707437398827914e-02,2.524707437398930263e-02
3.162277660168379498e+03,2.528978025984563935e-02,2.528978025984449790e-02
3.311311214825907882e+03,2.535151879483996465e-02,2.535151879483850054e-02
3.467368504525316894e+03,2.540895316131257589e-02,2.540895316130993564e-02
3.630780547701010164e+03,2.543158175018103012e-02,2.543158175018136666e-02
3.801893963205612636e+03,2.550677756296557477e-02,2.550677756296745868e-02
3.981071705534969169e+03,2.554189280971809820e-02,2.554189280971452120e-02
4.168693834703354696e+03,2.557352957293965168e-02,2.557352957293984944e-02
4.365158322401656733e+03,2.559314282303484789e-02,2.559314282304163413e-02
4.570881896148751366e+03,2.565938324538787063e-02,2.565938324538886636e-02
4.786300923226380291e+03,2.565338377449537244e-02,2.565338377449672552e-02
5.011872336272725079e+03,2.568677020358163879e-02,2.568677020358126756e-02
5.248074602497723390e+03,2.574227827811191929e-02,2.574227827811934738e-02
5.495408738576248652e+03,2.573749422199620926e-02,2.573749422199370432e-02
5.754399373371566071e+03,2.577292184959762214e-02,2.577292184959386820e-02
6.025595860743580488e+03,2.576194215946253641e-02,2.576194215945828286e-02
6.309573444801930236e+03,2.579851410494072086e-02,2.579851410494551217e-02
6.606934480075964530e+03,2.580664172248696778e-02,2.580664172248975027e-02
6.918309709189362366e+03,2.580473092441246466e-02,2.580473092440831867e-02
7.244359600749906349e+03,2.585365335925398494e-02,2.585365335924449948e-02
7.585775750291835720e+03,2.583167220416655863e-02,2.583167220418009294e-02
7.943282347242821743e+03,2.586286099393833582e-02,2.586286099394424082e-02
8.317637711026709439e+03,2.587384775908361384e-02,2.587384775907713638e-02
8.709635899560813414e+03,2.587526663946731684e-02,2.587526663946848257e-02
9.120108393559095930e+03,2.591000057216654232e-02,2.591000057218215830e-02
9.549925860214369095e+03,2.590359707750328547e-02,2.590359707749112159e-02
1.000000000000000000e+04,2.591527035544816115e-02,2.591527035544927485e-02
1.047128548050898462e+04,2.589573528890953477e-02,2.589573528890095136e-02
1.096478196143185050e+04,2.593480008433276043e-02,2.593480008433299983e-02
1.148153621496881715e+04,2.589665058597811001e-02,2.589665058598423011e-02
1.202264434617413099e+04,2.592935653616259065e-02,2.592935653616627867e-02
1.258925411794166212e+04,2.594146494004579209e-02,2.594146494004422390e-02
1.318256738556407436e+04,2.592148663019129898e-02,2.592148663018602542e-02
1.380384264602883741e+04,2.592778884525209424e-02,2.592778884524347266e-02
1.445439770745928035e+04,2.593758590410798898e-02,2.593758590410178561e-02
1.513561248436207097e+04,2.592918062841077786e-02,2.592918062839851337e-02
1.584893192461114086e+04,2.594921160342989613e-02,2.594921160341320115e-02
1.659586907437559785e+04,2.593203644450664536e-02,2.593203644450620127e-02
1.737800828749376160e+04,2.592118368452357713e-02,2.592118368450978261e-02
1.819700858609982606e+04,2.596511967675527166e-02,2.596511967676138136e-02
1.905460717963248317e+04,2.595746435806340138e-02,2.595746435806756472e-02
1.995262314968878854e+04,2.595423298698192743e-02,2.595423298698525810e-02
2.089296130854040894e+04,2.592838451638183536e-02,2.592838451641006278e-02
2.187761623949551722e+04,2.596935904867124154e-02,2.596935904868876224e-02
2.290867652767774780e+04,2.595873457828559369e-02,2.595873457831117739e-02
2.398832919019489782e+04,2.597394938928202640e-02,2.597394938928764344e-02
2.511886431509582326e+04,2.595930318937296824e-02,2.595930318937560502e-02
2.630267991895381419e+04,2.597247809097800661e-02,2.597247809096885421e-02
2.754228703338168998e+04,2.594709855713957930e-02,2.594709855715582325e-02
2.884031503126605821e+04,2.596479338786168364e-02,2.596479338789152783e-02
3.019951720402019055e+04,2.596625690531519787e-02,2.596625690529772573e-02
3.162277660168379225e+04,2.598442513870366510e-02,2.598442513868921139e-02
3.311311214825907518e+04,2.595091504135409177e-02,2.595091504137099839e-02
3.467368504525316530e+04,2.595817946630487802e-02,2.595817946629334905e-02
3.630780547701010073e+04,2.596829455171266454e-02,2.596829455170217293e-02
3.801893963205612818e+04,2.597345537825616196e-02,2.597345537830815856e-02
3.981071705534969078e+04,2.594404465285747238e-02,2.594404465286373820e-02
4.168693834703355242e+04,2.595441110238073598e-02,2.595441110234422699e-02
4.365158322401656187e+04,2.598255875007916132e-02,2.598255875012813257e-02
4.570881896148751548e+04,2.595697549553076591e-02,2.595697549557981348e-02
4.786300923226380110e+04,2.594687288472205880e-02,2.594687288476228357e-02
5.011872336272725079e+04,2.597354708042677249e-02,2.597354708034790849e-02
5.248074602497722663e+04,2.597178721206316529e-02,2.597178721208229235e-02
5.495408738576248288e+04,2.596827420242957957e-02,2.596827420249611662e-02
5.754399373371566617e+04,2.598206403198564940e-02,2.598206403199571426e-02
6.025595860743580852e+04,2.594692387181883608e-02,2.594692387185398505e-02
6.309573444801929872e+04,2.596315074693680489e-02,2.596315074688338234e-02
6.606934480075964530e+04,2.597933556219528956e-02,2.597933556210102468e-02
6.918309709189362184e+04,2.595558438219599043e-02,2.595558438221502034e-02
7.244359600749905803e+04,2.595542269925887185e-02,2.595542269924659001e-02
7.585775750291836448e+04,2.596543715924021223e-02,2.596543715932736821e-02
7.943282347242820833e+04,2.597531063488068420e-02,2.597531063500647247e-02
8.317637711026708712e+04,2.598049559434214770e-02,2.598049559424969387e-02
8.709635899560814141e+04,2.597054774820401271e-02,2.597054774825045473e-02
9.120108393559097021e+04,2.595959390701563577e-02,2.595959390701810254e-02
9.549925860214368731e+04,2.595387644278841430e-02,2.595387644275200939e-02
1.000000000000000000e+05,2.595233170676785467e-02,2.595233170680538021e-02
1.047128548050898535e+05,2.596555161951865850e-02,2.596555161955253765e-02
1.096478196143185050e+05,2.597833553088972625e-02,2.597833553095008421e-02
1.148153621496881678e+05,2.594953014495653132e-02,2.594953014493815019e-02
1.202264434617413062e+05,2.596458456808464765e-02,2.596458456803811890e-02
1.258925411794166139e+05,2.596714238269326458e-02,2.596714238270009939e-02
1.318256738556407508e+05,2.598799899860712234e-02,2.598799899849758496e-02
1.380384264602883777e+05,2.596265596032299589e-02,2.596265596031651843e-02
1.445439770745928108e+05,2.594266414869751333e-02,2.594266414884343827e-02
1.513561248436207243e+05,2.595887931747214994e-02,2.595887931754244787e-02
1.584893192461114086e+05,2.597410989995949451e-02,2.597410989993305386e-02
1.659586907437559566e+05,2.595672704631958941e-02,2.595672704637986411e-02
1.737800828749376233e+05,2.598579263932069422e-02,2.598579263911836995e-02
1.819700858609982533e+05,2.598430228438618553e-02,2.598430228445727450e-02
1.905460717963248317e+05,2.597603125861349879e-02,2.597603125891711356e-02
1.995262314968878927e+05,2.596741821236699457e-02,2.596741821223857299e-02
2.089296130854040966e+05,2.597256163449526700e-02,2.597256163443117938e-02
2.187761623949551722e+05,2.597886017864988947e-02,2.597886017860301378e-02
2.290867652767774707e+05,2.597251772721678731e-02,2.597251772743348203e-02
2.398832919019489782e+05,2.598228108586976906e-02,2.598228108614552764e-02
2.511886431509582035e+05,2.595380160441354903e-02,2.595380160438804165e-02
2.630267991895381710e+05,2.597031904533496707e-02,2.597031904568739349e-02
2.754228703338169144e+05,2.596547562609677687e-02,2.596547562595297176e-02
2.884031503126605530e+05,2.594920079902379717e-02,2.594920079952372713e-02
3.019951720402018982e+05,2.595982378612755534e-02,2.595982378590068820e-02
3.162277660168379080e+05,2.598648382447748401e-02,2.598648382488767325e-02
3.311311214825907955e+05,2.597692594722614615e-02,2.597692594675108171e-02
3.467368504525316530e+05,2.598111159266985187e-02,2.598111159274319945e-02
3.630780547701010364e+05,2.596957401089324338e-02,2.596957401069569307e-02
3.801893963205612381e+05,2.596981329735231422e-02,2.596981329668750227e-02
3.981071705534969224e+05,2.598222229169631220e-02,2.598222229209180834e-02
4.168693834703355096e+05,2.597041888754928612e-02,2.597041888724719444e-02
4.365158322401656187e+05,2.596338488966930952e-02,2.596338488956323118e-02
4.570881896148751839e+05,2.595964464377225125e-02,2.595964464350392076e-02
4.786300923226380255e+05,2.596985265521639663e-02,2.596985265494292441e-02
5.011872336272724788e+05,2.597361624495867286e-02,2.597361624451648837e-02
5.248074602497722954e+05,2.596403915835783852e-02,2.596403915846266786e-02
5.495408738576248288e+05,2.595953132163950072e-02,2.595953132113917872e-02
5.754399373371566180e+05,2.598149330292403789e-02,2.598149330278287997e-02
6.025595860743580852e+05,2.597617379296045595e-02,2.597617379355414424e-02
6.309573444801929872e+05,2.594877758773161611e-02,2.594877758763577957e-02
6.606934480075964238e+05,2.596754161418382209e-02,2.596754161381584908e-02
6.918309709189363057e+05,2.596629904664537677e-02,2.596629904671382202e-02
7.244359600749906385e+05,2.595743443945027970e-02,2.595743443956289795e-02
7.585775750291835284e+05,2.595521756168492344e-02,2.595521756158706075e-02
7.943282347242821706e+05,2.596592034365920523e-02,2.596592034604514737e-02
8.317637711026708130e+05,2.597888662777888408e-02,2.597888662819094682e-02
8.709635899560814723e+05,2.597351529171701423e-02,2.597351529176836898e-02
9.120108393559096148e+05,2.597562188315422765e-02,2.597562188159847213e-02
9.549925860214368440e+05,2.596814653843853779e-02,2.596814653804695866e-02
1.000000000000000000e+06,2.595603695726801663e-02,2.595603695761487806e-02
1.047128548050898477e+06,2.596444218555896133e-02,2.596444218602804097e-02
1.096478196143182926e+06,2.598424086332610031e-02,2.598424086364761049e-02
1.148153621496884152e+06,2.596804603285590360e-02,2.596804603369032988e-02
1.202264434617413208e+06,2.598534541381625554e-02,2.598534541386589639e-02
1.258925411794166081e+06,2.596756354566680247e-02,2.596756354645462367e-02
1.318256738556404831e+06,2.597358507721089435e-02,2.597358507846193529e-02
1.380384264602886746e+06,2.596748257137843074e-02,2.596748256871611246e-02
1.445439770745927934e+06,2.598974206515102317e-02,2.598974206435517714e-02
1.513561248436207185e+06,2.597490546293446112e-02,2.597490546111840687e-02
1.584893192461110884e+06,2.596032271141580916e-02,2.596032270806098233e-02
1.659586907437563175e+06,2.596106995493994291e-02,2.596106995479825763e-02
1.737800828749376349e+06,2.598549264165816997e-02,2.598549264001792300e-02
1.819700858609982533e+06,2.596668732916910041e-02,2.596668733175298491e-02
1.905460717963244300e+06,2.597960585751592916e-02,2.597960585586949270e-02
1.995262314968882827e+06,2.597373148706524915e-02,2.597373148360040962e-02
2.089296130854040850e+06,2.598782995831126763e-02,2.598782995933528531e-02
2.187761623949551955e+06,2.597100174915089807e-02,2.597100174964094357e-02
2.290867652767769992e+06,2.597028320547347183e-02,2.597028320537372870e-02
2.398832919019494671e+06,2.597066516570044684e-02,2.597066516555432414e-02
2.511886431509582326e+06,2.597646089219926568e-02,2.597646089613634551e-02
2.630267991895381361e+06,2.599826031247820871e-02,2.599826031384405711e-02
2.754228703338163439e+06,2.596836838789075286e-02,2.596836838619038731e-02
2.884031503126611467e+06,2.595541787951689133e-02,2.595541787610379514e-02
3.019951720402019098e+06,2.595248654333846133e-02,2.595248654078652351e-02
3.162277660168379545e+06,2.597364984345125818e-02,2.597364984363806362e-02
3.311311214825907722e+06,2.598806174986528078e-02,2.598806175110859526e-02
3.467368504525309429e+06,2.594955581081681215e-02,2.594955580689013025e-02
3.630780547701017465e+06,2.595577007730937372e-02,2.595577008281745035e-02
3.801893963205612730e+06,2.596465583321589526e-02,2.596465583012049980e-02
3.981071705534969456e+06,2.597144165020256676e-02,2.597144164725063292e-02
4.168693834703346714e+06,2.595806489425765695e-02,2.595806490266666308e-02
4.365158322401665151e+06,2.598334724279590183e-02,2.598334724640210744e-02
4.570881896148751490e+06,2.595829035272692598e-02,2.595829034882661882e-02
4.786300923226380721e+06,2.596736854117752402e-02,2.596736854163951558e-02
5.011872336272714660e+06,2.596609221260084283e-02,2.596609220869790929e-02
5.248074602497734129e+06,2.597487284180559700e-02,2.597487284349353151e-02
5.495408738576248288e+06,2.595440484897757957e-02,2.595440485199119324e-02
5.754399373371566646e+06,2.596114594582574903e-02,2.596114594409697912e-02
6.025595860743568279e+06,2.596721036498969917e-02,2.596721036248353029e-02
6.309573444801942445e+06,2.595766154071497273e-02,2.595766154124485789e-02
6.606934480075964704e+06,2.596288282270382136e-02,2.596288281951410551e-02
6.918309709189362824e+06,2.595977497926350505e-02,2.595977497063621520e-02
7.244359600749891251e+06,2.597723297686774929e-02,2.597723297305607262e-02
7.585775750291851349e+06,2.597537147131410290e-02,2.597537146678537828e-02
7.943282347242821939e+06,2.598006048728751169e-02,2.598006049036647239e-02
8.317637711026708595e+06,2.596180503215579638e-02,2.596180504374441186e-02
8.709635899560796097e+06,2.596501111611992929e-02,2.596501110585292330e-02
9.120108393559115008e+06,2.596579677874670880e-02,2.596579679337114241e-02
9.549925860214369372e+06,2.597811455060881902e-02,2.597811454743993373e-02
1.000000000000000000e+07,2.596578785958033112e-02,2.596578785788388605e-02
1.047128548050898500e+07,2.597956742663620061e-02,2.597956744071289528e-02
1.096478196143182926e+07,2.596609094392467870e-02,2.596609094726607878e-02
1.148153621496884152e+07,2.596068604252223591e-02,2.596068603415485967e-02
1.202264434617413022e+07,2.595647189870747482e-02,2.595647190762262121e-02
1.258925411794166267e+07,2.595661190474377392e-02,2.595661188813139578e-02
1.318256738556404784e+07,2.594431732812325919e-02,2.594431733927159839e-02
1.380384264602886699e+07,2.597821848382548052e-02,2.597821848343013704e-02
1.445439770745928027e+07,2.597708004808916768e-02,2.597708005094293698e-02
1.513561248436207138e+07,2.596665042298253179e-02,2.596665042716002347e-02
1.584893192461110838e+07,2.596902889675499829e-02,2.596902891247030234e-02
1.659586907437563129e+07,2.597602626825628105e-02,2.597602625139454682e-02
1.737800828749376163e+07,2.596213894486882126e-02,2.596213896152303746e-02
1.819700858609982580e+07,2.597203666771804448e-02,2.597203669648884966e-02
1.905460717963244393e+07,2.597230167524675060e-02,2.597230170102172303e-02
1.995262314968882874e+07,2.598664818723388573e-02,2.598664817203402699e-02
2.089296130854040757e+07,2.597680502752832896e-02,2.597680503491834117e-02
2.187761623949551955e+07,2.596741997234748925e-02,2.596742000157191768e-02
2.290867652767769992e+07,2.597442472626098134e-02,2.597442472281860648e-02
2.398832919019494951e+07,2.597636356532972979e-02,2.597636359266287942e-02
2.511886431509582326e+07,2.596625884179481689e-02,2.596625887269522065e-02
2.630267991895381361e+07,2.596526735629639537e-02,2.596526733834103942e-02
2.754228703338163346e+07,2.597208911167295936e-02,2.597208914349895606e-02
2.884031503126611561e+07,2.596983662421536304e-02,2.596983656363897885e-02
3.019951720402019098e+07,2.596200493155164518e-02,2.596200494638985223e-02
3.162277660168379173e+07,2.598450808954059360e-02,2.598450808799404252e-02
3.311311214825907722e+07,2.598581671925580955e-02,2.598581670995730314e-02
3.467368504525309801e+07,2.597343760803411464e-02,2.597343761752756233e-02
3.630780547701017559e+07,2.595134197607053966e-02,2.595134196191780512e-02
3.801893963205612451e+07,2.597148876030235323e-02,2.597148878670868521e-02
3.981071705534969270e+07,2.596275668793549332e-02,2.596275663325837979e-02
4.168693834703346342e+07,2.596034484306049619e-02,2.596034483681885358e-02
4.365158322401665151e+07,2.597417558804151344e-02,2.597417554270123330e-02
4.570881896148751676e+07,2.597214762963425544e-02,2.597214754082021598e-02
4.786300923226380348e+07,2.595825503116109059e-02,2.595825504420983323e-02
5.011872336272714287e+07,2.596325529042781827e-02,2.596325528000720251e-02
5.248074602497733384e+07,2.596054199166420232e-02,2.596054198785328546e-02
5.495408738576248288e+07,2.594944564042346580e-02,2.594944565279345278e-02
5.754399373371566832e+07,2.596778534615113571e-02,2.596778534212105735e-02
6.025595860743568838e+07,2.597104096009652738e-02,2.597104087761011385e-02
6.309573444801943004e+07,2.600038741357566310e-02,2.600038744518174891e-02
6.606934480075964332e+07,2.599057287109898112e-02,2.599057287126020979e-02
6.918309709189362824e+07,2.598152577869774701e-02,2.598152579282004757e-02
7.244359600749890506e+07,2.597532440763945794e-02,2.597532442552111243e-02
7.585775750291851163e+07,2.597299697306988328e-02,2.597299691429170304e-02
7.943282347242821753e+07,2.596920902040830009e-02,2.596920899000427357e-02
8.317637711026708782e+07,2.597016646906249657e-02,2.597016658344660292e-02
8.709635899560795724e+07,2.600195190933302439e-02,2.600195186350908946e-02
9.120108393559114635e+07,2.598705810535692842e-02,2.598705812718389574e-02
9.549925860214368999e+07,2.596976237135121407e-02,2.596976239007972934e-02
1.000000000000000000e+08,2.596869590331202585e-02,2.596869583451228564e-02


==> anc/fig2_t_eventrans.csv <==
1.047128548050899575e-02,9.993425842787178048e-01,1.621459477883433788e-07,1.072654404266840742e-15,9.082688752709782869e-25,7.385989450986805846e-30,4.946189347722813313e-30,1.868991166963468607e-30,2.930976148946919475e-31
1.096478196143185063e-02,9.992792078119470123e-01,1.949237873826011035e-07,1.550333869863823264e-15,1.578282828875769085e-24,7.387377349895373287e-30,4.946979203332706563e-30,1.869273211809470984e-30,2.931330852985949263e-31
1.148153621496882971e-02,9.992097269673757554e-01,2.343255270950103173e-07,2.240718568833228290e-15,2.742539728096196886e-24,7.389121936245175835e-30,4.947804886880973321e-30,1.869575671332837637e-30,2.931820549807942298e-31
1.202264434617413176e-02,9.991335548402092703e-01,2.816890726554282697e-07,3.238513655351671799e-15,4.765608036746408297e-24,7.391457025895186998e-30,4.948645885172674386e-30,1.869931692735695974e-30,2.932280484509705897e-31
1.258925411794167490e-02,9.990500483129914899e-01,3.386223447583264459e-07,4.680585042626664538e-15,8.280956452736874083e-24,7.395587815723091536e-30,4.949675369592530240e-30,1.870304284637938101e-30,2.932947326612919374e-31
1.318256738556407466e-02,9.989585027151854923e-01,4.070577041117326218e-07,6.764725051401841998e-15,1.438928198868101133e-23,7.402213107405147246e-30,4.950786147726090420e-30,1.870688751121911635e-30,2.933604988894799923e-31
1.380384264602885214e-02,9.988581459842305055e-01,4.893173245731289329e-07,9.776768588983282899e-15,2.500309582623158130e-23,7.414354432888818591e-30,4.951942415793954790e-30,1.871139211725448903e-30,2.934272708638713593e-31
1.445439770745927249e-02,9.987481322833214881e-01,5.881917096798534525e-07,1.412977458740882543e-14,4.344542892229528416e-23,7.437846779031790210e-30,4.953246822114199266e-30,1.871663296183047043e-30,2.935036779906653833e-31
1.513561248436207964e-02,9.986275350275114482e-01,7.070339858559590882e-07,2.042063923522952281e-14,7.549002939364160975e-23,7.485137457946467816e-30,4.954704795210672649e-30,1.872204998880559326e-30,2.935778601681979870e-31
1.584893192461113431e-02,9.984953392659121629e-01,8.498731302197115035e-07,2.951189344205956927e-14,1.311685868034727466e-22,7.581463209935498101e-30,4.956179161938897252e-30,1.872773885177373102e-30,2.936763929609739989e-31
1.659586907437560557e-02,9.983504333636501471e-01,1.021549919149187075e-06,4.264988298795330096e-14,2.279104897102960422e-22,7.779937995137698845e-30,4.957984055836846409e-30,1.873429220681840928e-30,2.937835461130500309e-31
1.737800828749375484e-02,9.981915999229792336e-01,1.227880135742876450e-06,6.163550659443366904e-14,3.959975137361444647e-22,8.192025718923095304e-30,4.959830661196102699e-30,1.874136260185472410e-30,2.939013039566823016e-31
1.819700858609983596e-02,9.980175058784906961e-01,1.475850474017912466e-06,8.907087410130811733e-14,6.880399664592466202e-22,9.049215259184994409e-30,4.961878397652057942e-30,1.874871776139503993e-30,2.940063608981090872e-31
1.905460717963247327e-02,9.978266916967444278e-01,1.773853653621635768e-06,1.287156246475652503e-13,1.195438573857584935e-21,1.083655162811338237e-29,4.964112744096390914e-30,1.875753032659156412e-30,2.941492527095655507e-31
1.995262314968879874e-02,9.976175596059022599e-01,2.131970544824188853e-06,1.860016283302400202e-13,2.076981008311155182e-21,1.456562731728096112e-29,4.966661007459024559e-30,1.876747334357636625e-30,2.943149037870466289e-31
2.089296130854039618e-02,9.973883607761457881e-01,2.562308639716981744e-06,2.687764261072249697e-13,3.608516042267046505e-21,2.235026432083948752e-29,4.969251713535930280e-30,1.877685529852853913e-30,2.944590402642530029e-31
2.187761623949553008e-02,9.971371813668830075e-01,3.079408039335636962e-06,3.883769873774811266e-13,6.269237612596458207e-21,3.860402750427371883e-29,4.972258430591779881e-30,1.878845770903967426e-30,2.946368248199021065e-31
2.290867652767772378e-02,9.968619273519966351e-01,3.700728313950594683e-06,5.611804314322220571e-13,1.089155346176330932e-20,7.254701164244968370e-29,4.975414684465885156e-30,1.880050219909897020e-30,2.948195101506537880e-31
2.398832919019489723e-02,9.965603080299598737e-01,4.447232201181064922e-06,8.108433948313800674e-13,1.892138278071230535e-20,1.434338739254970240e-28,4.978986229010915419e-30,1.881396008397940992e-30,2.950491172849225198e-31
2.511886431509579437e-02,9.962298181214147563e-01,5.344085211744721568e-06,1.171535565257173258e-12,3.287022678706244766e-20,2.914786290858950737e-28,4.982926898877673939e-30,1.882862117901791558e-30,2.952648003238089291e-31
2.630267991895381477e-02,9.958677183532960164e-01,6.421493906960647143e-06,1.692608276125425276e-12,5.710025385406043634e-20,6.006648892472953365e-28,4.987242042104197147e-30,1.884497098071753023e-30,2.955275081359470315e-31
2.754228703338166065e-02,9.954710144256687654e-01,7.715710002586047858e-06,2.445334312729751543e-12,9.918762446382623710e-20,1.246379518699686736e-27,4.991925339069117220e-30,1.886271501949734100e-30,2.958079311043837061e-31
2.884031503126605750e-02,9.950364342556897723e-01,9.270232665080172516e-06,3.532636650674969146e-12,1.722897804797291051e-19,2.594873739755796476e-27,4.996996817182774412e-30,1.888155973200539345e-30,2.961039425420174780e-31
3.019951720402016052e-02,9.945604033926876975e-01,1.113724754418297897e-05,5.103129793206163854e-12,2.992557086151803147e-19,5.410942732454056739e-27,5.002632150817865468e-30,1.890309865733921658e-30,2.964468696068971928e-31
3.162277660168379134e-02,9.940390184997628387e-01,1.337934839796145786e-05,7.371382488840706152e-12,5.197618794450307576e-19,1.129150924466208826e-26,5.008812453419903906e-30,1.892619110349665108e-30,2.968145083907791949e-31
3.311311214825911342e-02,9.934680188010078794e-01,1.607159580705412046e-05,1.064715374072942667e-11,9.026999896344788508e-19,2.357087260607977023e-26,5.015736786140035359e-30,1.895188485626405527e-30,2.972128978917759343e-31
3.467368504525316503e-02,9.928427554001141297e-01,1.930397766588118948e-05,1.537756857304846673e-11,1.567679457215243396e-18,4.921037769712483537e-26,5.023462980229631138e-30,1.897945656227219536e-30,2.976454342346606083e-31
3.630780547701013827e-02,9.921581583864197418e-01,2.318434813299786982e-05,2.220794903995039246e-11,2.722347015414796918e-18,1.027429710751505362e-25,5.032533041237120160e-30,1.900965174530891343e-30,2.981396207345965015e-31
3.801893963205612431e-02,9.914087016592652013e-01,2.784193580620312089e-05,3.206953372335483500e-11,4.727150409314878459e-18,2.145063448260470178e-25,5.044026338819631292e-30,1.904279161898402502e-30,2.986575917238099374e-31
3.981071705534973415e-02,9.905883654219616030e-01,3.343152838004839273e-05,4.630594189610494824e-11,8.207712911458365690e-18,4.478253482937828920e-25,5.060225980771469672e-30,1.907966962890778575e-30,2.992282449967763646e-31
4.168693834703354750e-02,9.896905963237742077e-01,4.013846029732151316e-05,6.685544944333219798e-11,1.424979078756245069e-17,9.348682046394889431e-25,5.087083746398545911e-30,1.911931981862017771e-30,2.998539876733550374e-31
4.365158322401661156e-02,9.887082652637633196e-01,4.818455230676334423e-05,9.651363494504215509e-11,2.473744830343178217e-17,1.951462033865747478e-24,5.139394602185749828e-30,1.916285555859043755e-30,3.005415509566814804e-31
4.570881896148751983e-02,9.876336229155252555e-01,5.783517779794210441e-05,1.393117182317249079e-10,4.293955491137497895e-17,4.073178376395904290e-24,5.254509017717519938e-30,1.921076994289367338e-30,3.012871871327825263e-31
4.786300923226385201e-02,9.864582530888718059e-01,6.940766072910641840e-05,2.010613708094230134e-10,7.452674942045451658e-17,8.500925719012938891e-24,5.525271215186215337e-30,1.926277384463298853e-30,3.021208808131943481e-31
5.011872336272722023e-02,9.851730241154813550e-01,8.328124432496458848e-05,2.901389597660740076e-10,1.293344405411285427e-16,1.774002611889106709e-23,6.184770947701715980e-30,1.931984807990290122e-30,3.030106928159016037e-31
5.248074602497725810e-02,9.837680385329800048e-01,9.990890890719461776e-05,4.186139975045068288e-10,2.244184124599174311e-16,3.701630343137071168e-23,7.817832496938869039e-30,1.938260851739811817e-30,3.039923567080165960e-31
5.495408738576245539e-02,9.822325814485429740e-01,1.198313615840158739e-04,6.038721526150087396e-10,3.893493899303033180e-16,7.722852947953507742e-23,1.189033431827228837e-29,1.945005821764393101e-30,3.050806046501448959e-31
5.754399373371569398e-02,9.805550680921315543e-01,1.436935703153579495e-04,8.709484386915708307e-10,6.753845424095011986e-16,1.611028223873041669e-22,2.207881026837911869e-29,1.952458122476075720e-30,3.062375274751697350e-31
6.025595860743578058e-02,9.787229912241325325e-01,1.722642701650106592e-04,1.255879544488718577e-09,1.171349885845169218e-15,3.360186986491634303e-22,4.760146969319357086e-29,1.960574296683813592e-30,3.075240138538271472e-31
6.309573444801933051e-02,9.767228692461077388e-01,2.064589301662753779e-04,1.810517646887698560e-09,2.031134668105464432e-15,7.007326519079050610e-22,1.115680415969257610e-28,1.969440402887305273e-30,3.089035070132429171e-31
6.606934480075957183e-02,9.745401960802541064e-01,2.473667345942110927e-04,2.609438404573606867e-09,3.521269752343414433e-15,1.461042929707193658e-21,2.719025775469044575e-28,1.979075910448832455e-30,3.104212165472453956e-31
6.918309709189363055e-02,9.721593941367797642e-01,2.962822014414095940e-04,3.759847158697206420e-09,6.103227146492904371e-15,3.045704357042522119e-21,6.737664611189030959e-28,1.989646048167385800e-30,3.120729380682553598e-31
7.244359600749898653e-02,9.695637719820182632e-01,3.547421316670685372e-04,5.415773563669458336e-09,1.057571500624425918e-14,6.347728751485326598e-21,1.680855094279467288e-27,2.001253239118855413e-30,3.138785751249432172e-31
7.585775750291835762e-02,9.667354886568693129e-01,4.245686524418366731e-04,7.798393707450317687e-09,1.832058269797305060e-14,1.322652406258484897e-20,4.204173434608901731e-27,2.014111442658756547e-30,3.158428641611346334e-31
7.943282347242813790e-02,9.636555269768094512e-01,5.079191818975865250e-04,1.122509739802380517e-08,3.172754775083177081e-14,2.755242724527354430e-20,1.052503517540358836e-26,2.028971678733109414e-30,3.179759975033104328e-31
8.317637711026708291e-02,9.603036785717420365e-01,6.073441957941542232e-04,1.615102077268532175e-08,5.492734716982865502e-14,5.737858439328673208e-20,2.635458038144797469e-26,2.047464580967442299e-30,3.203054637722906494e-31
8.709635899560805306e-02,9.566585438943726594e-01,7.258537097403722042e-04,2.322832211093598585e-08,9.505645477002705495e-14,1.194548034101438593e-19,6.598562693833827191e-26,2.074746440453792830e-30,3.228321375879083573e-31
9.120108393559096804e-02,9.526975509343731385e-01,8.669933929878873881e-04,3.339067446680012821e-08,1.644372064824904171e-13,2.486039720918878994e-19,1.651749373033206703e-25,2.126089971697805188e-30,3.255652928679937144e-31
9.549925860214358853e-02,9.483969969123162702e-01,1.034931186626258069e-03,4.797353562954833492e-08,2.843329464566041256e-13,5.171883378753038137e-19,4.133412539220444429e-25,2.247006631535840288e-30,3.285520377620158765e-31
1.000000000000000056e-01,9.437321177763137170e-01,1.234555191198674325e-03,6.888508287951714129e-08,4.914104560931414175e-13,1.075498367171692200e-18,1.034002378797781650e-24,2.574472225629393341e-30,3.317515978687881416e-31
1.047128548050899610e-01,9.386771908610304083e-01,1.471583392162988981e-03,9.884874522054193079e-08,8.488509001450565788e-13,2.235495398338650093e-18,2.585616990509643722e-24,3.519809471351074165e-30,3.352554261182184534e-31
1.096478196143185063e-01,9.332056765588563341e-01,1.752685476195176310e-03,1.417466804141549158e-07,1.465433041948538847e-12,4.644315687357747690e-18,6.462770721713427289e-24,6.318894279871031766e-30,3.389924062248388707e-31
1.148153621496882937e-01,9.272904052485094750e-01,2.085616520532557801e-03,2.031052083550165268e-07,2.528271236891617946e-12,9.643455810830240746e-18,1.614605402914437186e-23,1.468383047444679195e-29,3.430755863085465318e-31
1.202264434617413141e-01,9.209038159637958909e-01,2.479361668074679149e-03,2.907793054592701916e-07,4.358907656224451219e-12,2.001168778618313053e-17,4.031687470216072072e-23,3.975686880755063616e-29,3.474635982314501981e-31
1.258925411794167559e-01,9.140182532818339478e-01,2.944289983060299938e-03,4.159153510073953967e-07,7.509285110116398902e-12,4.150014592067986560e-17,1.006139057601973187e-22,1.149680041790066874e-28,3.522399342664257049e-31
1.318256738556407293e-01,9.066063285616449141e-01,3.492314460986150129e-03,5.943014454112322942e-07,1.292570333135908308e-11,8.600085730278882707e-17,2.509317681440054963e-22,3.405478867635130051e-28,3.574320841735589409e-31
1.380384264602884659e-01,8.986413508423402030e-01,4.137053584988829857e-03,8.482554385870769692e-07,2.222844321977053750e-11,1.780790659820309241e-16,6.253933215498383933e-22,1.016809101982035101e-27,3.633362516218528560e-31
1.445439770745927111e-01,8.900978312629227451e-01,4.893987825097722601e-03,1.209255669513187646e-06,3.818777477469737962e-11,3.684228987411991225e-16,1.557477113873309779e-21,3.042862270025467284e-27,3.708326202916544005e-31
1.513561248436207929e-01,8.809520626176307045e-01,5.780602023826743666e-03,1.721592483331456175e-06,6.553261316447218074e-11,7.614957770561726745e-16,3.875511290576556562e-21,9.108305268693195642e-27,3.829481884486470096e-31
1.584893192461113431e-01,8.711827724203463630e-01,6.816501682744688893e-03,2.447414858121919768e-06,1.123211876960436503e-10,1.572300078743046305e-15,9.634743922137523566e-21,2.725142437964584557e-26,4.107410146609348640e-31
1.659586907437560488e-01,8.607718434217921377e-01,8.023487783428342318e-03,3.473671701889747156e-06,1.922585387490027773e-10,3.242697399851259971e-15,2.392856723770912135e-20,8.147156601874268999e-26,4.937401703298762441e-31
1.737800828749375415e-01,8.497050897230364885e-01,9.425571033345245611e-03,4.921607812522296172e-06,3.286041274060882361e-10,6.679318491301022646e-15,5.936306410538481979e-20,2.433425453630252256e-25,7.738877298815812765e-31
1.819700858609983596e-01,8.379730693232334549e-01,1.104890251369891260e-02,6.959676214155256850e-06,5.607405969638660845e-10,1.373914106980230204e-14,1.470932093696297310e-19,7.260606318398912231e-25,1.760374553281755589e-30
1.905460717963247397e-01,8.255719050871987985e-01,1.292159395414060712e-02,9.820976330822496072e-06,9.551789424552805460e-10,2.821827553084300979e-14,3.639943894633421004e-19,2.163823095170483235e-24,5.277838933168613213e-30
1.995262314968879735e-01,8.125040758340218439e-01,1.507339778926000684e-02,1.382662260169456959e-05,1.623927923330152874e-09,5.786032206895848219e-14,8.994283029593805813e-19,6.440415109740683726e-24,1.785659585484636097e-29
2.089296130854039757e-01,7.987791278862353961e-01,1.753521552378192391e-02,1.941678546916935649e-05,2.755029560466182297e-09,1.184241982194672161e-13,2.218946015095425880e-18,1.914231317002013123e-23,6.283678484736809008e-29
2.187761623949552869e-01,7.844142456766338700e-01,2.033840379135871609e-02,2.719150956576169809e-05,4.663086968871280848e-09,2.418979026494459802e-13,5.464717511542039435e-18,5.680722392216638839e-23,2.235115147221783265e-28
2.290867652767773488e-01,7.694346090415028483e-01,2.351385218872892660e-02,3.796376751614668929e-05,7.872450845444608735e-09,4.930273244818822575e-13,1.343245149508468451e-17,1.682967237032842597e-22,7.966316813462764535e-28
2.398832919019489862e-01,7.538734563663198607e-01,2.709081714659613421e-02,5.282748975191118646e-05,1.325340274385538457e-08,1.002452761125866013e-12,3.294790952991780342e-17,4.976667196360448249e-22,2.837486036363414094e-27
2.511886431509579576e-01,7.377717691960952173e-01,3.109551360001948719e-02,7.324341996109571455e-05,2.224370082547135716e-08,2.032864587787143659e-12,8.062984064614401859e-17,1.468632515380860247e-21,1.009128378449535053e-26
2.630267991895381408e-01,7.211774983876173550e-01,3.554949286033257105e-02,1.011454295394203167e-04,3.720647295715255812e-08,4.110474748618660347e-12,1.968160415797665718e-16,4.324263615338082651e-21,3.582016656452104622e-26
2.754228703338166273e-01,7.041442680936199627e-01,4.046787226262082288e-02,1.390691667267401541e-04,6.200384414466524058e-08,8.284965471653580046e-12,4.790860130310443871e-16,1.270105673893112894e-20,1.268720938366023180e-25
2.884031503126605611e-01,6.867295258866363827e-01,4.585753020618149600e-02,1.903033321257059901e-04,1.029082668731473927e-07,1.664057920657391624e-11,1.162613827566054946e-15,3.720410178434367234e-20,4.482916477086281890e-25
3.019951720402015982e-01,6.689921589441285565e-01,5.171543748521137407e-02,2.590611169823636207e-04,1.700360578796677202e-07,3.329472352245496007e-11,2.811869490165661744e-15,1.086548404254981908e-19,1.579813986219260837e-24
3.162277660168379412e-01,6.509896699443598056e-01,5.802735751836527595e-02,3.506650454275670402e-04,2.795772063503775035e-07,6.633562728333128294e-11,6.775603117828826142e-15,3.162910756687382365e-19,5.551213752297441227e-24
3.311311214825911065e-01,6.327751019081333528e-01,6.476720487894024880e-02,4.717323182073135694e-04,4.572198352138438943e-07,1.315531926686066850e-10,1.626052940519021969e-14,9.174106854644206128e-19,1.944382124801634045e-23
3.467368504525316641e-01,6.143940136324327339e-01,7.189738822494980142e-02,6.303396679535092865e-04,7.433334223097801174e-07,2.595610389031928479e-10,3.884900779534659330e-14,2.650481241193912377e-18,6.786556396641404509e-23
3.630780547701014105e-01,5.958819244463219311e-01,7.937045866606529110e-02,8.361370687144554928e-04,1.200684000381859162e-06,5.092622765780665921e-10,9.236137707244744111e-14,7.624283096520167945e-18,2.359609029079460457e-22
3.801893963205612570e-01,5.772627472639254576e-01,8.713231046439762206e-02,1.100369566995742588e-03,1.925697865957325772e-06,9.930373613633389661e-10,2.184001524755120062e-13,2.182721551706919799e-17,8.169330894636681580e-22
3.981071705534973137e-01,5.585487801529191998e-01,9.512700832967165010e-02,1.435758423455197642e-03,3.064537022086752996e-06,1.923293435860670242e-09,5.133722844730823642e-13,6.216056380522123011e-17,2.815170662421517358e-21
4.168693834703355305e-01,5.397427871120196174e-01,1.033030206369727200e-01,1.856190720465092283e-03,4.835432232743641920e-06,3.697331371913541099e-09,1.198862438936078638e-12,1.760027553473567038e-16,9.651430438497671765e-21
4.365158322401658797e-01,5.208425223106457613e-01,1.116202156053906491e-01,2.376176463579595961e-03,7.558715829834493340e-06,7.049715868926287655e-09,2.779567529240011320e-12,4.951747655759323071e-16,3.290206195736072901e-20
4.570881896148749624e-01,5.018476996160505799e-01,1.200564601369791956e-01,3.010061224289501108e-03,1.169561253615075412e-05,1.332111482556187196e-08,6.393512946437035403e-12,1.383413220184834787e-15,1.114682652669707858e-19
4.786300923226382564e-01,4.827688679262833182e-01,1.286121399655177355e-01,3.771037546315280427e-03,1.789581516146313483e-05,2.492329132333342450e-08,1.457828832530714201e-11,3.835215606904408863e-15,3.750611375976865788e-19
5.011872336272722439e-01,4.636369620324059526e-01,1.373105630210660899e-01,4.670083028465372640e-03,2.705188754101837018e-05,4.612517999419384283e-08,3.292239939023802478e-11,1.054214319700589813e-14,1.252484423235898067e-18
5.248074602497725394e-01,4.445115783268160925e-01,1.461922604344571552e-01,5.715061263221045233e-03,4.035536533787531776e-05,8.434698355147965875e-08,7.356423110408238723e-11,2.870707700333052104e-14,4.147879092362123888e-18
5.495408738576245122e-01,4.254854938043977075e-01,1.553019463223312413e-01,6.910330940801794226e-03,5.934513083199159108e-05,1.522254058576429497e-07,1.624647391573742418e-10,7.736563292379428204e-14,1.361102277718461855e-17
5.754399373371569260e-01,4.066829138493013307e-01,1.646685671700940656e-01,8.257271909031981688e-03,8.593395696459210165e-05,2.707899684878972720e-07,3.541974609574886843e-10,2.061283767427309607e-13,4.421327567860613385e-17
6.025595860743577781e-01,3.882497330843353578e-01,1.742814694927193320e-01,9.756083124086292052e-03,1.223959352920126983e-04,4.741343114428628573e-07,7.612846170548191751e-10,5.422972388897006302e-13,1.420208215305172994e-16
6.309573444801933606e-01,3.703359449936786119e-01,1.840688040135179948e-01,1.140895237795362151e-02,1.712992410090128780e-04,8.159141176784713366e-07,1.610737143793274555e-09,1.406914122289073333e-12,4.505850722300539586e-16
6.606934480075961069e-01,3.530731383766542719e-01,1.938868011918447043e-01,1.322418315222712720e-02,2.353801095407547894e-04,1.377758576851925244e-06,3.349447157320273973e-09,3.594042144744378257e-12,1.410120479554492813e-15
6.918309709189366385e-01,3.365531224468990001e-01,2.035288154277402339e-01,1.522012520838442878e-02,3.173795638290462348e-04,2.279136030751461754e-06,6.833082497614735072e-09,9.025367784631599641e-12,4.346630939414505087e-15
7.244359600749902262e-01,3.208158242856606335e-01,2.127591862870480965e-01,1.742700734490031100e-02,4.199048962014242394e-04,3.687314597186289387e-06,1.364915042040493466e-08,2.223875966680171708e-11,1.317507563181259755e-14
7.585775750291835484e-01,3.058539649657622816e-01,2.213680218522459942e-01,1.988446338325855489e-02,5.454234692280989340e-04,5.824957282110605532e-06,2.663888099243827512e-08,5.365682406470383239e-11,3.919742544015122389e-14
7.943282347242813790e-01,2.916372133130142319e-01,2.292304193824479253e-01,2.263329475415746736e-02,6.965204470748651445e-04,8.972162956285047050e-06,5.068204739078059763e-08,1.264764372533001427e-10,1.142266813142801344e-13
8.317637711026708569e-01,2.781496683563244310e-01,2.363426273991110493e-01,2.570230930245480730e-02,8.765104129724288727e-04,1.346058585852097235e-05,9.377155456067817078e-08,2.905041626106051250e-10,3.252906025623676054e-13
8.709635899560805861e-01,2.654246052279792267e-01,2.428068840988473753e-01,2.909468704820553780e-02,1.090340096251517146e-03,1.966124943724932540e-05,1.683032483507516530e-07,6.483631238935575114e-10,9.028754590065189969e-13
9.120108393559096527e-01,2.535554488832328923e-01,2.487544382979246516e-01,3.278166228999839643e-02,1.345453085871247539e-03,2.797584364020068307e-05,2.923311416883543817e-07,1.401667018612969633e-09,2.435262295165666079e-12
9.549925860214358853e-01,2.426686778577087644e-01,2.542327808353521124e-01,3.671134141248878074e-02,1.652013392345218082e-03,3.885182498257846485e-05,4.903490998681311690e-07,2.925131788391225238e-09,6.361554579160175144e-12
1.000000000000000000e+00,2.328650178728632891e-01,2.591222502450515330e-01,4.083409269109507939e-02,2.021857325919574483e-03,5.284693610538582909e-05,7.931602547325567734e-07,5.871260123399280495e-09,1.603331780560246938e-11
1.047128548050899610e+00,2.241614663076950675e-01,2.631563710779213916e-01,4.513326926756684732e-02,2.466079156658498167e-03,7.075508556290913012e-05,1.236956283776481770e-06,1.129193167935326010e-08,3.881951592214628408e-11
1.096478196143185091e+00,2.164785532835181714e-01,2.660689886791024472e-01,4.963809685887193152e-02,2.992326221878271412e-03,9.376107086083323202e-05,1.863193153746667430e-06,2.073470179858405634e-08,8.985223093159346277e-11
1.148153621496882826e+00,2.096947510918491520e-01,2.677874553751217745e-01,5.439788801561155213e-02,3.604056616747875873e-03,1.235274340765294256e-04,2.722909466291810517e-06,3.624712781398590822e-08,1.977438329535131116e-10
1.202264434617413169e+00,2.037353871933907101e-01,2.685091049809153474e-01,5.942338192178178713e-02,4.303752432156517267e-03,1.620903861643033760e-04,3.889903878280985925e-06,6.025381076741800815e-08,4.113488409901625249e-10
1.258925411794167504e+00,1.986174770598489459e-01,2.685473284468699040e-01,6.464068297011078823e-02,5.099113562901235776e-03,2.115449609302394115e-04,5.483135036798628086e-06,9.544014900478712332e-08,8.039230770096240269e-10
1.318256738556407459e+00,1.943931994013971543e-01,2.680426462716722358e-01,6.991542034261265248e-02,6.006745953840585475e-03,2.737581366470318283e-04,7.687794504497483494e-06,1.451063851159558155e-07,1.468059845469772028e-09
1.380384264602885214e+00,1.910343185235149899e-01,2.668353257433292436e-01,7.514925663550156565e-02,7.046850280390959918e-03,3.505594756193777741e-04,1.075359194869207659e-05,2.146946923566125958e-07,2.497224885199919144e-09
1.445439770745927888e+00,1.883872512761682050e-01,2.647028074054895153e-01,8.035445146961443796e-02,8.230221808538433492e-03,4.445920638120308020e-04,1.495818414734057456e-05,3.146661597660643675e-07,3.968115514251884330e-09
1.513561248436208651e+00,1.862728555338887537e-01,2.617336069013152522e-01,8.559458370671362004e-02,9.551447779422211903e-03,5.601084164832183807e-04,2.056992350412057674e-05,4.630494778043150798e-07,5.975570934774723153e-09
1.584893192461114042e+00,1.846194274713864325e-01,2.583241211026428008e-01,9.083146599474460625e-02,1.100181075022548145e-02,7.023849981767929735e-04,2.789270412707724859e-05,6.841068650318020234e-07,8.790919603662345422e-09
1.659586907437561321e+00,1.834399381856489375e-01,2.547140683530668137e-01,9.589413384563579001e-02,1.259021406886522490e-02,8.757322825688596381e-04,3.742257138884558259e-05,1.002118601654047009e-06,1.311850099466593538e-08
1.737800828749376247e+00,1.826753226373716288e-01,2.507360130036645485e-01,1.006674965478837197e-01,1.433804729160574436e-02,1.082807848534650614e-03,4.995209901360878670e-05,1.439046700318273800e-06,2.017285710264588326e-08
1.819700858609982541e+00,1.821579562120743123e-01,2.462584351543635752e-01,1.052230283845931591e-01,1.624470933861120459e-02,1.327465867629035135e-03,6.638648562571161128e-05,2.030335793839170781e-06,3.121388915429348860e-08
1.905460717963246342e+00,1.817636267332694289e-01,2.415862680355167769e-01,1.096187803888893086e-01,1.828032647364745411e-02,1.617181611845320806e-03,8.745560306808473688e-05,2.850590240773351703e-06,4.693111899479479730e-08
1.995262314968878847e+00,1.814604483864491469e-01,2.370063587763638346e-01,1.137035258691334177e-01,2.043167455450983425e-02,1.958969830807202189e-03,1.139621997552547948e-04,4.004334515965430244e-06,6.828549651924335122e-08
2.089296130854038758e+00,1.811618031760081071e-01,2.323665553417503249e-01,1.173626130304240012e-01,2.271498089156399544e-02,2.354747472824407148e-03,1.474156079445258273e-04,5.574869819755096497e-06,9.912616836823661299e-08
2.187761623949551648e+00,1.807341532798512340e-01,2.276380325718156683e-01,1.207180767204475702e-01,2.511489059333276222e-02,2.807595637914271289e-03,1.896619984050159551e-04,7.640244131641602283e-06,1.461058729524327347e-07
2.290867652767772267e+00,1.801622685434038085e-01,2.231489562147366268e-01,1.237913329100629178e-01,2.758687055195161927e-02,3.326617686254763548e-03,2.418738089222820839e-04,1.039003459684418202e-05,2.132856983437450658e-07
2.398832919019489918e+00,1.794529813053175604e-01,2.188993459219169269e-01,1.264458913667720896e-01,3.013050265880388989e-02,3.915078867639394146e-03,3.055511230638231724e-04,1.408740752663945777e-05,3.033234669310814511e-07
2.511886431509579687e+00,1.785039203422387200e-01,2.147675532216816174e-01,1.287719159387982482e-01,3.273903975057491922e-02,4.570746351862933418e-03,3.835354538337104732e-04,1.888823772921580855e-05,4.301781532957498401e-07
2.630267991895381297e+00,1.772702135130014567e-01,2.109710212164879750e-01,1.308347049592283040e-01,3.536120152544162953e-02,5.300928328496136432e-03,4.775847047363879260e-04,2.505099912395782215e-05,6.117137304935410521e-07
2.754228703338166273e+00,1.757617522021056866e-01,2.074709587937450805e-01,1.325541163818631241e-01,3.799764018688636669e-02,6.105903081561572798e-03,5.891720128150479624e-04,3.307033062337899620e-05,8.529558787669769638e-07
2.884031503126605500e+00,1.739194914331580466e-01,2.042000753964232362e-01,1.340713590355921969e-01,4.063459718801059467e-02,6.979476815406438633e-03,7.217522912831024397e-04,4.320457410592814319e-05,1.180370699388648225e-06
3.019951720402016093e+00,1.717046783483639205e-01,2.012478044811858713e-01,1.354062555856659911e-01,4.323983461273846890e-02,7.927663579835561233e-03,8.764065430154412443e-04,5.591232661846513944e-05,1.631157623842616792e-06
3.162277660168379523e+00,1.690872175453820292e-01,1.984965047507292191e-01,1.365717718001980829e-01,4.582695717167305227e-02,8.941410882622818912e-03,1.055380315356290854e-03,7.187224348795911673e-05,2.215418390207609474e-06
3.311311214825911176e+00,1.660436352913531310e-01,1.959611522359089308e-01,1.376461068371493124e-01,4.835448831694763583e-02,1.001946987863664221e-02,1.261170239285211696e-03,9.134571121108362455e-05,2.998711484705322138e-06
3.467368504525316641e+00,1.625794334884049785e-01,1.934857133102775295e-01,1.386404451078902811e-01,5.083685844502294077e-02,1.115656792524634573e-02,1.494370305983641709e-03,1.152371214213843620e-04,4.011451079378218569e-06
3.630780547701013994e+00,1.587311534515557232e-01,1.910002386242851125e-01,1.395978497134663654e-01,5.327125269137642644e-02,1.234725219009060251e-02,1.757957025798729134e-03,1.438488205741396116e-04,5.313666176683079304e-06
3.801893963205612792e+00,1.545393053871281508e-01,1.885453124467330877e-01,1.404934547446862747e-01,5.567330131206547905e-02,1.358796851942092529e-02,2.050924141893150851e-03,1.780916367298645121e-04,6.974412064372334737e-06
3.981071705534973137e+00,1.500940714998714176e-01,1.860258123113602557e-01,1.413832141017918875e-01,5.804258674655250749e-02,1.487555303486011449e-02,2.376024915961085209e-03,2.183728874896341532e-04,9.054799339166333066e-06
4.168693834703354639e+00,1.456768773987223153e-01,1.834688433125497009e-01,1.422234686101320478e-01,6.039544432338166124e-02,1.620808181290703254e-02,2.732651961594471154e-03,2.657081186681983396e-04,1.164140390876320404e-05
4.365158322401661017e+00,1.414641105415785638e-01,1.806837545537277878e-01,1.430151251554406533e-01,6.272674294382020455e-02,1.758424906585656644e-02,3.122316731357524001e-03,3.203614935323161072e-04,1.482537784783367203e-05
4.570881896148751622e+00,1.377230756631981357e-01,1.777571560028842479e-01,1.437754841865293010e-01,6.503864181221187535e-02,1.899743183162786592e-02,3.543693667832434422e-03,3.831862905562133533e-04,1.869395340676565748e-05
4.786300923226384896e+00,1.345905293779409428e-01,1.745698101806189007e-01,1.444662000249522515e-01,6.732627356836203003e-02,2.045656942998461472e-02,3.996183227772659614e-03,4.545234585340220297e-04,2.339240881949762230e-05
5.011872336272724660e+00,1.320883276218954849e-01,1.712706888932095939e-01,1.450514233189873214e-01,6.959432038548298005e-02,2.195799474201468385e-02,4.482052888581009378e-03,5.350287165043767727e-04,2.897726523071902067e-05
5.248074602497728058e+00,1.302167867511162536e-01,1.679460606452486959e-01,1.454968715054642536e-01,7.184058843629338720e-02,2.348982077843519978e-02,5.003308990161568770e-03,6.250988014611560516e-04,3.555195353910595662e-05
5.495408738576248453e+00,1.288174694871620785e-01,1.645783382782185222e-01,1.457293331444979578e-01,7.408568193707720795e-02,2.505474586983000296e-02,5.558568119268481218e-03,7.255639650113477734e-04,4.326866417947983337e-05
5.754399373371566817e+00,1.276673249778758346e-01,1.612135582278539647e-01,1.457773456974724713e-01,7.630410268766429915e-02,2.665456910387967865e-02,6.147754111821683055e-03,8.369576259155244238e-04,5.225011532383683416e-05
6.025595860743575116e+00,1.264152363980479976e-01,1.580252072492095705e-01,1.456196103153309385e-01,7.848808431519181672e-02,2.830009164532530652e-02,6.771893393057859881e-03,9.592929997756577051e-04,6.250476588192138314e-05
6.309573444801929831e+00,1.246660392262379791e-01,1.549554609884753187e-01,1.453178248101401615e-01,8.059867278905585852e-02,2.998029887133594334e-02,7.432371833502711411e-03,1.093179131692217573e-03,7.415852827439309248e-05
6.606934480075957516e+00,1.224573006889096705e-01,1.520110897274299933e-01,1.449007544274063808e-01,8.262852418394313336e-02,3.168957094803712127e-02,8.130226202564478158e-03,1.239076021366179205e-03,8.739987508378864293e-05
6.918309709189362167e+00,1.197285868792434399e-01,1.490614756585562362e-01,1.444619351992292855e-01,8.458037813373078806e-02,3.343238438952293723e-02,8.861917285006126743e-03,1.397934974397741729e-03,1.023815109124328790e-04
7.244359600749898931e+00,1.167578837262165936e-01,1.461418790726284611e-01,1.440147198365305248e-01,8.646757520980619116e-02,3.519908347156781164e-02,9.627484009050066641e-03,1.570049654866739622e-03,1.190873857470419546e-04
7.585775750291835706e+00,1.139538348981281868e-01,1.432019498710583039e-01,1.435881395701234242e-01,8.830742416198844591e-02,3.697828718136952908e-02,1.042748594613339755e-02,1.755849743674778741e-03,1.375831323321578868e-04
7.943282347242813124e+00,1.119142909827496729e-01,1.402464645155351852e-01,1.430743237897654507e-01,9.007350226646877733e-02,3.876681910647086088e-02,1.125946655224063439e-02,1.954720325335931441e-03,1.581904561405362598e-04
8.317637711026709013e+00,1.104656197464158607e-01,1.373438304312043778e-01,1.424951188977389427e-01,9.177380246262796526e-02,4.057963965112841576e-02,1.212163688950190776e-02,2.168490665582101934e-03,1.810712530787456109e-04
8.709635899560804972e+00,1.091096883168926751e-01,1.346100656874353318e-01,1.418172380939695110e-01,9.341933216888498315e-02,4.240648719928736404e-02,1.301953364933101757e-02,2.395672337288734435e-03,2.057667430062288844e-04
9.120108393559096527e+00,1.077105231913221134e-01,1.320236687992536184e-01,1.409340759563934564e-01,9.503861857537938829e-02,4.423976723011640438e-02,1.394773235072577569e-02,2.638213440660054383e-03,2.331958809686366968e-04
9.549925860214358408e+00,1.059453925261084339e-01,1.293974187566899192e-01,1.400225828687240714e-01,9.657182704885998448e-02,4.607773751918395333e-02,1.490336524726421259e-02,2.893598527060222986e-03,2.626818557972320856e-04
1.000000000000000000e+01,1.039353824020658595e-01,1.268007934751655408e-01,1.390469416831909555e-01,9.800111970196090372e-02,4.790952989997519090e-02,1.588355780586828830e-02,3.164753859706681462e-03,2.945483669348928973e-04
1.047128548050899610e+01,1.018614802719852580e-01,1.241889856246443796e-01,1.380725918532207941e-01,9.937120077430058873e-02,4.973511010121506315e-02,1.689618919681892123e-02,3.453012583396895992e-03,3.292491625245837889e-04
1.096478196143185180e+01,1.001041165016445661e-01,1.217603221464296642e-01,1.370678240207673371e-01,1.007630626438979493e-01,5.155297522917860059e-02,1.793623920431083527e-02,3.752709473927378150e-03,3.658829574317667261e-04
1.148153621496882870e+01,9.876931391749248224e-02,1.192061489396063212e-01,1.360177726635006246e-01,1.020451345801957205e-01,5.334703699817896355e-02,1.900162382855443213e-02,4.067235646055258544e-03,4.048440697120266941e-04
1.202264434617413080e+01,9.738619500860304368e-02,1.168816275798924276e-01,1.349319425832553043e-01,1.032249696007408596e-01,5.513991138627948735e-02,2.007778716639502595e-02,4.399860432749061641e-03,4.463960815228055416e-04
1.258925411794167459e+01,9.576231245760442878e-02,1.146894576842353991e-01,1.338295191953995378e-01,1.043044088401646752e-01,5.694460895336875272e-02,2.118183937680591378e-02,4.743980925657712878e-03,4.899115878087421027e-04
1.318256738556407370e+01,9.427758207137394708e-02,1.124556281149302062e-01,1.326399735892740406e-01,1.053298644515928834e-01,5.873388395471777074e-02,2.232346719993582446e-02,5.101399081159584646e-03,5.362728804967903514e-04
1.380384264602885303e+01,9.238950826911049297e-02,1.103797923002993731e-01,1.314840544989955007e-01,1.063709066994837221e-01,6.047340673570986841e-02,2.346538361707103254e-02,5.467684855263708378e-03,5.873056842678278265e-04
1.445439770745928065e+01,9.051394492824543780e-02,1.084060661824893246e-01,1.301818796751887941e-01,1.073387240926607505e-01,6.222747394775295787e-02,2.461911533339715755e-02,5.846279447230571386e-03,6.393131322551435462e-04
1.513561248436208651e+01,8.922330320262106262e-02,1.064301417067062550e-01,1.289680159719380492e-01,1.082814094413643569e-01,6.391735403831681761e-02,2.578454449775750834e-02,6.243060967932400826e-03,6.936020357201964177e-04
1.584893192461114175e+01,8.802581459976160927e-02,1.044447172791319323e-01,1.277261054308618526e-01,1.090811460002357458e-01,6.562591129668490786e-02,2.696628556889656483e-02,6.641587791306228887e-03,7.497092585942137380e-04
1.659586907437561365e+01,8.647701246727738933e-02,1.025668819226573936e-01,1.264187979894237646e-01,1.099015350634495597e-01,6.728468567919225485e-02,2.815115299330462131e-02,7.061589130371048219e-03,8.095127606730013374e-04
1.737800828749376336e+01,8.494686283841268448e-02,1.007144735945907504e-01,1.251082156423831693e-01,1.106387096611317900e-01,6.890591979591510763e-02,2.936383990594288243e-02,7.481503634212728800e-03,8.697337923279126193e-04
1.819700858609982674e+01,8.376143490227810906e-02,9.885762089217559057e-02,1.238092464970813184e-01,1.113154212089524087e-01,7.052388552632180008e-02,3.056378802223557595e-02,7.918003517968083202e-03,9.335590366110176411e-04
1.905460717963246253e+01,8.252581651414805930e-02,9.709862489649154216e-02,1.225325027598607730e-01,1.118941393634714926e-01,7.211363156030442534e-02,3.175900028994110141e-02,8.359061959591124538e-03,9.976722843457169060e-04
1.995262314968878670e+01,8.108620853468512246e-02,9.529415714454549102e-02,1.212868614194366895e-01,1.124828347884241769e-01,7.365531014992243719e-02,3.295967397188463710e-02,8.814322784392262383e-03,1.067565057318382383e-03
2.089296130854038580e+01,7.981076911378159888e-02,9.367192177003495768e-02,1.200011454287963214e-01,1.129676917607524006e-01,7.523891607560763417e-02,3.416042898253026511e-02,9.268586770731087124e-03,1.137423606196234305e-03
2.187761623949552003e+01,7.876575135642900627e-02,9.192260269538622686e-02,1.186928432073251216e-01,1.134474342352556481e-01,7.676702368120810749e-02,3.535077929028661997e-02,9.729436945526932085e-03,1.207299590288330804e-03
2.290867652767772356e+01,7.752167691949968242e-02,9.030958593645453669e-02,1.175066607401032137e-01,1.139144441598353985e-01,7.823118833644397696e-02,3.655921080103768928e-02,1.019140349289406576e-02,1.276633650595423346e-03
2.398832919019490006e+01,7.600338137381319747e-02,8.890620035129474796e-02,1.162065561630481608e-01,1.143363045821441520e-01,7.971655064965210702e-02,3.774652321967886942e-02,1.067065873272091472e-02,1.347970216934566432e-03
2.511886431509579509e+01,7.510751857825241629e-02,8.737545707855604027e-02,1.149310611040461200e-01,1.146644495239379502e-01,8.110911948987156728e-02,3.896734209424350392e-02,1.114661956605138976e-02,1.426089565847914273e-03
2.630267991895381385e+01,7.387174871480887972e-02,8.586188853189107018e-02,1.137584631061262647e-01,1.150333558550554608e-01,8.243847862711162211e-02,4.014586965470035018e-02,1.162564460398126873e-02,1.503643009154494690e-03
2.754228703338166184e+01,7.280180097897791247e-02,8.452289826650055682e-02,1.124618143580219526e-01,1.152620373761277794e-01,8.377665794919640641e-02,4.129563014198397303e-02,1.210961781573947384e-02,1.577802954412167247e-03
2.884031503126605855e+01,7.174142928468454916e-02,8.326356373796196808e-02,1.112696042010542924e-01,1.155179595365787987e-01,8.507988861569697192e-02,4.245854641287807874e-02,1.258953671650143991e-02,1.654630760095380116e-03
3.019951720402016093e+01,7.061869189422363691e-02,8.177969933576630102e-02,1.101852810974963126e-01,1.157677399594780610e-01,8.635360471708727892e-02,4.359542755896032851e-02,1.305563921513401733e-02,1.736471615494394882e-03
3.162277660168379256e+01,6.975265722829208925e-02,8.058649527700750825e-02,1.089024501447064253e-01,1.159589717022533328e-01,8.758282029426200932e-02,4.472531699525569143e-02,1.353233431225762430e-02,1.814782845935780219e-03
3.311311214825911264e+01,6.902646699952957876e-02,7.922591751648463965e-02,1.077016649806606802e-01,1.161174573506194158e-01,8.879144560772743444e-02,4.583678812469035163e-02,1.400858733458581681e-02,1.888563601911746577e-03
3.467368504525316553e+01,6.804185748474085582e-02,7.815018123896085023e-02,1.065416059490903455e-01,1.161936771638373556e-01,8.997517738254895425e-02,4.693313263699712412e-02,1.447697070530547421e-02,1.966840727330002730e-03
3.630780547701014171e+01,6.699140958068318386e-02,7.700741091487929568e-02,1.054566211044896812e-01,1.164124440194270055e-01,9.105676318116889822e-02,4.800801267893635427e-02,1.493994158894240525e-02,2.048397429779458961e-03
3.801893963205612437e+01,6.610547705282884823e-02,7.597630833244169157e-02,1.044322893081820192e-01,1.164604759218289542e-01,9.210207922138810566e-02,4.904024092347856328e-02,1.540195194869858376e-02,2.121599024859205460e-03
3.981071705534973404e+01,6.531717260390514090e-02,7.491575495346081137e-02,1.034168421150248734e-01,1.164809636242823132e-01,9.315791102068630980e-02,5.004295811665733507e-02,1.585900647904154789e-02,2.194143051604465888e-03
4.168693834703355350e+01,6.460470919902665254e-02,7.389695049248480585e-02,1.024299808930730499e-01,1.164811407154984629e-01,9.414163188931001791e-02,5.104347026776854396e-02,1.630532181621999546e-02,2.270062387179731626e-03
4.365158322401661195e+01,6.369959293918139864e-02,7.306535454225566995e-02,1.014200957547547188e-01,1.164764151644887835e-01,9.509141235070943388e-02,5.203354294605904568e-02,1.673928005672832911e-02,2.342290296019648808e-03
4.570881896148751622e+01,6.288796743651606236e-02,7.215539056679261265e-02,1.005446719243402454e-01,1.163798862906337828e-01,9.602677693093281119e-02,5.296992128371338926e-02,1.717050089521084122e-02,2.419703638479240877e-03
4.786300923226384896e+01,6.214372393173308445e-02,7.128249507317764577e-02,9.960709219565513917e-02,1.163785724894688123e-01,9.691991954286616195e-02,5.389306993561918113e-02,1.759633896778636797e-02,2.491898306302057272e-03
5.011872336272725192e+01,6.143699844271720972e-02,7.041153729612428802e-02,9.876566387423683924e-02,1.163966855022892100e-01,9.768169546817710713e-02,5.480639078640435480e-02,1.801141856335997452e-02,2.560330708351526291e-03
5.248074602497728591e+01,6.073840782043094660e-02,6.965123879667017848e-02,9.784604345198888442e-02,1.163787468023857741e-01,9.849958536370265194e-02,5.564734275292411436e-02,1.841472769431353601e-02,2.631330745302544807e-03
5.495408738576248453e+01,6.015490405800200807e-02,6.888180600071766579e-02,9.701619113860515675e-02,1.162647972420046555e-01,9.925605117463681681e-02,5.647724133365991661e-02,1.877704657142244618e-02,2.700197990307715273e-03
5.754399373371566639e+01,5.966747383778782388e-02,6.813917229304737588e-02,9.631047664329107916e-02,1.161482263047055458e-01,9.992742471919525971e-02,5.723200992057841940e-02,1.913141820136335380e-02,2.770193485206016212e-03
6.025595860743574406e+01,5.918217879745020504e-02,6.760049170819906750e-02,9.555829903059498420e-02,1.160643276493219522e-01,1.006113963504747799e-01,5.797129080031335202e-02,1.949821330574006903e-02,2.823939123954633153e-03
6.309573444801930009e+01,5.878532776477464472e-02,6.686089438634433557e-02,9.487863565056521564e-02,1.159865187636668210e-01,1.012224380976338711e-01,5.867225316796890328e-02,1.985536387574136225e-02,2.887357519632669910e-03
6.606934480075958049e+01,5.800234700995866161e-02,6.640257724693061914e-02,9.430274700285860845e-02,1.159050653219093757e-01,1.017894354119587563e-01,5.940492786491879951e-02,2.019487457013401793e-02,2.942165255197018957e-03
6.918309709189362877e+01,5.755803975903146796e-02,6.580434586073996561e-02,9.367050726871911648e-02,1.157792260033333603e-01,1.023748035937237788e-01,6.003980782850010939e-02,2.053814121034503587e-02,3.000882520858322040e-03
7.244359600749898220e+01,5.696522223638488674e-02,6.533192876613848343e-02,9.312253755872876293e-02,1.157634907920170597e-01,1.029015241129347391e-01,6.068856040253064327e-02,2.081855689625717806e-02,3.056690706519729801e-03
7.585775750291836061e+01,5.670012321145957018e-02,6.463910046476957494e-02,9.261158536176906930e-02,1.156352373425739433e-01,1.034556480968149145e-01,6.123569864772683558e-02,2.109133756221073797e-02,3.098527831103335250e-03
7.943282347242814012e+01,5.618391369986013018e-02,6.442811684915687731e-02,9.205891638178305414e-02,1.154997835671212475e-01,1.038476389782850701e-01,6.179112098635633488e-02,2.137257851397064701e-02,3.156331595644145619e-03
8.317637711026708303e+01,5.595439383135102085e-02,6.384553154599681424e-02,9.162000165376860128e-02,1.154462178801219513e-01,1.042264634473351881e-01,6.228307367469767403e-02,2.161875404403988329e-02,3.202251257927885356e-03
8.709635899560805683e+01,5.574320901039889198e-02,6.353677934918477987e-02,9.115245165403862426e-02,1.152547442381645637e-01,1.045033055478041678e-01,6.275971484258695277e-02,2.185565002376740201e-02,3.242609186219216292e-03
9.120108393559097237e+01,5.541881026979379038e-02,6.326382284533049738e-02,9.075541555895025314e-02,1.151586168958328160e-01,1.048176211582229761e-01,6.321006747454267771e-02,2.209039983622790998e-02,3.278079121500783108e-03
9.549925860214358408e+01,5.516962285260493259e-02,6.307506382990754612e-02,9.045546143921028015e-02,1.150433140612746041e-01,1.050903484782373665e-01,6.359211719038192212e-02,2.231379520076198428e-02,3.323244973371197383e-03
1.000000000000000000e+02,5.504654973377481192e-02,6.273844059488967173e-02,9.011435802533561412e-02,1.148765082259321918e-01,1.054099809861670789e-01,6.396090325073035265e-02,2.249262409762574008e-02,3.361865901486885480e-03
1.047128548050898473e+02,5.496678347387210645e-02,6.262990945682561650e-02,8.973070024867835226e-02,1.147679774084265775e-01,1.054801845014873979e-01,6.427748982476248762e-02,2.267287659803193800e-02,3.395686546456460567e-03
1.096478196143185073e+02,5.470206470943431848e-02,6.246652159120250764e-02,8.957335167855008662e-02,1.146728532606627882e-01,1.056471079180428541e-01,6.456153070161688157e-02,2.283769740360406739e-02,3.423588976172954948e-03
1.148153621496881698e+02,5.441394392554819992e-02,6.226409756069815893e-02,8.940058608655608585e-02,1.145199314966430099e-01,1.058568866120878915e-01,6.479427485141917020e-02,2.296561260714912941e-02,3.447358159356637454e-03
1.202264434617413116e+02,5.437113213915106130e-02,6.214603203671308085e-02,8.919086494553260525e-02,1.143920651968780983e-01,1.059656327758945193e-01,6.499771992127806319e-02,2.308120637870111208e-02,3.466573447559413278e-03
1.258925411794166251e+02,5.432232253852839476e-02,6.214921889415834372e-02,8.901316333303709027e-02,1.142763260762313798e-01,1.060623168571443037e-01,6.516505157548813099e-02,2.317059635176694707e-02,3.490590965040240006e-03
1.318256738556407299e+02,5.443835249539102916e-02,6.203153619304919292e-02,8.885512655997326870e-02,1.141493722305865766e-01,1.061006644745785960e-01,6.529210494124530750e-02,2.328150949623839991e-02,3.515755296033388957e-03
1.380384264602883775e+02,5.452226014647297558e-02,6.199232897233566270e-02,8.874610052160301910e-02,1.140809722785515318e-01,1.060992900211881751e-01,6.541676372666777040e-02,2.331868295360185403e-02,3.532783961027476625e-03
1.445439770745927888e+02,5.421532178579335087e-02,6.216031279937377085e-02,8.881048066364088944e-02,1.139462878290507103e-01,1.060881525650016061e-01,6.549014520289125896e-02,2.339685889585009157e-02,3.535422123957531609e-03
1.513561248436207052e+02,5.425249735958283942e-02,6.223033488664497098e-02,8.872272108837306326e-02,1.138794523031994022e-01,1.059834697914598806e-01,6.555290088072814048e-02,2.343016159373256802e-02,3.545632284101261997e-03
1.584893192461114211e+02,5.438888329406689481e-02,6.221842497128101529e-02,8.868751724126858194e-02,1.137563399404514924e-01,1.060158744460335950e-01,6.552664435254823561e-02,2.345522073288260415e-02,3.558999136957335420e-03
1.659586907437559660e+02,5.450314129955798059e-02,6.238819261423833584e-02,8.869106362672520005e-02,1.135480196664453018e-01,1.059339889736504309e-01,6.552456773382474287e-02,2.345530046109771741e-02,3.565369736513445808e-03
1.737800828749376194e+02,5.464391333938092843e-02,6.246233462328623642e-02,8.875387868139807124e-02,1.135423083405147499e-01,1.058108077359032340e-01,6.544351224418160085e-02,2.348773880954900528e-02,3.569359788740414374e-03
1.819700858609982674e+02,5.458603343524325718e-02,6.253118783161011607e-02,8.888897558748977412e-02,1.135540418643655181e-01,1.057578789295883642e-01,6.540770197378956152e-02,2.348073322606603758e-02,3.567392166987477624e-03
1.905460717963248385e+02,5.466892517631211090e-02,6.277417732714259124e-02,8.891218049850936611e-02,1.134025276232882989e-01,1.056331841011561440e-01,6.532407507565807236e-02,2.347252925715787378e-02,3.557744181972577902e-03
1.995262314968878741e+02,5.474336866554856823e-02,6.290291731854814883e-02,8.899975162566932385e-02,1.133120424516387698e-01,1.055100510695279187e-01,6.529276222432096877e-02,2.342663881423802039e-02,3.546867045161520779e-03
2.089296130854040712e+02,5.512222282448061422e-02,6.299294828933264812e-02,8.901849576129360064e-02,1.132475083121599196e-01,1.053734586146822527e-01,6.517078318340717435e-02,2.337905125499003048e-02,3.533440334597620983e-03
2.187761623949551790e+02,5.532962407775337405e-02,6.310651904587684380e-02,8.912596972018724251e-02,1.131217489419242272e-01,1.052321278402759824e-01,6.506987134230603209e-02,2.334177523087468259e-02,3.552195355694326168e-03
2.290867652767774700e+02,5.570639970212955261e-02,6.342902079705893537e-02,8.930707060983712753e-02,1.129837428663391236e-01,1.049168150094860336e-01,6.491149941383109190e-02,2.330804029720013465e-02,3.535253596085268304e-03
2.398832919019489793e+02,5.584868339449214347e-02,6.368174678936316946e-02,8.936583900434960648e-02,1.129421595246703908e-01,1.047560900922452493e-01,6.469990510188776411e-02,2.325988532525654143e-02,3.526463908581659642e-03
2.511886431509582280e+02,5.587126744718807353e-02,6.384704017568781920e-02,8.967293807720233545e-02,1.129372609035116937e-01,1.045926441359203013e-01,6.458678981802816466e-02,2.316300268181592514e-02,3.508785052945659517e-03
2.630267991895381670e+02,5.607966737584493128e-02,6.405589957046377292e-02,8.967359857946483048e-02,1.129161295371889778e-01,1.044444201912068798e-01,6.445398003429864131e-02,2.307779965768987085e-02,3.488138950110263471e-03
2.754228703338168884e+02,5.604467804457727298e-02,6.430898492644597508e-02,8.979021730780037402e-02,1.128783596936892425e-01,1.043806951795659965e-01,6.428610281998743681e-02,2.299807015893312254e-02,3.465949433616092104e-03
2.884031503126605571e+02,5.631233603436836682e-02,6.437691644890183862e-02,8.993878468027863282e-02,1.128852113279905645e-01,1.042601396539881986e-01,6.413133557354866454e-02,2.295229451132521983e-02,3.459296982121662367e-03
3.019951720402019077e+02,5.657448030625972929e-02,6.448390482835457405e-02,9.002755995442524029e-02,1.129124392184184811e-01,1.039751394136818330e-01,6.399631140222050707e-02,2.288497491016075122e-02,3.447926741998343005e-03
3.162277660168379612e+02,5.661858694512490048e-02,6.476052052222294741e-02,9.031833061319365086e-02,1.128382872554912764e-01,1.038085950877802310e-01,6.381529448090753065e-02,2.281682787403977591e-02,3.451192519150996126e-03
3.311311214825907427e+02,5.684547602557998847e-02,6.504007622632312913e-02,9.044944347909754379e-02,1.127717634401925462e-01,1.036082797560516910e-01,6.364320185963200094e-02,2.272836760386800353e-02,3.431948727773820144e-03
3.467368504525316553e+02,5.700476652816331702e-02,6.520006858587343301e-02,9.059649046882745083e-02,1.128524215814270260e-01,1.033822005265675331e-01,6.341213387318057892e-02,2.264577449255719688e-02,3.427902235288079417e-03
3.630780547701010050e+02,5.716715244414024427e-02,6.535610665042486389e-02,9.062249285904643015e-02,1.128871925810924631e-01,1.032700078226087836e-01,6.321848765161432182e-02,2.255023611137373096e-02,3.405852067079438369e-03
3.801893963205612863e+02,5.762210943580466788e-02,6.555599449579097016e-02,9.086395220055037969e-02,1.126885873753293160e-01,1.030811706134046740e-01,6.303256919398929348e-02,2.250180097304663868e-02,3.399315170198135942e-03
3.981071705534969283e+02,5.773775797950821131e-02,6.566577207111461145e-02,9.089802192682341908e-02,1.127444227128158727e-01,1.029075354614795573e-01,6.293100585804273228e-02,2.244910310262575315e-02,3.380721199936290340e-03
4.168693834703354923e+02,5.780257342565969791e-02,6.593561537031242259e-02,9.103111190800582120e-02,1.126088066274310712e-01,1.028733486228705224e-01,6.280342020490153887e-02,2.233320519886639044e-02,3.369326427051459912e-03
4.365158322401656505e+02,5.792887270202642935e-02,6.603438796839362912e-02,9.119391954876635009e-02,1.126808510410853559e-01,1.026609541496431438e-01,6.265735091787585920e-02,2.224590017070445652e-02,3.355933586854927247e-03
4.570881896148752048e+02,5.793239539881148842e-02,6.610296282941235946e-02,9.131271425396787766e-02,1.127007011543180309e-01,1.026079075066494845e-01,6.252954137896024611e-02,2.222279474796621385e-02,3.350608176002471423e-03
4.786300923226380064e+02,5.806012514740570285e-02,6.631789324256538720e-02,9.140972709392085338e-02,1.126162028888913341e-01,1.024605419800977413e-01,6.247904373291773839e-02,2.215041322124710124e-02,3.339737001439360524e-03
5.011872336272724624e+02,5.823308679638610624e-02,6.623585010324677114e-02,9.151037760851515879e-02,1.125792108920418005e-01,1.024515808167702630e-01,6.232919455537532655e-02,2.212891923086155940e-02,3.329678324524557812e-03
5.248074602497722481e+02,5.833252068627002573e-02,6.638390223602373685e-02,9.149548603027367333e-02,1.126318764566302810e-01,1.023110699323353523e-01,6.228733327651809343e-02,2.207908616157462298e-02,3.319896122643200415e-03
5.495408738576247742e+02,5.858726989773281602e-02,6.638261234684274259e-02,9.142454837587314642e-02,1.125991102520304543e-01,1.022963469111212303e-01,6.221234512594593646e-02,2.205890776766150987e-02,3.315172200336366764e-03
5.754399373371566071e+02,5.841735023668130633e-02,6.662832972091617401e-02,9.161048084639923650e-02,1.125810637391784497e-01,1.021971472612335924e-01,6.219183272284985881e-02,2.204589805601195676e-02,3.323405718335164551e-03
6.025595860743580943e+02,5.853185596198042656e-02,6.658826726428100640e-02,9.157082592826906731e-02,1.126310218587277812e-01,1.022203159931417693e-01,6.207151748311798972e-02,2.206583046608510609e-02,3.314691103022870435e-03
6.309573444801930009e+02,5.851344194716268099e-02,6.678346115255749671e-02,9.171286034304421131e-02,1.125775850827798186e-01,1.020918679167213822e-01,6.203659974651704045e-02,2.199886123532362667e-02,3.319206049382009659e-03
6.606934480075964302e+02,5.885997059309800578e-02,6.688298834819016159e-02,9.177670744691403260e-02,1.125248914595107924e-01,1.019498487219162169e-01,6.195586669794718448e-02,2.196932909758196259e-02,3.311467120395316342e-03
6.918309709189362593e+02,5.904021416566677949e-02,6.681323919381494669e-02,9.187041294709613615e-02,1.124223626052660019e-01,1.018068569177150579e-01,6.189792301789005802e-02,2.193194451197301442e-02,3.302053883912993253e-03
7.244359600749905894e+02,5.881467740326608989e-02,6.713535011013076204e-02,9.178949797497931717e-02,1.124444355644166893e-01,1.018531143026158159e-01,6.188881241952343126e-02,2.194758605926386621e-02,3.301609169508154962e-03
7.585775750291835493e+02,5.890335532688352471e-02,6.708284470149937506e-02,9.192928566829261516e-02,1.124432585250157018e-01,1.017080713431194883e-01,6.182932007421564763e-02,2.194030104242118001e-02,3.301456355157516166e-03
7.943282347242821970e+02,5.893981664800196363e-02,6.712270495328274966e-02,9.190125606584371998e-02,1.124130280871586396e-01,1.016894390608430732e-01,6.178869230798905016e-02,2.189100610352355536e-02,3.288768676081348097e-03
8.317637711026708303e+02,5.902393733941765225e-02,6.705293337122907038e-02,9.211699850824106584e-02,1.124294902985093353e-01,1.017020091205732835e-01,6.166588204911899185e-02,2.183243913444912060e-02,3.278836747605139504e-03
8.709635899560814778e+02,5.900017020613632784e-02,6.722752308307998470e-02,9.204240749279052336e-02,1.124785603908618342e-01,1.016087117790918093e-01,6.172427414366215420e-02,2.179539417761459583e-02,3.266211228687041293e-03
9.120108393559096385e+02,5.902640160341938308e-02,6.701288528301257985e-02,9.206671896665775956e-02,1.125093466019125438e-01,1.016419408594711471e-01,6.167637611862199915e-02,2.189517600670094419e-02,3.285352616063437741e-03
9.549925860214368640e+02,5.895241957106162056e-02,6.704953544882970295e-02,9.193046100683273381e-02,1.125509414038917411e-01,1.017350402141239396e-01,6.176862829521670428e-02,2.187872624368871269e-02,3.288950719970163469e-03
1.000000000000000000e+03,5.915008161945718712e-02,6.708665226567712969e-02,9.203863677129180132e-02,1.125812281574661566e-01,1.016137792240338761e-01,6.162044286301254087e-02,2.181160874938614311e-02,3.283203398479656119e-03
1.047128548050898416e+03,5.924465439675449807e-02,6.739945932240770654e-02,9.204906625928996333e-02,1.123565606527316130e-01,1.014788939908810861e-01,6.160682306511806872e-02,2.181195269365025433e-02,3.285412241232430874e-03
1.096478196143185187e+03,5.909290245309171269e-02,6.719037797253091249e-02,9.211281529229106702e-02,1.125091615005260476e-01,1.015725460224762844e-01,6.160556542712873618e-02,2.182490493086478023e-02,3.284850310520349200e-03
1.148153621496881669e+03,5.903961732669939233e-02,6.724826961952179438e-02,9.223153627244809472e-02,1.124337188673546623e-01,1.015820151466379495e-01,6.158512922669170248e-02,2.177808003220402244e-02,3.275129672906465679e-03
1.202264434617413144e+03,5.931037119874846275e-02,6.717539239432178400e-02,9.211309353190447191e-02,1.123748299367345466e-01,1.016387407574302626e-01,6.155893403731762387e-02,2.178604785208725428e-02,3.269500093837054717e-03
1.258925411794166166e+03,5.926770289866387792e-02,6.715879050777186221e-02,9.204482548241968431e-02,1.124874696326164519e-01,1.016057812922442211e-01,6.165935173217870074e-02,2.181304537377026787e-02,3.291610652821438335e-03
1.318256738556407527e+03,5.931242024363820448e-02,6.723746457356098716e-02,9.215389619556654810e-02,1.124741793395525741e-01,1.015005594261942923e-01,6.148913315179485584e-02,2.181769685013338483e-02,3.274060546532109577e-03
1.380384264602883832e+03,5.921406421384210056e-02,6.719329919522817884e-02,9.201673507988765432e-02,1.124501034016827244e-01,1.016357568935060962e-01,6.158085492202048511e-02,2.181629326239562308e-02,3.282454771979754181e-03
1.445439770745927945e+03,5.941683752267540308e-02,6.720967618892804973e-02,9.215593572742825090e-02,1.123749571476306830e-01,1.015074577629678232e-01,6.156929469068959937e-02,2.177545514360560222e-02,3.276824898191376973e-03
1.513561248436207279e+03,5.937744918696136187e-02,6.727353381766951190e-02,9.204727129853158829e-02,1.125005890060719882e-01,1.015733891671069949e-01,6.149657351790437099e-02,2.171464361527365022e-02,3.259525496638263162e-03
1.584893192461114040e+03,5.924144879786759355e-02,6.723762533026615695e-02,9.218042611944654574e-02,1.124725107639324567e-01,1.015390313801125821e-01,6.150026375620806784e-02,2.176072687589459750e-02,3.268044810298180881e-03
1.659586907437559603e+03,5.939614102059419254e-02,6.743870314644989650e-02,9.211490797528362751e-02,1.123468193266437959e-01,1.015377693708767182e-01,6.146487893285233067e-02,2.173663624004684367e-02,3.271802245992531770e-03
1.737800828749376251e+03,5.924923959808195417e-02,6.730995982869646121e-02,9.217286954254119702e-02,1.125337728932720716e-01,1.014260065530106364e-01,6.149157905411103270e-02,2.179432043596208138e-02,3.266939559269319178e-03
1.819700858609982561e+03,5.940890822373864899e-02,6.734747031954368968e-02,9.213009723083413760e-02,1.124356877421861384e-01,1.014488786765429668e-01,6.145264278607203562e-02,2.174740426731000195e-02,3.252239402895814452e-03
1.905460717963248271e+03,5.925386430822095901e-02,6.728224740239384383e-02,9.225101341000239985e-02,1.124416976294905501e-01,1.014908749270691107e-01,6.150982781097655283e-02,2.174771937206829153e-02,3.258250670098180798e-03
1.995262314968878854e+03,5.931360049720126038e-02,6.722282424101830300e-02,9.222571385093844554e-02,1.125855774362381212e-01,1.014854089701602985e-01,6.143492580970514455e-02,2.174004752734509313e-02,3.260420903885807766e-03
2.089296130854040712e+03,5.945976688172117247e-02,6.737185941114767762e-02,9.219562897227800979e-02,1.124332482796626675e-01,1.014639388412803267e-01,6.143447078740003203e-02,2.173213813467639657e-02,3.246590051411804220e-03
2.187761623949551904e+03,5.947147612077009760e-02,6.745961715241757806e-02,9.225922134627605187e-02,1.123470069065681809e-01,1.014216564209287907e-01,6.140838324654986774e-02,2.167481266090669559e-02,3.264926083116348465e-03
2.290867652767774871e+03,5.926587742248236312e-02,6.726208356991879300e-02,9.203327149117178363e-02,1.123799589705861968e-01,1.015698680926913205e-01,6.159368699960592053e-02,2.177439296902603655e-02,3.276166810813367029e-03
2.398832919019489964e+03,5.942173843891954133e-02,6.733784775665455080e-02,9.213662435260526473e-02,1.124829771349181717e-01,1.015228886141321257e-01,6.146789366351259470e-02,2.172463199823685548e-02,3.265963524697692178e-03
2.511886431509582053e+03,5.951921642596705309e-02,6.733884043073289083e-02,9.219650567634546379e-02,1.124044667909026574e-01,1.014517258482090789e-01,6.143885855916543515e-02,2.177711834090371654e-02,3.276366310384002528e-03
2.630267991895381329e+03,5.933662601653970359e-02,6.744393332044472389e-02,9.223072298919002265e-02,1.124671939071702209e-01,1.013778433273632013e-01,6.142779988007364411e-02,2.171673472734468591e-02,3.258152866997511814e-03
2.754228703338168998e+03,5.924575930663668333e-02,6.745061512677995308e-02,9.220913871875954793e-02,1.125696167075304760e-01,1.014125934353236058e-01,6.145302941897592963e-02,2.170117814197339290e-02,3.250441326608511251e-03
2.884031503126605912e+03,5.939690525416992106e-02,6.716680397674924807e-02,9.217773592939487726e-02,1.125333105766908454e-01,1.014455510278537975e-01,6.153845828073329499e-02,2.177309858131014353e-02,3.271986538990037229e-03
3.019951720402018964e+03,5.948907656486830675e-02,6.737826974494859344e-02,9.208167807097832058e-02,1.124016008222656626e-01,1.014236991380807473e-01,6.152377809598624098e-02,2.179408081617466644e-02,3.272270554740999531e-03
3.162277660168379498e+03,5.921402719675834814e-02,6.723859464613962666e-02,9.224069763835369973e-02,1.124611037524396867e-01,1.014857249306068271e-01,6.150011719717712877e-02,2.176447420753408260e-02,3.266668315181494101e-03
3.311311214825907882e+03,5.920768154874757327e-02,6.737078943896084027e-02,9.225693896666642413e-02,1.124664883860836545e-01,1.014754443882496665e-01,6.144236604093766818e-02,2.174532063573661814e-02,3.267867540436728176e-03
3.467368504525316894e+03,5.925456454879643453e-02,6.751864539527466236e-02,9.235751657125736147e-02,1.125141668266739503e-01,1.013935940205398234e-01,6.137362307264584288e-02,2.171691272118964067e-02,3.264710208999142740e-03
3.630780547701010164e+03,5.930253125793044644e-02,6.735175507771175296e-02,9.231212076354432250e-02,1.123662375859575124e-01,1.014778502394793891e-01,6.148434572614038668e-02,2.174334084070105380e-02,3.264700773730965302e-03
3.801893963205612636e+03,5.938274855756972559e-02,6.731965146588238247e-02,9.218983270468383839e-02,1.124514910500427067e-01,1.014151347674914494e-01,6.146235865789524688e-02,2.178075161363949783e-02,3.255302218001198105e-03
3.981071705534969169e+03,5.927904268720876613e-02,6.736817727875130113e-02,9.216790465279318945e-02,1.124574542672837213e-01,1.014575334776681576e-01,6.145688460643582846e-02,2.172929977056523021e-02,3.270217039384508851e-03
4.168693834703354696e+03,5.957531770814408767e-02,6.731734833913498306e-02,9.207337274355330281e-02,1.124351151760477202e-01,1.014795753431469855e-01,6.143000237772779093e-02,2.177631675897403682e-02,3.268625405707709444e-03
4.365158322401656733e+03,5.945589603722135907e-02,6.742142143560679590e-02,9.222415685286572407e-02,1.123368275426255697e-01,1.013680166584885189e-01,6.147533051097760909e-02,2.175376984255831397e-02,3.266326632724602264e-03
4.570881896148751366e+03,5.958100226887400042e-02,6.728158123036166727e-02,9.215881791211320839e-02,1.123317662233067338e-01,1.013848585982298489e-01,6.151235829600582017e-02,2.180052619710677250e-02,3.274315182322969087e-03
4.786300923226380291e+03,5.926514973979375017e-02,6.735719427994618647e-02,9.223391572341053946e-02,1.125180603288165881e-01,1.014170960793906451e-01,6.147711088878193147e-02,2.172773269985934716e-02,3.269951311445605090e-03
5.011872336272725079e+03,5.936823751854107545e-02,6.734022484493390470e-02,9.233101715414115951e-02,1.125171893826959757e-01,1.014291026724017386e-01,6.142959244845087874e-02,2.171679066419806778e-02,3.256531709317848824e-03
5.248074602497723390e+03,5.941570022519943733e-02,6.725415597679688939e-02,9.213673797895063911e-02,1.124529292842417899e-01,1.015247392431681689e-01,6.154152899368763030e-02,2.174978557200485385e-02,3.267842611527107134e-03
5.495408738576248652e+03,5.906375491826169194e-02,6.722911898793892949e-02,9.216493366702986634e-02,1.125457398045116575e-01,1.016542552840527802e-01,6.154482547636563883e-02,2.175246853745847753e-02,3.246571751174895902e-03
5.754399373371566071e+03,5.967048934945212713e-02,6.731533397055361467e-02,9.226380967816086298e-02,1.124239052189010546e-01,1.014787211494264929e-01,6.138868250071143756e-02,2.169868604139021939e-02,3.253351979522621680e-03
6.025595860743580488e+03,5.938856216092962270e-02,6.733885074421337713e-02,9.224295852936861828e-02,1.124839107639620528e-01,1.014259036256828367e-01,6.144683768155736331e-02,2.174114526332789413e-02,3.253412778152463703e-03
6.309573444801930236e+03,5.965149287101376846e-02,6.749026869093784076e-02,9.225029077413191003e-02,1.123571781931152341e-01,1.013631129723371604e-01,6.133898336492678988e-02,2.167694976119542705e-02,3.249097321899699874e-03
6.606934480075964530e+03,5.939185025676660401e-02,6.734088357657472268e-02,9.230439345238196369e-02,1.123599249754199114e-01,1.014799885067969448e-01,6.143064838859610410e-02,2.174105836492382440e-02,3.258317564422989841e-03
6.918309709189362366e+03,5.929107015819778254e-02,6.734753438110284429e-02,9.223239496034327245e-02,1.125560114792620164e-01,1.014128950149061625e-01,6.147804035192433458e-02,2.170692896344300973e-02,3.255985230957499522e-03
7.244359600749906349e+03,5.959844339611850700e-02,6.750263950628425380e-02,9.226032098847250507e-02,1.123381751319375843e-01,1.013205956665025054e-01,6.130450733135787977e-02,2.170663519305257930e-02,3.260052274103330573e-03
7.585775750291835720e+03,5.934900122706824460e-02,6.732658430697217866e-02,9.219347750519908680e-02,1.124592946747386135e-01,1.014536992950352962e-01,6.148135526493502673e-02,2.172822392526154237e-02,3.255338013121316515e-03
7.943282347242821743e+03,5.928637976646389252e-02,6.748805278958619480e-02,9.234196369536597226e-02,1.124895174705089484e-01,1.013700333951333965e-01,6.134032521924768361e-02,2.170651792740830449e-02,3.263772845328180572e-03
8.317637711026709439e+03,5.939643396821665117e-02,6.730555393572081047e-02,9.219830466440946670e-02,1.123926707566430400e-01,1.014342331709403577e-01,6.147257483030893477e-02,2.176413875731039380e-02,3.274725819467263176e-03
8.709635899560813414e+03,5.934048127014451141e-02,6.735986726646282785e-02,9.223708895697027565e-02,1.124350484701264474e-01,1.014358222747303445e-01,6.149493523544612844e-02,2.173600878816535700e-02,3.261714883126937657e-03
9.120108393559095930e+03,5.928854887185756178e-02,6.743452913740836940e-02,9.217514159995474077e-02,1.124067153023873000e-01,1.015363850071860224e-01,6.149393940754708382e-02,2.170600171306715301e-02,3.257310203034382949e-03
9.549925860214369095e+03,5.930357706719920768e-02,6.743745546273535729e-02,9.218547456313035127e-02,1.124812996364897566e-01,1.014019110620793807e-01,6.141531354240540447e-02,2.170905620495212213e-02,3.255560132669715716e-03
1.000000000000000000e+04,5.939912819068553923e-02,6.730971160447396517e-02,9.215824147641274444e-02,1.124412477198748067e-01,1.014476573521277403e-01,6.150832714319915545e-02,2.178299971575092808e-02,3.281313633573251266e-03
1.047128548050898462e+04,5.920565987493339732e-02,6.735465836704625231e-02,9.214772326576320394e-02,1.124499179948268840e-01,1.014516335258096591e-01,6.152191929359655809e-02,2.174317720533336384e-02,3.276851782211882402e-03
1.096478196143185050e+04,5.940815523701657025e-02,6.732799947784479100e-02,9.213134437714978753e-02,1.124711731435357048e-01,1.014732634548417139e-01,6.150029393490041851e-02,2.174451772838905880e-02,3.263593525332595530e-03
1.148153621496881715e+04,5.924165072197314086e-02,6.744819419404508853e-02,9.235918087818552336e-02,1.124291338093744430e-01,1.014120239327098855e-01,6.135554582320062317e-02,2.168986276380132153e-02,3.256184741179144609e-03
1.202264434617413099e+04,5.932213028080652456e-02,6.741094677733147633e-02,9.217915753175946747e-02,1.123599360516993884e-01,1.015094868801605515e-01,6.145868022469352931e-02,2.173968350410796641e-02,3.260104757590424202e-03
1.258925411794166212e+04,5.923794386059570705e-02,6.745924285622723060e-02,9.216590906691264629e-02,1.124349066350412707e-01,1.014433554132954107e-01,6.146071509868273469e-02,2.170686654195371282e-02,3.259999515106597537e-03
1.318256738556407436e+04,5.940299809656551799e-02,6.740926980061458240e-02,9.216406099419238718e-02,1.124634510617337074e-01,1.014411801478949243e-01,6.144714998772116826e-02,2.173154325241551804e-02,3.267345354160406789e-03
1.380384264602883741e+04,5.946823055701069144e-02,6.740896032211973754e-02,9.199854731714379730e-02,1.123211610952898065e-01,1.014502991559634720e-01,6.149370366919408581e-02,2.181672537397949183e-02,3.279465509434175037e-03
1.445439770745928035e+04,5.944821940272995014e-02,6.755563723620962302e-02,9.219712849784250652e-02,1.124807230051720203e-01,1.014063920090921139e-01,6.138686543005007074e-02,2.168291654653599354e-02,3.261704529027677386e-03
1.513561248436207097e+04,5.924342960601278879e-02,6.733891056087763782e-02,9.211477578696979085e-02,1.124944934418621589e-01,1.015204328424840902e-01,6.146958627167092848e-02,2.173848130774267209e-02,3.267597014641751910e-03
1.584893192461114086e+04,5.926381988757527947e-02,6.732731339617023525e-02,9.215234576776847042e-02,1.124942132507861098e-01,1.014589321349196882e-01,6.157640573098025621e-02,2.170858052459929619e-02,3.266511457709864088e-03
1.659586907437559785e+04,5.948397254143186763e-02,6.732778851474581494e-02,9.213615858819788895e-02,1.124491917318472256e-01,1.014160461057910662e-01,6.142084970466541588e-02,2.173797266610975193e-02,3.269214382189895938e-03
1.737800828749376160e+04,5.912409192037491878e-02,6.737769478062874406e-02,9.219817935366728112e-02,1.125095132610034881e-01,1.015108432838618541e-01,6.151079303751623428e-02,2.174816456772950615e-02,3.265770888316037353e-03
1.819700858609982606e+04,5.918302225605056449e-02,6.737474292030339040e-02,9.225724804186558048e-02,1.125022189695596558e-01,1.014804183100459084e-01,6.140091391936589038e-02,2.172629283740911896e-02,3.260490242890024069e-03
1.905460717963248317e+04,5.947666827633953796e-02,6.749650311691801630e-02,9.224002446578732917e-02,1.124470293546521033e-01,1.012896934761518541e-01,6.137958646402162655e-02,2.170986486249675690e-02,3.262185369861088716e-03
1.995262314968878854e+04,5.927463849990087519e-02,6.732356319042923087e-02,9.212614137215974219e-02,1.124513107326211153e-01,1.015042991470046507e-01,6.151025394613040403e-02,2.176039431422974180e-02,3.265564641069108268e-03
2.089296130854040894e+04,5.956657495158162313e-02,6.743094009590193394e-02,9.223269681664558739e-02,1.123327029844133768e-01,1.014017531308061687e-01,6.141946266568331508e-02,2.172411380374806092e-02,3.256024551187157272e-03
2.187761623949551722e+04,5.920977442848744665e-02,6.727804089575564750e-02,9.225542166447667225e-02,1.124740759679547092e-01,1.014536123873172047e-01,6.151619550976725886e-02,2.177662732932562906e-02,3.280639694641134235e-03
2.290867652767774780e+04,5.938808820128801264e-02,6.738237700859973922e-02,9.224707026283010536e-02,1.124626349880954862e-01,1.015034131441166082e-01,6.140812883845945397e-02,2.174829983378287826e-02,3.259293640405370139e-03
2.398832919019489782e+04,5.925855281608251313e-02,6.731356871580283785e-02,9.212612909841624842e-02,1.124569895523808011e-01,1.015078315313322488e-01,6.151300605727903770e-02,2.175961768570668434e-02,3.263045403290600142e-03
2.511886431509582326e+04,5.928942353010522442e-02,6.742454556403403021e-02,9.221800091497905916e-02,1.125261658135959658e-01,1.014795265063648672e-01,6.141270053182711769e-02,2.170415472380617453e-02,3.271004627420066087e-03
2.630267991895381419e+04,5.921205307806855223e-02,6.733064000558715290e-02,9.219783077500064150e-02,1.124538829205462831e-01,1.015170648410771981e-01,6.146628682498590790e-02,2.173151768994787542e-02,3.264657582387895090e-03
2.754228703338168998e+04,5.912064037737276706e-02,6.740513093168029601e-02,9.226428636010579332e-02,1.124319920387719940e-01,1.015044348409326752e-01,6.145194856483691959e-02,2.173091557178673597e-02,3.266674465830884510e-03
2.884031503126605821e+04,5.937440695070018981e-02,6.736381229596319353e-02,9.219614041782488167e-02,1.124955788436353687e-01,1.013896530203846624e-01,6.144332056751662663e-02,2.172616382165126411e-02,3.264186677723441687e-03
3.019951720402019055e+04,5.942534135516760324e-02,6.717222415998953811e-02,9.217329220219101782e-02,1.125015925896251934e-01,1.015316878387443611e-01,6.145458807774957510e-02,2.172112149711705534e-02,3.272776212480909847e-03
3.162277660168379225e+04,5.959589114897885509e-02,6.749915686036753182e-02,9.218885297879450547e-02,1.123965176034440600e-01,1.013764187011770707e-01,6.139960053645675958e-02,2.170029184840201186e-02,3.254598976486218747e-03
3.311311214825907518e+04,5.940644101584779957e-02,6.729666162023109632e-02,9.218644622093204177e-02,1.124478959094812325e-01,1.014504274633816483e-01,6.151761460939770415e-02,2.178115090526842879e-02,3.283949466156158362e-03
3.467368504525316530e+04,5.951855625133604943e-02,6.739434639373893809e-02,9.226092312315933852e-02,1.123816073335448390e-01,1.014180815886214088e-01,6.138892241386923604e-02,2.175073045766971400e-02,3.269490859011573575e-03
3.630780547701010073e+04,5.927752783604496589e-02,6.746270907598592159e-02,9.223749131720215821e-02,1.123859780132012848e-01,1.014093563973060969e-01,6.144692112899167308e-02,2.173969304163525518e-02,3.261661138032408321e-03
3.801893963205612818e+04,5.930407142709541446e-02,6.730450336290233482e-02,9.234928104745590560e-02,1.124758811955611087e-01,1.013852917062030012e-01,6.141253519507801351e-02,2.174852113215752780e-02,3.276447894690567766e-03
3.981071705534969078e+04,5.943285897533376327e-02,6.748693390015264582e-02,9.229065388096382994e-02,1.124519641469464010e-01,1.012798164981821430e-01,6.137251688252383375e-02,2.169095363995654155e-02,3.264619606559772316e-03
4.168693834703355242e+04,5.929057251839751214e-02,6.742192324805637571e-02,9.216190599227519487e-02,1.124089169574545299e-01,1.014618842149383054e-01,6.140903655195630029e-02,2.175132840317890379e-02,3.262223721685932228e-03
4.365158322401656187e+04,5.949562645478460171e-02,6.741115532560763846e-02,9.222447297745137162e-02,1.123826832503248135e-01,1.013517487124282468e-01,6.140463649174256883e-02,2.173538840767568273e-02,3.265342317550747053e-03
4.570881896148751548e+04,5.916205436035122667e-02,6.738979652549013932e-02,9.214225291825410558e-02,1.125287863742999300e-01,1.015181650650602979e-01,6.147276672509221357e-02,2.176242895412081046e-02,3.250793334968226419e-03
4.786300923226380110e+04,5.906355497362067442e-02,6.744469809984834918e-02,9.218948911167154647e-02,1.124296905489164111e-01,1.014878042328573315e-01,6.147143138131385548e-02,2.175105118615708669e-02,3.268033288838434990e-03
5.011872336272725079e+04,5.928235048792190875e-02,6.735190404162373634e-02,9.230261251977192605e-02,1.124706176259114149e-01,1.013605530638012064e-01,6.150893017650947703e-02,2.171928757526515180e-02,3.270024459183647116e-03
5.248074602497722663e+04,5.925423538802201961e-02,6.746848145755790505e-02,9.220480560189643626e-02,1.123793701835513331e-01,1.014986603182726349e-01,6.144217471645450901e-02,2.173682466567438201e-02,3.259508929964346786e-03
5.495408738576248288e+04,5.938199761297120738e-02,6.726038886539598138e-02,9.219647311598050399e-02,1.124306547037735998e-01,1.014197133821556074e-01,6.149132714305440006e-02,2.174437297857133647e-02,3.269479718048533441e-03
5.754399373371566617e+04,5.912355703881130853e-02,6.736802042781830924e-02,9.216814344316136276e-02,1.125029283514083350e-01,1.015022349053042033e-01,6.154023781483091565e-02,2.174138072658878332e-02,3.274304246812294577e-03
6.025595860743580852e+04,5.929716451000801442e-02,6.738589963566687935e-02,9.220271045487751782e-02,1.123953895600080383e-01,1.013702003528344636e-01,6.151569568631750501e-02,2.176077430728296305e-02,3.263548500234535882e-03
6.309573444801929872e+04,5.931887915492899122e-02,6.729838391445998325e-02,9.211978986162448757e-02,1.125107335566623151e-01,1.015403299192083469e-01,6.150125664695902522e-02,2.172840122662324930e-02,3.252593751722380327e-03
6.606934480075964530e+04,5.949338187483307200e-02,6.733527701519012587e-02,9.218034251835582893e-02,1.124188364308037619e-01,1.014269863942092453e-01,6.150007045043321546e-02,2.174773619006093242e-02,3.261846317813722057e-03
6.918309709189362184e+04,5.956545587790315621e-02,6.739055535946246456e-02,9.216934029296604269e-02,1.124112367061719381e-01,1.013940440132101439e-01,6.142748831341364457e-02,2.171205399309071582e-02,3.258518971352643030e-03
7.244359600749905803e+04,5.912951843335487873e-02,6.735018235264741970e-02,9.215959889111502434e-02,1.125691769883795934e-01,1.015409955688418575e-01,6.157836383537346886e-02,2.175236217118451873e-02,3.257020053654726289e-03
7.585775750291836448e+04,5.944969875218445582e-02,6.741672350307850725e-02,9.230321068103837512e-02,1.125426147079408024e-01,1.014079067026285447e-01,6.136969095617522685e-02,2.169751039497294642e-02,3.254269953075774290e-03
7.943282347242820833e+04,5.909746446879061976e-02,6.724265229839944402e-02,9.231130172720318494e-02,1.125792675095829420e-01,1.015444870847244385e-01,6.143795841651442102e-02,2.171965192839374337e-02,3.255997557334869286e-03
8.317637711026708712e+04,5.936359047945795331e-02,6.749198583832419218e-02,9.204744572744727460e-02,1.124457489220589690e-01,1.014658970873142385e-01,6.142618378086708852e-02,2.174133326769322333e-02,3.278812959414237165e-03
8.709635899560814141e+04,5.919298308112928841e-02,6.721309087349643108e-02,9.209683834851985218e-02,1.124276808426762503e-01,1.016012911650347739e-01,6.154432818956285384e-02,2.180985950598366904e-02,3.265127859033479813e-03
9.120108393559097021e+04,5.935273604853684437e-02,6.741238022425813381e-02,9.223984406910561151e-02,1.125115260101446080e-01,1.014887618783049394e-01,6.139203839512495653e-02,2.162826829066090417e-02,3.262326468707887027e-03
9.549925860214368731e+04,5.958561344839919532e-02,6.742178960353029105e-02,9.215082844478668378e-02,1.123977486604708226e-01,1.013326325365173225e-01,6.145198146846957837e-02,2.174136508546876609e-02,3.264849318603744738e-03
1.000000000000000000e+05,5.948866536765352875e-02,6.727061851774671086e-02,9.216046193546884036e-02,1.124961675899714686e-01,1.014640923587804971e-01,6.144960077388286063e-02,2.173633371014237550e-02,3.264137562273526205e-03
1.047128548050898535e+05,5.950946809714074970e-02,6.732289921480481831e-02,9.225349414741827736e-02,1.124555317147076794e-01,1.013660515346857111e-01,6.138248452870693345e-02,2.172827095651231818e-02,3.250420486484106430e-03
1.096478196143185050e+05,5.947085838604015268e-02,6.743026945216745727e-02,9.221275797037774280e-02,1.124487219817380396e-01,1.014486894993684579e-01,6.134956466948814080e-02,2.169605371099386434e-02,3.261282093935927075e-03
1.148153621496881678e+05,5.945272852340417746e-02,6.731305343044630130e-02,9.214625973449286356e-02,1.125254592864005226e-01,1.014834306434351519e-01,6.142126618885142275e-02,2.171818108596791988e-02,3.261986342190337403e-03
1.202264434617413062e+05,5.925165654523180392e-02,6.714752405876456276e-02,9.212336214810626367e-02,1.124569696517218609e-01,1.015752093083369251e-01,6.156015533108042531e-02,2.178195825372197802e-02,3.273233144763902213e-03
1.258925411794166139e+05,5.922719017263657071e-02,6.724529601359066633e-02,9.218887258606379975e-02,1.125206724433644029e-01,1.015496866098344747e-01,6.149406969049896199e-02,2.179486987717566340e-02,3.259869433878126877e-03
1.318256738556407508e+05,5.937914640961353130e-02,6.731373405206021732e-02,9.219835735471829108e-02,1.124844394724462543e-01,1.014805589587207818e-01,6.146493999462175617e-02,2.168151446289597745e-02,3.241170721414947994e-03
1.380384264602883777e+05,5.938280558465952597e-02,6.731650897576801906e-02,9.217931935416297240e-02,1.124544079806111124e-01,1.013709113870859407e-01,6.147139011798669755e-02,2.176257462942534499e-02,3.254704190422670011e-03
1.445439770745928108e+05,5.951110399084089814e-02,6.746345207566718793e-02,9.225919386968856051e-02,1.123544607188360772e-01,1.014137153044638306e-01,6.147983540874421560e-02,2.171027681037129495e-02,3.254724697370744123e-03
1.513561248436207243e+05,5.946419828714582384e-02,6.761298764169874909e-02,9.230484124621407549e-02,1.123295039530458617e-01,1.012369916375956413e-01,6.140832015353803880e-02,2.171735319880091497e-02,3.260299869627122839e-03
1.584893192461114086e+05,5.920512215698123248e-02,6.735080693109579686e-02,9.222650508033601591e-02,1.124800134251427719e-01,1.014882054829887720e-01,6.146425754693384674e-02,2.174551783979863581e-02,3.272418451666712740e-03
1.659586907437559566e+05,5.933582216425176137e-02,6.724327589092715662e-02,9.222481950232147563e-02,1.126011739407879880e-01,1.014405635411743806e-01,6.148627483532601717e-02,2.172217268011416777e-02,3.259979296507422870e-03
1.737800828749376233e+05,5.942608449141491972e-02,6.749711806001891523e-02,9.219652857831715786e-02,1.124166322882837743e-01,1.013631899455216950e-01,6.139764262807814038e-02,2.170816636582730344e-02,3.257396358348790388e-03
1.819700858609982533e+05,5.938680926569923912e-02,6.750969868398160045e-02,9.233763070843491183e-02,1.124190125819201913e-01,1.013455061567583443e-01,6.137613045955234853e-02,2.169858836292527793e-02,3.252993324020093339e-03
1.905460717963248317e+05,5.955529862647415684e-02,6.727615422651161969e-02,9.205446274687949237e-02,1.124763642941132569e-01,1.014329866667833535e-01,6.151546458646800497e-02,2.175810919218529316e-02,3.258762605720298255e-03
1.995262314968878927e+05,5.954716167450417597e-02,6.746096451002092653e-02,9.225527362780608365e-02,1.124099000857240044e-01,1.013596717265901337e-01,6.139940572187491119e-02,2.170080307982929016e-02,3.260521829234290774e-03
2.089296130854040966e+05,5.962800920918882169e-02,6.738309777774280362e-02,9.217196479677233767e-02,1.124344973741110837e-01,1.013853795618555043e-01,6.135988622959637206e-02,2.169303185854162819e-02,3.263649504770356567e-03
2.187761623949551722e+05,5.910257463804392819e-02,6.742408209286863963e-02,9.215477979629324579e-02,1.126381598554108687e-01,1.015039192608432062e-01,6.143324703154864203e-02,2.168365035084426906e-02,3.258706247315867974e-03
2.290867652767774707e+05,5.935941153143075438e-02,6.742774454736813472e-02,9.229095603082058952e-02,1.124306059160933013e-01,1.014335951648431683e-01,6.136697866319860278e-02,2.174519748673401157e-02,3.267493896882397997e-03
2.398832919019489782e+05,5.959271504689879484e-02,6.749639375280458431e-02,9.218998074238322904e-02,1.123572011700352397e-01,1.014005341990534270e-01,6.138101908539588675e-02,2.169110223838255705e-02,3.257881089866566677e-03
2.511886431509582035e+05,5.920722559982311700e-02,6.733817254458338009e-02,9.225382435578063922e-02,1.125113857189657396e-01,1.015555687384446654e-01,6.148759651876188614e-02,2.174277587387345514e-02,3.248278399409916875e-03
2.630267991895381710e+05,5.942914458292838237e-02,6.742395221792431281e-02,9.205281428803409327e-02,1.124996605469983507e-01,1.014118922499041286e-01,6.143825044914205669e-02,2.173601933624556143e-02,3.277567481671405780e-03
2.754228703338169144e+05,5.938663029201006471e-02,6.740877029364471251e-02,9.218913990721883112e-02,1.124105677745721871e-01,1.014747307461074249e-01,6.150671098036564893e-02,2.170000880615716513e-02,3.254335093613503795e-03
2.884031503126605530e+05,5.931855117087736495e-02,6.747883015953276553e-02,9.229485461217602771e-02,1.123997198515786916e-01,1.014293374603424114e-01,6.146681886893960028e-02,2.174352045432048283e-02,3.272978496493229948e-03
3.019951720402018982e+05,5.925656904662794655e-02,6.741522016050559285e-02,9.204752888912492992e-02,1.124337781471765052e-01,1.014986108741264270e-01,6.150554866261724596e-02,2.176133188916072603e-02,3.270255033352595982e-03
3.162277660168379080e+05,5.952472761475919444e-02,6.729023975989578688e-02,9.218227643590230780e-02,1.125013202883409086e-01,1.014848524700505267e-01,6.142629155301471827e-02,2.170740592753101980e-02,3.260644911620498750e-03
3.311311214825907955e+05,5.946983557253711361e-02,6.751574443838545547e-02,9.212855872518592448e-02,1.123190235981232910e-01,1.013934296163370025e-01,6.148061106466779641e-02,2.172767285347302832e-02,3.270531409334284916e-03
3.467368504525316530e+05,5.954819144595976943e-02,6.738248810928768040e-02,9.228049140029992436e-02,1.124263677886904872e-01,1.013964036713540379e-01,6.142994684693892093e-02,2.172192313044930823e-02,3.260653038786150149e-03
3.630780547701010364e+05,5.952348166492405640e-02,6.727745770267409831e-02,9.216506977747308815e-02,1.123765680687218577e-01,1.014930925741517054e-01,6.148715312722209669e-02,2.172070903358420610e-02,3.262102381075404536e-03
3.801893963205612381e+05,5.940457543327834489e-02,6.751473252978336392e-02,9.216558893422027721e-02,1.123425863280435727e-01,1.013695256681165086e-01,6.143618945909923301e-02,2.174526932887321795e-02,3.260490138917584903e-03
3.981071705534969224e+05,5.963522055841194436e-02,6.742858803489634734e-02,9.222141778504594489e-02,1.123590545082513575e-01,1.013809551431449629e-01,6.136799296960285255e-02,2.170706991418839757e-02,3.252970472215132441e-03
4.168693834703355096e+05,5.958613247659259177e-02,6.747555443176124490e-02,9.224773667890266704e-02,1.123468291774728928e-01,1.013158826616120112e-01,6.145508797864478873e-02,2.172704431238694708e-02,3.263681700841661228e-03
4.365158322401656187e+05,5.944767043374324378e-02,6.727865907157241920e-02,9.224153604008303309e-02,1.124265777826675833e-01,1.014317508165710341e-01,6.152117517341758324e-02,2.175781714433128525e-02,3.271578197948655977e-03
4.570881896148751839e+05,5.945488878724079079e-02,6.741507570257838922e-02,9.221219923917786665e-02,1.125085248692611478e-01,1.014238983830805796e-01,6.142231684227221489e-02,2.166540763816284659e-02,3.256142324129107733e-03
4.786300923226380255e+05,5.931404874672512734e-02,6.743119029559632716e-02,9.223829401721438115e-02,1.124669260261833975e-01,1.014614758605500433e-01,6.140724423772093293e-02,2.169910404817695579e-02,3.257713996782189529e-03
5.011872336272724788e+05,5.940733073190361535e-02,6.738437130492096194e-02,9.228893998910035756e-02,1.125009408649824960e-01,1.013269669535438594e-01,6.142729073029142006e-02,2.176334711915940689e-02,3.262058008115456195e-03
5.248074602497722954e+05,5.936891114597338953e-02,6.736049139615718495e-02,9.222708351656641601e-02,1.124474901696035506e-01,1.014108647975084238e-01,6.146963513519142219e-02,2.173051301544898922e-02,3.255737063301426034e-03
5.495408738576248288e+05,5.926790279581053283e-02,6.761159378793825392e-02,9.217886421950195752e-02,1.124327857725696683e-01,1.013583274913138904e-01,6.134361930495125376e-02,2.175562422793795095e-02,3.268117298691544659e-03
5.754399373371566180e+05,5.941366538592612878e-02,6.732024596793513560e-02,9.211176969234775858e-02,1.124918880185721420e-01,1.014696071565780039e-01,6.145240039091550560e-02,2.179570801475404912e-02,3.274994290591189388e-03
6.025595860743580852e+05,5.922284014800155427e-02,6.738306983446828990e-02,9.211308655720884531e-02,1.125748858751331877e-01,1.015479112005782669e-01,6.148850879228984906e-02,2.174086159497505208e-02,3.272763664735433512e-03
6.309573444801929872e+05,5.950903873114146009e-02,6.739611114539764691e-02,9.225766692368886357e-02,1.124574295203283059e-01,1.013387231320070636e-01,6.144578981081892655e-02,2.168252834450082323e-02,3.266336980157486750e-03
6.606934480075964238e+05,5.950630814106778327e-02,6.727718862476017581e-02,9.215395206467957845e-02,1.124982750149669392e-01,1.014810833356839387e-01,6.150079059416004718e-02,2.175256754749842203e-02,3.266152332860933292e-03
6.918309709189363057e+05,5.932349506202345274e-02,6.742225459674849875e-02,9.225283253060853617e-02,1.124420860405433570e-01,1.014501474961785471e-01,6.146600095005007314e-02,2.171163300992931186e-02,3.255174158890468926e-03
7.244359600749906385e+05,5.923856853831813152e-02,6.730102847822463930e-02,9.221519173361321375e-02,1.124049178396132886e-01,1.014496371302343464e-01,6.155041041363491089e-02,2.174455382948055349e-02,3.254493044238034472e-03
7.585775750291835284e+05,5.937037330078941827e-02,6.740408484685590784e-02,9.215895697522083485e-02,1.125592578877298716e-01,1.014019931979989464e-01,6.136959552096091230e-02,2.171823649187517788e-02,3.266168804291812253e-03
7.943282347242821706e+05,5.930886600086590632e-02,6.747507924299399329e-02,9.223776947177682317e-02,1.123740250575566563e-01,1.013821768260470407e-01,6.148607654126626160e-02,2.172569324645008335e-02,3.255488194160435951e-03
8.317637711026708130e+05,5.945585175694711316e-02,6.731758007676989786e-02,9.220577085341098711e-02,1.124124802470310991e-01,1.014658994912262246e-01,6.145961452657359297e-02,2.171500870590720167e-02,3.274901849776366662e-03
8.709635899560814723e+05,5.945733757248067297e-02,6.744748697638647261e-02,9.218834228376086848e-02,1.123952242630343740e-01,1.013944111638883233e-01,6.143612221309287247e-02,2.170814833914216230e-02,3.264964975433336941e-03
9.120108393559096148e+05,5.948176296642673777e-02,6.748449524404367961e-02,9.210285260875547553e-02,1.123446658110862917e-01,1.014664774859162927e-01,6.148026232557817633e-02,2.172632727769236924e-02,3.261939990119009942e-03
9.549925860214368440e+05,5.945824841830572860e-02,6.737866481263915519e-02,9.214584213584674222e-02,1.122853687268157985e-01,1.014511315464572960e-01,6.151026218843890642e-02,2.176352046346045899e-02,3.272901223311827732e-03
1.000000000000000000e+06,5.921624372368702871e-02,6.733905988005903231e-02,9.209629846257214036e-02,1.124647862771007978e-01,1.015165675617263480e-01,6.153908626051803749e-02,2.176198409906605555e-02,3.265918561319335230e-03
1.047128548050898477e+06,5.918431448902458647e-02,6.722232444044255739e-02,9.216190635229333517e-02,1.124526159660794167e-01,1.015677102736937398e-01,6.155525264036518923e-02,2.177415503360265181e-02,3.282916253943886625e-03
1.096478196143182926e+06,5.957029067545573792e-02,6.735456581772757134e-02,9.218669981456185936e-02,1.124248415145576580e-01,1.014065729708333585e-01,6.142259718697764409e-02,2.173562891087187088e-02,3.273289512466852780e-03
1.148153621496884152e+06,5.908388637594985671e-02,6.748147991948860724e-02,9.227942910022943201e-02,1.124817611203700052e-01,1.013568607314737635e-01,6.142534863799685441e-02,2.171211885106680631e-02,3.254511377190827479e-03
1.202264434617413208e+06,5.927556011192177537e-02,6.731579783342807322e-02,9.218859164206689993e-02,1.124608755688427386e-01,1.014896730602204700e-01,6.152939543898312824e-02,2.176277714487791920e-02,3.278222374125384659e-03
1.258925411794166081e+06,5.938336390346908578e-02,6.731362416188316211e-02,9.221209739636745950e-02,1.124878087674923699e-01,1.014631427102544170e-01,6.143316527629369417e-02,2.168862871414862364e-02,3.269173251027088223e-03
1.318256738556404831e+06,5.938883568694152543e-02,6.733842496508647690e-02,9.217435847025395868e-02,1.124137019068528753e-01,1.014952200077495620e-01,6.151169695609819132e-02,2.172474859087594051e-02,3.269182061708013950e-03
1.380384264602886746e+06,5.938110273368076009e-02,6.728935273801425754e-02,9.217388049065422528e-02,1.125007584401959138e-01,1.014610906309077881e-01,6.142326578559852146e-02,2.173357722591498162e-02,3.266423488632746314e-03
1.445439770745927934e+06,5.936289705200058220e-02,6.740131626564094258e-02,9.224233684352682594e-02,1.124628803878721106e-01,1.013629999061291254e-01,6.143822914825371184e-02,2.169711231212132288e-02,3.256434479779407067e-03
1.513561248436207185e+06,5.953843565026856882e-02,6.731234954591959474e-02,9.216028084249951180e-02,1.123777810104624880e-01,1.014102694840587210e-01,6.149421169728869901e-02,2.173235535582831654e-02,3.262724855677246773e-03
1.584893192461110884e+06,5.929664082800616826e-02,6.735733327299082973e-02,9.212173621678608482e-02,1.124411340762034861e-01,1.015395047390763028e-01,6.144618891729893700e-02,2.176311531839578498e-02,3.275534928111342205e-03
1.659586907437563175e+06,5.930543321037497206e-02,6.733863470668770279e-02,9.226008964732233808e-02,1.124799988222674879e-01,1.014324515534274079e-01,6.146672401485034354e-02,2.173862186753521691e-02,3.266139088168818101e-03
1.737800828749376349e+06,5.959840443513873820e-02,6.720658074681885863e-02,9.210209664977822563e-02,1.124146248107491669e-01,1.015110467568156039e-01,6.143584398416114534e-02,2.174799182044956022e-02,3.268330281937382141e-03
1.819700858609982533e+06,5.946021924954715543e-02,6.750128019242593314e-02,9.214424759857628433e-02,1.124210494155414575e-01,1.013449447423166588e-01,6.148154831730549136e-02,2.171690094326632001e-02,3.260041245678026514e-03
1.905460717963244300e+06,5.927571958309514610e-02,6.756530925672980803e-02,9.217130870982094548e-02,1.123540846289413503e-01,1.013773358987588302e-01,6.147441150848444169e-02,2.172389460543051182e-02,3.271272604478341929e-03
1.995262314968882827e+06,5.928502053702252445e-02,6.736881837434713360e-02,9.228554999030147421e-02,1.125071639310290528e-01,1.013557739239361460e-01,6.141375601937513334e-02,2.176194141685210484e-02,3.262278871983332728e-03
2.089296130854040850e+06,5.949339881845651379e-02,6.735153539951847790e-02,9.228494867359809950e-02,1.123769088748449996e-01,1.013566286463424837e-01,6.147627141904316722e-02,2.171279443055879055e-02,3.269806566203747617e-03
2.187761623949551955e+06,5.958822508611569257e-02,6.745236058251409539e-02,9.218445363982616381e-02,1.125154164402151491e-01,1.012985251466353154e-01,6.133556295916175322e-02,2.172998101878459432e-02,3.269634782890488110e-03
2.290867652767769992e+06,5.944302257360435660e-02,6.727687549283443980e-02,9.220716758195784957e-02,1.124343794141549335e-01,1.014596563699498438e-01,6.150876765089931253e-02,2.174868926983141229e-02,3.252263572595042156e-03
2.398832919019494671e+06,5.925218185422083395e-02,6.731581725914094483e-02,9.215836446932358650e-02,1.124640445985718995e-01,1.014318339664044555e-01,6.152775300202931175e-02,2.178870391792158204e-02,3.270368232931798909e-03
2.511886431509582326e+06,5.954290975479960280e-02,6.742025280128347009e-02,9.227604069543274279e-02,1.123646045994013548e-01,1.013375644163939659e-01,6.138497986279024127e-02,2.171352679925380932e-02,3.260681643128704021e-03
2.630267991895381361e+06,5.927257617399048217e-02,6.741732006862152793e-02,9.231303830316096859e-02,1.124359102780011083e-01,1.014047950753887706e-01,6.142468805255957287e-02,2.173953573116115673e-02,3.261278681991329562e-03
2.754228703338163439e+06,5.916670523859597630e-02,6.735709267565428982e-02,9.226874540753129961e-02,1.124694372694205469e-01,1.014841818193687184e-01,6.150231979409962607e-02,2.173113265279367004e-02,3.263528964509107046e-03
2.884031503126611467e+06,5.932751542789611865e-02,6.741941653370733811e-02,9.209581474945391366e-02,1.123657285659701022e-01,1.014991095609432264e-01,6.150102751425962772e-02,2.175419947103482757e-02,3.260623709099581390e-03
3.019951720402019098e+06,5.960629000056704568e-02,6.749387054911244743e-02,9.227696974111124217e-02,1.122867718963521250e-01,1.013304329180733099e-01,6.137613908018128839e-02,2.169056882444325360e-02,3.259573983478835681e-03
3.162277660168379545e+06,5.923270967088410666e-02,6.725301104391044615e-02,9.216936725876709313e-02,1.124151284654693189e-01,1.015519784942410381e-01,6.154369885468381068e-02,2.174526858015397510e-02,3.263356885803939990e-03
3.311311214825907722e+06,5.940685488669734254e-02,6.736259506002689745e-02,9.222028569974596857e-02,1.124068975123266589e-01,1.014604877469398314e-01,6.146936749036009673e-02,2.173110238886209050e-02,3.270632863027612362e-03
3.467368504525309429e+06,5.977271391795500877e-02,6.727922758800614078e-02,9.225093795573376110e-02,1.124199701155292608e-01,1.014168883706335206e-01,6.133263078742522828e-02,2.169595255783939372e-02,3.268630063465751551e-03
3.630780547701017465e+06,5.926277225419855632e-02,6.739812082151265538e-02,9.215631995908535323e-02,1.124651916912544347e-01,1.014935739863026126e-01,6.150127008187728644e-02,2.173573559696776597e-02,3.264261736742226326e-03
3.801893963205612730e+06,5.933147143005757657e-02,6.733105745168060929e-02,9.221965718415245372e-02,1.124955308575216195e-01,1.014663091723043975e-01,6.147433822744519799e-02,2.174276660691537577e-02,3.256160691668354232e-03
3.981071705534969456e+06,5.921078540144242980e-02,6.731331915220856166e-02,9.212262524151455800e-02,1.124371113578899600e-01,1.015129012195570279e-01,6.153676330530171573e-02,2.177768541713066483e-02,3.271941554015925149e-03
4.168693834703346714e+06,5.933177041304896204e-02,6.731057559859368600e-02,9.219480059515190729e-02,1.124721269671320606e-01,1.014535183395390144e-01,6.149866090216923875e-02,2.174984635545787123e-02,3.255317839590377016e-03
4.365158322401665151e+06,5.939931357654391897e-02,6.745309716126966781e-02,9.209128899010593505e-02,1.124260859107315547e-01,1.014318298103265154e-01,6.143331828425133839e-02,2.172961825117041348e-02,3.259152201187406114e-03
4.570881896148751490e+06,5.927478617923954279e-02,6.737671399977072928e-02,9.220111679955400596e-02,1.124640070295183231e-01,1.014472840563154926e-01,6.149757325212577841e-02,2.174771294746324218e-02,3.261339853522604408e-03
4.786300923226380721e+06,5.953784776093218323e-02,6.757978392200486573e-02,9.220472567475132553e-02,1.122809357832023208e-01,1.013113196625060886e-01,6.144522942214693251e-02,2.177432336479912314e-02,3.280508396520828446e-03
5.011872336272714660e+06,5.940077061985250817e-02,6.746031178051238586e-02,9.221211090609646166e-02,1.123872558374837682e-01,1.014127060471123470e-01,6.145285809862462839e-02,2.173853905424440874e-02,3.263627981989130917e-03
5.248074602497734129e+06,5.919798009215659212e-02,6.735953457867212280e-02,9.217221761999927487e-02,1.125019208402572163e-01,1.014580342519035699e-01,6.152978206435431169e-02,2.173377604699397447e-02,3.262626897035047612e-03
5.495408738576248288e+06,5.931526355515276405e-02,6.733710360229849812e-02,9.227884903661887073e-02,1.124535258681950561e-01,1.014545859916277104e-01,6.146109174094677163e-02,2.171921349018567787e-02,3.260009457186633947e-03
5.754399373371566646e+06,5.923890127099097624e-02,6.728185961556626404e-02,9.210244926516023001e-02,1.125152681332365900e-01,1.015343689916705650e-01,6.158858726792389854e-02,2.180580718942629059e-02,3.270956475625321023e-03
6.025595860743568279e+06,5.923193749249117818e-02,6.721861439434301255e-02,9.219812646535519018e-02,1.125673597589898350e-01,1.015366143599098353e-01,6.151415349222136980e-02,2.173415227648064010e-02,3.265338206203053338e-03
6.309573444801942445e+06,5.955271839537591705e-02,6.755282799202357025e-02,9.210773356296268755e-02,1.123589475899341578e-01,1.014008841003778555e-01,6.142402268962061929e-02,2.168532516551882269e-02,3.238549156276626043e-03
6.606934480075964704e+06,5.930968624963420949e-02,6.722864610615868208e-02,9.213238332926690366e-02,1.124582831614633766e-01,1.015106270430481405e-01,6.151402883733442933e-02,2.175145261548385237e-02,3.265394646836873149e-03
6.918309709189362824e+06,5.916820426784191733e-02,6.747292895099293863e-02,9.215730106908939789e-02,1.124151573659779441e-01,1.014624643200333076e-01,6.147750963441038496e-02,2.173898327093407717e-02,3.274309488989955285e-03
7.244359600749891251e+06,5.929240901032771516e-02,6.733877102197352582e-02,9.221790343090982556e-02,1.124731795169921222e-01,1.014472261290590982e-01,6.149349011920103580e-02,2.171392330403356871e-02,3.254477331631009957e-03
7.585775750291851349e+06,5.920495542404417832e-02,6.737744673923475036e-02,9.212571099188739121e-02,1.124960455798514336e-01,1.015357207599271311e-01,6.152135435873152397e-02,2.175324358073449024e-02,3.281043507354648291e-03
7.943282347242821939e+06,5.958560538494952347e-02,6.727917397596658300e-02,9.228718403869153042e-02,1.124154115993191150e-01,1.014221858923433223e-01,6.132258852552845141e-02,2.168435467693374460e-02,3.255645154410712668e-03
8.317637711026708595e+06,5.973127982609559988e-02,6.726400344437737100e-02,9.214919870756049791e-02,1.124484825934394250e-01,1.013621683626223652e-01,6.138836331948912400e-02,2.175070386674944969e-02,3.266957796554827327e-03
8.709635899560796097e+06,5.944236583030562682e-02,6.747892242104192029e-02,9.222916109381711081e-02,1.124738369760876627e-01,1.013251681337074134e-01,6.139242705861811672e-02,2.170233901872943572e-02,3.262491986434858885e-03
9.120108393559115008e+06,5.924679644746478485e-02,6.734911311274649481e-02,9.217489621304623959e-02,1.125031012954862131e-01,1.014813860916776306e-01,6.152087366226047238e-02,2.174997134485668476e-02,3.262149084303351404e-03
9.549925860214369372e+06,5.929930655152827745e-02,6.742054429835854512e-02,9.233861383996880279e-02,1.123438133895138524e-01,1.013698238454285860e-01,6.141268030103377851e-02,2.176683129013226581e-02,3.286938010922497815e-03
1.000000000000000000e+07,5.913950433080011893e-02,6.743660952712872414e-02,9.223256687126547837e-02,1.125074130353936191e-01,1.014842667738134752e-01,6.148291724145450027e-02,2.173496606681003807e-02,3.260484513903805920e-03
1.047128548050898500e+07,5.904509848195774180e-02,6.728554658623535356e-02,9.233195260034873786e-02,1.125447914619579215e-01,1.014640338845484713e-01,6.146761715868161863e-02,2.173970139757730805e-02,3.271733972555535431e-03
1.096478196143182926e+07,5.925501452926803386e-02,6.736358250430309058e-02,9.223646266799126470e-02,1.124786901260254324e-01,1.014614936834491166e-01,6.145105506721378064e-02,2.175784309968645594e-02,3.262908085205268750e-03
1.148153621496884152e+07,5.915705476049387679e-02,6.739754634034030023e-02,9.229035634168546165e-02,1.125593143218740072e-01,1.014604369194221783e-01,6.143803323070663042e-02,2.169915374391487295e-02,3.243675524287481602e-03
1.202264434617413022e+07,5.951801310143216284e-02,6.732582191562105911e-02,9.222638091283788531e-02,1.124423381347547241e-01,1.013403260496589103e-01,6.143629619568762718e-02,2.173340626793734617e-02,3.271549614528735956e-03
1.258925411794166267e+07,5.938726035549883597e-02,6.728929807360470305e-02,9.220754793466451327e-02,1.124104522214187246e-01,1.015466830498188283e-01,6.145085600324579067e-02,2.173925814119011604e-02,3.254754099686076561e-03
1.318256738556404784e+07,5.950003812893207844e-02,6.746425023051630387e-02,9.216359206168432683e-02,1.123574227489049504e-01,1.013431129948949155e-01,6.145784295439167544e-02,2.173787773719185190e-02,3.269317414333245981e-03
1.380384264602886699e+07,5.935359729594976569e-02,6.726943509774019336e-02,9.219814555035839299e-02,1.125148844578001683e-01,1.014373603044828320e-01,6.146791466659692893e-02,2.172658935493949894e-02,3.247727099955992867e-03
1.445439770745928027e+07,5.939546138030737943e-02,6.735163415666847730e-02,9.226364696196813486e-02,1.123235079272508763e-01,1.014259895116615962e-01,6.147793825519997507e-02,2.171413953195863028e-02,3.269754430236912653e-03
1.513561248436207138e+07,5.937506655946955120e-02,6.740969579479355600e-02,9.226834158602197078e-02,1.125741372471355389e-01,1.013999251853997530e-01,6.136110620057494414e-02,2.170308700603412744e-02,3.262930648049607724e-03
1.584893192461110838e+07,5.926236565747883961e-02,6.718616001026696261e-02,9.227672957566002143e-02,1.124932741736529851e-01,1.014928033980924682e-01,6.146968644207633642e-02,2.173322818345340204e-02,3.261094206230644513e-03
1.659586907437563129e+07,5.930531690829452668e-02,6.741103717607380141e-02,9.240813542072598419e-02,1.125431969910589969e-01,1.013468554806345318e-01,6.133345620293669670e-02,2.168050317839373756e-02,3.260360403625771168e-03
1.737800828749376163e+07,5.941066317123454288e-02,6.733618794772584792e-02,9.224053389203611120e-02,1.123578481044592986e-01,1.014207488087684322e-01,6.144602656319052975e-02,2.172593472397099310e-02,3.256970871295516729e-03
1.819700858609982580e+07,5.932984864762043398e-02,6.741046710481350679e-02,9.213252362898953496e-02,1.124372032199317112e-01,1.014957853501008006e-01,6.147214827955974764e-02,2.176742347735168004e-02,3.260239236220838308e-03
1.905460717963244393e+07,5.940770466499601526e-02,6.728669926533790979e-02,9.209142202798228927e-02,1.125457963334737105e-01,1.014399051056962264e-01,6.153215261395193064e-02,2.180016063163296366e-02,3.274373777602177654e-03
1.995262314968882874e+07,5.920275914071863183e-02,6.729092478368051133e-02,9.232757958205860260e-02,1.126033743628241518e-01,1.014412150421960396e-01,6.145997281719200317e-02,2.167886415961974705e-02,3.250130171793780536e-03
2.089296130854040757e+07,5.937558937801518805e-02,6.734463304869277300e-02,9.215008363486919263e-02,1.125660962918405422e-01,1.014715528309290404e-01,6.140081163564290595e-02,2.171162196610019329e-02,3.253465587152128222e-03
2.187761623949551955e+07,5.924283386436322157e-02,6.736090856636164914e-02,9.221728423904723693e-02,1.123963961704751852e-01,1.015599394263102390e-01,6.150706518926462446e-02,2.173746564954964419e-02,3.264018813197569219e-03
2.290867652767769992e+07,5.954098554891763817e-02,6.732492287240690598e-02,9.223703774284446044e-02,1.124613441206629288e-01,1.013514397894178104e-01,6.140156114029592799e-02,2.173547300836974755e-02,3.264862107122556804e-03
2.398832919019494951e+07,5.932447571725303626e-02,6.729526979686786814e-02,9.222967792919202490e-02,1.124602115420664239e-01,1.015135113029016489e-01,6.149067915179974586e-02,2.174760028607787554e-02,3.261092691417350180e-03
2.511886431509582326e+07,5.938797968255023207e-02,6.727229587300613545e-02,9.221622461201386955e-02,1.124835214293553598e-01,1.014811796961063439e-01,6.138022244004614353e-02,2.172069216748448092e-02,3.257092317310428860e-03
2.630267991895381361e+07,5.929232777406782257e-02,6.744309736140086109e-02,9.219252016483278633e-02,1.124469864741843572e-01,1.014346665104701450e-01,6.151256483755647431e-02,2.173639392255965683e-02,3.269100757960881169e-03
2.754228703338163346e+07,5.940640862018813084e-02,6.736848650269486316e-02,9.211512672427075998e-02,1.124512459162677475e-01,1.014440116453648039e-01,6.145247986095575543e-02,2.175884913968229376e-02,3.254251262755390901e-03
2.884031503126611561e+07,5.946788258486109674e-02,6.738436969154877609e-02,9.221576977108070228e-02,1.123498522683768902e-01,1.014392507280861555e-01,6.147768090721997258e-02,2.174433262376808049e-02,3.273075127104769274e-03
3.019951720402019098e+07,5.943219444671435370e-02,6.732906802388048673e-02,9.225610603223753647e-02,1.124994544344287417e-01,1.015177215338959882e-01,6.138110663594254640e-02,2.170528723471296453e-02,3.246994762756874164e-03
3.162277660168379173e+07,5.953950045673572083e-02,6.717624606969889445e-02,9.226981135071614382e-02,1.124796489720917836e-01,1.014470065077568844e-01,6.135774590506023335e-02,2.172824477355458916e-02,3.272305706698150612e-03
3.311311214825907722e+07,5.938799657874650056e-02,6.747446204391636948e-02,9.215230667111336260e-02,1.124294238474155827e-01,1.013355887731346300e-01,6.140603963487254596e-02,2.176179904818119348e-02,3.274021148055172512e-03
3.467368504525309801e+07,5.945913196766974829e-02,6.757400476615400831e-02,9.238940568739878456e-02,1.124175510010943374e-01,1.013258425025128223e-01,6.127153190797614973e-02,2.164839489886900142e-02,3.249840691775626733e-03
3.630780547701017559e+07,5.933884876161874683e-02,6.731306557624744391e-02,9.219344219040835620e-02,1.123984128716447733e-01,1.014891128977394169e-01,6.151799850064365582e-02,2.181699976018558473e-02,3.282156086282745754e-03
3.801893963205612451e+07,5.955821849158517839e-02,6.747283534943399053e-02,9.212663287259326150e-02,1.124163994532455663e-01,1.013355409405118090e-01,6.139881336800359635e-02,2.176387436401120215e-02,3.252637361906510031e-03
3.981071705534969270e+07,5.943766248171400424e-02,6.734618681562412612e-02,9.222642600648585376e-02,1.124651760648160970e-01,1.013899978154857578e-01,6.147242661234757211e-02,2.174214007377188104e-02,3.250512164621676206e-03
4.168693834703346342e+07,5.932757681059392524e-02,6.722260258191056770e-02,9.228609973862036964e-02,1.123884085829407603e-01,1.015373968999804671e-01,6.152548998071941805e-02,2.171743841367077335e-02,3.263258652700524922e-03
4.365158322401665151e+07,5.964523770106285039e-02,6.738301762107658244e-02,9.223551673988847344e-02,1.123330363848949048e-01,1.013509752330474384e-01,6.140746431835394231e-02,2.173985655613226362e-02,3.267359916519955478e-03
4.570881896148751676e+07,5.941498366652913504e-02,6.730238914730060640e-02,9.226928006273785177e-02,1.124744245249399144e-01,1.014296143418024349e-01,6.143584730842464176e-02,2.173474024999707752e-02,3.248012770782641914e-03
4.786300923226380348e+07,5.929862963783828073e-02,6.757214057469783375e-02,9.218468473566893140e-02,1.124172851089214609e-01,1.013983717976628535e-01,6.140088574753396755e-02,2.169488039410027991e-02,3.256970961744091141e-03
5.011872336272714287e+07,5.941833353385363170e-02,6.753552665436426961e-02,9.220762965861940830e-02,1.123551769937881639e-01,1.014169573992819845e-01,6.142412497558980694e-02,2.170919180982193442e-02,3.270718838796401844e-03
5.248074602497733384e+07,5.926796162479822799e-02,6.731222784384045810e-02,9.220973251288826222e-02,1.126077854462728678e-01,1.014314797849765748e-01,6.148609593912566368e-02,2.173276902014215431e-02,3.260889635809041589e-03
5.495408738576248288e+07,5.952757585582181543e-02,6.736087053723172069e-02,9.213795440053776375e-02,1.124324242355923958e-01,1.013921757328449941e-01,6.148958104093368848e-02,2.177209446620453556e-02,3.270152571080227940e-03
5.754399373371566832e+07,5.919360298679082061e-02,6.729606367843525561e-02,9.208883001642836907e-02,1.124654595566108306e-01,1.016110879341709794e-01,6.157935017358485974e-02,2.174599692243521509e-02,3.268125936839263914e-03
6.025595860743568838e+07,5.931134964922871178e-02,6.724500378230811870e-02,9.224570376263979687e-02,1.124888691210310793e-01,1.013585985455921212e-01,6.151605282279768577e-02,2.179971737855020478e-02,3.281771459874833693e-03
6.309573444801943004e+07,5.949335451967009691e-02,6.742094513512082721e-02,9.222245960619750160e-02,1.124154514789562909e-01,1.013945204070469258e-01,6.145967154559085766e-02,2.169135685888931575e-02,3.269537360857485263e-03
6.606934480075964332e+07,5.934757826982806073e-02,6.733762404414814218e-02,9.216494342465665623e-02,1.125188883911354687e-01,1.014115403426243400e-01,6.144871485007569190e-02,2.172623091529529704e-02,3.273891779973308290e-03
6.918309709189362824e+07,5.931594439678535002e-02,6.749213960279611124e-02,9.228520692605197973e-02,1.124163630470958603e-01,1.013766365642054940e-01,6.144692838500424165e-02,2.170600149429981543e-02,3.277749822769368201e-03
7.244359600749890506e+07,5.953509797966814732e-02,6.734872635249281037e-02,9.223036336333345631e-02,1.123592031510675521e-01,1.014689895784352813e-01,6.146294126561654969e-02,2.173257174607124212e-02,3.254491425298436640e-03
7.585775750291851163e+07,5.931100355667272978e-02,6.740084833376486229e-02,9.238712175365054735e-02,1.124849695416896278e-01,1.013961834970456971e-01,6.140335109998587559e-02,2.172032598262420289e-02,3.256499190306596375e-03
7.943282347242821753e+07,5.938591603474146358e-02,6.721781732280182609e-02,9.212877792617707451e-02,1.125406153632290407e-01,1.014539662762217326e-01,6.147131740844679476e-02,2.175022968160214912e-02,3.269402107415129120e-03
8.317637711026708782e+07,5.954071356481543259e-02,6.742560777535429317e-02,9.223803633553336045e-02,1.124392006115240705e-01,1.014021054434292718e-01,6.139762266630419824e-02,2.169138929281738334e-02,3.252817159311985340e-03
8.709635899560795724e+07,5.921502283903153085e-02,6.724469041784394974e-02,9.219118322178138092e-02,1.123480718595239458e-01,1.014967216487585172e-01,6.153285117329505144e-02,2.178800106667280398e-02,3.276314941280259688e-03
9.120108393559114635e+07,5.928634136845174762e-02,6.729007700873447517e-02,9.229493736430856299e-02,1.125100977221817067e-01,1.014598586162228644e-01,6.143314643760237892e-02,2.172283451105067389e-02,3.272769741651736577e-03
9.549925860214368999e+07,5.938008030718459201e-02,6.735169254426340291e-02,9.228076364573216395e-02,1.124657248101046947e-01,1.014116142355312583e-01,6.144137130823888737e-02,2.173449942228760853e-02,3.253035608436275795e-03
1.000000000000000000e+08,5.945721311088553174e-02,6.730957282758599780e-02,9.208570661071048546e-02,1.124993046637920435e-01,1.015286841640635485e-01,6.146979875820384603e-02,2.170810846035607297e-02,3.266322145471367479e-03


==> anc/fig3_t_oddtrans.csv <==
1.047128548050899575e-02,6.572535566743185160e-04,1.865829267513835321e-11,3.762625177886270274e-20,2.400142718647490608e-29,6.469747094019065410e-30,3.271789873852012934e-30,8.812810658240417555e-31,4.847576321844186924e-32
1.096478196143185063e-02,7.205972396695017055e-04,2.459425763386646871e-11,5.962928474784909410e-20,3.888763389403854268e-29,6.470719247421761331e-30,3.272208207306292343e-30,8.814202596097763796e-31,4.848221533552343566e-32
1.148153621496882971e-02,7.900386746775347200e-04,3.241842051095092679e-11,9.449856584505817582e-20,6.725006885792973164e-29,6.471763324569744502e-30,3.272811424793548334e-30,8.815502131392580780e-31,4.849336011687768340e-32
1.202264434617413176e-02,8.661634279839787497e-04,4.273128426363472872e-11,1.497571332132223780e-19,1.212883302693804046e-28,6.472997037272592613e-30,3.273390615439868969e-30,8.817353175307497643e-31,4.850071617262753944e-32
1.258925411794167490e-02,9.496130083354258587e-04,5.632427507897414965e-11,2.373264707338404546e-19,2.242466956289943578e-28,6.474308501390665371e-30,3.274086924412917519e-30,8.819080443409463239e-31,4.850847191942296065e-32
1.318256738556407466e-02,1.041090152864010019e-03,7.424042001064522361e-11,3.760978544475697958e-19,4.204102896109131434e-28,6.475710925386615994e-30,3.274775393091892247e-30,8.821268292365491165e-31,4.851993079649374167e-32
1.380384264602885214e-02,1.141364600580590865e-03,9.785429786918124681e-11,5.960067219980068864e-19,7.941522517645270859e-28,6.477225987884115851e-30,3.275532925186131018e-30,8.823120993568582035e-31,4.853433964410042832e-32
1.445439770745927249e-02,1.251279395977385970e-03,1.289773803850679974e-10,9.444884798427656592e-19,1.506221202999632074e-27,6.478833530445298104e-30,3.276360485704400033e-30,8.825454873281270247e-31,4.854067905320811875e-32
1.513561248436207964e-02,1.371757768485664135e-03,1.699968199648018435e-10,1.496707430781407474e-18,2.862868504100940301e-27,6.480825523549906139e-30,3.277394381825175901e-30,8.828155419751243816e-31,4.855543880487732058e-32
1.584893192461113431e-02,1.503810636869562034e-03,2.240582935303482616e-10,2.371763601529682665e-18,5.447548845793809178e-27,6.482832251611839015e-30,3.278339007931444028e-30,8.830692174553791889e-31,4.857276888571767028e-32
1.659586907437560557e-02,1.648544791080752388e-03,2.953068728631225308e-10,3.758370269244329817e-18,1.037180704432597693e-26,6.485112974239873156e-30,3.279459700553757154e-30,8.833891489856945598e-31,4.858648591004730707e-32
1.737800828749375484e-02,1.807171807619114808e-03,3.892043155066501419e-10,5.955535219040993288e-18,1.975322341468221077e-26,6.487645178072550550e-30,3.280758140982831852e-30,8.837253581192313123e-31,4.861040699277067349e-32
1.819700858609983596e-02,1.981017757999358874e-03,5.129469917499647998e-10,9.437010344203974275e-18,3.762587355215054087e-26,6.490339873554626449e-30,3.282128984175177502e-30,8.840994825713927197e-31,4.862817313214950275e-32
1.905460717963247327e-02,2.171533773456701694e-03,6.760163229413332352e-10,1.495339247538653588e-17,7.167466944827102534e-26,6.493412982735699490e-30,3.283613335176756916e-30,8.845057430156961367e-31,4.864978749940025647e-32
1.995262314968879874e-02,2.380307532463519799e-03,8.909036829911592819e-10,2.369386428844759607e-17,1.365390286882565066e-25,6.496727053549266725e-30,3.285256774333517380e-30,8.849397587958741174e-31,4.867440808489872962e-32
2.089296130854039618e-02,2.609075740880496472e-03,1.174064968342970072e-09,3.754240087607840984e-17,2.601056658797809816e-25,6.500641602232847631e-30,3.287028721007979458e-30,8.854276036508856966e-31,4.869818478566154664e-32
2.187761623949553008e-02,2.859737677512371075e-03,1.547177469602683776e-09,5.948359445213962731e-17,4.954946680371818269e-25,6.505453242586845257e-30,3.288972298375835459e-30,8.859361206125762939e-31,4.872873272736609609e-32
2.290867652767772378e-02,3.134369880333076099e-03,2.038794589703290028e-09,9.424543439080332372e-17,9.438888777727492562e-25,6.511811194603406333e-30,3.291134087510602449e-30,8.865146798103359288e-31,4.876208961192370820e-32
2.398832919019489723e-02,3.435242050504028286e-03,2.686524066390647523e-09,1.493173349778072623e-16,1.798014270613463483e-24,6.521176977159146583e-30,3.293504016851399677e-30,8.871623742667971719e-31,4.879600161132597395e-32
2.511886431509579437e-02,3.764834252307263512e-03,3.539894922688774012e-09,2.365623676741767013e-16,3.424948143248883545e-24,6.537176520428138581e-30,3.296091521778923725e-30,8.878554774820094105e-31,4.883473663357501059e-32
2.630267991895381477e-02,4.125855486974008314e-03,4.664130338503092570e-09,3.747703358360613745e-16,6.523819265128916966e-24,6.567758585716115441e-30,3.298907179762813643e-30,8.886016955449601825e-31,4.887810345803973734e-32
2.754228703338166065e-02,4.521263716771134825e-03,6.145111873861150417e-09,5.937004072630761673e-16,1.242611635140661976e-23,6.630871559933831515e-30,3.301976869123585034e-30,8.894462642055154370e-31,4.891894895862465396e-32
2.884031503126605750e-02,4.954287412202101372e-03,8.095910036751283493e-09,9.404817988578742849e-16,2.366753202825418940e-23,6.768150014574640224e-30,3.305352233691621153e-30,8.903544285283782008e-31,4.897497113883439539e-32
3.019951720402016052e-02,5.428448689289800365e-03,1.066537368998909616e-08,1.489746968875849300e-15,4.507679093358077045e-23,7.074557485325536781e-30,3.309116083677973678e-30,8.913852341871478648e-31,4.903021359228263885e-32
3.162277660168379134e-02,5.947588095040276177e-03,1.404942487469390343e-08,2.359672184174652250e-15,8.584870405602363302e-23,7.767533516564640528e-30,3.313177250146576368e-30,8.924817774369569067e-31,4.908421236007584636e-32
3.311311214825911342e-02,6.515891086626498727e-03,1.850590757654947338e-08,3.737366325104985649e-15,1.634908142475510962e-22,9.344401176714904547e-30,3.317599222101494243e-30,8.936820005845077668e-31,4.915285160172001502e-32
3.467368504525316503e-02,7.137916232732579094e-03,2.437410349250275123e-08,5.919050795219482860e-15,3.113363154990573093e-22,1.294424656620374849e-29,3.322455386568104389e-30,8.949847861810127186e-31,4.922987342328207000e-32
3.630780547701013827e-02,7.818625142856500121e-03,3.210037414506111192e-08,9.373638625583510209e-15,5.928444728944407600e-22,2.117444849520389265e-29,3.327803997365999514e-30,8.964315191807357369e-31,4.930238945994187720e-32
3.801893963205612431e-02,8.563414101002505066e-03,4.227184169172642745e-08,1.484332397844371395e-14,1.128817885866323425e-21,4.000320229612642181e-29,3.333630990258009303e-30,8.980033364001090089e-31,4.939334866495438950e-32
3.981071705534973415e-02,9.378147342715968324e-03,5.566061291629440782e-08,2.350269937988273187e-14,2.149197906762611443e-21,8.309161426208580891e-29,3.339995980922233528e-30,8.997122415641522389e-31,4.948648418229555632e-32
4.168693834703354750e-02,1.026919186721235271e-02,7.328182424631402205e-08,3.721040802067874764e-14,4.091621050802437163e-21,1.817055376748507674e-28,3.347042127469630224e-30,9.015954082559291067e-31,4.958895788131617202e-32
4.365158322401661156e-02,1.124345361756284682e-02,9.646979473015976151e-08,5.890706385536038091e-14,7.788926961291432622e-21,4.073988389573946805e-28,3.354639433949943388e-30,9.036588990973201525e-31,4.970232554810717837e-32
4.570881896148751983e-02,1.230841478938211712e-02,1.269778892179802049e-07,9.324431368048883667e-14,1.482584791615244655e-20,9.239089452137822921e-28,3.363049412506408899e-30,9.058975865649199085e-31,4.982741613326689048e-32
4.786300923226385201e-02,1.347217193978363960e-02,1.671094064840841019e-07,1.475790613241507709e-13,2.821741598646145148e-20,2.105876327583868092e-27,3.372196958088378703e-30,9.083808940298489774e-31,4.995844286036125834e-32
5.011872336272722023e-02,1.474347446078711106e-02,2.198890338084266994e-07,2.335444016422038289e-13,5.369903274904225053e-20,4.810404339470230475e-27,3.382367538096730175e-30,9.110950578818921231e-31,5.010828635822930236e-32
5.248074602497725810e-02,1.613176285182816791e-02,2.892873009710415532e-07,3.695310556387559824e-13,1.021792069798003062e-19,1.099811283340380377e-26,3.393598057407665382e-30,9.140242289216881523e-31,5.027031325343678328e-32
5.495408738576245539e-02,1.764720607120119286e-02,3.805142152225733132e-07,5.846057521712747306e-13,1.944018091916472270e-19,2.515328975109471687e-26,3.406454566762630813e-30,9.172314773130494054e-31,5.044644505472586352e-32
5.754399373371569398e-02,1.930073706256953125e-02,5.004031102376349473e-07,9.246964543730216336e-13,3.698061747662085792e-19,5.753068133821371081e-26,3.422121153095951027e-30,9.207624565511722654e-31,5.063935921521716384e-32
6.025595860743578058e-02,2.110408533635058093e-02,6.579120086311214147e-07,1.462352012420902343e-12,7.033604165872464676e-19,1.315770393213472404e-25,3.443496997326233735e-30,9.245862289606883216e-31,5.085042738404167329e-32
6.309573444801933051e-02,2.306980523302039343e-02,8.647778746210980879e-07,2.312135273978909329e-12,1.337533995014635172e-18,3.008916249950766563e-25,3.478785409216371720e-30,9.287556227451743471e-31,5.108308962368127445e-32
6.606934480075957183e-02,2.521129820253641129e-02,1.136369518760536698e-06,3.654889931517927507e-12,2.543006386758642051e-18,6.879772272735978976e-25,3.549990768954871036e-30,9.333070087771330900e-31,5.133147634665443257e-32
6.918309709189363055e-02,2.754282709791550446e-02,1.492798233916530699e-06,5.775976760409830451e-12,4.833899848863275607e-18,1.572754533109878501e-24,3.717755652524971581e-30,9.382954129526403409e-31,5.160870296521141261e-32
7.244359600749898653e-02,3.007952009913867492e-02,1.960362266680474109e-06,9.125486532891918317e-12,9.186424121583972534e-18,3.594688600620146457e-24,4.148285049201922395e-30,9.437156574858616809e-31,5.189861841600680446e-32
7.585775750291835762e-02,3.283736145494543790e-02,2.573422918929874167e-06,1.441300163446196737e-11,1.745356670767145077e-17,8.214209901304872951e-24,5.297983005372391625e-30,9.496009586974247636e-31,5.222341059008885738e-32
7.943282347242813790e-02,3.583316575580490493e-02,3.376837601893130526e-06,2.275662712249806430e-11,3.315125714862682217e-17,1.876570332738094049e-23,8.420283588702278034e-30,9.560166151831854734e-31,5.257656244768868094e-32
8.317637711026708291e-02,3.908453193552346300e-02,4.429109947051390607e-06,3.591719407185707585e-11,6.294803075855346289e-17,4.285959495301194209e-23,1.695645097471728957e-29,9.629749176366473968e-31,5.295796223678353619e-32
8.709635899560805306e-02,4.260977264999741415e-02,5.806460805927553835e-06,5.666600633330109095e-11,1.194861886704166954e-16,9.785976529888133583e-23,4.035197612748029424e-29,9.705515166815437504e-31,5.337385890813708225e-32
9.120108393559096804e-02,4.642781411380986906e-02,7.608078628833595646e-06,8.936175071776000212e-11,2.267213977997639973e-16,2.233679422413750070e-22,1.045254346635020634e-28,9.787907029841720226e-31,5.382339973901326801e-32
9.549925860214358853e-02,5.055806091080332354e-02,9.962875579276936122e-06,1.408546285165451276e-10,4.300223316423551159e-16,5.096647348859368815e-22,2.805711640726802607e-28,9.877454347479686451e-31,5.431551550320534702e-32
1.000000000000000056e-01,5.502021976565506928e-02,1.303815935622548219e-05,2.219017432577676337e-10,8.152600369194571948e-16,1.162466893297228166e-21,7.634246765719695570e-28,9.975590907659872418e-31,5.484179155152874806e-32
1.047128548050899610e-01,5.983407581505210959e-02,1.705073277881101983e-05,3.493801521149290658e-10,1.544860392770525796e-15,2.650285359928225070e-21,2.087353303455070400e-27,1.008518576323207217e-30,5.541965455717597844e-32
1.096478196143185063e-01,6.501921461058970952e-02,2.228105646787626210e-05,5.497424907029276762e-10,2.925834410608690647e-15,6.039526800098706580e-21,5.715949486539822530e-27,1.021443750675909092e-30,5.603921135557218772e-32
1.148153621496882937e-01,7.059468300191738821e-02,2.909125689347687177e-05,8.644049013389814978e-10,5.538028107421179905e-15,1.375599106990461502e-20,1.565654298802417643e-26,1.039091476474282927e-30,5.671153038565699061e-32
1.202264434617413141e-01,7.657858229194895727e-02,3.794793437214067549e-05,1.358134136786029413e-09,1.047564511110197225e-14,3.131396950754065354e-20,4.287497338882323797e-26,1.070317795858659953e-30,5.743202444376583583e-32
1.258925411794167559e-01,8.298758775656246700e-02,4.945092358317914916e-05,2.132079978928493248e-09,1.980156470346565587e-14,7.123904935671019432e-20,1.173598245025121425e-25,1.144054419654067465e-30,5.821141357916029031e-32
1.318256738556407293e-01,8.983638993832027131e-02,6.436938065463154713e-05,3.343985911006225850e-09,3.740086250291301368e-14,1.619593615943265582e-19,3.210653089442048794e-25,1.355489483764620833e-30,5.904528061808130040e-32
1.380384264602884659e-01,9.713705524572893713e-02,8.368680974043549517e-05,5.239463611983456037e-09,7.058208359110200658e-14,3.679371430469830333e-19,8.777906060292421031e-25,2.017581352721145271e-30,5.994872527923355851e-32
1.445439770745927111e-01,1.048983065314994384e-01,1.086568862187803786e-04,8.200271564896648018e-09,1.330767772716341607e-13,8.351986195223903169e-19,2.398176309232045820e-24,4.158245966622091530e-30,6.091736195863572827e-32
1.513561248436207929e-01,1.131247287191229078e-01,1.408721625071167609e-04,1.281864502401886479e-08,2.506488540367674958e-13,1.894176124982278175e-18,6.546852798727814309e-24,1.115181992597221487e-29,6.195044687428636547e-32
1.584893192461113431e-01,1.218159104345933330e-01,1.823479232649548255e-04,2.001139846616401422e-08,4.715651379892727876e-13,4.291686268797487852e-18,1.785713877861143134e-23,3.406472131442102720e-29,6.306790738414271472e-32
1.659586907437560488e-01,1.309655401950086673e-01,2.356235404092325446e-04,3.119451199238974549e-08,8.861002058827519510e-13,9.713404983326050548e-18,4.866118154263343238e-23,1.091566729602288711e-28,6.430551946556719454e-32
1.737800828749375415e-01,1.405604851615293027e-01,3.038835947038408779e-04,4.854929958136824280e-08,1.662789200517784942e-12,2.195865966817210784e-17,1.324662134448747806e-22,3.551107508059424633e-28,6.580268095675664635e-32
1.819700858609983596e-01,1.505798918132230380e-01,3.911006831854737620e-04,7.542657480842864733e-08,3.115643159179262881e-12,4.957713423380584278e-17,3.601933241645496772e-22,1.159952922737342427e-27,6.804668745094327975e-32
1.905460717963247397e-01,1.609943609708099632e-01,5.022010928549088460e-04,1.169576282013834676e-07,5.828432129238843883e-12,1.117747907086615489e-16,9.781970954487336260e-22,3.790738714210404401e-27,7.301237170224055598e-32
1.995262314968879735e-01,1.717652639162710881e-01,6.432532297117762822e-04,1.809732637480318321e-07,1.088379883550216805e-11,2.516131950445941363e-16,2.652923086447675637e-21,1.237925363299555805e-26,8.847548183615343078e-32
2.089296130854039757e-01,1.828442809954353432e-01,8.216766550690538223e-04,2.793785759360269635e-07,2.028422680047640480e-11,5.654372582655420531e-16,7.184106505032189584e-21,4.037893116693553770e-26,1.448150715291652802e-31
2.187761623949552869e-01,1.941732575423292251e-01,1.046466582310208969e-03,4.301967501051972474e-07,3.772268780036721067e-11,1.268308136661883245e-15,1.942259321924439478e-20,1.315235026801321157e-25,3.611397257998493962e-31
2.290867652767773488e-01,2.056844819618676434e-01,1.328424511044721873e-03,6.605864048674791511e-07,6.998772588604506680e-11,2.839064359434522841e-15,5.241532473211718930e-20,4.277249031854753748e-25,1.203408931933628290e-30
2.398832919019489862e-01,2.173014942031405994e-01,1.680380148757533183e-03,1.011261507609214026e-06,1.295138137910643540e-10,6.340867867861095574e-15,1.411722438015278071e-19,1.388565414873277478e-24,4.491361900308070484e-30
2.511886431509579576e-01,2.289405255576111575e-01,2.117382832653640599e-03,1.542908924268192076e-06,2.389875354570197171e-10,1.412698324535400927e-14,3.793989029186581004e-19,4.499176712898892507e-24,1.731881308550333447e-29
2.630267991895381408e-01,2.405126477811044827e-01,2.656832477494855318e-03,2.345413675511929534e-06,4.396210452421119705e-10,3.138861408984358576e-14,1.017198936466896806e-18,1.454730176981716784e-23,6.728270482885084932e-29
2.754228703338166273e-01,2.519266655174330904e-01,3.318511171533429505e-03,3.550969944937837627e-06,8.059218269614639255e-10,6.953461411011047732e-14,2.720050097233112795e-18,4.692717579626077605e-23,2.615018056433259325e-28
2.884031503126605611e-01,2.630927156854659943e-01,4.124468020050568035e-03,5.352472597667698723e-06,1.471880582120379466e-09,1.535354896086850423e-13,7.252654415691881852e-18,1.509940870712888409e-22,1.014730374826641099e-27
3.019951720402015982e-01,2.739264371992645164e-01,5.098703578250387246e-03,8.028929416858592713e-06,2.677053000130694226e-09,3.377965140279645951e-13,1.927714741336513949e-17,4.844847173580313851e-22,3.928512409751082992e-27
3.162277660168379412e-01,2.843534439413989978e-01,6.266599097727789704e-03,1.197996146842266272e-05,4.846963028965698774e-09,7.402627937492710828e-13,5.105972051285733223e-17,1.549761819452301408e-21,1.516862028019381108e-26
3.311311214825911065e-01,2.943136793236209581e-01,7.654043807132337660e-03,1.777167888245589672e-05,8.732064021336212935e-09,1.615218132042427101e-12,1.347269237428618529e-16,4.940632681435425219e-21,5.839475489774654371e-26
3.467368504525316641e-01,3.037650675552149848e-01,9.286235494832239742e-03,2.619618272924948798e-05,1.564535798571765182e-08,3.507549801875905698e-12,3.540021014503590834e-16,1.569233307641170369e-20,2.240679265103680558e-25
3.630780547701014105e-01,3.126857332596205130e-01,1.118617107022937436e-02,3.834642425086001017e-05,2.786386493623949286e-08,7.577008719570519658e-12,9.258723401612847499e-16,4.963860762206192698e-20,8.566861962960287684e-25
3.801893963205612570e-01,3.210739809396463418e-01,1.337290892031720024e-02,5.570683954941728930e-05,4.929777115550521599e-08,1.627368230850783563e-11,2.409294377291469894e-15,1.563155362889120721e-19,3.262455538592087106e-24
3.981071705534973137e-01,3.289452674619964267e-01,1.585977485405508369e-02,8.025769369264469568e-05,8.658864352823273228e-08,3.473102100141848605e-11,6.234491954927506548e-15,4.898242999836698534e-19,1.237020772701667680e-23
4.168693834703355305e-01,3.363256318186790828e-01,1.865279258757995828e-02,1.145870395881317289e-04,1.508803086355362491e-07,7.360660395942678701e-11,1.603395615493652887e-14,1.526578234485197992e-18,4.667992765839278650e-23
4.365158322401658797e-01,3.432415294703516917e-01,2.174973119848433098e-02,1.619984113726338770e-04,2.606170057085886962e-07,1.548028431783585877e-10,4.095804159781326075e-14,4.729343141008218645e-18,1.752248993188871928e-22
4.570881896148749624e-01,3.497067856551828169e-01,2.514024318280905571e-02,2.265950600106840117e-04,4.458617025205218400e-07,3.228256266088231354e-10,1.038481115813811469e-13,1.455536379348328186e-17,6.539489678854931505e-22
4.786300923226382564e-01,3.557083975764826489e-01,2.880756698643599512e-02,3.133138002050163038e-04,7.547784833894869671e-07,6.669807813749831104e-10,2.611496363589495266e-13,4.447289274615630620e-17,2.425046187314329213e-21
5.011872336272722439e-01,3.611940318380555404e-01,3.273212175182342587e-02,4.278758700862613732e-04,1.263047819220986608e-06,1.363973800469375333e-09,6.507990853818431816e-13,1.348019797262638655e-16,8.929826616256361157e-21
5.248074602497725394e-01,3.660649836733396167e-01,3.689696379245099161e-02,5.766229596089517042e-04,2.087004578713241946e-06,2.758006753541327158e-09,1.605710308475352336e-12,4.050134814547862325e-16,3.262883004362490679e-20
5.495408738576245122e-01,3.701786363489634746e-01,4.129446854271939110e-02,7.662199339741214074e-04,3.401076231674233354e-06,5.507880885913983211e-09,3.918343808815412236e-12,1.205090949720008860e-15,1.182089433120707543e-19
5.754399373371569260e-01,3.733635409237446301e-01,4.593279206895446026e-02,1.003238645845268588e-03,5.459472305784662318e-06,1.084993597904949105e-08,9.446186431239006657e-12,3.547386096388941238e-15,4.242351278160213548e-19
6.025595860743577781e-01,3.754476729054286865e-01,5.083983466570220905e-02,1.293693977083919906e-03,8.620843289413446437e-06,2.105344509022044670e-08,2.246871656509430300e-11,1.031923392743472485e-14,1.506763191109928333e-18
6.309573444801933606e-01,3.762961488530580101e-01,5.606194021371281588e-02,1.642679851230482557e-03,1.337269634845053066e-05,4.018054193919704404e-08,5.265703161239609752e-11,2.962740537460513725e-14,5.290445399975770729e-18
6.606934480075961069e-01,3.758494161039109271e-01,6.165494577261248360e-02,2.054328801698261826e-03,2.034995930291816333e-05,7.529910736422813366e-08,1.213981615333948620e-10,8.383808941185454338e-14,1.834091659752755128e-17
6.918309709189366385e-01,3.741484606607428098e-01,6.766698268022700025e-02,2.532349330591582466e-03,3.034011240021178570e-05,1.383159611493361934e-07,2.748478310355211852e-10,2.334611514738520324e-13,6.269643159681499554e-17
7.244359600749902262e-01,3.713327166990232353e-01,7.411582888018791726e-02,3.081313819365618777e-03,4.426762753377928909e-05,2.485635352951472099e-07,6.099048983302204837e-10,6.386419106248505029e-13,2.110081921147032562e-16
7.585775750291835484e-01,3.676020727413819578e-01,8.096799984230697300e-02,3.708608753978554894e-03,6.315588367083541316e-05,4.361328684931776835e-07,1.323726078069248419e-09,1.712865413280626993e-12,6.979955305862990936e-16
7.943282347242813790e-01,3.631479444009484969e-01,8.813025347269358434e-02,4.426504785108811672e-03,8.807801754892697157e-05,7.456475287101910054e-07,2.803386811685047797e-09,4.494308434036757110e-12,2.265028446650712675e-15
8.317637711026708569e-01,3.580769656131627121e-01,9.546371013382022597e-02,5.253279339763581440e-03,1.201292804267112046e-04,1.239723858612668783e-06,5.778347997316859968e-09,1.150828780016346306e-11,7.194955294392049086e-15
8.709635899560805861e-01,3.523657516550586788e-01,1.028233564972547004e-01,6.212057570299071851e-03,1.604750778343614986e-04,2.000937663800901537e-06,1.155995242389293200e-08,2.867938081053469700e-11,2.231824112554724242e-14
9.120108393559096527e-01,3.458834595245988686e-01,1.101110621299385972e-01,7.326520295745680977e-03,2.105322746106630491e-04,3.131189647982674698e-06,2.238013688361816263e-08,6.934192641304204394e-11,6.741733696783298926e-14
9.549925860214358853e-01,3.384904208825474381e-01,1.173140977947829400e-01,8.614233099934301072e-03,2.722989392423063541e-04,4.748714105939106042e-06,4.180361886771190568e-08,1.620999119030670875e-10,1.976967479815558621e-13
1.000000000000000000e+00,3.301705286509950543e-01,1.244960301803761799e-01,1.008077411946477903e-02,3.487411558547123965e-04,6.986290542466080859e-06,7.511865819027908536e-08,3.649646446703742760e-10,5.607705927777138963e-13
1.047128548050899610e+00,3.211106673590371496e-01,1.317264626220299162e-01,1.171954772025705742e-02,4.440038634370961244e-04,9.998924810524982651e-06,1.295384193871076255e-07,7.880372288671824234e-10,1.532285119011859347e-12
1.096478196143185091e+00,3.116470155023396971e-01,1.389813772858621566e-01,1.352063905889624128e-02,5.631504808242249454e-04,1.399184645469862576e-05,2.140653628752085133e-07,1.624306371012330009e-09,4.014209765097346297e-12
1.148153621496882826e+00,3.020825378506404868e-01,1.460903891846252467e-01,1.548568863938949713e-02,7.113308940810918581e-04,1.927319212472863234e-05,3.391605517067277244e-07,3.180815274949452157e-09,1.002721450993749203e-11
1.202264434617413169e+00,2.925043158742368643e-01,1.528011285146671228e-01,1.763724342002514003e-02,8.928073239711835580e-04,2.631441993582318473e-05,5.170489746672386351e-07,5.891011837667266544e-09,2.373088264375710865e-11
1.258925411794167504e+00,2.827796215494675081e-01,1.589422329678160939e-01,2.000904089975236166e-02,1.110830552417315818e-03,3.577300861209079501e-05,7.643057818754056274e-07,1.028356278103613427e-08,5.282027475909672833e-11
1.318256738556407459e+00,2.727799610763885774e-01,1.645444193544011724e-01,2.261728441771647391e-02,1.369175420867007296e-03,4.843005494664326616e-05,1.108180928761838683e-06,1.690998885057471960e-08,1.096430773248187641e-10
1.380384264602885214e+00,2.626303124679992829e-01,1.697635741757850536e-01,2.543756102363401925e-02,1.674583722206148938e-03,6.506535935953389855e-05,1.595273098982820831e-06,2.632540865715567599e-08,2.102865538163702656e-10
1.445439770745927888e+00,2.526792634512468605e-01,1.746397658853431345e-01,2.842027037334386372e-02,2.037342777595901010e-03,8.642104691736871729e-05,2.295904723560535268e-06,3.934961081016456741e-08,3.691727939860522102e-10
1.513561248436208651e+00,2.431672015777093243e-01,1.789736583261092029e-01,3.154096003109174012e-02,2.467748301391397593e-03,1.134360666693966501e-04,3.295996255794156857e-06,5.782513669622738031e-08,5.892609894513000341e-10
1.584893192461114042e+00,2.340031448112032952e-01,1.825409194205614705e-01,3.482452257966927450e-02,2.971191663670380134e-03,1.476582096856439311e-04,4.680919701073399366e-06,8.561881181661149083e-08,8.576092103614328414e-10
1.659586907437561321e+00,2.250069886829826060e-01,1.854015867087956126e-01,3.829176642646913570e-02,3.549164596536594045e-03,1.912989505852800162e-04,6.540169072499758029e-06,1.287519753479635988e-07,1.169306023945107672e-09
1.737800828749376247e+00,2.162916051623297031e-01,1.878040995738017027e-01,4.188983978334496344e-02,4.207586140488537609e-03,2.465560118073025202e-04,9.019467576394252239e-06,1.936184404721056071e-07,1.594578993514665749e-09
1.819700858609982541e+00,2.081395186981187251e-01,1.897615890097984481e-01,4.553127000465673896e-02,4.959885024054332993e-03,3.150302565220195524e-04,1.237653055812571589e-05,2.851459461885467750e-07,2.337765603774080332e-09
1.905460717963246342e+00,2.005584296145255241e-01,1.910502848340201176e-01,4.920366239116696905e-02,5.815108610893925979e-03,3.986311268041042031e-04,1.693313815374189026e-05,4.102630390071184466e-07,3.653800740920189551e-09
1.995262314968878847e+00,1.933755398340979703e-01,1.917098270283408845e-01,5.294150258865051167e-02,6.769601985576443465e-03,5.009699585502413316e-04,2.295391454523699757e-05,5.868488220117624346e-07,5.604385489975458264e-09
2.089296130854038758e+00,1.866919557965888432e-01,1.920284966671347016e-01,5.668527211323732412e-02,7.822840343325782042e-03,6.260712206061030093e-04,3.072258911188749527e-05,8.436876363046714055e-07,8.065855691127961403e-09
2.187761623949551648e+00,1.806682964823728421e-01,1.919807337231123345e-01,6.033618550222697580e-02,8.986554792409605710e-03,7.759997905486476846e-04,4.081743239220462079e-05,1.203717960266694405e-06,1.140720623146466214e-08
2.290867652767772267e+00,1.751184946277375976e-01,1.914325797022922993e-01,6.391189106477354609e-02,1.025951251852439371e-02,9.533189264046070888e-04,5.397747650494962875e-05,1.685779291743693201e-06,1.686884344162285831e-08
2.398832919019489918e+00,1.699259464744411752e-01,1.906301898482274104e-01,6.741633824964948785e-02,1.162713221493034098e-02,1.163608696364950732e-03,7.067378950814971273e-05,2.343589969399492744e-06,2.516240182425952947e-08
2.511886431509579687e+00,1.652111526345735049e-01,1.896760230423679694e-01,7.075806889128762045e-02,1.309385838822119293e-02,1.409978498212815286e-03,9.159913078742270946e-05,3.254043675512178619e-06,3.589600090894565516e-08
2.630267991895381297e+00,1.608643775354042238e-01,1.884664373954942351e-01,7.395544788421372362e-02,1.465631959453685997e-02,1.693553990481258195e-03,1.180359973335989436e-04,4.459727780399506715e-06,5.091450927234734589e-08
2.754228703338166273e+00,1.567868849355887051e-01,1.872096534818531444e-01,7.701968089657773575e-02,1.629330873735217178e-02,2.020166661247607340e-03,1.507157786766104106e-04,6.050064229696296282e-06,7.349899531238189658e-08
2.884031503126605500e+00,1.530281503957695577e-01,1.859148193194379850e-01,7.988713768906326174e-02,1.800842850379831203e-02,2.391460945909138543e-03,1.905842644863914640e-04,8.178592889101927570e-06,1.031839675019676912e-07
3.019951720402016093e+00,1.495262605187353266e-01,1.845653019696129604e-01,8.260539264551029770e-02,1.978443359925839001e-02,2.807986741370656000e-03,2.393786237331050389e-04,1.091532990293464471e-05,1.439368285962411940e-07
3.162277660168379523e+00,1.462922469457550723e-01,1.833116589055658885e-01,8.514862276759861681e-02,2.160742737075132050e-02,3.274421278572375686e-03,2.976387664028114655e-04,1.445170729009354127e-05,2.021302246134837185e-07
3.311311214825911176e+00,1.433155587891777050e-01,1.820969392238289408e-01,8.755599172466707603e-02,2.347636873731339877e-02,3.788348631111460377e-03,3.671696812758878437e-04,1.897864697634915970e-05,2.773436725017442013e-07
3.467368504525316641e+00,1.406788599555910957e-01,1.809522817183370214e-01,8.985960964212548474e-02,2.536929107920524867e-02,4.353376722093281817e-03,4.489257368537103473e-04,2.463634069632061822e-05,3.816497711098387817e-07
3.630780547701013994e+00,1.383969265341463972e-01,1.798450420333082556e-01,9.207275123412692053e-02,2.728842042816186433e-02,4.965572665431578457e-03,5.441530178135091508e-04,3.175148745183077278e-05,5.164162357143907266e-07
3.801893963205612792e+00,1.363723515315706791e-01,1.787927702026538279e-01,9.421544812322868445e-02,2.922224004499059807e-02,5.626434879868020059e-03,6.542564561218252922e-04,4.047153123209546924e-05,6.946296133132451116e-07
3.981071705534973137e+00,1.346077956231094275e-01,1.777385164922891392e-01,9.629016911589045880e-02,3.117461689839953060e-02,6.332068010302500764e-03,7.800351237950747720e-04,5.118557335271338205e-05,9.228656352469031685e-07
4.168693834703354639e+00,1.328398179905070364e-01,1.766499959870717062e-01,9.832084113812981918e-02,3.313446306489770121e-02,7.084477267589945476e-03,9.224246452184963916e-04,6.404803240949760561e-05,1.214932311796418076e-06
4.365158322401661017e+00,1.310738546415762540e-01,1.755317111667671071e-01,1.003085979683485951e-01,3.511178422356129453e-02,7.879102712226738331e-03,1.082403095657241687e-03,7.948094043951149418e-05,1.579388261988264416e-06
4.570881896148751622e+00,1.290356005149511098e-01,1.742760824202325143e-01,1.022577820143322630e-01,3.711488963014543396e-02,8.718053717120113205e-03,1.260497515214858153e-03,9.768409686347926876e-05,2.046682893560964424e-06
4.786300923226384896e+00,1.267179636281640931e-01,1.729171125110849083e-01,1.041637649087570339e-01,3.913904874099936870e-02,9.598941721651892481e-03,1.458090357124621319e-03,1.189757604924597555e-04,2.620694740393832772e-06
5.011872336272724660e+00,1.240703550251743281e-01,1.713957934590484566e-01,1.060002201645523640e-01,4.118081680825522173e-02,1.052196312743433441e-02,1.675005373405159250e-03,1.437166852049740905e-04,3.315525018953463243e-06
5.248074602497728058e+00,1.210483578017023804e-01,1.697070706678508734e-01,1.077622091362255008e-01,4.325181910071881214e-02,1.148833983299292483e-02,1.911726817090570645e-03,1.722351422012936210e-04,4.153639498304794060e-06
5.495408738576248453e+00,1.178311343317568483e-01,1.679473552884107601e-01,1.094045760713319299e-01,4.534596864151870660e-02,1.249876004185797133e-02,2.169326566486523989e-03,2.047612280534654079e-04,5.148365338533587518e-06
5.754399373371566817e+00,1.146072503141915416e-01,1.660957420740757640e-01,1.109300474539557518e-01,4.746185585167531779e-02,1.355541658390325456e-02,2.447950033523135175e-03,2.415535548934866379e-04,6.321585974384590132e-06
6.025595860743575116e+00,1.115639057611490792e-01,1.641694509007535219e-01,1.123524602480620305e-01,4.958020871973639609e-02,1.465232761061507558e-02,2.749022609273052420e-03,2.830067730895061834e-04,7.696295500319375987e-06
6.309573444801929831e+00,1.090534913335779038e-01,1.622690600966746055e-01,1.136544658152809084e-01,5.170069467200056473e-02,1.579233312166446537e-02,3.073271381219499360e-03,3.293898128541476798e-04,9.287588012997333810e-06
6.606934480075957516e+00,1.069910240038048077e-01,1.604082263786172358e-01,1.148686118520053645e-01,5.380113092666703040e-02,1.697453512566322181e-02,3.420466437238126826e-03,3.809407721722475517e-04,1.112242909135337217e-05
6.918309709189362167e+00,1.054884353617790704e-01,1.585805234848520207e-01,1.159850552394766643e-01,5.587768440361784439e-02,1.819880756815546105e-02,3.791674253820952623e-03,4.376035659081820820e-04,1.322209179063333000e-05
7.244359600749898931e+00,1.042440008241463517e-01,1.567385004602110665e-01,1.170270193707421275e-01,5.793225135432297085e-02,1.945794410155709045e-02,4.187193929565284634e-03,4.997159171473006733e-04,1.561167589467368847e-05
7.585775750291835706e+00,1.029088820233254736e-01,1.548523923403238578e-01,1.179691351117177212e-01,5.997311168417573252e-02,2.075397482319572828e-02,4.605299447329847841e-03,5.684219583140605369e-04,1.822810680931245483e-05
7.943282347242813124e+00,1.009741368715849630e-01,1.529099552733407252e-01,1.188707026469187494e-01,6.200139929083380019e-02,2.208301820396313744e-02,5.048034188390156628e-03,6.437587597801199208e-04,2.121677048142280142e-05
8.317637711026709013e+00,9.863445759854060080e-02,1.508510184225985429e-01,1.196731431703026705e-01,6.400768354026581397e-02,2.343967755676469936e-02,5.515225957873586340e-03,7.250534202758488703e-04,2.453033610028902933e-05
8.709635899560804972e+00,9.640124620691958857e-02,1.485942643347407388e-01,1.203572446976516330e-01,6.598768215155245698e-02,2.482888035299962715e-02,6.004965626273891383e-03,8.137333033570607948e-04,2.819913040942400142e-05
9.120108393559096527e+00,9.424512737987607303e-02,1.464288566338851905e-01,1.209187683994255164e-01,6.793355957166694048e-02,2.624827051696950256e-02,6.519017076641402640e-03,9.084197703066465308e-04,3.218522640953282285e-05
9.549925860214358408e+00,9.260293488733380152e-02,1.442562072776647497e-01,1.214022144214809834e-01,6.987625793245912098e-02,2.767891800681934050e-02,7.060796447163003066e-03,1.011353370614722063e-03,3.671330677644974198e-05
1.000000000000000000e+01,9.119812486579288724e-02,1.421729564858316142e-01,1.218929145434814454e-01,7.177229797340438366e-02,2.914023526916295279e-02,7.624373419855133560e-03,1.120964357371512059e-03,4.150589023171805776e-05
1.047128548050899610e+01,8.989548329434304819e-02,1.401514140062124214e-01,1.223126625559872172e-01,7.361531743519433846e-02,3.062808646697461751e-02,8.205258584807315417e-03,1.237277977402556411e-03,4.668011097204748306e-05
1.096478196143185180e+01,8.832209030102775027e-02,1.380208884000964920e-01,1.225918481381400443e-01,7.540784144061041250e-02,3.212808116071907277e-02,8.812586580810924386e-03,1.361071095203699030e-03,5.246070580360642630e-05
1.148153621496882870e+01,8.654876848841658310e-02,1.359530843161343150e-01,1.228218783826510591e-01,7.718803932234979959e-02,3.363798799164618991e-02,9.440257475081412220e-03,1.492241463626090480e-03,5.863191679848980814e-05
1.202264434617413080e+01,8.481775910374564353e-02,1.338275832830798373e-01,1.229928135564046093e-01,7.892173901516967571e-02,3.517012712102024485e-02,1.008609985533182561e-02,1.630379169403559265e-03,6.480905640688814848e-05
1.258925411794167459e+01,8.332903763917394457e-02,1.317122535195408561e-01,1.230929105033257975e-01,8.061487440335979304e-02,3.670245068560817198e-02,1.075475800733186917e-02,1.776040290428312256e-03,7.163593018611979471e-05
1.318256738556407370e+01,8.178134541542393665e-02,1.297121942831744867e-01,1.231423563704070190e-01,8.228941030023188830e-02,3.822879817998856011e-02,1.143950125444451356e-02,1.929249178352419707e-03,7.907367449656247781e-05
1.380384264602885303e+01,8.054958531780820330e-02,1.277082917828863406e-01,1.230815504052758941e-01,8.393076300511570498e-02,3.979273331601999864e-02,1.214298035174950219e-02,2.088858042755553732e-03,8.719511818726003545e-05
1.445439770745928065e+01,7.934851275134024995e-02,1.257318436349570689e-01,1.230929607051012287e-01,8.548669592271751494e-02,4.134799484161245930e-02,1.286917893871486647e-02,2.254166275335669350e-03,9.585019100075374543e-05
1.513561248436208651e+01,7.773746705469067320e-02,1.236914448549550904e-01,1.229445740774579160e-01,8.703249906775931133e-02,4.291760743203466150e-02,1.360174461559664899e-02,2.429041760957804420e-03,1.041892741912579432e-04
1.584893192461114175e+01,7.618516996068638858e-02,1.216918637137656550e-01,1.228119047977837552e-01,8.849267643505022429e-02,4.448206768687058138e-02,1.435124742021870112e-02,2.610893431811118961e-03,1.128993283403301217e-04
1.659586907437561365e+01,7.504632425957676045e-02,1.197098495571435051e-01,1.225677971084115081e-01,8.995114934390539829e-02,4.602143708244683246e-02,1.511474868436074766e-02,2.794694440725927886e-03,1.228315170802086239e-04
1.737800828749376336e+01,7.392177200602219334e-02,1.178508703948700914e-01,1.222862196498198523e-01,9.133848575979576501e-02,4.756193950427901884e-02,1.588941461066774308e-02,2.989023695387351374e-03,1.330155142410644983e-04
1.819700858609982674e+01,7.258710886342772950e-02,1.159824195608591679e-01,1.219653419298891150e-01,9.268436767680578170e-02,4.909654007689521343e-02,1.667526995770465120e-02,3.183515381618253967e-03,1.424769491759010946e-04
1.905460717963246253e+01,7.131655819138128793e-02,1.141142544907733508e-01,1.216413560547671413e-01,9.400908913126779232e-02,5.062328807249502627e-02,1.747162485557938669e-02,3.389740808614052046e-03,1.536387669675969578e-04
1.995262314968878670e+01,7.029537047433488672e-02,1.122841887222786467e-01,1.213168308424511094e-01,9.528426646606244499e-02,5.214483848820206796e-02,1.827057666365678942e-02,3.592526554284893123e-03,1.644679381199353407e-04
2.089296130854038580e+01,6.914009194230699706e-02,1.105421815734781571e-01,1.208645119895105369e-01,9.648207806513175999e-02,5.366088742598815187e-02,1.907172069546493251e-02,3.806401685511519566e-03,1.752431141774425411e-04
2.187761623949552003e+01,6.796798224047430337e-02,1.088485020905136658e-01,1.204149720260150602e-01,9.763490676988104133e-02,5.516154601303820126e-02,1.987926520544476550e-02,4.022503834611844235e-03,1.871508183151578456e-04
2.290867652767772356e+01,6.687585018559465133e-02,1.070730110167999044e-01,1.200046182626522684e-01,9.876594084342889268e-02,5.663681250836859887e-02,2.069511409757568421e-02,4.239521519783852679e-03,1.983275289323213229e-04
2.398832919019490006e+01,6.600466399891033453e-02,1.054208333904050471e-01,1.195441093295328272e-01,9.983718628220356051e-02,5.808204047882014470e-02,2.150488602251753728e-02,4.460963427724990923e-03,2.111717805987882598e-04
2.511886431509579509e+01,6.479802603321442589e-02,1.037667746453152240e-01,1.190928956401824945e-01,1.008451088939097406e-01,5.953898985545943295e-02,2.232749820902032306e-02,4.680134738265504142e-03,2.229149838261619229e-04
2.630267991895381385e+01,6.387675302819491308e-02,1.022543427154421758e-01,1.185863971660933297e-01,1.018059015260250055e-01,6.095467447159745589e-02,2.314099050364290533e-02,4.906590027986906799e-03,2.352584581878399805e-04
2.754228703338166184e+01,6.289513577121637333e-02,1.007574309528132678e-01,1.180509764537769901e-01,1.027941506476762884e-01,6.235925114404145680e-02,2.394907620546238292e-02,5.135859514866093767e-03,2.498594691869983971e-04
2.884031503126605855e+01,6.187033538447875292e-02,9.927085420434629548e-02,1.175045511434686801e-01,1.036862792125116672e-01,6.371460765821695960e-02,2.474491275305110843e-02,5.370906963105382716e-03,2.623934153694092034e-04
3.019951720402016093e+01,6.104677925716796294e-02,9.781130434643472982e-02,1.170117968067963671e-01,1.045812538285183085e-01,6.503320024608034988e-02,2.554919662972949743e-02,5.598557448099438297e-03,2.753560435329405285e-04
3.162277660168379256e+01,6.015506172624674602e-02,9.633894317470374780e-02,1.164019836139282005e-01,1.054075145465410979e-01,6.636317664744949274e-02,2.635797314236506400e-02,5.831930444209758313e-03,2.875879045854800990e-04
3.311311214825911264e+01,5.932351136066689457e-02,9.494394480608218945e-02,1.158071737055690609e-01,1.061756187348100178e-01,6.765804099864532184e-02,2.712926612155470291e-02,6.063593139025161977e-03,3.019596174375114650e-04
3.467368504525316553e+01,5.848888446125486557e-02,9.366208915375442978e-02,1.152356502477322048e-01,1.069015765165482468e-01,6.890843538453660100e-02,2.792146064665407962e-02,6.286837316419900679e-03,3.156229842887702756e-04
3.630780547701014171e+01,5.787128851923561274e-02,9.230639071126491013e-02,1.146511488151475688e-01,1.075899614849718106e-01,7.015158661116226158e-02,2.866354387382010968e-02,6.516584732439531513e-03,3.284947536520420081e-04
3.801893963205612437e+01,5.702040332645937765e-02,9.108539315750373289e-02,1.141037753966250012e-01,1.083205949312294469e-01,7.130402177885716841e-02,2.943894069276377021e-02,6.743295819477134433e-03,3.431531633787501573e-04
3.981071705534973404e+01,5.633163065133680453e-02,8.988937831108194387e-02,1.134725293525084278e-01,1.089448284180040555e-01,7.247684407361630610e-02,3.017572156501446487e-02,6.969645087786790864e-03,3.546705759883806526e-04
4.168693834703355350e+01,5.555759204021050446e-02,8.878331924053761703e-02,1.128967435720787255e-01,1.095079685636653893e-01,7.361946431133323254e-02,3.091253531936330110e-02,7.182101944645218582e-03,3.670073476050856980e-04
4.365158322401661195e+01,5.489359993472596455e-02,8.779224805786758901e-02,1.122985877591315268e-01,1.100448870352527253e-01,7.470239397200466314e-02,3.162501659998636500e-02,7.397252643876845932e-03,3.780299469575305058e-04
4.570881896148751622e+01,5.428026481816761867e-02,8.672338950295840898e-02,1.117693526211606669e-01,1.105758624745201285e-01,7.575976975025862370e-02,3.233406687209922081e-02,7.610344955072904233e-03,3.921300391434882839e-04
4.786300923226384896e+01,5.359696355087237296e-02,8.576394344683145599e-02,1.112436072322357250e-01,1.110500565864541017e-01,7.680648538309249596e-02,3.299523716998050554e-02,7.822914749051081834e-03,4.076814388738655959e-04
5.011872336272725192e+01,5.300201879376816028e-02,8.473969226500491225e-02,1.107816098387060660e-01,1.115361384821690199e-01,7.774075979027630923e-02,3.367755250589061361e-02,8.035931211868420007e-03,4.155764706560264882e-04
5.248074602497728591e+01,5.247496829531181350e-02,8.389600349687456604e-02,1.102134205970738412e-01,1.119522303182817619e-01,7.867555462795795818e-02,3.432041721294654818e-02,8.231275424850277925e-03,4.287065989849615094e-04
5.495408738576248453e+01,5.194279143489374806e-02,8.307544811036793320e-02,1.097166980930376207e-01,1.124015534674376593e-01,7.954853789081474391e-02,3.492336636269172817e-02,8.424408152894920232e-03,4.389609785053827438e-04
5.754399373371566639e+01,5.154233036999471274e-02,8.209638575064365229e-02,1.092707078016809108e-01,1.127720916399599788e-01,8.041627913702274755e-02,3.550819342143977236e-02,8.615823490755491684e-03,4.517929833278473304e-04
6.025595860743574406e+01,5.102767344997640592e-02,8.134356785102812848e-02,1.087223975117462133e-01,1.130396755502866696e-01,8.122645208084292023e-02,3.606248830706716701e-02,8.805790092710564024e-03,4.618183902929145395e-04
6.309573444801930009e+01,5.053376424661557009e-02,8.058074666670175801e-02,1.082740423051134493e-01,1.134030655463729581e-01,8.200137745100086195e-02,3.661500816731476371e-02,8.970112994674421525e-03,4.730933958788291266e-04
6.606934480075958049e+01,5.007590202968782017e-02,7.997941112339643221e-02,1.078186841687090169e-01,1.136826361626033649e-01,8.273452568222092185e-02,3.713969781354729827e-02,9.142098467586593988e-03,4.829048683826798745e-04
6.918309709189362877e+01,4.969073082567013883e-02,7.929802313140393855e-02,1.074561029425685210e-01,1.139460620758280390e-01,8.339350857022773122e-02,3.764882918395284078e-02,9.307269390184082919e-03,4.937198349136603373e-04
7.244359600749898220e+01,4.922833013797688062e-02,7.873516407468324207e-02,1.070643076994565596e-01,1.141896184136504261e-01,8.404200670017196451e-02,3.812555800337971701e-02,9.463156335108026743e-03,5.033471640620113896e-04
7.585775750291836061e+01,4.892808550820326036e-02,7.816797313415133064e-02,1.066773710252912344e-01,1.144339437119318986e-01,8.465632667322146865e-02,3.855767640529343676e-02,9.600989901490487172e-03,5.103751219888621321e-04
7.943282347242814012e+01,4.860249783569225296e-02,7.763737348139113092e-02,1.063627056441206337e-01,1.146172173942108102e-01,8.520920711420637561e-02,3.896598745856275081e-02,9.747420995041855898e-03,5.191895045967322153e-04
8.317637711026708303e+01,4.829434257774003342e-02,7.723212470225801485e-02,1.060457970342367356e-01,1.147577612362354338e-01,8.570930702509957366e-02,3.936496654285032842e-02,9.873815938967396219e-03,5.251976073737930038e-04
8.709635899560805683e+01,4.814849381738330741e-02,7.677595117313446016e-02,1.056651098997534732e-01,1.148271662155789519e-01,8.625305397562446630e-02,3.974345649161352412e-02,1.000374712972478160e-02,5.345574450226739426e-04
9.120108393559097237e+01,4.800282107245563284e-02,7.635734039393540784e-02,1.053327689718485533e-01,1.149444548460675924e-01,8.661381338255480511e-02,4.009800719756449749e-02,1.011829489002480549e-02,5.396660851471762627e-04
9.549925860214358408e+01,4.775592042249261759e-02,7.598217222702666196e-02,1.050394507450817944e-01,1.149756714222113646e-01,8.699975860189865240e-02,4.041265110070405009e-02,1.022384025842588626e-02,5.475671964091568394e-04
1.000000000000000000e+02,4.762905976012156428e-02,7.569768401718565687e-02,1.047318757326289734e-01,1.150397481003709726e-01,8.735669322482600418e-02,4.068660730276044135e-02,1.030387505963250086e-02,5.532259865317192341e-04
1.047128548050898473e+02,4.745743773753082623e-02,7.545839432465832608e-02,1.044788867050947534e-01,1.150979478196785394e-01,8.766797494564571025e-02,4.095188303238456867e-02,1.040520410792955368e-02,5.606632685371464942e-04
1.096478196143185073e+02,4.729549823343775355e-02,7.528963729444897168e-02,1.042654712079216783e-01,1.151164873026074426e-01,8.791378879294474424e-02,4.118257123746472265e-02,1.048633919400968756e-02,5.654904978786630832e-04
1.148153621496881698e+02,4.712452858045574483e-02,7.517149892857843962e-02,1.041753928641613591e-01,1.151598348706504432e-01,8.818845213919282444e-02,4.139569197097909409e-02,1.055250149296475988e-02,5.694078535589538418e-04
1.202264434617413116e+02,4.710238702490556623e-02,7.495875160738771359e-02,1.039875790764821784e-01,1.151834211819272591e-01,8.838732343812046033e-02,4.157073628577197255e-02,1.062571527762528126e-02,5.728592660717930687e-04
1.258925411794166251e+02,4.704013653192492400e-02,7.485851163746079506e-02,1.038148663570166857e-01,1.151569948666042037e-01,8.854489712995577966e-02,4.167970209748888405e-02,1.067749048066851322e-02,5.778143074855581277e-04
1.318256738556407299e+02,4.704704550960481929e-02,7.482765692358549214e-02,1.036053510767171587e-01,1.150976343157267268e-01,8.865643224619731977e-02,4.179270656115284532e-02,1.072651555592820521e-02,5.822361239916241243e-04
1.380384264602883775e+02,4.705878405649905477e-02,7.469696832226288552e-02,1.035377176853384956e-01,1.150842250280805640e-01,8.867168138371613051e-02,4.189163655957640203e-02,1.076461789373046873e-02,5.851864893477156868e-04
1.445439770745927888e+02,4.711358431617098524e-02,7.478418961624815064e-02,1.034255386973948893e-01,1.149892770522150387e-01,8.871497264472093247e-02,4.195556874254117302e-02,1.078780533711426459e-02,5.860817280356152075e-04
1.513561248436207052e+02,4.719102278433202902e-02,7.475664856129035640e-02,1.034244692750418138e-01,1.148627208351423318e-01,8.877109187775897303e-02,4.199794776906512483e-02,1.081134074325714942e-02,5.875879662900694274e-04
1.584893192461114211e+02,4.709316074463804069e-02,7.494155038600795737e-02,1.033187559250519083e-01,1.148301150125181497e-01,8.878731918213035590e-02,4.200323448114025304e-02,1.082607040902042184e-02,5.918897440029464475e-04
1.659586907437559660e+02,4.732160818447016248e-02,7.498445811069393008e-02,1.032209405747635256e-01,1.146897298397930864e-01,8.869603850380775034e-02,4.204563171566649132e-02,1.083872746003909475e-02,5.932214987129511485e-04
1.737800828749376194e+02,4.742867647084929306e-02,7.491818239546230163e-02,1.032337498720339170e-01,1.145747634164176049e-01,8.864094063672506296e-02,4.203586430988959233e-02,1.086070992010436387e-02,5.932594155635998682e-04
1.819700858609982674e+02,4.734404666205133810e-02,7.513096066849297983e-02,1.032482850787890954e-01,1.144793786423890791e-01,8.856150268579707219e-02,4.202825391417377987e-02,1.084031441062542449e-02,5.933129225410415254e-04
1.905460717963248385e+02,4.762342424282510478e-02,7.529330287869996641e-02,1.031368848220522161e-01,1.143541215891364649e-01,8.846655647655118915e-02,4.196524466311739310e-02,1.082559475454778278e-02,5.895273318729046547e-04
1.995262314968878741e+02,4.763785487921066292e-02,7.544891795998659445e-02,1.032218257087069019e-01,1.143208860614052524e-01,8.831635008209688664e-02,4.192211950119580782e-02,1.080843228789699073e-02,5.892143048479106006e-04
2.089296130854040712e+02,4.786598816784774779e-02,7.553111135489821992e-02,1.032171970136900735e-01,1.141197202392407323e-01,8.818673278249043734e-02,4.186384794448839292e-02,1.078639878433075745e-02,5.910951380697653966e-04
2.187761623949551790e+02,4.805921169858462516e-02,7.575722652111914479e-02,1.031775754089129804e-01,1.139917794049403743e-01,8.801182551236085005e-02,4.177029305273600307e-02,1.076443847553436306e-02,5.878183709191247761e-04
2.290867652767774700e+02,4.821317081630495383e-02,7.591721540719913175e-02,1.031597310476596585e-01,1.137724895927818974e-01,8.780681311455683369e-02,4.169612298106079029e-02,1.074800777981231754e-02,5.886069686571472051e-04
2.398832919019489793e+02,4.842424818499987960e-02,7.609991629818003978e-02,1.032624779439188095e-01,1.136599193408552866e-01,8.757721140507272739e-02,4.159408986482158316e-02,1.071863721110258641e-02,5.827266102025809458e-04
2.511886431509582280e+02,4.849384283315266025e-02,7.631979776558028838e-02,1.033192453983094866e-01,1.135435984417728500e-01,8.741926155814638832e-02,4.144749874254533006e-02,1.069539412386042061e-02,5.816328443326841766e-04
2.630267991895381670e+02,4.869312142611196409e-02,7.646686950909409308e-02,1.033355637592197618e-01,1.134290446356770177e-01,8.728053315462641626e-02,4.137345852470200591e-02,1.065307999519100705e-02,5.786950991096089219e-04
2.754228703338168884e+02,4.887407654664459311e-02,7.667013150232696028e-02,1.033465383587010844e-01,1.133870836794601961e-01,8.713793231548157270e-02,4.125070631174357350e-02,1.060351355523179474e-02,5.769601657948086057e-04
2.884031503126605571e+02,4.894322098496513979e-02,7.674296292609240899e-02,1.034981384080320421e-01,1.132319330469728075e-01,8.696950700984804050e-02,4.114736605788753276e-02,1.058130649772350343e-02,5.692498559555952183e-04
3.019951720402019077e+02,4.907773391848894995e-02,7.694077521656515761e-02,1.035939438843547361e-01,1.131335591373071603e-01,8.679795865226822005e-02,4.103208755814643366e-02,1.054875566941735829e-02,5.724491879324327933e-04
3.162277660168379612e+02,4.914245345367651563e-02,7.719564605987874750e-02,1.036259728526765095e-01,1.129900946502596509e-01,8.661539024255067443e-02,4.091844048267825884e-02,1.051442759025246303e-02,5.699393701158310963e-04
3.311311214825907427e+02,4.949001862037940430e-02,7.734567605504585885e-02,1.036577609081796997e-01,1.128537087339976791e-01,8.632315250344421709e-02,4.075946848059006783e-02,1.048245802176548530e-02,5.691995580788327628e-04
3.467368504525316553e+02,4.962798587306413434e-02,7.758907357277976258e-02,1.037753970618166127e-01,1.127571107480874885e-01,8.609817317014993587e-02,4.062567593255293069e-02,1.043694262895593187e-02,5.678827207083625862e-04
3.630780547701010050e+02,4.981737261018474167e-02,7.780459513208455580e-02,1.039242414740613463e-01,1.126578839167490104e-01,8.588669533145504298e-02,4.047880535525721218e-02,1.038867298946708796e-02,5.642050033607047500e-04
3.801893963205612863e+02,5.001253085520639824e-02,7.790247764413282816e-02,1.038808808719186294e-01,1.124727133580275817e-01,8.570688312640588336e-02,4.036324891047250035e-02,1.035525289078668976e-02,5.605128849354618125e-04
3.981071705534969283e+02,5.016990726306765069e-02,7.815856964972035803e-02,1.039630977148501556e-01,1.123642457423874169e-01,8.552460427489673445e-02,4.023821539122477559e-02,1.030749252600310015e-02,5.595271255035410294e-04
4.168693834703354923e+02,5.013575621522790154e-02,7.836965185607128181e-02,1.040145075550950315e-01,1.123201690360803584e-01,8.543730354845872899e-02,4.013045970435619864e-02,1.027953299014951541e-02,5.552113094619479366e-04
4.365158322401656505e+02,5.032883363677497640e-02,7.843276458791056949e-02,1.040861304922554575e-01,1.122687522256254761e-01,8.528979322198276813e-02,4.003881664652057110e-02,1.024278071742850023e-02,5.539583861516980852e-04
4.570881896148752048e+02,5.030090749546851925e-02,7.859745181785918189e-02,1.041603515724174034e-01,1.122756801669447940e-01,8.516931439579970842e-02,3.995941759284101641e-02,1.022340184397139279e-02,5.538496686098992464e-04
4.786300923226380064e+02,5.048757991520780308e-02,7.857223681700599427e-02,1.041881448690418904e-01,1.122061536928597031e-01,8.506513670610175992e-02,3.987746373830643870e-02,1.021732711204582401e-02,5.522728409452170271e-04
5.011872336272724624e+02,5.064777190473325474e-02,7.878926417299535190e-02,1.041824162814999483e-01,1.120949764224664913e-01,8.493465258669471996e-02,3.980724151879411893e-02,1.019760238745763548e-02,5.481763976367191697e-04
5.248074602497722481e+02,5.062751194177608077e-02,7.884144907619179687e-02,1.042665034630655407e-01,1.120570707775343094e-01,8.488560065687085487e-02,3.974934603500627356e-02,1.018507791961473230e-02,5.462692276714237573e-04
5.495408738576247742e+02,5.086061633673271548e-02,7.886561439933847950e-02,1.042434891238334382e-01,1.119327041472654855e-01,8.480044962189195457e-02,3.972006741590161649e-02,1.015624573474770663e-02,5.445003427443235447e-04
5.754399373371566071e+02,5.076383292428002236e-02,7.896494595583571086e-02,1.042055804517608569e-01,1.118996024581674353e-01,8.474677319465935554e-02,3.972150021285970889e-02,1.015776570540857099e-02,5.444907954228584519e-04
6.025595860743580943e+02,5.082675232272090837e-02,7.894490205400268856e-02,1.042624065408776501e-01,1.119624049380587016e-01,8.468444395953537984e-02,3.965096513577250764e-02,1.012538950726148482e-02,5.484094831449623248e-04
6.309573444801930009e+02,5.076176637844312389e-02,7.909508122476159586e-02,1.043310885856643666e-01,1.118645759668594475e-01,8.463397268876532431e-02,3.960089292259602600e-02,1.013487533994522627e-02,5.438634194765525672e-04
6.606934480075964302e+02,5.105151047875680637e-02,7.906740122868090304e-02,1.042505619618619567e-01,1.117443951383349232e-01,8.444678708515279686e-02,3.955765239792247145e-02,1.010658401809942306e-02,5.440382056370821756e-04
6.918309709189362593e+02,5.110447129791460125e-02,7.927709749152823948e-02,1.043135210799082946e-01,1.117104393638860271e-01,8.436965391626369271e-02,3.951097231870671911e-02,1.008439346253982294e-02,5.444438259177764765e-04
7.244359600749905894e+02,5.100163801754760418e-02,7.928426651266630432e-02,1.043640706069737939e-01,1.116900481710977888e-01,8.437966937103205667e-02,3.947308968170468169e-02,1.008880612660916637e-02,5.433285086647181338e-04
7.585775750291835493e+02,5.110956861968874582e-02,7.940468599526294413e-02,1.043719161505323456e-01,1.115959889630239454e-01,8.428494145340610644e-02,3.945765002624986723e-02,1.008850385298657240e-02,5.488519022446429778e-04
7.943282347242821970e+02,5.125339337789633354e-02,7.945428751748605245e-02,1.043219250909627471e-01,1.116029613575881402e-01,8.429234625009388027e-02,3.943549682954861080e-02,1.005868041847919787e-02,5.461972552210361473e-04
8.317637711026708303e+02,5.121412470260052613e-02,7.945305498225267715e-02,1.044966385334603759e-01,1.116447402002389844e-01,8.419168191719716976e-02,3.931278260955840126e-02,1.004065372464419889e-02,5.437967609044794346e-04
8.709635899560814778e+02,5.120330337976862489e-02,7.955816287072545179e-02,1.044813720939539448e-01,1.115561138444598893e-01,8.417124884583887523e-02,3.932267299460739246e-02,1.002232654985349587e-02,5.415469188680986428e-04
9.120108393559096385e+02,5.111673019346802543e-02,7.954921706410034155e-02,1.044982432785563631e-01,1.116502688774990010e-01,8.415217995355721292e-02,3.932935899414168046e-02,1.004364012715126299e-02,5.461634556664916353e-04
9.549925860214368640e+02,5.113193703056506667e-02,7.944079091808770032e-02,1.043772312954989873e-01,1.116548216556636358e-01,8.424881509329164297e-02,3.938343458498769212e-02,1.006380820993110076e-02,5.444583083592705692e-04
1.000000000000000000e+03,5.120021594707859641e-02,7.957664500770482430e-02,1.044758635497256699e-01,1.115839484567013318e-01,8.412224687337280238e-02,3.927923601038228740e-02,1.003189971734776316e-02,5.443113888824218293e-04
1.047128548050898416e+03,5.141424969162087383e-02,7.966841622048989602e-02,1.043822057338307935e-01,1.113947790232825003e-01,8.403245477195669944e-02,3.928920216124272280e-02,1.004459939462611952e-02,5.412703808847466481e-04
1.096478196143185187e+03,5.125033894677433893e-02,7.959222409119093289e-02,1.044932465048983988e-01,1.115506715956090522e-01,8.405400077825256333e-02,3.930920175790451193e-02,1.001567806391402173e-02,5.415143520262420251e-04
1.148153621496881669e+03,5.126769315359085144e-02,7.969557059419103695e-02,1.045320718649556252e-01,1.115442355913171119e-01,8.403932150394897993e-02,3.918771508933906883e-02,1.001679129112158576e-02,5.431047470720601214e-04
1.202264434617413144e+03,5.137730643128098768e-02,7.960264882019728316e-02,1.044575392146792070e-01,1.115673649063960021e-01,8.401609397896092624e-02,3.921916603710760840e-02,9.991126945816520069e-03,5.418438631799898019e-04
1.258925411794166166e+03,5.120183963986239817e-02,7.954835123898987281e-02,1.044263166638779855e-01,1.114939009640414508e-01,8.414922473751385024e-02,3.928272072327068654e-02,1.002521845688320035e-02,5.438500030743976350e-04
1.318256738556407527e+03,5.143518909421470470e-02,7.957352347639128076e-02,1.044526778159611674e-01,1.114204459965307814e-01,8.404165456126376499e-02,3.926116024886008166e-02,1.001337903520169159e-02,5.425594446038526156e-04
1.380384264602883832e+03,5.134904191183761041e-02,7.946724840294887293e-02,1.044515505740984257e-01,1.115802256874188214e-01,8.412988297393436676e-02,3.927852143027175252e-02,1.001016965725412718e-02,5.437976216934225972e-04
1.445439770745927945e+03,5.137629503753119581e-02,7.961189245273724013e-02,1.044186291222080898e-01,1.114563431707278202e-01,8.407072318339060824e-02,3.922782668714625692e-02,1.000978499424435078e-02,5.420662698981588458e-04
1.513561248436207279e+03,5.133200332290094314e-02,7.967455447939326973e-02,1.045247732229524495e-01,1.115361023562310011e-01,8.399856346910068716e-02,3.917583656298141703e-02,9.980989067585018318e-03,5.342024126977463171e-04
1.584893192461114040e+03,5.135498741319996507e-02,7.960944062323613291e-02,1.045268486365483890e-01,1.115058646659643909e-01,8.401672966656331676e-02,3.924028217629525056e-02,1.000587519492832436e-02,5.398937892378779082e-04
1.659586907437559603e+03,5.134921248634945895e-02,7.969206310513386737e-02,1.044211396218708843e-01,1.115102684643708847e-01,8.398857562866596238e-02,3.919277143584203038e-02,9.996270508613035177e-03,5.420404904138280714e-04
1.737800828749376251e+03,5.142762328598224353e-02,7.970040280032442137e-02,1.044874765681669537e-01,1.114023951670456702e-01,8.394643584903838107e-02,3.923684703785691730e-02,1.001006037860229653e-02,5.440714480388803313e-04
1.819700858609982561e+03,5.137834656092574864e-02,7.973315839629624424e-02,1.045078316419636860e-01,1.114928499169518250e-01,8.396415329840123398e-02,3.915668556234140618e-02,1.000613413594697923e-02,5.375118380493873298e-04
1.905460717963248271e+03,5.131473195900814604e-02,7.975415943650536466e-02,1.045159290510445510e-01,1.114409606768220484e-01,8.400272182923324005e-02,3.920262617307999908e-02,9.992994390423153711e-03,5.403809535636826863e-04
1.995262314968878854e+03,5.133619893300753190e-02,7.977295719046273437e-02,1.045381350581706392e-01,1.114936225985589530e-01,8.390037230095116760e-02,3.916103559158758823e-02,9.988186975822148372e-03,5.409721149468803801e-04
2.089296130854040712e+03,5.132505400270127860e-02,7.973158548212255781e-02,1.045241875326992503e-01,1.115069614334453230e-01,8.391373803176205293e-02,3.915586262026009290e-02,9.968386755780218877e-03,5.365827816510587321e-04
2.187761623949551904e+03,5.152516984038325865e-02,7.981847499721263228e-02,1.044435719405037849e-01,1.113762157182653367e-01,8.387803643796486186e-02,3.912718232930697398e-02,9.987662636967608448e-03,5.365861618619585443e-04
2.290867652767774871e+03,5.128452357484824392e-02,7.957517655633128406e-02,1.044990135426616534e-01,1.115710748497205224e-01,8.409040253151078836e-02,3.926538652708894128e-02,1.001265194128512191e-02,5.464641502576683728e-04
2.398832919019489964e+03,5.145797424713220714e-02,7.955419485129393287e-02,1.044166365832323862e-01,1.114772405578291631e-01,8.399757815906785940e-02,3.918498904535477195e-02,1.000658203784098033e-02,5.442390345718227992e-04
2.511886431509582053e+03,5.131925167333232368e-02,7.974050992743508814e-02,1.044409463983245884e-01,1.114192182740596643e-01,8.394980790972329798e-02,3.920983896832843513e-02,9.978828496083535712e-03,5.384999701027353477e-04
2.630267991895381329e+03,5.141973698526466213e-02,7.975625703703548286e-02,1.045758551468438657e-01,1.114486053388617087e-01,8.388795406749302574e-02,3.914106609928415248e-02,9.975235142899776045e-03,5.362831471935908950e-04
2.754228703338168998e+03,5.141734824968267892e-02,7.977225302062375401e-02,1.045506212062147361e-01,1.114323426194198247e-01,8.385865740217686437e-02,3.916008675722854743e-02,9.980076012093030621e-03,5.362425499724318874e-04
2.884031503126605912e+03,5.135088858403027978e-02,7.955187161960196318e-02,1.045587757714850491e-01,1.115097961437317153e-01,8.398860903207519546e-02,3.920211447274937755e-02,9.996355590816075054e-03,5.377386196180469280e-04
3.019951720402018964e+03,5.146512020897246048e-02,7.959654809749669435e-02,1.044191272512934449e-01,1.114122521417402339e-01,8.400337449651701371e-02,3.920317890491872848e-02,9.996008844665050380e-03,5.399362463532239283e-04
3.162277660168379498e+03,5.145400776098364021e-02,7.969836872074495537e-02,1.045062795327891259e-01,1.114886292062611528e-01,8.397514212038423298e-02,3.918654365391079780e-02,9.978085598723764396e-03,5.415355220111445949e-04
3.311311214825907882e+03,5.141849482200448740e-02,7.976731703075659596e-02,1.045190209513155721e-01,1.115111231249600321e-01,8.388986924320163130e-02,3.914611838704980251e-02,9.977906214325758458e-03,5.372532805667132143e-04
3.467368504525316894e+03,5.135320457050909088e-02,7.978915755726979919e-02,1.045461615106414721e-01,1.114098380608296718e-01,8.386615868104979610e-02,3.912017232257667537e-02,9.985269983067302652e-03,5.363039486794253996e-04
3.630780547701010164e+03,5.141595595844537792e-02,7.967964786042081027e-02,1.044690770875318919e-01,1.114238874145288272e-01,8.398017989385288262e-02,3.917761498528622016e-02,1.001480687211262627e-02,5.359476626258283900e-04
3.801893963205612636e+03,5.145566979110682837e-02,7.976488751965585267e-02,1.044846110893104113e-01,1.114370920985882363e-01,8.392235103005828145e-02,3.916192950502522113e-02,9.976569790558392423e-03,5.396181404907954933e-04
3.981071705534969169e+03,5.141731687565027908e-02,7.970478007710730950e-02,1.044762541146365131e-01,1.115620445271658240e-01,8.393957814883851176e-02,3.918911286144588502e-02,9.985160627673350664e-03,5.392389873916946007e-04
4.168693834703354696e+03,5.141120932559101880e-02,7.964909652822578512e-02,1.044739394277350575e-01,1.114604574018380340e-01,8.391469363687224792e-02,3.919676277757196819e-02,9.998134825822490787e-03,5.400322239067103071e-04
4.365158322401656733e+03,5.157266361756052131e-02,7.971827232000307240e-02,1.044718779681910459e-01,1.113588118235780133e-01,8.389805956072236837e-02,3.914292367558894203e-02,9.994511724563309718e-03,5.411337967244783404e-04
4.570881896148751366e+03,5.142239554192772066e-02,7.970367637291150831e-02,1.044537681805134538e-01,1.113778293307087913e-01,8.391860558536659576e-02,3.924947702458412430e-02,1.000744363742238872e-02,5.415784182446190843e-04
4.786300923226380291e+03,5.132315655102824559e-02,7.973224282389665407e-02,1.045817342676099576e-01,1.114449008531505636e-01,8.395636708981998875e-02,3.915284531304524807e-02,9.999404046844304408e-03,5.431380031605692214e-04
5.011872336272725079e+03,5.133197118677086668e-02,7.963440314546832433e-02,1.045601730093308340e-01,1.114647889622918248e-01,8.393032558867304094e-02,3.917379977785558076e-02,9.978240804355491267e-03,5.376111305731928964e-04
5.248074602497723390e+03,5.141210593544447843e-02,7.962331539509746869e-02,1.044495042151493275e-01,1.114670721814541438e-01,8.396011832767831529e-02,3.922904721029561032e-02,9.974258646892619068e-03,5.411582024113629780e-04
5.495408738576248652e+03,5.121591170263929682e-02,7.971474963936686642e-02,1.045697670733817530e-01,1.115951855008070343e-01,8.400171670367848065e-02,3.916697258978657503e-02,9.993392494105824211e-03,5.406358694403172981e-04
5.754399373371566071e+03,5.141294624453503215e-02,7.973882809171331520e-02,1.044746216593415294e-01,1.114130877931841096e-01,8.387987928931524284e-02,3.909443877063387141e-02,9.957270243486247494e-03,5.359480196724863629e-04
6.025595860743580488e+03,5.135105440506908259e-02,7.979685448180014185e-02,1.044731488569208000e-01,1.114370731685145055e-01,8.392899548805493604e-02,3.917338622576822110e-02,9.982579652502165252e-03,5.353261741761656005e-04
6.309573444801930236e+03,5.150920839051847944e-02,7.979525965400635634e-02,1.045889248804770383e-01,1.113468716572902362e-01,8.378965624379941524e-02,3.909916838955005552e-02,9.957120208005489428e-03,5.364166267951009110e-04
6.606934480075964530e+03,5.147629253708389807e-02,7.967840092143395336e-02,1.045628043788481704e-01,1.114568423505457040e-01,8.386900383598830389e-02,3.913879288474467200e-02,9.976283166092888427e-03,5.345148393795960337e-04
6.918309709189362366e+03,5.139704638613043497e-02,7.977946773288742410e-02,1.045342831891960395e-01,1.114844888869377937e-01,8.388229715471540171e-02,3.912972863268292939e-02,9.977766465092293563e-03,5.340610122213678606e-04
7.244359600749906349e+03,5.161764607278852141e-02,7.987786950185338242e-02,1.045308460016448199e-01,1.113200921414792960e-01,8.376890735813630195e-02,3.909126696513497840e-02,9.963924536136032142e-03,5.380779349976686768e-04
7.585775750291835720e+03,5.132993521362281403e-02,7.969103380279583815e-02,1.045122990478097591e-01,1.115107220636448737e-01,8.402065116206820783e-02,3.917903442742039222e-02,9.970661394126924260e-03,5.386886761798775555e-04
7.943282347242821743e+03,5.131269455993175965e-02,7.979648771522945827e-02,1.046169181403133752e-01,1.114659834084392176e-01,8.386073442847923054e-02,3.912995422870566009e-02,9.992766759938966070e-03,5.378976499199738127e-04
8.317637711026709439e+03,5.145551174187425192e-02,7.968932950022272754e-02,1.044885245867403362e-01,1.114000172878707590e-01,8.398508939367806125e-02,3.920539273846009032e-02,9.999110816409709224e-03,5.383880317271958448e-04
8.709635899560813414e+03,5.134208494967537617e-02,7.971255835622556574e-02,1.045527485048393379e-01,1.114619487802706033e-01,8.392945393213807614e-02,3.917518558633194953e-02,9.991079189748281256e-03,5.339735555982173679e-04
9.120108393559095930e+03,5.141759278001500205e-02,7.973302866748144258e-02,1.044617908481816626e-01,1.114738823663219275e-01,8.394289139627064689e-02,3.916886207894130362e-02,9.966540743023770410e-03,5.368398773216481647e-04
9.549925860214369095e+03,5.153228940158609273e-02,7.979126276630041370e-02,1.044827445639893576e-01,1.114447003959754684e-01,8.389622691329333415e-02,3.913999151849198443e-02,9.984281939305637843e-03,5.388548293965019593e-04
1.000000000000000000e+04,5.127782816630909596e-02,7.971112763939175450e-02,1.045209219235685022e-01,1.114425964404873876e-01,8.396411454384927753e-02,3.920416270267378100e-02,1.000978033147580798e-02,5.408414161463548104e-04
1.047128548050898462e+04,5.147999807205015654e-02,7.969512774445258740e-02,1.044627618691526122e-01,1.114912214825953402e-01,8.395750862700744610e-02,3.921942961708175385e-02,1.000335388285144948e-02,5.390573952872783998e-04
1.096478196143185050e+04,5.126228024518292292e-02,7.970447037008095148e-02,1.045401713587149756e-01,1.115063382075548171e-01,8.393641020230113714e-02,3.919276244339051085e-02,9.998511746911995651e-03,5.387145468519951436e-04
1.148153621496881715e+04,5.153818802132034693e-02,7.984743189266527152e-02,1.045362670687628587e-01,1.114160191767340213e-01,8.386498358593665048e-02,3.909487546953003406e-02,9.969445057365515506e-03,5.410128632164135001e-04
1.202264434617413099e+04,5.145868761346418518e-02,7.974273670397206970e-02,1.045205401049043165e-01,1.113821440528404844e-01,8.394076202754027771e-02,3.920011407668590186e-02,9.978084830947512099e-03,5.368045814959053474e-04
1.258925411794166212e+04,5.151852495125904680e-02,7.974074203581618669e-02,1.045014214123434065e-01,1.114647761758380540e-01,8.394001479473035821e-02,3.914696613180762563e-02,9.978309732815836969e-03,5.403057775741733825e-04
1.318256738556407436e+04,5.145997224192565278e-02,7.976463838399769357e-02,1.043820118319546408e-01,1.114495034146173319e-01,8.394823444878757313e-02,3.915796774014179693e-02,9.971041966312850849e-03,5.396312769644114179e-04
1.380384264602883741e+04,5.141837890802049282e-02,7.969397300064537393e-02,1.044614988880908368e-01,1.114610344698651889e-01,8.395474900363297799e-02,3.921274831705155034e-02,1.001572590197195509e-02,5.447985105861059309e-04
1.445439770745928035e+04,5.151574222182568608e-02,7.971466197813731336e-02,1.044564260221229890e-01,1.114631760855522430e-01,8.382263656738252189e-02,3.910213818047695439e-02,9.964933659451176429e-03,5.406986283909743932e-04
1.513561248436207097e+04,5.136538325224514201e-02,7.972994389030570173e-02,1.045702344034539488e-01,1.115269234508407536e-01,8.392644979669651450e-02,3.917736905895547600e-02,9.977726048790193369e-03,5.382632664504783055e-04
1.584893192461114086e+04,5.140176846272898059e-02,7.963945198343565235e-02,1.044987868106254519e-01,1.115012797926712290e-01,8.398749783346377840e-02,3.920802892859143879e-02,9.975133875781871245e-03,5.399301621921694062e-04
1.659586907437559785e+04,5.143082363382546485e-02,7.979282989095978773e-02,1.045476146031857484e-01,1.114204631563868592e-01,8.387444712231541255e-02,3.915946976701973475e-02,9.994685703331842100e-03,5.384718879960366219e-04
1.737800828749376160e+04,5.140536508125073678e-02,7.962869967287312944e-02,1.045135677470637875e-01,1.114638779158809573e-01,8.400608635633242949e-02,3.920097470105892573e-02,9.997408039373689367e-03,5.389693930682797843e-04
1.819700858609982606e+04,5.133964376329484824e-02,7.968045516731911415e-02,1.045957711046782007e-01,1.115428241857738950e-01,8.397289798050006082e-02,3.918111007003015345e-02,9.963163170498539473e-03,5.387870604150887203e-04
1.905460717963248317e+04,5.150241718724436063e-02,7.976216591209410456e-02,1.045803553814110137e-01,1.114107268829041125e-01,8.379142988287403837e-02,3.913948531882483622e-02,9.974874321982823977e-03,5.369897264364024373e-04
1.995262314968878854e+04,5.141488570958049897e-02,7.965729451068635780e-02,1.044700832501967713e-01,1.114584929813129954e-01,8.401687915192702916e-02,3.922564870713741297e-02,1.000272223652729810e-02,5.378276090871324548e-04
2.089296130854040894e+04,5.146922475571195921e-02,7.978557929055640763e-02,1.044759090648850891e-01,1.113827888321109599e-01,8.386801468994219133e-02,3.913053601522565456e-02,9.985050229402393437e-03,5.386281221982647249e-04
2.187761623949551722e+04,5.133527242881795460e-02,7.967198560435510835e-02,1.045720497178278391e-01,1.114811945127755222e-01,8.396564511177789791e-02,3.917749257765962279e-02,1.001134494201231379e-02,5.406272270484002761e-04
2.290867652767774780e+04,5.142096861713274514e-02,7.978543069138727128e-02,1.044348023008822290e-01,1.114148399953554247e-01,8.386092828709648672e-02,3.915813005637016481e-02,9.987264130597512876e-03,5.383300036004196086e-04
2.398832919019489782e+04,5.138946037358744362e-02,7.967075253469885210e-02,1.044866326064555068e-01,1.115047264876462968e-01,8.399913079116569370e-02,3.920366913616355614e-02,1.000848124273838458e-02,5.384059672534937096e-04
2.511886431509582326e+04,5.135441785101502177e-02,7.970996187298140523e-02,1.044787352613017750e-01,1.114905100234860058e-01,8.395969999910481152e-02,3.914267101597316417e-02,9.997989926099619395e-03,5.404918379057951352e-04
2.630267991895381419e+04,5.132931332030689353e-02,7.974706908941589512e-02,1.045228548956016607e-01,1.115211479939086647e-01,8.399922256267072784e-02,3.918274149173896215e-02,9.984117337515299381e-03,5.395995912401845051e-04
2.754228703338168998e+04,5.130709197834593810e-02,7.981576766184260430e-02,1.045575429229446962e-01,1.115232250471508979e-01,8.393196644299237563e-02,3.915500590600496517e-02,9.994062526358787890e-03,5.393143630416498500e-04
2.884031503126605821e+04,5.145415942261613584e-02,7.977545669085824021e-02,1.044806286662321032e-01,1.114393761185330511e-01,8.393730236855792559e-02,3.913338786012422049e-02,9.988940324336989529e-03,5.374859533418519485e-04
3.019951720402019055e+04,5.139531772765947720e-02,7.967083924527969263e-02,1.044785472028299661e-01,1.114657523713659254e-01,8.402366902392149894e-02,3.916893279028890035e-02,1.000442621164134190e-02,5.398914939479852954e-04
3.162277660168379225e+04,5.142296938977414245e-02,7.980140935543494907e-02,1.044388859563765842e-01,1.113834554243844643e-01,8.389435883733835364e-02,3.913733492654366403e-02,9.970886566382041946e-03,5.393708896590602422e-04
3.311311214825907518e+04,5.136438900682305242e-02,7.966182546243011364e-02,1.044119191787490214e-01,1.114015324634069076e-01,8.400634982754090485e-02,3.923649379216972988e-02,1.000747407351659790e-02,5.394289846674809067e-04
3.467368504525316530e+04,5.143278579489724694e-02,7.983479489718510458e-02,1.044486094341276483e-01,1.113913485570218326e-01,8.387077663221344237e-02,3.912149996135771274e-02,9.983241566797465202e-03,5.342847354485108979e-04
3.630780547701010073e+04,5.138712567594342501e-02,7.981626090873913948e-02,1.045062138036940286e-01,1.114494413460360434e-01,8.392148718892350479e-02,3.917977844636083562e-02,9.977943758781703670e-03,5.404109231215782671e-04
3.801893963205612818e+04,5.145839560541556890e-02,7.977075432218017070e-02,1.045560818703803740e-01,1.114350672915865870e-01,8.382090789210186466e-02,3.916741855905955111e-02,9.993810535574201848e-03,5.410309625573784913e-04
3.981071705534969078e+04,5.147591796960486465e-02,7.982628019057694257e-02,1.045738428953390531e-01,1.113724838978902010e-01,8.381520926080737732e-02,3.915783912994084959e-02,9.971863016121348261e-03,5.362461091006095028e-04
4.168693834703355242e+04,5.145673103589325920e-02,7.972591592277476769e-02,1.045641109242557293e-01,1.115305475227034715e-01,8.390885794675033427e-02,3.912859519771622746e-02,9.976324537733751580e-03,5.411253042294795470e-04
4.365158322401656187e+04,5.141925136381200745e-02,7.985172308191852697e-02,1.045406699131453399e-01,1.113188630369819770e-01,8.392647395808175426e-02,3.915121610097892918e-02,9.981734886522264372e-03,5.390137209934100192e-04
4.570881896148751548e+04,5.143508467990893368e-02,7.972604598683520616e-02,1.043874145463884601e-01,1.115280439820165864e-01,8.396342944024658139e-02,3.919101343276738814e-02,1.000260653421461247e-02,5.393171399855577457e-04
4.786300923226380110e+04,5.158602311678649882e-02,7.979043330553273194e-02,1.044810637199835857e-01,1.114592439491181863e-01,8.390505394415005702e-02,3.914960981600344031e-02,9.980580367979836887e-03,5.422389572221776154e-04
5.011872336272725079e+04,5.142475912482911277e-02,7.983332200777479293e-02,1.045425343497998483e-01,1.113961381425541269e-01,8.389584598023211437e-02,3.912506886200226713e-02,9.976510135873516497e-03,5.395414469457962808e-04
5.248074602497722663e+04,5.144876728656027493e-02,7.973532854909906598e-02,1.045252651528493781e-01,1.114141758247785691e-01,8.392153641211713699e-02,3.916873519851197388e-02,1.000173975902425225e-02,5.403905556656380359e-04
5.495408738576248288e+04,5.138660748113083043e-02,7.973500233993248421e-02,1.044813804052107387e-01,1.115387366811139425e-01,8.395922748817170878e-02,3.916761150906235278e-02,9.992326848978118001e-03,5.446997264483930280e-04
5.754399373371566617e+04,5.137930151270564405e-02,7.968362408775311878e-02,1.045106470371534174e-01,1.114921457764730395e-01,8.398203609663472402e-02,3.919159339735832359e-02,1.000070552334845000e-02,5.391396138378215042e-04
6.025595860743580852e+04,5.139078052908465505e-02,7.978444582592154888e-02,1.045585006400945177e-01,1.113944279900607875e-01,8.395280806057298095e-02,3.919049547298465719e-02,9.997359312933591299e-03,5.397991611175455067e-04
6.309573444801929872e+04,5.139903287256131909e-02,7.974332114998984589e-02,1.045010238884478554e-01,1.114144998433517220e-01,8.394059884535656768e-02,3.920052555959951945e-02,9.992015874656591870e-03,5.386139338478886270e-04
6.606934480075964530e+04,5.147034574787667099e-02,7.963689631815346059e-02,1.045060422140348944e-01,1.113963040112293246e-01,8.391829989557207659e-02,3.918180146871023256e-02,9.987406992400667607e-03,5.384261603226544015e-04
6.918309709189362184e+04,5.138615726028809144e-02,7.972227079238068670e-02,1.045074681395891658e-01,1.114299249711697137e-01,8.391926477480055047e-02,3.917932009919220665e-02,9.985299563678497539e-03,5.416008713305122367e-04
7.244359600749905803e+04,5.121240375463503164e-02,7.958508157142013539e-02,1.045110171810559457e-01,1.116061386506618930e-01,8.402831936434443372e-02,3.920351363403497963e-02,9.976292477129710193e-03,5.400150721662223515e-04
7.585775750291836448e+04,5.142902360888080421e-02,7.978791325547873736e-02,1.044618623457728573e-01,1.114287893351610381e-01,8.381440283945436331e-02,3.913431595042348582e-02,9.963627997296133770e-03,5.384390164378682507e-04
7.943282347242820833e+04,5.122231927087910613e-02,7.981710888247235680e-02,1.046123292725255338e-01,1.115393041368364507e-01,8.395232160597472515e-02,3.915447047594182439e-02,9.974406956175728770e-03,5.389584082508455361e-04
8.317637711026708712e+04,5.160457196965594767e-02,7.965068340026630611e-02,1.044628230261547830e-01,1.114289585690866891e-01,8.391533960789586410e-02,3.914391726901691321e-02,9.991840711101493758e-03,5.408673842450874595e-04
8.709635899560814141e+04,5.136773179660648891e-02,7.964802018136825368e-02,1.045247572908431094e-01,1.114927903494630501e-01,8.405740859116969665e-02,3.921340428279397605e-02,1.000275444468234388e-02,5.419331976363728470e-04
9.120108393559097021e+04,5.135463256256719150e-02,7.974453499211521523e-02,1.045685724962783641e-01,1.114988579425418985e-01,8.391823518309442231e-02,3.912407292956555233e-02,9.964506080314570677e-03,5.387064286789653876e-04
9.549925860214368731e+04,5.146943996782067654e-02,7.977765422924606997e-02,1.044728549284225511e-01,1.113672604356434059e-01,8.389226636005822635e-02,3.914658670800005846e-02,9.986995667041309588e-03,5.401331375217021833e-04
1.000000000000000000e+05,5.133087620067627171e-02,7.977081353080524295e-02,1.044845271396587505e-01,1.114137816426923749e-01,8.394133175952807335e-02,3.919551500263476762e-02,9.994676971797710960e-03,5.383999362870713718e-04
1.047128548050898535e+05,5.144930565710773701e-02,7.970040873227632328e-02,1.045568717622292337e-01,1.114527669811347099e-01,8.392104802514918638e-02,3.914736387254234146e-02,9.964050872136601122e-03,5.395634169632046971e-04
1.096478196143185050e+05,5.145475292398553335e-02,7.976537827747483267e-02,1.045153671743250939e-01,1.114314072825637048e-01,8.389306553597888905e-02,3.910502763994886527e-02,9.976556450152577679e-03,5.402469514605791378e-04
1.148153621496881678e+05,5.141932122871458594e-02,7.968212561922646819e-02,1.045236120741017821e-01,1.114515311130755554e-01,8.393785915640465667e-02,3.914499941034173258e-02,9.981185267162712149e-03,5.370008957837483273e-04
1.202264434617413062e+05,5.137051176881239634e-02,7.960554217429145762e-02,1.045267693442372275e-01,1.115154759861729794e-01,8.405022367273139172e-02,3.922299326032192834e-02,9.998677688119112991e-03,5.397376635857043838e-04
1.258925411794166139e+05,5.137807405923306564e-02,7.973889176407884805e-02,1.045132858525004427e-01,1.114340473425754902e-01,8.395523525516887520e-02,3.917485824596191046e-02,9.992030911732565149e-03,5.330497417063978635e-04
1.318256738556407508e+05,5.150692386971356118e-02,7.976739020814813119e-02,1.044693485737033939e-01,1.114430564625807363e-01,8.391969628232356926e-02,3.915210109127140181e-02,9.962724361984665392e-03,5.348977237827820790e-04
1.380384264602883777e+05,5.137033955684806169e-02,7.971841406434360122e-02,1.045464073420617618e-01,1.115038232436855875e-01,8.396522814038545612e-02,3.919279414803702316e-02,9.973778392354302677e-03,5.365928921620165878e-04
1.445439770745928108e+05,5.139316353277102734e-02,7.977499341808425015e-02,1.045728332013846490e-01,1.113681940504483020e-01,8.382074256936879186e-02,3.912639949615096674e-02,9.956048105703125400e-03,5.408627501062628290e-04
1.513561248436207243e+05,5.155363861077782300e-02,7.992285660242051670e-02,1.044125981532588593e-01,1.113134304108843731e-01,8.380596961146571933e-02,3.914385276006331765e-02,9.973764821181205914e-03,5.393930422815547670e-04
1.584893192461114086e+05,5.138396163760655666e-02,7.972102701284981829e-02,1.045574621986283398e-01,1.115187299986399594e-01,8.388976032452656606e-02,3.917911380112510528e-02,9.976600127152642980e-03,5.404979845272269139e-04
1.659586907437559566e+05,5.131494640917778904e-02,7.973479164518375295e-02,1.045747529768942946e-01,1.114495976637362856e-01,8.393903494577459323e-02,3.914800279649885417e-02,9.982760729280401937e-03,5.420309820438962752e-04
1.737800828749376233e+05,5.147547492884154557e-02,7.982826194959961874e-02,1.045842984865896497e-01,1.114485565238541448e-01,8.378374401384847125e-02,3.910914441354575860e-02,9.968463408065663181e-03,5.392975598448907122e-04
1.819700858609982533e+05,5.147991588125745005e-02,7.986373216074472980e-02,1.044763156122333198e-01,1.113910410514872829e-01,8.384526256996120697e-02,3.912984023462334066e-02,9.951619571921112989e-03,5.359033744795994652e-04
1.905460717963248317e+05,5.135794061035190566e-02,7.960428926780711845e-02,1.045643518974280484e-01,1.114394169840831200e-01,8.397561191039097650e-02,3.919284136300599936e-02,9.998962958078644325e-03,5.389820637190952373e-04
1.995262314968878927e+05,5.143817196235627581e-02,7.980693453141979310e-02,1.043936484840999462e-01,1.114226132540979963e-01,8.386607527477998869e-02,3.916403245637330166e-02,9.975029442287850281e-03,5.397923390009654130e-04
2.089296130854040966e+05,5.150545537713001332e-02,7.973755082594650989e-02,1.044980651319018933e-01,1.115135979535568783e-01,8.380410034161149546e-02,3.910650491223928438e-02,9.977481226521155849e-03,5.377279185138821374e-04
2.187761623949551722e+05,5.142250545100824494e-02,7.976711450143060544e-02,1.045531901158861382e-01,1.115327833504191068e-01,8.391210257521934668e-02,3.913029357321917007e-02,9.947551888098541545e-03,5.353392715503406092e-04
2.290867652767774707e+05,5.141592800258056040e-02,7.972548820659422497e-02,1.045389952347792056e-01,1.114871961907898945e-01,8.386484654029863206e-02,3.912188769320248949e-02,9.980818586778596874e-03,5.428563076057667941e-04
2.398832919019489782e+05,5.149575551567846937e-02,7.976381680103926397e-02,1.044786776185517435e-01,1.113792259364292381e-01,8.386871473229955132e-02,3.913709660461131556e-02,9.973855671095748637e-03,5.360297954744995715e-04
2.511886431509582035e+05,5.130373167868130385e-02,7.975252241010076515e-02,1.044712675985505906e-01,1.114453604134881537e-01,8.397386452715287219e-02,3.918160338051426134e-02,9.986029193504932996e-03,5.407930483649003254e-04
2.630267991895381710e+05,5.143786782978981842e-02,7.964168178718367130e-02,1.045291377561313045e-01,1.115140963530653756e-01,8.391297661135702080e-02,3.916302178271341417e-02,9.991577162438130405e-03,5.403395644729660141e-04
2.754228703338169144e+05,5.141722377450937825e-02,7.971512124286314616e-02,1.044490659608552641e-01,1.114338602049744359e-01,8.400832615657190250e-02,3.913695865146087777e-02,9.970557145690587750e-03,5.379929693845798182e-04
2.884031503126605530e+05,5.135186383185601916e-02,7.978989153232018960e-02,1.044835908061565316e-01,1.113897634782497065e-01,8.392005517845597951e-02,3.914495205549152479e-02,9.975985662836169346e-03,5.392863803733300961e-04
3.019951720402018982e+05,5.140917338488677074e-02,7.970618477243579525e-02,1.044782034735531329e-01,1.114744544093039247e-01,8.398168862536915802e-02,3.920877717465382634e-02,1.001189090811087194e-02,5.407845489945405744e-04
3.162277660168379080e+05,5.131979801296952803e-02,7.970287985903654060e-02,1.044396260147752026e-01,1.114830970553365580e-01,8.400089112742649411e-02,3.916940769369863656e-02,9.967398119305746415e-03,5.391431563365377483e-04
3.311311214825907955e+05,5.149220317882048648e-02,7.976238869345565752e-02,1.044366198352283670e-01,1.114299116138922352e-01,8.389379817907240133e-02,3.916144998423900375e-02,9.979949777222241539e-03,5.382714600259096149e-04
3.467368504525316530e+05,5.139507497129258695e-02,7.974678702138808528e-02,1.045327743657197134e-01,1.113947537276321897e-01,8.382745162032990971e-02,3.912695894802263596e-02,9.990374674143797859e-03,5.393592397046016512e-04
3.630780547701010364e+05,5.148738701715874222e-02,7.971477081480080051e-02,1.044115563562342808e-01,1.114537315823487251e-01,8.394785496667636626e-02,3.915600086730320478e-02,9.980708266060803191e-03,5.423557995904964690e-04
3.801893963205612381e+05,5.137431821049089076e-02,7.988444317623863422e-02,1.044584688689629698e-01,1.114185422257196467e-01,8.395646126865755066e-02,3.915008246798364067e-02,9.981303639974460976e-03,5.374223216402458691e-04
3.981071705534969224e+05,5.149344349925012027e-02,7.974520128976626820e-02,1.044671635079196664e-01,1.114401332408318235e-01,8.389142421466361244e-02,3.909834739582578739e-02,9.969073472979221931e-03,5.419439930067374098e-04
4.168693834703355096e+05,5.152685283637373215e-02,7.979356646665174135e-02,1.043714230562958895e-01,1.113072292035820615e-01,8.391035348326188192e-02,3.915955151811913865e-02,9.975006051194794734e-03,5.380679663059578137e-04
4.365158322401656187e+05,5.137254666903380562e-02,7.968827403307510160e-02,1.045092699240074280e-01,1.113929493983960711e-01,8.396299592083404650e-02,3.917845640419927167e-02,9.979829497481017275e-03,5.389134926387147834e-04
4.570881896148751839e+05,5.150482007549186253e-02,7.966641892472900444e-02,1.045612618034336139e-01,1.114748151952489053e-01,8.384826942404241534e-02,3.909035488551152598e-02,9.960638018209188455e-03,5.349678874304592121e-04
4.786300923226380255e+05,5.149570287678736924e-02,7.971010430141592384e-02,1.045235913546066348e-01,1.114025789396107247e-01,8.392551720440193097e-02,3.916864283681330272e-02,9.960814051550217346e-03,5.370512058642464177e-04
5.011872336272724788e+05,5.144691211358042721e-02,7.974166774526239565e-02,1.045005854004055490e-01,1.113760450967328369e-01,8.389842987190183898e-02,3.915515775281798450e-02,9.982608396020780858e-03,5.373479212610749985e-04
5.248074602497722954e+05,5.138283758242008503e-02,7.980397937214220305e-02,1.045233313265534064e-01,1.114076379392132804e-01,8.390672037173697861e-02,3.917354028997960952e-02,9.995324659454794466e-03,5.359022187487584663e-04
5.495408738576248288e+05,5.144249400857991289e-02,7.973677449557016461e-02,1.044668704618206961e-01,1.114925611731665683e-01,8.390880689564256256e-02,3.916752292697558979e-02,1.002354371227504905e-02,5.445914272544553165e-04
5.754399373371566180e+05,5.141139764567607268e-02,7.964684681108318010e-02,1.044750473350167935e-01,1.114548459872417990e-01,8.394265690760066567e-02,3.921047944611823211e-02,9.988679841542330920e-03,5.397671081011526199e-04
6.025595860743580852e+05,5.129970695602711905e-02,7.974568383784658154e-02,1.045390217130656996e-01,1.114416818804066095e-01,8.392110418113664372e-02,3.916876620218304184e-02,9.998444345086694024e-03,5.416632168570721835e-04
6.309573444801929872e+05,5.142103189303587341e-02,7.977912376231871550e-02,1.045172167722738382e-01,1.114024652687481826e-01,8.389363853415553185e-02,3.912707565378066576e-02,9.963899227229473105e-03,5.419243004170689855e-04
6.606934480075964238e+05,5.129033650054218296e-02,7.967063886882781720e-02,1.044769357804694043e-01,1.114431556852627792e-01,8.393910850874670981e-02,3.919036362863799472e-02,1.000880217238070934e-02,5.443411994544124569e-04
6.918309709189363057e+05,5.138728630191503194e-02,7.968718735189853075e-02,1.045450683453631319e-01,1.114814822871572353e-01,8.393852662490357275e-02,3.912994137632642283e-02,9.969444740653230635e-03,5.374391268103477200e-04
7.244359600749906385e+05,5.138590377525539821e-02,7.974348935265720972e-02,1.045800501876061189e-01,1.114596965097293668e-01,8.398169304602472185e-02,3.916939902766759102e-02,9.981866268474028428e-03,5.391008252287604737e-04
7.585775750291835284e+05,5.137680334474272609e-02,7.980011464918511377e-02,1.045971547846302890e-01,1.114879237198622836e-01,8.384994735656831066e-02,3.912673623625198549e-02,9.970315900479902876e-03,5.423369825565225056e-04
7.943282347242821706e+05,5.150370622878404359e-02,7.979729369482531365e-02,1.045126188919606874e-01,1.113841385245048221e-01,8.389557364841282450e-02,3.914486861632837655e-02,9.979590484041820503e-03,5.370353300248233847e-04
8.317637711026708130e+05,5.137361528230429547e-02,7.968190503425329196e-02,1.045127490484795002e-01,1.114650425708877540e-01,8.396874896603565008e-02,3.917580293046985657e-02,9.973243498861243672e-03,5.417851610659116159e-04
8.709635899560814723e+05,5.148997339233501308e-02,7.977084429635056262e-02,1.045043445542205435e-01,1.113816448888738653e-01,8.393674676301268733e-02,3.912389402862427590e-02,9.962095338542880166e-03,5.384189508213700235e-04
9.120108393559096148e+05,5.145606444864277845e-02,7.968527763767158101e-02,1.044260928828993212e-01,1.114397100113072997e-01,8.393409085913558498e-02,3.916986829767619971e-02,9.997752976968534225e-03,5.423591760807611531e-04
9.549925860214368440e+05,5.138407413619727054e-02,7.967075429542594400e-02,1.044381885525600406e-01,1.114368787482949985e-01,8.400557582894535580e-02,3.925035391331863771e-02,1.000761235103705959e-02,5.406226589446444433e-04
1.000000000000000000e+06,5.142372061006046657e-02,7.980791542770349078e-02,1.044791530671276142e-01,1.114173591396063895e-01,8.395399772225800583e-02,3.919006982400635719e-02,9.987729522054667602e-03,5.401098611341536649e-04
1.047128548050898477e+06,5.125807719031461734e-02,7.959990646201235698e-02,1.045467967929306768e-01,1.116083555957016332e-01,8.400359056571767014e-02,3.923482594676178103e-02,1.000661249129763779e-02,5.406395058185363466e-04
1.096478196143182926e+06,5.145028630291165889e-02,7.968566542736126024e-02,1.044157124548501653e-01,1.114302620174020958e-01,8.395840554251339516e-02,3.915389515508303081e-02,9.990898175909895818e-03,5.403885205159718406e-04
1.148153621496884152e+06,5.155708713125008863e-02,7.984320603100077129e-02,1.045656074746406372e-01,1.113847551469592523e-01,8.390353170902734026e-02,3.915574590756316226e-02,9.975300115283297978e-03,5.393703705093270571e-04
1.202264434617413208e+06,5.151077390018483915e-02,7.966550607563735453e-02,1.044763388584811492e-01,1.113806314544589782e-01,8.392014692333943371e-02,3.920221660638867345e-02,1.000262748967141110e-02,5.408655173720307080e-04
1.258925411794166081e+06,5.134348393590784654e-02,7.976495372189711108e-02,1.046334777313649017e-01,1.113774667916210132e-01,8.391702400534281625e-02,3.918233325580929710e-02,9.989316292870602590e-03,5.409400842508813988e-04
1.318256738556404831e+06,5.135584410896450180e-02,7.972167511621369718e-02,1.044909112162239334e-01,1.114946320638965788e-01,8.395356603578667254e-02,3.914360146433352311e-02,9.981153715066326884e-03,5.424476339482075605e-04
1.380384264602886746e+06,5.145096485871322040e-02,7.969559032115863806e-02,1.045246484870833575e-01,1.114755900959772533e-01,8.389748363795629382e-02,3.919321689706065787e-02,9.993081012585582762e-03,5.399731558661421656e-04
1.445439770745927934e+06,5.147462504191668842e-02,7.978124993117415020e-02,1.045252727656848651e-01,1.114617608284320383e-01,8.388791915360727103e-02,3.912664396839522774e-02,9.982647337287486877e-03,5.356745781785248947e-04
1.513561248436207185e+06,5.136851219249537193e-02,7.966303786763839767e-02,1.044932725969185128e-01,1.114386577593782929e-01,8.401557437254965344e-02,3.920318313185067877e-02,9.990912560867839382e-03,5.384410762982474140e-04
1.584893192461110884e+06,5.136474931006865252e-02,7.970035249665299859e-02,1.044460383434854950e-01,1.115460260940632220e-01,8.399867874868907625e-02,3.916430093445226468e-02,9.999890352520999365e-03,5.387754231986089867e-04
1.659586907437563175e+06,5.141547150496209029e-02,7.972510547451436280e-02,1.044844008561328086e-01,1.114422938922318002e-01,8.393577907913100933e-02,3.919801056372163722e-02,9.971843033418305649e-03,5.390026852540083903e-04
1.737800828749376349e+06,5.143776239862396515e-02,7.963668993477980573e-02,1.044902773681479768e-01,1.114722707570436622e-01,8.399017414716419827e-02,3.914966718201361856e-02,9.998645201732280635e-03,5.395935246458140929e-04
1.819700858609982533e+06,5.151716365488910598e-02,7.976554088045877122e-02,1.044269670766154873e-01,1.113732256779469965e-01,8.393337081928295418e-02,3.913892330497890232e-02,9.976432597489622370e-03,5.381442836807424739e-04
1.905460717963244300e+06,5.153018368036007407e-02,7.979992300685671835e-02,1.044578227487876071e-01,1.114264826953806214e-01,8.388364674378326336e-02,3.916310437077755863e-02,9.984445397036101691e-03,5.410545612789336095e-04
1.995262314968882827e+06,5.149216891367493915e-02,7.980723447191770403e-02,1.046071532742696153e-01,1.113668123996209014e-01,8.383853644383708337e-02,3.914942637639978046e-02,9.960541605190822642e-03,5.378234502425892957e-04
2.089296130854040850e+06,5.138596666535090451e-02,7.975404535201659206e-02,1.045090767674721893e-01,1.114340672170351099e-01,8.388968695706501555e-02,3.918471883619706331e-02,9.978862117334275778e-03,5.412832589625927310e-04
2.187761623949551955e+06,5.145708421362872598e-02,7.986091446892465417e-02,1.044589033788800581e-01,1.113929616449568921e-01,8.385167015421368664e-02,3.910195818909147081e-02,9.964351198875943255e-03,5.379970952853443044e-04
2.290867652767769992e+06,5.142810644742373122e-02,7.971220418116392592e-02,1.045164640668538730e-01,1.114488762204328826e-01,8.390362856591013219e-02,3.916294295893790745e-02,9.961994327762126525e-03,5.349613056884168841e-04
2.398832919019494671e+06,5.139175858010398834e-02,7.968640982077682122e-02,1.045592212346915656e-01,1.114299654164828263e-01,8.396677938406295338e-02,3.921097198552790652e-02,1.000945707016606505e-02,5.363692076434979639e-04
2.511886431509582326e+06,5.145985546747238598e-02,7.984706003982480760e-02,1.044348817125460571e-01,1.113959825787215890e-01,8.391000318307247074e-02,3.912938609935595613e-02,9.983212906877099446e-03,5.390574396454883219e-04
2.630267991895381361e+06,5.148730082126272423e-02,7.982805439518127211e-02,1.045252368691996503e-01,1.113780152708125915e-01,8.384908899967989659e-02,3.914684450233257840e-02,9.977063735823530136e-03,5.392530408327299470e-04
2.754228703338163439e+06,5.137165654764890704e-02,7.974070876285745124e-02,1.044609288741896180e-01,1.114675938921677323e-01,8.399636924676513738e-02,3.919745986569769802e-02,9.983364814322727085e-03,5.387741743774756772e-04
2.884031503126611467e+06,5.141073476670729447e-02,7.969487320295325083e-02,1.044970791411643368e-01,1.114477616921531467e-01,8.398791350579165593e-02,3.920901985851669991e-02,9.988509019689686963e-03,5.406732806592289085e-04
3.019951720402019098e+06,5.137199212223065442e-02,7.982916158344498248e-02,1.045060552334883819e-01,1.114279739762476101e-01,8.393052433147309144e-02,3.911115389172754864e-02,9.970323023656144437e-03,5.321988444123502667e-04
3.162277660168379545e+06,5.142066932164994497e-02,7.967471021960501054e-02,1.045212716705358341e-01,1.114840025461093925e-01,8.401599583183723408e-02,3.917072787850459786e-02,1.000160647864355504e-02,5.364967992006662795e-04
3.311311214825907722e+06,5.153242450470192637e-02,7.964378642827478483e-02,1.044832115306279230e-01,1.114001988764865697e-01,8.392104263611292747e-02,3.915234594479002905e-02,9.997278505204999430e-03,5.414879258143058625e-04
3.467368504525309429e+06,5.151392525138190348e-02,7.978147395945124620e-02,1.044501619902474254e-01,1.113888264788845117e-01,8.382931312912834942e-02,3.908680730298169648e-02,9.972607340358837988e-03,5.399331909779204715e-04
3.630780547701017465e+06,5.134518008137131662e-02,7.971521959156284420e-02,1.045006752135733824e-01,1.114431411590695309e-01,8.397826647944209300e-02,3.920954342396863745e-02,9.988816247711607491e-03,5.419116753596211556e-04
3.801893963205612730e+06,5.134094747142414067e-02,7.973482016312152809e-02,1.045007302897617424e-01,1.114644680121572723e-01,8.394174842835147587e-02,3.917003991576897826e-02,9.992828134296631581e-03,5.371259633728573497e-04
3.981071705534969456e+06,5.135716868443186006e-02,7.980354969367610407e-02,1.044222395739970721e-01,1.114445014923805821e-01,8.404881461530594455e-02,3.920318257377633508e-02,9.996634900233431972e-03,5.407758171378672027e-04
4.168693834703346714e+06,5.133322041061149504e-02,7.966175592473098699e-02,1.045065600035311182e-01,1.115388545274010185e-01,8.396725233483920414e-02,3.920395644879627606e-02,9.984931014114486331e-03,5.368523252927432515e-04
4.365158322401665151e+06,5.154009578928712976e-02,7.979683685568587925e-02,1.045161957146614334e-01,1.113604309354496447e-01,8.387877491205505964e-02,3.915693675268135804e-02,9.987148734177525577e-03,5.398761204153212749e-04
4.570881896148751490e+06,5.130673953623755834e-02,7.975008847026034131e-02,1.045057165533004179e-01,1.114345676920869277e-01,8.399132123733500654e-02,3.921677399418969229e-02,9.986665188007766078e-03,5.375932110726352282e-04
4.786300923226380721e+06,5.145481119781319945e-02,7.983808911138884357e-02,1.044181877536605602e-01,1.112917207863548807e-01,8.388236059672782297e-02,3.917071614748573322e-02,9.987135199129915097e-03,5.423052205756125500e-04
5.011872336272714660e+06,5.150542777912256454e-02,7.973561270396052614e-02,1.044886098331167662e-01,1.113839061788172019e-01,8.387994641911100668e-02,3.915119003978272810e-02,9.991981436405731470e-03,5.351452837678203310e-04
5.248074602497734129e+06,5.128613030818177793e-02,7.972407796361399845e-02,1.045683526945942465e-01,1.115258217962876025e-01,8.393618151967761898e-02,3.922252003072725091e-02,9.983313927302539179e-03,5.377293682427939248e-04
5.495408738576248288e+06,5.138448949609983329e-02,7.975326228100980408e-02,1.045334211714750022e-01,1.114534979861707270e-01,8.390857917512149766e-02,3.916731019809479436e-02,9.982959591997429827e-03,5.368373578191273790e-04
5.754399373371566646e+06,5.120876305441506016e-02,7.970043414359204159e-02,1.044766476939792410e-01,1.114631161465550330e-01,8.402538564289584178e-02,3.924444648592752966e-02,1.000601915577934049e-02,5.369894672557418884e-04
6.025595860743568279e+06,5.128254068596595910e-02,7.964772685467308433e-02,1.045281220863358007e-01,1.115683317411051700e-01,8.398075074257033146e-02,3.917817438483238435e-02,1.000715416750535929e-02,5.409028910181265829e-04
6.309573444801942445e+06,5.145999327717333538e-02,7.983308828151296221e-02,1.045486860721598910e-01,1.113550333484736171e-01,8.383368951113774614e-02,3.913854513808190383e-02,9.970471464397809985e-03,5.394842549725192404e-04
6.606934480075964704e+06,5.140532149165354114e-02,7.969462840626446998e-02,1.044897183262949725e-01,1.114764089691801519e-01,8.403326041809776326e-02,3.920892044785182634e-02,9.983702552417872411e-03,5.375373990126668068e-04
6.918309709189362824e+06,5.150889856183914900e-02,7.973391042584829225e-02,1.045104670338487807e-01,1.114126205514712614e-01,8.393704009225562424e-02,3.919607353429351015e-02,9.994155578668686979e-03,5.399758535047623556e-04
7.244359600749891251e+06,5.131411871822376403e-02,7.974852514396527092e-02,1.045126856489404926e-01,1.114759999977720101e-01,8.401243475597738875e-02,3.918457531772357588e-02,9.979847216108136618e-03,5.404333371616977522e-04
7.585775750291851349e+06,5.139235250293065077e-02,7.962210720100630634e-02,1.044927628921581420e-01,1.114532592374685993e-01,8.399056423098776036e-02,3.921850248196422778e-02,9.996163388497706845e-03,5.387671232212067843e-04
7.943282347242821939e+06,5.151631396135573915e-02,7.980808737375907902e-02,1.045189257802283944e-01,1.114510715924875855e-01,8.385123904977404008e-02,3.908548603670557869e-02,9.977337187293407531e-03,5.393897702534691157e-04
8.317637711026708595e+06,5.147799159892603449e-02,7.977572105242550227e-02,1.044235374090637658e-01,1.114065299266092934e-01,8.391379730455258978e-02,3.912899686119737652e-02,9.969813682208597885e-03,5.424542481281898094e-04
8.709635899560796097e+06,5.142580822391535494e-02,7.983329323679666523e-02,1.045076587364780485e-01,1.114417311739710759e-01,8.388887793896249168e-02,3.909072493256392222e-02,9.964779907165247433e-03,5.404133314048654687e-04
9.120108393559115008e+06,5.136272682281536189e-02,7.975277694421760433e-02,1.044150385665503777e-01,1.114783572768970887e-01,8.398348123123601516e-02,3.918928821384827510e-02,9.987533829332422008e-03,5.425098632608194287e-04
9.549925860214369372e+06,5.147873811953679324e-02,7.976908253967482376e-02,1.045779138220439275e-01,1.114016780158492564e-01,8.384998042904601157e-02,3.915034618270681749e-02,9.993297456184220551e-03,5.404119080714666267e-04
1.000000000000000000e+07,5.147650172320733519e-02,7.977382285682060870e-02,1.044848056154888821e-01,1.114611460802859000e-01,8.387978561647756182e-02,3.912391182739871631e-02,9.983767107429626989e-03,5.375308123216121416e-04
1.047128548050898500e+07,5.132111044124119947e-02,7.973487893067503218e-02,1.045762912061022065e-01,1.115706208104597086e-01,8.395643722673819254e-02,3.916914058947339877e-02,9.980125929811092117e-03,5.409193216364465914e-04
1.096478196143182926e+07,5.142816122494203029e-02,7.972226680200839022e-02,1.045049216747584858e-01,1.114467698732337642e-01,8.394807009780121121e-02,3.915406528413585552e-02,9.991410028083656109e-03,5.372852518940726338e-04
1.148153621496884152e+07,5.138995569147803560e-02,7.973072335535580368e-02,1.045931278049874597e-01,1.114803388866872497e-01,8.387667348242965060e-02,3.917185981749921747e-02,9.976890099778191329e-03,5.348596790592884511e-04
1.202264434617413022e+07,5.145124903491291035e-02,7.978716947986029540e-02,1.044832486201236338e-01,1.114103259081725278e-01,8.384218065901244410e-02,3.918058242457843343e-02,1.000769362440704843e-02,5.434180564741128688e-04
1.258925411794166267e+07,5.139913764927660916e-02,7.966262146928833332e-02,1.044715178774174164e-01,1.115058764940311947e-01,8.399617691923493001e-02,3.916896094739130696e-02,9.970587601323716020e-03,5.390111629087725653e-04
1.318256738556404784e+07,5.159329463008898581e-02,7.978100113372549318e-02,1.044440111867260823e-01,1.113459788349891039e-01,8.388372477433456154e-02,3.913143649246180605e-02,9.987838003406105877e-03,5.392606734186532625e-04
1.380384264602886699e+07,5.144313490801676048e-02,7.971955394583277177e-02,1.045326635548989441e-01,1.114629457008102509e-01,8.393679518052177269e-02,3.916959122100985985e-02,9.981886211203426854e-03,5.377754498823483819e-04
1.445439770745928027e+07,5.134151408401189942e-02,7.986227194525281903e-02,1.045122256064204141e-01,1.114072057741163219e-01,8.397628252993441511e-02,3.915597010685367696e-02,9.981673291189150851e-03,5.407845069695070561e-04
1.513561248436207138e+07,5.132476341894039867e-02,7.978473987375776788e-02,1.045497439326508876e-01,1.114669953906113897e-01,8.389707983461594520e-02,3.911541706247751576e-02,9.969223521377690300e-03,5.377467380892172110e-04
1.584893192461110838e+07,5.138999489456713698e-02,7.973653596934376919e-02,1.045650069132488258e-01,1.115007728685484811e-01,8.396759725677578612e-02,3.913556763674553435e-02,9.990009259177963161e-03,5.391735546809712891e-04
1.659586907437563129e+07,5.145194922253028269e-02,7.980897459669607230e-02,1.045121518337190358e-01,1.114884477347699993e-01,8.381297147787242219e-02,3.912585740721619826e-02,9.972844133295301686e-03,5.379418321564855433e-04
1.737800828749376163e+07,5.149267328476726802e-02,7.976891464889392103e-02,1.045062681473709065e-01,1.113821858804702331e-01,8.397558711392424935e-02,3.916188305374428136e-02,9.980863749440639296e-03,5.367100387071449411e-04
1.819700858609982580e+07,5.132564674520387338e-02,7.973580443858083178e-02,1.044443859186255791e-01,1.114713517635212425e-01,8.398203470997613052e-02,3.921339554271974920e-02,9.985331861867214817e-03,5.364100749173112553e-04
1.905460717963244393e+07,5.143111291622309150e-02,7.951465539437699293e-02,1.044628467392999666e-01,1.114356346506113621e-01,8.402039925025422962e-02,3.921246891219953845e-02,1.000358635187414101e-02,5.410813644875127684e-04
1.995262314968882874e+07,5.133298291042154987e-02,7.972857393382001834e-02,1.045633045284785623e-01,1.115293132716742575e-01,8.396858737146152551e-02,3.912189506433366021e-02,9.959526253907873689e-03,5.409966058188380974e-04
2.089296130854040757e+07,5.143330858218447127e-02,7.975188232763411045e-02,1.045477207118874763e-01,1.115183298912546250e-01,8.387521483281643042e-02,3.909367870774109466e-02,9.966827664061929729e-03,5.391829091778361279e-04
2.187761623949551955e+07,5.135997321120990694e-02,7.965913007348766894e-02,1.045744339298734366e-01,1.114108335655572130e-01,8.399616581576462016e-02,3.918857553467897104e-02,9.983726172120383976e-03,5.412497787383892516e-04
2.290867652767769992e+07,5.143415721621448500e-02,7.975213418898849382e-02,1.045288615900542006e-01,1.114137328208102823e-01,8.385806539726901876e-02,3.915072732732863964e-02,1.000456823835376048e-02,5.401268909431918746e-04
2.398832919019494951e+07,5.140655977015343159e-02,7.969472603005268996e-02,1.045378463277014391e-01,1.114703207842526744e-01,8.389761679609666900e-02,3.915276350854553916e-02,9.978544511909506753e-03,5.391038537117887400e-04
2.511886431509582326e+07,5.158133793523370092e-02,7.967104648702461045e-02,1.045036683209137202e-01,1.114882224704699110e-01,8.391016143276197603e-02,3.913022620971972482e-02,9.978629372067624251e-03,5.374995539358251454e-04
2.630267991895381361e+07,5.144791353712903359e-02,7.972528784975950467e-02,1.045047830526873167e-01,1.114039929839647086e-01,8.392122569327606363e-02,3.914046022171311506e-02,9.986775306627036081e-03,5.419035518104281263e-04
2.754228703338163346e+07,5.143575804536368312e-02,7.966827333486359297e-02,1.045089112004443377e-01,1.115147485208148048e-01,8.395098458187971735e-02,3.913986242475174515e-02,9.995230638085689234e-03,5.353715816166768927e-04
2.884031503126611561e+07,5.139300160729463884e-02,7.979004497606928537e-02,1.044371916280473905e-01,1.113417860403152493e-01,8.396102172244634954e-02,3.918407066513446280e-02,1.000469865356345446e-02,5.359710050827186378e-04
3.019951720402019098e+07,5.133515524369346855e-02,7.970134438985000680e-02,1.045393109903394874e-01,1.114824687036614081e-01,8.393186644154895792e-02,3.912167391942907024e-02,9.979372695230697907e-03,5.408745116771607100e-04
3.162277660168379173e+07,5.143025247080632023e-02,7.969017777221815146e-02,1.045649929162481562e-01,1.115174055609705339e-01,8.387379024712865450e-02,3.913593039553592973e-02,9.977044541182861562e-03,5.398963535969194269e-04
3.311311214825907722e+07,5.149088648433829130e-02,7.975326984317732126e-02,1.045020766591477079e-01,1.114285986464486899e-01,8.388542741129315083e-02,3.917590815700946333e-02,1.000040092239613994e-02,5.417941307537720236e-04
3.467368504525309801e+07,5.151882194476563315e-02,7.985947428504322487e-02,1.045979508397585356e-01,1.113723048502648638e-01,8.377194082680854137e-02,3.904913261456836870e-02,9.956426097728900484e-03,5.382451176114854590e-04
3.630780547701017559e+07,5.117306939019815315e-02,7.969303696948974725e-02,1.045154584681425858e-01,1.114531166484733632e-01,8.402025041502279856e-02,3.924028799709412818e-02,1.001649339068838226e-02,5.382500761200169652e-04
3.801893963205612451e+07,5.154498048269138405e-02,7.977710056212115874e-02,1.044338349079099726e-01,1.113658074334149262e-01,8.389245112126562931e-02,3.914049833779073562e-02,9.982171189229612634e-03,5.382037642858498961e-04
3.981071705534969270e+07,5.145389426774196751e-02,7.971853286212343681e-02,1.044974620806545795e-01,1.114112997842696129e-01,8.393305366717301874e-02,3.913964083632754526e-02,9.976513018323975371e-03,5.390754485191527785e-04
4.168693834703346342e+07,5.137271247187119583e-02,7.968714407413150791e-02,1.045162918024614140e-01,1.114979764325031569e-01,8.397836025051082232e-02,3.917285072721134881e-02,9.970127915353546935e-03,5.362646648205384109e-04
4.365158322401665151e+07,5.140840371480938364e-02,7.974772286289767698e-02,1.044552933060261396e-01,1.114370808453230555e-01,8.390896873823294744e-02,3.915273296548304333e-02,9.985805068448308161e-03,5.415280278032071071e-04
4.570881896148751676e+07,5.130318391085962604e-02,7.980289974718499102e-02,1.045812261446043279e-01,1.114684354024134960e-01,8.390355001024951687e-02,3.913200801548977203e-02,9.959585752462796898e-03,5.398189442212491087e-04
4.786300923226380348e+07,5.163370849181193878e-02,7.978320423750953627e-02,1.044349542136821934e-01,1.114401253910375089e-01,8.388046608459234776e-02,3.910033268601474654e-02,9.964377785333164775e-03,5.389821518512910060e-04
5.011872336272714287e+07,5.150057521934269661e-02,7.974537679537317680e-02,1.044486820593516774e-01,1.113794403082379592e-01,8.389556910387103994e-02,3.916981868537445372e-02,9.986242210911445635e-03,5.366357534216640744e-04
5.248074602497733384e+07,5.138871319270565258e-02,7.954224023442435509e-02,1.045757759249565932e-01,1.115383349851090250e-01,8.393158288120454447e-02,3.920116823015993429e-02,9.972410237669206493e-03,5.408325059174333687e-04
5.495408738576248288e+07,5.140469145546379404e-02,7.969257912030591751e-02,1.044584070306863871e-01,1.114122723351943928e-01,8.393499014376522294e-02,3.917505906631062879e-02,1.000252084507740995e-02,5.366511629488469838e-04
5.754399373371566832e+07,5.131609051381935682e-02,7.970930277740437275e-02,1.044529146328028180e-01,1.114763798329313493e-01,8.404752493365018340e-02,3.920976245551384409e-02,1.000015742240135258e-02,5.393502261812096847e-04
6.025595860743568838e+07,5.151973466458057566e-02,7.971330209130890465e-02,1.044462669339865230e-01,1.113279062733981972e-01,8.397031237864839570e-02,3.921833412665227253e-02,1.001491140518357553e-02,5.421656042190958150e-04
6.309573444801943004e+07,5.148056083404255884e-02,7.973919198752972559e-02,1.044616991430596109e-01,1.113550384512726754e-01,8.391865311334480160e-02,3.914657184486402403e-02,9.989220950850995207e-03,5.417667627063658953e-04
6.606934480075964332e+07,5.137996754319562598e-02,7.967451258722227370e-02,1.045560005027635075e-01,1.114854467860878912e-01,8.395669074169863355e-02,3.918951386442968976e-02,9.987966902843644496e-03,5.404890540218880999e-04
6.918309709189362824e+07,5.144078664881314433e-02,7.976482718882692280e-02,1.045366612247091015e-01,1.114270351471948195e-01,8.387438980899906971e-02,3.912701369000820550e-02,9.974616454856876507e-03,5.376995975837033223e-04
7.244359600749890506e+07,5.141006870748326962e-02,7.972927464911441775e-02,1.044850503551598003e-01,1.114094762307108744e-01,8.390549612070585805e-02,3.916586794624538764e-02,9.963143255643618079e-03,5.392378729532917121e-04
7.585775750291851163e+07,5.123252722039398077e-02,7.981587272786695719e-02,1.046641182242220025e-01,1.114632226475422427e-01,8.383118018512293601e-02,3.911599845406482645e-02,9.976936371404154444e-03,5.398412136431104697e-04
7.943282347242821753e+07,5.141420366031122097e-02,7.969834323838508039e-02,1.045103058739747376e-01,1.114687736595200290e-01,8.395699579833333648e-02,3.920390003494717696e-02,9.989242718595981937e-03,5.401928952972034469e-04
8.317637711026708782e+07,5.144584046211510275e-02,7.982163335843753260e-02,1.045405844898096015e-01,1.113488160503248031e-01,8.382914171123072300e-02,3.913519868744568669e-02,9.954022411900170092e-03,5.372699796466826180e-04
8.709635899560795724e+07,5.132826650411617675e-02,7.974139526486696827e-02,1.046180399415645723e-01,1.114624769965661399e-01,8.397445367761298407e-02,3.924095754249432716e-02,9.998765576078046113e-03,5.427873285132803595e-04
9.120108393559114635e+07,5.142205006113187427e-02,7.970451575018797086e-02,1.045684347010239490e-01,1.114635779063212206e-01,8.387347034850889393e-02,3.916373356752479024e-02,9.994442952186294304e-03,5.397119429109876890e-04
9.549925860214368999e+07,5.136190982106295100e-02,7.971140369708547280e-02,1.044912641481474391e-01,1.114933885056238749e-01,8.393686347138817894e-02,3.915941295337400929e-02,9.987912140771063041e-03,5.390633807683142299e-04
1.000000000000000000e+08,5.138228021863654182e-02,7.970004201574781844e-02,1.044946178256785374e-01,1.114504737446057187e-01,8.395639677873494022e-02,3.916572345722279386e-02,9.988196868584989924e-03,5.375583497196137744e-04


==> anc/fig4a_t_transprob.csv <==
1.047128548050899575e-02,9.993425832937071762e-01,9.993425836409005614e-01,9.993425836644468374e-01,9.993425838132250494e-01,9.993425838867365796e-01,9.993425840995352472e-01,9.993425840707630403e-01,9.993425841655693143e-01
1.096478196143185063e-02,9.992792066278095575e-01,9.992792070451984587e-01,9.992792070734997090e-01,9.992792072523534186e-01,9.992792073407288367e-01,9.992792075965458709e-01,9.992792075619449932e-01,9.992792076759231534e-01
1.148153621496882971e-02,9.992097255438672221e-01,9.992097260456408447e-01,9.992097260796550806e-01,9.992097262946620928e-01,9.992097264009064395e-01,9.992097267084374401e-01,9.992097266668272804e-01,9.992097268038542257e-01
1.202264434617413176e-02,9.991335531289611271e-01,9.991335537321741622e-01,9.991335537730556826e-01,9.991335540315192665e-01,9.991335541592443192e-01,9.991335545289397047e-01,9.991335544789015088e-01,9.991335546436327375e-01
1.258925411794167490e-02,9.990500462558611350e-01,9.990500469810144057e-01,9.990500470301479918e-01,9.990500473408502335e-01,9.990500474943982967e-01,9.990500479388199073e-01,9.990500478786400462e-01,9.990500480766816294e-01
1.318256738556407466e-02,9.989585002422921578e-01,9.989585011140259541e-01,9.989585011730756081e-01,9.989585015465705098e-01,9.989585017311607418e-01,9.989585022654058344e-01,9.989585021930332820e-01,9.989585024311150585e-01
1.380384264602885214e-02,9.988581430115827109e-01,9.988581440595182270e-01,9.988581441304832387e-01,9.988581445794508795e-01,9.988581448013583719e-01,9.988581454435760953e-01,9.988581453565337220e-01,9.988581456427513272e-01
1.445439770745927249e-02,9.987481287099689853e-01,9.987481299697078541e-01,9.987481300549884145e-01,9.987481305946747101e-01,9.987481308614389874e-01,9.987481316334403392e-01,9.987481315287499717e-01,9.987481318728345103e-01
1.513561248436207964e-02,9.986275307321302863e-01,9.986275322464627235e-01,9.986275323489418598e-01,9.986275329976660453e-01,9.986275333183542990e-01,9.986275342463537541e-01,9.986275341204329248e-01,9.986275345340817067e-01
1.584893192461113431e-02,9.984953341026951978e-01,9.984953359230516190e-01,9.984953360461920058e-01,9.984953368259700257e-01,9.984953372114765413e-01,9.984953383269794536e-01,9.984953381755158341e-01,9.984953386727878355e-01
1.659586907437560557e-02,9.983504271573723221e-01,9.983504293455635059e-01,9.983504294935225953e-01,9.983504304308109534e-01,9.983504308942338090e-01,9.983504322351016702e-01,9.983504320529072995e-01,9.983504326507030013e-01
1.737800828749375484e-02,9.981915924630710979e-01,9.981915950933819559e-01,9.981915952711533091e-01,9.981915963977437967e-01,9.981915969548228462e-01,9.981915985665561486e-01,9.981915983473829135e-01,9.981915990660173987e-01
1.819700858609983596e-02,9.980174969119214312e-01,9.980175000736266622e-01,9.980175002872033740e-01,9.980175016412983213e-01,9.980175023109509880e-01,9.980175042482249959e-01,9.980175039845545770e-01,9.980175048484452027e-01
1.905460717963247327e-02,9.978266809194743514e-01,9.978266847198596912e-01,9.978266849764323432e-01,9.978266866039312566e-01,9.978266874088975724e-01,9.978266897374120648e-01,9.978266894201933690e-01,9.978266904586887698e-01
1.995262314968879874e-02,9.976175466526184810e-01,9.976175512206024720e-01,9.976175515288069340e-01,9.976175534848553683e-01,9.976175544524579220e-01,9.976175572511603029e-01,9.976175568694904960e-01,9.976175581178658991e-01
2.089296130854039618e-02,9.973883452079398415e-01,9.973883506984378977e-01,9.973883510686328835e-01,9.973883534194822875e-01,9.973883545825630303e-01,9.973883579463020954e-01,9.973883574870562319e-01,9.973883589877050593e-01
2.187761623949553008e-02,9.971371626564579094e-01,9.971371692556079136e-01,9.971371697002201495e-01,9.971371725254595253e-01,9.971371739234817788e-01,9.971371779662132617e-01,9.971371774135776578e-01,9.971371792174582582e-01
2.290867652767772378e-02,9.968619048659178583e-01,9.968619127973608052e-01,9.968619133312990321e-01,9.968619167265286851e-01,9.968619184069134054e-01,9.968619232655403506e-01,9.968619226004662437e-01,9.968619247688168539e-01
2.398832919019489723e-02,9.965602810073392881e-01,9.965602905397628053e-01,9.965602911809012809e-01,9.965602952609501353e-01,9.965602972806801851e-01,9.965603031196507144e-01,9.965603023191890175e-01,9.965603049256042123e-01
2.511886431509579437e-02,9.962297856483547376e-01,9.962297971045421807e-01,9.962297978743124283e-01,9.962298027770848385e-01,9.962298052046264507e-01,9.962298122214757745e-01,9.962298112579663911e-01,9.962298143908883130e-01
2.630267991895381477e-02,9.958676793322210896e-01,9.958676930999115218e-01,9.958676940239965525e-01,9.958676999151004905e-01,9.958677028327131975e-01,9.958677112646872054e-01,9.958677101047919145e-01,9.958677138704912224e-01
2.754228703338166065e-02,9.954709675385370327e-01,9.954709840834645718e-01,9.954709851926382136e-01,9.954709922709216174e-01,9.954709957774351414e-01,9.954710059094494801e-01,9.954710045129683271e-01,9.954710090391530874e-01
2.884031503126605750e-02,9.950363779198977410e-01,9.950363978014206134e-01,9.950363991325449353e-01,9.950364076367402832e-01,9.950364118508769895e-01,9.950364240250609837e-01,9.950364223435137490e-01,9.950364277836282190e-01
3.019951720402016052e-02,9.945603357081970186e-01,9.945603595980627709e-01,9.945603611952659184e-01,9.945603714119579664e-01,9.945603764763291110e-01,9.945603911034619493e-01,9.945603890783637491e-01,9.945603956167652360e-01
3.162277660168379134e-02,9.940389371857429879e-01,9.940389658905705028e-01,9.940389678066720025e-01,9.940389800798243858e-01,9.940389861657252801e-01,9.940390037389529310e-01,9.940390012997297742e-01,9.940390091579147658e-01
3.311311214825911342e-02,9.934679211199214377e-01,9.934679556081748020e-01,9.934679579063606658e-01,9.934679726487477547e-01,9.934679799619050566e-01,9.934680010731641309e-01,9.934679981346290489e-01,9.934680075786757047e-01
3.467368504525316503e-02,9.928426380668151641e-01,9.928426795011203732e-01,9.928426822569381693e-01,9.928426999638212402e-01,9.928427087512871063e-01,9.928427341109937743e-01,9.928427305702736128e-01,9.928427419198174730e-01
3.630780547701013827e-02,9.921580174593129797e-01,9.921580672351849595e-01,9.921580705389166921e-01,9.921580918044062836e-01,9.921581023628305296e-01,9.921581328234441166e-01,9.921581285562672825e-01,9.921581421952266888e-01
3.801893963205612431e-02,9.914085324100692098e-01,9.914085922022977115e-01,9.914085961617657983e-01,9.914086216984019373e-01,9.914086343839422222e-01,9.914086709681784182e-01,9.914086658243645989e-01,9.914086822138421518e-01
3.981071705534973415e-02,9.905881621799218495e-01,9.905882339981125773e-01,9.905882387419994162e-01,9.905882694041565628e-01,9.905882846443635481e-01,9.905883285789400805e-01,9.905883223769095247e-01,9.905883420706436127e-01
4.168693834703354750e-02,9.896903522894083816e-01,9.896904385444668106e-01,9.896904442262397517e-01,9.896904810380950934e-01,9.896904993461439481e-01,9.896905521021502894e-01,9.896905446222605818e-01,9.896905682851682151e-01
4.365158322401661156e-02,9.887079722863423292e-01,9.887080758699917649e-01,9.887080826725244131e-01,9.887081268614547058e-01,9.887081488531923590e-01,9.887082121943290280e-01,9.887082031707511431e-01,9.887082316011625016e-01
4.570881896148751983e-02,9.876332712273180325e-01,9.876333956072115283e-01,9.876334037482170647e-01,9.876334567846553059e-01,9.876334831990177809e-01,9.876335592392275764e-01,9.876335483500668921e-01,9.876335825063469187e-01
4.786300923226385201e-02,9.864578309880350782e-01,9.864579803214104103e-01,9.864579900598150486e-01,9.864580537047850095e-01,9.864580854282195554e-01,9.864581767004867441e-01,9.864581635557237993e-01,9.864582045882046568e-01
5.011872336272722023e-02,9.851725175879285645e-01,9.851726968573589760e-01,9.851727085007611073e-01,9.851727848625069228e-01,9.851728229581995233e-01,9.851729324966241874e-01,9.851729166233882395e-01,9.851729659126049476e-01
5.248074602497725810e-02,9.837674308018418134e-01,9.837676459772878301e-01,9.837676598906412995e-01,9.837677514920506461e-01,9.837677972348598532e-01,9.837679286724931860e-01,9.837679094971004679e-01,9.837679686995615125e-01
5.495408738576245539e-02,9.822318524378643723e-01,9.822321106699495319e-01,9.822321272856586738e-01,9.822322371444515143e-01,9.822322920626601617e-01,9.822324497480289240e-01,9.822324265739887927e-01,9.822324976769624127e-01
5.754399373371569398e-02,9.805541937891117943e-01,9.805545036394870406e-01,9.805545234690609124e-01,9.805546551930491850e-01,9.805547211182318312e-01,9.805549102539902195e-01,9.805548822350819149e-01,9.805549676221457789e-01
6.025595860743578058e-02,9.787219429215425759e-01,9.787223146372043825e-01,9.787223382846709230e-01,9.787224961847965643e-01,9.787225753113155680e-01,9.787228021190630400e-01,9.787227682263455186e-01,9.787228707557666940e-01
6.309573444801933051e-02,9.767216126434962176e-01,9.767220584831102226e-01,9.767220866603502083e-01,9.767222758846335617e-01,9.767223708406170823e-01,9.767226427565732783e-01,9.767226017379018188e-01,9.767227248362959635e-01
6.606934480075957183e-02,9.745386902190815714e-01,9.745392248407693803e-01,9.745392583849065149e-01,9.745394850769487638e-01,9.745395990088512317e-01,9.745399249158950283e-01,9.745398752462022252e-01,9.745400230204042114e-01
6.918309709189363055e-02,9.721575901406417364e-01,9.721582310622730594e-01,9.721582709552503143e-01,9.721585424414755927e-01,9.721586791147547313e-01,9.721590696171883428e-01,9.721590094373293578e-01,9.721591868079390020e-01
7.244359600749898653e-02,9.695616115688552306e-01,9.695623797136370126e-01,9.695624271040024222e-01,9.695627521144513095e-01,9.695629160333169017e-01,9.695633837817055900e-01,9.695633108232071251e-01,9.695635236838363591e-01
7.585775750291835762e-02,9.667329023851262138e-01,9.667338227273826190e-01,9.667338789542104793e-01,9.667342678823885871e-01,9.667344644320656766e-01,9.667350245066217429e-01,9.667349359989436675e-01,9.667351914060442475e-01
7.943282347242813790e-02,9.636524321822749206e-01,9.636535345105403660e-01,9.636536011292815562e-01,9.636540663372678006e-01,9.636543019528065468e-01,9.636549723150086288e-01,9.636548648711789067e-01,9.636551712700426320e-01
8.317637711026708291e-02,9.602999769461570967e-01,9.603012967632669206e-01,9.603013755730311907e-01,9.603019317488500350e-01,9.603022141151795754e-01,9.603030161386081343e-01,9.603028856140284342e-01,9.603032531076460820e-01
8.709635899560805306e-02,9.566541186509801564e-01,9.566556982335933101e-01,9.566557913050788287e-01,9.566564558801250451e-01,9.566567941687574850e-01,9.566577532615678781e-01,9.566575945796168545e-01,9.566580352481401928e-01
9.120108393559096804e-02,9.526922634996393136e-01,9.526941531425638932e-01,9.526942628453777262e-01,9.526950564804675947e-01,9.526954616291163358e-01,9.526966079620174943e-01,9.526964148984319314e-01,9.526969431783371967e-01
9.549925860214358853e-02,9.483906830772486085e-01,9.483929425511218314e-01,9.483930715785803267e-01,9.483940187279344958e-01,9.483945037702241621e-01,9.483958731252887242e-01,9.483956380414939602e-01,9.483962711749727159e-01
1.000000000000000056e-01,9.437245832356943032e-01,9.437272834896682783e-01,9.437274348783400990e-01,9.437285644414293850e-01,9.437291448948534889e-01,9.437307796519119885e-01,9.437304931650558615e-01,9.437312517318813265e-01
1.047128548050899610e-01,9.386682060649194081e-01,9.386714312091030132e-01,9.386716083492170348e-01,9.386729544208149978e-01,9.386736487421950548e-01,9.386755990207528155e-01,9.386752495953792907e-01,9.386761581413349820e-01
1.096478196143185063e-01,9.331949707986827436e-01,9.331988204038832446e-01,9.331990270352032990e-01,9.332006297641229908e-01,9.332014598829424523e-01,9.332037848585134077e-01,9.332033583012611100e-01,9.332044460792989771e-01
1.148153621496882937e-01,9.272776599011113285e-01,9.272822516555495609e-01,9.272824918414009909e-01,9.272843984080131330e-01,9.272853903491429239e-01,9.272881597632611772e-01,9.272876385977969482e-01,9.272889404403575897e-01
1.202264434617413141e-01,9.208886568220461255e-01,9.208941295859304210e-01,9.208944076555183322e-01,9.208966733772164792e-01,9.208978579856719193e-01,9.209011538685029086e-01,9.209005165626998890e-01,9.209020739060802541e-01
1.258925411794167559e-01,9.140002419119368504e-01,9.140067592103590099e-01,9.140070796563189992e-01,9.140097692282203035e-01,9.140111830095882794e-01,9.140151016325945843e-01,9.140143216439827745e-01,9.140161837281585155e-01
1.318256738556407293e-01,9.065849526468019448e-01,9.065927066387804434e-01,9.065930739528114124e-01,9.065962628280295199e-01,9.065979489190374441e-01,9.066026029922032992e-01,9.066016475904266070e-01,9.066038728603441621e-01
1.380384264602884659e-01,8.986160135030415441e-01,8.986252294586843936e-01,8.986256478831018413e-01,8.986294237924334904e-01,8.986314330765965419e-01,8.986369541997430987e-01,8.986357830165002669e-01,8.986384407533714036e-01
1.445439770745927111e-01,8.900678393888115103e-01,8.900787806963138538e-01,8.900792538630448725e-01,8.900837184677112823e-01,8.900861108509130482e-01,8.900926522210592662e-01,8.900912154683119359e-01,8.900943876817594136e-01
1.513561248436207929e-01,8.809166143084415923e-01,8.809295880166216897e-01,8.809301184376178151e-01,8.809353891000930581e-01,8.809382349602508100e-01,8.809459743260171782e-01,8.809442106126111893e-01,8.809479942262602448e-01
1.584893192461113431e-01,8.711409437180238635e-01,8.711563065964821329e-01,8.711568949604309164e-01,8.711631066072955676e-01,8.711664884303331746e-01,8.711756312693779147e-01,8.711734649344508030e-01,8.711779742986465180e-01
1.659586907437560488e-01,8.607225746272463285e-01,8.607407396930171206e-01,8.607413839125784838e-01,8.607486909491237626e-01,8.607527051603508506e-01,8.607634880357787344e-01,8.607608259051666710e-01,8.607661956702230555e-01
1.737800828749375415e-01,8.496471717334216356e-01,8.496686151478886062e-01,8.496693090895069966e-01,8.496778873082808659e-01,8.496826463032463028e-01,8.496953403290505857e-01,8.496920677888449847e-01,8.496984561702721761e-01
1.819700858609983596e-01,8.379051306034177582e-01,8.379303987838163659e-01,8.379311305985203129e-01,8.379411790031390250e-01,8.379468133747758340e-01,8.379617276880321208e-01,8.379577039587055021e-01,8.379652964214497901e-01
1.905460717963247397e-01,8.254924001048133952e-01,8.255221168184239122e-01,8.255228667774899831e-01,8.255346092188531326e-01,8.255412701677632414e-01,8.255587552658257833e-01,8.255538077527831975e-01,8.255628211336007993e-01
1.995262314968879735e-01,8.124112760415123091e-01,8.124461491556377313e-01,8.124468868801960619e-01,8.124605733756057324e-01,8.124684352771061047e-01,8.124888860317287520e-01,8.124828036258933128e-01,8.124934907009360163e-01
2.089296130854039757e-01,7.986711166217801416e-01,7.987119440677526994e-01,7.987126250274769745e-01,7.987285326053344958e-01,7.987377956900794107e-01,7.987616537979298492e-01,7.987541790066774450e-01,7.987668334934090453e-01
2.187761623949552869e-01,7.842889186684373071e-01,7.843365930436640987e-01,7.843371541886119402e-01,7.843555870746103942e-01,7.843664801590302105e-01,7.843942357315948355e-01,7.843850555400351254e-01,7.844000174979137707e-01
2.290867652767773488e-01,7.692896825177164555e-01,7.693451935997320801e-01,7.693455479832814747e-01,7.693668369218126246e-01,7.693796201004639013e-01,7.694118120397274163e-01,7.694005474405238854e-01,7.694182090015690978e-01
2.398832919019489862e-01,7.537064850637676949e-01,7.537709193521564544e-01,7.537709496053089930e-01,7.537954500968742089e-01,7.538104172818888005e-01,7.538476320375334661e-01,7.538338262303609927e-01,7.538546375476458117e-01
2.511886431509579576e-01,7.375801767778358276e-01,7.376547130276658315e-01,7.376542635595159103e-01,7.376823527976054118e-01,7.376998339625790990e-01,7.377427022308543636e-01,7.377258075870273268e-01,7.377502828349292718e-01
2.630267991895381408e-01,7.209586228546970288e-01,7.210445224417211252e-01,7.210433902722793720e-01,7.210754625890394287e-01,7.210958255489140489e-01,7.211450164651682648e-01,7.211243804856226625e-01,7.211531036797161898e-01
2.754228703338166273e-01,7.038954246213500188e-01,7.039940155184177817e-01,7.039919397029029691e-01,7.040284003906532861e-01,7.040520519302446711e-01,7.041082643424406706e-01,7.040831150130431038e-01,7.041167453401726561e-01
2.884031503126605611e-01,6.864480890194092355e-01,6.865607422126749348e-01,6.865573918953529198e-01,6.865986493692544101e-01,6.866260355279477645e-01,6.866899860364144015e-01,6.866594172048101630e-01,6.866986934667518305e-01
3.019951720402015982e-01,6.686756651164814658e-01,6.688037625115232920e-01,6.687987237548702613e-01,6.688451801678089170e-01,6.688767855057968781e-01,6.689491931357316457e-01,6.689121507933651900e-01,6.689578944746394917e-01
3.162277660168379412e-01,6.506359397252132748e-01,6.507808330632552929e-01,6.507735947346179328e-01,6.508256353518743209e-01,6.508619810754729951e-01,6.509435487326328262e-01,6.508988193681415346e-01,6.509519357467301592e-01
3.311311214825911065e-01,6.323823790717915116e-01,6.325453401797964670e-01,6.325352793381325833e-01,6.325932612223674756e-01,6.326349021448427479e-01,6.327262954039071241e-01,6.326724978696133261e-01,6.327339745090286849e-01
3.467368504525316641e-01,6.139611150784787252e-01,6.141432789957634863e-01,6.141296463944074802e-01,6.141938872259149473e-01,6.142414076973743420e-01,6.143432319842996314e-01,6.142788145369170172e-01,6.143497164437768943e-01
3.630780547701014105e-01,5.954083911625028813e-01,5.956106953759535694e-01,5.955926018658955767e-01,5.956633699993219011e-01,5.957173791608677549e-01,5.958301569867129333e-01,5.957534012580043559e-01,5.958348619791874468e-01
3.801893963205612570e-01,5.767489821701948793e-01,5.769721073433177194e-01,5.769485121015172080e-01,5.770260191921580128e-01,5.770871461905491273e-01,5.772112967070349709e-01,5.771203302445607752e-01,5.772135382332665987e-01
3.981071705534973137e-01,5.579961542609349623e-01,5.582404743357070043e-01,5.582101759305166944e-01,5.582945735895418204e-01,5.583634637032551806e-01,5.584992873589809115e-01,5.583921059611912652e-01,5.584982856821468777e-01
4.168693834703355305e-01,5.391536918034859349e-01,5.394192438819789270e-01,5.393808752086455272e-01,5.394722570978434106e-01,5.395495700160850561e-01,5.396972413141922775e-01,5.395717415976666320e-01,5.396921290835609009e-01
4.365158322401658797e-01,5.202203438911091604e-01,5.205068303013693498e-01,5.204588583882493458e-01,5.205572688790993663e-01,5.206436805410633584e-01,5.208032515927711881e-01,5.206572730627726520e-01,5.207930859787112121e-01
4.570881896148749624e-01,5.011966942087004995e-01,5.015035297456398311e-01,5.014442614103491458e-01,5.015497113780525984e-01,5.016459206698180573e-01,5.018173371307409480e-01,5.016487115857604095e-01,5.018011142857929929e-01
4.786300923226382564e-01,4.820939219878556115e-01,4.824203372979898874e-01,4.823479317598404759e-01,4.824604212879467502e-01,4.825671623144718314e-01,4.827502911424308985e-01,4.825568958134840436e-01,4.827269603318067315e-01
5.011872336272722439e-01,4.629432378432277728e-01,4.632884439028203682e-01,4.632009339532030534e-01,4.633204807976103456e-01,4.634385401912195501e-01,4.636332053845632073e-01,4.634130152971995820e-01,4.636016796201652412e-01
5.248074602497725394e-01,4.438040653811001768e-01,4.441674727538779677e-01,4.440627972188935235e-01,4.441894690095592457e-01,4.443197056585182492e-01,4.445257239482895972e-01,4.442768593125219767e-01,4.444848845141315952e-01
5.495408738576245122e-01,4.247685149054262199e-01,4.251499844829964569e-01,4.250260366917416599e-01,4.251599842529680817e-01,4.253033459735875987e-01,4.255205500909650662e-01,4.252413168541187560e-01,4.254692446398244954e-01
5.754399373371569260e-01,4.059596647419677629e-01,4.063597452148590139e-01,4.062144449377382283e-01,4.063559339072843057e-01,4.065134623383198087e-01,4.067416963772378380e-01,4.064306229470707188e-01,4.066787347956573595e-01
6.025595860743577781e-01,3.875219586443193753e-01,3.879420441459937030e-01,3.877734432838071954e-01,3.879228812556459460e-01,3.880956935658786411e-01,3.883347652049045085e-01,3.879906455078800387e-01,3.882589240362953054e-01
6.309573444801933606e-01,3.696038615255508031e-01,3.700461886733467654e-01,3.698526221203840558e-01,3.700105782216449035e-01,3.701998136760121794e-01,3.704493940456664580e-01,3.700713548138573894e-01,3.703594475582330237e-01
6.606934480075961069e-01,3.523356866639912877e-01,3.528030952577729806e-01,3.525833848274695925e-01,3.527505969022759480e-01,3.529573200078756079e-01,3.532167956800036368e-01,3.528044104612115262e-01,3.531115965659863409e-01
6.918309709189366385e-01,3.358085687166173505e-01,3.363039877230921126e-01,3.360576949216579346e-01,3.362350552126337488e-01,3.364601170143198816e-01,3.367284198047687527e-01,3.362818881290766670e-01,3.366070501584441654e-01
7.244359600749902262e-01,3.200626154953760127e-01,3.205883143224200760e-01,3.203160138934621481e-01,3.205045171435718099e-01,3.207483928230703829e-01,3.210238578111112573e-01,3.205442493968038709e-01,3.208858559569658375e-01
7.585775750291835484e-01,3.050916101144048875e-01,3.056483692671730368e-01,3.053518806092914151e-01,3.055525112692902279e-01,3.058151528959361376e-01,3.060954740136545560e-01,3.055850022339750005e-01,3.059411114811140808e-01
7.943282347242813790e-01,2.908668503723365606e-01,2.914533250645697238e-01,2.911358023057284417e-01,2.913493363505483824e-01,2.916300969487037320e-01,2.919124488922770211e-01,2.913746906321866281e-01,2.917429871193688018e-01
8.317637711026708569e-01,2.773739579837363745e-01,2.779865720671088059e-01,2.776523377375045287e-01,2.778790490900476251e-01,2.781767357146978092e-01,2.784580970809167888e-01,2.778980360628180990e-01,2.782759084808996697e-01
8.709635899560805861e-01,2.646467411624132127e-01,2.652803759621324420e-01,2.649344204175727024e-01,2.651737203005521959e-01,2.654868058082200388e-01,2.657644470348490828e-01,2.651882152904995738e-01,2.655728645841817781e-01
9.120108393559096527e-01,2.527774203051360025e-01,2.534268924117847877e-01,2.530740800953552583e-01,2.533241767956989077e-01,2.536511360722730757e-01,2.539231438406494568e-01,2.533374026957633807e-01,2.537259373636237547e-01
9.549925860214358853e-01,2.418893851226721070e-01,2.425512653438457178e-01,2.421954834196861084e-01,2.424532053557341138e-01,2.427928549643526557e-01,2.430584961895047025e-01,2.424695424083249673e-01,2.428589818785448773e-01
1.000000000000000000e+00,2.320792085795703175e-01,2.327531021985691229e-01,2.323967776459990864e-01,2.326577080792575358e-01,2.330093592551703841e-01,2.332691018156333729e-01,2.326819646318953883e-01,2.330690635110958531e-01
1.047128548050899610e+00,2.233604002612767925e-01,2.240487187004265024e-01,2.236931516689098509e-01,2.239521360221372603e-01,2.243153794809531476e-01,2.245705197305791490e-01,2.239884310203338613e-01,2.243693022235367374e-01
1.096478196143185091e+00,2.156525811472805865e-01,2.163584118410446511e-01,2.160050431104443835e-01,2.162569609308175045e-01,2.166310322043371595e-01,2.168830921331445505e-01,2.163076493762465524e-01,2.166773315229753027e-01
1.148153621496882826e+00,2.088367437741680266e-01,2.095606594338926543e-01,2.092126887270456259e-01,2.094532380463950683e-01,2.098361403635053413e-01,2.100863539586282636e-01,2.095184140107967941e-01,2.098707526378418009e-01
1.202264434617413169e+00,2.028429272217311952e-01,2.035808143516160962e-01,2.032438784514835339e-01,2.034701578927148036e-01,2.038579265677740171e-01,2.041070716793548789e-01,2.035480306215592117e-01,2.038763566188458998e-01
1.258925411794167504e+00,1.976920475910520780e-01,1.984360925764830086e-01,1.981167533787030754e-01,1.983276816928340736e-01,1.987141969775223505e-01,1.989627231390029283e-01,1.984155919962297676e-01,1.987144418718054806e-01
1.318256738556407459e+00,1.934368582196941133e-01,1.941798744812173183e-01,1.938820791812084221e-01,1.940788903581019409e-01,1.944564177909115787e-01,1.947045262668651855e-01,1.941742663358553278e-01,1.944416944775731182e-01
1.380384264602885214e+00,1.900472968394207318e-01,1.907874330736146762e-01,1.905093818364947400e-01,1.906961226074547211e-01,1.910564202534849876e-01,1.913038601147566131e-01,1.907967072386001495e-01,1.910359254448540378e-01
1.445439770745927888e+00,1.873704075677985748e-01,1.881117349855963294e-01,1.878465826495714919e-01,1.880297211347813080e-01,1.883653530895699757e-01,1.886112448245457207e-01,1.881330575076023137e-01,1.883519960830601636e-01
1.513561248436208651e+00,1.852344535674153581e-01,1.859815658295399798e-01,1.857228371843060166e-01,1.859088102073401805e-01,1.862143303831674812e-01,1.864576522741411002e-01,1.860118231410157197e-01,1.862203279593784011e-01
1.584893192461114042e+00,1.835789321919217565e-01,1.843292351227997783e-01,1.840768204004689101e-01,1.842678972960575257e-01,1.845406584356017177e-01,1.847813546748656721e-01,1.843677902645753652e-01,1.845738758391658463e-01
1.659586907437561321e+00,1.824209345903703705e-01,1.831612006270443571e-01,1.829219901553503780e-01,1.831134358935226913e-01,1.833539206842978719e-01,1.835933901438848992e-01,1.832104909768877965e-01,1.834174822555438011e-01
1.737800828749376247e+00,1.816907694003432328e-01,1.824009506478052323e-01,1.821838142603423027e-01,1.823655137736734377e-01,1.825775285965033912e-01,1.828173595638797611e-01,1.824663877440886595e-01,1.826711903644667734e-01
1.819700858609982541e+00,1.812038556230263220e-01,1.818651104350287318e-01,1.816768911024828348e-01,1.818387044018894283e-01,1.820299817892320204e-01,1.822698128931271588e-01,1.819561121918280011e-01,1.821479454017157495e-01
1.905460717963246342e+00,1.808316533761041012e-01,1.814338001041697901e-01,1.812796503540585469e-01,1.814165605153037486e-01,1.815986527898233172e-01,1.818354928696947759e-01,1.815616101923033798e-01,1.817232169609818426e-01
1.995262314968878847e+00,1.805558233523064660e-01,1.811003733748164646e-01,1.809825833380158955e-01,1.810977122032295106e-01,1.812817373635454421e-01,1.815119839993892814e-01,1.812689505051332250e-01,1.813847102460819649e-01
2.089296130854038758e+00,1.803025483151892150e-01,1.807967880030671715e-01,1.807116578636566717e-01,1.808166363544248534e-01,1.810050292150434947e-01,1.812286300908707570e-01,1.809980960939924777e-01,1.810678120062018392e-01
2.187761623949551648e+00,1.799317489271030079e-01,1.803752879515098662e-01,1.803200298563096271e-01,1.804295488795242541e-01,1.806133065833769591e-01,1.808370540766772450e-01,1.806010805153626109e-01,1.806478139706303443e-01
2.290867652767772267e+00,1.794073095630129566e-01,1.797876147608290232e-01,1.797713305434089359e-01,1.798957604948374922e-01,1.800636725983806585e-01,1.802962010305989571e-01,1.800404342658730172e-01,1.801003092410518036e-01
2.398832919019489918e+00,1.787201973358131524e-01,1.790293746054982815e-01,1.790603728145055140e-01,1.792096921888233774e-01,1.793565681296771519e-01,1.795942471023596332e-01,1.793137986164026754e-01,1.794099678891690197e-01
2.511886431509579687e+00,1.777708189873155042e-01,1.780230864816155778e-01,1.780881492349429274e-01,1.782748329384799824e-01,1.783987806771024087e-01,1.786241134589879320e-01,1.783383858083096296e-01,1.784617064355734917e-01
2.630267991895381297e+00,1.765296310041054029e-01,1.767511231878847178e-01,1.768300393273025406e-01,1.770457413654918100e-01,1.771520580244111964e-01,1.773565509985788047e-01,1.770916100806460558e-01,1.772148615935634774e-01
2.754228703338166273e+00,1.750139723241839473e-01,1.752177110319262654e-01,1.753019199442735487e-01,1.755105886169014417e-01,1.756183241951562168e-01,1.758131769516556586e-01,1.755628117659425724e-01,1.756717984444852443e-01
2.884031503126605500e+00,1.731664162044639077e-01,1.733511169457584711e-01,1.734409179881481189e-01,1.736173601108456366e-01,1.737373433803019174e-01,1.739344812369025273e-01,1.736798808388552717e-01,1.737756381626997249e-01
3.019951720402016093e+00,1.709457933311331335e-01,1.711227342746111657e-01,1.712391168734512525e-01,1.713652836859703432e-01,1.714917974824739233e-01,1.716958450609740172e-01,1.714323615437421400e-01,1.715216058376583808e-01
3.162277660168379523e+00,1.682917227852882280e-01,1.685024204470968179e-01,1.686651678808991361e-01,1.687075463837806044e-01,1.688564023591720420e-01,1.690665279494957263e-01,1.687815631277819750e-01,1.688747019312967224e-01
3.311311214825911176e+00,1.651672378627093984e-01,1.654602716745866564e-01,1.656561580966108005e-01,1.656000295193212901e-01,1.658039204825677293e-01,1.660129968926918331e-01,1.656982663790901589e-01,1.657894041282074460e-01
3.467368504525316641e+00,1.616259143480646421e-01,1.620034991476260178e-01,1.622100588700606527e-01,1.620726703198144547e-01,1.623262315631184560e-01,1.625355387237542582e-01,1.622126383894925417e-01,1.622693421247463630e-01
3.630780547701013994e+00,1.577386379072421851e-01,1.581426156862712484e-01,1.583386342766658073e-01,1.581989350175950770e-01,1.584374424648186952e-01,1.586544905610573764e-01,1.583622055203523227e-01,1.583640016484428592e-01
3.801893963205612792e+00,1.535830946520312656e-01,1.539439148095512466e-01,1.541350741317575601e-01,1.540480201658038784e-01,1.542367312911779031e-01,1.544496967572950297e-01,1.541936744791249092e-01,1.541747368461460488e-01
3.981071705534973137e+00,1.492836176853512553e-01,1.495573662022130768e-01,1.497478437938596640e-01,1.497233677671006846e-01,1.498714897828314074e-01,1.500508496930138547e-01,1.498195313333543777e-01,1.497909484296040539e-01
4.168693834703354639e+00,1.449775221589900687e-01,1.451635178518758673e-01,1.453586852435153065e-01,1.453799487404752733e-01,1.455012736896830194e-01,1.456547007318444720e-01,1.454641832678346125e-01,1.454046219407549023e-01
4.365158322401661017e+00,1.408259316890515533e-01,1.409830837162099892e-01,1.411745630080440683e-01,1.412119701050498222e-01,1.413257623397274065e-01,1.414279409577971214e-01,1.413134145404838782e-01,1.412460578468648364e-01
4.570881896148751622e+00,1.370276569525001320e-01,1.372126968556281190e-01,1.373852159656560878e-01,1.374309629486156481e-01,1.375815767246309496e-01,1.376003057963077481e-01,1.375538738889603707e-01,1.375219499557081282e-01
4.786300923226384896e+00,1.338340823416410419e-01,1.340262035454892475e-01,1.341907857417245220e-01,1.342814567166591699e-01,1.344280617091575258e-01,1.343906658062233583e-01,1.343609268146708224e-01,1.343715284292352763e-01
5.011872336272724660e+00,1.313434594498999186e-01,1.315557592184340985e-01,1.316850614996667723e-01,1.318255625793255392e-01,1.319439034611265271e-01,1.318507089683079447e-01,1.318425932400014711e-01,1.318489650860775741e-01
5.248074602497728058e+00,1.295185539114191431e-01,1.297162379278577193e-01,1.298811427329325252e-01,1.299947629199451060e-01,1.300892006377769861e-01,1.300070868370243049e-01,1.299882595373753891e-01,1.299784040861311496e-01
5.495408738576248453e+00,1.282143741526113323e-01,1.283657333760815367e-01,1.285490924141701463e-01,1.286128091270632989e-01,1.287281339181234607e-01,1.287544787141609304e-01,1.286236652965465077e-01,1.286293631978029650e-01
5.754399373371566817e+00,1.271295599288238820e-01,1.272928415945158709e-01,1.274232135901527674e-01,1.275158761025701748e-01,1.275953906840317509e-01,1.276951986820294982e-01,1.274817546706520366e-01,1.275301610634897165e-01
6.025595860743575116e+00,1.259699614499736608e-01,1.261300487104491663e-01,1.261937190950468135e-01,1.262824535460985442e-01,1.263526171346466831e-01,1.264509604795304720e-01,1.262192412363800920e-01,1.263343134062200612e-01
6.309573444801929831e+00,1.243680586319787090e-01,1.244571621569561665e-01,1.245138029578414379e-01,1.245668938579582302e-01,1.246920090954043853e-01,1.247039589371449070e-01,1.245298140101716577e-01,1.247201807817559932e-01
6.606934480075957516e+00,1.221477942326313487e-01,1.221494396281027073e-01,1.221835407361753500e-01,1.222694254440226946e-01,1.224413100493458167e-01,1.223969155214621601e-01,1.222263279021379573e-01,1.225152236572345094e-01
6.918309709189362167e+00,1.193856398695138515e-01,1.193986523960525459e-01,1.193875047074680201e-01,1.194406232281789437e-01,1.196585704051655041e-01,1.196051683279532735e-01,1.193944983583063446e-01,1.197430661145619107e-01
7.244359600749898931e+00,1.163401179079078251e-01,1.164067756166898698e-01,1.164990353713193233e-01,1.164025956346187718e-01,1.166632275998240875e-01,1.166174346578180698e-01,1.163600508708947101e-01,1.167347451971813277e-01
7.585775750291835706e+00,1.135739430192072436e-01,1.137221533020525421e-01,1.138265757407022766e-01,1.137320101338607226e-01,1.139426529769297924e-01,1.139177651706783090e-01,1.136655802130754067e-01,1.140161860157749979e-01
7.943282347242813124e+00,1.114799318320882082e-01,1.116323994518444163e-01,1.116974873964520637e-01,1.116508895300594717e-01,1.118644556908630627e-01,1.118150739775933822e-01,1.116761409392714038e-01,1.119138735643154664e-01
8.317637711026709013e+00,1.100569052321809099e-01,1.101367400344612224e-01,1.102003565423788911e-01,1.101948597696892906e-01,1.103755087082085445e-01,1.103010324289545874e-01,1.102221217540418491e-01,1.104027267942688101e-01
8.709635899560804972e+00,1.088456238754934025e-01,1.088564806308128935e-01,1.089633482224806049e-01,1.089967114613460270e-01,1.091325241454677436e-01,1.090197216103977740e-01,1.089900097181446120e-01,1.091286071494339122e-01
9.120108393559096527e+00,1.073921739590736613e-01,1.074467082446180083e-01,1.075762015868769461e-01,1.075448584364180060e-01,1.077240662955699368e-01,1.075752822409920401e-01,1.075849968552297781e-01,1.076619311253467076e-01
9.549925860214358408e+00,1.055749889042910117e-01,1.056735348125356216e-01,1.057751637667059819e-01,1.057387339505090340e-01,1.058822107638377891e-01,1.058850725680474808e-01,1.057375363551094904e-01,1.058642930253729381e-01
1.000000000000000000e+01,1.035962175213860498e-01,1.035719025806641352e-01,1.036755777663554701e-01,1.037504051002621913e-01,1.038217501082948913e-01,1.038093160984508156e-01,1.035930717105120746e-01,1.038601816760002239e-01
1.047128548050899610e+01,1.015876785616912914e-01,1.014892230088293990e-01,1.016915534837916912e-01,1.017114702778486729e-01,1.018149683012314621e-01,1.017786334289076666e-01,1.015534986840253284e-01,1.018513119740974138e-01
1.096478196143185180e+01,9.969244384316830465e-02,9.970012554189051912e-02,9.987718671819535710e-02,9.985441049919664691e-02,1.000315658066933955e-01,9.994070822231380935e-02,9.978135436698488958e-02,1.000542278272766455e-01
1.148153621496882870e+01,9.803141754780300698e-02,9.829551346083494068e-02,9.843722603782327496e-02,9.811803657811019042e-02,9.845476535915965999e-02,9.839163330343905778e-02,9.822575605771689811e-02,9.849052984031818336e-02
1.202264434617413080e+01,9.652739049873984567e-02,9.690106920172009142e-02,9.700604271247149912e-02,9.671221091294052163e-02,9.704319017864218577e-02,9.697011065240193628e-02,9.687521225670084335e-02,9.699129598469649616e-02
1.258925411794167459e+01,9.516952773717775316e-02,9.534674741329336733e-02,9.540377205776173763e-02,9.531582595331739016e-02,9.559249786162583862e-02,9.559644145858969821e-02,9.543953493573407998e-02,9.553390017614932228e-02
1.318256738556407370e+01,9.357611976164482981e-02,9.361165809231543344e-02,9.369303027124736838e-02,9.371314457334399550e-02,9.394706487384839322e-02,9.389130628827445368e-02,9.367916742860576962e-02,9.382487085848344177e-02
1.380384264602885303e+01,9.166084418406950096e-02,9.180398477635094701e-02,9.195861847796292510e-02,9.193087960887824650e-02,9.209671609247040147e-02,9.204950053288329936e-02,9.191122447536224926e-02,9.194523273628701920e-02
1.445439770745928065e+01,9.016487410697608673e-02,9.018120275446178669e-02,9.045149396654161844e-02,9.035071388574424101e-02,9.060736465997301647e-02,9.048938317205003357e-02,9.042242238745450134e-02,9.054317468108745437e-02
1.513561248436208651e+01,8.891242289298936785e-02,8.894587259807490431e-02,8.907857886451159279e-02,8.894152139256100709e-02,8.933873446671773688e-02,8.926329621024811645e-02,8.918135687576388138e-02,8.927262078333013384e-02
1.584893192461114175e+01,8.751916736095909088e-02,8.756882774480059806e-02,8.763725600117819314e-02,8.759368815514623208e-02,8.784251726984247666e-02,8.790744113073749311e-02,8.775736341858865475e-02,8.785323538277736710e-02
1.659586907437561365e+01,8.592081923903643892e-02,8.593931997190921990e-02,8.602676596989246305e-02,8.589866189282828468e-02,8.626411708236098042e-02,8.626977532152119155e-02,8.618501326482894132e-02,8.618229261338619662e-02
1.737800828749376336e+01,8.424328102590598888e-02,8.438341758738676646e-02,8.461233160081624294e-02,8.453445465114342583e-02,8.477784967387581860e-02,8.470796218212188478e-02,8.474319846830608016e-02,8.476352211011090043e-02
1.819700858609982674e+01,8.313788408965873400e-02,8.305795271085260334e-02,8.328397639874823843e-02,8.319053925372284219e-02,8.348948440774137114e-02,8.333262367576799168e-02,8.335071543138486416e-02,8.347347785118816588e-02
1.905460717963246253e+01,8.174511733487242748e-02,8.193433403821474836e-02,8.193478240967282111e-02,8.183524646246986833e-02,8.219818719935048645e-02,8.218950695633284176e-02,8.210904946426338114e-02,8.211985542992086828e-02
1.995262314968878670e+01,8.034965740312767501e-02,8.049068573354639655e-02,8.052240999447399239e-02,8.047335337968924973e-02,8.081473238624584110e-02,8.074615289375736138e-02,8.063612752069557188e-02,8.078308115466495409e-02
2.089296130854038580e+01,7.886581712171215897e-02,7.910726493959409356e-02,7.926985745395113969e-02,7.909696217829313702e-02,7.947379378915449266e-02,7.934671701986319159e-02,7.934976358969775267e-02,7.939448636899072709e-02
2.187761623949552003e+01,7.774711161546868365e-02,7.778431599113723449e-02,7.802093704788742867e-02,7.784361687130168794e-02,7.820191093181251552e-02,7.818311550722401027e-02,7.804287979135428321e-02,7.821748588642590816e-02
2.290867652767772356e+01,7.646727845078039876e-02,7.663493780282838730e-02,7.671303752756748751e-02,7.666756501916682787e-02,7.689027631704650756e-02,7.684786860903394801e-02,7.671898437623905775e-02,7.690372905332099052e-02
2.398832919019490006e+01,7.528500293561006529e-02,7.524040980137831902e-02,7.547436377791384710e-02,7.532886816429747168e-02,7.564625872082070268e-02,7.551720736380870824e-02,7.558934299183572847e-02,7.557499257472867493e-02
2.511886431509579509e+01,7.405919033325940315e-02,7.418855154769685156e-02,7.422207581646400598e-02,7.425386753680741914e-02,7.441331196258339775e-02,7.445712194209699875e-02,7.439827138896071279e-02,7.447960485467852720e-02
2.630267991895381385e+01,7.285628685581145569e-02,7.297385470946683717e-02,7.311880017029311063e-02,7.298703333778236435e-02,7.326878184456017684e-02,7.310857418598037949e-02,7.319362092845403678e-02,7.326638497856508003e-02
2.754228703338166184e+01,7.171546880952520131e-02,7.182208845888331250e-02,7.197457691773558042e-02,7.177218732825239866e-02,7.201608226501601817e-02,7.194419895841322465e-02,7.199489509764547823e-02,7.205858656895669512e-02
2.884031503126605855e+01,7.062218224053222471e-02,7.059288922707165903e-02,7.070758262731613453e-02,7.073380475357989028e-02,7.090998380267327095e-02,7.088491509829195070e-02,7.087570419998578952e-02,7.093128834724221621e-02
3.019951720402016093e+01,6.956508747657227931e-02,6.954538560619197285e-02,6.969439123748254195e-02,6.953388502169290109e-02,6.969493050749231422e-02,6.967558983969752984e-02,6.969884669736384208e-02,6.977881716312911431e-02
3.162277660168379256e+01,6.852584046596012224e-02,6.842900517684344375e-02,6.855614636929723005e-02,6.850242783163161542e-02,6.865622825956572972e-02,6.873868848917912000e-02,6.862733879461924147e-02,6.870775678306158263e-02
3.311311214825911264e+01,6.752672886849427070e-02,6.735641083085998349e-02,6.753318901564367427e-02,6.729626341857607164e-02,6.755125338696080228e-02,6.760828633339889537e-02,6.757255462238530297e-02,6.762003909647508471e-02
3.467368504525316553e+01,6.627009473871045553e-02,6.627967738173060064e-02,6.635920940916208155e-02,6.633383375315431152e-02,6.653863152746486431e-02,6.667789174161825594e-02,6.646547339213332295e-02,6.652803752205271870e-02
3.630780547701014171e+01,6.552432788174170075e-02,6.515284021259995506e-02,6.531101792145088680e-02,6.522258618114472328e-02,6.544571730100820495e-02,6.555003200917340622e-02,6.537727023908265767e-02,6.547945453886765133e-02
3.801893963205612437e+01,6.443850708404154359e-02,6.421331470411698050e-02,6.429831518046630334e-02,6.425450276519961701e-02,6.447432840650660357e-02,6.449023588814718766e-02,6.435473410032768737e-02,6.447380710054612107e-02
3.981071705534973404e+01,6.350507350957228236e-02,6.318308412536136065e-02,6.329963932486466771e-02,6.319839793358315860e-02,6.346386145491242359e-02,6.341456248057734946e-02,6.339839455718236649e-02,6.350944619029917637e-02
4.168693834703355350e+01,6.254943582903235710e-02,6.221078500564337227e-02,6.231417740139957862e-02,6.222882632084191651e-02,6.246115196231993155e-02,6.235668451473309892e-02,6.239434584813970813e-02,6.242063095154937180e-02
4.365158322401661195e+01,6.163310914199702367e-02,6.126610083408474960e-02,6.135478852016585521e-02,6.128113284739721695e-02,6.149481725726241299e-02,6.149254736133680926e-02,6.141430828236717210e-02,6.146860915532515596e-02
4.570881896148751622e+01,6.070274568865240833e-02,6.039877998043809842e-02,6.046820400338273616e-02,6.027701419152786677e-02,6.051300990063477464e-02,6.049995794692725887e-02,6.049336310658375709e-02,6.059187592783983611e-02
4.786300923226384896e+01,5.983901289325772865e-02,5.936385626048176767e-02,5.953839874083882017e-02,5.933237783010177069e-02,5.957586927337052418e-02,5.956660984920916779e-02,5.959965167857699669e-02,5.967721003141045893e-02
5.011872336272725192e+01,5.903936188185175682e-02,5.852309961625273838e-02,5.853717872163855668e-02,5.851064948338055571e-02,5.868095242402215223e-02,5.862557994840001535e-02,5.860432701323776972e-02,5.873768065670628702e-02
5.248074602497728591e+01,5.817308423406988838e-02,5.751920465966339768e-02,5.763745026038081393e-02,5.757234658513143977e-02,5.778092600743223173e-02,5.779355125658993536e-02,5.776039527979531102e-02,5.778154689944128147e-02
5.495408738576248453e+01,5.745312527999105884e-02,5.674657586311479540e-02,5.679182843859795216e-02,5.664720974229424388e-02,5.691100206716373511e-02,5.687673652225411908e-02,5.682392796855212369e-02,5.691516364118162641e-02
5.754399373371566639e+01,5.662668922695708595e-02,5.592805250116329729e-02,5.590110172407756345e-02,5.577589813396176960e-02,5.600557100940708327e-02,5.603725441960628884e-02,5.594702605902278358e-02,5.601053934377654003e-02
6.025595860743574406e+01,5.589273152936798106e-02,5.505057594869621623e-02,5.501039653552480119e-02,5.497671761119431871e-02,5.512584158973148768e-02,5.512937311763049103e-02,5.509871989127836100e-02,5.520836527352818157e-02
6.309573444801930009e+01,5.520014774838160471e-02,5.425242866074281300e-02,5.428446370373575525e-02,5.416846725651419669e-02,5.435022124621752271e-02,5.430745188308016419e-02,5.428335932589803403e-02,5.441747700832534618e-02
6.606934480075958049e+01,5.448740504604131923e-02,5.340678880944191992e-02,5.335368595114675649e-02,5.328480207982017047e-02,5.353377127408452674e-02,5.357395758539218455e-02,5.348096180310090569e-02,5.355446872102546246e-02
6.918309709189362877e+01,5.384369154352419001e-02,5.268159397705085567e-02,5.257756795156082186e-02,5.249564516194364650e-02,5.274621835918803098e-02,5.269376945511517613e-02,5.268476624401827180e-02,5.273480470366803674e-02
7.244359600749898220e+01,5.312875618149696944e-02,5.183421290769341799e-02,5.188227730587875730e-02,5.169464121884716212e-02,5.197921012229043264e-02,5.184372379269452241e-02,5.183209543105946060e-02,5.195789248997607912e-02
7.585775750291836061e+01,5.256980241361335765e-02,5.112166568818195256e-02,5.102275288598299291e-02,5.094550858945127991e-02,5.119938468372008111e-02,5.114123167336493553e-02,5.110790984673616727e-02,5.117232725604139304e-02
7.943282347242814012e+01,5.207033175694995158e-02,5.030830952513401511e-02,5.030591084224571297e-02,5.017378528046127772e-02,5.042135454393432969e-02,5.039450312905271318e-02,5.028949919570715327e-02,5.043808277839839649e-02
8.317637711026708303e+01,5.142440685519532317e-02,4.958471108765757918e-02,4.949404057031250859e-02,4.960464800162510401e-02,4.969321107491266737e-02,4.966353678232426211e-02,4.960180110954681004e-02,4.964901079832748781e-02
8.709635899560805683e+01,5.084690973241589446e-02,4.890468528060151754e-02,4.879475784746506450e-02,4.883130401655352837e-02,4.894264711188129474e-02,4.898485318860815868e-02,4.892254935330839216e-02,4.893310014085319737e-02
9.120108393559097237e+01,5.033501714214055206e-02,4.827897288825402922e-02,4.810980724428020466e-02,4.804358586479877402e-02,4.825473085021084879e-02,4.830472548252180698e-02,4.812976700553869835e-02,4.821767460595898641e-02
9.549925860214358408e+01,4.979483867617054416e-02,4.760231003581231329e-02,4.746576634471202233e-02,4.736567503570390802e-02,4.752553939647029962e-02,4.751106880108599967e-02,4.745439888277488277e-02,4.752182081793415724e-02
1.000000000000000000e+02,4.928752536769337445e-02,4.695523805319753996e-02,4.670079986060870353e-02,4.661552286609205176e-02,4.678620132341590465e-02,4.682617204670307814e-02,4.681765954811046432e-02,4.686534399096294740e-02
1.047128548050898473e+02,4.882858520262645108e-02,4.631642776079410162e-02,4.604714012888375813e-02,4.595856841527006659e-02,4.612640956199881570e-02,4.616381695187311840e-02,4.608752372686257537e-02,4.620143228492123305e-02
1.096478196143185073e+02,4.845562276056623180e-02,4.573960511218721353e-02,4.537614926232724777e-02,4.531709482346892720e-02,4.550901340445084181e-02,4.544225249508310888e-02,4.538468433664605284e-02,4.549847074920812529e-02
1.148153621496881698e+02,4.800365773286455195e-02,4.500594186188352358e-02,4.477640520115543782e-02,4.456847865695876681e-02,4.480029082558505821e-02,4.483248689961904371e-02,4.478415248357166256e-02,4.482645905654338014e-02
1.202264434617413116e+02,4.762029597524340685e-02,4.444192472870055199e-02,4.407367207303547474e-02,4.396837620789748047e-02,4.418826475294419798e-02,4.420814623593536524e-02,4.419097636694068604e-02,4.416132395640051667e-02
1.258925411794166251e+02,4.726205055788030435e-02,4.385231413418040625e-02,4.354268099718585500e-02,4.334201273306768215e-02,4.356943670718578521e-02,4.356628558361737291e-02,4.349871801120124004e-02,4.357664788703313058e-02
1.318256738556407299e+02,4.686844664229706386e-02,4.335414224266959105e-02,4.288785850026313740e-02,4.271055620503317468e-02,4.296499673273467684e-02,4.295069279925731870e-02,4.291266749230413652e-02,4.297024670803357982e-02
1.380384264602883775e+02,4.672783344392238830e-02,4.283945770107705497e-02,4.228562503567837028e-02,4.212913291714071029e-02,4.231822664858457539e-02,4.233416070055824598e-02,4.227086277719727808e-02,4.229715249420785972e-02
1.445439770745927888e+02,4.649699950987064984e-02,4.225216810196359696e-02,4.172458315470210788e-02,4.156263994663266653e-02,4.172854697526209161e-02,4.166000470152821100e-02,4.167187388181620156e-02,4.166671820977036617e-02
1.513561248436207052e+02,4.620915069090617694e-02,4.176953256466980902e-02,4.104151495835137164e-02,4.100869213391870882e-02,4.115062684356203537e-02,4.111931128334703200e-02,4.107866762189013587e-02,4.119523292733097419e-02
1.584893192461114211e+02,4.591060656471913221e-02,4.124531572525660245e-02,4.056001953593623560e-02,4.042427329472357556e-02,4.055841901628619989e-02,4.059102159444880759e-02,4.054055923591264043e-02,4.061285540340955208e-02
1.659586907437559660e+02,4.579408319025181362e-02,4.079859491805795657e-02,4.002438568317395751e-02,3.983689155406570925e-02,4.001726122012103093e-02,3.994947707892606420e-02,3.999767529379100184e-02,3.999504110344210411e-02
1.737800828749376194e+02,4.556598129928418617e-02,4.032614128208052151e-02,3.945928515751839089e-02,3.932857192666427970e-02,3.946464413713277053e-02,3.946790025767239751e-02,3.944896187432592183e-02,3.946589797954888623e-02
1.819700858609982674e+02,4.537393440162475200e-02,3.981922119656020748e-02,3.896267409794677838e-02,3.871993882282245836e-02,3.888467263649388744e-02,3.887714503273925759e-02,3.888192335219987222e-02,3.892508464967085746e-02
1.905460717963248385e+02,4.526187509221121785e-02,3.943439878044666114e-02,3.843572118479213900e-02,3.823207868348407062e-02,3.837034536972647875e-02,3.833107412812832016e-02,3.834255950642007776e-02,3.839254528954798296e-02
1.995262314968878741e+02,4.502222079585422448e-02,3.894088335614005053e-02,3.795095553062745319e-02,3.767405663929303261e-02,3.784805241613273946e-02,3.781849527465404315e-02,3.772068141695598259e-02,3.787035321481098393e-02
2.089296130854040712e+02,4.507827012200569389e-02,3.860913885858404532e-02,3.744239608191195917e-02,3.714681585918552797e-02,3.734805805224190173e-02,3.730647765959879680e-02,3.723434403031376100e-02,3.733290971613911075e-02
2.187761623949551790e+02,4.507762178453376262e-02,3.823734070949546399e-02,3.699943224329581976e-02,3.669968481916708464e-02,3.682583113781138368e-02,3.679401072870414069e-02,3.675648843483185491e-02,3.682196283804487630e-02
2.290867652767774700e+02,4.490295522287781477e-02,3.789246076817059938e-02,3.651397100781272193e-02,3.617810148549158861e-02,3.632679928034769634e-02,3.632162106402078705e-02,3.631325291689981721e-02,3.633668557535915666e-02
2.398832919019489793e+02,4.492374433408410916e-02,3.747089207558450957e-02,3.607356902035491197e-02,3.564951417825534818e-02,3.587442222420617055e-02,3.584000456329587692e-02,3.583207359152498772e-02,3.586841761119204108e-02
2.511886431509582280e+02,4.494240793355738089e-02,3.713998762536976223e-02,3.562931626717494998e-02,3.520174887921955625e-02,3.540177173874966415e-02,3.534158744425328763e-02,3.537060950431009793e-02,3.536666045682829856e-02
2.630267991895381670e+02,4.487901875419524761e-02,3.681616437265707031e-02,3.523316513858411325e-02,3.487488557681107243e-02,3.492327683196047583e-02,3.481690934191422615e-02,3.487292411731221509e-02,3.488621536534182443e-02
2.754228703338168884e+02,4.490465458885461308e-02,3.658784275246997758e-02,3.477643954097515977e-02,3.431879612094888149e-02,3.444099390012202860e-02,3.440293232474782997e-02,3.439557194486701774e-02,3.445204851507454452e-02
2.884031503126605571e+02,4.495906057474911843e-02,3.631803734812552586e-02,3.440748364003259896e-02,3.385801281718699152e-02,3.399257726502447063e-02,3.388713071963017631e-02,3.395270311466676294e-02,3.398239158664191628e-02
3.019951720402019077e+02,4.501466893556221871e-02,3.601470461422004443e-02,3.403160499523423532e-02,3.347499185233211022e-02,3.352913212605458659e-02,3.348122624330220759e-02,3.347881882346738502e-02,3.352870532358252775e-02
3.162277660168379612e+02,4.511528080950803765e-02,3.576228307855848498e-02,3.360852059527470043e-02,3.303469427339429665e-02,3.312565662052405907e-02,3.307948508212552041e-02,3.309757253065201410e-02,3.312580678811041790e-02
3.311311214825907427e+02,4.523403821628303734e-02,3.558769092810917800e-02,3.331177043448280833e-02,3.264500666603617485e-02,3.267833348861375747e-02,3.263807270995599391e-02,3.262795664465617529e-02,3.274539476501168306e-02
3.467368504525316553e+02,4.531391024770717313e-02,3.534850709566359633e-02,3.289482902711083484e-02,3.220532960207997397e-02,3.229014168518634653e-02,3.224291906070687191e-02,3.222425352680353960e-02,3.225565782147264693e-02
3.630780547701010050e+02,4.539513200520099018e-02,3.518634733825135724e-02,3.251962549461487328e-02,3.177233614572238379e-02,3.187369933211217643e-02,3.182262562536287975e-02,3.184966683281207495e-02,3.183867482212231204e-02
3.801893963205612863e+02,4.561731402904133093e-02,3.502850167868912928e-02,3.220549350181341197e-02,3.150524213646389154e-02,3.149217926481054364e-02,3.138560865943747918e-02,3.141267379813130617e-02,3.143629588026480154e-02
3.981071705534969283e+02,4.558349744314201674e-02,3.481945381241817461e-02,3.189337591750012607e-02,3.109608220558691613e-02,3.110193409208398055e-02,3.101715123362791884e-02,3.101550988624249619e-02,3.107729097307345215e-02
4.168693834703354923e+02,4.582917509445648407e-02,3.473751937335365497e-02,3.161545135646770532e-02,3.072202756523830999e-02,3.070153450326685782e-02,3.064627885555045936e-02,3.062988225436631337e-02,3.066004116431058843e-02
4.365158322401656505e+02,4.593658651448367936e-02,3.459988437898817853e-02,3.130395877779226788e-02,3.038232914167439055e-02,3.033804501283308627e-02,3.025133184039238005e-02,3.028404753737938895e-02,3.028165785105389057e-02
4.570881896148752048e+02,4.606741215907090431e-02,3.450453335244670766e-02,3.111290802558495244e-02,3.003395317633405712e-02,2.995576147374730963e-02,2.992868102434186398e-02,2.990451956176828213e-02,2.987310131480158670e-02
4.786300923226380064e+02,4.621612674434582430e-02,3.441345109674183445e-02,3.082310439453751424e-02,2.958008843527640611e-02,2.960727413499780400e-02,2.955816134544676441e-02,2.946973096428369063e-02,2.953060848584578360e-02
5.011872336272724624e+02,4.645297202266031322e-02,3.426926559277769513e-02,3.054853380076045025e-02,2.929844497270570058e-02,2.925752191665993013e-02,2.915902995741732201e-02,2.912316947910532569e-02,2.912829585986195791e-02
5.248074602497722481e+02,4.644081867187779822e-02,3.419345695057928597e-02,3.024110617880561638e-02,2.901635349712705300e-02,2.891624153632234295e-02,2.882582897678716283e-02,2.871719219582542781e-02,2.878804591267401444e-02
5.495408738576247742e+02,4.671256931670724616e-02,3.413653659643290511e-02,3.003407505380300060e-02,2.868932005959094755e-02,2.859563195313825565e-02,2.847956296882937777e-02,2.839595909117962474e-02,2.844691170055838048e-02
5.754399373371566071e+02,4.683705510816119078e-02,3.414663799467583527e-02,2.984867967799136740e-02,2.843419787608154545e-02,2.825194145942630519e-02,2.809619302622388959e-02,2.806941692905679658e-02,2.810817435208708137e-02
6.025595860743580943e+02,4.695641550553915355e-02,3.420029830201158638e-02,2.965821846487445498e-02,2.817547130451998616e-02,2.791544770846281220e-02,2.774791936642347773e-02,2.774213906674665581e-02,2.775991130020789149e-02
6.309573444801930009e+02,4.703093080989566299e-02,3.414801970354915811e-02,2.941549517028355099e-02,2.788015702951878588e-02,2.762147522821635157e-02,2.744987425943115969e-02,2.741088053399248423e-02,2.742702149041668230e-02
6.606934480075964302e+02,4.732997380382281127e-02,3.417427389005713023e-02,2.925111264309902814e-02,2.762283506480004563e-02,2.731395005846039628e-02,2.714300736511649284e-02,2.705987994769449428e-02,2.714221545099929772e-02
6.918309709189362593e+02,4.736875026920590176e-02,3.414963071588597576e-02,2.905935690647206901e-02,2.730602693641960219e-02,2.696997860581019923e-02,2.684336570412642134e-02,2.675606042037519811e-02,2.680083119994981777e-02
7.244359600749905894e+02,4.744874581423520060e-02,3.416208008765224402e-02,2.891091038342609790e-02,2.709163104576949033e-02,2.671278836132905468e-02,2.654262946407508206e-02,2.643141210612210204e-02,2.646585480448134658e-02
7.585775750291835493e+02,4.749081461103398655e-02,3.430021730410095365e-02,2.877537658468822326e-02,2.689031490761198753e-02,2.641005069985753045e-02,2.621703600360404673e-02,2.615897740584767137e-02,2.616885878355514755e-02
7.943282347242821970e+02,4.781521849360075710e-02,3.429434914180354288e-02,2.870438437983389643e-02,2.666242607499657788e-02,2.615713452013397264e-02,2.591338446598529660e-02,2.588619435445026207e-02,2.586592717230672134e-02
8.317637711026708303e+02,4.784879144413822782e-02,3.437724703531518100e-02,2.855736475741531624e-02,2.638254519997674033e-02,2.589538014318169129e-02,2.568088109330590382e-02,2.554635813714010648e-02,2.555568400541651311e-02
8.709635899560814778e+02,4.787588634163816165e-02,3.449670970568144424e-02,2.840892722717276025e-02,2.618209449609536568e-02,2.563198575513494365e-02,2.532794241530166024e-02,2.524461515210716864e-02,2.528392603928465709e-02
9.120108393559096385e+02,4.807442095803816234e-02,3.455207976114896967e-02,2.837672247760469543e-02,2.597234464074733157e-02,2.538597266235749494e-02,2.509343127813802588e-02,2.499522962451032962e-02,2.497275894915152242e-02
9.549925860214368640e+02,4.801937884873973966e-02,3.462437296233124989e-02,2.829011922504821516e-02,2.586433865266144980e-02,2.513056787235752598e-02,2.477255171559835170e-02,2.468262842256640013e-02,2.472029176657879190e-02
1.000000000000000000e+03,4.798407747224948949e-02,3.470859885753933144e-02,2.822766713488863988e-02,2.565387361513448219e-02,2.486751288693025280e-02,2.452223540358008241e-02,2.442752350655170296e-02,2.443990026106555510e-02
1.047128548050898416e+03,4.821159210223376068e-02,3.481927886579985060e-02,2.818820672712949935e-02,2.543580507401230206e-02,2.465858454047620621e-02,2.429925575497179913e-02,2.419407926232488432e-02,2.416916202318230081e-02
1.096478196143185187e+03,4.822439309485144349e-02,3.495871417374134260e-02,2.820529792038690975e-02,2.535288129201141924e-02,2.447165477479635448e-02,2.407856140817492621e-02,2.391871719013058048e-02,2.390550180230046479e-02
1.148153621496881669e+03,4.826871003314591596e-02,3.502470012578771941e-02,2.815304909330727107e-02,2.519864236999940638e-02,2.425575880677942678e-02,2.386047331999116561e-02,2.367922092818627519e-02,2.364477638274311427e-02
1.202264434617413144e+03,4.824678400706719494e-02,3.513689947611702696e-02,2.809871426008580045e-02,2.503366490629026914e-02,2.403304013857943122e-02,2.363045675899552722e-02,2.340053588029120807e-02,2.338209600196433299e-02
1.258925411794166166e+03,4.838783982533442773e-02,3.521038010684540698e-02,2.809818985772692332e-02,2.494081861018928453e-02,2.385229966530514126e-02,2.334567269049982186e-02,2.321227588063714056e-02,2.318100453447673182e-02
1.318256738556407527e+03,4.832382145399339440e-02,3.531647838769397252e-02,2.809928254196612796e-02,2.482828341032359415e-02,2.366624873895413136e-02,2.314979911283442104e-02,2.290775731908630680e-02,2.292729042241497400e-02
1.380384264602883832e+03,4.843614793237468324e-02,3.549375926652443419e-02,2.813127477808562149e-02,2.466116097405008853e-02,2.350794058363930156e-02,2.293319238661284398e-02,2.271814591052941090e-02,2.268672254647587441e-02
1.445439770745927945e+03,4.851396954792469574e-02,3.553973585623129705e-02,2.814744402099086940e-02,2.460287444407178309e-02,2.334965022565124726e-02,2.276141790559273875e-02,2.246003667435032131e-02,2.244542230833974569e-02
1.513561248436207279e+03,4.850785329250111022e-02,3.560267149072762066e-02,2.813870279135064975e-02,2.458249824797505145e-02,2.317729542508217486e-02,2.251777372524720044e-02,2.225806378953032461e-02,2.219481835974222023e-02
1.584893192461114040e+03,4.860345391001864163e-02,3.569468082036533763e-02,2.816638393479020674e-02,2.448463602287004673e-02,2.302411279203455535e-02,2.235307993828032982e-02,2.204306715580724857e-02,2.198551966619750886e-02
1.659586907437559603e+03,4.874060281876850531e-02,3.576714982430587858e-02,2.824717008408152152e-02,2.442346910041488794e-02,2.287583470798407875e-02,2.217598070358948667e-02,2.185673445833315881e-02,2.175679257979230494e-02
1.737800828749376251e+03,4.858587637469630183e-02,3.577005703874334280e-02,2.838784697290706177e-02,2.435908009244572639e-02,2.274986016908216169e-02,2.196547001913579447e-02,2.162978211604476425e-02,2.153988935796932735e-02
1.819700858609982561e+03,4.867928083656587745e-02,3.587512179689103520e-02,2.837338151372484699e-02,2.433899048118963460e-02,2.264365616943649767e-02,2.181668742772723338e-02,2.143520771563428226e-02,2.136402427452409325e-02
1.905460717963248271e+03,4.864888721694477641e-02,3.601414326346012024e-02,2.842320707021063139e-02,2.429197632248946900e-02,2.252762294755375483e-02,2.162164366534445950e-02,2.123403474870914909e-02,2.116124643760414897e-02
1.995262314968878854e+03,4.855281377467425552e-02,3.612128877668280280e-02,2.844250848332436493e-02,2.426018487674262356e-02,2.239765262692668124e-02,2.146391350903677220e-02,2.102713318619101046e-02,2.096608366493460732e-02
2.089296130854040712e+03,4.869119229882235000e-02,3.614024991883182242e-02,2.860349361275133992e-02,2.426652854931376710e-02,2.228544410475376963e-02,2.135722925694518576e-02,2.087271562251605261e-02,2.076607693101319499e-02
2.187761623949551904e+03,4.865690503841264836e-02,3.617498417309746722e-02,2.862499538431400800e-02,2.431344756300700752e-02,2.221940777242871132e-02,2.118470973622700593e-02,2.070061868517632936e-02,2.055861966139453656e-02
2.290867652767774871e+03,4.860701479985384682e-02,3.624460322096570430e-02,2.873036136539884600e-02,2.425512150219423513e-02,2.208456766817954581e-02,2.100960441888404667e-02,2.057033072770896032e-02,2.036986223044098127e-02
2.398832919019489964e+03,4.871722013215285668e-02,3.627510712800340043e-02,2.881522419723865636e-02,2.426882283124996362e-02,2.203479020871563013e-02,2.089951184962411321e-02,2.042615509204364493e-02,2.016844405493337100e-02
2.511886431509582053e+03,4.866644202138978303e-02,3.635778221385633363e-02,2.886666267272395420e-02,2.420265200302871428e-02,2.198033332922863167e-02,2.079485893056668214e-02,2.025065409355744986e-02,2.002015649064729785e-02
2.630267991895381329e+03,4.866841436501978535e-02,3.642231155169112222e-02,2.887693333739587212e-02,2.428896451558172284e-02,2.191355782416615217e-02,2.065605748991399676e-02,2.010460869850926036e-02,1.981402166387786698e-02
2.754228703338168998e+03,4.870131940323542408e-02,3.641299804174420729e-02,2.894404722406941979e-02,2.430797431941083414e-02,2.188513037752856660e-02,2.056734537153995235e-02,1.994770166565458525e-02,1.969510623046002301e-02
2.884031503126605912e+03,4.872669052209300383e-02,3.644743112085482850e-02,2.904063920593587256e-02,2.431357469816518291e-02,2.182009914589977048e-02,2.045387766014032660e-02,1.984185733065636434e-02,1.953293038532308290e-02
3.019951720402018964e+03,4.873885720213656098e-02,3.646569979573080489e-02,2.910694736390067108e-02,2.440567114737788798e-02,2.176459052587904897e-02,2.037637380206452214e-02,1.970091004303453977e-02,1.939235194234962753e-02
3.162277660168379498e+03,4.874921728782881380e-02,3.652786318254032383e-02,2.918238738541445443e-02,2.443806667961548676e-02,2.175809767696303479e-02,2.028968409467948181e-02,1.957832010962106198e-02,1.925897273937576468e-02
3.311311214825907882e+03,4.885236836357625956e-02,3.651202071475257577e-02,2.929333726960370657e-02,2.447696509849436527e-02,2.176325927038384733e-02,2.022009525340814559e-02,1.946162705549875707e-02,1.909896880491949306e-02
3.467368504525316894e+03,4.881542809827970480e-02,3.651450450085542976e-02,2.933962557176829009e-02,2.447158427480260190e-02,2.171512464744402432e-02,2.010781146882489878e-02,1.936557821493157042e-02,1.895326503514377023e-02
3.630780547701010164e+03,4.871517792664814550e-02,3.659591919042592956e-02,2.935920627202841596e-02,2.455867892352996129e-02,2.172691670506144215e-02,2.006717960071020476e-02,1.924398427018250701e-02,1.881723831658800236e-02
3.801893963205612636e+03,4.887797109994946460e-02,3.660493076324220635e-02,2.938522718656766397e-02,2.463146126888393975e-02,2.173947010409035124e-02,2.003171285513585115e-02,1.912352593192380781e-02,1.871246172324752058e-02
3.981071705534969169e+03,4.886538677259415209e-02,3.665104406572046447e-02,2.946971675672021423e-02,2.463897134366722572e-02,2.172970001276711138e-02,2.001675260735194528e-02,1.904309513114098643e-02,1.854622838249226496e-02
4.168693834703354696e+03,4.887712841764246807e-02,3.672276255332051348e-02,2.945992252441818546e-02,2.469334247982459679e-02,2.174417938039040210e-02,1.988634028133189069e-02,1.892215621792311953e-02,1.845728569414790618e-02
4.365158322401656733e+03,4.881651448790866321e-02,3.664113486811579334e-02,2.957407027500216778e-02,2.478543261343773424e-02,2.176074156199542600e-02,1.988601957728213659e-02,1.890179503772426023e-02,1.834348262948560029e-02
4.570881896148751366e+03,4.884652048561271415e-02,3.659189896150001620e-02,2.962331751985211245e-02,2.482087191388260283e-02,2.179358015525847264e-02,1.984197937203939152e-02,1.876824663948562996e-02,1.823897559028507878e-02
4.786300923226380291e+03,4.873463730593258908e-02,3.668596150233093683e-02,2.969447269826568786e-02,2.488375813962799554e-02,2.179830720713442707e-02,1.980938349482622846e-02,1.873999664164405221e-02,1.813748017722455197e-02
5.011872336272725079e+03,4.880981365671300393e-02,3.670767445741220103e-02,2.966079002825055752e-02,2.492474428901658365e-02,2.185945992806492821e-02,1.979490797673407604e-02,1.863911513057741123e-02,1.806967672711871919e-02
5.248074602497723390e+03,4.883149395142889065e-02,3.660076455947778445e-02,2.969569130798931089e-02,2.496382983812320960e-02,2.186489375972564680e-02,1.981480089040188811e-02,1.862648355418810089e-02,1.796816562307737217e-02
5.495408738576248652e+03,4.868104557643424674e-02,3.665430257682280452e-02,2.972171374995367585e-02,2.499080993816251220e-02,2.190296457664389976e-02,1.977547847862621763e-02,1.855614304365460487e-02,1.786158587741079259e-02
5.754399373371566071e+03,4.885395096049263697e-02,3.668224786027993872e-02,2.984571574790887208e-02,2.507889942905323216e-02,2.197676517473960006e-02,1.980346242133666779e-02,1.853485459155564466e-02,1.778748636065138888e-02
6.025595860743580488e+03,4.877457686395959141e-02,3.680159055653598604e-02,2.978844063299037129e-02,2.514176642080788449e-02,2.200099252036336051e-02,1.975954709015183622e-02,1.845525895768948196e-02,1.773333597737673448e-02
6.309573444801930236e+03,4.873542020278502640e-02,3.672092683232062310e-02,2.978094340403771023e-02,2.513482203048479982e-02,2.203322947961530720e-02,1.981196254741780446e-02,1.842937779625984651e-02,1.765212966776174772e-02
6.606934480075964530e+03,4.879419758812326285e-02,3.668691263046393314e-02,2.985185288110476717e-02,2.527977202158393846e-02,2.208082965225449321e-02,1.982883958550108947e-02,1.841848620339869499e-02,1.758915092012562978e-02
6.918309709189362366e+03,4.886681943819461138e-02,3.674596679961715517e-02,2.988705102791206977e-02,2.525721995554583432e-02,2.210165876290378847e-02,1.985268125633246963e-02,1.843799935904523110e-02,1.753143409417521822e-02
7.244359600749906349e+03,4.882391096463398195e-02,3.673314317897410919e-02,2.988996968435274695e-02,2.531128687220458862e-02,2.215735166032500522e-02,1.981374426570784580e-02,1.837942573100198249e-02,1.748696388780191999e-02
7.585775750291835720e+03,4.878470723505617251e-02,3.670986275731255577e-02,2.991947820931431523e-02,2.534632269138994282e-02,2.222978584372828706e-02,1.987142024445719482e-02,1.836550570439561547e-02,1.745188930507885275e-02
7.943282347242821743e+03,4.884702312987728584e-02,3.673566163798232254e-02,2.988963330414537087e-02,2.533327072269703911e-02,2.224367261643417706e-02,1.988721889951211921e-02,1.834158198985581453e-02,1.741928773722063034e-02
8.317637711026709439e+03,4.887245054320155102e-02,3.675915005182140566e-02,2.988141415638903564e-02,2.532156335240275113e-02,2.228148701410763780e-02,1.991768656858726450e-02,1.834739582638050467e-02,1.739328109982153300e-02
8.709635899560813414e+03,4.876939862548063109e-02,3.677521094381732553e-02,2.994647663095211312e-02,2.540936865001081763e-02,2.233341407338916215e-02,1.991547441472592272e-02,1.837155972595357067e-02,1.735836919110726045e-02
9.120108393559095930e+03,4.885750803393002634e-02,3.672251625033703948e-02,3.002021142466200498e-02,2.543706576661617508e-02,2.240482371677323531e-02,1.995124509704759505e-02,1.837615074873155674e-02,1.729476483614719035e-02
9.549925860214369095e+03,4.900427193925445402e-02,3.674217905702244213e-02,2.998645302259988002e-02,2.547444471124375720e-02,2.241643202045835725e-02,2.004401651329842243e-02,1.840197380229723415e-02,1.727875303756909106e-02
1.000000000000000000e+04,4.876256563588997339e-02,3.667607428102280520e-02,2.997579326794095472e-02,2.548134115650186118e-02,2.245565704509071975e-02,2.002864906454271746e-02,1.838016844776142050e-02,1.730431417651506418e-02
1.047128548050898462e+04,4.884338422635858823e-02,3.673642889156854274e-02,2.994928870580940150e-02,2.550950003639298330e-02,2.247874755179442990e-02,2.006382094767893143e-02,1.841352510812642451e-02,1.729122632724987632e-02
1.096478196143185050e+04,4.873532716808832294e-02,3.674738709720257873e-02,2.994524464559617308e-02,2.552645353463950037e-02,2.255550620788433075e-02,2.013107111563132781e-02,1.844725225784012851e-02,1.728371749945686875e-02
1.148153621496881715e+04,4.866806261832556935e-02,3.681269411633499022e-02,2.995832987957762483e-02,2.549869392294205894e-02,2.259556002016549492e-02,2.014838709920431861e-02,1.846380911325914281e-02,1.724810156856975210e-02
1.202264434617413099e+04,4.877729578356328893e-02,3.682907749471623499e-02,2.996609075364598321e-02,2.555630689746361817e-02,2.262780912994617408e-02,2.014268051222467201e-02,1.844295392839519904e-02,1.726131514220447666e-02
1.258925411794166212e+04,4.882775683317276683e-02,3.675511406508186890e-02,2.998465627350620222e-02,2.548192745096614781e-02,2.260381199518182033e-02,2.023335546873433061e-02,1.847406565813293836e-02,1.728713517044434822e-02
1.318256738556407436e+04,4.874510990266036486e-02,3.685998502127859483e-02,2.998965339878999561e-02,2.554505860738241416e-02,2.262795431320567541e-02,2.024379300747332355e-02,1.850796069179331399e-02,1.728585466647235280e-02
1.380384264602883741e+04,4.881362549112353705e-02,3.676884737262564595e-02,2.995814763671026185e-02,2.558430466371533485e-02,2.265613400132160393e-02,2.026659215835201547e-02,1.854556773610216425e-02,1.730192607821699063e-02
1.445439770745928035e+04,4.881430321532461564e-02,3.676642774162165034e-02,2.996358888169312062e-02,2.559768624609385507e-02,2.267060056440976801e-02,2.033300840029635126e-02,1.859901201628817724e-02,1.729263844323723071e-02
1.513561248436207097e+04,4.884472059163441626e-02,3.675439668277040439e-02,2.996606597924172596e-02,2.561197747040260680e-02,2.269244963005194460e-02,2.034199953658897761e-02,1.860851371657588904e-02,1.728295866914400167e-02
1.584893192461114086e+04,4.881954213215877747e-02,3.684647053053045213e-02,3.000442416457598307e-02,2.562616706727075325e-02,2.272692997896708436e-02,2.041970281869517206e-02,1.865272997400844318e-02,1.734036795401867892e-02
1.659586907437559785e+04,4.876293724266157065e-02,3.676493690255854679e-02,3.001661867889382843e-02,2.564809323183576267e-02,2.277579661912181377e-02,2.041306718786918203e-02,1.864942453404249204e-02,1.736161788112839527e-02
1.737800828749376160e+04,4.871966741979880111e-02,3.684408862338370283e-02,2.997672049021974164e-02,2.562379742876446514e-02,2.276788478642011171e-02,2.044428644422299421e-02,1.868962961260897324e-02,1.737730644484995410e-02
1.819700858609982606e+04,4.877830993484752464e-02,3.678848025105129621e-02,3.001639097133049217e-02,2.562731408626515647e-02,2.278231700609746266e-02,2.048334471578099752e-02,1.871759341859906625e-02,1.740960528994650244e-02
1.905460717963248317e+04,4.878057236378639805e-02,3.677760434229963848e-02,3.005705752205408907e-02,2.563509490925822143e-02,2.279224100823384891e-02,2.052336222215440931e-02,1.876404657341155385e-02,1.742750947624637295e-02
1.995262314968878854e+04,4.869992233783416308e-02,3.681902524204373750e-02,3.000274646695283084e-02,2.568761196974498826e-02,2.279221024670124301e-02,2.052408567360072128e-02,1.874857893324492070e-02,1.745219318050102858e-02
2.089296130854040894e+04,4.886122551429385175e-02,3.673673048422372578e-02,3.007931340673120416e-02,2.569358466577415304e-02,2.277713435650157575e-02,2.049168400058991660e-02,1.881588891606274586e-02,1.745062505123720284e-02
2.187761623949551722e+04,4.877927780466693314e-02,3.681596966287051242e-02,3.006965267528573585e-02,2.573134842344679263e-02,2.279885862617915190e-02,2.059245454845538489e-02,1.882539217629148817e-02,1.749815366314856277e-02
2.290867652767774780e+04,4.892444704553484958e-02,3.677822735016793299e-02,3.010849680244057774e-02,2.568072757200488485e-02,2.285707688662771964e-02,2.055643981649927371e-02,1.885752171280425868e-02,1.752077921820571413e-02
2.398832919019489782e+04,4.873581279659289917e-02,3.669187843618997025e-02,3.010753343247327130e-02,2.565761514312802846e-02,2.281493702383484423e-02,2.058647275071632740e-02,1.885399121053220675e-02,1.754281215655047535e-02
2.511886431509582326e+04,4.891441039472962937e-02,3.670372112075974413e-02,2.998291416636356468e-02,2.567482156002478047e-02,2.283051317258183097e-02,2.058872180853407036e-02,1.890830387659275455e-02,1.761705538780955482e-02
2.630267991895381419e+04,4.879894656176196610e-02,3.684011091969196378e-02,3.003096810907939992e-02,2.565365860970148307e-02,2.283324157060334300e-02,2.062549048277541319e-02,1.891344272165388155e-02,1.759748121192741821e-02
2.754228703338168998e+04,4.889728064390705398e-02,3.680177538305443724e-02,3.007738667814507938e-02,2.570251318587776779e-02,2.282468655102579125e-02,2.056732889041902254e-02,1.894062253154528072e-02,1.760674508034681604e-02
2.884031503126605821e+04,4.883908132461274587e-02,3.676024350673683105e-02,3.002592278849575830e-02,2.568025361236888834e-02,2.288579803408219773e-02,2.061418904390904111e-02,1.898007978507953303e-02,1.763901381636310411e-02
3.019951720402019055e+04,4.882555281237509898e-02,3.680126791273596182e-02,3.000312419077981463e-02,2.563629452476282045e-02,2.286487431766255282e-02,2.057968056750109770e-02,1.897570649382239807e-02,1.764579619220965970e-02
3.162277660168379225e+04,4.879050788561783286e-02,3.677597737317103016e-02,2.999681847171222632e-02,2.565587501500584539e-02,2.286499750722333774e-02,2.064929622509661250e-02,1.897193446521201407e-02,1.771900559612546444e-02
3.311311214825907518e+04,4.883566664358653803e-02,3.681543933535488811e-02,3.001454466772233293e-02,2.566337257658448182e-02,2.287909173051128411e-02,2.063994759354171801e-02,1.899988445093544337e-02,1.770253411493901557e-02
3.467368504525316530e+04,4.882820235452123292e-02,3.675119400304640432e-02,3.000989360258914107e-02,2.567444449950504956e-02,2.289367166882196741e-02,2.069728980083161002e-02,1.902003111030754409e-02,1.772691229335734975e-02
3.630780547701010073e+04,4.872453846796048760e-02,3.681897149790102491e-02,3.010916383187777975e-02,2.569023741881169137e-02,2.286162005668482960e-02,2.072568256340219517e-02,1.903025998936063237e-02,1.773254192539029661e-02
3.801893963205612818e+04,4.875964756143203599e-02,3.677167965141669992e-02,3.004786138315334101e-02,2.568601055982790149e-02,2.288859602836483542e-02,2.067998368508252097e-02,1.904725398643699816e-02,1.778438185324171875e-02
3.981071705534969078e+04,4.883254239400433572e-02,3.675169885689542892e-02,2.994941028144598033e-02,2.565349625812566106e-02,2.289722940220172490e-02,2.068008121159257279e-02,1.907756706285976267e-02,1.777252721316809406e-02
4.168693834703355242e+04,4.879772604776532602e-02,3.679793534424699586e-02,3.000327543204980157e-02,2.567292998247718006e-02,2.291131242245982719e-02,2.064905498638188591e-02,1.905341165125297442e-02,1.776038331145553609e-02
4.365158322401656187e+04,4.881084870672811049e-02,3.681146325556301085e-02,3.001296102850163974e-02,2.567933308734642386e-02,2.288738403564211793e-02,2.066691007128672666e-02,1.910758744782571628e-02,1.783117574375208889e-02
4.570881896148751548e+04,4.861918088499717766e-02,3.680879911123111775e-02,3.008575975418351436e-02,2.561204615978016769e-02,2.291785798046136122e-02,2.071018511037982929e-02,1.909154984764492927e-02,1.778845255450510823e-02
4.786300923226380110e+04,4.882564009308635461e-02,3.675856185827349604e-02,3.003761378245294392e-02,2.570055808775240092e-02,2.291176843601756830e-02,2.074685853619871040e-02,1.911999594299471084e-02,1.781952488209613550e-02
5.011872336272725079e+04,4.886384863960487046e-02,3.677523733048202598e-02,3.008671354260834124e-02,2.573241373773946239e-02,2.291151326020371415e-02,2.069229729936045495e-02,1.908602331059858215e-02,1.782930313273688172e-02
5.248074602497722663e+04,4.878263950764297197e-02,3.679867523774384835e-02,3.000719547248081182e-02,2.568872291210199874e-02,2.291055978579599472e-02,2.070651121156481464e-02,1.911678649987116549e-02,1.781441964685924473e-02
5.495408738576248288e+04,4.870057497561824239e-02,3.683756199443344315e-02,2.999814102721612766e-02,2.571172635690782346e-02,2.288231519482074316e-02,2.074325211786940543e-02,1.910910625313494773e-02,1.784319302258240494e-02
5.754399373371566617e+04,4.884523622053264791e-02,3.688194951284468059e-02,3.003838313716110722e-02,2.572815109019678526e-02,2.288484005380290315e-02,2.073302466632244781e-02,1.910007079338916711e-02,1.783061948070814584e-02
6.025595860743580852e+04,4.881513501860692411e-02,3.684078498096723248e-02,3.004620692381759425e-02,2.570715807624894891e-02,2.292067635689501795e-02,2.069265177381472698e-02,1.907303148672899462e-02,1.786288273743104338e-02
6.309573444801929872e+04,4.872351153551716940e-02,3.683211522298546203e-02,3.010616992290693350e-02,2.577334097550445027e-02,2.290678673123084166e-02,2.068573735163607014e-02,1.906938804961592904e-02,1.786857130359166546e-02
6.606934480075964530e+04,4.879606003924501917e-02,3.679539515673901223e-02,3.006952005999262087e-02,2.574744073744978171e-02,2.289547058260670703e-02,2.069311652965219114e-02,1.915170416359605887e-02,1.790060661336960804e-02
6.918309709189362184e+04,4.882389839783386754e-02,3.677477840539719600e-02,3.005638935764441341e-02,2.570798099745683074e-02,2.291642215081032136e-02,2.077872177861044348e-02,1.910190195943827288e-02,1.789709679499143155e-02
7.244359600749905803e+04,4.881291361959565894e-02,3.675791719963766857e-02,3.013815908805026617e-02,2.574318347357699988e-02,2.290122808005821617e-02,2.071005673226711252e-02,1.910000172100359550e-02,1.790407300620801279e-02
7.585775750291836448e+04,4.872101809833185443e-02,3.679934370806343946e-02,3.007559425065556638e-02,2.570691837775394145e-02,2.290986998967538962e-02,2.076808204786300890e-02,1.916630967045172482e-02,1.789112062087198224e-02
7.943282347242820833e+04,4.886468278508719620e-02,3.682961198741124126e-02,3.008132612499715697e-02,2.569242998466254174e-02,2.289388884432572158e-02,2.074992855989854501e-02,1.917996319134570790e-02,1.788278805041887062e-02
8.317637711026708712e+04,4.879820466071312784e-02,3.678366827778309367e-02,3.003802726963795619e-02,2.574090626320733530e-02,2.292848232485542037e-02,2.076215927143730544e-02,1.912175098624839878e-02,1.790717650930989668e-02
8.709635899560814141e+04,4.881720572634255795e-02,3.683314962102578194e-02,3.002325568015056997e-02,2.568778356779518809e-02,2.291705734953515192e-02,2.073606901508532122e-02,1.913360974743895035e-02,1.788781948233456737e-02
9.120108393559097021e+04,4.883907145940127870e-02,3.683238171828948082e-02,3.008362201548855225e-02,2.569403842189051795e-02,2.294921342235978559e-02,2.072095127284951169e-02,1.915689612937793510e-02,1.788359944255983602e-02
9.549925860214368731e+04,4.877911634760172949e-02,3.679775165351831939e-02,3.003778772440633682e-02,2.565959531209960690e-02,2.291927133179926315e-02,2.073077172248832117e-02,1.914642392427472542e-02,1.792328140986823581e-02
1.000000000000000000e+05,4.873819869821778561e-02,3.678424750272030891e-02,3.004432831212157026e-02,2.574989878874680421e-02,2.287674279094788557e-02,2.075931488908686756e-02,1.911222909431922398e-02,1.790222291156646703e-02
1.047128548050898535e+05,4.866382512524004139e-02,3.683350110604747402e-02,3.005499312442892756e-02,2.571002509138289871e-02,2.290691170793986153e-02,2.071314818253649701e-02,1.910421564297059074e-02,1.793637077657676479e-02
1.096478196143185050e+05,4.880027198536755761e-02,3.673812754855057539e-02,3.009704690502077590e-02,2.569948832798319219e-02,2.292270757887478194e-02,2.074819160775235455e-02,1.916674713857767845e-02,1.793786331187145061e-02
1.148153621496881678e+05,4.884141032449619557e-02,3.681530017296669177e-02,3.003111865293891722e-02,2.563774650383606954e-02,2.293281737341604926e-02,2.075442184389770378e-02,1.912767824747968123e-02,1.788550808250340129e-02
1.202264434617413062e+05,4.888162179911931249e-02,3.675059988346744688e-02,3.003097181847745253e-02,2.573137738781657025e-02,2.289472548216811912e-02,2.079125170381178334e-02,1.917561194654391829e-02,1.793034935056919341e-02
1.258925411794166139e+05,4.868904107810147208e-02,3.674892813181195733e-02,3.004332761831731216e-02,2.570650021509899436e-02,2.290368595013874201e-02,2.073771900312545297e-02,1.917067277604827050e-02,1.792835645632518196e-02
1.318256738556407508e+05,4.881522361724587034e-02,3.673986276801009115e-02,3.005121417275052192e-02,2.574137463920035673e-02,2.290051209381605349e-02,2.075948367890088908e-02,1.914435649820917656e-02,1.793302551479462881e-02
1.380384264602883777e+05,4.877002370449356333e-02,3.681378527869289680e-02,3.003022729553866607e-02,2.570561112205923746e-02,2.293625999391309817e-02,2.071496863104628494e-02,1.915448691423495345e-02,1.790889319363525231e-02
1.445439770745928108e+05,4.882724997183424814e-02,3.680255314338271022e-02,3.005857604253714052e-02,2.570319597636494882e-02,2.291282663235337871e-02,2.073778375037511890e-02,1.914942565094929564e-02,1.795174683169903362e-02
1.513561248436207243e+05,4.885389311894761805e-02,3.679491887763879782e-02,3.005193255021962329e-02,2.576398594237501449e-02,2.293879939448241825e-02,2.078597002838041691e-02,1.917569273903913310e-02,1.792591393678687889e-02
1.584893192461114086e+05,4.877299394286206680e-02,3.672458922109015506e-02,3.006901097848341600e-02,2.565002157401172905e-02,2.290580868137845338e-02,2.076638433142406412e-02,1.919357332092884796e-02,1.793831015490144482e-02
1.659586907437559566e+05,4.880923082055706880e-02,3.684377760268137125e-02,3.003016336618217000e-02,2.574245913296484278e-02,2.290369257572641079e-02,2.075345245455137086e-02,1.916218854708871128e-02,1.796472493071709156e-02
1.737800828749376233e+05,4.880762339694996732e-02,3.675019152871693978e-02,3.001428898858034267e-02,2.572106253555794461e-02,2.293646033491991698e-02,2.075794365491483856e-02,1.916893512675404282e-02,1.794341739489400955e-02
1.819700858609982533e+05,4.879341659621731081e-02,3.680225201831373999e-02,3.001967411948973721e-02,2.576003033142000576e-02,2.291528562295615939e-02,2.073242879462778784e-02,1.915032455200361625e-02,1.793996271507352150e-02
1.905460717963248317e+05,4.889470282134623924e-02,3.676213386860741061e-02,3.001211660885773694e-02,2.568050000633042770e-02,2.288454482888838820e-02,2.070853108776158497e-02,1.918010673919343795e-02,1.793387358004674276e-02
1.995262314968878927e+05,4.871683603663524986e-02,3.675099350522907649e-02,3.001807069555208554e-02,2.572008815935564185e-02,2.294765643057950985e-02,2.076864881442105557e-02,1.920119884856379133e-02,1.795524613115499074e-02
2.089296130854040966e+05,4.875986317844058227e-02,3.684873960972509521e-02,3.006322706991761476e-02,2.569169132902063279e-02,2.292452522491390116e-02,2.074382802336792800e-02,1.916133570156428739e-02,1.796099127024986669e-02
2.187761623949551722e+05,4.875493174307052313e-02,3.681161927752406998e-02,3.000576913180804522e-02,2.566752995168365692e-02,2.292209940311601760e-02,2.075834857010627754e-02,1.915979641501683317e-02,1.794685168065774522e-02
2.290867652767774707e+05,4.877350382049691624e-02,3.681698862568228564e-02,3.011714362743418694e-02,2.566025627167377657e-02,2.291457630546457624e-02,2.073711825729750505e-02,1.914890440762516410e-02,1.793978608849525203e-02
2.398832919019489782e+05,4.882008408816448930e-02,3.681144036277983478e-02,3.004431607826264783e-02,2.574484660581850826e-02,2.293531944517172849e-02,2.070040315438085102e-02,1.912437182314164971e-02,1.794367929013009066e-02
2.511886431509582035e+05,4.879460444885298787e-02,3.683647926886064738e-02,3.007953234464681019e-02,2.570652699243215766e-02,2.293771377830187627e-02,2.077954297995917785e-02,1.917296963470344062e-02,1.795185208605465724e-02
2.630267991895381710e+05,4.895190679062254302e-02,3.680250984604174075e-02,3.001620724472767177e-02,2.575229311546142763e-02,2.295255086750141310e-02,2.075024790269208719e-02,1.915078429489463011e-02,1.793867454986410037e-02
2.754228703338169144e+05,4.867089360321376346e-02,3.677165577941526875e-02,3.007689970540609881e-02,2.569572660823735838e-02,2.289440985555645305e-02,2.071594278983748816e-02,1.915735488345578219e-02,1.794140864078531961e-02
2.884031503126605530e+05,4.867646081431865890e-02,3.673929537888000890e-02,3.000058136873184553e-02,2.568255694884570561e-02,2.295748627119435087e-02,2.075924737607528353e-02,1.918947861776655259e-02,1.794684371548722554e-02
3.019951720402018982e+05,4.876613021406235593e-02,3.677576525691055725e-02,3.003617128170803230e-02,2.564990661164975871e-02,2.291377336764436473e-02,2.074280143254906075e-02,1.917813106750361138e-02,1.794376475613888855e-02
3.162277660168379080e+05,4.873312420083437957e-02,3.684189217141010247e-02,2.998934684554810728e-02,2.568774224643910822e-02,2.293469069115767339e-02,2.075499148637234212e-02,1.918145110575813356e-02,1.794638044523706386e-02
3.311311214825907955e+05,4.875074285122776852e-02,3.665487735707300548e-02,3.002634242351109525e-02,2.580488182001542188e-02,2.290429976979450888e-02,2.075755720399903234e-02,1.912547433059146040e-02,1.796922474475928788e-02
3.467368504525316530e+05,4.878674608638711163e-02,3.677095283429251266e-02,3.001608814297981181e-02,2.568076020042649177e-02,2.291699261254793313e-02,2.073396039600693477e-02,1.916650573841361879e-02,1.796642350037042091e-02
3.630780547701010364e+05,4.868737127406735227e-02,3.678752019883535507e-02,2.999394540402411380e-02,2.576101525841838907e-02,2.292375315366980762e-02,2.075623489924282097e-02,1.916664773123486626e-02,1.795612908549310341e-02
3.801893963205612381e+05,4.881767177513492151e-02,3.677511971164842963e-02,3.010070468688458983e-02,2.572924216898618208e-02,2.288424408819721492e-02,2.073288622593166125e-02,1.914386412939655599e-02,1.793925269659682464e-02
3.981071705534969224e+05,4.877623363017053598e-02,3.678851976571510807e-02,3.010878235486786833e-02,2.569096289522690424e-02,2.290922878846507124e-02,2.076059724016485891e-02,1.920396301846164985e-02,1.793117814097547336e-02
4.168693834703355096e+05,4.880982360855579821e-02,3.681623899331325916e-02,3.003266780443780357e-02,2.572425577880849829e-02,2.296932270694149181e-02,2.077573827000950626e-02,1.916226650711919458e-02,1.794803951493847277e-02
4.365158322401656187e+05,4.869533711449917923e-02,3.686237110131342781e-02,3.001381479175152175e-02,2.571277991629237342e-02,2.290351875613782021e-02,2.076568001836127941e-02,1.918876858431704455e-02,1.797540420837001954e-02
4.570881896148751839e+05,4.892005349493903921e-02,3.678448485500750847e-02,3.004706092891635053e-02,2.568845406075954962e-02,2.290004054247888124e-02,2.078005517847908087e-02,1.913295685077994607e-02,1.797651588725628774e-02
4.786300923226380255e+05,4.880445603171321839e-02,3.679464413416599911e-02,2.999936924898545521e-02,2.572167839629421748e-02,2.292660401762547373e-02,2.076790106003979786e-02,1.916421194704892930e-02,1.795328010814502620e-02
5.011872336272724788e+05,4.876703999185590110e-02,3.680509952423956233e-02,3.006841386596876761e-02,2.579405201703224154e-02,2.294068932537830438e-02,2.074872816563338301e-02,1.917145061429795933e-02,1.795910376074411063e-02
5.248074602497722954e+05,4.897003289054625147e-02,3.673759912531799482e-02,2.999366667579985574e-02,2.569476050081507396e-02,2.290893686443519137e-02,2.077246444621766788e-02,1.914601044104225283e-02,1.794713576825097620e-02
5.495408738576248288e+05,4.885413005911118378e-02,3.679237454786159905e-02,3.006274921354788743e-02,2.567899929666772954e-02,2.290882010035033209e-02,2.080811572801413711e-02,1.916951280564183416e-02,1.793623404627668269e-02
5.754399373371566180e+05,4.888448145573911358e-02,3.677158937192334665e-02,3.002866090946969962e-02,2.572349028900488763e-02,2.294999114635323800e-02,2.075975509490939758e-02,1.916273092794969213e-02,1.797410824502608181e-02
6.025595860743580852e+05,4.884356865193418412e-02,3.683863001553345368e-02,3.002098328353455109e-02,2.566359367473775369e-02,2.294066690205139730e-02,2.066387736369570266e-02,1.916130467452933223e-02,1.796124545921949645e-02
6.309573444801929872e+05,4.880206223095769069e-02,3.679780365459668634e-02,3.010383220587751693e-02,2.569833806193347683e-02,2.295666023098837105e-02,2.073571836874541982e-02,1.919075556045896080e-02,1.794508908458896171e-02
6.606934480075964238e+05,4.876846901190613759e-02,3.679367424777943429e-02,3.002552585673019456e-02,2.567843060268157340e-02,2.289635485249186253e-02,2.075191986802891672e-02,1.915760268540266098e-02,1.794055800145885615e-02
6.918309709189363057e+05,4.865609637247038377e-02,3.672554491568054413e-02,3.007003490413224026e-02,2.575141232588092077e-02,2.293221638684969296e-02,2.079128142714859948e-02,1.917677802284577585e-02,1.795016682528826832e-02
7.244359600749906385e+05,4.878235391707151647e-02,3.680477964221901682e-02,3.004420350728229105e-02,2.565271844200479878e-02,2.290992575567030176e-02,2.072744084639431550e-02,1.914714055588366895e-02,1.797006070731546612e-02
7.585775750291835284e+05,4.879156912420613834e-02,3.672132015983932407e-02,3.003121266229915112e-02,2.568356798234035926e-02,2.292760769795322215e-02,2.076813446284643538e-02,1.919464401256814820e-02,1.795703265893687853e-02
7.943282347242821706e+05,4.876665143461905022e-02,3.672774353985570200e-02,3.005455180382150468e-02,2.573552865469548590e-02,2.290254635921747106e-02,2.074230999005707496e-02,1.921813543203971728e-02,1.798460348642108228e-02
8.317637711026708130e+05,4.881063622312867278e-02,3.676834864203565312e-02,3.001416048040260118e-02,2.567988399894395937e-02,2.293022609881085333e-02,2.080261677170363449e-02,1.918156381346184519e-02,1.792848017029416430e-02
8.709635899560814723e+05,4.873081649692447004e-02,3.683275840785400074e-02,3.005533194098386138e-02,2.569033912113212123e-02,2.293635620358970562e-02,2.070089042401739715e-02,1.916499435426633965e-02,1.795198881095315391e-02
9.120108393559096148e+05,4.891518940484634176e-02,3.684170998095823157e-02,3.005171115310475288e-02,2.573090424794823375e-02,2.293243341675231181e-02,2.074055402725501207e-02,1.919875299525279286e-02,1.795689067239615230e-02
9.549925860214368440e+05,4.887930413679188180e-02,3.678384703482367318e-02,2.999222025514708748e-02,2.571433296368784774e-02,2.293982868098541975e-02,2.079936262340718184e-02,1.915687850167226841e-02,1.794397119296282928e-02
1.000000000000000000e+06,4.878642837018524331e-02,3.680428253653685033e-02,3.004884436149017624e-02,2.572588006904355865e-02,2.291315033090367270e-02,2.075235507923927150e-02,1.918168536483972481e-02,1.796578141128932216e-02
1.047128548050898477e+06,4.877916620231285277e-02,3.684199034171387055e-02,3.002505943413606021e-02,2.569108247522196992e-02,2.288495424996356969e-02,2.075858137551780253e-02,1.919341796214330334e-02,1.800132739982927138e-02
1.096478196143182926e+06,4.884078192524145962e-02,3.682893850649074374e-02,3.008392350141629590e-02,2.571520363872098133e-02,2.293526187825818338e-02,2.079788264328642430e-02,1.914375602609894034e-02,1.793060255126669583e-02
1.148153621496884152e+06,4.872165194420374074e-02,3.681670328045648366e-02,3.001287889171764395e-02,2.567299878085160802e-02,2.292894446769891750e-02,2.077736307483525266e-02,1.917224198665612792e-02,1.794716352169798551e-02
1.202264434617413208e+06,4.876440691187116511e-02,3.683418686233212030e-02,3.002933356158752828e-02,2.571991846439683482e-02,2.290541494377576481e-02,2.077359591456070381e-02,1.914174859958520797e-02,1.795698224797346795e-02
1.258925411794166081e+06,4.883312034430808968e-02,3.682570223175160584e-02,3.006702926887237781e-02,2.572652894336359755e-02,2.294222513984770645e-02,2.078900372560364002e-02,1.916629149687909539e-02,1.798375414807562578e-02
1.318256738556404831e+06,4.870113798986776266e-02,3.679223797018393166e-02,3.009286512452837362e-02,2.576295203882569135e-02,2.290784115585315847e-02,2.076009535392498925e-02,1.918910531728721530e-02,1.795209392991772845e-02
1.380384264602886746e+06,4.883801152582032540e-02,3.677975867309373620e-02,3.003026008943482025e-02,2.567176041131716963e-02,2.291931723766289786e-02,2.074394356411481816e-02,1.918488531116513060e-02,1.794588563427634495e-02
1.445439770745927934e+06,4.884832582790051697e-02,3.684772635169991650e-02,3.003820589657043780e-02,2.573683210044658970e-02,2.289235996078271482e-02,2.076155918816181833e-02,1.919517219825989454e-02,1.797909755207209581e-02
1.513561248436207185e+06,4.883921823978730481e-02,3.680366955944133767e-02,3.001588462089204573e-02,2.572596635207528154e-02,2.290266613446203386e-02,2.077091416224455256e-02,1.917153179083238429e-02,1.792140499698675546e-02
1.584893192461110884e+06,4.892874527355153130e-02,3.681977763372988599e-02,3.000678085710629592e-02,2.573329273377385207e-02,2.292391612787259350e-02,2.073775267944182391e-02,1.920754039036765351e-02,1.795272224148475315e-02
1.659586907437563175e+06,4.879931461533067866e-02,3.678487956409365323e-02,3.002719813206023228e-02,2.572176150732514641e-02,2.293135666204549131e-02,2.073806221358097043e-02,1.920226276314001071e-02,1.800163230710264198e-02
1.737800828749376349e+06,4.884160272563734667e-02,3.682108453532501047e-02,3.004089206505957538e-02,2.570102935120099560e-02,2.290293932687137782e-02,2.074555566119183278e-02,1.913870363682780226e-02,1.796874298601410652e-02
1.819700858609982533e+06,4.888039045742955530e-02,3.677236857336631942e-02,2.999869767503945267e-02,2.565671886760621107e-02,2.292345845572462196e-02,2.077315916713366739e-02,1.917968250828607640e-02,1.793246422914818519e-02
1.905460717963244300e+06,4.876049448054230184e-02,3.678813489411868198e-02,2.999683880724509852e-02,2.574258544837677853e-02,2.289019178770342750e-02,2.073880107324361372e-02,1.916159339521423741e-02,1.799780033180128913e-02
1.995262314968882827e+06,4.882401308045714039e-02,3.684281581107370224e-02,2.999309415262112546e-02,2.565473549136220235e-02,2.289482199576902896e-02,2.066697865741871573e-02,1.917765698044017128e-02,1.796633658948705581e-02
2.089296130854040850e+06,4.883577288643992792e-02,3.679163294854406741e-02,3.005648511900636463e-02,2.569760723977770195e-02,2.291546482551717542e-02,2.079804379473873879e-02,1.917992948048366161e-02,1.794444532808186013e-02
2.187761623949551955e+06,4.873781648901052282e-02,3.675302874958036314e-02,3.010574667725789133e-02,2.573525645486235761e-02,2.292543292847819963e-02,2.073503709265678632e-02,1.919005495754312271e-02,1.794945611672448330e-02
2.290867652767769992e+06,4.875595373603749255e-02,3.677811673041863488e-02,3.000237221691474249e-02,2.570805992711290219e-02,2.293627720701709588e-02,2.076132786411145903e-02,1.919384518278012194e-02,1.796937979013350090e-02
2.398832919019494671e+06,4.877984927009090116e-02,3.676117073953975162e-02,3.003216829058204945e-02,2.575863828173416414e-02,2.293308421085099233e-02,2.078369463285184918e-02,1.916932111888335413e-02,1.796561022779856465e-02
2.511886431509582326e+06,4.890088814192383726e-02,3.678453502798346292e-02,2.999450077544153770e-02,2.572419057893855082e-02,2.293398476537400477e-02,2.075164776915470327e-02,1.919249156064827336e-02,1.795274873760063089e-02
2.630267991895381361e+06,4.882556234066771916e-02,3.675009350503813388e-02,3.007693608477436664e-02,2.563945479391788879e-02,2.291055118254158376e-02,2.072097545880982952e-02,1.917492094829564495e-02,1.794396794661304306e-02
2.754228703338163439e+06,4.888099495774692049e-02,3.678266474422196147e-02,3.005932403994179131e-02,2.568214489405813011e-02,2.289219361392831262e-02,2.078399435101086976e-02,1.916692794137636949e-02,1.795315806054778585e-02
2.884031503126611467e+06,4.883142821090068197e-02,3.676931627295216415e-02,3.009254965456989797e-02,2.568870736767291107e-02,2.289440305103989173e-02,2.076348792975388907e-02,1.916183666640482869e-02,1.792553016471140279e-02
3.019951720402019098e+06,4.863861013406804018e-02,3.679663625394549720e-02,3.004106054526212502e-02,2.567056601235787397e-02,2.288954467916707453e-02,2.067259008305684376e-02,1.914966095070062824e-02,1.798474766861149488e-02
3.162277660168379545e+06,4.886457326324068068e-02,3.675414381935319247e-02,2.999386935979422159e-02,2.572611605528410741e-02,2.294533215097623730e-02,2.075566363400818681e-02,1.915880435944590510e-02,1.793513484331309138e-02
3.311311214825907722e+06,4.884766306272781550e-02,3.681861846821214007e-02,3.002327809054673724e-02,2.565871404951433274e-02,2.292445896560656171e-02,2.075386867493062351e-02,1.918553523335590066e-02,1.796863578122501193e-02
3.467368504525309429e+06,4.877973974762446485e-02,3.678690313704217896e-02,3.003913091310527264e-02,2.571958508276232791e-02,2.292614763963825297e-02,2.074041752444617109e-02,1.914729395656692215e-02,1.793309292333493399e-02
3.630780547701017465e+06,4.884994348094903738e-02,3.680819378330664471e-02,3.003243853745323974e-02,2.572331357473084737e-02,2.290859848468387167e-02,2.077305419942040987e-02,1.916355010725446714e-02,1.795101989045699495e-02
3.801893963205612730e+06,4.878208575798694685e-02,3.677535756386175053e-02,3.005321919800346339e-02,2.568556648671814838e-02,2.291375685184015090e-02,2.079258955688404256e-02,1.915614415014760957e-02,1.793838761008746674e-02
3.981071705534969456e+06,4.868948702202258866e-02,3.679881665306299066e-02,3.007111492445006112e-02,2.570254881225237861e-02,2.291254321606076005e-02,2.074401837797095610e-02,1.917710627657725694e-02,1.799001578860874931e-02
4.168693834703346714e+06,4.879669856667859240e-02,3.684711397270092753e-02,3.003526263482259040e-02,2.567007712307446676e-02,2.294317977977667136e-02,2.078598103552270829e-02,1.916558916351502814e-02,1.795817313475529461e-02
4.365158322401665151e+06,4.868598723966271330e-02,3.680741308649096433e-02,3.008643400822254982e-02,2.570939175869222520e-02,2.292319070711014428e-02,2.072652550314825828e-02,1.913589456256901619e-02,1.792532848025695652e-02
4.570881896148751490e+06,4.883852136936229354e-02,3.685332022094116311e-02,3.005648167969644444e-02,2.573345232196308160e-02,2.295095932326946669e-02,2.074056204334540424e-02,1.915578552663226367e-02,1.794657047113088974e-02
4.786300923226380721e+06,4.881496460444329638e-02,3.674742906178906504e-02,3.007767602674435090e-02,2.569738699161805071e-02,2.291000028492629070e-02,2.075576490175444488e-02,1.918046940949641455e-02,1.796869716662095884e-02
5.011872336272714660e+06,4.867835860586887387e-02,3.690232019682686271e-02,3.004721959502312106e-02,2.569821759073056405e-02,2.291299358808937536e-02,2.077828079706052489e-02,1.917775482598403983e-02,1.796205824455844244e-02
5.248074602497734129e+06,4.873804592270141595e-02,3.676967743498235630e-02,3.001483325063095814e-02,2.570433782137088521e-02,2.290840979941341157e-02,2.078738680164408242e-02,1.917804639666689445e-02,1.795036229093346924e-02
5.495408738576248288e+06,4.871186658089021737e-02,3.680471663015403433e-02,3.008363725275082015e-02,2.569996266677091606e-02,2.295624800052431178e-02,2.075230211446099648e-02,1.912925610237151824e-02,1.797120807154023794e-02
5.754399373371566646e+06,4.874818759135318008e-02,3.674921380438152946e-02,3.009546502610192104e-02,2.568281588116596431e-02,2.290458953862328784e-02,2.070437372856045663e-02,1.914564125770981673e-02,1.793650938127691954e-02
6.025595860743568279e+06,4.883916638630758644e-02,3.677381688660234099e-02,3.001306613792110653e-02,2.564712281253481163e-02,2.293097164233905486e-02,2.076900577906699505e-02,1.915686445712162095e-02,1.796498706928172442e-02
6.309573444801942445e+06,4.874593495243230434e-02,3.681463681961816975e-02,3.003723858897958815e-02,2.563671142797846123e-02,2.289243891446637175e-02,2.074038392053037527e-02,1.919188751919120514e-02,1.801058114078874298e-02
6.606934480075964704e+06,4.879782834411695858e-02,3.683719283558115759e-02,3.000953179036710758e-02,2.564437720665830797e-02,2.292944859405178851e-02,2.076116958276291377e-02,1.919291119596617037e-02,1.797182280253308007e-02
6.918309709189362824e+06,4.883374443099048473e-02,3.671925114892764241e-02,3.005888042722293027e-02,2.568829851026259783e-02,2.289551388621842085e-02,2.077002637450398384e-02,1.916675418502405970e-02,1.795442875531264373e-02
7.244359600749891251e+06,4.874978109242136814e-02,3.680293191481876641e-02,3.001855338838559095e-02,2.562795524109535636e-02,2.292609263230698663e-02,2.075048887237490244e-02,1.920760319255570420e-02,1.793464145241241425e-02
7.585775750291851349e+06,4.873183536183114256e-02,3.674129277133524746e-02,3.003394170800269269e-02,2.572969197406130629e-02,2.290968268488795950e-02,2.074218658558592623e-02,1.917777487997914670e-02,1.796171938279411684e-02
7.943282347242821939e+06,4.882244261259061080e-02,3.672107387558366798e-02,3.006560296114951444e-02,2.569242064755707447e-02,2.294010786170296370e-02,2.078559069224367867e-02,1.917231386721826233e-02,1.796263650670230222e-02
8.317637711026708595e+06,4.882706004797291582e-02,3.680554929837406147e-02,2.995597170085685310e-02,2.563756478251291715e-02,2.292074277204288191e-02,2.075323372314316281e-02,1.915749366045859867e-02,1.798182767099175058e-02
8.709635899560796097e+06,4.881983020282097685e-02,3.679844682742582085e-02,3.012652179095839239e-02,2.570598629196531315e-02,2.290664190052981233e-02,2.072594047449997229e-02,1.917057851512229960e-02,1.799861302434880087e-02
9.120108393559115008e+06,4.883317094984138129e-02,3.679505976446464932e-02,3.001373710001530373e-02,2.569550950576338089e-02,2.288275496858715660e-02,2.078587977145377255e-02,1.915693525279743917e-02,1.799587792829005981e-02
9.549925860214369372e+06,4.893516243811899674e-02,3.680255326947443062e-02,3.004842833089566359e-02,2.571884793227871557e-02,2.291713289349809474e-02,2.073916411310334704e-02,1.917412013384448000e-02,1.794864729406872236e-02
1.000000000000000000e+07,4.890184198728323578e-02,3.679537993558008868e-02,3.003379568410715489e-02,2.567058008069517464e-02,2.288064303344804207e-02,2.078534098802215305e-02,1.917544962512849477e-02,1.796721947474552716e-02
1.047128548050898500e+07,4.885032765097858248e-02,3.681335347763755456e-02,3.000981042305883931e-02,2.571574037176949101e-02,2.294225589413891389e-02,2.076517987845418606e-02,1.917403899273802462e-02,1.796405533294395326e-02
1.096478196143182926e+07,4.879225527930723671e-02,3.675401387116630086e-02,3.004467409762289279e-02,2.572628728012399738e-02,2.291672054187409921e-02,2.075666429595787038e-02,1.919201364799482529e-02,1.792399732054562878e-02
1.148153621496884152e+07,4.873482821583246388e-02,3.672391452431672532e-02,2.999664772991461614e-02,2.568155385080557462e-02,2.293793000413044819e-02,2.073288340617142692e-02,1.914231038749198213e-02,1.796467163543430737e-02
1.202264434617413022e+07,4.876895962789651318e-02,3.678887610197854180e-02,3.004721882070937947e-02,2.568821083302212649e-02,2.290496519872309636e-02,2.080357026502258413e-02,1.916623004694320564e-02,1.794069862888393249e-02
1.258925411794166267e+07,4.878407750157530420e-02,3.682575833989386316e-02,3.000422552585669742e-02,2.569453117371859122e-02,2.291123112561531047e-02,2.077626163768807668e-02,1.912985923962687990e-02,1.798457007212795125e-02
1.318256738556404784e+07,4.888523532097009683e-02,3.675158989129125725e-02,3.003691171155525169e-02,2.562012808100014652e-02,2.291845950132168769e-02,2.074719768831315495e-02,1.917897475210851230e-02,1.796129502057429439e-02
1.380384264602886699e+07,4.877306447661163002e-02,3.679564888460747779e-02,3.001437401144107023e-02,2.564744667953569590e-02,2.292045246389168983e-02,2.077113170425199870e-02,1.916025185571776021e-02,1.794810383655320168e-02
1.445439770745928027e+07,4.883641492828105779e-02,3.679476839254210846e-02,3.004303669058961887e-02,2.562689581469905498e-02,2.292169971228924866e-02,2.074868059282087077e-02,1.914254835914473013e-02,1.795518830239073785e-02
1.513561248436207138e+07,4.863073711068312266e-02,3.686364722314656311e-02,3.006402451943602019e-02,2.570723324229721302e-02,2.293529033870345124e-02,2.075283696494835753e-02,1.915708395283037546e-02,1.793279591658141284e-02
1.584893192461110838e+07,4.876349150170908309e-02,3.687509974421747383e-02,3.009324973815426241e-02,2.570262813744134817e-02,2.292475711953230466e-02,2.072914612782108396e-02,1.913223938158001985e-02,1.798060691558041324e-02
1.659586907437563129e+07,4.885843813323487855e-02,3.674066005298402826e-02,3.002372868657157690e-02,2.565396377158811470e-02,2.293876848952501948e-02,2.071213781925750411e-02,1.913646495461026470e-02,1.795657747631357326e-02
1.737800828749376163e+07,4.878327601727138613e-02,3.681668041348418879e-02,3.004340995263697980e-02,2.570293364303826225e-02,2.293503584491341993e-02,2.072791527189361133e-02,1.915079247858067490e-02,1.795848942367266055e-02
1.819700858609982580e+07,4.871490091842672204e-02,3.682915521191886671e-02,3.002679396194847528e-02,2.564452348013283173e-02,2.292381356746236651e-02,2.073959878233738036e-02,1.913913076826033108e-02,1.796093328015040472e-02
1.905460717963244393e+07,4.893485008312779133e-02,3.683186091953390140e-02,3.004400591203094939e-02,2.569183421275921322e-02,2.293388859080905742e-02,2.074456133463628560e-02,1.913998307312330879e-02,1.796811160278380393e-02
1.995262314968882874e+07,4.877872879122426703e-02,3.676587368933657146e-02,3.002758812408225578e-02,2.567886498540226242e-02,2.290842603706041633e-02,2.073205734144367707e-02,1.919200891650092375e-02,1.794519831410334651e-02
2.089296130854040757e+07,4.880547020475117098e-02,3.682077823835271796e-02,2.999981851342214609e-02,2.572889248132386592e-02,2.296289204971192419e-02,2.076982674678689439e-02,1.918476574962297079e-02,1.796415244913743617e-02
2.187761623949551955e+07,4.882442529581663970e-02,3.681865764612179265e-02,3.003312345297169672e-02,2.576533476079239174e-02,2.292852474153696599e-02,2.081533167268763071e-02,1.915649437678138695e-02,1.795209419449269109e-02
2.290867652767769992e+07,4.876206958238198108e-02,3.672835208898325710e-02,2.996951497621093766e-02,2.570938299735387941e-02,2.291557523233114790e-02,2.072431932441199873e-02,1.919295917511092825e-02,1.795570989431512915e-02
2.398832919019494951e+07,4.879442610262651331e-02,3.680862572517149683e-02,2.994647794598700313e-02,2.572420888795597799e-02,2.288314431239380983e-02,2.080686315550286936e-02,1.916068839106342681e-02,1.794726255118671635e-02
2.511886431509582326e+07,4.886204594482547459e-02,3.677282059754223564e-02,3.008846774392988019e-02,2.569398320388205023e-02,2.288917090282864553e-02,2.080530804656603727e-02,1.916643690464023622e-02,1.794916368178454957e-02
2.630267991895381361e+07,4.879312999016540559e-02,3.680778614953454653e-02,3.006854590051905377e-02,2.572401873940226291e-02,2.290992601322176109e-02,2.076965028639620250e-02,1.921571623751790539e-02,1.796635724596250261e-02
2.754228703338163346e+07,4.866287381040536320e-02,3.678592904695317939e-02,3.000178358620817984e-02,2.574298377971510204e-02,2.291133143573938213e-02,2.075540466181538882e-02,1.914671308662347846e-02,1.796852588911198798e-02
2.884031503126611561e+07,4.884646698793086023e-02,3.678291603720608427e-02,3.004106629734883474e-02,2.573849762420124879e-02,2.289957401402480455e-02,2.078240564756174066e-02,1.913937340413591690e-02,1.795582174084947927e-02
3.019951720402019098e+07,4.883753108998008935e-02,3.680896698184225879e-02,3.005401567503403204e-02,2.571581402623647830e-02,2.292987732644348811e-02,2.076302660240641335e-02,1.915474763890747875e-02,1.796261199282633142e-02
3.162277660168379173e+07,4.880467744677554481e-02,3.672454584332495581e-02,3.008562659201452147e-02,2.577764886495733862e-02,2.292224342828493716e-02,2.076675189515818365e-02,1.917462470195321553e-02,1.796513576317409697e-02
3.311311214825907722e+07,4.870711393537404538e-02,3.680927317551974803e-02,3.003053567313204719e-02,2.569201353928063022e-02,2.289282363848628432e-02,2.078262879156673321e-02,1.917253256568892186e-02,1.794515217114800096e-02
3.467368504525309801e+07,4.872313268017665344e-02,3.679985435686312922e-02,2.998917005944164854e-02,2.566361743048471006e-02,2.293544523002984808e-02,2.075642101031567252e-02,1.917666398195698105e-02,1.797349854517040282e-02
3.630780547701017559e+07,4.878993113837587492e-02,3.674974028344788618e-02,3.002720416099418504e-02,2.568452729719854916e-02,2.292488762669099220e-02,2.075327687604935911e-02,1.917870692423249632e-02,1.793605224927104225e-02
3.801893963205612451e+07,4.866901806458788504e-02,3.684096554720971833e-02,2.998683276443181445e-02,2.563740336771713757e-02,2.292935691727892092e-02,2.069538528932813801e-02,1.921619724666030066e-02,1.795140872141881214e-02
3.981071705534969270e+07,4.875037898930902058e-02,3.676249435880300787e-02,3.007499156861942122e-02,2.569895764782018088e-02,2.292493491438847564e-02,2.073976686955145837e-02,1.915943605591696394e-02,1.794555650328820418e-02
4.168693834703346342e+07,4.873606088657991137e-02,3.679825300003456562e-02,3.003722768887273978e-02,2.567257306644691109e-02,2.294345061022935381e-02,2.077384847601008305e-02,1.919322220039335752e-02,1.792813074535293261e-02
4.365158322401665151e+07,4.879397271474599646e-02,3.686357895248380118e-02,3.007652295104037976e-02,2.572407173261768987e-02,2.292634037527257335e-02,2.072927310844744145e-02,1.918230248191894402e-02,1.795574122183172736e-02
4.570881896148751676e+07,4.883312690858365029e-02,3.675733646357302181e-02,3.007015168765621999e-02,2.572579394250472037e-02,2.291114247023389588e-02,2.080881866961284757e-02,1.914443811074367438e-02,1.795069472574874897e-02
4.786300923226380348e+07,4.866826250172485296e-02,3.678026484194315410e-02,3.006165455365799460e-02,2.571523037731331812e-02,2.290549570896021486e-02,2.074468954320867961e-02,1.915973737324681500e-02,1.796125674032556310e-02
5.011872336272714287e+07,4.875139990904319570e-02,3.677917568712747026e-02,3.004592069066536544e-02,2.570819150759855870e-02,2.292895129023289624e-02,2.071998821288823997e-02,1.917372609445018930e-02,1.794709963128355082e-02
5.248074602497733384e+07,4.876889819869818093e-02,3.674283665808609350e-02,3.004591998843580275e-02,2.576393164741346345e-02,2.290496161806082967e-02,2.071682673360820612e-02,1.917096178602306286e-02,1.796057667595081161e-02
5.495408738576248288e+07,4.880038085209640469e-02,3.678382324502654788e-02,3.003607680122409931e-02,2.566478147250088326e-02,2.290182766869317682e-02,2.071807061913425244e-02,1.916705784832756915e-02,1.797271904709209570e-02
5.754399373371566832e+07,4.876213187886602185e-02,3.673519529599258981e-02,3.008331233973450883e-02,2.568649053367673060e-02,2.291969754432140322e-02,2.076894214886433263e-02,1.918069022981116686e-02,1.797097821698465797e-02
6.025595860743568838e+07,4.883111040836699696e-02,3.681179207315601887e-02,3.004875683855546750e-02,2.569825936967570432e-02,2.293158910697141312e-02,2.075882302718872266e-02,1.917936808948486616e-02,1.795720728947882913e-02
6.309573444801943004e+07,4.879783675913681312e-02,3.679403386477617804e-02,3.007349743323987218e-02,2.567138969713336077e-02,2.289766547506064814e-02,2.080037966362192903e-02,1.916033930695962978e-02,1.793329712306073950e-02
6.606934480075964332e+07,4.895516247697854345e-02,3.665592343955258875e-02,2.998201342883391810e-02,2.571510341025252597e-02,2.291017337876177437e-02,2.070899375374235171e-02,1.915979495684393477e-02,1.792752056423656259e-02
6.918309709189362824e+07,4.862351012706228603e-02,3.676387476467849608e-02,3.003269768450684066e-02,2.571186026161557253e-02,2.291688981677322129e-02,2.077569309854453150e-02,1.915519144434925380e-02,1.795765472807483304e-02
7.244359600749890506e+07,4.877168389600134574e-02,3.677975172254640407e-02,3.008436888961494443e-02,2.572276397795562886e-02,2.293018363912400701e-02,2.075508207888671769e-02,1.915950043602248146e-02,1.793657060195138694e-02
7.585775750291851163e+07,4.873828914005459007e-02,3.677244020356752047e-02,3.003952109325716893e-02,2.564938207761351813e-02,2.291513496573295561e-02,2.077843311032552542e-02,1.915529825315547344e-02,1.796874756749120700e-02
7.943282347242821753e+07,4.879700450890054469e-02,3.676136236919506917e-02,3.005163602714985491e-02,2.566742285400767237e-02,2.293614356907986221e-02,2.076598631688113608e-02,1.916367364202432866e-02,1.795807105546303253e-02
8.317637711026708782e+07,4.880973479428893369e-02,3.675712763603068006e-02,3.002228762405638463e-02,2.575002968289506755e-02,2.295146589245864593e-02,2.076773759548558931e-02,1.916390329384423663e-02,1.800101091187996175e-02
8.709635899560795724e+07,4.874419642757040622e-02,3.678084207021141416e-02,3.002131279665133656e-02,2.571364381056671228e-02,2.291860584534397005e-02,2.076879317594157448e-02,1.915993560888101452e-02,1.794282259950970293e-02
9.120108393559114635e+07,4.877839252250170538e-02,3.674338518094513728e-02,3.007130041271400753e-02,2.567118368284868057e-02,2.295708162875426464e-02,2.077817255019598700e-02,1.915777377135334178e-02,1.795016322418268792e-02
9.549925860214368999e+07,4.892225655858446071e-02,3.670830154540870999e-02,3.005480578863793661e-02,2.572589256975002514e-02,2.291897637666612947e-02,2.080175760043570868e-02,1.917801521771672624e-02,1.796023181238984301e-02
1.000000000000000000e+08,4.888414761941794334e-02,3.678152020681332152e-02,3.004382800943593626e-02,2.566866402543396125e-02,2.291398025671436203e-02,2.071679567416391532e-02,1.919456858398490076e-02,1.793279853019621312e-02


==> anc/fig4b_t_transprob.csv <==
1.047128548050899575e-02,6.572545414238644204e-04,6.572541942798175137e-04,6.572541707884564221e-04,6.572540220281432180e-04,6.572539485505784736e-04,6.572537357776844433e-04,6.572537645826050231e-04,6.572536697750364348e-04
1.096478196143185063e-02,7.205984234624106732e-04,7.205980061391700385e-04,7.205979779098596561e-04,7.205977990803350084e-04,7.205977107497088833e-04,7.205974549650348429e-04,7.205974896079207336e-04,7.205973756286636030e-04
1.148153621496882971e-02,7.900400977297978786e-04,7.900395960439663291e-04,7.900395621226874573e-04,7.900393471482891486e-04,7.900392409631683396e-04,7.900389334747956850e-04,7.900389751401837302e-04,7.900388381129227729e-04
1.202264434617413176e-02,8.661651386320403214e-04,8.661645355350406804e-04,8.661644947761751052e-04,8.661642363543440790e-04,8.661641087071055966e-04,8.661637390675264517e-04,8.661637891807591342e-04,8.661636244455921119e-04
1.258925411794167490e-02,9.496150646742869839e-04,9.496143396739789317e-04,9.496142907019946948e-04,9.496139800557494223e-04,9.496138266102565652e-04,9.496133822620925072e-04,9.496134425383501252e-04,9.496132444934522613e-04
1.318256738556407466e-02,1.041092624715240014e-03,1.041091753180933919e-03,1.041091694344447672e-03,1.041091320925004084e-03,1.041091136469621909e-03,1.041090602319914155e-03,1.041090674823367699e-03,1.041090436734646435e-03
1.380384264602885214e-02,1.141367571856580438e-03,1.141366524183942991e-03,1.141366453500687736e-03,1.141366004630177747e-03,1.141365782901194266e-03,1.141365140809907008e-03,1.141365228024951439e-03,1.141364941797306338e-03
1.445439770745927249e-02,1.251282967521367973e-03,1.251281708129070493e-03,1.251281623219953863e-03,1.251281083662240685e-03,1.251280817131720808e-03,1.251280045297252291e-03,1.251280150214366350e-03,1.251279806116720357e-03
1.513561248436207964e-02,1.371762061482988083e-03,1.371760547607236763e-03,1.371760445617394627e-03,1.371759797062546346e-03,1.371759476683466310e-03,1.371758548904432372e-03,1.371758675123673811e-03,1.371758261458512658e-03
1.584893192461113431e-02,1.503815796944734740e-03,1.503813977191083371e-03,1.503813854695367760e-03,1.503813075140440856e-03,1.503812690040585640e-03,1.503811574829037098e-03,1.503811726684839336e-03,1.503811229391061781e-03
1.659586907437560557e-02,1.648550993217633067e-03,1.648548805821321676e-03,1.648548658711230424e-03,1.648547721716638048e-03,1.648547258830892473e-03,1.648545918347169535e-03,1.648546101058863183e-03,1.648545503234476834e-03
1.737800828749375484e-02,1.807179262068981003e-03,1.807176632805349101e-03,1.807176456153787233e-03,1.807175329950283732e-03,1.807174773579071393e-03,1.807173162352591683e-03,1.807173382205940100e-03,1.807172663534433246e-03
1.819700858609983596e-02,1.981026717374366822e-03,1.981023557049087572e-03,1.981023344948755916e-03,1.981021991365204248e-03,1.981021322644207269e-03,1.981019386037126840e-03,1.981019650603496086e-03,1.981018786664552264e-03
1.905460717963247327e-02,2.171544541245421390e-03,2.171540742680462717e-03,2.171540488050768651e-03,2.171538861226855657e-03,2.171538057490303517e-03,2.171535729852839668e-03,2.171536048253730825e-03,2.171535009694894238e-03
1.995262314968879874e-02,2.380320473252200888e-03,2.380315907666524441e-03,2.380315602023113687e-03,2.380313646864084653e-03,2.380312680880345907e-03,2.380309883335944045e-03,2.380310266562374235e-03,2.380309018103813311e-03
2.089296130854039618e-02,2.609091292619746590e-03,2.609085805283691863e-03,2.609085438463513030e-03,2.609083088785544343e-03,2.609081927839534010e-03,2.609078565626007321e-03,2.609079026924540114e-03,2.609077526163145616e-03
2.187761623949553008e-02,2.859756366236054694e-03,2.859749771254388017e-03,2.859749331088002472e-03,2.859746507392619923e-03,2.859745112184472124e-03,2.859741071462584393e-03,2.859741626801716279e-03,2.859739822774317458e-03
2.290867652767772378e-02,3.134392337816211804e-03,3.134384411865935496e-03,3.134383883787297386e-03,3.134380490591118056e-03,3.134378813914590403e-03,3.134373957938011226e-03,3.134374626572307160e-03,3.134372458029611053e-03
2.398832919019489723e-02,3.435269035442136982e-03,3.435259510256896600e-03,3.435258876839145624e-03,3.435254799470777338e-03,3.435252784627559723e-03,3.435246949147196908e-03,3.435247754299603461e-03,3.435245147632578003e-03
2.511886431509579437e-02,3.764866675713557983e-03,3.764855229065259927e-03,3.764854469469074497e-03,3.764849570227620131e-03,3.764847149125255098e-03,3.764840136875907076e-03,3.764841106563889331e-03,3.764837973313040886e-03
2.630267991895381477e-02,4.125894442626648617e-03,4.125880687505775572e-03,4.125879776824741517e-03,4.125873890373914742e-03,4.125870981244555459e-03,4.125862555332215215e-03,4.125863723368084629e-03,4.125859957231891792e-03
2.754228703338166065e-02,4.521310517704575996e-03,4.521293989342232283e-03,4.521292897826966091e-03,4.521285825673962248e-03,4.521282330339246140e-03,4.521272206311415659e-03,4.521273613514871850e-03,4.521269086756869553e-03
2.884031503126605750e-02,4.954343634428952890e-03,4.954323774733477084e-03,4.954322466873609804e-03,4.954313970753077868e-03,4.954309771345425523e-03,4.954297607684774764e-03,4.954299303353377690e-03,4.954293862487645778e-03
3.019951720402016052e-02,5.428516224168209586e-03,5.428492363066041680e-03,5.428490796505894452e-03,5.428480590454119042e-03,5.428475545487809750e-03,5.428460932218818168e-03,5.428462975912351149e-03,5.428456436523248878e-03
3.162277660168379134e-02,5.947669211973110985e-03,5.947640545044250750e-03,5.947638669304625494e-03,5.947626410168165186e-03,5.947620349832609746e-03,5.947602794870689852e-03,5.947605258578581196e-03,5.947597399101159886e-03
3.311311214825911342e-02,6.515988508100209811e-03,6.515954069780369867e-03,6.515951824755281292e-03,6.515937100829173427e-03,6.515929821352397719e-03,6.515908734153965862e-03,6.515911704929417889e-03,6.515902259183825943e-03
3.467368504525316503e-02,7.138033224083782137e-03,7.137991855565214809e-03,7.137989169758471135e-03,7.137971487191144965e-03,7.137962744092504926e-03,7.137937416079174167e-03,7.137940999244041414e-03,7.137929647474996683e-03
3.630780547701013827e-02,7.818765619604052183e-03,7.818715930400132325e-03,7.818712718862873973e-03,7.818691485396305624e-03,7.818680985412917658e-03,7.818650566543336455e-03,7.818654889590288121e-03,7.818641247714652048e-03
3.801893963205612431e-02,8.563582757112067623e-03,8.563523079053536255e-03,8.563519240980078245e-03,8.563493746513252403e-03,8.563481137943952659e-03,8.563444608687346971e-03,8.563449826035797810e-03,8.563433432741865414e-03
3.981071705534973415e-02,9.378349803787629571e-03,9.378278135984187761e-03,9.378273551920869588e-03,9.378242945288566348e-03,9.378227806451174334e-03,9.378183944277094022e-03,9.378190243075431101e-03,9.378170544348226126e-03
4.168693834703354750e-02,1.026943487331279450e-02,1.026934881633813530e-02,1.026934334495731294e-02,1.026930660620493235e-02,1.026928843164627743e-02,1.026923577097872166e-02,1.026924337819051271e-02,1.026921970875347041e-02
4.365158322401661156e-02,1.124374524127971439e-02,1.124364191851167163e-02,1.124363539290323434e-02,1.124359130020679588e-02,1.124356948423787216e-02,1.124350626862804722e-02,1.124351545969581867e-02,1.124348702076016955e-02
4.570881896148751983e-02,1.230876469567578936e-02,1.230864065934051538e-02,1.230863288277593906e-02,1.230857997300279644e-02,1.230855379005429441e-02,1.230847791509809448e-02,1.230848902454716176e-02,1.230845485714144628e-02
4.786300923226385201e-02,1.347259169537282780e-02,1.347244281439171666e-02,1.347243355552227816e-02,1.347237007724940740e-02,1.347233865845111518e-02,1.347224760370882221e-02,1.347226103814169913e-02,1.347221999115349837e-02
5.011872336272722023e-02,1.474397790214702041e-02,1.474379922835804962e-02,1.474378821582192703e-02,1.474371207342120051e-02,1.474367437870334648e-02,1.474356512656843123e-02,1.474358138060687801e-02,1.474353207250115975e-02
5.248074602497725810e-02,1.613236652242803354e-02,1.613215213113858987e-02,1.613213904757396233e-02,1.613204773473321182e-02,1.613200251962414178e-02,1.613187145872493206e-02,1.613189113459211066e-02,1.613183190757177393e-02
5.495408738576245539e-02,1.764792974038044762e-02,1.764767254049382297e-02,1.764765701598815240e-02,1.764754753676174917e-02,1.764749331291468049e-02,1.764733612321217268e-02,1.764735995481593600e-02,1.764728881995458395e-02
5.754399373371569398e-02,1.930160434046994736e-02,1.930129584859899272e-02,1.930127745365717989e-02,1.930114622882302469e-02,1.930108121714113265e-02,1.930089273340274136e-02,1.930092161598979603e-02,1.930083618759083353e-02
6.025595860743578058e-02,2.110512440160098452e-02,2.110475447362804638e-02,2.110473271181591975e-02,2.110457546795808589e-02,2.110449754300042918e-02,2.110427159277330003e-02,2.110430661948924091e-02,2.110420403659129043e-02
6.309573444801933051e-02,2.307104969242143588e-02,2.307060620486973967e-02,2.307058050539626329e-02,2.307039214372668193e-02,2.307029876786574965e-02,2.307002797944250616e-02,2.307007048645827105e-02,2.306994731902635085e-02
6.606934480075957183e-02,2.521278810481409824e-02,2.521225657714822738e-02,2.521222628779881333e-02,2.521200072928155358e-02,2.521188887484479210e-02,2.521156444999763171e-02,2.521161607227447726e-02,2.521146820915622783e-02
6.918309709189363055e-02,2.754461012669226841e-02,2.754397327425821274e-02,2.754393765529661656e-02,2.754366765813780898e-02,2.754353371550057744e-02,2.754314516095739823e-02,2.754320790123731752e-02,2.754303041643156591e-02
7.244359600749898653e-02,3.008165297356806683e-02,3.008089017930344264e-02,3.008084839924234088e-02,3.008052534426740310e-02,3.008036501357209611e-02,3.007989982432135445e-02,3.007997613856636110e-02,3.007976313172961921e-02
7.585775750291835762e-02,3.283991156990882787e-02,3.283899826120958987e-02,3.283894939572808147e-02,3.283856303458668191e-02,3.283837119844704167e-02,3.283781448498133276e-02,3.283790738828596539e-02,3.283765179467544593e-02
7.943282347242813790e-02,3.583621309706093438e-02,3.583512001228295746e-02,3.583506304807880516e-02,3.583460120861395315e-02,3.583437178282715407e-02,3.583370583338921223e-02,3.583381903138475877e-02,3.583351239559691426e-02
8.317637711026708291e-02,3.908817130857153432e-02,3.908686363560032184e-02,3.908679748164139295e-02,3.908624572414537424e-02,3.908597148308714381e-02,3.908517525087869954e-02,3.908531330288231992e-02,3.908494550977521798e-02
8.709635899560805306e-02,4.261411626441401201e-02,4.261255263159918760e-02,4.261247614112761289e-02,4.261181735861963027e-02,4.261148973165410081e-02,4.261053823583335620e-02,4.261070675752865605e-02,4.261026571260883439e-02
9.120108393559096804e-02,4.643299456710781037e-02,4.643112586468996217e-02,4.643103787249905356e-02,4.643025182763468178e-02,4.642986066254246175e-02,4.642872429073428148e-02,4.642893020605922544e-02,4.642840145634558047e-02
9.549925860214358853e-02,5.056423461696334110e-02,5.056200262503549037e-02,5.056190200605234497e-02,5.056096479687079842e-02,5.056049808602715995e-02,5.055914178504221368e-02,5.055939363929378566e-02,5.055875992425296062e-02
1.000000000000000056e-01,5.502757087276671094e-02,5.502490666995817764e-02,5.502479242711118268e-02,5.502367587362497897e-02,5.502311943846718845e-02,5.502150177910196394e-02,5.502181012811724337e-02,5.502105084866019263e-02
1.047128548050899610e-01,5.984282065312458015e-02,5.983964277878711657e-02,5.983951417063179679e-02,5.983818511436386767e-02,5.983752224363975136e-02,5.983559434490112738e-02,5.983597223864711018e-02,5.983506283044663643e-02
1.096478196143185063e-01,6.502960670347648908e-02,6.502581904550205905e-02,6.502567576722993736e-02,6.502409527634557540e-02,6.502330631379128756e-02,6.502101061187448572e-02,6.502147419498441328e-02,6.502038539045378041e-02
1.148153621496882937e-01,7.060701866505356139e-02,7.060250804594779550e-02,7.060235048136775937e-02,7.060047295519936150e-02,7.059953483275173414e-02,7.059680368079661317e-02,7.059737293761650379e-02,7.059606989890943041e-02
1.202264434617413141e-01,7.659320681849761392e-02,7.658784025452398947e-02,7.658766982152784286e-02,7.658544199027267352e-02,7.658432770378571786e-02,7.658108179015279959e-02,7.658178146784348772e-02,7.658022277116451060e-02
1.258925411794167559e-01,8.300490216649397679e-02,8.299852377928176872e-02,8.299834339735291666e-02,8.299570321578908505e-02,8.299438124165141317e-02,8.299052781757101926e-02,8.299138856778227880e-02,8.298952501730692821e-02
1.318256738556407293e-01,8.985685822536267076e-02,8.984928579321610487e-02,8.984910050887177924e-02,8.984597594741636217e-02,8.984440960061310100e-02,8.983984051301296958e-02,8.984090030070110422e-02,8.983867354858419974e-02
1.380384264602884659e-01,9.716121200307846484e-02,9.715223315147407390e-02,9.715205096627661796e-02,9.714835870894761305e-02,9.714650544620134776e-02,9.714109497886902478e-02,9.714240081586660025e-02,9.713974176341745592e-02
1.445439770745927111e-01,1.049267647653549101e-01,1.049161328141041544e-01,1.049159657701112941e-01,1.049116098373779893e-01,1.049094205132705820e-01,1.049030230498783217e-01,1.049046331207413169e-01,1.049014600751255327e-01
1.513561248436207929e-01,1.131581875659202346e-01,1.131456170758717295e-01,1.131454826650896694e-01,1.131403529906378214e-01,1.131377710803177367e-01,1.131302186169679952e-01,1.131322048750069698e-01,1.131284214362228840e-01
1.584893192461113431e-01,1.218551623797379524e-01,1.218403244765747379e-01,1.218402474539224956e-01,1.218342184584601667e-01,1.218311792679657446e-01,1.218222788215214958e-01,1.218247301431947677e-01,1.218202227981214913e-01
1.659586907437560488e-01,1.310114772447640852e-01,1.309939948435706325e-01,1.309940095365801915e-01,1.309869387593679824e-01,1.309833686539899622e-01,1.309728996363458131e-01,1.309759256312596487e-01,1.309705610359791494e-01
1.737800828749375415e-01,1.406141032434493621e-01,1.405935463575071209e-01,1.405936995795995237e-01,1.405854264496998740e-01,1.405812421423812131e-01,1.405689538005759909e-01,1.405726893807178746e-01,1.405663113200076586e-01
1.819700858609983596e-01,1.506422924740378200e-01,1.506181738669682690e-01,1.506185285532185558e-01,1.506088734075952951e-01,1.506039813631669944e-01,1.505895904213027103e-01,1.505942012344718139e-01,1.505866272595564603e-01
1.905460717963247397e-01,1.610667492072700990e-01,1.610385207409665009e-01,1.610391604336004756e-01,1.610279239179190358e-01,1.610222199448750335e-01,1.610054086260594708e-01,1.610110974516387183e-01,1.610021152153663648e-01
1.995262314968879735e-01,1.718489407225473609e-01,1.718159908652390211e-01,1.718170251775149315e-01,1.718039881970415683e-01,1.717973573159967404e-01,1.717777719701570893e-01,1.717847861561619394e-01,1.717741494904912736e-01
2.089296130854039757e-01,1.829406289561622545e-01,1.829022820446987996e-01,1.829038532218768554e-01,1.828887776428131939e-01,1.828810943387357835e-01,1.828583449531777927e-01,1.828669849364247812e-01,1.828544097524253675e-01
2.187761623949552869e-01,1.942837175694409058e-01,1.942392355640321644e-01,1.942415262329978964e-01,1.942241565665766279e-01,1.942152855484165497e-01,1.941889464688605627e-01,1.941995753583729556e-01,1.941847354959801986e-01
2.290867652767773488e-01,2.058105191056660843e-01,2.057591067262291296e-01,2.057623488735695338e-01,2.057424152028174136e-01,2.057322128063971689e-01,2.057018250410208859e-01,2.057148791507577568e-01,2.056974023663732387e-01
2.398832919019489862e-01,2.174445504198617984e-01,2.173853646971929954e-01,2.173898498303150351e-01,2.173670722578293912e-01,2.173553886314304739e-01,2.173204641408342797e-01,2.173364642229268229e-01,2.173159285793833106e-01
2.511886431509579576e-01,2.291019574628576916e-01,2.290341228530442530e-01,2.290402131703953847e-01,2.290143080687145893e-01,2.290009902697705269e-01,2.289610186497905431e-01,2.289805813959841507e-01,2.289565124122346917e-01
2.630267991895381408e-01,2.406936478568663385e-01,2.406162781208273926e-01,2.406244183357269806e-01,2.405951066626666468e-01,2.405800027604860225e-01,2.405344606873127122e-01,2.405583098287143451e-01,2.405301788550326114e-01
2.754228703338166273e-01,2.521281660842511485e-01,2.520403940797980580e-01,2.520511233001460627e-01,2.520181411917069014e-01,2.520011054056511268e-01,2.519494691153749133e-01,2.519784451585000418e-01,2.519456695634983978e-01
2.884031503126605611e-01,2.633152763249829165e-01,2.632162926348494136e-01,2.632302553956114566e-01,2.631933671607329384e-01,2.631742659549897168e-01,2.631160268524356249e-01,2.631510941522658964e-01,2.631130400325491503e-01
3.019951720402015982e-01,2.741701183343659420e-01,2.740592191838042146e-01,2.740771743681934547e-01,2.740361878756837899e-01,2.740149067701971863e-01,2.739495899859294425e-01,2.739918394977439720e-01,2.739478277357806357e-01
3.162277660168379412e-01,2.846176720353557621e-01,2.844943161492199946e-01,2.845171421415397806e-01,2.844719264055329266e-01,2.844483770401120548e-01,2.843755623673707156e-01,2.844262080834731865e-01,2.843755246620436328e-01
3.311311214825911065e-01,2.945971126520560701e-01,2.944609854745740551e-01,2.944896795101160647e-01,2.944401840458552022e-01,2.944143107506791979e-01,2.943336548979947898e-01,2.943940217346344701e-01,2.943359332350269364e-01
3.467368504525316641e-01,3.040654756026297534e-01,3.039165575821267673e-01,3.039522269760752127e-01,3.038985022168623207e-01,3.038702870110878140e-01,3.037815455298145118e-01,3.038530463859122066e-01,3.037868215089774004e-01
3.630780547701014105e-01,3.129999071479243611e-01,3.128385405535792363e-01,3.128823834172154705e-01,3.128246011641579449e-01,3.127940657616778974e-01,3.126971124193804741e-01,3.127812124127930526e-01,3.127061501143940658e-01
3.801893963205612570e-01,3.213976962641867385e-01,3.212246423329535583e-01,3.212779156733429620e-01,3.212163882009316795e-01,3.211835913186867897e-01,3.210784322142637981e-01,3.211765988586479104e-01,3.210920632259480767e-01
3.981071705534973137e-01,3.292733234772066142e-01,3.290897988345047320e-01,3.291537727577801276e-01,3.290889688232134791e-01,3.290539969774903262e-01,3.289407765249962035e-01,3.290544159700249938e-01,3.289598772303640728e-01
4.168693834703355305e-01,3.366519906763013048e-01,3.364596694291362433e-01,3.365355676904001614e-01,3.364681232805614153e-01,3.364310734856407747e-01,3.363100697927388638e-01,3.364404512700333028e-01,3.363355312911675554e-01
4.365158322401658797e-01,3.435595744524149175e-01,3.433605409354846816e-01,3.434494703885980216e-01,3.433801915493021051e-01,3.433411451109116275e-01,3.432127535516256711e-01,3.433609267522210740e-01,3.432454460852189526e-01
4.570881896148749624e-01,3.500097062847410401e-01,3.498063443249554427e-01,3.499092188391549896e-01,3.498390733074628334e-01,3.497980614568633739e-01,3.496627676733741197e-01,3.498294805790804762e-01,3.497035026249716849e-01
4.786300923226382564e-01,3.559896907896338836e-01,3.557845000166298122e-01,3.559019677629253753e-01,3.558320613092518236e-01,3.557890259268964295e-01,3.556473732338648053e-01,3.558330002336632103e-01,3.556968667203100898e-01
5.011872336272722439e-01,3.614480819412528301e-01,3.612434216409793342e-01,3.613758075061159758e-01,3.613073399107784578e-01,3.612620960440638407e-01,3.611146570537958622e-01,3.613191479115683280e-01,3.611734989395000150e-01
5.248074602497725394e-01,3.662876517374787921e-01,3.660854290856520032e-01,3.662327050568709441e-01,3.661668997401215098e-01,3.661191106807107354e-01,3.659664781284290291e-01,3.661893361709131489e-01,3.660351081579377719e-01
5.495408738576245122e-01,3.703677575271832612e-01,3.701690994680479907e-01,3.703308934825006449e-01,3.702688946608188036e-01,3.702180741015998477e-01,3.700608896923538449e-01,3.703011811943353604e-01,3.701395777051306180e-01
5.754399373371569260e-01,3.735192055492521646e-01,3.733241792764462885e-01,3.734998256197783473e-01,3.734425588302643928e-01,3.733881164124064345e-01,3.732271564399778918e-01,3.734835421516395915e-01,3.733159762843702989e-01
6.025595860743577781e-01,3.755721674817995015e-01,3.753796368006059314e-01,3.755682579402981891e-01,3.755162559828574831e-01,3.754575999647695173e-01,3.752939291619711848e-01,3.755646946747648873e-01,3.753927073694292571e-01
6.309573444801933606e-01,3.763934708352215663e-01,3.762011835342298216e-01,3.764017757432423505e-01,3.763549850762314963e-01,3.762916861656389056e-01,3.761268736253133849e-01,3.764099222238225795e-01,3.762350876646474718e-01
6.606934480075961069e-01,3.759243622705550347e-01,3.757293424864680542e-01,3.759408208153168229e-01,3.758984249385502463e-01,3.758304265342106154e-01,3.756667884931226831e-01,3.759595562280335646e-01,3.757833913652240398e-01
6.918309709189366385e-01,3.742054210927915348e-01,3.740046768394499344e-01,3.742258283021542287e-01,3.741861531619981029e-01,3.741139860349632085e-01,3.739547834133173931e-01,3.742540516448753518e-01,3.740779486244011909e-01
7.244359600749902262e-01,3.713744610637211840e-01,3.711659063716385432e-01,3.713952158500590794e-01,3.713558096025526556e-01,3.712807392647959892e-01,3.711302240919107653e-01,3.714318482289813983e-01,3.712570429800732819e-01
7.585775750291835484e-01,3.676289403728951743e-01,3.674122912847568312e-01,3.676476524318094685e-01,3.676056401575074073e-01,3.675296558359615884e-01,3.673928494362220798e-01,3.676914932644396727e-01,3.675190695519049977e-01
7.943282347242813790e-01,3.631578677566877911e-01,3.629351521596742014e-01,3.631735531291375718e-01,3.631263298569889497e-01,3.630518945529938590e-01,3.629340156215102309e-01,3.632230592098728561e-01,3.630539692222181647e-01
8.317637711026708569e-01,3.580665898556507631e-01,3.578418962653317492e-01,3.580792513037706626e-01,3.580254689912045207e-01,3.579550099745713032e-01,3.578605697920570483e-01,3.581324025771799313e-01,3.579674742653113917e-01
8.709635899560805861e-01,3.523325276658331173e-01,3.521107984391436130e-01,3.523421264037078782e-01,3.522827515294336687e-01,3.522179850974302973e-01,3.521497221318790616e-01,3.523965831870782273e-01,3.522364985129272652e-01
9.120108393559096527e-01,3.458280538668340731e-01,3.456131403726653284e-01,3.458332022081591628e-01,3.457722243616915825e-01,3.457135500411887552e-01,3.456715351134159175e-01,3.458868767547482737e-01,3.457321567243960003e-01
9.549925860214358853e-01,3.384183201671462360e-01,3.382110572615119048e-01,3.384153241105732901e-01,3.383596084326703779e-01,3.383059032496412710e-01,3.382872123449813251e-01,3.384672626953403318e-01,3.383183733666869641e-01
1.000000000000000000e+00,3.300916514533716040e-01,3.298890763407154036e-01,3.300745851404850995e-01,3.300325457921730044e-01,3.299816370627411954e-01,3.299808585588390741e-01,3.301257704773425394e-01,3.299835134057977903e-01
1.047128548050899610e+00,3.210364381417368240e-01,3.208330516566390012e-01,3.209985480995852791e-01,3.209778560788021373e-01,3.209276835258314531e-01,3.209381760308175346e-01,3.210520855423832365e-01,3.209183596162883956e-01
1.096478196143185091e+00,3.115857095450872971e-01,3.113765958855377880e-01,3.115216744122900616e-01,3.115269213513667257e-01,3.114769796800940238e-01,3.114923724491267532e-01,3.115820200706247989e-01,3.114607609891832385e-01
1.148153621496882826e+00,3.020352216668750756e-01,3.018192396342843087e-01,3.019430714962585416e-01,3.019746717327593810e-01,3.019270063146752281e-01,3.019422491685913590e-01,3.020144806455063446e-01,3.019121608467858486e-01
1.202264434617413169e+00,2.924642729205846892e-01,2.922445614224890575e-01,2.923457740782998693e-01,2.924007971731847344e-01,2.923599480896399982e-01,2.923715452545910254e-01,2.924306286233944174e-01,2.923554424932859330e-01
1.258925411794167504e+00,2.827366597666761128e-01,2.825168060314577345e-01,2.825960120250596841e-01,2.826700861974456025e-01,2.826420463918204451e-01,2.826478260955970767e-01,2.826936509251607443e-01,2.826528866121076344e-01
1.318256738556407459e+00,2.727274763612339004e-01,2.725051425539961603e-01,2.725695565662078490e-01,2.726576662582256838e-01,2.726486807169671289e-01,2.726478847217556623e-01,2.726757180969437977e-01,2.726720294165896341e-01
1.380384264602885214e+00,2.625696126740738046e-01,2.623329109717485452e-01,2.623992745149953398e-01,2.624940777643364753e-01,2.625100993678002870e-01,2.625040123570133166e-01,2.625061024255342379e-01,2.625348016729557310e-01
1.445439770745927888e+00,2.526161943718405190e-01,2.523476748518919677e-01,2.524387196135671196e-01,2.525282989364909803e-01,2.525748145615268059e-01,2.525669191313535400e-01,2.525360919500044266e-01,2.525857371840469767e-01
1.513561248436208651e+00,2.431025405892893176e-01,2.427898290196057463e-01,2.429240475852121883e-01,2.429935823811526507e-01,2.430745106931258559e-01,2.430689344433245858e-01,2.430033319762644750e-01,2.430598816174201759e-01
1.584893192461114042e+00,2.339262974418189200e-01,2.335719744115561658e-01,2.337541088450927895e-01,2.337931929834445866e-01,2.339084454206214470e-01,2.339074159275885689e-01,2.338126921004226866e-01,2.338648272242411230e-01
1.659586907437561321e+00,2.249022394731875485e-01,2.245260071130015245e-01,2.247470005942491522e-01,2.247570809682942206e-01,2.249006666638395657e-01,2.249037728338393882e-01,2.247877312788413851e-01,2.248307746540932905e-01
1.737800828749376247e+00,2.161525449675658905e-01,2.157858828402595130e-01,2.160307884055562289e-01,2.160245311060041695e-01,2.161851570676090184e-01,2.161916755754681729e-01,2.160534151290493809e-01,2.160918854596532712e-01
1.819700858609982541e+00,2.079734221337561362e-01,2.076506710414436352e-01,2.079037171248900029e-01,2.078960116585327478e-01,2.080589424307869584e-01,2.080702613003242996e-01,2.078983994388196865e-01,2.079475133158548428e-01
1.905460717963246342e+00,2.003711831177806546e-01,2.001176375245524441e-01,2.003627272262499259e-01,2.003616265041051614e-01,2.005104082644603714e-01,2.005291549072180102e-01,2.003197262688934110e-01,2.004014089226622275e-01
1.995262314968878847e+00,1.931561652446354416e-01,1.929757014563801276e-01,1.932034662382375589e-01,1.932065303603387185e-01,1.933286474660459442e-01,1.933552286146957289e-01,1.931300434283715617e-01,1.932582033421271772e-01
2.089296130854038758e+00,1.864226540471150828e-01,1.862973390339768276e-01,1.865123833802482256e-01,1.865090738306449114e-01,1.866066328136021246e-01,1.866348608451741664e-01,1.864304338328948429e-01,1.865917625287568937e-01
2.187761623949551648e+00,1.803509451347417858e-01,1.802597676304346086e-01,1.804628090760103387e-01,1.804441822223494252e-01,1.805347908129323609e-01,1.805495767180648192e-01,1.803927491535338157e-01,1.805408001768317727e-01
2.290867652767772267e+00,1.747810572549207686e-01,1.747205992250034368e-01,1.748875201314106231e-01,1.748504818489993173e-01,1.749501457734532195e-01,1.749385760170383275e-01,1.748463580946064133e-01,1.749230495589967349e-01
2.398832919019489918e+00,1.695979716706420282e-01,1.695781817516492651e-01,1.696936423064814292e-01,1.696226353655615748e-01,1.697375373922109798e-01,1.697112707887422078e-01,1.696865940840183995e-01,1.696674415980328476e-01
2.511886431509579687e+00,1.648999451524253979e-01,1.649113431957059117e-01,1.650105726024235775e-01,1.648761964556760551e-01,1.650144538495846580e-01,1.650044688302022833e-01,1.650102946183132913e-01,1.649305428141212004e-01
2.630267991895381297e+00,1.605627179961547080e-01,1.605645443183546239e-01,1.606921839596732182e-01,1.605005967419560475e-01,1.606639958194763795e-01,1.606802560505613819e-01,1.606758953524885236e-01,1.605868616209414068e-01
2.754228703338166273e+00,1.564902324499377051e-01,1.564659887650727554e-01,1.566332660742200955e-01,1.564278394729481936e-01,1.565955393708205468e-01,1.566176558571064359e-01,1.566156115582303388e-01,1.565354252515758771e-01
2.884031503126605500e+00,1.527271037946138499e-01,1.527048327555802221e-01,1.529089002500036154e-01,1.527088545996854729e-01,1.528634088842563132e-01,1.528730961835225166e-01,1.528847719671264371e-01,1.528232338445731642e-01
3.019951720402016093e+00,1.492198630756267352e-01,1.491961910052414519e-01,1.494097783261888468e-01,1.492371318079698805e-01,1.493749568259437333e-01,1.493680111309118042e-01,1.493839127382684817e-01,1.493392557035488621e-01
3.162277660168379523e+00,1.460236161283661183e-01,1.459667263904480261e-01,1.461640516543328827e-01,1.460499717007752440e-01,1.461568051189934547e-01,1.461364347348011183e-01,1.461782474394901499e-01,1.461250596555686843e-01
3.311311214825911176e+00,1.431294178339729550e-01,1.430184633510283854e-01,1.432166027361148064e-01,1.431606735330691327e-01,1.432138410605058587e-01,1.431805879314776708e-01,1.432685960947289172e-01,1.432110095916840353e-01
3.467368504525316641e+00,1.405238220531256355e-01,1.403432080374865110e-01,1.405509734216136841e-01,1.405813246245812831e-01,1.405737443599303638e-01,1.405068076559233270e-01,1.406263582105890808e-01,1.406031834231756261e-01
3.630780547701013994e+00,1.381960277213510890e-01,1.380047620975164979e-01,1.382028873667030255e-01,1.382749031353367186e-01,1.382635459028465075e-01,1.381451601595396483e-01,1.382449445331015436e-01,1.382882429251429679e-01
3.801893963205612792e+00,1.360954008182252428e-01,1.359801198522896382e-01,1.361387935456578602e-01,1.362114029867411424e-01,1.362189290448090340e-01,1.360773158516200565e-01,1.361674985751852029e-01,1.362130925102459644e-01
3.981071705534973137e+00,1.341918440809777846e-01,1.341622382784173062e-01,1.342963278366425262e-01,1.343312406342830334e-01,1.343622502983065070e-01,1.342344280772126142e-01,1.343433040843385884e-01,1.343624704681396220e-01
4.168693834703354639e+00,1.324040361262353305e-01,1.324436065635600235e-01,1.325556542837460494e-01,1.325521772979007806e-01,1.326106928159936083e-01,1.324788825622859600e-01,1.325503770848847074e-01,1.326103294256004705e-01
4.365158322401661017e+00,1.306131533974812520e-01,1.306352029815650018e-01,1.307452320377683053e-01,1.307387001057895848e-01,1.308233689446020587e-01,1.307189585299301793e-01,1.307029211761951693e-01,1.307940698482592257e-01
4.570881896148751622e+00,1.287531720574635052e-01,1.286398456845050109e-01,1.287586049384127351e-01,1.287966624605574595e-01,1.288153192130974123e-01,1.287814403480321834e-01,1.286904808805094946e-01,1.287405376547892666e-01
4.786300923226384896e+00,1.265241102764210479e-01,1.263480430408780719e-01,1.264349972466929373e-01,1.264614143685469649e-01,1.264771843934615336e-01,1.264825703900755161e-01,1.263969687938293340e-01,1.263892890270652547e-01
5.011872336272724660e+00,1.238592689639969324e-01,1.236280132327181175e-01,1.237456521362986644e-01,1.237272038633433768e-01,1.237629536699025729e-01,1.238519912663946232e-01,1.237368985050966291e-01,1.237527673693685354e-01
5.248074602497728058e+00,1.208584003005535451e-01,1.206291354908281682e-01,1.206810071559190345e-01,1.206872730379508624e-01,1.207524539416404835e-01,1.208359955780160394e-01,1.207051662176315820e-01,1.207798292696006109e-01
5.495408738576248453e+00,1.176360234510590297e-01,1.174492353577880621e-01,1.174680730885853536e-01,1.174984449112991963e-01,1.175504589085484969e-01,1.174763954990738352e-01,1.174594679046993551e-01,1.175834378877622793e-01
5.754399373371566817e+00,1.143991615668582262e-01,1.141695842854805465e-01,1.142506968128350064e-01,1.142536083476293901e-01,1.143412120104786989e-01,1.141665845882697400e-01,1.142210463089502609e-01,1.143610261221058577e-01
6.025595860743575116e+00,1.113205818206261105e-01,1.111255002628876720e-01,1.112125639783310554e-01,1.112338576441028737e-01,1.113793195129901964e-01,1.111577918782762353e-01,1.112290721723835085e-01,1.113615030556089625e-01
6.309573444801929831e+00,1.087796690741490574e-01,1.086312084473693013e-01,1.087018547515425787e-01,1.087359819723751342e-01,1.088615663344217332e-01,1.087037945339493078e-01,1.086985317980548732e-01,1.088063470777093783e-01
6.606934480075957516e+00,1.068325079015069873e-01,1.067653035171533954e-01,1.068837981391251579e-01,1.067853258000842631e-01,1.069031967842489356e-01,1.068088551225159222e-01,1.067595217395492790e-01,1.068332482305567460e-01
6.918309709189362167e+00,1.053847059672321229e-01,1.053147744603656344e-01,1.054563833420685826e-01,1.053689986257735495e-01,1.054455338790945551e-01,1.053836889557938084e-01,1.053353799283266723e-01,1.054347893761892890e-01
7.244359600749898931e+00,1.041825954067127219e-01,1.041152129700530643e-01,1.041261484240390556e-01,1.041910240511222108e-01,1.042089705756334278e-01,1.041547128250182447e-01,1.041302326010542928e-01,1.042799883936798844e-01
7.585775750291835706e+00,1.027518543090250591e-01,1.026682633434345543e-01,1.026744049443935047e-01,1.027088619953651638e-01,1.027770297806628735e-01,1.027131958612807899e-01,1.026964647244111850e-01,1.028424789152583563e-01
7.943282347242813124e+00,1.008671113219199444e-01,1.007469298839238081e-01,1.007965532878047216e-01,1.007975422263949344e-01,1.008482840119213214e-01,1.007497684160257034e-01,1.007166984261760462e-01,1.008800280975062497e-01
8.317637711026709013e+00,9.840845860642039034e-02,9.836445485307451775e-02,9.845277707097346842e-02,9.843511420045025773e-02,9.853678133051980981e-02,9.841847256214196482e-02,9.838811427732677140e-02,9.854236268960864242e-02
8.709635899560804972e+00,9.602801652476014582e-02,9.599271704911928327e-02,9.607603878259680930e-02,9.602565988103263506e-02,9.615435667575383816e-02,9.604973561284195493e-02,9.599698062100320284e-02,9.617699403329300900e-02
9.120108393559096527e+00,9.404933465795238534e-02,9.386989531582248802e-02,9.397543862006646487e-02,9.397614405030491058e-02,9.403942937921110079e-02,9.401438485047633464e-02,9.391844671975939363e-02,9.415565560019990843e-02
9.549925860214358408e+00,9.247530156877296903e-02,9.218442441767651929e-02,9.233066992921035165e-02,9.237106399204969565e-02,9.243706165034440425e-02,9.223331763489311941e-02,9.229318107936108906e-02,9.249251228648239231e-02
1.000000000000000000e+01,9.101909293429749637e-02,9.083583893867301640e-02,9.100770930177361218e-02,9.087068673391064666e-02,9.102865012872804473e-02,9.086210680896872338e-02,9.092327128169395978e-02,9.103192780940759510e-02
1.047128548050899610e+01,8.950973583473256778e-02,8.948226035085087016e-02,8.950782686470497296e-02,8.943366658362066068e-02,8.958329881099867664e-02,8.951157528074771275e-02,8.947958619754650678e-02,8.963334549872772894e-02
1.096478196143185180e+01,8.795369497443640550e-02,8.794420847387444951e-02,8.802410848718093817e-02,8.786238959677582228e-02,8.798757888296941665e-02,8.800281964183490069e-02,8.785803809141226606e-02,8.805098912590421378e-02
1.148153621496882870e+01,8.627810782288425351e-02,8.612447230893993666e-02,8.627400844581095685e-02,8.628297727651919324e-02,8.632127843313038007e-02,8.629216783015750125e-02,8.621508305955816187e-02,8.629205937349927746e-02
1.202264434617413080e+01,8.465797190840779196e-02,8.438277520338147153e-02,8.450261486454876958e-02,8.450871321155925542e-02,8.461013437103927226e-02,8.455272202192055941e-02,8.443912396068914417e-02,8.462076646093065480e-02
1.258925411794167459e+01,8.292533441361817081e-02,8.277868745812626272e-02,8.295872981226953824e-02,8.282637153540997610e-02,8.296968994953311805e-02,8.281105525305376691e-02,8.278675025345413885e-02,8.292589528242640118e-02
1.318256738556407370e+01,8.148796789103385230e-02,8.144189768492786363e-02,8.156158431726717728e-02,8.143851945160152095e-02,8.153710213739369383e-02,8.146926163501205798e-02,8.147047898291036316e-02,8.152737040826181503e-02
1.380384264602885303e+01,8.033796896316454383e-02,8.015314486384529646e-02,8.029034332798647144e-02,8.019338337191889154e-02,8.039685144188055133e-02,8.028992093942814712e-02,8.027866863343451065e-02,8.038169102226984386e-02
1.445439770745928065e+01,7.880446405376380359e-02,7.881035258360419293e-02,7.884727658353316015e-02,7.878012353033543580e-02,7.896266250862159219e-02,7.886985419661439456e-02,7.887546799294783972e-02,7.891971359433515298e-02
1.513561248436208651e+01,7.722130314788483441e-02,7.713235020676198483e-02,7.727894952874116152e-02,7.724462223239401959e-02,7.732020624032726053e-02,7.730449174168217696e-02,7.729688364563606917e-02,7.735231939121925415e-02
1.584893192461114175e+01,7.591402509514105779e-02,7.572714102504096711e-02,7.585610015799630623e-02,7.571811754646848303e-02,7.596850193559108455e-02,7.583743542307236352e-02,7.591029559323575482e-02,7.592359510440287174e-02
1.659586907437561365e+01,7.470971440542609199e-02,7.454409838437743574e-02,7.469148731895133841e-02,7.464330868232915694e-02,7.476584447260722910e-02,7.468970348878960219e-02,7.469976190873911515e-02,7.477372686710928584e-02
1.737800828749376336e+01,7.356180811870403902e-02,7.331237008433842683e-02,7.341658997477519544e-02,7.333880906917999987e-02,7.350588747128919409e-02,7.343054053185643637e-02,7.339567066370110415e-02,7.347400631862156806e-02
1.819700858609982674e+01,7.199706473313939592e-02,7.199477848467761287e-02,7.209435072204740946e-02,7.203305351710852233e-02,7.216837829910369151e-02,7.217838266047801876e-02,7.216747189445575639e-02,7.211992102797724902e-02
1.905460717963246253e+01,7.077263073282359651e-02,7.066050384051765498e-02,7.082820421868621374e-02,7.078423061479116596e-02,7.087188369132144117e-02,7.076250612291413999e-02,7.083541479256530438e-02,7.088232361562223083e-02
1.995262314968878670e+01,6.956580984897656195e-02,6.955523272396040013e-02,6.967132015249656585e-02,6.957006483948532938e-02,6.975450026649136770e-02,6.961528076615282334e-02,6.975331727958343497e-02,6.970539689890957458e-02
2.089296130854038580e+01,6.841488085194544211e-02,6.832191231608897297e-02,6.850383343161131622e-02,6.837894077316537811e-02,6.860388371481429548e-02,6.848879573415285471e-02,6.845173483685053351e-02,6.857784627410136447e-02
2.187761623949552003e+01,6.720246486080148907e-02,6.715001314709408142e-02,6.730967942780982649e-02,6.721792530153111733e-02,6.736401998482627329e-02,6.725182801327689308e-02,6.722546007597017537e-02,6.731623901963493251e-02
2.290867652767772356e+01,6.612227653525462601e-02,6.596674003303534817e-02,6.612820652823710177e-02,6.608198813589828691e-02,6.625158183122314970e-02,6.610869209453057449e-02,6.619007920282625468e-02,6.622117111375408482e-02
2.398832919019490006e+01,6.503032273091494120e-02,6.498464287093541625e-02,6.495352779198518278e-02,6.502112797809757316e-02,6.514079320693910713e-02,6.505341156962665683e-02,6.504816420377679265e-02,6.513232604867660869e-02
2.511886431509579509e+01,6.394259810631063023e-02,6.378685959909526082e-02,6.400261769509114906e-02,6.387645682633341648e-02,6.406227732569329258e-02,6.387861630415664349e-02,6.400074650974457713e-02,6.397335191484367078e-02
2.630267991895381385e+01,6.286307703117964552e-02,6.278342584038740237e-02,6.289357435891523851e-02,6.284263431958150847e-02,6.296465221224398223e-02,6.292357290100757117e-02,6.291914419004891734e-02,6.297008331289155603e-02
2.754228703338166184e+01,6.187298940194738833e-02,6.173584678280590043e-02,6.179336094201268170e-02,6.185217191047162610e-02,6.195539051289098570e-02,6.184240435834670313e-02,6.188705636497850854e-02,6.195002531383290989e-02
2.884031503126605855e+01,6.089429706357057243e-02,6.076713725326528259e-02,6.084144886865111568e-02,6.070342573779416440e-02,6.085842059677364080e-02,6.077216185612559218e-02,6.081239428057317459e-02,6.087758514199334559e-02
3.019951720402016093e+01,5.989533623283548741e-02,5.969031937336363725e-02,5.982079950206214969e-02,5.974880543297708679e-02,5.990770130227802276e-02,5.983473393922449091e-02,5.986721286982765733e-02,5.990635960011976568e-02
3.162277660168379256e+01,5.903263341175044726e-02,5.870504231331549749e-02,5.882749960479594781e-02,5.870224851255171489e-02,5.886053210133006253e-02,5.889036971568475248e-02,5.884183257491679836e-02,5.889723887745994951e-02
3.311311214825911264e+01,5.807019372696863718e-02,5.777856146738868243e-02,5.785063505846163578e-02,5.783499215213382116e-02,5.795097414317174761e-02,5.797461801788721808e-02,5.788424122672806288e-02,5.793854027258721340e-02
3.467368504525316553e+01,5.714727786077146432e-02,5.679637249081104927e-02,5.688155288917542962e-02,5.685077340749150610e-02,5.695942937414230633e-02,5.697063396960562465e-02,5.695932564209596483e-02,5.699633275205076566e-02
3.630780547701014171e+01,5.626422417549122035e-02,5.583983381418192171e-02,5.598491472313722739e-02,5.601316083148137615e-02,5.609589823295271782e-02,5.607484615057511251e-02,5.599581462064517207e-02,5.604980082416939624e-02
3.801893963205612437e+01,5.547573732688977632e-02,5.496969157581551441e-02,5.508186318587755814e-02,5.506048093567392221e-02,5.515954565236073914e-02,5.516353169631274533e-02,5.508675402056668197e-02,5.515045850489648516e-02
3.981071705534973404e+01,5.459256842403041599e-02,5.409254311295442347e-02,5.430118898939895189e-02,5.412340295005762386e-02,5.427223393127672546e-02,5.422194989387815744e-02,5.422596771558776951e-02,5.425643097069898085e-02
4.168693834703355350e+01,5.369018490276034755e-02,5.326196860178744608e-02,5.333419496397581033e-02,5.329594229852041565e-02,5.344119412366574173e-02,5.339738496061350453e-02,5.336420961931003654e-02,5.340828850691949070e-02
4.365158322401661195e+01,5.294597348145636123e-02,5.244065809480028678e-02,5.248799684315897524e-02,5.241125535394799279e-02,5.256996054740947083e-02,5.253692431343088415e-02,5.250598741431753563e-02,5.260158407729575297e-02
4.570881896148751622e+01,5.212187214705815003e-02,5.157716829663278046e-02,5.171580785983754397e-02,5.158025835673164805e-02,5.172623768749404910e-02,5.166986148481723246e-02,5.162211729083192313e-02,5.177465022284157697e-02
4.786300923226384896e+01,5.133271810717886935e-02,5.084546304559408453e-02,5.080295486169806446e-02,5.079862129656256137e-02,5.090094868126936178e-02,5.084656472857695259e-02,5.083019171013983262e-02,5.092553759045173600e-02
5.011872336272725192e+01,5.064417901530025162e-02,5.000929347906229311e-02,5.006226973239433220e-02,5.000758255588376444e-02,5.011395272080797214e-02,5.007127761475359956e-02,5.009591581965592427e-02,5.008431588321423517e-02
5.248074602497728591e+01,4.997258535656218942e-02,4.921094469168652702e-02,4.925460989089647940e-02,4.918543720213670867e-02,4.930424365075676552e-02,4.927788058478482780e-02,4.927241840348464685e-02,4.932304728961296736e-02
5.495408738576248453e+01,4.932677787507104561e-02,4.851779420723820180e-02,4.843295360481140316e-02,4.841448104401905456e-02,4.855187040725422731e-02,4.849372417996049983e-02,4.849085469357256040e-02,4.852396253841009116e-02
5.754399373371566639e+01,4.870362636853958066e-02,4.770123636825642638e-02,4.766687100818307876e-02,4.766427577442732683e-02,4.778688172660863070e-02,4.771478318941834579e-02,4.777750656923116651e-02,4.782196947644483387e-02
6.025595860743574406e+01,4.802741749670431243e-02,4.700022293506408294e-02,4.696249668484894779e-02,4.691099947118117924e-02,4.705329187928868756e-02,4.699972423967186536e-02,4.711361198578425946e-02,4.707262142968413748e-02
6.309573444801930009e+01,4.741391332415201970e-02,4.628870406570106261e-02,4.624533194870848046e-02,4.620611361205275575e-02,4.634037256110910136e-02,4.628697891488881000e-02,4.627848724119125456e-02,4.632783328344586282e-02
6.606934480075958049e+01,4.673476225247186894e-02,4.559496121657725942e-02,4.558687053088950752e-02,4.543282850434637171e-02,4.564722045496075187e-02,4.560757969157722830e-02,4.559278690979642196e-02,4.562799312121294804e-02
6.918309709189362877e+01,4.620143414701476103e-02,4.489535166788219400e-02,4.492723420497427705e-02,4.477128238930101756e-02,4.494802265428942539e-02,4.487266330690450888e-02,4.484602133082606079e-02,4.494702124152095274e-02
7.244359600749898220e+01,4.567815847924121958e-02,4.426609630247888699e-02,4.418865652830562124e-02,4.406648363674194741e-02,4.423940953493761541e-02,4.419016398109265609e-02,4.417209811681041542e-02,4.427048174001422393e-02
7.585775750291836061e+01,4.512597858334450179e-02,4.364480839809052604e-02,4.349754867044677148e-02,4.345131817635766724e-02,4.357820704070224788e-02,4.354783735685938822e-02,4.356666632686533730e-02,4.359320628524300523e-02
7.943282347242814012e+01,4.464234236635385156e-02,4.295434233808758523e-02,4.284953715945529623e-02,4.277315487336309785e-02,4.292878551588460295e-02,4.292118818355587784e-02,4.287410788368677117e-02,4.289259623458765991e-02
8.317637711026708303e+01,4.415891531093175254e-02,4.230618038598961406e-02,4.222330863174383192e-02,4.221102431991562848e-02,4.227881031597033323e-02,4.223905298284646309e-02,4.223018469076641329e-02,4.225161077969986911e-02
8.709635899560805683e+01,4.369204387409757889e-02,4.170177598525606766e-02,4.160103229113196882e-02,4.158287434049543624e-02,4.167449672925873511e-02,4.165391133101022103e-02,4.161424338678434282e-02,4.163881511603131219e-02
9.120108393559097237e+01,4.313807032184741042e-02,4.113593031029763591e-02,4.104372127323061004e-02,4.091408186509085110e-02,4.104903279016265671e-02,4.102348516386081223e-02,4.098404287257462891e-02,4.102500352537621908e-02
9.549925860214358408e+01,4.273294439884094131e-02,4.055692066348805247e-02,4.039509217863581497e-02,4.027839150346983199e-02,4.045728942646219239e-02,4.038887005571323990e-02,4.036639310782751816e-02,4.041812130211747123e-02
1.000000000000000000e+02,4.235656623881497301e-02,4.001050710562382290e-02,3.981264523510493619e-02,3.968309720315013611e-02,3.986318314866012930e-02,3.982222240892119292e-02,3.976945721775800024e-02,3.986469966211494270e-02
1.047128548050898473e+02,4.192679104626910458e-02,3.945499567083116804e-02,3.920439046511355052e-02,3.910440983906779411e-02,3.926263469569016284e-02,3.922888480602048505e-02,3.921871831249133800e-02,3.929042634460735983e-02
1.096478196143185073e+02,4.160409663807072833e-02,3.891649637381101867e-02,3.865337554019607907e-02,3.853216287345225671e-02,3.870008357802719873e-02,3.864477344766271277e-02,3.868270452960170802e-02,3.871648300228288514e-02
1.148153621496881698e+02,4.129163013749335975e-02,3.841613147363119596e-02,3.808782962984119669e-02,3.793673934705953793e-02,3.810831705636959221e-02,3.811515290947746493e-02,3.813661354513928070e-02,3.812968501433997015e-02
1.202264434617413116e+02,4.089337973388220554e-02,3.789486343324283135e-02,3.751037010888975953e-02,3.744214696745797738e-02,3.757301601345193476e-02,3.755852643105657418e-02,3.753770709430265251e-02,3.759181248138701581e-02
1.258925411794166251e+02,4.058715450128135005e-02,3.741378151991182899e-02,3.704548333616285161e-02,3.689104704609121738e-02,3.703620219394190838e-02,3.705326549200204517e-02,3.703739063121106595e-02,3.703472636175596244e-02
1.318256738556407299e+02,4.042179509260106912e-02,3.694080637792357402e-02,3.652031383228541983e-02,3.637726011451606484e-02,3.650712337562500576e-02,3.649892907705325207e-02,3.650818734224020590e-02,3.652650040400296644e-02
1.380384264602883775e+02,4.017068925991322537e-02,3.651144648530135761e-02,3.602358313165387321e-02,3.584885430728324690e-02,3.601220840631848275e-02,3.595947077179893064e-02,3.594885997444079856e-02,3.597919202089873425e-02
1.445439770745927888e+02,3.997393523642014251e-02,3.607237906660337723e-02,3.552135670474163009e-02,3.534407394534024027e-02,3.548111489143176978e-02,3.544159223290957450e-02,3.544884180244303046e-02,3.547516200177830425e-02
1.513561248436207052e+02,3.969693714218756192e-02,3.561226434371861371e-02,3.500744000966454772e-02,3.487994077794548398e-02,3.500355357531880623e-02,3.497585656774575280e-02,3.493612241440504501e-02,3.500974866994363555e-02
1.584893192461114211e+02,3.958862300588125716e-02,3.519363750919237560e-02,3.454249300527755667e-02,3.436908541087260738e-02,3.449416354942130836e-02,3.446538346385541463e-02,3.448800931993786095e-02,3.453053884297779125e-02
1.659586907437559660e+02,3.941338301869747041e-02,3.479883648907862448e-02,3.408137143168148142e-02,3.392170388285429411e-02,3.403864772227295499e-02,3.400569358496399047e-02,3.400095160817340895e-02,3.402550579727337682e-02
1.737800828749376194e+02,3.927527212253100614e-02,3.435105701567692238e-02,3.359016155211158594e-02,3.345311502633070699e-02,3.357730776955459434e-02,3.349464487617319353e-02,3.352925235373126200e-02,3.354751034159450529e-02
1.819700858609982674e+02,3.906499630576645149e-02,3.398847608064307219e-02,3.315947819550377207e-02,3.300121589630364283e-02,3.308011921597082267e-02,3.305968549332962553e-02,3.308986476410142458e-02,3.312703952785024664e-02
1.905460717963248385e+02,3.910757539264572702e-02,3.365309230051519163e-02,3.277206779675373438e-02,3.251088575949065418e-02,3.268153922428808367e-02,3.260112974857228008e-02,3.260946776405584252e-02,3.266329398870185946e-02
1.995262314968878741e+02,3.899415093508808855e-02,3.324890520931222254e-02,3.235178919005150117e-02,3.205678803228514950e-02,3.222454963305215747e-02,3.213803693630024050e-02,3.212605031752853446e-02,3.221836012140552596e-02
2.089296130854040712e+02,3.888356298579823817e-02,3.296990659408499669e-02,3.188751718490228509e-02,3.164332364393245001e-02,3.176175437797890827e-02,3.166625480487495620e-02,3.170893844111932064e-02,3.174616203484014604e-02
2.187761623949551790e+02,3.884283909664895673e-02,3.263400491982404450e-02,3.151951126899016353e-02,3.126077449233270744e-02,3.132370555004393431e-02,3.124157262928283288e-02,3.126813881428971292e-02,3.134354756252233365e-02
2.290867652767774700e+02,3.878880960962809155e-02,3.235116378962216155e-02,3.115280805616755383e-02,3.079118052597021316e-02,3.092347959390828391e-02,3.085783707343113177e-02,3.088829312550485026e-02,3.093852003912543960e-02
2.398832919019489793e+02,3.875695732838291968e-02,3.203634191493401340e-02,3.081984071659433361e-02,3.039479420060508044e-02,3.053017418736387462e-02,3.044189542955831954e-02,3.046611287774700361e-02,3.052407876342344215e-02
2.511886431509582280e+02,3.885107764201994190e-02,3.179483806469250717e-02,3.036438832431081342e-02,3.002796423360655151e-02,3.014423835254867456e-02,3.006123114843693017e-02,3.005003280283069511e-02,3.010606949651493947e-02
2.630267991895381670e+02,3.888252857163531501e-02,3.153818473593844596e-02,2.999452115944329506e-02,2.964445209559746913e-02,2.971894721094224534e-02,2.962076477591468748e-02,2.969439659250112939e-02,2.971210528813935520e-02
2.754228703338168884e+02,3.882511442274439589e-02,3.130651985909666674e-02,2.970290679686950902e-02,2.924635977628458477e-02,2.933272736573744668e-02,2.927031482315441829e-02,2.929297298655356846e-02,2.935670566752555943e-02
2.884031503126605571e+02,3.892790571634514168e-02,3.108517010490150986e-02,2.936596830379286510e-02,2.888231660844652049e-02,2.894482607476993319e-02,2.888819334440614200e-02,2.888621192626967052e-02,2.892551373454353009e-02
3.019951720402019077e+02,3.904644030450975939e-02,3.086656009822365265e-02,2.901625517523975795e-02,2.852860240900385522e-02,2.856833475703805109e-02,2.849797999484520242e-02,2.854022088576951138e-02,2.856761967294083743e-02
3.162277660168379612e+02,3.912500785585605600e-02,3.066414568741125321e-02,2.867124920534590629e-02,2.819973615169397985e-02,2.822772453912605894e-02,2.812272400824153071e-02,2.816892232374641064e-02,2.821194889209403811e-02
3.311311214825907427e+02,3.918367416654799235e-02,3.045647466754458285e-02,2.841350117822743701e-02,2.780427771207184817e-02,2.786371153866908784e-02,2.777241994183803769e-02,2.780573630175611072e-02,2.785780696738555592e-02
3.467368504525316553e+02,3.921992685562286640e-02,3.031719627179963253e-02,2.808232453360636274e-02,2.747932572132683396e-02,2.750545295695580247e-02,2.742972765424126630e-02,2.743808879486447569e-02,2.746820135877835536e-02
3.630780547701010050e+02,3.938645529745628260e-02,3.020786288611415280e-02,2.784103937130947420e-02,2.715402307451792244e-02,2.715503054986118797e-02,2.707400582669214004e-02,2.712155260260478568e-02,2.715716885407621836e-02
3.801893963205612863e+02,3.949873132240631218e-02,3.006594764041990026e-02,2.755898533634916145e-02,2.684235584231722815e-02,2.684812152905897628e-02,2.672820822710063327e-02,2.674918529869484488e-02,2.678109751863707796e-02
3.981071705534969283e+02,3.954990786623274052e-02,2.994125910962753059e-02,2.726067192522462976e-02,2.653940832116534476e-02,2.652169535983019133e-02,2.638601506295110144e-02,2.644990416281900458e-02,2.645113600734904855e-02
4.168693834703354923e+02,3.977381580655732496e-02,2.982791578640769242e-02,2.703733257968829115e-02,2.620673056812210591e-02,2.620128915467831096e-02,2.609487525281860634e-02,2.610708178131813939e-02,2.613393172016664420e-02
4.365158322401656505e+02,3.988151804846989251e-02,2.977321698106826994e-02,2.678520982745559789e-02,2.594195278764337836e-02,2.588605750940530317e-02,2.577900335401782372e-02,2.578306417412682197e-02,2.582518984914223062e-02
4.570881896148752048e+02,3.995875104371868908e-02,2.964710061179310144e-02,2.659838207297601093e-02,2.565539556306970989e-02,2.556021855031040055e-02,2.549273629204389449e-02,2.548346663867470316e-02,2.550507935454248212e-02
4.786300923226380064e+02,4.013018415815473167e-02,2.957210596982566900e-02,2.635557401562271460e-02,2.532515224250692781e-02,2.527219882029975093e-02,2.520835796458974556e-02,2.514495008824808170e-02,2.519657657527175562e-02
5.011872336272724624e+02,4.025474982125482742e-02,2.949624550412540888e-02,2.617942576288859180e-02,2.507069038397093108e-02,2.498310527575274206e-02,2.486571854249130034e-02,2.484124858670063579e-02,2.486459817096514993e-02
5.248074602497722481e+02,4.041068556433111830e-02,2.945461459565995241e-02,2.592634258580395201e-02,2.477277926587662105e-02,2.467464370046402664e-02,2.459451490241951199e-02,2.456424633642303665e-02,2.457792561859856867e-02
5.495408738576247742e+02,4.057304576814026176e-02,2.945545114441935203e-02,2.576331120237555783e-02,2.456543948432901928e-02,2.440704794105006542e-02,2.426851225928172706e-02,2.426878475795045051e-02,2.427364980490400240e-02
5.754399373371566071e+02,4.053355530286608527e-02,2.941775535944012379e-02,2.557912338636825558e-02,2.434123186612732054e-02,2.413471952944902174e-02,2.396910276143484481e-02,2.398623193823382072e-02,2.400692843314094355e-02
6.025595860743580943e+02,4.073591621222382581e-02,2.942837665252516499e-02,2.543929303685525667e-02,2.408806552599760883e-02,2.386559254933275434e-02,2.370766848361814672e-02,2.367632955969119213e-02,2.371031020616165552e-02
6.309573444801930009e+02,4.089183662095999955e-02,2.943854230683516995e-02,2.530596042911733776e-02,2.390864610705587673e-02,2.362493165027735806e-02,2.344263044626304290e-02,2.340917112490836435e-02,2.345747989256608337e-02
6.606934480075964302e+02,4.089135639177832876e-02,2.944901307767805801e-02,2.510536990114769704e-02,2.369292624387394838e-02,2.336087538332620381e-02,2.319503261483670323e-02,2.314747013755647995e-02,2.316658901273340593e-02
6.918309709189362593e+02,4.105501927257401013e-02,2.946452631046291015e-02,2.497193573133072234e-02,2.341855997677758441e-02,2.309392977129829522e-02,2.292951651435237367e-02,2.289121268280215268e-02,2.289374273860150105e-02
7.244359600749905894e+02,4.114357405800492945e-02,2.948326545592461212e-02,2.483188980884234315e-02,2.322079449200436727e-02,2.287223190379777601e-02,2.269977440499545973e-02,2.262430949990873810e-02,2.265595223472421232e-02
7.585775750291835493e+02,4.123222282578682674e-02,2.955077482465805552e-02,2.478577365654613743e-02,2.307212580247654937e-02,2.262844097073279589e-02,2.243323381880362594e-02,2.238479330076654714e-02,2.241119210528192199e-02
7.943282347242821970e+02,4.136025250536780329e-02,2.962781147658434186e-02,2.467165593563848749e-02,2.287657368875361044e-02,2.241697833540885060e-02,2.219207448853393119e-02,2.213427768723609523e-02,2.212388636805980024e-02
8.317637711026708303e+02,4.137962050901031197e-02,2.967768059751492091e-02,2.457661553469119714e-02,2.266740561882464589e-02,2.220216187675153746e-02,2.197764744770937598e-02,2.187424734363636880e-02,2.188552459735184155e-02
8.709635899560814778e+02,4.154241289632033818e-02,2.979102499265689000e-02,2.446441695332947711e-02,2.251872478281538581e-02,2.198256482999171382e-02,2.171394384498977898e-02,2.161136566813490201e-02,2.165621383448016607e-02
9.120108393559096385e+02,4.155368645294418850e-02,2.984216681062330095e-02,2.444666870887912333e-02,2.236860694695961410e-02,2.177548990034288909e-02,2.152428179343177095e-02,2.141167467725917095e-02,2.142332466849771952e-02
9.549925860214368640e+02,4.161646778546586323e-02,2.993233633322091303e-02,2.444303544989654547e-02,2.219293701304256988e-02,2.155943334629302488e-02,2.123486336254643350e-02,2.117634262626584205e-02,2.119033609181878233e-02
1.000000000000000000e+03,4.171702034918001872e-02,2.998873430538162924e-02,2.435956128183024150e-02,2.208184414605567081e-02,2.139763215428665960e-02,2.103466224030102472e-02,2.095263143165556827e-02,2.094606030863599422e-02
1.047128548050898416e+03,4.164222205517716102e-02,3.005534335196627729e-02,2.433315971590248664e-02,2.191479120187867988e-02,2.120957371648056478e-02,2.088039621034124341e-02,2.076094136478270208e-02,2.072795136464060731e-02
1.096478196143185187e+03,4.177848719423479795e-02,3.019364222109414964e-02,2.432313461361267429e-02,2.182060813109073724e-02,2.102864800440768303e-02,2.066882858192349223e-02,2.050967367875938113e-02,2.048831451512345136e-02
1.148153621496881669e+03,4.174975612448158374e-02,3.025289946498378735e-02,2.433378569598470403e-02,2.171467620085231268e-02,2.084850472121027587e-02,2.047547746958834625e-02,2.035003805855613301e-02,2.031973609215478871e-02
1.202264434617413144e+03,4.186395657762543437e-02,3.030188991466339563e-02,2.427857923762751641e-02,2.161359630504380847e-02,2.068440993824380292e-02,2.024936532774322673e-02,2.012432206121044995e-02,2.008262881102809705e-02
1.258925411794166166e+03,4.186791102391164421e-02,3.046179638599114808e-02,2.427226164215098847e-02,2.150662113379276860e-02,2.052702556922728072e-02,2.007760497732006058e-02,1.993331092993930534e-02,1.993277986797423185e-02
1.318256738556407527e+03,4.193353519460732426e-02,3.052042715214836263e-02,2.429038207922953191e-02,2.142473936973713147e-02,2.040042713221701734e-02,1.992357226406048232e-02,1.973083430537428407e-02,1.971965533493031178e-02
1.380384264602883832e+03,4.200032136207643846e-02,3.060186803731705998e-02,2.433314468886805040e-02,2.134218305316144121e-02,2.025443768828270180e-02,1.972613745063909324e-02,1.953394084398284158e-02,1.949314640078971678e-02
1.445439770745927945e+03,4.199579351780310249e-02,3.066533326972642470e-02,2.435108298059448367e-02,2.128758660614187698e-02,2.013147222977094628e-02,1.957140528444560601e-02,1.933067849407705055e-02,1.933893006082368013e-02
1.513561248436207279e+03,4.203085964964865112e-02,3.074914142825381849e-02,2.436933837518766993e-02,2.122313609737618359e-02,1.999256822341143741e-02,1.937289064772194230e-02,1.913732778285112679e-02,1.910466482470330254e-02
1.584893192461114040e+03,4.206749690888306886e-02,3.078699620619892649e-02,2.438600711493621453e-02,2.115117364098537123e-02,1.986013234764393356e-02,1.924222050076500670e-02,1.899115718794226748e-02,1.892895168983544860e-02
1.659586907437559603e+03,4.205477896113238995e-02,3.084295321666616005e-02,2.447745921129395805e-02,2.110599580825614496e-02,1.976798970854660303e-02,1.910816398406804673e-02,1.883117944787865428e-02,1.877497245130551121e-02
1.737800828749376251e+03,4.196670392131337385e-02,3.092970096160525470e-02,2.452104193123027728e-02,2.106134076783689954e-02,1.964199465167962635e-02,1.893000909071661589e-02,1.869354174356126219e-02,1.860544797211723458e-02
1.819700858609982561e+03,4.216867730547201043e-02,3.099313028366209449e-02,2.459698061210210604e-02,2.103471982397586357e-02,1.955749742332939592e-02,1.880970710530162696e-02,1.847518680678171543e-02,1.841754512563863189e-02
1.905460717963248271e+03,4.204164730950196022e-02,3.109361695260696307e-02,2.461276141511382562e-02,2.103897250531856083e-02,1.949010770496917636e-02,1.867314238624832173e-02,1.834133531522464181e-02,1.826191605893614373e-02
1.995262314968878854e+03,4.205452089202524335e-02,3.115976174518141420e-02,2.466867048327970810e-02,2.100664901130966725e-02,1.938108468525656311e-02,1.854340315792780275e-02,1.818394821432260666e-02,1.808413256885720369e-02
2.089296130854040712e+03,4.212635948222247240e-02,3.123815723548196976e-02,2.475789236841037522e-02,2.098187632651891607e-02,1.928836639240086304e-02,1.844398383387281515e-02,1.804925437640513344e-02,1.793928227947079110e-02
2.187761623949551904e+03,4.207718901353237756e-02,3.121632738380543046e-02,2.479492085226752199e-02,2.103346337608711508e-02,1.923853669046408921e-02,1.828795941805053116e-02,1.791507309070744167e-02,1.776175413990497068e-02
2.290867652767774871e+03,4.212757766552495398e-02,3.125293367582023668e-02,2.486275595940126704e-02,2.101789505903886926e-02,1.917462232658476151e-02,1.818936156103304752e-02,1.776169546891081738e-02,1.763689129727440477e-02
2.398832919019489964e+03,4.210925253555228981e-02,3.131975262809953697e-02,2.489478391819468367e-02,2.103913883885826300e-02,1.909752373090113642e-02,1.809006074733864045e-02,1.766360829212866926e-02,1.747073145682464385e-02
2.511886431509582053e+03,4.205851638916012492e-02,3.132888929218422686e-02,2.499432492707966483e-02,2.103902788707675414e-02,1.904640743899062641e-02,1.801526078579059054e-02,1.752258438308737856e-02,1.734363104632245106e-02
2.630267991895381329e+03,4.212716786161874172e-02,3.141777375411708428e-02,2.501250675087563977e-02,2.105167660138213687e-02,1.903565002994440924e-02,1.789056951831617670e-02,1.741335516257284943e-02,1.719972352236486327e-02
2.754228703338168998e+03,4.214946706381974412e-02,3.142345703157831127e-02,2.506720947073727557e-02,2.109518228850092506e-02,1.897822902213114685e-02,1.783311804327274847e-02,1.730721159052734867e-02,1.708852610702361191e-02
2.884031503126605912e+03,4.220735270901090214e-02,3.144046195502125246e-02,2.512401392428136038e-02,2.111661453554848633e-02,1.896076950056579252e-02,1.773268632795159047e-02,1.718837350918568652e-02,1.693438735893270861e-02
3.019951720402018964e+03,4.216413625670506482e-02,3.145640177151373673e-02,2.523076534364768544e-02,2.115672453873800041e-02,1.892581982618592867e-02,1.767328942012045406e-02,1.708830040085354551e-02,1.682947145405660691e-02
3.162277660168379498e+03,4.214519813180382657e-02,3.149479110394037829e-02,2.524999718190836309e-02,2.120665172160514020e-02,1.892245163508227482e-02,1.762591431552388427e-02,1.699136534043012986e-02,1.670954693404459387e-02
3.311311214825907882e+03,4.215499784696244423e-02,3.147625279509564528e-02,2.533082509190697287e-02,2.125501745995674735e-02,1.890851389543196301e-02,1.755224940048635135e-02,1.691927456814804748e-02,1.660485808362399673e-02
3.467368504525316894e+03,4.219162023434250286e-02,3.150009706289220307e-02,2.540836362306084228e-02,2.126589172953574636e-02,1.891256700457908529e-02,1.748937999367146390e-02,1.680681700269695544e-02,1.649436029633963990e-02
3.630780547701010164e+03,4.222171040823335941e-02,3.156669715461169617e-02,2.538251890010630868e-02,2.131049744568897300e-02,1.892013750500104799e-02,1.744515529676355162e-02,1.674868937250976325e-02,1.635237209373289688e-02
3.801893963205612636e+03,4.223542219884460908e-02,3.154554057533194567e-02,2.544242236990777728e-02,2.135896178294161007e-02,1.890804904504268802e-02,1.745138407354934404e-02,1.666096460528652262e-02,1.628929147389562501e-02
3.981071705534969169e+03,4.219765656306537216e-02,3.157936322943421387e-02,2.552697566775083415e-02,2.139681401325492852e-02,1.894666133446149328e-02,1.741900543016216760e-02,1.658594608188639768e-02,1.617144071719949991e-02
4.168693834703354696e+03,4.221054734886836579e-02,3.158480505559000534e-02,2.552019996731528378e-02,2.146291781980607868e-02,1.892340217103375549e-02,1.735834417595910270e-02,1.651744229552391807e-02,1.608164240043851237e-02
4.365158322401656733e+03,4.223346528663520644e-02,3.160380225461206782e-02,2.560317742338901956e-02,2.150349231061449845e-02,1.896146600804433924e-02,1.732673164931710849e-02,1.644679246262928385e-02,1.599780787565741741e-02
4.570881896148751366e+03,4.223300253817342115e-02,3.161343526032721341e-02,2.567190584244557344e-02,2.160127191139141548e-02,1.897764568991720455e-02,1.730391730096112260e-02,1.636770468506722545e-02,1.592519608477534904e-02
4.786300923226380291e+03,4.217078288035936567e-02,3.167599994612721459e-02,2.566759045813511025e-02,2.160105923183086932e-02,1.900551947486891005e-02,1.728321103291796321e-02,1.633590943228293429e-02,1.583294856464885145e-02
5.011872336272725079e+03,4.223539438341532976e-02,3.161992516142773241e-02,2.567374387868138000e-02,2.163636117196579903e-02,1.905738761565808903e-02,1.726123850211294664e-02,1.628136803816761236e-02,1.579723722497509281e-02
5.248074602497723390e+03,4.220065126664300503e-02,3.157475085476869198e-02,2.569663413600610513e-02,2.171447407702873852e-02,1.905381594098068052e-02,1.729687199614565393e-02,1.623796401794320998e-02,1.569766212721970811e-02
5.495408738576248652e+03,4.213141669266150247e-02,3.162802439580297831e-02,2.571204059654944030e-02,2.169104810458979266e-02,1.910781749713548125e-02,1.729804170033417965e-02,1.621454292504533046e-02,1.563104598623243219e-02
5.754399373371566071e+03,4.220294105525228268e-02,3.160047392164979513e-02,2.574912871126732936e-02,2.177307657774558286e-02,1.914385952036136429e-02,1.727601387895023530e-02,1.619763475330218694e-02,1.558642850315091095e-02
6.025595860743580488e+03,4.221383385809386601e-02,3.166635513164180182e-02,2.581072937233309592e-02,2.185675107215685406e-02,1.919844061257868287e-02,1.725317312547956089e-02,1.617951656539911090e-02,1.551016339775797455e-02
6.309573444801930236e+03,4.211639358597172450e-02,3.167291511976082219e-02,2.581140211051884473e-02,2.185506122990809805e-02,1.919750300509580690e-02,1.731219281349924421e-02,1.613383904476783579e-02,1.547182443770664904e-02
6.606934480075964530e+03,4.216819919831327895e-02,3.164262731553945523e-02,2.576400174101574000e-02,2.191719456635698657e-02,1.923048653442751416e-02,1.730835098500533784e-02,1.611494019272052824e-02,1.540980958916008531e-02
6.918309709189362366e+03,4.221633794919976007e-02,3.164676686366026809e-02,2.581018615724177401e-02,2.195071843420043009e-02,1.928853327683626231e-02,1.734097315757165622e-02,1.612162376379955644e-02,1.536171949685410237e-02
7.244359600749906349e+03,4.221177584025641305e-02,3.168643135823547702e-02,2.584765933938995564e-02,2.195885240442074435e-02,1.932457804223814551e-02,1.732956041578892492e-02,1.609299228497022838e-02,1.534993583648433350e-02
7.585775750291835720e+03,4.222223312050472216e-02,3.162005600517536763e-02,2.586773915309214036e-02,2.199444967424422567e-02,1.935012483852004139e-02,1.735839842215443352e-02,1.609694817341405723e-02,1.531448116026395100e-02
7.943282347242821743e+03,4.219704695643131109e-02,3.169200954955496419e-02,2.584182913273439658e-02,2.198989820240533286e-02,1.937559420780071012e-02,1.738374195914919873e-02,1.610329287566067760e-02,1.529604390071991754e-02
8.317637711026709439e+03,4.226442097792209446e-02,3.164419005434628007e-02,2.586760646525201185e-02,2.197284103789822612e-02,1.942521928191708741e-02,1.742230431891503978e-02,1.610543294404242001e-02,1.528423431134032923e-02
8.709635899560813414e+03,4.209400967705108354e-02,3.169885805636476345e-02,2.590908154208519665e-02,2.199673916778074195e-02,1.946404589113183425e-02,1.745541820154790716e-02,1.611676502132967231e-02,1.525591366597203909e-02
9.120108393559095930e+03,4.223755010486179851e-02,3.163852338983597773e-02,2.588042007554032520e-02,2.205699946595839414e-02,1.950038151115255497e-02,1.749767925118290990e-02,1.613727485531142244e-02,1.521042287789069539e-02
9.549925860214369095e+03,4.226086364189179934e-02,3.167800394401495967e-02,2.586306321217706969e-02,2.208279409793034720e-02,1.954289671703250686e-02,1.752752917214317474e-02,1.613233928204490381e-02,1.520455403898303762e-02
1.000000000000000000e+04,4.220925842947350487e-02,3.168350557447910387e-02,2.587237798434184957e-02,2.210214470269917381e-02,1.958003102730649855e-02,1.751797626700639723e-02,1.615546633159112982e-02,1.521401194695577025e-02
1.047128548050898462e+04,4.221333953505768816e-02,3.165095101386628668e-02,2.586915948831920373e-02,2.216726522861310958e-02,1.959012390413127080e-02,1.758235207329841149e-02,1.615314955863795740e-02,1.521772681518918091e-02
1.096478196143185050e+04,4.213664794350307358e-02,3.167187597193128062e-02,2.589914739743453057e-02,2.215112750421013160e-02,1.965824704167896606e-02,1.760894034683337800e-02,1.620931742242204959e-02,1.521107921724677847e-02
1.148153621496881715e+04,4.216469880091330835e-02,3.167686242231560617e-02,2.590460652000544511e-02,2.211438846807882788e-02,1.966836710555567094e-02,1.764782500300428325e-02,1.619795356164163355e-02,1.519376262602276269e-02
1.202264434617413099e+04,4.220941306990987074e-02,3.167163166581322964e-02,2.592162338372334951e-02,2.213248536423501750e-02,1.969201754827331827e-02,1.763352433336461828e-02,1.620632367272579685e-02,1.520206901309477214e-02
1.258925411794166212e+04,4.222115675079591429e-02,3.169630203810525071e-02,2.589153380886484099e-02,2.211985800804710037e-02,1.969545363388569212e-02,1.770094508017394652e-02,1.625177034155112291e-02,1.522752600064423111e-02
1.318256738556407436e+04,4.215826211813934049e-02,3.171333693617869876e-02,2.591216775874184350e-02,2.214769159583638430e-02,1.973735981926853789e-02,1.768504290592082251e-02,1.627973467253511844e-02,1.520593982215909939e-02
1.380384264602883741e+04,4.215045796760254898e-02,3.168157068484511035e-02,2.590650272663608256e-02,2.215802631464768024e-02,1.972774387021097864e-02,1.770569628051927788e-02,1.629570759352451728e-02,1.524392355090216540e-02
1.445439770745928035e+04,4.217557214956926120e-02,3.169013217553900974e-02,2.594388532040744696e-02,2.220384965245347786e-02,1.974705191132729298e-02,1.777667508937517266e-02,1.631553436239163365e-02,1.525085791896434000e-02
1.513561248436207097e+04,4.224984748563225673e-02,3.167633695822659468e-02,2.591316867785293729e-02,2.220629631832593889e-02,1.976944186843205761e-02,1.781573059459075001e-02,1.635214217752867585e-02,1.525925711694816819e-02
1.584893192461114086e+04,4.221100847470200812e-02,3.171559277632301360e-02,2.595002798482162060e-02,2.218879475528457920e-02,1.978789252575858734e-02,1.784778980644596488e-02,1.638816297745460809e-02,1.529051013416734411e-02
1.659586907437559785e+04,4.212708191499792143e-02,3.172935413330085080e-02,2.592103883865874009e-02,2.220983665423999220e-02,1.980412316551049753e-02,1.783724724391496513e-02,1.640402425939018263e-02,1.531216488418545366e-02
1.737800828749376160e+04,4.224967040478751212e-02,3.172073605559421611e-02,2.593191497626355646e-02,2.220583000472375890e-02,1.980103038553553824e-02,1.784062085123222854e-02,1.641557215962548971e-02,1.532661210382947614e-02
1.819700858609982606e+04,4.220294398140364556e-02,3.171202396345751406e-02,2.598309554640453045e-02,2.224698505209448882e-02,1.984407198755827259e-02,1.788805717811575019e-02,1.647034213308151349e-02,1.534932189944538013e-02
1.905460717963248317e+04,4.225240117217635843e-02,3.165765464716432248e-02,2.598561785030303883e-02,2.217487402387631826e-02,1.983783445883819177e-02,1.793227192384539911e-02,1.650921057004884826e-02,1.537385470307844199e-02
1.995262314968878854e+04,4.214773330231769144e-02,3.164874489223273857e-02,2.596034895773479886e-02,2.220070584217463672e-02,1.981792048591554320e-02,1.792862015528898234e-02,1.647769919439534547e-02,1.539477127341181383e-02
2.089296130854040894e+04,4.218171372951440984e-02,3.170776546198020296e-02,2.594493893247901833e-02,2.228660846053968220e-02,1.984579692075405521e-02,1.792326854006669190e-02,1.650220239829782928e-02,1.540725655259487722e-02
2.187761623949551722e+04,4.212517864641410203e-02,3.175860791667559774e-02,2.599062093852142971e-02,2.228834367090850449e-02,1.985041807269467828e-02,1.795017776597554460e-02,1.652699611621001943e-02,1.541979851866218630e-02
2.290867652767774780e+04,4.217267474093860935e-02,3.165497459940971869e-02,2.598402072247078115e-02,2.222908410796391870e-02,1.986948768242033717e-02,1.798174439218019199e-02,1.656183994473837268e-02,1.547369071829104298e-02
2.398832919019489782e+04,4.228389370437166117e-02,3.167689963027237043e-02,2.598780399474321864e-02,2.224193237851511060e-02,1.986011260924629845e-02,1.798936727767080218e-02,1.655695496321871879e-02,1.547980896778108732e-02
2.511886431509582326e+04,4.224701704394095980e-02,3.170063818015846080e-02,2.591042360670289119e-02,2.219079206388665376e-02,1.985881630283305513e-02,1.798581452336918407e-02,1.661598139335476731e-02,1.551350401722548407e-02
2.630267991895381419e+04,4.217369134897652055e-02,3.173647819607168519e-02,2.597595868762356958e-02,2.220840154146019874e-02,1.987616701904071706e-02,1.801243484000026110e-02,1.659811481274228728e-02,1.551983628086328788e-02
2.754228703338168998e+04,4.223890738751902296e-02,3.167915454817227944e-02,2.596581874326391037e-02,2.226934783829129585e-02,1.987938378677843454e-02,1.797543952341618470e-02,1.661497836241861148e-02,1.554317505879792075e-02
2.884031503126605821e+04,4.218361176220920133e-02,3.168851213369483499e-02,2.596058730784048252e-02,2.226604953372950113e-02,1.989200419788711427e-02,1.797999885031256045e-02,1.664401230830729259e-02,1.555590395866465053e-02
3.019951720402019055e+04,4.214191325411136696e-02,3.166905743515700811e-02,2.594929156868310688e-02,2.225157038328089837e-02,1.988427070035966512e-02,1.799537326820919644e-02,1.664548035770760381e-02,1.556171571120828004e-02
3.162277660168379225e+04,4.209956824165002331e-02,3.171869618597363688e-02,2.593822616276905343e-02,2.227807658367468926e-02,1.988654575621161269e-02,1.803368293596169583e-02,1.667252173751390676e-02,1.560499728566346229e-02
3.311311214825907518e+04,4.225238701622636983e-02,3.172935993622284095e-02,2.592112092214549426e-02,2.224279902493537381e-02,1.989705533481227195e-02,1.803984476124760247e-02,1.667016791622748240e-02,1.559949279183340393e-02
3.467368504525316530e+04,4.222973779742688477e-02,3.165149401572137089e-02,2.593279079961645708e-02,2.220847341491698212e-02,1.990034330270740170e-02,1.806056821869988019e-02,1.669685422509759390e-02,1.561757535933625159e-02
3.630780547701010073e+04,4.213786196539081458e-02,3.171727518120538020e-02,2.594695628346986582e-02,2.225355256094167095e-02,1.989942840721680914e-02,1.807133488617835085e-02,1.670083822585260308e-02,1.563691913305655795e-02
3.801893963205612818e+04,4.219123555775668860e-02,3.163355035307455904e-02,2.597764445400808572e-02,2.225184068869212953e-02,1.990985326713457307e-02,1.804954341017579386e-02,1.669855063112722984e-02,1.565885270605184981e-02
3.981071705534969078e+04,4.224809772214447451e-02,3.168961548332262929e-02,2.595950530459613034e-02,2.223373806869904240e-02,1.992419335182106163e-02,1.803774223890163009e-02,1.671374412246086696e-02,1.565139133299828927e-02
4.168693834703355242e+04,4.220092495946715233e-02,3.166228486901524752e-02,2.593884855752835034e-02,2.225800496473162929e-02,1.991551547389846036e-02,1.802615823797613925e-02,1.669744852740081067e-02,1.565306447923935432e-02
4.365158322401656187e+04,4.223164118652213139e-02,3.173851621122725231e-02,2.596137886138964734e-02,2.225572729517756587e-02,1.989725085760803147e-02,1.803989938306046689e-02,1.674907815696630164e-02,1.571126146832186807e-02
4.570881896148751548e+04,4.215678689090878589e-02,3.169197833886535504e-02,2.600236065381856046e-02,2.220593503786087719e-02,1.990588958624820576e-02,1.806486181642761452e-02,1.672073990721968662e-02,1.568735446499831127e-02
4.786300923226380110e+04,4.219316325434013110e-02,3.169893394668774761e-02,2.593928305788246319e-02,2.221821886493123566e-02,1.991157628234363139e-02,1.808958785479577308e-02,1.673532918391233693e-02,1.569291004175339330e-02
5.011872336272725079e+04,4.232373746507576279e-02,3.171895340656748913e-02,2.590527632540250147e-02,2.230653548101399139e-02,1.992327239701749061e-02,1.809772618994608465e-02,1.672869487653160306e-02,1.570376937098751091e-02
5.248074602497722663e+04,4.215365733226271450e-02,3.169747364332332201e-02,2.591027355805049920e-02,2.226918632645124782e-02,1.992757761412350392e-02,1.807647231034254648e-02,1.677452723661699077e-02,1.570590514531132464e-02
5.495408738576248288e+04,4.222035694252099930e-02,3.167030626436582313e-02,2.597757125444625018e-02,2.225452341206275719e-02,1.990602856206631632e-02,1.810437299668211583e-02,1.673808969148745870e-02,1.571660324801162772e-02
5.754399373371566617e+04,4.218571847609237785e-02,3.173972925560102076e-02,2.597252456195875761e-02,2.228996163642072217e-02,1.989693773916785535e-02,1.805993494016869955e-02,1.675310783991400265e-02,1.570890501085779947e-02
6.025595860743580852e+04,4.223020813233341331e-02,3.173648836803937695e-02,2.594816134275176531e-02,2.223568201925290450e-02,1.992618479009805946e-02,1.807082114638165413e-02,1.671657784109197020e-02,1.575042302495675145e-02
6.309573444801929872e+04,4.211883107971325924e-02,3.175344173752048943e-02,2.594948997456593409e-02,2.227874379871468830e-02,1.991478069829566086e-02,1.804187343310230049e-02,1.674806884988537872e-02,1.574450323901944310e-02
6.606934480075964530e+04,4.220459328537302934e-02,3.170580330457100499e-02,2.596451343905004094e-02,2.229433782691834370e-02,1.992872964333355923e-02,1.806263453760195703e-02,1.679110351486805611e-02,1.576146281729663701e-02
6.918309709189362184e+04,4.213891196675083328e-02,3.165981425148858136e-02,2.596955738021459320e-02,2.224733453872150546e-02,1.990555834917908870e-02,1.809660312931288956e-02,1.676033507064782213e-02,1.574893249716564220e-02
7.244359600749905803e+04,4.222109786967682271e-02,3.170353802192209941e-02,2.595437196510308117e-02,2.226391699181797315e-02,1.991623792978769805e-02,1.806624436207580203e-02,1.674993233758610353e-02,1.574482151075573544e-02
7.585775750291836448e+04,4.214302337804893411e-02,3.164877690267463989e-02,2.594023287926464083e-02,2.223497118565327668e-02,1.991347782339573935e-02,1.810996639256387888e-02,1.677813832977224917e-02,1.575888564508941617e-02
7.943282347242820833e+04,4.210278501033769272e-02,3.173588131237783244e-02,2.596841081140408708e-02,2.223702064687618080e-02,1.992199674760839617e-02,1.807967316294944657e-02,1.681127164277738256e-02,1.574041323616323998e-02
8.317637711026708712e+04,4.219450657771794955e-02,3.172285104911189840e-02,2.591733828002232981e-02,2.230160512916155510e-02,1.993711163162130776e-02,1.811359665829503918e-02,1.678254780903351215e-02,1.576234265706947385e-02
8.709635899560814141e+04,4.214347114224861052e-02,3.175301516050334921e-02,2.594892609795914837e-02,2.227137420807775645e-02,1.991361813794398361e-02,1.809115448026112766e-02,1.678041507347956957e-02,1.576761938058547641e-02
9.120108393559097021e+04,4.223530645738846068e-02,3.170620938384126342e-02,2.597657972309630817e-02,2.227847817847001047e-02,1.993755885449946183e-02,1.806772553088653588e-02,1.678923894147439991e-02,1.576408132267155884e-02
9.549925860214368731e+04,4.213605602373007852e-02,3.170262942140486540e-02,2.593877181334572346e-02,2.222986498025310287e-02,1.994199580052906373e-02,1.806952591778740458e-02,1.679685685308095547e-02,1.577332886073735951e-02
1.000000000000000000e+05,4.215338417010969230e-02,3.174531027760181534e-02,2.597724493959493314e-02,2.230695811744229026e-02,1.991895985700307958e-02,1.813500472320313250e-02,1.676087894996995328e-02,1.576363688954199316e-02
1.047128548050898535e+05,4.219019786065257571e-02,3.169693891269430991e-02,2.597883770259998976e-02,2.228521415376990764e-02,1.989509261833844606e-02,1.802773024171590993e-02,1.676566964877071464e-02,1.578174279575304470e-02
1.096478196143185050e+05,4.221092171701736062e-02,3.169077549600409632e-02,2.592783298113505303e-02,2.225794311478010087e-02,1.992890994869654306e-02,1.810486562182781270e-02,1.679295842772075137e-02,1.577579847447682648e-02
1.148153621496881678e+05,4.228401957718897625e-02,3.169002248252906356e-02,2.593333631013171325e-02,2.224018091548613657e-02,1.993213619283461246e-02,1.809414025736577267e-02,1.675565347490186319e-02,1.575721858706304046e-02
1.202264434617413062e+05,4.226557500054480693e-02,3.164813982032906037e-02,2.593877168081200335e-02,2.227225059306505578e-02,1.992513396159181771e-02,1.811499899215195108e-02,1.679339199578576414e-02,1.579230868771196519e-02
1.258925411794166139e+05,4.221645765643034648e-02,3.164745684265462405e-02,2.594065450989659419e-02,2.229264646311646114e-02,1.992835483902464372e-02,1.808577317338475390e-02,1.680048536733571435e-02,1.577834933484546787e-02
1.318256738556407508e+05,4.219373648935845905e-02,3.167545425309938739e-02,2.591787042826707022e-02,2.227596619950316173e-02,1.992812698180226189e-02,1.809728479883605454e-02,1.679267131444610317e-02,1.578323530105294609e-02
1.380384264602883777e+05,4.218949085031862417e-02,3.172009106260241518e-02,2.597272929659607404e-02,2.225386406570039124e-02,1.993653839002259426e-02,1.809256746652939535e-02,1.680843276054252294e-02,1.577820922159731826e-02
1.445439770745928108e+05,4.222527891927130295e-02,3.172603604133116678e-02,2.595538594524584436e-02,2.223330481561790195e-02,1.991508988174695710e-02,1.810126249588486086e-02,1.679184817293344345e-02,1.579047712505033882e-02
1.513561248436207243e+05,4.219109056370265454e-02,3.168317015473189752e-02,2.595862222024363300e-02,2.226282932082410820e-02,1.993813630546014889e-02,1.812019874938181757e-02,1.679542659285750139e-02,1.578101515306108704e-02
1.584893192461114086e+05,4.217635328112248616e-02,3.169136249697756397e-02,2.593880175523413656e-02,2.224702397321256034e-02,1.992064134992768687e-02,1.810750061388075038e-02,1.681877835408304364e-02,1.577592773114821004e-02
1.659586907437559566e+05,4.215223822845192564e-02,3.174083754271207064e-02,2.595912370317445678e-02,2.226757364942285461e-02,1.994041335062180301e-02,1.810094214706516394e-02,1.677404641985785413e-02,1.579656874085046819e-02
1.737800828749376233e+05,4.227633322907956015e-02,3.169077434070417809e-02,2.598916235661276330e-02,2.226185245662375481e-02,1.994493822587577528e-02,1.805216303049395760e-02,1.681003754394924665e-02,1.579690597801730947e-02
1.819700858609982533e+05,4.220198876289268930e-02,3.168767461682069769e-02,2.596249188015168144e-02,2.227140783679458155e-02,1.991314471723258997e-02,1.810666332826431357e-02,1.677930248275796843e-02,1.579395410210387637e-02
1.905460717963248317e+05,4.216534755548412283e-02,3.171810969019325105e-02,2.595290763484279714e-02,2.224228146974598086e-02,1.990820826310082947e-02,1.806743410416813272e-02,1.679836317950913344e-02,1.576180286765460972e-02
1.995262314968878927e+05,4.222055709845013577e-02,3.168855457998665665e-02,2.595712933477508505e-02,2.224355767795573036e-02,1.993963648583567047e-02,1.811336703199409662e-02,1.682454240137411239e-02,1.579384369825597920e-02
2.089296130854040966e+05,4.215211383937839118e-02,3.173593535224007722e-02,2.597527376271519320e-02,2.224305573403402569e-02,1.993506231954213226e-02,1.808415900872281656e-02,1.680492234044360031e-02,1.580974854791195039e-02
2.187761623949551722e+05,4.217475378458421936e-02,3.169083181848788427e-02,2.595463109857874470e-02,2.223791667157858087e-02,1.993422661370496118e-02,1.812068804808955949e-02,1.678264491767511579e-02,1.579122491964653555e-02
2.290867652767774707e+05,4.220456578123756020e-02,3.174080027269256254e-02,2.595192163395988391e-02,2.226871525240885219e-02,1.994638960081234619e-02,1.807714136325909438e-02,1.678674806713740392e-02,1.579014776361176847e-02
2.398832919019489782e+05,4.227642655855848308e-02,3.171469123764963927e-02,2.597107796596680868e-02,2.226347648486380268e-02,1.991844233242142173e-02,1.805596963613822700e-02,1.677448801195887546e-02,1.579996333180961471e-02
2.511886431509582035e+05,4.227084411631287092e-02,3.172190921949750997e-02,2.596069454970050330e-02,2.225442785044238342e-02,1.993088772485863622e-02,1.811193744052940965e-02,1.680493714438751826e-02,1.580798022447136089e-02
2.630267991895381710e+05,4.222797007798438640e-02,3.168334576958010962e-02,2.597232894252037363e-02,2.229614741955529555e-02,1.994108385703674546e-02,1.810711957699276745e-02,1.677780594750709689e-02,1.577679960985944180e-02
2.754228703338169144e+05,4.214883518372077031e-02,3.170214217331782797e-02,2.592244597089318758e-02,2.229675723110637747e-02,1.990328037760435639e-02,1.807437796061675886e-02,1.677160248749799340e-02,1.578910820212115276e-02
2.884031503126605530e+05,4.216720011326743900e-02,3.168073632330230260e-02,2.599181111487157067e-02,2.227170938547520102e-02,1.993730734444313507e-02,1.810656609125224983e-02,1.681957816129954833e-02,1.581193098441366005e-02
3.019951720402018982e+05,4.213695119115037219e-02,3.173001236264063468e-02,2.594641123355208301e-02,2.222410826634261399e-02,1.994055659471261413e-02,1.811965373743855412e-02,1.679846121620174465e-02,1.579721558713599941e-02
3.162277660168379080e+05,4.218701838608483051e-02,3.165519582098805934e-02,2.592156718948910449e-02,2.223902821794436838e-02,1.994107450658522129e-02,1.807623721493822888e-02,1.681212550313410450e-02,1.580271223994835980e-02
3.311311214825907955e+05,4.213301188827462546e-02,3.166148877314736709e-02,2.596735751938600636e-02,2.226675179288159501e-02,1.993007809118552132e-02,1.813742372402033301e-02,1.681781428254093200e-02,1.580139438499033808e-02
3.467368504525316530e+05,4.214511619657387159e-02,3.169951374094740620e-02,2.592889861675795257e-02,2.223864768172046855e-02,1.992167918023506415e-02,1.808712774015450164e-02,1.679954129052484146e-02,1.579162058176868458e-02
3.630780547701010364e+05,4.205892406993776145e-02,3.167284145389592104e-02,2.594676882314198019e-02,2.225378541574036043e-02,1.990974600765068811e-02,1.809268591644953156e-02,1.678494413902976642e-02,1.581062317920597926e-02
3.801893963205612381e+05,4.218223042688798441e-02,3.164738998730219632e-02,2.601178583013024487e-02,2.228143805888843990e-02,1.992199499647656288e-02,1.808517745737430252e-02,1.676613344553917750e-02,1.579030543279780902e-02
3.981071705534969224e+05,4.207376446640483797e-02,3.171935151389790319e-02,2.593057886876083684e-02,2.228889241998874282e-02,1.992996497400397610e-02,1.810707836429253925e-02,1.683524349327527106e-02,1.578713503226509413e-02
4.168693834703355096e+05,4.221414635042515517e-02,3.171663799024491970e-02,2.597067356062720753e-02,2.225636794131100049e-02,1.994357280947148259e-02,1.810885713975426969e-02,1.681420353124997435e-02,1.579049714667475277e-02
4.365158322401656187e+05,4.221765795244984687e-02,3.176041884504909873e-02,2.596950557480142904e-02,2.227945367570952767e-02,1.992797787836064413e-02,1.809099698698840922e-02,1.681980377222645415e-02,1.579554596999073468e-02
4.570881896148751839e+05,4.224913177617708321e-02,3.168535438536589782e-02,2.594912934270164617e-02,2.223790041492733696e-02,1.993486124752587296e-02,1.811799538560728354e-02,1.677487149290954674e-02,1.581241413585035907e-02
4.786300923226380255e+05,4.215936136729343114e-02,3.164407075036471118e-02,2.593428966591857648e-02,2.227058221328364132e-02,1.994541466265302432e-02,1.811025263007556146e-02,1.679904872960526901e-02,1.580628622343122416e-02
5.011872336272724788e+05,4.214260885114073235e-02,3.163141627063717487e-02,2.596909430232235277e-02,2.226888498339720662e-02,1.993346069694343359e-02,1.811890047007512147e-02,1.681587727968828286e-02,1.579988265522586435e-02
5.248074602497722954e+05,4.223216759330469805e-02,3.166405363866437589e-02,2.595187474884493722e-02,2.228677407280501080e-02,1.992842389484933419e-02,1.812673883185947354e-02,1.677639981118489790e-02,1.579997916314603359e-02
5.495408738576248288e+05,4.218870262042878627e-02,3.173987786998107991e-02,2.595931826466568726e-02,2.228730225297241574e-02,1.991397625378641886e-02,1.811520956101289603e-02,1.681334608250332693e-02,1.579295154585137403e-02
5.754399373371566180e+05,4.222646389880793660e-02,3.168996793945784429e-02,2.594420464119374589e-02,2.225634190535087653e-02,1.994787326594810520e-02,1.810684084574320715e-02,1.678150807606953315e-02,1.581330843410058695e-02
6.025595860743580852e+05,4.224632496265711551e-02,3.167381083987269585e-02,2.596570824113929657e-02,2.225085526820511778e-02,1.995391355463604563e-02,1.807449183332636086e-02,1.680332456894659959e-02,1.579633545250820961e-02
6.309573444801929872e+05,4.217853498360580461e-02,3.171757719384819818e-02,2.603179001010347618e-02,2.225703115180128686e-02,1.992680679641989014e-02,1.809635551591096472e-02,1.680060253418174526e-02,1.578521436976568215e-02
6.606934480075964238e+05,4.213491927234172540e-02,3.167078351014154108e-02,2.592859479242458701e-02,2.225826632685695000e-02,1.994362547966560886e-02,1.806603025677188876e-02,1.677925822376089351e-02,1.578334682315783374e-02
6.918309709189363057e+05,4.215145520667900464e-02,3.176010655157154167e-02,2.599550646688611813e-02,2.230154819760035712e-02,1.991507064422816387e-02,1.812054098362157056e-02,1.678161770282844689e-02,1.579259754011053118e-02
7.244359600749906385e+05,4.223838150597885449e-02,3.172158842850029969e-02,2.594685562665177692e-02,2.225040343010003738e-02,1.991540975339295069e-02,1.810934626499641556e-02,1.680908792661984369e-02,1.581211813636909658e-02
7.585775750291835284e+05,4.224585092667026975e-02,3.165751466638540290e-02,2.594962836038634812e-02,2.225141081345964958e-02,1.994249111465777602e-02,1.809307334805025647e-02,1.680563386712088242e-02,1.579654835948142433e-02
7.943282347242821706e+05,4.216288236602099698e-02,3.163814577469886008e-02,2.596933107638138213e-02,2.228947012013041476e-02,1.992491088220588527e-02,1.811545719789667622e-02,1.684366269550041650e-02,1.580688985621827441e-02
8.317637711026708130e+05,4.219677207529865665e-02,3.168284107555740386e-02,2.593581617818313881e-02,2.227540758231306636e-02,1.994635859351868643e-02,1.812093001139766790e-02,1.681247878864743778e-02,1.580252361413243475e-02
8.709635899560814723e+05,4.224808515921322366e-02,3.177668559874642640e-02,2.594614225558117965e-02,2.226564262662322768e-02,1.993251631783996697e-02,1.809725257019405634e-02,1.679502106211639909e-02,1.579659796068560301e-02
9.120108393559096148e+05,4.221814662403399615e-02,3.169342705299508373e-02,2.596735178176998865e-02,2.225045182300332269e-02,1.994853319208082093e-02,1.808643457495535956e-02,1.680173066787205016e-02,1.579954120454224800e-02
9.549925860214368440e+05,4.214924655140322995e-02,3.171166290248868258e-02,2.591029574223714313e-02,2.224379785333612664e-02,1.993996426812864181e-02,1.812581752348381425e-02,1.680140996275754361e-02,1.578641044994761808e-02
1.000000000000000000e+06,4.224079654128390371e-02,3.166220477363470426e-02,2.592896456201874283e-02,2.230140357626924155e-02,1.993619770286768345e-02,1.806807911427546834e-02,1.680223084256902283e-02,1.579623575405301322e-02
1.047128548050898477e+06,4.218726323287705360e-02,3.173912132485313953e-02,2.593717144521315299e-02,2.227202280854970531e-02,1.991019476925045412e-02,1.807791639968945457e-02,1.680884023466345731e-02,1.581563673890747784e-02
1.096478196143182926e+06,4.217085814738069649e-02,3.171160483346754932e-02,2.596782476175869131e-02,2.227198432254439212e-02,1.991402262637738049e-02,1.810519832670069718e-02,1.679583696632616641e-02,1.578432686215415146e-02
1.148153621496884152e+06,4.214605976048509117e-02,3.168356690411246873e-02,2.596554843756325448e-02,2.227709505940331236e-02,1.993245423428562438e-02,1.810907595922653726e-02,1.678915410229707764e-02,1.579055173040402188e-02
1.202264434617413208e+06,4.218011191874639076e-02,3.171300621212825438e-02,2.595235832667756870e-02,2.226795869720043022e-02,1.992187967946687857e-02,1.812730515266525524e-02,1.679732847131672896e-02,1.579162088579484646e-02
1.258925411794166081e+06,4.225997462780669428e-02,3.171915626323716653e-02,2.593767251688662220e-02,2.231028964740542839e-02,1.995077243251503971e-02,1.811776342493318787e-02,1.681498757744110187e-02,1.581778459540434181e-02
1.318256738556404831e+06,4.214612720075826269e-02,3.169384045043879133e-02,2.595762531068246046e-02,2.230280538635148399e-02,1.993010994887974008e-02,1.810042071496390306e-02,1.679665411417579149e-02,1.579934379865555183e-02
1.380384264602886746e+06,4.222368995917190337e-02,3.171147168061148880e-02,2.593528094776941309e-02,2.222691284107395499e-02,1.991899651467990071e-02,1.811707928110637203e-02,1.680205014865994440e-02,1.579454731528840902e-02
1.445439770745927934e+06,4.220521060173193506e-02,3.174925223318927209e-02,2.594560511532139832e-02,2.227066088149555131e-02,1.991371155062551454e-02,1.812585130118957166e-02,1.680797463237413206e-02,1.582307887258182014e-02
1.513561248436207185e+06,4.217082641710608731e-02,3.173969654442952704e-02,2.594129228786647839e-02,2.230260675219227634e-02,1.993138316056661599e-02,1.808516759766930909e-02,1.679443636460140749e-02,1.579280266262413426e-02
1.584893192461110884e+06,4.219770604201809189e-02,3.171987918752409985e-02,2.595051861568719101e-02,2.229918623798296182e-02,1.992983339677006568e-02,1.811404451146442912e-02,1.681920016744838098e-02,1.579999192691209850e-02
1.659586907437563175e+06,4.218790465054737815e-02,3.170365675800311533e-02,2.595036477198155514e-02,2.225777072991901376e-02,1.991752171611421360e-02,1.811431685573499512e-02,1.682314716607359248e-02,1.582127768017404026e-02
1.737800828749376349e+06,4.223945009104578679e-02,3.173712681137580427e-02,2.593195140152617165e-02,2.226023748880035999e-02,1.992120201659708031e-02,1.810841150488042700e-02,1.678645533226430855e-02,1.582720904902413378e-02
1.819700858609982533e+06,4.222928020773055596e-02,3.175204589315318293e-02,2.594755670848985715e-02,2.224851856640671852e-02,1.992574608349630821e-02,1.813192381882870047e-02,1.679506150358345273e-02,1.578530522744715781e-02
1.905460717963244300e+06,4.227158414209820220e-02,3.163791693730502730e-02,2.593935596863507567e-02,2.227768868146534978e-02,1.992257544752451537e-02,1.811495673072019072e-02,1.679058939097567357e-02,1.579537231822291179e-02
1.995262314968882827e+06,4.212331401956273536e-02,3.172923861542089469e-02,2.591716613884285231e-02,2.223860618740085282e-02,1.992919880956718626e-02,1.806739929277575638e-02,1.678632943379935322e-02,1.581030864829655741e-02
2.089296130854040850e+06,4.220036719019305826e-02,3.165567594091280024e-02,2.593125137416902454e-02,2.225847246748990926e-02,1.991858142697885969e-02,1.811419308644790852e-02,1.679254583425688480e-02,1.579400431792646678e-02
2.187761623949551955e+06,4.222292318475105027e-02,3.165474337238641939e-02,2.595346284791843691e-02,2.228984630923567384e-02,1.993246509336741787e-02,1.809790174235979821e-02,1.682944582110186202e-02,1.577864863938018003e-02
2.290867652767769992e+06,4.217460646369276117e-02,3.172261519471309549e-02,2.596853774455387329e-02,2.227745408416173870e-02,1.992982592137147735e-02,1.809883616035501061e-02,1.679620406565536517e-02,1.579058372446371858e-02
2.398832919019494671e+06,4.219212150489412561e-02,3.168079560826917579e-02,2.594183809844268288e-02,2.229066939573936049e-02,1.992683812919258599e-02,1.810932161973492424e-02,1.681840944052427275e-02,1.580670143471702913e-02
2.511886431509582326e+06,4.228562993359456790e-02,3.168437795509888161e-02,2.592275041144603484e-02,2.229596783975763483e-02,1.993602603183463121e-02,1.807307882449590841e-02,1.681151821508233488e-02,1.581113613262396037e-02
2.630267991895381361e+06,4.229933703913142662e-02,3.172772594680441788e-02,2.597087864452264291e-02,2.224950004006394366e-02,1.991326619046247456e-02,1.807139325984076506e-02,1.680881378095641296e-02,1.580859293363191809e-02
2.754228703338163439e+06,4.218542373792300709e-02,3.166111487979994532e-02,2.592669555621619770e-02,2.226722650599669007e-02,1.990812148804356127e-02,1.812392383608025029e-02,1.683211732073244121e-02,1.579889883572196951e-02
2.884031503126611467e+06,4.224136993331666784e-02,3.167537988557277140e-02,2.596085101122387606e-02,2.224884959328367329e-02,1.991986846367314531e-02,1.812364289559169686e-02,1.677258716685812653e-02,1.578586137898970593e-02
3.019951720402019098e+06,4.206540515183591206e-02,3.173445357279702089e-02,2.597360755860350992e-02,2.224860816696034443e-02,1.990628723586856247e-02,1.806093427608544688e-02,1.679194328097757816e-02,1.581480690378287909e-02
3.162277660168379545e+06,4.221202232800817800e-02,3.167734427799385327e-02,2.598154799273266410e-02,2.225804361832324496e-02,1.995885004089532899e-02,1.809005715828237298e-02,1.677465423375181300e-02,1.578790135382214868e-02
3.311311214825907722e+06,4.222467047028744674e-02,3.168360966863209560e-02,2.595907132830668068e-02,2.226330615683353928e-02,1.993423246276106869e-02,1.806892589355813677e-02,1.681151191296273786e-02,1.581820927422962139e-02
3.467368504525309429e+06,4.222193670611951166e-02,3.171173470133837463e-02,2.594764441268058996e-02,2.227917969216438795e-02,1.993888054321033693e-02,1.811326702879264422e-02,1.680250536001530806e-02,1.578747114257982379e-02
3.630780547701017465e+06,4.213391152878828011e-02,3.172444067876396823e-02,2.591263252626885630e-02,2.228307626284843634e-02,1.992932555192481262e-02,1.808281346188624072e-02,1.679119206975134351e-02,1.579637847536945194e-02
3.801893963205612730e+06,4.220782953368899804e-02,3.170051915929249925e-02,2.595684655982369651e-02,2.224825239068264210e-02,1.992626263989462354e-02,1.809259016628442240e-02,1.681583688865716589e-02,1.579359967848637317e-02
3.981071705534969456e+06,4.208676107710055542e-02,3.172389377330570026e-02,2.592180987875585679e-02,2.227902949699903795e-02,1.993629176304176354e-02,1.811854834152788751e-02,1.679594256419241274e-02,1.581647069259484520e-02
4.168693834703346714e+06,4.215709261173040262e-02,3.172356219054850435e-02,2.589846411375386348e-02,2.226065425095961198e-02,1.993639749995632440e-02,1.811783132226733872e-02,1.681746653847483036e-02,1.580815899906090616e-02
4.365158322401665151e+06,4.219568180705365185e-02,3.173351958264204742e-02,2.597355625847406341e-02,2.228423293026065080e-02,1.991952603873873434e-02,1.807571539243700218e-02,1.679081182795030477e-02,1.579367475554542544e-02
4.570881896148751490e+06,4.221354576315787532e-02,3.175021587594140798e-02,2.600017863618065209e-02,2.228851830424892488e-02,1.994563890641043100e-02,1.808631516641200088e-02,1.677200376748000377e-02,1.580240838243857429e-02
4.786300923226380721e+06,4.222030557009634477e-02,3.169980507018249627e-02,2.596905433494002893e-02,2.226601012753037789e-02,1.992886819829162506e-02,1.811784850335336136e-02,1.681631113849497983e-02,1.581417759387002131e-02
5.011872336272714660e+06,4.225655986644009932e-02,3.173266836639222072e-02,2.599209959881821144e-02,2.229722264228923417e-02,1.992802577171978035e-02,1.810652323462929106e-02,1.680728510141062809e-02,1.579163203393767201e-02
5.248074602497734129e+06,4.221205776845649710e-02,3.172936244354233881e-02,2.591287590232652441e-02,2.227899309500520897e-02,1.992560480406885964e-02,1.810574072752867136e-02,1.680243720323841908e-02,1.581590598103017192e-02
5.495408738576248288e+06,4.226249946267481017e-02,3.167126500825390850e-02,2.595799913308400458e-02,2.230556879332236744e-02,1.993902479183904189e-02,1.807376250962043629e-02,1.680109952256992820e-02,1.579666181693832952e-02
5.754399373371566646e+06,4.218230468873131883e-02,3.173366867091519800e-02,2.594515479686994308e-02,2.223360355342683323e-02,1.993909562859517634e-02,1.811561588056080987e-02,1.680983850702114091e-02,1.579343165935951851e-02
6.025595860743568279e+06,4.221265672748668318e-02,3.169769616007495766e-02,2.592429852938244947e-02,2.222639541895024898e-02,1.993523435710932434e-02,1.811026241379030607e-02,1.679509376015628219e-02,1.581772169661917540e-02
6.309573444801942445e+06,4.214701882682289624e-02,3.174549130649328282e-02,2.593033360960853018e-02,2.228822848007533733e-02,1.990757282692615093e-02,1.808296971512774257e-02,1.681260130378544465e-02,1.582829462188481418e-02
6.606934480075964704e+06,4.220815829688180643e-02,3.171470784193233111e-02,2.595378902891996853e-02,2.224638978033375777e-02,1.993358220671059486e-02,1.810776943362719243e-02,1.680625250469706608e-02,1.578828705008615899e-02
6.918309709189362824e+06,4.220023175011991534e-02,3.167922109238267836e-02,2.596874135754521917e-02,2.224620732340688856e-02,1.992851742686747168e-02,1.810891016246985591e-02,1.681178274737995387e-02,1.578710873862615785e-02
7.244359600749891251e+06,4.217709928405460190e-02,3.167829289832157363e-02,2.594883167682885197e-02,2.222325525980158034e-02,1.993807384255481471e-02,1.810853367090348512e-02,1.680016796002895690e-02,1.578917513642636578e-02
7.585775750291851349e+06,4.205011027440060806e-02,3.168868944144698219e-02,2.595326756939267746e-02,2.223188925603367810e-02,1.992213566062774749e-02,1.808566013577943277e-02,1.681098761936922550e-02,1.580418200952164384e-02
7.943282347242821939e+06,4.220379305269113951e-02,3.171670399538082524e-02,2.595541752979717981e-02,2.226244195774774656e-02,1.991135586829024043e-02,1.813303669200077087e-02,1.677563817875529772e-02,1.580177230763149532e-02
8.317637711026708595e+06,4.225072424477115118e-02,3.168440942475922451e-02,2.593430342909470304e-02,2.226323882145077315e-02,1.993602381615327754e-02,1.810453358356491765e-02,1.677725298995468364e-02,1.580799144680326840e-02
8.709635899560796097e+06,4.226797731660511537e-02,3.169408405230979969e-02,2.598206296898885118e-02,2.225277075294831292e-02,1.991257667735544731e-02,1.809841523978340458e-02,1.679177566192387519e-02,1.581864827540099827e-02
9.120108393559115008e+06,4.218319648557133233e-02,3.172635767909007948e-02,2.597272167002464410e-02,2.224239450054378217e-02,1.993219674959157556e-02,1.811221317614682483e-02,1.678625096164713254e-02,1.582573631804963868e-02
9.549925860214369372e+06,4.222116011941246666e-02,3.166853571248939847e-02,2.594011718533617908e-02,2.224787630714896922e-02,1.992818680401672177e-02,1.809882367833339639e-02,1.680440470157149729e-02,1.580197357129266983e-02
1.000000000000000000e+07,4.226354304095124303e-02,3.166642643541470875e-02,2.594710645307237579e-02,2.224091553537405758e-02,1.991586270845836434e-02,1.811779322732330957e-02,1.679814784083450904e-02,1.579809513594659584e-02
1.047128548050898500e+07,4.224939023337771771e-02,3.173666380850458796e-02,2.591149016540632982e-02,2.226661411127980883e-02,1.994234829352725322e-02,1.809978711406512453e-02,1.679707858638730678e-02,1.581304331542028249e-02
1.096478196143182926e+07,4.212540807388149428e-02,3.172599278924208288e-02,2.594981463246444353e-02,2.223000618702294234e-02,1.992903560194847837e-02,1.810134178801390062e-02,1.680170281449713462e-02,1.578960530989454922e-02
1.148153621496884152e+07,4.227358711677189906e-02,3.166757728364227864e-02,2.592807408467068253e-02,2.225364824967526051e-02,1.994222658851216648e-02,1.810273624302380716e-02,1.679538705950496535e-02,1.578728933471312823e-02
1.202264434617413022e+07,4.222754641141610032e-02,3.169216632953837653e-02,2.595079199512811616e-02,2.223775927624658394e-02,1.991214568374663485e-02,1.813237973909554920e-02,1.680382743388586855e-02,1.576786673112806972e-02
1.258925411794166267e+07,4.223765367954357419e-02,3.168886532584392485e-02,2.591134114863665600e-02,2.230627287398841835e-02,1.993294577931788852e-02,1.808552453090300771e-02,1.676493064817183645e-02,1.579499584936797096e-02
1.318256738556404784e+07,4.220610581785705362e-02,3.166623237998078544e-02,2.595164650300285647e-02,2.223251567140451662e-02,1.992389268429969884e-02,1.809208278676657441e-02,1.677642672288666079e-02,1.581236677930256476e-02
1.380384264602886699e+07,4.220023002600937351e-02,3.167729534501060457e-02,2.596100360655830344e-02,2.224775126055639901e-02,1.992189657110559828e-02,1.810433575788764765e-02,1.678268276494701214e-02,1.581605991752221829e-02
1.445439770745928027e+07,4.217365782517785988e-02,3.172777121330628419e-02,2.600450369470966652e-02,2.222474112596696180e-02,1.992228507822264502e-02,1.811983554902141594e-02,1.676140949151552761e-02,1.578547254824291465e-02
1.513561248436207138e+07,4.220917121440415087e-02,3.173645417754215881e-02,2.592664137814794378e-02,2.225969637367279999e-02,1.991690657471941600e-02,1.814446686684377530e-02,1.680864181886519010e-02,1.579290125786866894e-02
1.584893192461110838e+07,4.222817195105324495e-02,3.168964443675590520e-02,2.591625564313111696e-02,2.228524511389683507e-02,1.991276714530466896e-02,1.806971198269097245e-02,1.678728612245439927e-02,1.580633315142370918e-02
1.659586907437563129e+07,4.218793093655748283e-02,3.171541348833379487e-02,2.597674616295121697e-02,2.222989668174855590e-02,1.992589070599883050e-02,1.810684365400217280e-02,1.679807395473769185e-02,1.577247942900002892e-02
1.737800828749376163e+07,4.214640199869519599e-02,3.165280873052218197e-02,2.595293041383538168e-02,2.228072503858659348e-02,1.993315533156128985e-02,1.811389241503009312e-02,1.679266758053989464e-02,1.578719266814738661e-02
1.819700858609982580e+07,4.212285179845034339e-02,3.173098813585379513e-02,2.596363940095052988e-02,2.221828182121811032e-02,1.991874527977787260e-02,1.809920225841304617e-02,1.678124813320392913e-02,1.579648247781190520e-02
1.905460717963244393e+07,4.223502608384396145e-02,3.171778932565349346e-02,2.596881113179988140e-02,2.223704190838815889e-02,1.992847709670259038e-02,1.809101796828136571e-02,1.677549321016417322e-02,1.581347636176346633e-02
1.995262314968882874e+07,4.223673790579831472e-02,3.172729482545640772e-02,2.594768086804457100e-02,2.225438013878061963e-02,1.992313557969652149e-02,1.810903238326711309e-02,1.681752265059361859e-02,1.579869464865058318e-02
2.089296130854040757e+07,4.215386844029909985e-02,3.167867687325454790e-02,2.594019010248988996e-02,2.229296861540429331e-02,1.996154631874619625e-02,1.810492832049481055e-02,1.679858443215985833e-02,1.579147270060667768e-02
2.187761623949551955e+07,4.209036230187607891e-02,3.171582209408300296e-02,2.594367206020217753e-02,2.228065937898615970e-02,1.993090545919106588e-02,1.810845301076357411e-02,1.680890532158843889e-02,1.579477123795693105e-02
2.290867652767769992e+07,4.207920851307022508e-02,3.167837020876780596e-02,2.593558235850718791e-02,2.224927073258323867e-02,1.993097102843800067e-02,1.813137487087316396e-02,1.680847706753021975e-02,1.580754152243317445e-02
2.398832919019494951e+07,4.221692190067418554e-02,3.168333289082601867e-02,2.595218200197647873e-02,2.229573747666371841e-02,1.991354642162694588e-02,1.810189373738449112e-02,1.680050111051851341e-02,1.580313741452984283e-02
2.511886431509582326e+07,4.217214083776306410e-02,3.170104501786628892e-02,2.597304755062469425e-02,2.227055021859645351e-02,1.991219892195457072e-02,1.815198950656587637e-02,1.681261289707959919e-02,1.581514231768716902e-02
2.630267991895381361e+07,4.217780128577743731e-02,3.172184663388422088e-02,2.593450851206827515e-02,2.225213317075018862e-02,1.991920267911667999e-02,1.813130885437407719e-02,1.682621704017600930e-02,1.580374131160794740e-02
2.754228703338163346e+07,4.211557833293533976e-02,3.163190413981827043e-02,2.596292231779228146e-02,2.229687216742677267e-02,1.991155438450858267e-02,1.808430657262126429e-02,1.679889585082140410e-02,1.578573331835935942e-02
2.884031503126611561e+07,4.231384234054359761e-02,3.168692933797562228e-02,2.595061868767268784e-02,2.228858856381680034e-02,1.991830084097433867e-02,1.811379571977165745e-02,1.678128198609971783e-02,1.580974809920894161e-02
3.019951720402019098e+07,4.217108960044389093e-02,3.172463558335603812e-02,2.603054793731335997e-02,2.225739227032235909e-02,1.993443394800546720e-02,1.807948489277573165e-02,1.680846388880652409e-02,1.581469086466156040e-02
3.162277660168379173e+07,4.225419658387507410e-02,3.166656251050302406e-02,2.596671167765897403e-02,2.228680194704720646e-02,1.994397618494487753e-02,1.812626239811654383e-02,1.681155279571335676e-02,1.580031442610094899e-02
3.311311214825907722e+07,4.217399177100120133e-02,3.167148652397519526e-02,2.599113351598492452e-02,2.226914943255704424e-02,1.990790598977257297e-02,1.810881222330385995e-02,1.682273337191097021e-02,1.576924374912943780e-02
3.467368504525309801e+07,4.212437854858620129e-02,3.174061540214731525e-02,2.594005837071303860e-02,2.223450953517308246e-02,1.991037453330625137e-02,1.808682916737789498e-02,1.679814355276423865e-02,1.581586048471571651e-02
3.630780547701017559e+07,4.222830431841793908e-02,3.173356867222515421e-02,2.596276426339226909e-02,2.227580931591224139e-02,1.992868418484657414e-02,1.809507969923028481e-02,1.680422196139148838e-02,1.581457213800626510e-02
3.801893963205612451e+07,4.205803649864960081e-02,3.175764786601397577e-02,2.592390733639939049e-02,2.223291555815321008e-02,1.993354860901296391e-02,1.810368694805632173e-02,1.681197813798238072e-02,1.577757036789298808e-02
3.981071705534969270e+07,4.225236856917963246e-02,3.171145750779763572e-02,2.597159035133694491e-02,2.226874569096297385e-02,1.994192484544240682e-02,1.808087634038797742e-02,1.679037292626208919e-02,1.580471663542746402e-02
4.168693834703346342e+07,4.216719895087817083e-02,3.172115965817881578e-02,2.594231074754475841e-02,2.228669189515818105e-02,1.993272973065192064e-02,1.810728329069994855e-02,1.682048580813853833e-02,1.577979896357835365e-02
4.365158322401665151e+07,4.216012766868408590e-02,3.172122201479582460e-02,2.598939096972477381e-02,2.229122357726302101e-02,1.991964723097413084e-02,1.811543102988564385e-02,1.679973047768135511e-02,1.582032918135784297e-02
4.570881896148751676e+07,4.224542176415252426e-02,3.168745764017498467e-02,2.593343749144331328e-02,2.225006424589876658e-02,1.994665745739413604e-02,1.807804660708542052e-02,1.678136732713618809e-02,1.579341705333007356e-02
4.786300923226380348e+07,4.224507782018521729e-02,3.175934643242192545e-02,2.596177840356049191e-02,2.226304493666065795e-02,1.993300421697529606e-02,1.810898962845024565e-02,1.681372119831977402e-02,1.581208634373530361e-02
5.011872336272714287e+07,4.224133162914467388e-02,3.168890440712535811e-02,2.593859634215118712e-02,2.225169448558477273e-02,1.993539965941515044e-02,1.806493711655527204e-02,1.679885321013180333e-02,1.580251110614393564e-02
5.248074602497733384e+07,4.214295441329055092e-02,3.168290530872312771e-02,2.596679996550493516e-02,2.227022543934075935e-02,1.991698221250715745e-02,1.807101795939833333e-02,1.681599914665869028e-02,1.580353747450124677e-02
5.495408738576248288e+07,4.220520911952573700e-02,3.170435513395233190e-02,2.594216054074153024e-02,2.223055653382380314e-02,1.993243888069877456e-02,1.809124772201949755e-02,1.679440551692487973e-02,1.582810138593387581e-02
5.754399373371566832e+07,4.220606596606568672e-02,3.166656898331380449e-02,2.598944453579302150e-02,2.231870412343871582e-02,1.993284707227014479e-02,1.808858836922034100e-02,1.680662347051186875e-02,1.578741728595544486e-02
6.025595860743568838e+07,4.217312759351244528e-02,3.165817901958323938e-02,2.593285853531648866e-02,2.228771856587146230e-02,1.993601800911398020e-02,1.808051744880579542e-02,1.679892342808722572e-02,1.579475388340432357e-02
6.309573444801943004e+07,4.225738882500096327e-02,3.173153147223876924e-02,2.597580284166753350e-02,2.224661139996293724e-02,1.992399076193323085e-02,1.810508308711397674e-02,1.680376445231557617e-02,1.579268896321592633e-02
6.606934480075964332e+07,4.228824073399460592e-02,3.158423509593267370e-02,2.593044511577284952e-02,2.226773304513334287e-02,1.994156551743429817e-02,1.808774045157360635e-02,1.679793584032157963e-02,1.577883901177760950e-02
6.918309709189362824e+07,4.215861924526660004e-02,3.165429340755889637e-02,2.594472094777205626e-02,2.229143740984219565e-02,1.991700132029248019e-02,1.811834023507713151e-02,1.677387175858046156e-02,1.579718733940391542e-02
7.244359600749890506e+07,4.224581257795094469e-02,3.168803542887971975e-02,2.598125740655891913e-02,2.227528143511364397e-02,1.994563817925988636e-02,1.812443090887191910e-02,1.679504166474329874e-02,1.579231084136036370e-02
7.585775750291851163e+07,4.220550134586774360e-02,3.172719473090258174e-02,2.596892035135280746e-02,2.227549492789011529e-02,1.991654452274476197e-02,1.811251108768204346e-02,1.677223124389130848e-02,1.578777968344988875e-02
7.943282347242821753e+07,4.221988032741033625e-02,3.168853761245288281e-02,2.599940634932905448e-02,2.224975845791841988e-02,1.995807532875156290e-02,1.810285648341506196e-02,1.678617808423805979e-02,1.579869685707967208e-02
8.317637711026708782e+07,4.219342636912713773e-02,3.169799226387000346e-02,2.600096272987111393e-02,2.226564033152854047e-02,1.992839479067944064e-02,1.809153653486919935e-02,1.678383999836416049e-02,1.581854240776733520e-02
8.709635899560795724e+07,4.223299219927389991e-02,3.175915787473690410e-02,2.596369181765949968e-02,2.225866614550471578e-02,1.993054841403398003e-02,1.813321241668188616e-02,1.679923520174489079e-02,1.579590677272080246e-02
9.120108393559114635e+07,4.224849561677362919e-02,3.163381704547025414e-02,2.600607377763667141e-02,2.228282508350009142e-02,1.993316446399889461e-02,1.810932686383244505e-02,1.679205955871465941e-02,1.578186534732405749e-02
9.549925860214368999e+07,4.227121156764115928e-02,3.165322328697220411e-02,2.596743761932629457e-02,2.227209021237429656e-02,1.993363670121496220e-02,1.810321886608574904e-02,1.681181627346246821e-02,1.579640975917935217e-02
1.000000000000000000e+08,4.207220592444881058e-02,3.164049912307562856e-02,2.593605580472977540e-02,2.226697795405092190e-02,1.991637967804211345e-02,1.807564420443368014e-02,1.681765010161554580e-02,1.579643940192200155e-02


==> anc/fig4c_t_transprob.csv <==
1.047128548050899575e-02,1.621462094226112786e-07,1.621461592195370922e-07,1.621461055833748166e-07,1.621460869674828546e-07,1.621460530618728801e-07,1.621460288266717018e-07,1.621459961949500197e-07,1.621459979798646712e-07
1.096478196143185063e-02,1.949241322508486300e-07,1.949240660745870282e-07,1.949239953763839215e-07,1.949239708378747767e-07,1.949239261455974745e-07,1.949238941998428572e-07,1.949238511893148757e-07,1.949238535408489086e-07
1.148153621496882971e-02,2.343259816723667999e-07,2.343258944412498918e-07,2.343258012544718016e-07,2.343257689093274383e-07,2.343257099992490360e-07,2.343256678901022033e-07,2.343256112005198253e-07,2.343256142983559267e-07
1.202264434617413176e-02,2.816896718363912496e-07,2.816895568523257986e-07,2.816894340249984715e-07,2.816893913900009591e-07,2.816893137398036840e-07,2.816892582342836336e-07,2.816891835163428449e-07,2.816891875970811929e-07
1.258925411794167490e-02,3.386231345333793308e-07,3.386229829677844968e-07,3.386228210740711916e-07,3.386227648762754015e-07,3.386226625255397051e-07,3.386225893624544165e-07,3.386224908845110089e-07,3.386224962596284616e-07
1.318256738556407466e-02,4.070587450945198180e-07,4.070585453108366960e-07,4.070583319283873657e-07,4.070582578540459801e-07,4.070581229470761777e-07,4.070580265100990494e-07,4.070578967190464652e-07,4.070579037985590086e-07
1.380384264602885214e-02,4.893186966483165542e-07,4.893184333091334326e-07,4.893181520669060837e-07,4.893180544305975353e-07,4.893178766139826991e-07,4.893177495008319774e-07,4.893175784436018937e-07,4.893175877671444776e-07
1.445439770745927249e-02,5.881935181274970184e-07,5.881931710178732850e-07,5.881928003415740503e-07,5.881926716501878133e-07,5.881924372789655638e-07,5.881922697336636754e-07,5.881920442951275385e-07,5.881920565728477685e-07
1.513561248436207964e-02,7.070363694210996446e-07,7.070359118979119934e-07,7.070354233571153676e-07,7.070352537353245969e-07,7.070349448269676763e-07,7.070347239917148888e-07,7.070344268908175761e-07,7.070344430570912604e-07
1.584893192461113431e-02,8.498762717445395353e-07,8.498756686930471680e-07,8.498750248236488420e-07,8.498748012568672655e-07,8.498743941130674409e-07,8.498741030424417310e-07,8.498737115099880964e-07,8.498737327939318277e-07
1.659586907437560557e-02,1.021554059580831872e-06,1.021553264721975064e-06,1.021552416157613417e-06,1.021552121494527008e-06,1.021551584885351038e-06,1.021551201247370679e-06,1.021550685284518402e-06,1.021550713302724630e-06
1.737800828749375484e-02,1.227885592587493757e-06,1.227884544929757547e-06,1.227883426623163351e-06,1.227883038261506404e-06,1.227882331033103205e-06,1.227881825397782088e-06,1.227881145482679851e-06,1.227881182360806873e-06
1.819700858609983596e-02,1.475857665650930826e-06,1.475856284815198222e-06,1.475854811061109621e-06,1.475854299216249259e-06,1.475853367139243596e-06,1.475852700723748226e-06,1.475851804791586809e-06,1.475851853323962649e-06
1.905460717963247327e-02,1.773863131310377494e-06,1.773861311370082692e-06,1.773859369250143405e-06,1.773858694674124039e-06,1.773857466292015823e-06,1.773856587990050262e-06,1.773855407456775002e-06,1.773855471315776860e-06
1.995262314968879874e-02,2.131983034906405038e-06,2.131980636271926098e-06,2.131978077022057660e-06,2.131977187998833557e-06,2.131975569159504646e-06,2.131974411627909453e-06,2.131972856155438046e-06,2.131972940165914031e-06
2.089296130854039618e-02,2.562325099151833731e-06,2.562321937878692785e-06,2.562318565521548169e-06,2.562317393909121631e-06,2.562315260562180739e-06,2.562313735065957578e-06,2.562311685671471761e-06,2.562311796170164713e-06
2.187761623949553008e-02,3.079429728860130571e-06,3.079425562564137372e-06,3.079421118941794184e-06,3.079419574959235344e-06,3.079416763670187754e-06,3.079414753292385768e-06,3.079412053278937373e-06,3.079412198585394737e-06
2.290867652767772378e-02,3.700756894411725684e-06,3.700751403715457604e-06,3.700745548784783694e-06,3.700743514146651127e-06,3.700739809605243030e-06,3.700737160304017599e-06,3.700733603325722727e-06,3.700733794358093737e-06
2.398832919019489723e-02,4.447269860372022065e-06,4.447262624466694524e-06,4.447254910361161176e-06,4.447252229236392497e-06,4.447247347808308586e-06,4.447243856639285639e-06,4.447239170998510348e-06,4.447239422078737243e-06
2.511886431509579437e-02,5.344134831384776613e-06,5.344125295843614497e-06,5.344115132734493234e-06,5.344111599841463326e-06,5.344105167912567045e-06,5.344100567519757464e-06,5.344094395510088640e-06,5.344094725415666628e-06
2.630267991895381477e-02,6.421559282495715822e-06,6.421546716885799850e-06,6.421533328056949451e-06,6.421528672989266809e-06,6.421520198457406317e-06,6.421514136652133083e-06,6.421506007390362474e-06,6.421506440727066735e-06
2.754228703338166065e-02,7.715796132477825516e-06,7.715779574542374372e-06,7.715761937280507862e-06,7.715755803872824010e-06,7.715744638623353588e-06,7.715736651499541655e-06,7.715725945201668459e-06,7.715726514192606741e-06
2.884031503126605750e-02,9.270346131492926317e-06,9.270324313656917666e-06,9.270301081493442430e-06,9.270293000661066030e-06,9.270278291182681415e-06,9.270267767725723072e-06,9.270253668744796979e-06,9.270254415560046663e-06
3.019951720402016052e-02,1.113739701385832934e-05,1.113736826647088526e-05,1.113733766691265356e-05,1.113732702090603837e-05,1.113730764330848597e-05,1.113729377881384721e-05,1.113727521392073990e-05,1.113727619370663852e-05
3.162277660168379134e-02,1.337954528110311928e-05,1.337950740506909930e-05,1.337946710512193629e-05,1.337945308049024363e-05,1.337942755501231615e-05,1.337940928978410040e-05,1.337938484707864018e-05,1.337938613188996815e-05
3.311311214825911342e-02,1.607185512389104496e-05,1.607180522303094890e-05,1.607175215241678180e-05,1.607173367812418370e-05,1.607170005668109072e-05,1.607167599537340268e-05,1.607164381778112999e-05,1.607164550167850578e-05
3.467368504525316503e-02,1.930431918611161344e-05,1.930425344655065600e-05,1.930418356537107430e-05,1.930415923139532192e-05,1.930411494969467743e-05,1.930408325520110034e-05,1.930404090064271239e-05,1.930404310628583089e-05
3.630780547701013827e-02,2.318479787367292336e-05,2.318471127356981753e-05,2.318461926705030828e-05,2.318458721732903293e-05,2.318452890043722731e-05,2.318448715432675259e-05,2.318443141220232178e-05,2.318443429936060089e-05
3.801893963205612431e-02,2.784252800026999997e-05,2.784241392796048945e-05,2.784229280551903327e-05,2.784225059719460545e-05,2.784217380396670087e-05,2.784211882295882233e-05,2.784204547340538455e-05,2.784204924991661990e-05
3.981071705534973415e-02,3.343230806266896278e-05,3.343215781442823394e-05,3.343199838327198906e-05,3.343194280166792505e-05,3.343184168891472470e-05,3.343176928360349942e-05,3.343167278183327445e-05,3.343167771767441185e-05
4.168693834703354750e-02,4.013948670272289289e-05,4.013928882234354034e-05,4.013907899659881629e-05,4.013900581207572482e-05,4.013887269339498702e-05,4.013877735113718952e-05,4.013865041375888344e-05,4.013865685905324812e-05
4.365158322401661156e-02,4.818590332802566927e-05,4.818564273860220966e-05,4.818536663298709279e-05,4.818527028151402806e-05,4.818509504794871927e-05,4.818496951619751986e-05,4.818480257940392121e-05,4.818481098738140115e-05
4.570881896148751983e-02,5.783695584001573899e-05,5.783661270286036445e-05,5.783624944427515833e-05,5.783612260792335278e-05,5.783589196745475574e-05,5.783572670646159924e-05,5.783550721684847584e-05,5.783551817299738035e-05
4.786300923226385201e-02,6.941000038695564615e-05,6.940954860232896899e-05,6.940907077238935854e-05,6.940890382859058057e-05,6.940860030822744073e-05,6.940838277241105408e-05,6.940809425939366284e-05,6.940810851827102618e-05
5.011872336272722023e-02,8.328432245113694240e-05,8.328372768899618681e-05,8.328309928408267305e-05,8.328287958288530695e-05,8.328248021983477006e-05,8.328219391454282279e-05,8.328181477804409683e-05,8.328183330950214894e-05
5.248074602497725810e-02,9.991295780545321058e-05,9.991217491980997490e-05,9.991134868087052584e-05,9.991105959688207554e-05,9.991053422278812839e-05,9.991015746678315378e-05,9.990965939417326461e-05,9.990968344097240312e-05
5.495408738576245539e-02,1.198366862896891227e-04,1.198356559249696333e-04,1.198345698448135936e-04,1.198341895341827599e-04,1.198334985271449560e-04,1.198330028297591078e-04,1.198323487306403534e-04,1.198323798796274296e-04
5.754399373371569398e-02,1.437005712138464560e-04,1.436992153526728223e-04,1.436977881109402001e-04,1.436972878824497885e-04,1.436963792235185688e-04,1.436957271575896474e-04,1.436948684724071454e-04,1.436949087415228784e-04
6.025595860743578058e-02,1.722734725767298056e-04,1.722716887016815309e-04,1.722698137033575288e-04,1.722691558850482645e-04,1.722679613065572610e-04,1.722671037220681073e-04,1.722659769187979235e-04,1.722660288619854948e-04
6.309573444801933051e-02,2.064710230138009435e-04,2.064686764556534441e-04,2.064662140532983728e-04,2.064653492001186869e-04,2.064637791493735650e-04,2.064626515257138078e-04,2.064611735455638931e-04,2.064612403770473286e-04
6.606934480075957183e-02,2.473826208967740831e-04,2.473795348116264534e-04,2.473763021685182863e-04,2.473751654099386578e-04,2.473731024692134035e-04,2.473716201430478895e-04,2.473696824884125687e-04,2.473697682264763527e-04
6.918309709189363055e-02,2.963030641926532398e-04,2.962990064414618694e-04,2.962947643353271870e-04,2.962932706015818226e-04,2.962905608989295676e-04,2.962886128258146370e-04,2.962860738978718056e-04,2.962861835257704700e-04
7.244359600749898653e-02,3.547695196938070359e-04,3.547641856789268580e-04,3.547586213447785197e-04,3.547566591325070550e-04,3.547531011409166290e-04,3.547505417469342358e-04,3.547472169322687355e-04,3.547473565694779746e-04
7.585775750291835762e-02,4.246045921765806419e-04,4.245975824066658367e-04,4.245902872613349166e-04,4.245877104989699124e-04,4.245830404456134083e-04,4.245796789940416713e-04,4.245753278643207688e-04,4.245755049340223350e-04
7.943282347242813790e-02,5.079663227029862895e-04,5.079571134918322130e-04,5.079475542585291763e-04,5.079441717025152438e-04,5.079380445849263417e-04,5.079336313141555922e-04,5.079279411344457974e-04,5.079281645014502690e-04
8.317637711026708291e-02,6.074059986482783190e-04,6.073939038819222347e-04,6.073813852242760259e-04,6.073769466512877069e-04,6.073689115705403546e-04,6.073631196431044299e-04,6.073556841765552147e-04,6.073559642113291216e-04
8.709635899560805306e-02,7.259346918439500956e-04,7.259188131446294139e-04,7.259024294069201270e-04,7.258966076547483139e-04,7.258860758113810669e-04,7.258784778372649868e-04,7.258687701797359153e-04,7.258691186757372862e-04
9.120108393559096804e-02,8.670994443279987380e-04,8.670786061672720521e-04,8.670571791786605862e-04,8.670495468171498816e-04,8.670357500548198440e-04,8.670257876000096254e-04,8.670131254707458008e-04,8.670135552990272752e-04
9.549925860214358853e-02,1.035069978891857770e-03,1.035042644213406051e-03,1.035014643323747471e-03,1.035004642391791846e-03,1.034986579593740515e-03,1.034973523637808908e-03,1.034957025186023600e-03,1.034957549505914056e-03
1.000000000000000056e-01,1.234736704885823705e-03,1.234700865535760719e-03,1.234664305081864619e-03,1.234651207888376673e-03,1.234627575806114238e-03,1.234610475548133341e-03,1.234589003306072559e-03,1.234589634054195561e-03
1.047128548050899610e-01,1.471820594452952560e-03,1.471773629114572724e-03,1.471725937340717964e-03,1.471708795773722916e-03,1.471677899965242748e-03,1.471655516667749915e-03,1.471627606789796235e-03,1.471628352027023849e-03
1.096478196143185063e-01,1.752995190481250812e-03,1.752933680790709535e-03,1.752871532839957083e-03,1.752849112931109026e-03,1.752808753373147083e-03,1.752779475047600314e-03,1.752743248429817482e-03,1.752744107918094256e-03
1.148153621496882937e-01,2.086020538569439541e-03,2.085940031552289530e-03,2.085859137486852435e-03,2.085829835105191144e-03,2.085777159683834328e-03,2.085738891321545392e-03,2.085691942618440962e-03,2.085692900697551366e-03
1.202264434617413141e-01,2.479888167880354988e-03,2.479782869684116643e-03,2.479677706578088583e-03,2.479639439037967935e-03,2.479570756477359871e-03,2.479520779176294480e-03,2.479460039160712170e-03,2.479461053561468706e-03
1.258925411794167559e-01,2.944975330132570002e-03,2.944837712109646052e-03,2.944701187105161315e-03,2.944651254122387582e-03,2.944561795949008146e-03,2.944496586637481653e-03,2.944418152854562636e-03,2.944419137465007896e-03
1.318256738556407293e-01,3.493205487236316926e-03,3.493025780614588023e-03,3.492848809502638752e-03,3.492783715267094424e-03,3.492667334104084757e-03,3.492582335572669196e-03,3.492481265931530673e-03,3.492482064655329146e-03
1.380384264602884659e-01,4.138210459017756769e-03,4.137976008536868935e-03,4.137746992038980783e-03,4.137662218130523477e-03,4.137511006969367758e-03,4.137400335558585537e-03,4.137270399555567635e-03,4.137270747163320113e-03
1.445439770745927111e-01,4.895487648750741078e-03,4.895182088599260399e-03,4.894886266303559268e-03,4.894775982692667338e-03,4.894579796830049456e-03,4.894435872355685016e-03,4.894269255285502510e-03,4.894268719435038682e-03
1.513561248436207929e-01,5.782543312648869699e-03,5.782145519695535557e-03,5.781764179895134380e-03,5.781620878266277748e-03,5.781366738408419935e-03,5.781179817744438142e-03,5.780966774895201186e-03,5.780964671103911573e-03
1.584893192461113431e-01,6.819009910672429835e-03,6.818492680283517668e-03,6.818002203324120651e-03,6.817816233356968278e-03,6.817487585155503592e-03,6.817245177377588734e-03,6.816973638334848130e-03,6.816968906402607123e-03
1.659586907437560488e-01,8.026722192543666798e-03,8.026050571260540459e-03,8.025421285242117717e-03,8.025180270198040838e-03,8.024756072487286215e-03,8.024442209721215774e-03,8.024097338222202849e-03,8.024088364138773355e-03
1.737800828749375415e-01,9.429732924263278457e-03,9.428862121492817203e-03,9.428056953451509348e-03,9.427745056352864611e-03,9.427198668081965965e-03,9.426793002409346311e-03,9.426356725620952531e-03,9.426341086983723583e-03
1.819700858609983596e-01,1.105424523594165931e-02,1.105311802406802255e-02,1.105209093870926189e-02,1.105168794447352471e-02,1.105098577948848519e-02,1.105046247279688892e-02,1.104991300662174110e-02,1.104988711160988929e-02
1.905460717963247397e-01,1.292843480123984264e-02,1.292697830107553819e-02,1.292567253491595791e-02,1.292515270692699836e-02,1.292425262739246503e-02,1.292357899846800599e-02,1.292289041398701592e-02,1.292284899348356171e-02
1.995262314968879735e-01,1.508213196016625242e-02,1.508025369787434691e-02,1.507859982211304933e-02,1.507793048378031943e-02,1.507677990859275681e-02,1.507591480085603876e-02,1.507505670302890927e-02,1.507499210201365507e-02
2.089296130854039757e-01,1.754633222704291007e-02,1.754391534181960408e-02,1.754182922594950400e-02,1.754096900872813627e-02,1.753950272470611305e-02,1.753839455993604080e-02,1.753733198509892580e-02,1.753723318243122567e-02
2.187761623949552869e-01,2.035250442456059544e-02,2.034940190676651911e-02,2.034678271107987282e-02,2.034567940009913631e-02,2.034381708356028731e-02,2.034240157327594709e-02,2.034109525869159246e-02,2.034094652346741042e-02
2.290867652767773488e-01,2.353167030257254794e-02,2.352769815429656478e-02,2.352442655775502378e-02,2.352301445453710421e-02,2.352065794218250253e-02,2.351885544103689274e-02,2.351726267923526237e-02,2.351704174694084840e-02
2.398832919019489862e-01,2.711323957794916154e-02,2.710816881849163751e-02,2.710410579364205125e-02,2.710230250232140842e-02,2.709933289675046930e-02,2.709704540372153206e-02,2.709512176709425596e-02,2.709479739028131107e-02
2.511886431509579576e-01,3.112360170832222453e-02,3.111714920401524934e-02,3.111213578657254925e-02,3.110983831559818030e-02,3.110611307608704412e-02,3.110322092211071157e-02,3.110092322763434794e-02,3.110045192534917000e-02
2.630267991895381408e-01,3.558450220774218853e-02,3.557632039905977289e-02,3.557017906786158479e-02,3.556725912369566173e-02,3.556260938056617776e-02,3.555896768815840214e-02,3.555625866339080093e-02,3.555558046419194512e-02
2.754228703338166273e-01,4.051126833200371924e-02,4.050093407294021869e-02,4.049347255281041807e-02,4.048977088657257362e-02,4.048399932966015302e-02,4.047943439299883650e-02,4.047628959254779418e-02,4.047532254321493939e-02
2.884031503126605611e-01,4.591099686566540994e-02,4.589799979352557346e-02,4.588901830755705985e-02,4.588433796211029841e-02,4.587721778956579954e-02,4.587152360267232609e-02,4.586794119182106833e-02,4.586657439668882091e-02
3.019951720402015982e-01,5.178087393281553125e-02,5.176460506241863796e-02,5.175390826685039025e-02,5.174800656505707669e-02,5.173928213160236544e-02,5.173221738451511120e-02,5.172823142662655999e-02,5.172631640423218380e-02
3.162277660168379412e-01,5.810685847970526591e-02,5.808660007159687638e-02,5.807401506292500515e-02,5.806659418651045901e-02,5.805598414497517568e-02,5.804727010426988937e-02,5.804296792258435700e-02,5.804030813574354714e-02
3.311311214825911065e-01,6.486301806648436807e-02,6.483793625121143933e-02,6.482333807412170301e-02,6.481403412240573092e-02,6.480123798048077755e-02,6.479055775345815560e-02,6.478610173616462797e-02,6.478244029316373997e-02
3.467368504525316641e-01,7.201184277760717956e-02,7.198098490676664574e-02,7.196433081622261030e-02,7.195270133116837830e-02,7.193741040048033664e-02,7.192441012178474313e-02,7.192006394366445843e-02,7.191506971145497640e-02
3.630780547701014105e-01,7.950585886110868306e-02,7.946815805166623781e-02,7.944953126605920624e-02,7.943504140573583172e-02,7.941695503433277015e-02,7.940124746412306755e-02,7.939740605179163024e-02,7.939065879797803371e-02
3.801893963205612570e-01,8.729079091745414742e-02,8.724508066873574996e-02,8.722474334340388213e-02,8.720675123993017197e-02,8.718559890061229611e-02,8.716676972226038156e-02,8.716399135509272922e-02,8.715496707026509915e-02
3.981071705534973137e-01,9.531035070944526844e-02,9.525539265884136464e-02,9.523384615968831513e-02,9.521158858928056856e-02,9.518715773539371261e-02,9.516477441224573119e-02,9.516381213849392506e-02,9.515187039267518354e-02
4.168693834703355305e-01,1.035124380908588743e-01,1.034469657302607704e-01,1.034250138887400222e-01,1.033975943018042160e-01,1.033697627884496845e-01,1.033433851067516451e-01,1.033452132654764932e-01,1.033295892948260936e-01
4.365158322401658797e-01,1.118561198238026411e-01,1.117789000642344655e-01,1.117577079594340300e-01,1.117240902469458785e-01,1.116928604726728502e-01,1.116620508113105037e-01,1.116678811267734633e-01,1.116476862405867548e-01
4.570881896148749624e-01,1.203182369110063349e-01,1.202281494736101158e-01,1.202092866530522913e-01,1.201682997774540657e-01,1.201338295481763491e-01,1.200981595006925112e-01,1.201094403805983146e-01,1.200836750456800300e-01
4.786300923226382564e-01,1.288979708924428980e-01,1.287941023846218280e-01,1.287795558996579492e-01,1.287299165551008817e-01,1.286925392117556910e-01,1.286515876162321603e-01,1.286699805535455043e-01,1.286375648623803991e-01
5.011872336272722439e-01,1.376173410219966031e-01,1.374990861730726599e-01,1.374912264471987444e-01,1.374315888040941458e-01,1.373918128879560718e-01,1.373451490125789376e-01,1.373724780963186676e-01,1.373323038529976892e-01
5.248074602497725394e-01,1.465156507498731608e-01,1.463828079524195913e-01,1.463842909332340181e-01,1.463133333739773112e-01,1.462718109289543322e-01,1.462189562656401043e-01,1.462571313917172822e-01,1.462081382861593892e-01
5.495408738576245122e-01,1.556366371225874345e-01,1.554894800916609143e-01,1.555030743668401605e-01,1.554196314381605382e-01,1.553770853058775991e-01,1.553174492598998757e-01,1.553683708516691298e-01,1.553096457320759238e-01
5.754399373371569260e-01,1.650087291325755823e-01,1.648480329203103056e-01,1.648763724394902153e-01,1.647796139488936495e-01,1.647367197386706561e-01,1.646695098387726819e-01,1.647349718184533962e-01,1.646658648057411078e-01
6.025595860743577781e-01,1.746213980362313067e-01,1.744483984399838317e-01,1.744936811056583825e-01,1.743833271010389319e-01,1.743405563983922990e-01,1.742646737095810971e-01,1.743462894789363504e-01,1.742665341159110315e-01
6.309573444801933606e-01,1.844036534255181214e-01,1.842199270616713125e-01,1.842836052380662781e-01,1.841601441411161444e-01,1.841175923813159754e-01,1.840315378331681129e-01,1.841307164585262168e-01,1.840405347470608632e-01
6.606934480075961069e-01,1.942132486449425210e-01,1.940205189876376690e-01,1.941030543917541817e-01,1.939679032844313089e-01,1.939251465552080667e-01,1.938269819260177995e-01,1.939449724589233093e-01,1.938451421332778035e-01
6.918309709189366385e-01,2.038454397914395144e-01,2.036453419151549316e-01,2.037461137911654452e-01,2.036016318699667982e-01,2.035576757415235860e-01,2.034450984256926387e-01,2.035830940181538873e-01,2.034749580919726353e-01
7.244359600749902262e-01,2.130663480222369788e-01,2.128602158494494467e-01,2.129776630532779214e-01,2.128269167482780000e-01,2.127803062682213087e-01,2.126508996010320063e-01,2.128101496907380263e-01,2.126955599691724708e-01
7.585775750291835484e-01,2.216671237214702661e-01,2.214558849759543646e-01,2.215879153913326016e-01,2.214341196261408740e-01,2.213832586676349190e-01,2.212349562245393420e-01,2.214167854602589747e-01,2.212979920754186147e-01
7.943282347242813790e-01,2.295226308554237926e-01,2.293068868573839847e-01,2.294514970396492604e-01,2.292971456629480931e-01,2.292408138574051901e-01,2.290725555783274803e-01,2.292781583492617126e-01,2.291576802424469539e-01
8.317637711026708569e-01,2.366274370825126316e-01,2.364077480870706571e-01,2.365636799078424390e-01,2.364095376102243184e-01,2.363474950436047495e-01,2.361599561861000007e-01,2.363898634782146957e-01,2.362703864369606055e-01
8.709635899560805861e-01,2.430811006424186405e-01,2.428583905522300190e-01,2.430255582400794867e-01,2.428698823739285362e-01,2.428033434588617034e-01,2.425995099057259574e-01,2.428527431685731375e-01,2.427370747176591237e-01
9.120108393559096527e-01,2.490123230294108703e-01,2.487881956487819346e-01,2.489676175464376473e-01,2.488061123542201492e-01,2.487378122218431575e-01,2.485231146674943825e-01,2.487962439552268978e-01,2.486872976273210578e-01
9.549925860214358853e-01,2.544676983351537025e-01,2.542444052865684423e-01,2.544375290585576543e-01,2.542644520820067089e-01,2.541981029492892397e-01,2.539798830858634449e-01,2.542664166033492545e-01,2.541671174681712220e-01
1.000000000000000000e+00,2.593295283435558263e-01,2.591094544757221452e-01,2.593170572742037883e-01,2.591274645584137337e-01,2.590666570372366362e-01,2.588529680346143280e-01,2.591435673057276845e-01,2.590565227354316713e-01
1.047128548050899610e+00,2.633361951606529305e-01,2.631210787549421171e-01,2.633422122085459227e-01,2.631345877485189999e-01,2.630815731363972398e-01,2.628796627333259139e-01,2.631634526876553970e-01,2.630903027411366502e-01
1.096478196143185091e+00,2.662276273561045570e-01,2.660181738060570233e-01,2.662496646333394890e-01,2.660275049870513553e-01,2.659825701230116302e-01,2.657976629912411903e-01,2.660643901114890242e-01,2.660049926523515573e-01
1.148153621496882826e+00,2.679354970750421061e-01,2.677321968326456525e-01,2.679688370501204231e-01,2.677398230235490395e-01,2.677018082822816281e-01,2.675367276466768529e-01,2.677789857620914149e-01,2.677309193769032980e-01
1.202264434617413169e+00,2.686568467048198183e-01,2.684622277761158915e-01,2.686971633713168273e-01,2.684698619462225211e-01,2.684376160880974083e-01,2.682932554960671956e-01,2.685078930803865838e-01,2.684669034961669198e-01
1.258925411794167504e+00,2.686993489585424721e-01,2.685205676687829612e-01,2.687451276515049337e-01,2.685253057097788942e-01,2.684989045950601505e-01,2.683748982634324709e-01,2.685632288666531253e-01,2.685248770062185208e-01
1.318256738556407459e+00,2.681945785187738740e-01,2.680440879643792851e-01,2.682469968328245469e-01,2.680368238051826224e-01,2.680171845801637698e-01,2.679120147608409774e-01,2.680790656982698916e-01,2.680409556191652443e-01
1.380384264602885214e+00,2.669748276587043390e-01,2.668673892339202269e-01,2.670346689112311211e-01,2.668362967092585136e-01,2.668231903318483145e-01,2.667337918244979122e-01,2.668866931133923037e-01,2.668499045310993023e-01
1.445439770745927888e+00,2.648140683401287720e-01,2.647611163574520865e-01,2.648783746798973326e-01,2.646989433469628672e-01,2.646895719861729335e-01,2.646114833196694383e-01,2.647564427408535259e-01,2.647250955657476368e-01
1.513561248436208651e+00,2.618024046226903878e-01,2.618075578322653363e-01,2.618643177899108720e-01,2.617166306066205927e-01,2.617072593282396831e-01,2.616359895341060504e-01,2.617741734163195333e-01,2.617534489861139679e-01
1.584893192461114042e+00,2.583405545544589788e-01,2.583992930864454363e-01,2.583920837382701619e-01,2.582887607990009271e-01,2.582786255281303567e-01,2.582110638769779531e-01,2.583371123070578590e-01,2.583310121282949567e-01
1.659586907437561321e+00,2.546727061502616074e-01,2.547749702762974189e-01,2.547064930848301767e-01,2.546530892289784465e-01,2.546460909522347826e-01,2.545802471237338938e-01,2.546881819245079281e-01,2.546975284358618530e-01
1.737800828749376247e+00,2.506358602268237146e-01,2.507684992321770889e-01,2.506451648209179761e-01,2.506395500255024777e-01,2.506413542190392141e-01,2.505754911597379841e-01,2.506681120801132479e-01,2.506886685856383190e-01
1.819700858609982541e+00,2.461048060801721837e-01,2.462546388272873477e-01,2.460864054498824449e-01,2.461234983047529690e-01,2.461385880933185666e-01,2.460727206020891789e-01,2.461592760503461819e-01,2.461822108450578417e-01
1.905460717963246342e+00,2.413928025125771093e-01,2.415524541145005755e-01,2.413517734161352013e-01,2.414264781369142576e-01,2.414594430435172967e-01,2.413978428390028408e-01,2.414753612375420966e-01,2.414936774005510267e-01
1.995262314968878847e+00,2.367918327087560060e-01,2.369640910187587879e-01,2.367384871109088629e-01,2.368450972235986995e-01,2.369002048286752149e-01,2.368496505711985278e-01,2.368947483955952948e-01,2.369123441900859717e-01
2.089296130854038758e+00,2.321441803757855749e-01,2.323402965869858783e-01,2.320889231197060809e-01,2.322194222057590851e-01,2.322940232718505027e-01,2.322593157519018403e-01,2.322524015279709142e-01,2.322855995513373739e-01
2.187761623949551648e+00,2.274065914067195660e-01,2.276417424762824104e-01,2.273701986162466604e-01,2.275112816076939326e-01,2.275968526728697205e-01,2.275795551340516198e-01,2.275248952523519219e-01,2.275957180146255532e-01
2.290867652767772267e+00,2.229032438271945360e-01,2.231839630900527283e-01,2.229137233950881924e-01,2.230518743370931978e-01,2.231474788760694494e-01,2.231436479555635732e-01,2.230488047775759375e-01,2.231756460794397934e-01
2.398832919019489918e+00,2.186564060078575178e-01,2.189624766499643771e-01,2.187025573098690112e-01,2.188422894026383070e-01,2.189520911528673730e-01,2.189502856032685962e-01,2.188145639805432197e-01,2.189942869228105604e-01
2.511886431509579687e+00,2.145645547169034717e-01,2.148732378539958410e-01,2.145994655682718633e-01,2.147561326710627216e-01,2.148725529145815716e-01,2.148681544098306473e-01,2.147010426778993564e-01,2.149035353201075027e-01
2.630267991895381297e+00,2.108229247637597170e-01,2.111492793274831192e-01,2.108425123041052229e-01,2.110078274166689305e-01,2.111229260666101504e-01,2.111292748327620872e-01,2.109305220170120398e-01,2.111410741794767509e-01
2.754228703338166273e+00,2.073659859605052891e-01,2.077071403355997270e-01,2.073763688113152981e-01,2.075430484697491917e-01,2.076599888167799390e-01,2.076879864099163420e-01,2.074462956138687642e-01,2.076746898042787226e-01
2.884031503126605500e+00,2.041277144393989218e-01,2.044396835263850298e-01,2.040936680144611048e-01,2.042849605547699676e-01,2.044023160416626739e-01,2.044438446214407457e-01,2.041932352936688122e-01,2.044199393229100825e-01
3.019951720402016093e+00,2.011790257654422764e-01,2.014664002097323603e-01,2.011160041856162317e-01,2.013233627884054022e-01,2.014448667977956353e-01,2.014805678097547903e-01,2.012551638732323067e-01,2.014692229483705521e-01
3.162277660168379523e+00,1.984053217542297298e-01,1.986664980990093532e-01,1.983158089470821173e-01,1.985311530277492631e-01,1.986555442120553350e-01,1.986798267164724408e-01,1.984694242934132991e-01,1.986863808895365513e-01
3.311311214825911176e+00,1.958419411393973186e-01,1.960541642684647534e-01,1.956887557580848647e-01,1.959386800910282445e-01,1.960518916057740202e-01,1.960806437810009573e-01,1.958716338429524195e-01,1.960826093520355584e-01
3.467368504525316641e+00,1.933558317222777989e-01,1.935535978328306039e-01,1.931950440880116915e-01,1.934362441204974248e-01,1.935427708823514448e-01,1.935907090142230391e-01,1.933810921939826677e-01,1.935779882372238303e-01
3.630780547701013994e+00,1.908934817683010654e-01,1.910738450873888661e-01,1.907735821771954221e-01,1.909800468414024344e-01,1.910801698470817322e-01,1.911446327710928372e-01,1.909667275420181554e-01,1.911299805446108613e-01
3.801893963205612792e+00,1.884257133996682931e-01,1.885743187323770664e-01,1.883388218211212439e-01,1.884858229574870869e-01,1.886126196058627857e-01,1.886588384187880274e-01,1.884938538678569420e-01,1.886761942542226622e-01
3.981071705534973137e+00,1.858655898473068613e-01,1.860247617607272419e-01,1.857974815488903919e-01,1.859368929316808083e-01,1.860819729805598122e-01,1.861049281472280659e-01,1.859245409264123350e-01,1.861650282528648781e-01
4.168693834703354639e+00,1.831804103917844817e-01,1.833551721600611140e-01,1.831243435228119276e-01,1.832716811519253808e-01,1.834267806443379556e-01,1.834556445107412836e-01,1.832990451173405200e-01,1.835345649000520996e-01
4.365158322401661017e+00,1.803948775424741580e-01,1.805963371022273056e-01,1.803540042910661556e-01,1.804926082541745691e-01,1.806221305977261660e-01,1.806794332538052827e-01,1.805404388912535407e-01,1.807541701408881263e-01
4.570881896148751622e+00,1.773765034385685335e-01,1.776707176450038617e-01,1.774222557772595354e-01,1.775062762192080867e-01,1.776641826012934633e-01,1.777389988469951498e-01,1.775908120587213479e-01,1.778380299706072976e-01
4.786300923226384896e+00,1.742488229020261459e-01,1.745467365715894226e-01,1.743503412201859726e-01,1.744193718903447876e-01,1.745632353811105431e-01,1.746410716527459495e-01,1.744428646114820625e-01,1.747412882676162016e-01
5.011872336272724660e+00,1.710039840109972564e-01,1.712920542443819305e-01,1.711025481879025201e-01,1.711814115718193752e-01,1.713377290801966768e-01,1.713500689374938823e-01,1.711588725286202761e-01,1.714530734629403919e-01
5.248074602497728058e+00,1.676475873089348367e-01,1.678816412045446016e-01,1.677342389742589590e-01,1.678011928474141268e-01,1.679900557184371146e-01,1.679404587611773580e-01,1.677945082563195855e-01,1.680701868306824776e-01
5.495408738576248453e+00,1.642535808528574059e-01,1.643953132812143725e-01,1.642961331672142256e-01,1.643370891548666946e-01,1.645763958860347043e-01,1.645310806612295673e-01,1.643812143184098240e-01,1.646121336411713598e-01
5.754399373371566817e+00,1.609091654881761035e-01,1.610013652498025749e-01,1.608953813294781154e-01,1.609030892039990668e-01,1.611823817814863335e-01,1.611544066075906723e-01,1.610000493462980242e-01,1.611893989664956173e-01
6.025595860743575116e+00,1.576726290356108007e-01,1.576880619863247068e-01,1.576395405290594853e-01,1.576430556017138773e-01,1.578727664498636440e-01,1.579051321817853126e-01,1.577084700856263844e-01,1.578783611677567478e-01
6.309573444801929831e+00,1.544719226390156852e-01,1.545491859612879437e-01,1.544683307005516870e-01,1.544927062027184883e-01,1.547149975060291005e-01,1.547627757074294397e-01,1.545425807828771925e-01,1.547130128403642890e-01
6.606934480075957516e+00,1.513925775726470691e-01,1.515314243977767816e-01,1.513866742473378990e-01,1.515175057215640275e-01,1.516971111876358747e-01,1.517200741086518201e-01,1.515276450675576148e-01,1.516628560667543646e-01
6.918309709189362167e+00,1.484078654718791190e-01,1.485882838347834245e-01,1.484659770630177011e-01,1.486041289176452118e-01,1.487710051139940481e-01,1.487485167141913978e-01,1.486088799072168010e-01,1.486778988435196736e-01
7.244359600749898931e+00,1.455435637854410880e-01,1.456606732793094272e-01,1.455818581809488199e-01,1.457034794863591165e-01,1.458755862101934753e-01,1.458214639529912815e-01,1.457343176991596212e-01,1.457597357250599857e-01
7.585775750291835706e+00,1.427008009240533781e-01,1.427654789641922273e-01,1.426742838317656414e-01,1.427753439965109006e-01,1.429589818521660449e-01,1.429115825011902097e-01,1.427988188841451678e-01,1.428996312495644239e-01
7.943282347242813124e+00,1.397592481572424716e-01,1.398793659516434640e-01,1.397809913491768474e-01,1.398573891057550422e-01,1.400497509293362752e-01,1.400875624726303781e-01,1.398775539137290247e-01,1.400672106695936836e-01
8.317637711026709013e+00,1.369989980469056290e-01,1.370812984365582798e-01,1.369540175484834921e-01,1.369992801016841066e-01,1.371790092220129820e-01,1.372447515927594786e-01,1.369962047571554875e-01,1.372108743610236103e-01
8.709635899560804972e+00,1.341903910873385175e-01,1.342800242268465949e-01,1.341503403376212711e-01,1.341944421556195977e-01,1.343777721490211630e-01,1.344761286663684607e-01,1.342209428455761466e-01,1.344018519658941868e-01
9.120108393559096527e+00,1.314443227396215053e-01,1.315522442191436603e-01,1.314295049257156733e-01,1.315296464158223766e-01,1.316849027827690644e-01,1.317599107052140062e-01,1.314998301075357978e-01,1.316709010944242531e-01
9.549925860214358408e+00,1.287645308862652715e-01,1.289032236058665626e-01,1.288200990635965382e-01,1.288498743281623060e-01,1.290371969707057864e-01,1.291453028112875545e-01,1.288798588173292736e-01,1.290597916816958457e-01
1.000000000000000000e+01,1.261616208235311620e-01,1.263182392573990453e-01,1.262206949371309783e-01,1.262782603871561160e-01,1.264531667692745387e-01,1.265637670035084927e-01,1.263146995334341049e-01,1.264814382831371264e-01
1.047128548050899610e+01,1.236784575255533702e-01,1.237785535740582310e-01,1.237559631713511660e-01,1.237297731855791644e-01,1.239156020213776493e-01,1.239609850986222866e-01,1.238108273201397602e-01,1.238886489709486449e-01
1.096478196143185180e+01,1.212813876614639158e-01,1.212691134657129799e-01,1.212378672352524001e-01,1.212984824997750122e-01,1.214366461452187212e-01,1.214693950218509316e-01,1.213626830342152130e-01,1.213882153741742270e-01
1.148153621496882870e+01,1.188826486969797314e-01,1.188121803677278793e-01,1.187301827890043932e-01,1.189445570587937678e-01,1.190138430836315681e-01,1.190243315861630319e-01,1.188886030669187854e-01,1.190115300503876705e-01
1.202264434617413080e+01,1.164541977619627938e-01,1.164385306587502333e-01,1.163613232328284258e-01,1.165635726842336045e-01,1.166336425715165798e-01,1.166263262973678411e-01,1.165132862328103480e-01,1.166393775530317201e-01
1.258925411794167459e+01,1.141159195655233466e-01,1.141754458409026535e-01,1.141159872152095883e-01,1.142203728063887896e-01,1.143419599294978328e-01,1.143116003829048183e-01,1.142268733320864621e-01,1.143327382688704014e-01
1.318256738556407370e+01,1.118720524064945043e-01,1.119093219112860249e-01,1.119357836463193562e-01,1.118929692664581282e-01,1.121230556208703821e-01,1.120511919569026349e-01,1.119793747339460632e-01,1.121157048610067486e-01
1.380384264602885303e+01,1.097054254735142231e-01,1.097739963809357261e-01,1.096871376084919136e-01,1.096650728609016995e-01,1.099091598539342629e-01,1.098567122363230675e-01,1.097654790546763043e-01,1.099155251855746807e-01
1.445439770745928065e+01,1.075930083356504835e-01,1.075629858849479759e-01,1.074941520877458895e-01,1.075309245726449731e-01,1.077311980755091825e-01,1.077506819138226712e-01,1.075984219704048672e-01,1.077506135423582090e-01
1.513561248436208651e+01,1.054351470140615921e-01,1.055225487475997120e-01,1.054495186472814428e-01,1.054826960510812511e-01,1.056654613471676996e-01,1.055963702409815075e-01,1.054741655502628578e-01,1.056355927788833055e-01
1.584893192461114175e+01,1.033971828818118638e-01,1.034784298755258153e-01,1.034728285113298979e-01,1.034903817792049152e-01,1.036637500061480810e-01,1.036139142432813826e-01,1.034469088674256770e-01,1.036070893209719013e-01
1.659586907437561365e+01,1.014193148625200658e-01,1.014704347673466567e-01,1.014619683964439328e-01,1.014678115695986510e-01,1.016494930744366032e-01,1.015775033313689735e-01,1.014826507718650100e-01,1.016472232006503384e-01
1.737800828749376336e+01,9.956668478036155567e-02,9.950083342355461880e-02,9.951222813332835648e-02,9.947473735864847955e-02,9.971676664979817195e-02,9.967365965740374034e-02,9.957419384406898666e-02,9.968451706269734758e-02
1.819700858609982674e+01,9.762561998408360309e-02,9.756363042579804801e-02,9.759040092490346707e-02,9.758858027721667439e-02,9.781737656645543566e-02,9.777551100664828854e-02,9.767410853341633448e-02,9.779747626016095652e-02
1.905460717963246253e+01,9.582756681342038951e-02,9.564552384042884769e-02,9.576401790527493130e-02,9.573999674645521096e-02,9.596553196659769747e-02,9.588233747838464938e-02,9.579322064703378603e-02,9.593633257979612694e-02
1.995262314968878670e+01,9.398783319740382225e-02,9.387607314501160427e-02,9.397723779866407057e-02,9.393415666067102265e-02,9.409973576207644741e-02,9.410462061672728029e-02,9.397736482674449998e-02,9.405925793703985571e-02
2.089296130854038580e+01,9.232092777016431828e-02,9.217580964774205188e-02,9.218008325390618374e-02,9.220537509414253319e-02,9.231883003368818175e-02,9.233890134037067710e-02,9.225580685987519458e-02,9.230295515807299123e-02
2.187761623949552003e+01,9.054178018167864661e-02,9.047258298041026270e-02,9.045358078291428072e-02,9.046167204882184232e-02,9.064571635044735287e-02,9.055815887216484006e-02,9.058537522981929824e-02,9.057198826339694919e-02
2.290867652767772356e+01,8.894624985617469171e-02,8.872975470620234062e-02,8.881837716490693924e-02,8.875705328806587913e-02,8.895677697964905761e-02,8.892263120933846521e-02,8.886741814043613852e-02,8.889324930315088691e-02
2.398832919019490006e+01,8.726713792236683032e-02,8.707865038036516347e-02,8.715838993939359347e-02,8.714105610837256932e-02,8.730657354570092732e-02,8.726480677250356144e-02,8.717036013998155641e-02,8.731182366882431212e-02
2.511886431509579509e+01,8.567298349015610437e-02,8.543083793009725868e-02,8.549859585349003921e-02,8.545713853820956218e-02,8.568807826857115229e-02,8.564531578171072357e-02,8.559949405491217023e-02,8.564693170187423488e-02
2.630267991895381385e+01,8.417736579355669657e-02,8.388009939929295944e-02,8.390577488492551028e-02,8.387794780571720954e-02,8.408172329196952899e-02,8.409010029979369083e-02,8.403551109618233317e-02,8.405644568442116604e-02
2.754228703338166184e+01,8.260852860546354093e-02,8.228828004498685289e-02,8.234246296187203162e-02,8.231778910527501325e-02,8.256462827991209452e-02,8.256532206651316652e-02,8.249712027989565544e-02,8.250040257854658610e-02
2.884031503126605855e+01,8.109057741782899065e-02,8.079815458834453679e-02,8.090639395018796309e-02,8.083007228633637409e-02,8.103956585952308556e-02,8.109322869886727292e-02,8.098020191530828915e-02,8.100003285858332902e-02
3.019951720402016093e+01,7.969630420232484691e-02,7.936840486869239930e-02,7.936479651568052740e-02,7.937317397113509421e-02,7.957255485694889052e-02,7.962954038750247321e-02,7.949361590414147360e-02,7.950341972638075294e-02
3.162277660168379256e+01,7.830763354745491622e-02,7.793758774889159024e-02,7.791124253810979838e-02,7.790093572831188751e-02,7.812787540083301896e-02,7.811146552076793370e-02,7.807912242265015179e-02,7.807552415522235612e-02
3.311311214825911264e+01,7.692511613035174500e-02,7.651250095897023373e-02,7.647707392928811132e-02,7.657327357400504908e-02,7.670653128091030337e-02,7.674090770332350764e-02,7.662284438194445768e-02,7.667186313736724934e-02
3.467368504525316553e+01,7.583711603282618230e-02,7.518305271724100292e-02,7.518631177916711150e-02,7.512986504351364114e-02,7.532360889823393191e-02,7.530199247307729771e-02,7.525163931552926455e-02,7.531927491827876409e-02
3.630780547701014171e+01,7.437713172748039447e-02,7.388550482062708480e-02,7.382130061960930079e-02,7.381874481941094746e-02,7.397540492640580778e-02,7.402008786425071096e-02,7.396237814197056948e-02,7.398559588629505246e-02
3.801893963205612437e+01,7.311074203953916995e-02,7.250849525885456892e-02,7.251378537323739659e-02,7.244619511501668163e-02,7.267366844738415432e-02,7.271074619205242229e-02,7.260651647380134133e-02,7.266085172682393289e-02
3.981071705534973404e+01,7.193544301093912630e-02,7.127371327286870228e-02,7.115076422015605140e-02,7.117646611423307512e-02,7.141595444065100551e-02,7.143513837464224303e-02,7.128047674514222110e-02,7.135956119410238885e-02
4.168693834703355350e+01,7.076201960178875316e-02,7.003947857737034821e-02,6.997356472166049723e-02,6.991538679483225160e-02,7.014968316899340695e-02,7.018729087413567991e-02,7.005618025641097146e-02,7.015069304929587302e-02
4.365158322401661195e+01,6.957909330447302476e-02,6.879129988158920461e-02,6.869205849663545527e-02,6.870334476979471361e-02,6.891461485267481868e-02,6.887148072565080215e-02,6.880539897386792059e-02,6.890572685832591082e-02
4.570881896148751622e+01,6.850284048886262633e-02,6.756322226524680286e-02,6.749977853862049182e-02,6.750904414462716163e-02,6.770570515856770555e-02,6.769043422377961361e-02,6.762122202658028824e-02,6.769192305300757162e-02
4.786300923226384896e+01,6.744007767873827497e-02,6.642253382126343808e-02,6.633904315036925903e-02,6.636369150349176460e-02,6.654289171853504381e-02,6.652004982366863106e-02,6.644217802387668292e-02,6.649565580278712917e-02
5.011872336272725192e+01,6.635648079730971372e-02,6.527722701027344199e-02,6.517305550129419423e-02,6.513326918753194195e-02,6.535977906831159923e-02,6.541744786799628952e-02,6.531874549995751733e-02,6.534760944911190139e-02
5.248074602497728591e+01,6.539424245845855410e-02,6.425183568588184457e-02,6.406098544726095134e-02,6.406992955685980595e-02,6.426042284178558328e-02,6.425073920981336228e-02,6.418073300790916313e-02,6.422470765534088466e-02
5.495408738576248453e+01,6.444237246858794399e-02,6.312706268423018408e-02,6.298257592517483849e-02,6.298773342936711539e-02,6.311780358614135777e-02,6.318050913370874822e-02,6.309413641835490139e-02,6.312548100900779169e-02
5.754399373371566639e+01,6.353550802316358659e-02,6.204621812039626955e-02,6.186386413287586761e-02,6.189115201709346342e-02,6.208955177423836763e-02,6.206914963517504852e-02,6.202598446343561556e-02,6.205317228665650081e-02
6.025595860743574406e+01,6.264554760837344471e-02,6.101059234489730754e-02,6.085410770406401992e-02,6.082573132896881840e-02,6.103321958230206734e-02,6.103530128816347239e-02,6.091058844378279685e-02,6.099785742203328587e-02
6.309573444801930009e+01,6.178817039154742979e-02,6.000817598242773332e-02,5.981726458840896932e-02,5.986057312582647449e-02,5.999354914635066094e-02,6.000520476761660865e-02,5.996049245510177983e-02,5.994911811267886886e-02
6.606934480075958049e+01,6.095372259536914472e-02,5.904826752037797138e-02,5.886158216472691523e-02,5.884034870707432335e-02,5.899202760425126951e-02,5.897564185385015256e-02,5.888902593460927648e-02,5.897589391643212609e-02
6.918309709189362877e+01,6.009678495444230328e-02,5.805461721473809816e-02,5.783393332543071419e-02,5.783732502426348204e-02,5.799410928860666836e-02,5.799701012439145709e-02,5.795551501498778790e-02,5.798823797483322606e-02
7.244359600749898220e+01,5.939352035816555797e-02,5.713687400233381092e-02,5.688461383028257934e-02,5.688532764992208779e-02,5.704449201676858872e-02,5.707854987377130457e-02,5.697220316024648873e-02,5.704671501815484352e-02
7.585775750291836061e+01,5.867533963376661554e-02,5.619256213147490880e-02,5.594706884807670866e-02,5.591551689139320075e-02,5.612926536990701237e-02,5.615499503593358865e-02,5.600215677803095649e-02,5.607588838580077756e-02
7.943282347242814012e+01,5.785333867406072111e-02,5.529073126715378789e-02,5.502565712053548302e-02,5.503345311173719889e-02,5.519092500720813865e-02,5.524448285869101860e-02,5.512036774031123937e-02,5.516057080773952015e-02
8.317637711026708303e+01,5.719998506359880164e-02,5.444701309628105501e-02,5.414108960458876435e-02,5.409638067060026229e-02,5.429430098595508514e-02,5.432792568257620303e-02,5.419036619457236886e-02,5.428180285822335749e-02
8.709635899560805683e+01,5.652371076275779921e-02,5.356329950065155665e-02,5.326182672207940838e-02,5.323863020446007593e-02,5.340905603091205406e-02,5.341204838773108005e-02,5.332391739548401205e-02,5.334404526176118877e-02
9.120108393559097237e+01,5.591139902391314281e-02,5.275030850096121271e-02,5.239217274570485278e-02,5.240205599742033676e-02,5.252206036706007913e-02,5.254569908196621980e-02,5.244701173728778809e-02,5.250551976172385116e-02
9.549925860214358408e+01,5.532716697329125022e-02,5.194708888246691442e-02,5.155012005252055524e-02,5.148036422583885524e-02,5.169407292098880669e-02,5.168097139756337721e-02,5.160929611982696674e-02,5.168296486111573218e-02
1.000000000000000000e+02,5.477805532553207957e-02,5.118919571836726135e-02,5.074522613108327362e-02,5.068398950408268405e-02,5.085880162177778413e-02,5.083743113065897906e-02,5.077350899115525007e-02,5.084083898694298498e-02
1.047128548050898473e+02,5.426606734448031349e-02,5.043185694426161048e-02,4.992794424375648910e-02,4.989522310083278900e-02,5.003658304407650192e-02,5.004663410888260389e-02,4.998508291662494274e-02,5.003921203533416573e-02
1.096478196143185073e+02,5.381388364570294236e-02,4.969541730319521761e-02,4.913528100932985226e-02,4.903120183092445766e-02,4.923669306932569600e-02,4.928393665038902083e-02,4.920718993678143555e-02,4.928214894559780623e-02
1.148153621496881698e+02,5.335108830785178363e-02,4.899287550134392294e-02,4.830196367362805943e-02,4.828415825071048773e-02,4.847280892222410181e-02,4.846806269355106306e-02,4.841230659007356857e-02,4.847551199604774319e-02
1.202264434617413116e+02,5.288936865085621525e-02,4.831074681847786351e-02,4.763531771715828755e-02,4.752464150015293237e-02,4.769641911724654265e-02,4.772490125469690952e-02,4.765675681371105837e-02,4.770837040080399410e-02
1.258925411794166251e+02,5.245721688564233820e-02,4.762491896071328196e-02,4.685633036653227140e-02,4.681550778313305766e-02,4.695933968353215721e-02,4.694892911525636037e-02,4.693451572199779792e-02,4.692902607855232305e-02
1.318256738556407299e+02,5.215737254132031542e-02,4.695740554736003297e-02,4.616747495428501907e-02,4.605075938815799547e-02,4.622834938017614942e-02,4.624400170539114813e-02,4.620262153345854744e-02,4.623226200912856215e-02
1.380384264602883775e+02,5.184082790318129963e-02,4.632401438843752189e-02,4.549716686829390760e-02,4.535429638337531988e-02,4.550786337341637677e-02,4.553446802230728951e-02,4.545400097244131632e-02,4.551705324866415353e-02
1.445439770745927888e+02,5.150523214924117993e-02,4.572756682604708217e-02,4.479362565492722020e-02,4.463017673534747792e-02,4.482431824677438059e-02,4.484741051983693466e-02,4.472471501428488400e-02,4.483648014896744055e-02
1.513561248436207052e+02,5.126108952314741007e-02,4.513938544737369774e-02,4.412130038785997549e-02,4.395968549494991273e-02,4.411732024329250573e-02,4.413034504719597073e-02,4.405938332403886576e-02,4.409600477681096392e-02
1.584893192461114211e+02,5.100909154703443804e-02,4.457191258392409483e-02,4.344901670618771250e-02,4.330055413749542281e-02,4.345544978427085675e-02,4.345593276046853803e-02,4.338739805142794587e-02,4.344598521833968607e-02
1.659586907437559660e+02,5.078372491069162858e-02,4.400840083751560161e-02,4.279227392815095760e-02,4.262402627521145321e-02,4.279038990186445623e-02,4.278587807011842437e-02,4.271108440359801944e-02,4.281666634512101138e-02
1.737800828749376194e+02,5.057227324107109456e-02,4.347170211084566693e-02,4.216690311517538869e-02,4.198665946842610602e-02,4.211218106992051929e-02,4.215612132223555547e-02,4.210432379118186907e-02,4.212794257173660406e-02
1.819700858609982674e+02,5.040179401015214972e-02,4.295082486757904883e-02,4.157512509871185563e-02,4.133014276675053833e-02,4.151018293855034125e-02,4.151078897815603519e-02,4.144266462733851158e-02,4.152003878113616486e-02
1.905460717963248385e+02,5.024295854920129284e-02,4.244128846235938057e-02,4.099525376735661114e-02,4.070406504417075494e-02,4.090145398913783148e-02,4.087734220553698034e-02,4.081489937271107205e-02,4.088753106624325173e-02
1.995262314968878741e+02,5.017979268146718214e-02,4.198850194138084579e-02,4.040775930524523329e-02,4.014720650083472564e-02,4.029240333312218703e-02,4.023379061838960186e-02,4.019090547134223507e-02,4.031686513028086283e-02
2.089296130854040712e+02,5.013242534672832096e-02,4.151455725298627136e-02,3.986431632583506413e-02,3.950986535971184876e-02,3.968032916534702109e-02,3.966582000396197405e-02,3.958943041376877803e-02,3.970000757506690625e-02
2.187761623949551790e+02,4.998744790065240418e-02,4.113692484662795357e-02,3.931214697569659217e-02,3.894910848999127984e-02,3.910179288161410444e-02,3.907711439718466323e-02,3.903215833319145095e-02,3.909988076656460698e-02
2.290867652767774700e+02,4.998851717205402695e-02,4.067359264313769734e-02,3.877553868151933925e-02,3.839400541668504252e-02,3.854156104543386696e-02,3.849085150160844182e-02,3.845005526708430293e-02,3.853814734312119294e-02
2.398832919019489793e+02,5.000726439894328385e-02,4.030258267924563542e-02,3.824244084344147199e-02,3.785009526601858243e-02,3.795505331832858126e-02,3.792714500370363007e-02,3.788879225733412376e-02,3.795390656444678351e-02
2.511886431509582280e+02,4.997013705331538463e-02,3.998725543176082781e-02,3.777365576785123025e-02,3.733433142121451304e-02,3.743215924425881413e-02,3.740200451394251613e-02,3.733748597854933543e-02,3.742534601968298957e-02
2.630267991895381670e+02,5.007690669223208851e-02,3.961350503457872901e-02,3.727095841179641628e-02,3.675083478217621574e-02,3.689028250480330673e-02,3.685614206104653040e-02,3.681639101470838421e-02,3.690675267067259485e-02
2.754228703338168884e+02,5.007368626331135109e-02,3.932089489458211878e-02,3.686109680032265135e-02,3.622750538595466419e-02,3.637768865560546405e-02,3.631495094107835275e-02,3.626455988121103646e-02,3.635919499447095443e-02
2.884031503126605571e+02,5.013816999826076204e-02,3.901152728963640237e-02,3.637060659700445259e-02,3.576587904279777269e-02,3.584527261034615997e-02,3.579578258244826838e-02,3.574892852353565159e-02,3.580355682505390047e-02
3.019951720402019077e+02,5.026060537440928122e-02,3.872001491340552881e-02,3.593197775928709536e-02,3.529052334623471177e-02,3.533989102799826171e-02,3.524050361803712783e-02,3.524264650224075840e-02,3.529886939448168004e-02
3.162277660168379612e+02,5.035606827119237794e-02,3.846980497682914169e-02,3.550323896381851752e-02,3.479924097274945255e-02,3.483662241263633941e-02,3.478846490404396280e-02,3.476790310673374962e-02,3.479821521967463305e-02
3.311311214825907427e+02,5.047704181868804818e-02,3.822016646721940886e-02,3.505731532249430765e-02,3.429198991621611181e-02,3.436802554675497806e-02,3.428264583364871304e-02,3.426316936692504200e-02,3.429311368034839574e-02
3.467368504525316553e+02,5.059118130685233417e-02,3.803098133823015758e-02,3.465211370133410712e-02,3.384964295247608335e-02,3.387361536919658578e-02,3.382532330762461070e-02,3.380712830597000507e-02,3.384374310968004534e-02
3.630780547701010050e+02,5.071088683464840957e-02,3.783274727789613656e-02,3.431121974325423984e-02,3.342081372455264765e-02,3.344948893842002863e-02,3.334500778047121139e-02,3.329671364300153258e-02,3.339807117588357993e-02
3.801893963205612863e+02,5.088786301321627376e-02,3.763864635239307088e-02,3.395737158911060066e-02,3.297932206955086348e-02,3.298241851581648620e-02,3.289350700155656282e-02,3.285327985570000997e-02,3.292705857545585174e-02
3.981071705534969283e+02,5.096878042330006686e-02,3.748064840183584073e-02,3.360933019722592285e-02,3.259004433485414298e-02,3.253110541733448408e-02,3.242076192141075952e-02,3.241208406543847481e-02,3.243590666273460377e-02
4.168693834703354923e+02,5.115349291347478372e-02,3.731368297092987896e-02,3.323653786370537461e-02,3.218799646893714950e-02,3.211325222456688777e-02,3.199315146845708308e-02,3.196416466878915230e-02,3.200476907240400182e-02
4.365158322401656505e+02,5.129101851632157649e-02,3.723892436909809200e-02,3.295399588482197245e-02,3.178887882442692908e-02,3.166517673710675385e-02,3.158172232674784363e-02,3.149032874921365438e-02,3.155802305922313783e-02
4.570881896148752048e+02,5.145173275052900008e-02,3.712738008367581777e-02,3.263074585495617103e-02,3.139590960766229510e-02,3.125416393429692602e-02,3.115867340653593470e-02,3.107374865722634452e-02,3.112928658030127485e-02
4.786300923226380064e+02,5.160190579340107053e-02,3.704533186087666241e-02,3.236631766235057578e-02,3.098300863984456560e-02,3.085449430988637318e-02,3.075480095749980741e-02,3.066738282610264807e-02,3.073560989146346609e-02
5.011872336272724624e+02,5.185204768021851873e-02,3.692291092784497075e-02,3.208467917539831182e-02,3.067013787272340058e-02,3.044559578631107072e-02,3.032653525624753876e-02,3.026676133176088579e-02,3.028965432882713138e-02
5.248074602497722481e+02,5.207723164645412794e-02,3.688640911064290651e-02,3.181098667843364897e-02,3.026333759307186025e-02,3.005288006859684058e-02,2.994511175248064372e-02,2.986021437179718629e-02,2.986721980122327910e-02
5.495408738576247742e+02,5.224290634928226151e-02,3.688578370127257311e-02,3.157048116802983057e-02,2.998992133484955358e-02,2.968490850323602867e-02,2.957382141593280223e-02,2.947626015482962200e-02,2.950011069038558850e-02
5.754399373371566071e+02,5.225963999498376561e-02,3.684572490995657867e-02,3.137012977168640582e-02,2.967817979315729923e-02,2.932582525839088142e-02,2.915275569703823164e-02,2.905850956449704953e-02,2.912938351464733691e-02
6.025595860743580943e+02,5.243554979110398584e-02,3.685445393319587010e-02,3.115951366141859330e-02,2.932864436246754303e-02,2.896104786456847949e-02,2.879209922444478376e-02,2.868407979880070735e-02,2.875234706894908357e-02
6.309573444801930009e+02,5.260206744906645304e-02,3.683116104278721936e-02,3.094901299045907384e-02,2.901074797672509656e-02,2.862200356089651329e-02,2.843497849170793443e-02,2.832852350875518510e-02,2.839001031260052904e-02
6.606934480075964302e+02,5.266590867713787788e-02,3.688177742366737649e-02,3.072833866838426894e-02,2.870727868518976184e-02,2.826595108248807289e-02,2.807196402751101910e-02,2.794929892269919572e-02,2.798197928448034610e-02
6.918309709189362593e+02,5.291424319637152290e-02,3.691404165812298133e-02,3.054696208825984430e-02,2.844419126471977102e-02,2.792683343606385676e-02,2.771715763092280974e-02,2.759827286081671313e-02,2.764149774798952200e-02
7.244359600749905894e+02,5.294722388573090688e-02,3.695519406009976915e-02,3.037636103092124576e-02,2.814408419251938215e-02,2.761902723561336648e-02,2.737328824422066709e-02,2.726946343335252126e-02,2.731816722954438781e-02
7.585775750291835493e+02,5.306316248053357526e-02,3.707538990692869907e-02,3.026294246231283486e-02,2.791091768146188035e-02,2.730351943073533807e-02,2.705171791975699222e-02,2.692255912098051943e-02,2.697524427196948404e-02
7.943282347242821970e+02,5.327578563463217926e-02,3.711828291143710878e-02,3.013819817139034782e-02,2.766126894173712852e-02,2.699991753276166986e-02,2.672777577497029849e-02,2.657310527055573371e-02,2.661807443186660002e-02
8.317637711026708303e+02,5.331909429461025030e-02,3.719457662513780266e-02,3.001570155164222028e-02,2.742902890604352606e-02,2.670475317090478806e-02,2.639965547171065074e-02,2.623815839788466026e-02,2.628443644305349450e-02
8.709635899560814778e+02,5.343358972984226657e-02,3.733021498888960260e-02,2.994782932963447122e-02,2.723732346771276167e-02,2.643924588174982951e-02,2.607174001148505893e-02,2.595328891665912852e-02,2.595033508302455744e-02
9.120108393559096385e+02,5.354081509467031874e-02,3.739578811337845171e-02,2.989911060714124658e-02,2.699626853272525662e-02,2.614793056509139360e-02,2.583121094807577442e-02,2.563801253633632427e-02,2.564575697946432781e-02
9.549925860214368640e+02,5.359183673338398235e-02,3.749556856782819414e-02,2.982039533474724335e-02,2.678513389295265890e-02,2.588022382637844565e-02,2.550938978264906051e-02,2.529155643626243219e-02,2.532697667241529810e-02
1.000000000000000000e+03,5.368850770051589866e-02,3.763264410584246655e-02,2.975152767640400556e-02,2.663921036071150578e-02,2.564536095343655439e-02,2.521057756405288564e-02,2.502627569622767681e-02,2.501606871557859532e-02
1.047128548050898416e+03,5.374727932716847484e-02,3.775490361854064864e-02,2.973866106823142355e-02,2.643541102200503562e-02,2.539423551207415156e-02,2.492253448639763710e-02,2.474186087628152397e-02,2.471645735788698811e-02
1.096478196143185187e+03,5.380373558515837845e-02,3.787792178584201835e-02,2.973135490248038706e-02,2.626558321436230775e-02,2.515750383878356811e-02,2.469477723979382477e-02,2.442687083323493574e-02,2.441947814254966792e-02
1.148153621496881669e+03,5.389051807744083683e-02,3.799155453325141901e-02,2.970254281618772349e-02,2.613032753523024040e-02,2.493496903400661477e-02,2.442804294182825825e-02,2.417880207591825703e-02,2.414697195498667626e-02
1.202264434617413144e+03,5.393265914263063732e-02,3.810296315337844547e-02,2.968297865900264287e-02,2.603045801442122401e-02,2.470579171910802438e-02,2.416167182578543918e-02,2.389632961519926393e-02,2.385010722801947022e-02
1.258925411794166166e+03,5.391437966906739709e-02,3.822464499337489829e-02,2.967822840034750262e-02,2.586158959614439160e-02,2.450684038288337627e-02,2.394309080406965828e-02,2.362922394338526008e-02,2.360707260228811499e-02
1.318256738556407527e+03,5.397935999992942158e-02,3.834848482981065287e-02,2.968942726778308477e-02,2.577617166677199229e-02,2.431424315435616254e-02,2.367809292120924905e-02,2.337506815610693872e-02,2.335114466534068955e-02
1.380384264602883832e+03,5.404232670051325321e-02,3.845085504445217711e-02,2.975563190258636095e-02,2.565974178395441854e-02,2.413672241211968147e-02,2.344664376545561868e-02,2.312064837502900844e-02,2.307496179621058158e-02
1.445439770745927945e+03,5.404769749829335668e-02,3.851662023293276477e-02,2.973392820556755578e-02,2.558973657107287136e-02,2.394216556880487609e-02,2.322348939261746972e-02,2.288099271997497131e-02,2.282939265644043023e-02
1.513561248436207279e+03,5.407568209636922502e-02,3.864323160436391319e-02,2.977252528590676461e-02,2.550631056184797518e-02,2.379197465676359535e-02,2.299309819763215718e-02,2.262630617336649011e-02,2.256388927509808337e-02
1.584893192461114040e+03,5.402677544914318702e-02,3.874081896215988280e-02,2.984932302049226813e-02,2.544609119688540783e-02,2.364215855310710865e-02,2.277938528521836897e-02,2.239055240781578568e-02,2.229401938118939774e-02
1.659586907437559603e+03,5.413864209207890771e-02,3.878765548522233181e-02,2.997861818940397716e-02,2.535976685515188567e-02,2.348616903384099369e-02,2.258692200525607569e-02,2.218554032324670730e-02,2.209525437081515456e-02
1.737800828749376251e+03,5.409142917945087420e-02,3.889599217606965614e-02,3.001091067700588366e-02,2.531831584390787163e-02,2.334881240317703346e-02,2.240411393383916552e-02,2.197344993495738141e-02,2.184751626612600750e-02
1.819700858609982561e+03,5.424671727263245119e-02,3.900192796448503918e-02,3.008696664876972515e-02,2.524360392887940036e-02,2.322948995125242999e-02,2.220642177736012815e-02,2.173123785283254811e-02,2.159676103168687092e-02
1.905460717963248271e+03,5.422683118777033018e-02,3.907773735409197924e-02,3.012127461685046650e-02,2.522742253975086488e-02,2.310363502712203115e-02,2.199749680570787028e-02,2.153615201915743890e-02,2.139090506481573783e-02
1.995262314968878854e+03,5.419556779195561225e-02,3.920108232230067741e-02,3.022400666130819688e-02,2.523383687495033348e-02,2.299226534431327018e-02,2.185233605221912484e-02,2.133986032526364804e-02,2.117635707873611120e-02
2.089296130854040712e+03,5.416969243929650735e-02,3.922122353071719192e-02,3.032956414071053333e-02,2.525863232224665952e-02,2.287440988591270610e-02,2.170368505274723747e-02,2.115098573726512110e-02,2.097785683024182626e-02
2.187761623949551904e+03,5.422346612461374782e-02,3.933212350524702833e-02,3.039351434607197311e-02,2.525865138051804765e-02,2.277560749977090848e-02,2.157295059742467269e-02,2.098406244515096247e-02,2.076758893417489718e-02
2.290867652767774871e+03,5.422784920257264774e-02,3.931894927067657725e-02,3.044884146174825154e-02,2.527879098673923783e-02,2.270042714143109125e-02,2.141125018489453691e-02,2.077815288701491403e-02,2.055932886317169209e-02
2.398832919019489964e+03,5.415964004987738195e-02,3.936184866197547927e-02,3.051649326806403495e-02,2.526573827062108396e-02,2.262367783214431008e-02,2.126748141113737195e-02,2.062052471131857814e-02,2.037752296815576944e-02
2.511886431509582053e+03,5.420702269842859328e-02,3.939511603513324439e-02,3.063716271259573840e-02,2.529715701646677306e-02,2.256850377632874452e-02,2.115055302978309168e-02,2.043173508118897516e-02,2.016875309820866102e-02
2.630267991895381329e+03,5.428461849754575436e-02,3.945684488391364847e-02,3.071504461328200195e-02,2.533896577259809810e-02,2.253302874712382123e-02,2.104175616575658381e-02,2.028905072043442337e-02,2.000875344172567058e-02
2.754228703338168998e+03,5.427146491044664012e-02,3.952430762753094545e-02,3.078216138325658158e-02,2.536427595964180909e-02,2.246583201541199615e-02,2.092719401030226217e-02,2.015779669845040034e-02,1.984205555858982450e-02
2.884031503126605912e+03,5.427949333910505464e-02,3.954858045111209891e-02,3.089066768497349472e-02,2.540644094022108737e-02,2.244576395523992240e-02,2.084170968075870975e-02,1.999027104489927223e-02,1.966692215872133456e-02
3.019951720402018964e+03,5.425744672720173023e-02,3.957532805995420122e-02,3.099640576764605207e-02,2.545708614597305339e-02,2.241806128684288926e-02,2.072501940562862521e-02,1.983247253358537410e-02,1.950631031643996344e-02
3.162277660168379498e+03,5.430516589653610476e-02,3.961608918423492609e-02,3.102733787345608035e-02,2.554444122909582324e-02,2.241233155805756258e-02,2.066601892532089757e-02,1.974329105983741936e-02,1.933647113821966579e-02
3.311311214825907882e+03,5.428026258663560394e-02,3.958976356637413513e-02,3.109762983299078562e-02,2.562089899691998365e-02,2.238409301903272405e-02,2.056676506241187155e-02,1.963055212321080864e-02,1.920151883009407409e-02
3.467368504525316894e+03,5.431282425296170280e-02,3.963878152207540861e-02,3.119353906612443161e-02,2.565571157451658479e-02,2.237898484274455924e-02,2.048353500272819677e-02,1.949612150130516572e-02,1.904219055722614073e-02
3.630780547701010164e+03,5.431622015256001856e-02,3.966487093933990238e-02,3.123901568683692953e-02,2.570395735013880981e-02,2.239011707711291085e-02,2.039702342410090047e-02,1.939360784203620833e-02,1.889629416122930519e-02
3.801893963205612636e+03,5.430813065788746286e-02,3.969809700578495054e-02,3.130487444417520693e-02,2.573965337339232523e-02,2.239809447851075913e-02,2.039795565239824540e-02,1.928580905910837195e-02,1.877078117212940822e-02
3.981071705534969169e+03,5.428780481038766870e-02,3.970659506305828507e-02,3.136478849213904935e-02,2.580064750500496440e-02,2.243477301975189617e-02,2.032084935522964278e-02,1.918277761869539508e-02,1.863043682656490702e-02
4.168693834703354696e+03,5.442581329017891906e-02,3.970710086555714891e-02,3.139931132236592481e-02,2.589882680075374435e-02,2.242329288346600613e-02,2.030168440362562290e-02,1.911805319913172097e-02,1.851102553780334739e-02
4.365158322401656733e+03,5.442916561335086473e-02,3.972346367680528595e-02,3.144821961441565672e-02,2.597849502377025735e-02,2.245887714703868193e-02,2.028758268004914045e-02,1.902467574648668627e-02,1.840642737298537820e-02
4.570881896148751366e+03,5.435410222285674137e-02,3.979992515005233156e-02,3.152304647778263191e-02,2.604774464382832513e-02,2.248508830582283263e-02,2.026288996175482776e-02,1.893132510499733953e-02,1.829415056348318580e-02
4.786300923226380291e+03,5.426399404380718300e-02,3.981155535279343877e-02,3.153838410780068768e-02,2.607828487389916849e-02,2.252514256741480758e-02,2.022948866715249330e-02,1.885762359348181968e-02,1.820328943623924015e-02
5.011872336272725079e+03,5.431895008225950949e-02,3.974404413120717627e-02,3.155664993049380612e-02,2.612729867783246743e-02,2.258446549810867732e-02,2.019095740491619329e-02,1.883982300274057720e-02,1.811702812011274991e-02
5.248074602497723390e+03,5.424848305856654757e-02,3.974611869601524239e-02,3.156698306974190654e-02,2.619795766220988156e-02,2.262592396720556134e-02,2.022143889072953657e-02,1.875831239432826716e-02,1.801968984216304609e-02
5.495408738576248652e+03,5.431175485141398473e-02,3.981981890817893471e-02,3.161837711778044124e-02,2.621625035272227844e-02,2.267698003465171835e-02,2.022800587350383553e-02,1.873094614637779709e-02,1.793519570780779254e-02
5.754399373371566071e+03,5.434077988492302252e-02,3.979660120210071900e-02,3.164813677466052355e-02,2.632513273322253586e-02,2.272045038462857172e-02,2.020622020429077917e-02,1.868378098837074688e-02,1.784574329062487905e-02
6.025595860743580488e+03,5.436941568898974453e-02,3.986060558104362328e-02,3.169356457886286088e-02,2.639473579463956152e-02,2.278770208375313286e-02,2.025350367365243848e-02,1.865238823390504355e-02,1.776382535493685119e-02
6.309573444801930236e+03,5.427211065405566914e-02,3.978681692993558255e-02,3.171326011174104703e-02,2.638551623856839196e-02,2.280886402487079453e-02,2.024956385903111528e-02,1.862441761349530392e-02,1.770761637016272580e-02
6.606934480075964530e+03,5.434210307378861682e-02,3.982897212434264450e-02,3.172383849270231371e-02,2.648464150680137491e-02,2.285421989192014045e-02,2.026480320612637082e-02,1.860534744929234069e-02,1.765327780483621350e-02
6.918309709189362366e+03,5.432713502231132502e-02,3.980265138296272542e-02,3.177380205831994292e-02,2.653184461746776676e-02,2.292917958898062908e-02,2.030694962586639812e-02,1.862371800671239197e-02,1.759787869786179348e-02
7.244359600749906349e+03,5.432553791107726932e-02,3.981330826734454098e-02,3.179449817578607757e-02,2.656176004235257307e-02,2.296034595571813317e-02,2.032078367728854668e-02,1.859642395776734194e-02,1.757457226621548033e-02
7.585775750291835720e+03,5.431973230563889171e-02,3.983433883366741673e-02,3.181514074038861023e-02,2.662166667320539637e-02,2.302071572305476252e-02,2.035186797840317016e-02,1.856173395207634524e-02,1.750425251501926127e-02
7.943282347242821743e+03,5.428204335719259699e-02,3.987656369198906703e-02,3.176154251903795522e-02,2.662681403486498108e-02,2.305764328940190094e-02,2.039294028123356597e-02,1.857913741865168181e-02,1.747478369237489074e-02
8.317637711026709439e+03,5.445024677364292826e-02,3.982542965233158011e-02,3.184528579181544056e-02,2.661952497951670937e-02,2.312162289425588602e-02,2.046553799406780616e-02,1.859835057907189421e-02,1.744916201234968101e-02
8.709635899560813414e+03,5.421440949712745538e-02,3.986249108172474492e-02,3.183678828107439768e-02,2.666232063935068328e-02,2.316985825615978586e-02,2.049993821821966336e-02,1.861263957137023611e-02,1.740758094709634121e-02
9.120108393559095930e+03,5.436804358812578203e-02,3.984449703637046869e-02,3.183239081183353997e-02,2.667804738108667945e-02,2.322802102092494728e-02,2.052853200510794396e-02,1.863814338990378225e-02,1.737881457556260736e-02
9.549925860214369095e+03,5.440447239620527231e-02,3.988115422839776797e-02,3.181948228744548718e-02,2.672086665071174774e-02,2.326743277034545865e-02,2.052724264355667433e-02,1.862030479455954388e-02,1.736898922455307193e-02
1.000000000000000000e+04,5.431685517135279029e-02,3.985593654424558069e-02,3.183109283726291011e-02,2.674577418572722520e-02,2.331741239344363448e-02,2.056993715489974575e-02,1.868148934098589828e-02,1.736811313549647615e-02
1.047128548050898462e+04,5.429029209741451784e-02,3.982437059426138098e-02,3.181073885738433527e-02,2.677974466281450236e-02,2.334330891797046365e-02,2.063520978853521440e-02,1.865737389713201591e-02,1.736972955954145525e-02
1.096478196143185050e+04,5.427701208913943837e-02,3.987057127715165628e-02,3.186360772426632265e-02,2.679062288525956362e-02,2.340409743011406807e-02,2.070132698152057915e-02,1.874331921938542783e-02,1.737003234915921596e-02
1.148153621496881715e+04,5.434455189697563054e-02,3.985915475472556063e-02,3.182863556012868744e-02,2.679921351435056789e-02,2.343892647844572977e-02,2.072581312661317746e-02,1.873187390940662944e-02,1.738157722599614069e-02
1.202264434617413099e+04,5.435912730491770234e-02,3.983643417040428486e-02,3.188019010070794468e-02,2.678659004880042105e-02,2.347742202723151692e-02,2.075544885869574918e-02,1.875910319137720147e-02,1.737633945574770106e-02
1.258925411794166212e+04,5.434805372602026508e-02,3.980115893207981231e-02,3.184893864647552614e-02,2.685348933223159762e-02,2.349578222341909203e-02,2.076100805947472469e-02,1.879604971558938853e-02,1.740779944316619282e-02
1.318256738556407436e+04,5.432952763624522563e-02,3.986456163164178723e-02,3.183638358334751201e-02,2.683070267245796572e-02,2.351273161753459143e-02,2.082408142535579348e-02,1.881474778386586083e-02,1.740287034277853209e-02
1.380384264602883741e+04,5.429732385274323864e-02,3.988848470018351022e-02,3.184542088993673470e-02,2.685179355785173930e-02,2.352380888248345805e-02,2.085826654067224339e-02,1.885888394763710063e-02,1.742629992602251834e-02
1.445439770745928035e+04,5.427636317677091149e-02,3.986386761444404153e-02,3.189804797111756018e-02,2.688855210762038789e-02,2.353568919121089981e-02,2.090174273480378125e-02,1.888408756836740601e-02,1.744959271815781088e-02
1.513561248436207097e+04,5.440404348118400152e-02,3.985537175593494713e-02,3.187053201472206387e-02,2.691430958188444425e-02,2.358351361304797389e-02,2.096591049932756967e-02,1.892991776021773695e-02,1.747029999572895925e-02
1.584893192461114086e+04,5.429686079772942653e-02,3.992570590101970907e-02,3.184546870930118900e-02,2.689315349962622531e-02,2.361154233035835104e-02,2.101541317953045662e-02,1.897844522114217405e-02,1.748980314295411898e-02
1.659586907437559785e+04,5.426148834796276632e-02,3.992761367100761127e-02,3.189985574088693987e-02,2.693996869045571507e-02,2.361265851649806471e-02,2.101597865633318685e-02,1.901012173214436732e-02,1.750637047497438994e-02
1.737800828749376160e+04,5.437560126594751658e-02,3.988735092671623350e-02,3.185160087045551397e-02,2.692427034713636841e-02,2.362221400116271477e-02,2.105360057551339259e-02,1.905549293516229856e-02,1.754291287011930378e-02
1.819700858609982606e+04,5.436765594839274018e-02,3.986467969441922360e-02,3.197603230535983609e-02,2.692481423447117689e-02,2.364816721705368177e-02,2.105967231900404343e-02,1.911469338967135279e-02,1.759681728444159945e-02
1.905460717963248317e+04,5.439262438486362761e-02,3.984469358616400669e-02,3.194421354298030563e-02,2.688938987887953130e-02,2.366919949055135489e-02,2.112378816934457407e-02,1.913599126556983498e-02,1.759299879017023685e-02
1.995262314968878854e+04,5.422712161066671477e-02,3.986666824959923805e-02,3.189906483111908109e-02,2.690445357968348356e-02,2.363679153006973191e-02,2.111256827478272258e-02,1.912885802142406597e-02,1.762515815138440689e-02
2.089296130854040894e+04,5.428138673968836009e-02,3.991114471979483741e-02,3.190179242378012731e-02,2.696730172294688893e-02,2.368406671862987797e-02,2.115428615914443505e-02,1.915905760510591346e-02,1.766281411535368384e-02
2.187761623949551722e+04,5.425685430013754695e-02,3.990452426861698654e-02,3.192077109122742895e-02,2.694173373794965520e-02,2.367188924427524738e-02,2.115801328097752926e-02,1.917895654742150097e-02,1.769590611241183067e-02
2.290867652767774780e+04,5.431032798939581380e-02,3.986973584843866991e-02,3.191201146521496085e-02,2.693487254275954423e-02,2.371528447928967706e-02,2.122465889696930480e-02,1.923413371236846331e-02,1.772427378819218732e-02
2.398832919019489782e+04,5.437971191203663096e-02,3.988232371390767333e-02,3.191046070390206324e-02,2.696061891991922282e-02,2.372044231248611121e-02,2.119394614743921879e-02,1.925450347525851924e-02,1.776146351520522387e-02
2.511886431509582326e+04,5.429338738339799242e-02,3.985841209281924119e-02,3.189485338576662776e-02,2.691309722856230491e-02,2.368471270390900413e-02,2.122363183853689592e-02,1.929686720902456035e-02,1.779951551339041191e-02
2.630267991895381419e+04,5.435057665992969189e-02,3.988290666822252861e-02,3.190240413935883229e-02,2.693613189563224403e-02,2.371224005167693258e-02,2.124966533392476375e-02,1.929693144008474276e-02,1.780246586888613661e-02
2.754228703338168998e+04,5.437641950076112229e-02,3.981222879593711295e-02,3.190220503570297128e-02,2.696441464264449223e-02,2.370512046314413729e-02,2.119956718991257774e-02,1.931460644165779172e-02,1.782990534481245642e-02
2.884031503126605821e+04,5.438643796343475834e-02,3.990815820958860255e-02,3.189045844418404718e-02,2.694958079742447443e-02,2.373741450164786049e-02,2.123319190870643150e-02,1.933620305068626394e-02,1.787755146487441174e-02
3.019951720402019055e+04,5.424169364700742735e-02,3.984766013299953502e-02,3.191667806379394623e-02,2.696724903857132538e-02,2.372404651686050442e-02,2.123671036693342007e-02,1.934503474016856586e-02,1.788271585694656968e-02
3.162277660168379225e+04,5.432685607759796947e-02,3.981107378459348284e-02,3.191111096266951996e-02,2.694448254231339782e-02,2.373778854128245908e-02,2.125662901036744906e-02,1.937000748261554633e-02,1.792486231709767078e-02
3.311311214825907518e+04,5.438831950422994693e-02,3.988963654469846604e-02,3.194576600158659241e-02,2.694986566314593046e-02,2.373027836449510819e-02,2.129313927589821312e-02,1.936676934432212879e-02,1.792119254477894316e-02
3.467368504525316530e+04,5.432790992726699991e-02,3.984357122035194626e-02,3.192950807437488353e-02,2.687919313925660192e-02,2.374209145794180242e-02,2.128994009431057696e-02,1.941518269120224086e-02,1.793333664079076184e-02
3.630780547701010073e+04,5.431151839834172379e-02,3.987262711342928756e-02,3.191328913494126396e-02,2.698651099144655507e-02,2.375792980297130805e-02,2.129106744287773481e-02,1.943557321062121604e-02,1.798291538284779723e-02
3.801893963205612818e+04,5.431839113282354442e-02,3.981938015833975941e-02,3.191681465837576531e-02,2.696190518717355919e-02,2.374889243242256712e-02,2.134554929329357878e-02,1.942906797676405631e-02,1.798336415227279328e-02
3.981071705534969078e+04,5.432143994738038856e-02,3.989571222482574120e-02,3.190611285013961879e-02,2.694013164513069797e-02,2.376187857028078110e-02,2.131049399403735917e-02,1.944181783246822989e-02,1.800686581242114462e-02
4.168693834703355242e+04,5.432434726563146327e-02,3.986414437702759384e-02,3.194097563625653002e-02,2.695222910505253727e-02,2.376946910813687933e-02,2.130843220716712588e-02,1.944458219497546478e-02,1.800116276021984651e-02
4.365158322401656187e+04,5.440580127090147156e-02,3.992161642275761368e-02,3.191800109904818078e-02,2.694688446115769270e-02,2.376285811090714933e-02,2.132154869098478248e-02,1.946225706105149042e-02,1.804636864468253665e-02
4.570881896148751548e+04,5.438294724881031356e-02,3.992972340254091757e-02,3.196998219307541772e-02,2.695106887883071123e-02,2.375859256274502271e-02,2.132551394251753704e-02,1.944120291053879138e-02,1.805068573914810418e-02
4.786300923226380110e+04,5.430310027809909235e-02,3.989620662534003326e-02,3.191702150737939919e-02,2.692706877979135494e-02,2.376071279857544169e-02,2.132702590122073638e-02,1.945798542025088326e-02,1.804577359964797470e-02
5.011872336272725079e+04,5.436961168037553194e-02,3.992921724228060826e-02,3.186120442808158121e-02,2.701993847518254638e-02,2.376115715941864298e-02,2.131746083286264332e-02,1.947292597732454625e-02,1.806742175059548872e-02
5.248074602497722663e+04,5.434430359815351635e-02,3.987951337863132606e-02,3.183793421118709388e-02,2.694391393603061749e-02,2.378496475654861067e-02,2.132538427963395072e-02,1.949820245247996242e-02,1.804930954687666497e-02
5.495408738576248288e+04,5.443773085949104446e-02,3.990539104368516499e-02,3.191186472803873159e-02,2.694413282100898213e-02,2.378346603163440307e-02,2.132415609100526271e-02,1.947542239472556044e-02,1.808662169479144724e-02
5.754399373371566617e+04,5.437685654537271346e-02,3.989046528541682901e-02,3.189528566163095380e-02,2.694922658877068472e-02,2.373738948750090880e-02,2.130558255859903161e-02,1.947863055219631323e-02,1.808527039190706981e-02
6.025595860743580852e+04,5.437522484312296012e-02,3.988560979182498994e-02,3.192177236929038403e-02,2.694136360090597371e-02,2.379259399168264996e-02,2.133893852353894657e-02,1.948671458443307705e-02,1.812347991730656541e-02
6.309573444801929872e+04,5.428002255348120253e-02,3.990550035908244086e-02,3.188097656004670183e-02,2.697194800729642641e-02,2.377438014723384785e-02,2.130959946936151692e-02,1.950963301068174907e-02,1.810861805338094196e-02
6.606934480075964530e+04,5.429392131369878416e-02,3.987376740265444197e-02,3.191638788260484777e-02,2.702756570813703851e-02,2.377830885620316886e-02,2.129684491647799993e-02,1.950267284765931641e-02,1.814425490577032535e-02
6.918309709189362184e+04,5.432301118184467564e-02,3.980280533010083915e-02,3.198742957677889326e-02,2.697490174501575994e-02,2.376582477058648835e-02,2.132178275192770853e-02,1.951009882586112604e-02,1.813300025401480553e-02
7.244359600749905803e+04,5.433626549477076073e-02,3.987984157647402050e-02,3.191017063491768252e-02,2.696140813403832479e-02,2.377514642515460644e-02,2.133575524763964282e-02,1.949857214773328268e-02,1.812396683119569044e-02
7.585775750291836448e+04,5.435150704565051144e-02,3.985882168669660497e-02,3.191858651902383659e-02,2.691691726790278530e-02,2.375155708792437564e-02,2.137344732660633947e-02,1.951548244545805305e-02,1.814429950737565800e-02
7.943282347242820833e+04,5.425060145290545865e-02,3.985852084482871538e-02,3.191815127392377827e-02,2.697270955423578670e-02,2.376919864689201051e-02,2.134775152793015954e-02,1.952941222526141316e-02,1.813105791042967513e-02
8.317637711026708712e+04,5.436228161218992910e-02,3.985099435236588022e-02,3.188187646828151423e-02,2.698487766457502088e-02,2.378546983581237423e-02,2.137251448475940840e-02,1.953305612235863714e-02,1.815290474953853289e-02
8.709635899560814141e+04,5.421092299259636094e-02,3.991797309728286475e-02,3.189446099374982496e-02,2.699337376548643225e-02,2.377865839355504038e-02,2.133109030426686217e-02,1.953577109244537813e-02,1.814020923167599525e-02
9.120108393559097021e+04,5.433160271852793821e-02,3.990244032413510500e-02,3.193916387463750090e-02,2.699541953728945565e-02,2.377460333638513335e-02,2.133930619844649768e-02,1.951265185688053766e-02,1.815799690769161548e-02
9.549925860214368731e+04,5.433206626741533124e-02,3.988413339365031590e-02,3.192614710958296270e-02,2.697149707650853614e-02,2.379145241989782597e-02,2.132475240996525856e-02,1.954098584740593739e-02,1.816402976682452222e-02
1.000000000000000000e+05,5.430486686393370260e-02,3.986628399939728951e-02,3.194423712749464711e-02,2.699240235502278762e-02,2.377723662244810021e-02,2.136480501491685655e-02,1.952745462661397910e-02,1.814713932193093987e-02
1.047128548050898535e+05,5.439742052231442276e-02,3.984124634822046318e-02,3.195003917406741972e-02,2.694996322744994816e-02,2.377381499136705517e-02,2.130655583992056845e-02,1.951552242425498573e-02,1.816275323526663626e-02
1.096478196143185050e+05,5.442752568870151686e-02,3.986395625825364664e-02,3.189422901992948478e-02,2.696761679757131436e-02,2.378773735477182974e-02,2.138346034360960948e-02,1.953179885009347777e-02,1.814944891670158822e-02
1.148153621496881678e+05,5.429688829999795158e-02,3.980419126541700353e-02,3.191884534322401296e-02,2.692701453106884427e-02,2.378744638695220320e-02,2.136877714129283012e-02,1.947832601127199095e-02,1.817187820714648294e-02
1.202264434617413062e+05,5.437178109813257249e-02,3.985274872089107634e-02,3.189695417958655910e-02,2.696123392725310527e-02,2.380332059163827244e-02,2.136615732211364846e-02,1.951271384902983352e-02,1.816984240114217011e-02
1.258925411794166139e+05,5.430327573568922983e-02,3.984990551246306301e-02,3.192239813895137585e-02,2.697852040016019901e-02,2.380209818233871427e-02,2.135618873933049083e-02,1.954449990894491576e-02,1.817595231815744353e-02
1.318256738556407508e+05,5.435485832720399896e-02,3.987307960812024044e-02,3.190678047177515630e-02,2.700246244026784440e-02,2.377463212657577804e-02,2.133479270005224707e-02,1.954714528231945789e-02,1.818450709588748104e-02
1.380384264602883777e+05,5.430715196484506985e-02,3.987545010595164308e-02,3.191051361052966995e-02,2.695858278292263821e-02,2.378477750883819380e-02,2.135900515689128504e-02,1.954755603724420143e-02,1.817383781732439044e-02
1.445439770745928108e+05,5.437066101619369290e-02,3.991338432855159185e-02,3.189832570920562299e-02,2.694653993332014191e-02,2.378038824180237626e-02,2.137680050126870845e-02,1.955611864761853946e-02,1.816093708317186028e-02
1.513561248436207243e+05,5.434836511026895634e-02,3.986630945382560465e-02,3.193629889863278115e-02,2.696920659056111988e-02,2.380618713160187125e-02,2.136294944021567555e-02,1.952844849122142151e-02,1.817887498952082403e-02
1.584893192461114086e+05,5.434824312615355035e-02,3.988273678389564481e-02,3.193115263588843650e-02,2.693206161094808052e-02,2.379681928273582464e-02,2.132864905453317472e-02,1.953799508746074942e-02,1.817063687204816327e-02
1.659586907437559566e+05,5.426412402472165220e-02,3.990465496724059785e-02,3.190677540906908943e-02,2.695021368750905380e-02,2.378431820770083097e-02,2.133226682866154814e-02,1.951960112428074642e-02,1.819659861719911606e-02
1.737800828749376233e+05,5.436427855180574198e-02,3.985726706404923297e-02,3.196410648449624081e-02,2.694728584460024876e-02,2.379815114879700599e-02,2.134216712738769978e-02,1.954585379501547898e-02,1.818479490274101107e-02
1.819700858609982533e+05,5.432772864179123695e-02,3.986416366621328006e-02,3.190491439701446941e-02,2.697054097547873369e-02,2.375916820079398625e-02,2.137316434932142947e-02,1.953547889135338889e-02,1.818088931244041945e-02
1.905460717963248317e+05,5.431411902046878043e-02,3.987261737403711287e-02,3.189571414734278243e-02,2.699071152866349896e-02,2.378356204040702609e-02,2.135034942404793329e-02,1.952018316049092608e-02,1.817191919216513615e-02
1.995262314968878927e+05,5.440503961214512851e-02,3.988466295960550745e-02,3.192442278846083920e-02,2.695395574709842298e-02,2.377822339096196530e-02,2.138009788816992371e-02,1.957131493875588490e-02,1.819396144929071382e-02
2.089296130854040966e+05,5.426449847327849407e-02,3.987690418359631644e-02,3.195361628168482543e-02,2.700830537219846977e-02,2.379317773653438078e-02,2.133760210285599868e-02,1.956009379405412862e-02,1.820085333603160826e-02
2.187761623949551722e+05,5.429970516568288080e-02,3.986680854100694421e-02,3.192923208448100042e-02,2.695641676437636469e-02,2.376770052602116337e-02,2.131484772850346029e-02,1.954464273226947171e-02,1.817817450563429318e-02
2.290867652767774707e+05,5.435309220088558463e-02,3.989556152418045204e-02,3.191594464843206663e-02,2.693371445783910093e-02,2.378778394944312119e-02,2.134866565911669109e-02,1.953643952249717666e-02,1.819481767617051049e-02
2.398832919019489782e+05,5.443447437596707350e-02,3.986850154646035677e-02,3.193303787538336741e-02,2.697394168808480916e-02,2.378519441982444860e-02,2.132722019241395373e-02,1.953542929592783084e-02,1.819281152122772388e-02
2.511886431509582035e+05,5.435132978821503869e-02,3.988434420829999744e-02,3.188884092613993027e-02,2.696667515660078340e-02,2.379298851555094671e-02,2.136163448423776187e-02,1.953507403405969900e-02,1.819928462506084990e-02
2.630267991895381710e+05,5.436259393862288847e-02,3.991725788291106830e-02,3.194594513955435755e-02,2.694608024163422377e-02,2.378935552382830526e-02,2.137627769554676163e-02,1.951124306669970929e-02,1.817496585065701831e-02
2.754228703338169144e+05,5.428488971518692641e-02,3.990437671351342724e-02,3.191128978418604489e-02,2.699424622997540282e-02,2.376824235719434200e-02,2.131958739472400791e-02,1.952605757953169291e-02,1.818090060754733867e-02
2.884031503126605530e+05,5.432665671679111352e-02,3.987197151734184208e-02,3.196502538212771249e-02,2.700426371841497739e-02,2.379342255192290825e-02,2.135871551844682747e-02,1.955078916430277869e-02,1.820355017324644734e-02
3.019951720402018982e+05,5.423974032830799347e-02,3.986971581737257242e-02,3.194153080411340356e-02,2.697160231211769357e-02,2.378694973250388214e-02,2.137767619010061751e-02,1.952677078518491940e-02,1.819974303639003421e-02
3.162277660168379080e+05,5.435077009499995893e-02,3.983287073751887869e-02,3.190605983297579995e-02,2.694152633945068667e-02,2.378387127892936381e-02,2.132290785887326623e-02,1.956273122858010957e-02,1.820068143764443092e-02
3.311311214825907955e+05,5.440560412352508923e-02,3.989738455048659482e-02,3.190898253043936150e-02,2.695835356186363635e-02,2.377596870962258441e-02,2.137066471178728985e-02,1.954019376770065042e-02,1.819238783345052818e-02
3.467368504525316530e+05,5.431862916908719585e-02,3.993676168249113423e-02,3.189765467353514183e-02,2.695902747656022183e-02,2.377260505746391084e-02,2.133021713526244562e-02,1.953415195661567169e-02,1.819387094105286151e-02
3.630780547701010364e+05,5.429309640414502897e-02,3.984426851829608873e-02,3.190650932444077936e-02,2.698724147553578645e-02,2.378769006197045330e-02,2.136522274857745318e-02,1.954305106051451232e-02,1.819282833518314282e-02
3.801893963205612381e+05,5.429604890109050730e-02,3.984808912472154185e-02,3.194590129428555997e-02,2.699569150308587726e-02,2.377380045708358050e-02,2.133684146312637628e-02,1.953914277749218067e-02,1.819921410661687680e-02
3.981071705534969224e+05,5.423794443376180052e-02,3.987792022068805536e-02,3.187781368237341262e-02,2.696485283232228497e-02,2.378371681471751556e-02,2.136314677105324855e-02,1.956955630349018621e-02,1.818633428772400279e-02
4.168693834703355096e+05,5.431125590862243696e-02,3.987287849358594344e-02,3.193863079169351193e-02,2.697534784758897144e-02,2.378796998696318735e-02,2.134930545879114641e-02,1.956604573598028085e-02,1.817011966470585133e-02
4.365158322401656187e+05,5.436276838506452075e-02,3.994406840213243076e-02,3.194784551330803746e-02,2.698434053052313833e-02,2.379553216870484642e-02,2.137632809535867928e-02,1.956329763582566328e-02,1.818943913705473384e-02
4.570881896148751839e+05,5.434151871017499358e-02,3.991996954784368667e-02,3.188345198783329448e-02,2.695093854210806397e-02,2.377691382409052867e-02,2.136049419876711111e-02,1.953123654627840836e-02,1.821032622537659129e-02
4.786300923226380255e+05,5.430697054936739487e-02,3.983826339870575467e-02,3.188700516173941651e-02,2.701584852295221134e-02,2.378489858232386497e-02,2.136202626519512204e-02,1.952671471883019039e-02,1.818799292810366688e-02
5.011872336272724788e+05,5.428714892941375464e-02,3.989067299671800876e-02,3.191115759157318876e-02,2.698244993311260317e-02,2.378606865701179962e-02,2.138506215775161368e-02,1.953894816334693710e-02,1.820059515102610478e-02
5.248074602497722954e+05,5.433616191873888446e-02,3.987645675347138013e-02,3.192834760620963386e-02,2.696669566661245507e-02,2.378063302787738337e-02,2.139546617472573228e-02,1.955277981933220208e-02,1.818597571009800823e-02
5.495408738576248288e+05,5.433967520828391490e-02,3.989619056613628867e-02,3.193626057069388208e-02,2.696484290150878704e-02,2.378786354290907123e-02,2.137141163955901327e-02,1.956126426445452607e-02,1.819914701505249630e-02
5.754399373371566180e+05,5.435666831423850015e-02,3.988302557397530729e-02,3.188850352015037970e-02,2.697010485133684299e-02,2.378518065608513019e-02,2.136980474800418903e-02,1.953426306593257500e-02,1.819729413289221734e-02
6.025595860743580852e+05,5.443084912253409041e-02,3.986372427356290465e-02,3.192393673232363227e-02,2.693917410825423520e-02,2.379777964747770494e-02,2.135884537312506687e-02,1.955691713702884318e-02,1.818107168164631582e-02
6.309573444801929872e+05,5.431374326070183972e-02,3.988788803138204608e-02,3.200895248674991145e-02,2.698473924670593757e-02,2.378677887623352818e-02,2.136104460237314012e-02,1.954017128596019157e-02,1.818104060870840213e-02
6.606934480075964238e+05,5.432639224272652750e-02,3.984087007301266581e-02,3.193452500150505829e-02,2.692997913481078032e-02,2.381719133735100621e-02,2.133365580664663488e-02,1.950851421974000161e-02,1.818886667360221365e-02
6.918309709189363057e+05,5.433494458004098360e-02,3.991857537476641710e-02,3.193878453601133038e-02,2.697893552785198684e-02,2.377432380906820478e-02,2.137405355576637092e-02,1.955356181386150999e-02,1.818417338631708735e-02
7.244359600749906385e+05,5.433562643306413809e-02,3.986995494410918578e-02,3.195886186576164800e-02,2.695470097457527275e-02,2.378279502242748242e-02,2.135908002743231934e-02,1.953543261985045756e-02,1.819783883586568660e-02
7.585775750291835284e+05,5.427669984139552734e-02,3.986109318569770049e-02,3.196413819437969595e-02,2.695436667247282092e-02,2.378993189080621726e-02,2.133995024121902728e-02,1.955746253281398159e-02,1.820618005650485871e-02
7.943282347242821706e+05,5.430172616553157611e-02,3.980752301868146353e-02,3.192002786145722165e-02,2.700178865699050940e-02,2.377008674862748222e-02,2.137431765996965216e-02,1.956840017389066891e-02,1.819432507904990629e-02
8.317637711026708130e+05,5.434887377355534371e-02,3.986761388419348545e-02,3.191062379786078346e-02,2.696437275419050553e-02,2.379432946766315074e-02,2.140236987428109292e-02,1.956459788714322995e-02,1.820460546538672439e-02
8.709635899560814723e+05,5.437151852994102919e-02,3.991921947419937999e-02,3.191680949357791203e-02,2.695742992779491878e-02,2.381310668543823103e-02,2.136530659835782220e-02,1.956252579528309360e-02,1.817561300285474093e-02
9.120108393559096148e+05,5.441422373835395204e-02,3.989174640537123534e-02,3.194208138918257223e-02,2.695438048268808395e-02,2.378578910512015032e-02,2.134395393986602066e-02,1.953786140537533064e-02,1.819589898916137288e-02
9.549925860214368440e+05,5.434393175485242866e-02,3.987718690469266303e-02,3.191982806678700380e-02,2.694347879291742950e-02,2.378256623088118721e-02,2.140228474776947193e-02,1.952195526444271134e-02,1.818704016816764801e-02
1.000000000000000000e+06,5.430353947954989074e-02,3.983888215361607726e-02,3.192322137981840058e-02,2.698732775510322840e-02,2.378915451481204701e-02,2.132023081263887537e-02,1.955002556186222207e-02,1.819995643527914930e-02
1.047128548050898477e+06,5.441174524950088964e-02,3.991320938796596995e-02,3.195534407944779220e-02,2.697789548375549226e-02,2.378205650913411962e-02,2.135578140207169962e-02,1.953455994897181081e-02,1.821231641941855467e-02
1.096478196143182926e+06,5.430002671830675559e-02,3.988987718798030213e-02,3.188362858368182229e-02,2.696424922851104258e-02,2.377439182076579796e-02,2.133916625821610097e-02,1.955265747963925299e-02,1.819046969480518638e-02
1.148153621496884152e+06,5.418526952466986429e-02,3.982111396185190194e-02,3.190846179088997758e-02,2.696103743913091932e-02,2.379130317232558411e-02,2.134641657781188862e-02,1.953409194719491274e-02,1.819664597106857018e-02
1.202264434617413208e+06,5.435609822615202619e-02,3.993915940973003648e-02,3.193302648454431764e-02,2.697158569329062908e-02,2.378762386976020909e-02,2.137037545057690960e-02,1.952825639177504721e-02,1.817464948765374830e-02
1.258925411794166081e+06,5.431170162332225188e-02,3.987628744556194482e-02,3.193311020560256341e-02,2.701454396153173121e-02,2.378864953698483012e-02,2.138306040229654911e-02,1.956257690396654911e-02,1.820687757114066579e-02
1.318256738556404831e+06,5.438058585520568616e-02,3.989197740478139798e-02,3.193364894168694568e-02,2.696596817224969356e-02,2.379927198149719980e-02,2.134590990663436452e-02,1.953364495513476920e-02,1.819317802159204842e-02
1.380384264602886746e+06,5.432574961036456401e-02,3.985443613220572556e-02,3.192779572300833563e-02,2.695092091596335351e-02,2.377756805874667659e-02,2.135172367587741954e-02,1.954056626724762213e-02,1.819301025860541043e-02
1.445439770745927934e+06,5.441513402863407123e-02,3.985748283961748628e-02,3.193113142904384361e-02,2.697907818715019126e-02,2.378630764663694844e-02,2.136262056084784616e-02,1.954421291900335436e-02,1.819154254195287992e-02
1.513561248436207185e+06,5.428691866950061118e-02,3.985355513391614785e-02,3.189729566955170487e-02,2.697357406026977891e-02,2.378468827971425351e-02,2.136306565095964435e-02,1.956333547756752139e-02,1.818130093055350324e-02
1.584893192461110884e+06,5.436723459905118405e-02,3.987711091993382390e-02,3.189183248623326389e-02,2.696926332838077423e-02,2.378117600348199356e-02,2.137164855229915783e-02,1.953452396419271681e-02,1.819380416067954004e-02
1.659586907437563175e+06,5.438146767576226143e-02,3.991278218052236870e-02,3.191262364756432268e-02,2.695176374056216725e-02,2.379875264503058738e-02,2.133904597134876971e-02,1.957238580984115017e-02,1.820357114095843415e-02
1.737800828749376349e+06,5.444062181675044659e-02,3.992781637688343210e-02,3.189461859019311618e-02,2.696395862762363330e-02,2.379631201829725956e-02,2.134877420499782519e-02,1.954640870251965826e-02,1.819348333659396091e-02
1.819700858609982533e+06,5.428826966857899089e-02,3.991172690415347585e-02,3.191224925694804981e-02,2.693507859836863708e-02,2.378643041119148788e-02,2.140144004504096129e-02,1.953816940136396049e-02,1.819207858525553195e-02
1.905460717963244300e+06,5.436858519189708555e-02,3.983894670072980065e-02,3.190195391458944263e-02,2.696483095725641516e-02,2.376992597659987119e-02,2.135710085011175569e-02,1.955754575060765152e-02,1.820621755810483341e-02
1.995262314968882827e+06,5.432264540599678754e-02,3.991674535238886462e-02,3.187292218487906836e-02,2.694938817458965297e-02,2.378947339785251330e-02,2.135241038004083089e-02,1.952396413028735858e-02,1.820554116598932168e-02
2.089296130854040850e+06,5.432344938741078683e-02,3.983202411904400442e-02,3.188697528488869393e-02,2.696101873982537436e-02,2.376309853740951605e-02,2.136092991676035238e-02,1.954132639956969106e-02,1.818718617113880553e-02
2.187761623949551955e+06,5.438021330846778967e-02,3.985673807268778207e-02,3.193199431304393626e-02,2.696158135095223785e-02,2.378245768609981228e-02,2.137651316371299431e-02,1.957084266334453704e-02,1.817677695167971980e-02
2.290867652767769992e+06,5.440782766056709990e-02,3.988115114262934247e-02,3.196420673512576777e-02,2.700700661871720254e-02,2.378773345627792357e-02,2.137479598640920631e-02,1.955444667124677308e-02,1.819429994942162523e-02
2.398832919019494671e+06,5.433605524842708562e-02,3.986806147708496506e-02,3.188205039256892387e-02,2.698395005318693016e-02,2.379508999470400510e-02,2.134866981086539633e-02,1.954418244891531140e-02,1.819025254799197175e-02
2.511886431509582326e+06,5.436143744290908991e-02,3.985996911777495155e-02,3.191187456179794824e-02,2.700683899177676317e-02,2.381329670270606116e-02,2.133798076830934268e-02,1.954528937374850478e-02,1.818993566324794697e-02
2.630267991895381361e+06,5.439795973528908923e-02,3.989226682403722996e-02,3.189135033725973289e-02,2.694890097829068937e-02,2.375646445014084271e-02,2.131924816318696292e-02,1.955463956474213019e-02,1.819798546508344730e-02
2.754228703338163439e+06,5.436268243844921688e-02,3.985443978195158526e-02,3.190097755115511857e-02,2.699663073924946782e-02,2.377808409204626092e-02,2.134785645353297692e-02,1.957271698555146724e-02,1.819265570794980844e-02
2.884031503126611467e+06,5.436622626749816611e-02,3.985251409719373777e-02,3.191755631007461153e-02,2.696229423339433634e-02,2.378076336435757526e-02,2.136366544118287192e-02,1.954177489474186527e-02,1.818347607831639900e-02
3.019951720402019098e+06,5.424215123497668628e-02,3.993332924222729730e-02,3.191930694029302545e-02,2.692969835295494149e-02,2.378737443920187281e-02,2.129953032140437241e-02,1.953009147629698045e-02,1.821188971345142488e-02
3.162277660168379545e+06,5.435392832518080863e-02,3.985171347978495870e-02,3.193224602102791299e-02,2.697271300519300807e-02,2.381072244495752513e-02,2.139347677147518043e-02,1.954061419948700806e-02,1.818378047073096818e-02
3.311311214825907722e+06,5.436420338176359973e-02,3.985309377786376561e-02,3.192600394548755077e-02,2.698999371162716376e-02,2.378511991158685848e-02,2.133527835679950233e-02,1.953525376977645334e-02,1.819888106739763270e-02
3.467368504525309429e+06,5.428767840296453567e-02,3.989298739108988745e-02,3.190946305448369436e-02,2.697531604853610487e-02,2.378697809683186573e-02,2.134231528456481328e-02,1.955385772173866277e-02,1.819420774099056101e-02
3.630780547701017465e+06,5.432534826545847018e-02,3.985236661591007312e-02,3.190091109188894491e-02,2.697693043633084958e-02,2.378501473014046214e-02,2.132516595992989955e-02,1.953859390686899650e-02,1.819236505122602543e-02
3.801893963205612730e+06,5.433737068712282681e-02,3.986588482010345463e-02,3.192458789221874066e-02,2.693549081113961324e-02,2.379227251662371229e-02,2.135921329959670004e-02,1.954987094662987909e-02,1.819273464192521644e-02
3.981071705534969456e+06,5.430406424525757725e-02,3.992309596493415907e-02,3.193648571195575186e-02,2.697810663899149336e-02,2.378031019381069214e-02,2.138795715878714573e-02,1.951810447243824617e-02,1.818566624174898505e-02
4.168693834703346714e+06,5.429052103194387247e-02,3.990654782676906348e-02,3.184871012138331542e-02,2.694210396259045723e-02,2.378759371837484843e-02,2.136787945148892545e-02,1.953035249706914361e-02,1.819889071763027694e-02
4.365158322401665151e+06,5.436047423922378552e-02,3.988116066967050538e-02,3.193717473298484516e-02,2.699342044156127426e-02,2.378762038168005105e-02,2.135057787984008873e-02,1.954700576319834751e-02,1.819903593898188066e-02
4.570881896148751490e+06,5.439436555495492237e-02,3.992358665895344438e-02,3.195512010046789447e-02,2.700612982862928696e-02,2.380278955469864594e-02,2.134831174001534590e-02,1.954155030971525819e-02,1.820103878366798045e-02
4.786300923226380721e+06,5.431172256196979686e-02,3.986799680525700967e-02,3.196872592592201606e-02,2.698017016085459824e-02,2.379030222201265060e-02,2.138099712263812069e-02,1.954714569140154901e-02,1.819435586249781855e-02
5.011872336272714660e+06,5.439057842210198029e-02,3.989293455819845069e-02,3.196526801332310458e-02,2.703447102220828471e-02,2.378897444091354618e-02,2.134794347942136836e-02,1.954888685824068828e-02,1.819801878550974736e-02
5.248074602497734129e+06,5.426256822055362111e-02,3.988861311300533063e-02,3.188979113173018992e-02,2.697440337788975864e-02,2.379156833510534530e-02,2.137412220724943523e-02,1.955867997351441734e-02,1.819614068136400295e-02
5.495408738576248288e+06,5.430365813941696179e-02,3.983816805761568325e-02,3.192978974164549510e-02,2.697691461285557299e-02,2.381036681131985452e-02,2.134819867721360689e-02,1.955403334038212718e-02,1.817921466911807254e-02
5.754399373371566646e+06,5.435667060821365582e-02,3.994037270627412428e-02,3.187546812117669076e-02,2.698042872405499379e-02,2.380173473203236675e-02,2.135284614325178715e-02,1.955032329362309251e-02,1.820878250269443444e-02
6.025595860743568279e+06,5.435631881342415511e-02,3.989760829982036405e-02,3.193981217252749027e-02,2.698700679580894046e-02,2.379008650104741385e-02,2.134573699404957933e-02,1.954183946969283159e-02,1.817673100357568294e-02
6.309573444801942445e+06,5.437830722703036745e-02,3.992356936047011112e-02,3.194208480462328720e-02,2.704285707014873405e-02,2.378727208959020498e-02,2.137645775714554913e-02,1.955152628663796299e-02,1.819635595948340678e-02
6.606934480075964704e+06,5.434419135916958993e-02,3.990997900388107422e-02,3.188901743095640812e-02,2.694012650193026992e-02,2.379847475773515589e-02,2.138551522992244991e-02,1.955219478949681358e-02,1.817559453788612778e-02
6.918309709189362824e+06,5.433242967274445889e-02,3.990030712498492810e-02,3.193581031466833503e-02,2.694539973125171031e-02,2.379167597396955602e-02,2.137288730250376523e-02,1.955700557315214957e-02,1.818534448937533798e-02
7.244359600749891251e+06,5.437838537553580515e-02,3.985555015975219412e-02,3.191179850716509975e-02,2.695649358743046342e-02,2.377859699475612029e-02,2.136322517758653186e-02,1.953531310260767095e-02,1.816921210549490850e-02
7.585775750291851349e+06,5.422189466160663718e-02,3.983005443472089485e-02,3.191875907475058560e-02,2.694919054248183857e-02,2.378738385876384351e-02,2.134280511593500060e-02,1.954681789675731529e-02,1.821031958249883648e-02
7.943282347242821939e+06,5.433185037032206566e-02,3.992308649773985973e-02,3.192194173531735096e-02,2.697565475688301975e-02,2.377561584997556557e-02,2.137730257898417738e-02,1.953076677915711531e-02,1.819479417072138866e-02
8.317637711026708595e+06,5.434016149566385512e-02,3.981849321801794739e-02,3.191786460136156883e-02,2.699179057169037027e-02,2.380036773844497813e-02,2.134548787255016039e-02,1.954244474065111245e-02,1.819391867741738597e-02
8.709635899560796097e+06,5.432523005678741024e-02,3.991230456640940116e-02,3.195171131233171674e-02,2.693420027708761516e-02,2.376549470310812887e-02,2.133920957110638575e-02,1.957166383287451197e-02,1.821046348246854740e-02
9.120108393559115008e+06,5.423514497544137947e-02,3.987740019926529211e-02,3.197446569544040024e-02,2.696299710700598984e-02,2.379542916645007236e-02,2.135978017674085988e-02,1.953266136634080816e-02,1.821497459832356267e-02
9.549925860214369372e+06,5.439154534072258157e-02,3.987434351506877889e-02,3.187312167399844465e-02,2.694171952804744891e-02,2.378605614612719701e-02,2.135426350113878158e-02,1.956109206643561263e-02,1.819092883765009022e-02
1.000000000000000000e+07,5.437353847361339060e-02,3.985620432823509113e-02,3.191980515196077284e-02,2.696173767763465970e-02,2.379257869264172001e-02,2.133683493271783249e-02,1.953300580328901082e-02,1.818087703852422007e-02
1.047128548050898500e+07,5.438778421019783288e-02,3.991363712107147410e-02,3.187488001855300762e-02,2.698166352742162322e-02,2.379459411628910212e-02,2.134969869657367750e-02,1.954374111101585959e-02,1.820172543994007935e-02
1.096478196143182926e+07,5.433321103213193531e-02,3.991679295819640372e-02,3.193723315172382338e-02,2.687478985950484539e-02,2.377906944560169086e-02,2.136444277969808819e-02,1.952899795261321680e-02,1.818720114018352110e-02
1.148153621496884152e+07,5.442982110848138683e-02,3.986298822940696762e-02,3.190143531085907341e-02,2.702451926507251634e-02,2.379852525478235586e-02,2.134842880668858314e-02,1.953723516089137663e-02,1.818821876015452518e-02
1.202264434617413022e+07,5.431416347734552980e-02,3.988303173328077572e-02,3.189115314370064014e-02,2.695100518676785475e-02,2.375225840775007161e-02,2.138036899648936007e-02,1.953493444037547253e-02,1.816264452529178092e-02
1.258925411794166267e+07,5.441858058785482843e-02,3.986795136221955166e-02,3.186288535183936371e-02,2.701059620466359987e-02,2.380348436983268853e-02,2.133411880696393231e-02,1.950564185256064773e-02,1.818986213844563452e-02
1.318256738556404784e+07,5.437342360829996307e-02,3.981194423817319833e-02,3.192683363495857352e-02,2.696555708766858184e-02,2.378233404533225404e-02,2.137392402932918392e-02,1.954094311020010757e-02,1.819404621613993078e-02
1.380384264602886699e+07,5.440072485779670619e-02,3.988992628559492881e-02,3.192197094939777657e-02,2.694777698938386618e-02,2.379036996643260626e-02,2.135277263231563638e-02,1.951683195925698125e-02,1.822300900693694589e-02
1.445439770745928027e+07,5.426090413328807371e-02,3.988704079355569893e-02,3.195239038373250823e-02,2.695187089387395332e-02,2.378138931753591770e-02,2.139597141434161631e-02,1.951423827175330014e-02,1.819306552176372382e-02
1.513561248436207138e+07,5.436350889351426047e-02,3.989245944195678878e-02,3.190515106749044344e-02,2.695430116266214760e-02,2.376952231969437987e-02,2.137576735945020262e-02,1.956501427220387265e-02,1.816894773273892635e-02
1.584893192461110838e+07,5.435637217792892856e-02,3.986029069708690170e-02,3.189926031368953141e-02,2.697695168909547067e-02,2.378512239582473639e-02,2.133105220502968039e-02,1.953157015164048993e-02,1.818787067411066494e-02
1.659586907437563129e+07,5.425219159115252099e-02,3.988135615111962351e-02,3.195364790736513610e-02,2.696034662471296847e-02,2.378215423681429366e-02,2.137934884273809399e-02,1.953755140898991161e-02,1.817860163954714003e-02
1.737800828749376163e+07,5.429129004172184719e-02,3.986344810786340148e-02,3.191160947284148175e-02,2.693347165519530129e-02,2.378892703005133086e-02,2.136194351883015027e-02,1.955159575163409671e-02,1.818866402988040393e-02
1.819700858609982580e+07,5.428753188738370122e-02,3.989691948400570648e-02,3.191498717918666433e-02,2.694731678208853523e-02,2.377666163864626883e-02,2.138068348402937663e-02,1.954390238326215654e-02,1.819050169921925669e-02
1.905460717963244393e+07,5.428358997642237366e-02,3.988005059369273408e-02,3.196174577727244059e-02,2.693855920000699442e-02,2.378595667324895704e-02,2.135753512073262222e-02,1.952396973916392664e-02,1.819034924759829405e-02
1.995262314968882874e+07,5.438842469475493879e-02,3.987135641273625158e-02,3.189671798688985954e-02,2.695359931038252693e-02,2.378230020472293579e-02,2.135062807926215583e-02,1.955387746329848714e-02,1.819113000843263980e-02
2.089296130854040757e+07,5.433236265137617732e-02,3.985462162556328153e-02,3.192468924580714462e-02,2.696267341918929042e-02,2.379037708854757349e-02,2.137897868931906004e-02,1.954475046312505529e-02,1.818164497767924340e-02
2.187761623949551955e+07,5.424916433559004436e-02,3.989570187691465070e-02,3.193071277244993039e-02,2.695728956589158593e-02,2.377825442143557955e-02,2.135327209237651916e-02,1.955886661644745325e-02,1.820657408606194544e-02
2.290867652767769992e+07,5.424271550244497142e-02,3.984700819496443669e-02,3.189452641148139006e-02,2.696338262962911722e-02,2.380189522123204310e-02,2.136604598673990177e-02,1.953875357020618334e-02,1.819607086466400181e-02
2.398832919019494951e+07,5.433237646487090733e-02,3.988344442325716943e-02,3.191558432424014546e-02,2.697594475502464173e-02,2.378187839538210141e-02,2.137434010734216502e-02,1.954866798902450686e-02,1.819518347332495928e-02
2.511886431509582326e+07,5.435898851294586331e-02,3.987158088165917991e-02,3.195433839867355130e-02,2.698414095885270578e-02,2.379631047174496708e-02,2.137762850537859929e-02,1.954891781113780175e-02,1.818835371341735382e-02
2.630267991895381361e+07,5.424745777476065733e-02,3.993961402799554167e-02,3.186914737293591871e-02,2.697529194445052667e-02,2.377062675092995667e-02,2.138526824934737849e-02,1.957642756383859428e-02,1.820883280404711826e-02
2.754228703338163346e+07,5.429265988950762040e-02,3.988158956197694616e-02,3.195154769399582984e-02,2.698355436243910985e-02,2.376200610833286569e-02,2.135634192699722295e-02,1.951509210532535732e-02,1.818846393057825528e-02
2.884031503126611561e+07,5.442760753635246529e-02,3.985139402682852383e-02,3.194052619432791174e-02,2.696828432589288074e-02,2.379817461858939678e-02,2.137525506809563602e-02,1.951576871355181417e-02,1.819945057735760166e-02
3.019951720402019098e+07,5.437147236531245098e-02,3.990733525080696065e-02,3.196312742492456865e-02,2.694174067732806391e-02,2.380750990779379253e-02,2.134551623617013394e-02,1.956301227148873889e-02,1.820462804958266484e-02
3.162277660168379173e+07,5.436864867002512425e-02,3.983095637152148094e-02,3.190877968693840022e-02,2.699760732267995900e-02,2.379319132639691470e-02,2.139349001840860215e-02,1.957023554543727006e-02,1.820621317165179581e-02
3.311311214825907722e+07,5.415475181640792141e-02,3.980848451215399791e-02,3.193054050519213150e-02,2.698412698575305968e-02,2.377472972501243689e-02,2.134689386396113053e-02,1.956397336617395413e-02,1.817028238573333010e-02
3.467368504525309801e+07,5.429967776195934737e-02,3.989899541900393531e-02,3.191853982186710487e-02,2.695505265199650557e-02,2.378680717381136470e-02,2.134398744821710409e-02,1.953374814269732626e-02,1.820744504435490088e-02
3.630780547701017559e+07,5.431815828856795259e-02,3.988804418216419095e-02,3.193069648314397074e-02,2.699419052955472076e-02,2.378353794798193296e-02,2.137362973225818974e-02,1.953791474401465195e-02,1.818090649793726102e-02
3.801893963205612451e+07,5.423225196693420153e-02,3.984967313401110295e-02,3.194728532746293065e-02,2.699120560512160288e-02,2.377800590489116683e-02,2.137620739349729848e-02,1.955374476442177031e-02,1.816645833607224980e-02
3.981071705534969270e+07,5.430727870658322992e-02,3.989053113214151985e-02,3.191561804284567816e-02,2.700339765089552688e-02,2.378904208376713542e-02,2.130660947257540655e-02,1.955778338836332286e-02,1.820780806207208252e-02
4.168693834703346342e+07,5.435485778220049136e-02,3.987229484278689146e-02,3.187375077064011353e-02,2.697898697894006437e-02,2.380272254641208410e-02,2.134863465562460844e-02,1.957835333809927053e-02,1.818745347564006826e-02
4.365158322401665151e+07,5.428098962846938241e-02,3.989390719687700010e-02,3.193119000072221214e-02,2.699456019956986835e-02,2.376447646697709207e-02,2.135819175241127077e-02,1.953828356207169478e-02,1.823038681060539651e-02
4.570881896148751676e+07,5.435811083116605380e-02,3.988408768356463407e-02,3.189041016507521142e-02,2.695167860196568191e-02,2.379440473432476930e-02,2.135974478119362016e-02,1.953684365402798967e-02,1.821895043300248915e-02
4.786300923226380348e+07,5.434014772028545465e-02,3.993640667821932860e-02,3.190209370814064971e-02,2.696963440671696841e-02,2.380173589207622634e-02,2.135882378814451393e-02,1.955746543090244177e-02,1.819397741237890193e-02
5.011872336272714287e+07,5.437593390537691362e-02,3.986480792046395022e-02,3.190841213323280384e-02,2.697188759764774374e-02,2.378826076725827285e-02,2.134700033157622620e-02,1.957531388184428900e-02,1.819907853179502516e-02
5.248074602497733384e+07,5.433001463160821304e-02,3.992133068987067240e-02,3.193267377368666504e-02,2.698211094610048974e-02,2.377800045709954277e-02,2.133698768726599929e-02,1.956459324066543715e-02,1.817948059002129357e-02
5.495408738576248288e+07,5.441637562800330508e-02,3.985236597178868495e-02,3.191147942621537503e-02,2.694900278491526788e-02,2.379782699102086022e-02,2.133880841448238669e-02,1.957788510346545122e-02,1.821884104269722374e-02
5.754399373371566832e+07,5.438487133085675995e-02,3.991704982552629621e-02,3.192247174126606329e-02,2.702780570146744166e-02,2.378993315936365344e-02,2.137945980691323758e-02,1.955961904595663811e-02,1.820497580697847534e-02
6.025595860743568838e+07,5.425726427034619631e-02,3.983459879203431198e-02,3.191024639248173783e-02,2.694698585099259552e-02,2.378060657696308422e-02,2.132958635583330834e-02,1.953917995308216901e-02,1.819024983839321458e-02
6.309573444801943004e+07,5.440950451947294819e-02,3.990269957176573873e-02,3.191599702927615939e-02,2.693511643815409487e-02,2.377152799130863303e-02,2.136757406503651119e-02,1.952572446570470174e-02,1.818808105147736928e-02
6.606934480075964332e+07,5.427499355164475819e-02,3.983983309636494191e-02,3.192973218846881234e-02,2.694638294072047857e-02,2.380833615051526631e-02,2.134532383158512653e-02,1.956363993661438747e-02,1.817831406050381821e-02
6.918309709189362824e+07,5.427112095263744718e-02,3.982912617312735215e-02,3.190758539842326880e-02,2.694822659642168161e-02,2.375738193410774704e-02,2.137518509871572450e-02,1.954589680079255043e-02,1.821170639267774560e-02
7.244359600749890506e+07,5.435155897546201792e-02,3.987882083573979913e-02,3.192914549302486998e-02,2.695333747668186147e-02,2.377565789542581548e-02,2.139764373298701575e-02,1.955480791542156538e-02,1.817905910126927857e-02
7.585775750291851163e+07,5.433830772894150674e-02,3.991798051169825889e-02,3.191957107153053225e-02,2.698403242408225697e-02,2.378438808666445345e-02,2.137228203608224769e-02,1.954669630860126489e-02,1.820278677533116937e-02
7.943282347242821753e+07,5.428604761674363927e-02,3.983082196261846647e-02,3.192782123574713221e-02,2.695606319098512241e-02,2.380851012828429786e-02,2.133656387061236628e-02,1.955257345843149086e-02,1.818570678307141614e-02
8.317637711026708782e+07,5.426296557196249454e-02,3.985895044669485188e-02,3.196458592074345045e-02,2.695497891478794081e-02,2.377617865405601619e-02,2.136476187313450514e-02,1.956418504163278532e-02,1.819037452938716132e-02
8.709635899560795724e+07,5.434746267800272257e-02,3.993277549391603676e-02,3.192150021704275031e-02,2.698429413923020617e-02,2.379459222420641715e-02,2.136005597325620065e-02,1.954354153136973402e-02,1.818700736396242773e-02
9.120108393559114635e+07,5.433398139979853797e-02,3.984546453277903327e-02,3.191737435632590464e-02,2.695247324831398505e-02,2.380832772842811015e-02,2.134705918000833966e-02,1.954290898648375005e-02,1.818482907504863008e-02
9.549925860214368999e+07,5.430672277594654485e-02,3.989045441114524165e-02,3.197179498356277766e-02,2.696487909992899279e-02,2.377852510834239583e-02,2.137775088297134973e-02,1.956352513543922061e-02,1.818360237155808648e-02
1.000000000000000000e+08,5.427416115171925654e-02,3.985113958613361457e-02,3.193058794030180503e-02,2.694462862464008443e-02,2.377785965641657576e-02,2.131637319930010377e-02,1.955636002226594089e-02,1.818077915321790472e-02


==> anc/fig4d_t_transprob.csv <==
1.047128548050899575e-02,1.865832247282780940e-11,1.865831923598057541e-11,1.865831014358815025e-11,1.865831144578816709e-11,1.865830550839933504e-11,1.865830557127444169e-11,1.865829938646090870e-11,1.865830071532543186e-11
1.096478196143185063e-02,2.459430070113060759e-11,2.459429602275829859e-11,2.459428288133798441e-11,2.459428476351772338e-11,2.459427618199247751e-11,2.459427627281418165e-11,2.459426733398939787e-11,2.459426925452408659e-11
1.148153621496882971e-02,3.241848275653919332e-11,3.241847599470273730e-11,3.241845700129096142e-11,3.241845972175296533e-11,3.241844731864900170e-11,3.241844744983063800e-11,3.241843453080341821e-11,3.241843730641247435e-11
1.202264434617413176e-02,4.273137422709173128e-11,4.273136445400849295e-11,4.273133700290060600e-11,4.273134093498070481e-11,4.273132300858776836e-11,4.273132319805284143e-11,4.273130452675975574e-11,4.273130853809157668e-11
1.258925411794167490e-02,5.632440510180077130e-11,5.632439097657774830e-11,5.632435130197281966e-11,5.632435698526530292e-11,5.632433107619857743e-11,5.632433134982227264e-11,5.632430436536795344e-11,5.632431016248735201e-11
1.318256738556407466e-02,7.424060792873320329e-11,7.424058751344473537e-11,7.424053017303535579e-11,7.424053838742748246e-11,7.424050094132588714e-11,7.424050133645882127e-11,7.424046233803466183e-11,7.424047071580771616e-11
1.380384264602885214e-02,9.785456945847511445e-11,9.785453995237183252e-11,9.785445708110609074e-11,9.785446895377659624e-11,9.785441483386917433e-11,9.785441540441753175e-11,9.785435904401824111e-11,9.785437115103631660e-11
1.445439770745927249e-02,1.289777728955960069e-10,1.289777302510046207e-10,1.289776104827625420e-10,1.289776276428178580e-10,1.289775494255480846e-10,1.289775502493045055e-10,1.289774687987520585e-10,1.289774862946791509e-10
1.513561248436207964e-02,1.699973872272805443e-10,1.699973255945476795e-10,1.699971525039935653e-10,1.699971773059554452e-10,1.699970642631359426e-10,1.699970654523424642e-10,1.699969477442553519e-10,1.699969730271740319e-10
1.584893192461113431e-02,2.240591133348885411e-10,2.240590242603015687e-10,2.240587741114741709e-10,2.240588099582588097e-10,2.240586465862946128e-10,2.240586483028742956e-10,2.240584782005978513e-10,2.240585147354154004e-10
1.659586907437560557e-02,2.953080576206224422e-10,2.953079288873993404e-10,2.953075673806994179e-10,2.953076191903759682e-10,2.953073830850713714e-10,2.953073855625672619e-10,2.953071397496730868e-10,2.953071925425191423e-10
1.737800828749375484e-02,3.892060276527196458e-10,3.892058416062798741e-10,3.892053191784488998e-10,3.892053940587702097e-10,3.892050528446409536e-10,3.892050564198257312e-10,3.892047012066742333e-10,3.892047774901659527e-10
1.819700858609983596e-02,5.129494660001234683e-10,5.129491971282381126e-10,5.129484421619259191e-10,5.129485503851204296e-10,5.129480572786891227e-10,5.129480624370909235e-10,5.129475491477259501e-10,5.129476593707159285e-10
1.905460717963247327e-02,6.760198984433045869e-10,6.760195098797287632e-10,6.760184188933846462e-10,6.760185753047784903e-10,6.760178627045151841e-10,6.760178701459176912e-10,6.760171284544892744e-10,6.760172877114752087e-10
1.995262314968879874e-02,8.909088497733387841e-10,8.909082882462140541e-10,8.909067117221312055e-10,8.909069377757045026e-10,8.909059080011766314e-10,8.909059187339022581e-10,8.909048470398011982e-10,8.909050771352647591e-10
2.089296130854039618e-02,1.174072434412125479e-09,1.174071622945661339e-09,1.174069344857902508e-09,1.174069671557668400e-09,1.174068183470803134e-09,1.174068198947318687e-09,1.174066650474024770e-09,1.174066982903286541e-09
2.187761623949553008e-02,1.547188257865035686e-09,1.547187085235726055e-09,1.547183793479000635e-09,1.547184265629235156e-09,1.547182115307583635e-09,1.547182137619340951e-09,1.547179900338707502e-09,1.547180380591929892e-09
2.290867652767772378e-02,2.038810177955815321e-09,2.038808483460724503e-09,2.038803727138811524e-09,2.038804409485262494e-09,2.038801302304511571e-09,2.038801334462013602e-09,2.038798102103468025e-09,2.038798795879402737e-09
2.398832919019489723e-02,2.686546589508042914e-09,2.686544140962049460e-09,2.686537268701011849e-09,2.686538254804172736e-09,2.686533765113817930e-09,2.686533811448604640e-09,2.686529141638732187e-09,2.686530143814559969e-09
2.511886431509579437e-02,3.539927464615862674e-09,3.539923926569862992e-09,3.539913997433059275e-09,3.539915422488449397e-09,3.539908935370849824e-09,3.539909002112336929e-09,3.539902255937327117e-09,3.539903703515497429e-09
2.630267991895381477e-02,4.664177353905887192e-09,4.664172241742653744e-09,4.664157896589685195e-09,4.664159955950046771e-09,4.664150583108743231e-09,4.664150679211125292e-09,4.664140933967883026e-09,4.664143024760453579e-09
2.754228703338166065e-02,6.145179796954470713e-09,6.145172410591697978e-09,6.145151686335109607e-09,6.145154662269136847e-09,6.145141120564541425e-09,6.145141258891558093e-09,6.145127182148248545e-09,6.145130201737574682e-09
2.884031503126605750e-02,8.096008160303237916e-09,8.095997488452079908e-09,8.095967549892351291e-09,8.095971850240757827e-09,8.095952286301716853e-09,8.095952485321863579e-09,8.095932153155585721e-09,8.095936513790230517e-09
3.019951720402016052e-02,1.066551543425560758e-08,1.066550001616941438e-08,1.066545676887885468e-08,1.066546298289455367e-08,1.066543471989062437e-08,1.066543500610105382e-08,1.066540564080666105e-08,1.066541193750652509e-08
3.162277660168379134e-02,1.404962961903263788e-08,1.404960734489046878e-08,1.404954487645194368e-08,1.404955385545824984e-08,1.404951302752756528e-08,1.404951343891478353e-08,1.404947103056890310e-08,1.404948012203782342e-08
3.311311214825911342e-02,1.850620330286364042e-08,1.850617112558096115e-08,1.850608089918565199e-08,1.850609387307462808e-08,1.850603489762918782e-08,1.850603548860505119e-08,1.850597424914926424e-08,1.850598737443499025e-08
3.467368504525316503e-02,2.437453059977930902e-08,2.437448411899267323e-08,2.437435380981854854e-08,2.437437255530273319e-08,2.437428737141196574e-08,2.437428821984143871e-08,2.437419979572189590e-08,2.437421874238060429e-08
3.630780547701013827e-02,3.210099095292702854e-08,3.210092381453180602e-08,3.210073563093820842e-08,3.210076271452758071e-08,3.210063968384638357e-08,3.210064090103956459e-08,3.210051323785381081e-08,3.210054058428743280e-08
3.801893963205612431e-02,4.227273237947867948e-08,4.227263540906262089e-08,4.227236367094787642e-08,4.227240279980610122e-08,4.227222512077603097e-08,4.227222686566754191e-08,4.227204257140157362e-08,4.227208203598653484e-08
3.981071705534973415e-02,5.566189897293054420e-08,5.566175892536563573e-08,5.566136657168977562e-08,5.566142310021987003e-08,5.566116652039565313e-08,5.566116901962011089e-08,5.566090300564252001e-08,5.566095994954239795e-08
4.168693834703354750e-02,7.328368098074682582e-08,7.328347873621923526e-08,7.328291228927605202e-08,7.328299395047350702e-08,7.328262346695210223e-08,7.328262704320813535e-08,7.328224312527186036e-08,7.328232527632800346e-08
4.365158322401661156e-02,9.647247507229253598e-08,9.647218303418488059e-08,9.647136534042998410e-08,9.647148330160665701e-08,9.647094840296417278e-08,9.647095351497247943e-08,9.647039951725043103e-08,9.647051801174600700e-08
4.570881896148751983e-02,1.269817580214041395e-07,1.269813363636504797e-07,1.269801561321118872e-07,1.269803265186525218e-07,1.269795543252774729e-07,1.269795616239028284e-07,1.269787623291639105e-07,1.269789332104112263e-07
4.786300923226385201e-02,1.671149899499620197e-07,1.671143812063657363e-07,1.671126779362204230e-07,1.671129240305465338e-07,1.671118094075923764e-07,1.671118198143882971e-07,1.671106668165587129e-07,1.671109131895740688e-07
5.011872336272722023e-02,2.198970906740652551e-07,2.198962119388943026e-07,2.198937542109188846e-07,2.198941096253407033e-07,2.198925009361669739e-07,2.198925157528398494e-07,2.198908528568681240e-07,2.198912079848197736e-07
5.248074602497725810e-02,2.892989250126043743e-07,2.892976567008703154e-07,2.892941109218638066e-07,2.892946241758304443e-07,2.892923027599029604e-07,2.892923238201591605e-07,2.892899260447845522e-07,2.892904377962074917e-07
5.495408738576245539e-02,3.805309827909047280e-07,3.805291524455280817e-07,3.805240378642847338e-07,3.805247789863663100e-07,3.805214296071550340e-07,3.805214594861162523e-07,3.805180028815682544e-07,3.805187401136523967e-07
5.754399373371569398e-02,5.004272925244083799e-07,5.004246514949997684e-07,5.004172754870243490e-07,5.004183455351852298e-07,5.004135138402445113e-07,5.004135561413719703e-07,5.004085744276464815e-07,5.004096361419542735e-07
6.025595860743578058e-02,6.579468769271457292e-07,6.579430667941461476e-07,6.579324318033300639e-07,6.579339765901752744e-07,6.579270079001235014e-07,6.579270676451142859e-07,6.579198899530957912e-07,6.579214184178880057e-07
6.309573444801933051e-02,8.648281390878023448e-07,8.648226433415329386e-07,8.648073131333087120e-07,8.648095430083357135e-07,8.647994942785855685e-07,8.647995784320510908e-07,8.647892399707810684e-07,8.647914395123299251e-07
6.606934480075957183e-02,1.136441958766061031e-06,1.136434033294693917e-06,1.136411940837153942e-06,1.136415159190564066e-06,1.136400672449610317e-06,1.136400790616432825e-06,1.136385904585993002e-06,1.136389068472929180e-06
6.918309709189363055e-02,1.492902603028964874e-06,1.492891176168561569e-06,1.492859347834679980e-06,1.492863992154501950e-06,1.492843112658782236e-06,1.492843277996648713e-06,1.492821852080138202e-06,1.492826400946356002e-06
7.244359600749898653e-02,1.960512591138314286e-06,1.960496120030147616e-06,1.960450279940541853e-06,1.960456980930212347e-06,1.960426896040113418e-06,1.960427126429204131e-06,1.960396300114956377e-06,1.960402836810561425e-06
7.585775750291835762e-02,2.573639359317078697e-06,2.573615623587758111e-06,2.573549626424151569e-06,2.573559293090763657e-06,2.573515957546238607e-06,2.573516277046689806e-06,2.573471945987694828e-06,2.573481333782971373e-06
7.943282347242813790e-02,3.377149120178104049e-06,3.377114925776498040e-06,3.377019944364769606e-06,3.377033886432308589e-06,3.376971484987547163e-06,3.376971925582888831e-06,3.376908204986022926e-06,3.376921678914031439e-06
8.317637711026708291e-02,4.429558124041514823e-06,4.429508878397060164e-06,4.429372241074606550e-06,4.429392345007224314e-06,4.429302522433876249e-06,4.429303125985164007e-06,4.429211584950207036e-06,4.429230910084756217e-06
8.709635899560805306e-02,5.807105300093710658e-06,5.807034403140279684e-06,5.806837931578923820e-06,5.806866913552088434e-06,5.806737672247611547e-06,5.806738492439128248e-06,5.806607062893321620e-06,5.806634758956612439e-06
9.120108393559096804e-02,7.609004973944792039e-06,7.608902945915873111e-06,7.608620581346565539e-06,7.608662350577691400e-06,7.608476473778141823e-06,7.608477577567998648e-06,7.608289001719595867e-06,7.608328661205846962e-06
9.549925860214358853e-02,9.964206309870225712e-06,9.964059543207371788e-06,9.963653960464666034e-06,9.963714140686662549e-06,9.963446939477886981e-06,9.963448407087666345e-06,9.963178031700912346e-06,9.963234769482697800e-06
1.000000000000000056e-01,1.304006986069280966e-05,1.303985883583870253e-05,1.303927662001202038e-05,1.303936329734237262e-05,1.303897939516539072e-05,1.303898131681644277e-05,1.303859396497316770e-05,1.303867505221690896e-05
1.047128548050899610e-01,1.705347385695223984e-05,1.705317059451262466e-05,1.705233538002504020e-05,1.705246017458708738e-05,1.705190892382856300e-05,1.705191139002596853e-05,1.705135693312766001e-05,1.705147268867727246e-05
1.096478196143185063e-01,2.228498637803505235e-05,2.228455080482959498e-05,2.228335353190303206e-05,2.228353313185449974e-05,2.228274208967737799e-05,2.228274516950815113e-05,2.228195227289506220e-05,2.228211731293463965e-05
1.148153621496882937e-01,2.909688680265226727e-05,2.909626157548037234e-05,2.909454667747137096e-05,2.909480503256282812e-05,2.909367068844453410e-05,2.909367438651107581e-05,2.909254169638171559e-05,2.909277668046378744e-05
1.202264434617413141e-01,3.795599269148200612e-05,3.795509583473025941e-05,3.795264169549228704e-05,3.795301314983702101e-05,3.795138776942575065e-05,3.795139194580849425e-05,3.794977570343851327e-05,3.795010976474185908e-05
1.258925411794167559e-01,4.946244684391373330e-05,4.946116129441367694e-05,4.945765265890308195e-05,4.945818641886935469e-05,4.945585941245148211e-05,4.945586364010405936e-05,4.945356032616990524e-05,4.945403443950495659e-05
1.318256738556407293e-01,6.438584157352087378e-05,6.438400035961203789e-05,6.437898947844655144e-05,6.437975597464437648e-05,6.437642756606197763e-05,6.437643088417040671e-05,6.437315297858269773e-05,6.437382460505653478e-05
1.380384264602884659e-01,8.371029722743151993e-05,8.370766249998025290e-05,8.370051455401098710e-05,8.370161448419812065e-05,8.369685858360211602e-05,8.369685908049156510e-05,8.369220133065985066e-05,8.369315078689958142e-05
1.445439770745927111e-01,1.086903576690553613e-04,1.086865910976703723e-04,1.086764077706755166e-04,1.086779849273161275e-04,1.086711969140517997e-04,1.086711910343489607e-04,1.086645837074617888e-04,1.086659228431553992e-04
1.513561248436207929e-01,1.409197962793086413e-04,1.409144173569533453e-04,1.408999301613233655e-04,1.409021895858836543e-04,1.408925130752669975e-04,1.408924944860131092e-04,1.408831388806135925e-04,1.408850228121089358e-04
1.584893192461113431e-01,1.824156093885307198e-04,1.824079368593943063e-04,1.823873587937121620e-04,1.823905924022413774e-04,1.823768168590976871e-04,1.823767746178021833e-04,1.823635545624054935e-04,1.823661973989946334e-04
1.659586907437560488e-01,2.357195610393818469e-04,2.357086308571056229e-04,2.356794509701230387e-04,2.356840736163704885e-04,2.356644917080561472e-04,2.356644073368459606e-04,2.356457684445268264e-04,2.356494641462402611e-04
1.737800828749375415e-01,3.040195635506504719e-04,3.040040143311233903e-04,3.039627145316596037e-04,3.039693145844317630e-04,3.039415242130857637e-04,3.039413670752554551e-04,3.039151531004386105e-04,3.039203027952444482e-04
1.819700858609983596e-01,3.912928361099018070e-04,3.912707497683263493e-04,3.912124164763560005e-04,3.912218264719065104e-04,3.911824572219929153e-04,3.911821772896872810e-04,3.911454100271646969e-04,3.911525572395850667e-04
1.905460717963247397e-01,5.024720511384099227e-04,5.024407320519278051e-04,5.023585267520829824e-04,5.023719216386924929e-04,5.023162586144602976e-04,5.023157752669511452e-04,5.022643610908190167e-04,5.022742363016415934e-04
1.995262314968879735e-01,6.436343942001989836e-04,6.435900645254335898e-04,6.434745067260167232e-04,6.434935397527029007e-04,6.434150091316328873e-04,6.434141939768610796e-04,6.433425365081757571e-04,6.433561121209638647e-04
2.089296130854039757e-01,8.222114342033920919e-04,8.221488155708300306e-04,8.219868189862142684e-04,8.220138084995582285e-04,8.219032782770751243e-04,8.219019290741093027e-04,8.218024239627913638e-04,8.218209798482897614e-04
2.187761623949552869e-01,1.047214710045329695e-03,1.047126452392066519e-03,1.046900040520983618e-03,1.046938224885078953e-03,1.046783061000270505e-03,1.046780862491113011e-03,1.046643247593973198e-03,1.046668445529820232e-03
2.290867652767773488e-01,1.329467770590336525e-03,1.329343677032905624e-03,1.329028288352388518e-03,1.329082170868317852e-03,1.328864973144837413e-03,1.328861438886541017e-03,1.328671972391755893e-03,1.328705934328839027e-03
2.398832919019489862e-01,1.681829881524251951e-03,1.681655863644712385e-03,1.681218140835121508e-03,1.681293951699617487e-03,1.680990876154570164e-03,1.680985263188990641e-03,1.680725705337179606e-03,1.680771084655423905e-03
2.511886431509579576e-01,2.119389671846142690e-03,2.119146352485993656e-03,2.118541297151714953e-03,2.118647604624924324e-03,2.118226159689007640e-03,2.118217345047400738e-03,2.117863728816110971e-03,2.117923754388752276e-03
2.630267991895381408e-01,2.659598790385500969e-03,2.659259651291143601e-03,2.658427020087799145e-03,2.658575527058540736e-03,2.657991713149183109e-03,2.657978017808654368e-03,2.657499214223580514e-03,2.657577672577856199e-03
2.754228703338166273e-01,3.322306704226032220e-03,3.321835654555023009e-03,3.320695481585942375e-03,3.320902044681707261e-03,3.320096692976082144e-03,3.320075635198409085e-03,3.319431755144909135e-03,3.319532854222535627e-03
2.884031503126605611e-01,4.129649184574820699e-03,4.128997405200392039e-03,4.127444569478395942e-03,4.127730472511154797e-03,4.126624635478253963e-03,4.126592592048405200e-03,4.125733325284096885e-03,4.125861351788042905e-03
3.019951720402015982e-01,5.105736663502654336e-03,5.104838564497170793e-03,5.102736394742339587e-03,5.103129891488164191e-03,5.101619153488995764e-03,5.101570905351483602e-03,5.100433986560325324e-03,5.100592624945974457e-03
3.162277660168379412e-01,6.276087369813164972e-03,6.274855489639173146e-03,6.272028530671115362e-03,6.272566636131818481e-03,6.270514259497441366e-03,6.270442399616498949e-03,6.268952518359178008e-03,6.269143640824304670e-03
3.311311214825911065e-01,7.666757926735285472e-03,7.665076609203192066e-03,7.661302887447735133e-03,7.662033331167811441e-03,7.659262247841175549e-03,7.659156436848655637e-03,7.657225078325427016e-03,7.657446740603411107e-03
3.467368504525316641e-01,9.303145850544968301e-03,9.300863570101446445e-03,9.295867014399095823e-03,9.296850160230405932e-03,9.293133980944088407e-03,9.292980054694796599e-03,9.290506970157206765e-03,9.290750259424438925e-03
3.630780547701014105e-01,1.120847944878945734e-02,1.120539972974143005e-02,1.119884384776587659e-02,1.120015421542126278e-02,1.119520767844004588e-02,1.119498664663338278e-02,1.119186389240842475e-02,1.119210817863187067e-02
3.801893963205612570e-01,1.340207538606730080e-02,1.339794639272116894e-02,1.338943087887320936e-02,1.339115765783540149e-02,1.338462729506986054e-02,1.338431432778556390e-02,1.338043404563402441e-02,1.338064010281853587e-02
3.981071705534973137e-01,1.589753384892270485e-02,1.589203692727670161e-02,1.588109956074145943e-02,1.588334517740299864e-02,1.587480144262157916e-02,1.587436502650797082e-02,1.586963229998458041e-02,1.586973271917938716e-02
4.168693834703355305e-01,1.870115028693887516e-02,1.869388802647378028e-02,1.868001493090935133e-02,1.868289032427519758e-02,1.867182298556062728e-02,1.867122454216336644e-02,1.866557664827117949e-02,1.866546300799496599e-02
4.365158322401658797e-01,2.181093447587700157e-02,2.180141923325093142e-02,2.178406715312013187e-02,2.178768197922597086e-02,2.177350115931788593e-02,2.177269553986856815e-02,2.176612857410991850e-02,2.176563503453712856e-02
4.570881896148749624e-01,2.521670983496157245e-02,2.520435410043010346e-02,2.518298853315960664e-02,2.518743416391634390e-02,2.516947988160292762e-02,2.516841724600604735e-02,2.516102025258992389e-02,2.515990368324247037e-02
4.786300923226382564e-01,2.890176814425609100e-02,2.888587858404136413e-02,2.886003099405089201e-02,2.886535410971365068e-02,2.884291730486904931e-02,2.884154687916505588e-02,2.883354209686831218e-02,2.883145962265557666e-02
5.011872336272722439e-01,3.284641188609511986e-02,3.282618926325027442e-02,3.279553468579399916e-02,3.280169981413708774e-02,3.277405729986277577e-02,3.277233325545414466e-02,3.276411881653778363e-02,3.276060483380457272e-02
5.248074602497725394e-01,3.703336263400047734e-02,3.700790995146523155e-02,3.697236254092192004e-02,3.697920353020172496e-02,3.694566770646579706e-02,3.694355673112691141e-02,3.693574527701516674e-02,3.693019152407475691e-02
5.495408738576245122e-01,4.145441325770051616e-02,4.142275419926938484e-02,4.138257233221298570e-02,4.138973598119162489e-02,4.134971708589236378e-02,4.134720591015939029e-02,4.134064966903373828e-02,4.133229364131427164e-02
5.754399373371569260e-01,4.611689646027397615e-02,4.607800535499064626e-02,4.603388992049763789e-02,4.604078022139292820e-02,4.599385422558738279e-02,4.599095327716671427e-02,4.598674430937568780e-02,4.597467273477825328e-02
6.025595860743577781e-01,5.104771184679021689e-02,5.100055487222272810e-02,5.095371550973797070e-02,5.095945407678414280e-02,5.090542342382450847e-02,5.090215998903097755e-02,5.090159526862288175e-02,5.088476973004327913e-02
6.309573444801933606e-01,5.629215951682282199e-02,5.623574483656938738e-02,5.618790172447966913e-02,5.619132777290597458e-02,5.613025632364413570e-02,5.612664768650507674e-02,5.613115446761599014e-02,5.610846453403934425e-02
6.606934480075961069e-01,6.190519343037415717e-02,6.183862595286417768e-02,6.179191362055542341e-02,6.179165232354833642e-02,6.172385268048413698e-02,6.171984810159303336e-02,6.173087705528623736e-02,6.170122142914389457e-02
6.918309709189366385e-01,6.793446711840431251e-02,6.785700252788622044e-02,6.781375257985768068e-02,6.780837851764422164e-02,6.773433316963975437e-02,6.772971569019251015e-02,6.774862688938756983e-02,6.771101469582357923e-02
7.244359600749902262e-01,7.439790653466120396e-02,7.430900040094470804e-02,7.427140691909758785e-02,7.425971269980939649e-02,7.417992429078813788e-02,7.417417235375925455e-02,7.420215752279749055e-02,7.415581114058059087e-02
7.585775750291835484e-01,8.126289912741102572e-02,8.116225108780722453e-02,8.113196661488202011e-02,8.111330955132378673e-02,8.102810221988809847e-02,8.102022956841807566e-02,8.105832287752727516e-02,8.100275439684341550e-02
7.943282347242813790e-01,8.843766724566362591e-02,8.832526670398851976e-02,8.830303002751456465e-02,8.827767242606152087e-02,8.818700212346740341e-02,8.817542169943409780e-02,8.822463653497156222e-02,8.815966858215823487e-02
8.317637711026708569e-01,9.578496204714531670e-02,9.566114664135288992e-02,9.564658527925457010e-02,9.561588134374764125e-02,9.551924520239843397e-02,9.550173122675532922e-02,9.556331010254236202e-02,9.548902596791440656e-02
8.709635899560805861e-01,1.031608934949021783e-01,1.030264269689205869e-01,1.030181751078940722e-01,1.029844256261876756e-01,1.028809649720446029e-01,1.028547998440463296e-01,1.029304822592651963e-01,1.028471236254817761e-01
9.120108393559096527e-01,1.104672390060843362e-01,1.103233917474571862e-01,1.103195867160034760e-01,1.102854348733191547e-01,1.101742757627612312e-01,1.101366406644676832e-01,1.102287715181345384e-01,1.101366466275433137e-01
9.549925860214358853e-01,1.176895850727068676e-01,1.175381554878106583e-01,1.175372161279990002e-01,1.175046389576786671e-01,1.173853963811791051e-01,1.173339782167528017e-01,1.174452609415769788e-01,1.173447560961685676e-01
1.000000000000000000e+00,1.248885552148416428e-01,1.247317203062760643e-01,1.247331168369783111e-01,1.247023610708483526e-01,1.245755813695478276e-01,1.245092353942671426e-01,1.246420467047249930e-01,1.245338108283689099e-01
1.047128548050899610e+00,1.321307284906674262e-01,1.319706057628586005e-01,1.319752155412717010e-01,1.319442982996263947e-01,1.318115265077117737e-01,1.317307175649147788e-01,1.318861512497686572e-01,1.317714201001144447e-01
1.096478196143185091e+00,1.393906400611501228e-01,1.392285489592150205e-01,1.392382906396715525e-01,1.392036762822629337e-01,1.390669455351774553e-01,1.389736988618656410e-01,1.391507709657868741e-01,1.390316426847073572e-01
1.148153621496882826e+00,1.464992946359457426e-01,1.463349562964409434e-01,1.463517547615198477e-01,1.463102874244212037e-01,1.461712003375518487e-01,1.460685051351936214e-01,1.462639926466957063e-01,1.461433719076314364e-01
1.202264434617413169e+00,1.532084375632805362e-01,1.530396443137886087e-01,1.530642434358183146e-01,1.530154326130000186e-01,1.528744768719376701e-01,1.527654331369838747e-01,1.529744638039069182e-01,1.528555084181673351e-01
1.258925411794167504e+00,1.593517637431401124e-01,1.591750947146822748e-01,1.592064487054795086e-01,1.591534195946546215e-01,1.590102910082980270e-01,1.588974979290181666e-01,1.591144562941320395e-01,1.589997210783100634e-01
1.318256738556407459e+00,1.649634345667046753e-01,1.647760738412557546e-01,1.648117103455459254e-01,1.647595486287677380e-01,1.646146074187134767e-01,1.645000618839489170e-01,1.647192365343817522e-01,1.646100627947892636e-01
1.380384264602885214e+00,1.701995277113036720e-01,1.700012575872360265e-01,1.700382626901321137e-01,1.699904835643767931e-01,1.698462406907602362e-01,1.697314453228993270e-01,1.699475192550262415e-01,1.698441182804759919e-01
1.445439770745927888e+00,1.750974102397021559e-01,1.748912791297913827e-01,1.749270737287610122e-01,1.748831344458414427e-01,1.747440701194286905e-01,1.746298301869425307e-01,1.748390285051180659e-01,1.747410455389358241e-01
1.513561248436208651e+00,1.794539249820451821e-01,1.792449796954731778e-01,1.792773969747915863e-01,1.792338624555127324e-01,1.791042494601081114e-01,1.789903367784407839e-01,1.791921044974696398e-01,1.790989701365453268e-01
1.584893192461114042e+00,1.830414646805457179e-01,1.828347684109364046e-01,1.828617183394645185e-01,1.828160403376776211e-01,1.826980224587272383e-01,1.825836826678935987e-01,1.827803814840534280e-01,1.826914216845902661e-01
1.659586907437561321e+00,1.859184159395862734e-01,1.857176440793633643e-01,1.857368684318975449e-01,1.856895695353321385e-01,1.855839741202285342e-01,1.854693128263191770e-01,1.856619422866734315e-01,1.855772919928332931e-01
1.737800828749376247e+00,1.883342870052160667e-01,1.881395194936807125e-01,1.881486165276338440e-01,1.881019496745609532e-01,1.880101940329017285e-01,1.878962661269291956e-01,1.880807436648518072e-01,1.880030028484139248e-01
1.819700858609982541e+00,1.903058344665215507e-01,1.901093000550421186e-01,1.901064156280881379e-01,1.900628085808890311e-01,1.899852847693896396e-01,1.898715588148066347e-01,1.900439677526263027e-01,1.899775200394820396e-01
1.905460717963246342e+00,1.916106623571783296e-01,1.913968174715519333e-01,1.913823589298057071e-01,1.913451907031868404e-01,1.912774021293314752e-01,1.911603867843214843e-01,1.913270516135260058e-01,1.912734560170950837e-01
1.995262314968878847e+00,1.922805411150534660e-01,1.920387829291732018e-01,1.920159032360533036e-01,1.919893834056442816e-01,1.919245834815264118e-01,1.918021273549915806e-01,1.919745536451575030e-01,1.919302506632676875e-01
2.089296130854038758e+00,1.925901008447453433e-01,1.923284469587632495e-01,1.922986955075309812e-01,1.922857521621209043e-01,1.922234118001678316e-01,1.921006170586908590e-01,1.922742842368232175e-01,1.922362447248848749e-01
2.187761623949551648e+00,1.925109497837898809e-01,1.922480269839904332e-01,1.922061934714413556e-01,1.922089420525672776e-01,1.921531113190720619e-01,1.920423945110901476e-01,1.921949234088282388e-01,1.921647923532165958e-01
2.290867652767772267e+00,1.919195969773466737e-01,1.916698130121186616e-01,1.916087256523597016e-01,1.916281027927708991e-01,1.915765715822895787e-01,1.914920706102546666e-01,1.916099761096422271e-01,1.915892621877802182e-01
2.398832919019489918e+00,1.910632534560339768e-01,1.908427825345943296e-01,1.907638353942489595e-01,1.907957395513697196e-01,1.907441947365950685e-01,1.906902853880004522e-01,1.907787942865765973e-01,1.907689027678544091e-01
2.511886431509579687e+00,1.900403856666368629e-01,1.898602275888475743e-01,1.897689934010887980e-01,1.898138626774275306e-01,1.897648956639147177e-01,1.897247789099436865e-01,1.897994474148100574e-01,1.898002917916384868e-01
2.630267991895381297e+00,1.887698456044519524e-01,1.886179944160596422e-01,1.885098808712654117e-01,1.885806530108405654e-01,1.885318285594927423e-01,1.884825896848060234e-01,1.885718100053627166e-01,1.885637485157272419e-01
2.754228703338166273e+00,1.874792456568534216e-01,1.873562796185880286e-01,1.872248992237643961e-01,1.873134254708093138e-01,1.872615417426123918e-01,1.872019898847294694e-01,1.873149018789612152e-01,1.872763956557294551e-01
2.884031503126605500e+00,1.861781034633313570e-01,1.860926713254105191e-01,1.859462026694499726e-01,1.860194286095737115e-01,1.859785917213706008e-01,1.859256748153814698e-01,1.860301160847487867e-01,1.859714783577536001e-01
3.019951720402016093e+00,1.848644196450989763e-01,1.847863352485136501e-01,1.846328558749108228e-01,1.846946668125369895e-01,1.846709106079242602e-01,1.846413336835969754e-01,1.847253031512649801e-01,1.846521474283205899e-01
3.162277660168379523e+00,1.836461269386199524e-01,1.835651199954147772e-01,1.834150136978349444e-01,1.834805086881088620e-01,1.834652999815596652e-01,1.834498621685306530e-01,1.835256151548630421e-01,1.834469193320348579e-01
3.311311214825911176e+00,1.824511019877270435e-01,1.823614423272502394e-01,1.822296496551920331e-01,1.822859518636257281e-01,1.822781116368198673e-01,1.822577947653717390e-01,1.823306625382190294e-01,1.822730365219311921e-01
3.467368504525316641e+00,1.813661184764145395e-01,1.812551420253312173e-01,1.811198063136615355e-01,1.811625793028356912e-01,1.811841939733037088e-01,1.811621037271999857e-01,1.812208415963134089e-01,1.811934993599388921e-01
3.630780547701013994e+00,1.803045927934537607e-01,1.801889744509247715e-01,1.800305735792047668e-01,1.800447135212444316e-01,1.801181788145524987e-01,1.800977387742500047e-01,1.801238430987652794e-01,1.801329544427511808e-01
3.801893963205612792e+00,1.792667401178803521e-01,1.791371735080022620e-01,1.789781481088906223e-01,1.789886123759405478e-01,1.790813171683545146e-01,1.790764800551447322e-01,1.790907151004686726e-01,1.790946855275791783e-01
3.981071705534973137e+00,1.782053760097599693e-01,1.780563674178257949e-01,1.779295477760793054e-01,1.779225955060210473e-01,1.780203977914602553e-01,1.780318241101570831e-01,1.780438673235071045e-01,1.780219502713886459e-01
4.168693834703354639e+00,1.770965386809903730e-01,1.769605996128202074e-01,1.768425657414082197e-01,1.768549167970510094e-01,1.769210405484868132e-01,1.769375019666342697e-01,1.769364612582357554e-01,1.769156935808401110e-01
4.365158322401661017e+00,1.758767242939900666e-01,1.757686697030988177e-01,1.756482803304648399e-01,1.756996992138618874e-01,1.757525438587510258e-01,1.757452664204936232e-01,1.757546896412779114e-01,1.757298394929468488e-01
4.570881896148751622e+00,1.745707205751316493e-01,1.744720543774546384e-01,1.743600632899979519e-01,1.744318563131888322e-01,1.744814265045567248e-01,1.744521149222174605e-01,1.745008935148305573e-01,1.744397488795044193e-01
4.786300923226384896e+00,1.731352158442612810e-01,1.730590099279552263e-01,1.729593511529719796e-01,1.729954373279985747e-01,1.730763209860189666e-01,1.730554567247353792e-01,1.731370578745392019e-01,1.730431926937322507e-01
5.011872336272724660e+00,1.715905582289124487e-01,1.715073205554214775e-01,1.714344083625185533e-01,1.714463448686749103e-01,1.715296493082859308e-01,1.715349435370278897e-01,1.716061184838124365e-01,1.715155022786586381e-01
5.248074602497728058e+00,1.698783452523173476e-01,1.698198263138053221e-01,1.697543710380751414e-01,1.697829085151116579e-01,1.698426250368483825e-01,1.698911707634024604e-01,1.699268337726561329e-01,1.698359628646458896e-01
5.495408738576248453e+00,1.679942339739750878e-01,1.680354816586052957e-01,1.679163543100747058e-01,1.680113001887479640e-01,1.680308087076781698e-01,1.681026837271984431e-01,1.681355166070247209e-01,1.680393953446971678e-01
5.754399373371566817e+00,1.660159670963841094e-01,1.661367270740497781e-01,1.660036594243646524e-01,1.661124958806306506e-01,1.661271967232988700e-01,1.661793358525499587e-01,1.662281001603545527e-01,1.661276750355109855e-01
6.025595860743575116e+00,1.640331187565069737e-01,1.641780700216129985e-01,1.640354604677009553e-01,1.641317545815698109e-01,1.641628964340099694e-01,1.641790118872443194e-01,1.642747059176571933e-01,1.641546549708861602e-01
6.309573444801929831e+00,1.620839416321231685e-01,1.621834664945787097e-01,1.620757771484093446e-01,1.621824756491650199e-01,1.621757355579841464e-01,1.621993115208819058e-01,1.623066191500489586e-01,1.621587824078825069e-01
6.606934480075957516e+00,1.601652189906430379e-01,1.602038512244176593e-01,1.601161131734609722e-01,1.601981271808340657e-01,1.602165900135587573e-01,1.602562310467478546e-01,1.603422118515842876e-01,1.601898463071838308e-01
6.918309709189362167e+00,1.583070576488121439e-01,1.582728770880416636e-01,1.581845601764308162e-01,1.582834018132202036e-01,1.582871113299174626e-01,1.583389466973832149e-01,1.584078594840728771e-01,1.582563537701817680e-01
7.244359600749898931e+00,1.564463680480396857e-01,1.563779139581557009e-01,1.562720276956948151e-01,1.563740661716615243e-01,1.563966675206007739e-01,1.564531570622995915e-01,1.564902304294213953e-01,1.563210995089410194e-01
7.585775750291835706e+00,1.545126329647086016e-01,1.544327061116648192e-01,1.543315088018882286e-01,1.544664490170545579e-01,1.544955770165461484e-01,1.545229084007528064e-01,1.545840437482650931e-01,1.543759244146202525e-01
7.943282347242813124e+00,1.525040851420129406e-01,1.524226489931194972e-01,1.523320098495935804e-01,1.524507727927388590e-01,1.525026078058220880e-01,1.525013119584515131e-01,1.525541488200899687e-01,1.523656540217992184e-01
8.317637711026709013e+00,1.503268653822707468e-01,1.502762973856055229e-01,1.501766761616784573e-01,1.503236242860665484e-01,1.503718598426436459e-01,1.504037817278018607e-01,1.503975922947603239e-01,1.502687054615334250e-01
8.709635899560804972e+00,1.480591455095156828e-01,1.480554338617676713e-01,1.479344092097649721e-01,1.481024932072674827e-01,1.481473952655675275e-01,1.482006205220618156e-01,1.481348032334017240e-01,1.480635415606494920e-01
9.120108393559096527e+00,1.457857663781168822e-01,1.458135249269634504e-01,1.457070439274211482e-01,1.457883481889110378e-01,1.458908397243773025e-01,1.459363965353230874e-01,1.458756177894677541e-01,1.458037462693807240e-01
9.549925860214358408e+00,1.435634406955982878e-01,1.435725064756506741e-01,1.434968740842736123e-01,1.435652862707520461e-01,1.436696146955804276e-01,1.437131814504249705e-01,1.436741302189340486e-01,1.435639926139669342e-01
1.000000000000000000e+01,1.414135690345017793e-01,1.413558797501787145e-01,1.413175536956856326e-01,1.414352490155609821e-01,1.415265391861269817e-01,1.415311670551795686e-01,1.415748387518571128e-01,1.414212587874819071e-01
1.047128548050899610e+01,1.393188817297084381e-01,1.392551248810850184e-01,1.391612265985858743e-01,1.393167782560131573e-01,1.394034287481788759e-01,1.393904389329078397e-01,1.394437627109737787e-01,1.393101196374213757e-01
1.096478196143185180e+01,1.371245346100356810e-01,1.370912033007660458e-01,1.369719461293746054e-01,1.371598493287001785e-01,1.372492267035196611e-01,1.371824397658564787e-01,1.372710885968886074e-01,1.371683003710107429e-01
1.148153621496882870e+01,1.349703490292953334e-01,1.349099939677962101e-01,1.347730862655517892e-01,1.349518656994702637e-01,1.350405584530116609e-01,1.349776085555466909e-01,1.350798872750303137e-01,1.349887796841204857e-01
1.202264434617413080e+01,1.327664559649799902e-01,1.326877729238468973e-01,1.326428129347866358e-01,1.327417965763973695e-01,1.328185699221942906e-01,1.328047323781017253e-01,1.328330859464491864e-01,1.327949377482771365e-01
1.258925411794167459e+01,1.306039366059023321e-01,1.305086280665083975e-01,1.304325444403650613e-01,1.305299908352830218e-01,1.306277505970677710e-01,1.306199713756194258e-01,1.306444257003636367e-01,1.306414953196876894e-01
1.318256738556407370e+01,1.284601996326028006e-01,1.283589338871137520e-01,1.282464415976210248e-01,1.283596808885645035e-01,1.284587267426133272e-01,1.284570301959405414e-01,1.285192191141226181e-01,1.284887559086570208e-01
1.380384264602885303e+01,1.263393629508395566e-01,1.262084101841752515e-01,1.261460975360816916e-01,1.262568481548632104e-01,1.263174393884095581e-01,1.263060870452493711e-01,1.263547994118094375e-01,1.263765275837682722e-01
1.445439770745928065e+01,1.242394657089675863e-01,1.241065712986942349e-01,1.239990636827610904e-01,1.241416591198390290e-01,1.241902483452000383e-01,1.241526016302573338e-01,1.241722792923653229e-01,1.241706433196310966e-01
1.513561248436208651e+01,1.221828627061031097e-01,1.219201306189265505e-01,1.218376928908480039e-01,1.219935610832440370e-01,1.220528580105481736e-01,1.220163672365680296e-01,1.220025827976156108e-01,1.220208316100872409e-01
1.584893192461114175e+01,1.199833426114456786e-01,1.197823492049914645e-01,1.197378244664485392e-01,1.198566542489823139e-01,1.199203254910135297e-01,1.198939064717576414e-01,1.198959837461427980e-01,1.199315423662770524e-01
1.659586907437561365e+01,1.179665893923280556e-01,1.177179789522209696e-01,1.176909385700137672e-01,1.177835385876671581e-01,1.178902673065788248e-01,1.178490358227741036e-01,1.178144642717753182e-01,1.178541870629828264e-01
1.737800828749376336e+01,1.159928842519473285e-01,1.156830486171371714e-01,1.155890446124735738e-01,1.157061925747479431e-01,1.158302327291616390e-01,1.158313068841756305e-01,1.157360305527349448e-01,1.157841492959229834e-01
1.819700858609982674e+01,1.140192964432277245e-01,1.136420319797062511e-01,1.135466184670722023e-01,1.136249784135383717e-01,1.137650012558385076e-01,1.137494402144783867e-01,1.136724158337227009e-01,1.137233217778080702e-01
1.905460717963246253e+01,1.120284605091372288e-01,1.115384728869936448e-01,1.115483813465763530e-01,1.115891220168651748e-01,1.117512561582343078e-01,1.116968036787507335e-01,1.116681787819125693e-01,1.116906617052690481e-01
1.995262314968878670e+01,1.101677128610478867e-01,1.095192692644902238e-01,1.095597946393379318e-01,1.095843947077270869e-01,1.097424750780488789e-01,1.097301763654102286e-01,1.096642034654140285e-01,1.096950926493110018e-01
2.089296130854038580e+01,1.082502510427743592e-01,1.075827680937886804e-01,1.075590457495903401e-01,1.076494459108666563e-01,1.077885965437385685e-01,1.077871426589997877e-01,1.077391792260034148e-01,1.077172779038197137e-01
2.187761623949552003e+01,1.063014691892081864e-01,1.057054185882194408e-01,1.056496728781735339e-01,1.057088754127815527e-01,1.058434972865742590e-01,1.058226813468386152e-01,1.058398832259886402e-01,1.057549287828423723e-01
2.290867652767772356e+01,1.044046284544521142e-01,1.037415732281729702e-01,1.037323170430148045e-01,1.037055518261225384e-01,1.039368055074164215e-01,1.039534269341716999e-01,1.039165085183647863e-01,1.038410275229984109e-01
2.398832919019490006e+01,1.025721523485529085e-01,1.018859676241266610e-01,1.018620030684087574e-01,1.018345979973661330e-01,1.020358129785700341e-01,1.020864277924782709e-01,1.020305200464980133e-01,1.019700229526655233e-01
2.511886431509579509e+01,1.008021541285925027e-01,1.000122354418197385e-01,9.993742684368944751e-02,9.997345796283042818e-02,1.001809190969094182e-01,1.001699515614154767e-01,1.001038016393278468e-01,1.001262811584502921e-01
2.630267991895381385e+01,9.906417150844432085e-02,9.814776141711092916e-02,9.811282355744854744e-02,9.816362697260412606e-02,9.834785695398542971e-02,9.840398321338042487e-02,9.830307072919333700e-02,9.827131906086729318e-02
2.754228703338166184e+01,9.732104619789846978e-02,9.639939659744617417e-02,9.637948027838508236e-02,9.636688099081182346e-02,9.655606384631837402e-02,9.662596657019659196e-02,9.652387605959919514e-02,9.648268902192977392e-02
2.884031503126605855e+01,9.563156367049169271e-02,9.468261575610741054e-02,9.457669585831231240e-02,9.457172166812073677e-02,9.480416940729190223e-02,9.481238745514163069e-02,9.478563751803163739e-02,9.474315818421553959e-02
3.019951720402016093e+01,9.400159932141949337e-02,9.292643107273007574e-02,9.283126392808896399e-02,9.285335048999261709e-02,9.305732269461616801e-02,9.310279126550921602e-02,9.306571604445826318e-02,9.299553296201208685e-02
3.162277660168379256e+01,9.239212364837671998e-02,9.121167582504240146e-02,9.118203231070676207e-02,9.115024451053203858e-02,9.135911456360795713e-02,9.132622336616852410e-02,9.132046696928401708e-02,9.129524764943930393e-02
3.311311214825911264e+01,9.079210506006467341e-02,8.954514392347905083e-02,8.947254608643402662e-02,8.948390545183179667e-02,8.968289834007393824e-02,8.967466521124324574e-02,8.967875711339896860e-02,8.962308659148546242e-02
3.467368504525316553e+01,8.923209251958778843e-02,8.794103306317477275e-02,8.788834020433076988e-02,8.784384415286923542e-02,8.804075142404611809e-02,8.801753211096807750e-02,8.804647294480900943e-02,8.798429407658701906e-02
3.630780547701014171e+01,8.765829786680115476e-02,8.634725646541699384e-02,8.625400329340704442e-02,8.621968441192187638e-02,8.644427225059138353e-02,8.641299579705796763e-02,8.640709045022833268e-02,8.637865182611205450e-02
3.801893963205612437e+01,8.625466879445026214e-02,8.475561688289935669e-02,8.461682266372305694e-02,8.465490120994310919e-02,8.485537760500276583e-02,8.488095916025292786e-02,8.484635459242338695e-02,8.480933649072115721e-02
3.981071705534973404e+01,8.484144361623285890e-02,8.324781544326398386e-02,8.304469107656357874e-02,8.311617276966164203e-02,8.330876829593567012e-02,8.337146716002934166e-02,8.327492669872459119e-02,8.324683690758589993e-02
4.168693834703355350e+01,8.348844746256744997e-02,8.171775712389331425e-02,8.156595435035535191e-02,8.157427982246073794e-02,8.178448980133097568e-02,8.182788071673692543e-02,8.175019801924805762e-02,8.177869480242713762e-02
4.365158322401661195e+01,8.208826268516267177e-02,8.023513328339010320e-02,8.006156598560350279e-02,8.008077789343358288e-02,8.030454380288673533e-02,8.030668465662328670e-02,8.025511136346953622e-02,8.023348412872949309e-02
4.570881896148751622e+01,8.081371231938241917e-02,7.877299161843272224e-02,7.857372132254006325e-02,7.866149492642147967e-02,7.887026922956225095e-02,7.885514833911053123e-02,7.880170001345304653e-02,7.875238811153020824e-02
4.786300923226384896e+01,7.959115614893695623e-02,7.737448380289839445e-02,7.720449715393769285e-02,7.719844951851340120e-02,7.741077544073567129e-02,7.744256478101572971e-02,7.735279417995431783e-02,7.732260128352284878e-02
5.011872336272725192e+01,7.831274288025572017e-02,7.600193941372909712e-02,7.581849298159197559e-02,7.581154481356948416e-02,7.601195613753382319e-02,7.599558446507617693e-02,7.595564174509469857e-02,7.594613582191360457e-02
5.248074602497728591e+01,7.711493631219394629e-02,7.468038147489532153e-02,7.443946574444104680e-02,7.447501260126075662e-02,7.462546881324948200e-02,7.458637871982741474e-02,7.458360144393121061e-02,7.457577304619732173e-02
5.495408738576248453e+01,7.593397922318488591e-02,7.328373341859654999e-02,7.309764675550341206e-02,7.314898004352572702e-02,7.330250535269683398e-02,7.326624633834361022e-02,7.328281929732148592e-02,7.325200541703719148e-02
5.754399373371566639e+01,7.482812455039096478e-02,7.204089808164289288e-02,7.178133118206453389e-02,7.185412665350821015e-02,7.196897288911364987e-02,7.196822575013460399e-02,7.193357880679399075e-02,7.194219813472084446e-02
6.025595860743574406e+01,7.377467425827760605e-02,7.076208722014351582e-02,7.052089798795949105e-02,7.058534546942273058e-02,7.069560116804309013e-02,7.069060245304839563e-02,7.062894893406861108e-02,7.061885322911129470e-02
6.309573444801930009e+01,7.271800224172050853e-02,6.954600413120870517e-02,6.923509463945083653e-02,6.926332840071756924e-02,6.942799850514901061e-02,6.939364751326837499e-02,6.938377778891166581e-02,6.936099745010784745e-02
6.606934480075958049e+01,7.177151471803480676e-02,6.834421271760668382e-02,6.800598809454351523e-02,6.811356796660604507e-02,6.817308354856273234e-02,6.814154139482778150e-02,6.814064246394414825e-02,6.815114793949138272e-02
6.918309709189362877e+01,7.079501040346990182e-02,6.720095204094893304e-02,6.678331734093340133e-02,6.684997492495592386e-02,6.697828610349093603e-02,6.699595127587471000e-02,6.690549770260431628e-02,6.694057320376634035e-02
7.244359600749898220e+01,6.984783710832333237e-02,6.607462947016834454e-02,6.559032369498421500e-02,6.567040348056255028e-02,6.579414506762323867e-02,6.583401078461570410e-02,6.576685454446981605e-02,6.572878435320320123e-02
7.585775750291836061e+01,6.897524820170888860e-02,6.494193454292995771e-02,6.447090332581514871e-02,6.449489444531826543e-02,6.462543338218243449e-02,6.465904965018645645e-02,6.458116507725725208e-02,6.460336295925277195e-02
7.943282347242814012e+01,6.810332879768582481e-02,6.387296330692694701e-02,6.333527174528941206e-02,6.337418738055713985e-02,6.351955072045885331e-02,6.351392428642627097e-02,6.349682851341675871e-02,6.347171104401141961e-02
8.317637711026708303e+01,6.731377768335718159e-02,6.279136492229796251e-02,6.223335040456059314e-02,6.218688646338818571e-02,6.241227104872490439e-02,6.242751649113369161e-02,6.238179451136944415e-02,6.235863470751148996e-02
8.709635899560805683e+01,6.653979996966376265e-02,6.179457789611401269e-02,6.116358053486679186e-02,6.115769267747721977e-02,6.131328827368059259e-02,6.132296222468155977e-02,6.124515069474422563e-02,6.128283942075419405e-02
9.120108393559097237e+01,6.579520737950637910e-02,6.076923242247130735e-02,6.010256162040249900e-02,6.011000777434663545e-02,6.023500589688626783e-02,6.025454456496349975e-02,6.021010804088815227e-02,6.023202270459476759e-02
9.549925860214358408e+01,6.510189918835451728e-02,5.982500177453056733e-02,5.906299817430986365e-02,5.906391542259847860e-02,5.919209263892674655e-02,5.925391353997029598e-02,5.917612787460759666e-02,5.917649472650579612e-02
1.000000000000000000e+02,6.442385931586204484e-02,5.888764099212916159e-02,5.810429664561465174e-02,5.803162100149635017e-02,5.819584695475974595e-02,5.820057863233181472e-02,5.817295250582851796e-02,5.815740218436876718e-02
1.047128548050898473e+02,6.383470504192403916e-02,5.799732705514634018e-02,5.710042403277157397e-02,5.703440250739053724e-02,5.722317143875031015e-02,5.719833432873528550e-02,5.716872578242032654e-02,5.715506230516188141e-02
1.096478196143185073e+02,6.320871239249932494e-02,5.706539449518480134e-02,5.614127647676288302e-02,5.605527944085917508e-02,5.622930684505945270e-02,5.625081978655728510e-02,5.620894720683468349e-02,5.619069913825500834e-02
1.148153621496881698e+02,6.268473260334601893e-02,5.618698392856056462e-02,5.522097565703457112e-02,5.510989708933616837e-02,5.530041725424671151e-02,5.529578216142238406e-02,5.525956821524241613e-02,5.526983874271551578e-02
1.202264434617413116e+02,6.219193710741592607e-02,5.536688631928188969e-02,5.433452927749837097e-02,5.417402882043344942e-02,5.437211117011057221e-02,5.433945900019601649e-02,5.434558817517579771e-02,5.432530805037475569e-02
1.258925411794166251e+02,6.173405257646571997e-02,5.458455567628792832e-02,5.339602915625248775e-02,5.327888218196024511e-02,5.346239984768286213e-02,5.342319545853918550e-02,5.344823824383167221e-02,5.343170316412301779e-02
1.318256738556407299e+02,6.134225914631201426e-02,5.376759912434161265e-02,5.253251409895753204e-02,5.240043456976731240e-02,5.256399659736264024e-02,5.254296244269095889e-02,5.253178328487132648e-02,5.251231962096384459e-02
1.380384264602883775e+02,6.090838770674587149e-02,5.295288048026693117e-02,5.171529469733622542e-02,5.152566511553222789e-02,5.168934537375114574e-02,5.167284646304674822e-02,5.167911946860298533e-02,5.166423886007216054e-02
1.445439770745927888e+02,6.046451093540543276e-02,5.227153253937658756e-02,5.082818447063714579e-02,5.067931921872105561e-02,5.083314587478635765e-02,5.083450045172232395e-02,5.079198356889405574e-02,5.082708725156408203e-02
1.513561248436207052e+02,6.020181133326650558e-02,5.153309176490669663e-02,5.004673297539277699e-02,4.982354946320111805e-02,4.997530996271545845e-02,4.999095100975558398e-02,4.995988790960478182e-02,4.995088586890373411e-02
1.584893192461114211e+02,5.988192874863603604e-02,5.083362992775644629e-02,4.923710260946147915e-02,4.903252233269480426e-02,4.917258587315895269e-02,4.916808089971815704e-02,4.912931449619213631e-02,4.915293711082538430e-02
1.659586907437559660e+02,5.963712273193011448e-02,5.019161994032266677e-02,4.849440605134493903e-02,4.821505690825172996e-02,4.837120878831337872e-02,4.838779861466325355e-02,4.832205519907797203e-02,4.836558580314705841e-02
1.737800828749376194e+02,5.937152810653742452e-02,4.957453843185916087e-02,4.774955886568869184e-02,4.743819728963009213e-02,4.758772012199620483e-02,4.762022637459280977e-02,4.755256298577689722e-02,4.757265088743395376e-02
1.819700858609982674e+02,5.922015808368154277e-02,4.894038487824447364e-02,4.703145334520728027e-02,4.669205225125484110e-02,4.681214025294511138e-02,4.682054351492912631e-02,4.674985798701749434e-02,4.681160660278679830e-02
1.905460717963248385e+02,5.907578294924748646e-02,4.834301289729861506e-02,4.630890649416938981e-02,4.592190595895000171e-02,4.606031420901048751e-02,4.608518081898270446e-02,4.600403328164628242e-02,4.605957945388967217e-02
1.995262314968878741e+02,5.895483784633020335e-02,4.782624199618364796e-02,4.563833800742946728e-02,4.520722694810091341e-02,4.532648402735323101e-02,4.534014421359305880e-02,4.529951628535336394e-02,4.531333579707230025e-02
2.089296130854040712e+02,5.884385166661195571e-02,4.726982206261801794e-02,4.495398688372079926e-02,4.451122966228816813e-02,4.461979772362911073e-02,4.459803251674012564e-02,4.455518508976991782e-02,4.461194392237444184e-02
2.187761623949551790e+02,5.872723268705607597e-02,4.677729394433392113e-02,4.429117695040529767e-02,4.378055800683721549e-02,4.393975263664851028e-02,4.389888842152470105e-02,4.386217983766026174e-02,4.390364062250915606e-02
2.290867652767774700e+02,5.871661403322989137e-02,4.629142749190678224e-02,4.366663281118014772e-02,4.314096438315553894e-02,4.325622034390579074e-02,4.320070517675999450e-02,4.317143401235889327e-02,4.321696909780616686e-02
2.398832919019489793e+02,5.868649851410803753e-02,4.588080875094711908e-02,4.303583463662400549e-02,4.248446024033958324e-02,4.257544935566900945e-02,4.250353204442400279e-02,4.249260684938795107e-02,4.254539730666184044e-02
2.511886431509582280e+02,5.866057067511870615e-02,4.544613199201590070e-02,4.243238296815731586e-02,4.184536786562228355e-02,4.192022458524845979e-02,4.185485305215459750e-02,4.183653320790510499e-02,4.188723620934381442e-02
2.630267991895381670e+02,5.874773125649587757e-02,4.506190241124304052e-02,4.188048871403445700e-02,4.117314087468323947e-02,4.128257032331763415e-02,4.122367719722972584e-02,4.119918809478833460e-02,4.125120602252065755e-02
2.754228703338168884e+02,5.879589092992124066e-02,4.465823359446827873e-02,4.133381501075694686e-02,4.056768195819866057e-02,4.065944112639521130e-02,4.060191878431343437e-02,4.056851182589971822e-02,4.058585696916700014e-02
2.884031503126605571e+02,5.885222895631500584e-02,4.430941171266405965e-02,4.077405770873596125e-02,3.997930011661198629e-02,4.003506411533588882e-02,3.996656889709256782e-02,3.993521094693499446e-02,3.996977558678694448e-02
3.019951720402019077e+02,5.890225547489267438e-02,4.398940916056265360e-02,4.025925476536486997e-02,3.942527460618842905e-02,3.942168354061183905e-02,3.932046174917300241e-02,3.932919841080850104e-02,3.935353473069145430e-02
3.162277660168379612e+02,5.900313140709263771e-02,4.370398215062915037e-02,3.978153895123409667e-02,3.884949332092136470e-02,3.882938300141296206e-02,3.876139990523228690e-02,3.872849279000568218e-02,3.874391976993639408e-02
3.311311214825907427e+02,5.915971546129775160e-02,4.339652408316816562e-02,3.925004604084196547e-02,3.828960099107880932e-02,3.825571705952176410e-02,3.819204177388136473e-02,3.816048522675860588e-02,3.816887008949715332e-02
3.467368504525316553e+02,5.926267380216143632e-02,4.316681859736558324e-02,3.881156222876402939e-02,3.773731726309483697e-02,3.768741580202283198e-02,3.760026920372661757e-02,3.758778602361823734e-02,3.761561690301109401e-02
3.630780547701010050e+02,5.941945220159406543e-02,4.292818889069907606e-02,3.833590258371741971e-02,3.722268264649483682e-02,3.715488983469416445e-02,3.703201355267092543e-02,3.700516846508405261e-02,3.704319874742965230e-02
3.801893963205612863e+02,5.959013166283013557e-02,4.272187607981994817e-02,3.795319192459574442e-02,3.672385032952586031e-02,3.659043942265792493e-02,3.650308224306022392e-02,3.648754151112945654e-02,3.650351121434219914e-02
3.981071705534969283e+02,5.972533618676198475e-02,4.255436532700817426e-02,3.753177153137016164e-02,3.625209358479131172e-02,3.606536833092283123e-02,3.596264839885303377e-02,3.592203642725659563e-02,3.595979820887835327e-02
4.168693834703354923e+02,5.989844406804952642e-02,4.235645685984899822e-02,3.714285800086376821e-02,3.575496500641801856e-02,3.555553309477681168e-02,3.544394364457066626e-02,3.539779681585707855e-02,3.542867035681319249e-02
4.365158322401656505e+02,6.007023259943902044e-02,4.222140350270961462e-02,3.679258506433884246e-02,3.528394493612446031e-02,3.506228066628535450e-02,3.495134090261622917e-02,3.487387526371495128e-02,3.489870704491630782e-02
4.570881896148752048e+02,6.022334288375599809e-02,4.209973278020093246e-02,3.639809147508762249e-02,3.479990769678814599e-02,3.457287190380606279e-02,3.445358496456545072e-02,3.437041804920292626e-02,3.440126962498488844e-02
4.786300923226380064e+02,6.039984530533031026e-02,4.203079799401904237e-02,3.608969536786068438e-02,3.440842235128399595e-02,3.409700579753068006e-02,3.394470394070966263e-02,3.388725253948850213e-02,3.387942084518029418e-02
5.011872336272724624e+02,6.060930738426101305e-02,4.193289733532000463e-02,3.575219176650668018e-02,3.392873099472114989e-02,3.361874743165800539e-02,3.347345811460135379e-02,3.339977736112025031e-02,3.341564344531529340e-02
5.248074602497722481e+02,6.088259586969824166e-02,4.187291828255082504e-02,3.546410086798083838e-02,3.350956998189360408e-02,3.315193771954246665e-02,3.298028583635482375e-02,3.291357695129608352e-02,3.291011813034298156e-02
5.495408738576247742e+02,6.097835031339557399e-02,4.183018970700810857e-02,3.516852575788290136e-02,3.316742199166388544e-02,3.271173164768512859e-02,3.253834783882703779e-02,3.245747915168084585e-02,3.246726970366500126e-02
5.754399373371566071e+02,6.106004103464621191e-02,4.181322833595785271e-02,3.491559699269355943e-02,3.276378058974602214e-02,3.228740783589043040e-02,3.208918833225411771e-02,3.200586643399867814e-02,3.202179216172844345e-02
6.025595860743580943e+02,6.128639699555693543e-02,4.181387048468850065e-02,3.468556641512778732e-02,3.237716693359315306e-02,3.187382630628692037e-02,3.166525733382168778e-02,3.155961185785097906e-02,3.156102937562890037e-02
6.309573444801930009e+02,6.142130895645674798e-02,4.181394027711379108e-02,3.445571771655684540e-02,3.201096194439933401e-02,3.145893770836129255e-02,3.121750103595100426e-02,3.111420169902363517e-02,3.114103823800265514e-02
6.606934480075964302e+02,6.147982270939001542e-02,4.184794019244827967e-02,3.423197678559849327e-02,3.166763618621763060e-02,3.105302077535598490e-02,3.079125604080586859e-02,3.068397634436987112e-02,3.067508272779380027e-02
6.918309709189362593e+02,6.171307257951627601e-02,4.191166777869127086e-02,3.401611384545695504e-02,3.139558360107626983e-02,3.067652873424844828e-02,3.040964393665769247e-02,3.028431178620597311e-02,3.026431893773529058e-02
7.244359600749905894e+02,6.176591063360986622e-02,4.195845431421552779e-02,3.380176956537958577e-02,3.104999349527079455e-02,3.030766352580426329e-02,2.997132087039177176e-02,2.987849312658988690e-02,2.987714193544832933e-02
7.585775750291835493e+02,6.193893416476296127e-02,4.204403053124368406e-02,3.368452158610557579e-02,3.073797695903216290e-02,2.994124595108113226e-02,2.959736433255763521e-02,2.945311815281906678e-02,2.945985708664767763e-02
7.943282347242821970e+02,6.201606215522986049e-02,4.210573659009514413e-02,3.356149383239662165e-02,3.044220333196077585e-02,2.957834725178938584e-02,2.924562117747423612e-02,2.905337826459803222e-02,2.908184378792853797e-02
8.317637711026708303e+02,6.212177779945218803e-02,4.221067637798753963e-02,3.342177365769968822e-02,3.021528166239290450e-02,2.923120692572241802e-02,2.886254599985190947e-02,2.868903240922362347e-02,2.868040053019056679e-02
8.709635899560814778e+02,6.227418025250955336e-02,4.234703121440828305e-02,3.334236801447190007e-02,2.997204402668608714e-02,2.890074693563802338e-02,2.850688088417152599e-02,2.834373338887872726e-02,2.829387611100047176e-02
9.120108393559096385e+02,6.234696760615791172e-02,4.242611390909376695e-02,3.324615663716742886e-02,2.970446696119400862e-02,2.858792966831973439e-02,2.815269021553511511e-02,2.796050830791217690e-02,2.795083327111478472e-02
9.549925860214368640e+02,6.238750379291117115e-02,4.257915361566997486e-02,3.316992464498809412e-02,2.948499729429493801e-02,2.828638431814335663e-02,2.780578010259523655e-02,2.758696202612897705e-02,2.756017342098275938e-02
1.000000000000000000e+03,6.251713346258860882e-02,4.270630600995651421e-02,3.309925313508768618e-02,2.927391180585112163e-02,2.798369792556336735e-02,2.747194292720971098e-02,2.725257282499896072e-02,2.721230274859758047e-02
1.047128548050898416e+03,6.257644055018396489e-02,4.286043464814249387e-02,3.310552720031696011e-02,2.907242565306484422e-02,2.770345288508987980e-02,2.712258701211679723e-02,2.691278929088507244e-02,2.685868679433139547e-02
1.096478196143185187e+03,6.264209534156850445e-02,4.297528772484539988e-02,3.307176202794224334e-02,2.889082727872990808e-02,2.743669116000657313e-02,2.686312748338978706e-02,2.656699881203258146e-02,2.652447809716937041e-02
1.148153621496881669e+03,6.276203340359143290e-02,4.312182499513281947e-02,3.303792539252697197e-02,2.872828737865687834e-02,2.716695198367248890e-02,2.655528233100801563e-02,2.624217901875896056e-02,2.617926120619681191e-02
1.202264434617413144e+03,6.277756278163082460e-02,4.325646076147304092e-02,3.302625878028358358e-02,2.857166304798357953e-02,2.691684679775855141e-02,2.623997168016294068e-02,2.593321000467736087e-02,2.584027555634435536e-02
1.258925411794166166e+03,6.268072728775507529e-02,4.339211206543645838e-02,3.304234273254229304e-02,2.841038976284799428e-02,2.666970881391365900e-02,2.597693426680728127e-02,2.561690946906344107e-02,2.553935737406457657e-02
1.318256738556407527e+03,6.282492793425892286e-02,4.351483189682561065e-02,3.307414000301254348e-02,2.829619338110279589e-02,2.646025671535063087e-02,2.566630213466223470e-02,2.531921217822500486e-02,2.522986750526598487e-02
1.380384264602883832e+03,6.284949947608332865e-02,4.362747345696101064e-02,3.310800944243960653e-02,2.819089192428348919e-02,2.626200594766584656e-02,2.541535147197152358e-02,2.502075096964403306e-02,2.491952910766771431e-02
1.445439770745927945e+03,6.286857937502765559e-02,4.370817343494001056e-02,3.313225416924817784e-02,2.805871937182026835e-02,2.603223258560696113e-02,2.513333121870478873e-02,2.475062161962697516e-02,2.461996878661958793e-02
1.513561248436207279e+03,6.288356740310492576e-02,4.382398038019238995e-02,3.319258872530595622e-02,2.802843192637521560e-02,2.585314747787554462e-02,2.487482353636005436e-02,2.445032262045248456e-02,2.434885336654778534e-02
1.584893192461114040e+03,6.281065093787410736e-02,4.394741915710841107e-02,3.326851416118137283e-02,2.795538816702511364e-02,2.568764652349098121e-02,2.463732376261716303e-02,2.419634186729261241e-02,2.404291230752189645e-02
1.659586907437559603e+03,6.295749418393579988e-02,4.402423819129182986e-02,3.335639077837655730e-02,2.786095182848960863e-02,2.550250314681340100e-02,2.442061701110619099e-02,2.394157618302828264e-02,2.377393987683067492e-02
1.737800828749376251e+03,6.297169157420269558e-02,4.414509009658498101e-02,3.342792221626669086e-02,2.780226055867800888e-02,2.534667060727418750e-02,2.420559230819969293e-02,2.368410570096547360e-02,2.351131913096721898e-02
1.819700858609982561e+03,6.300454803773582191e-02,4.427257682939061967e-02,3.352996671797637412e-02,2.774355034926246147e-02,2.521278723593566029e-02,2.398560896427455458e-02,2.343981640767826141e-02,2.323851569300897785e-02
1.905460717963248271e+03,6.299686625514402949e-02,4.431980447320216926e-02,3.357339787819304394e-02,2.770999296930495501e-02,2.506539207534255048e-02,2.376952518821628946e-02,2.318843241432087462e-02,2.299045200675333203e-02
1.995262314968878854e+03,6.300703562290246862e-02,4.439418939960299709e-02,3.368689816830221229e-02,2.770299300298259201e-02,2.494967310045363013e-02,2.358380095611847804e-02,2.296609355709519629e-02,2.274110325651842318e-02
2.089296130854040712e+03,6.301772714148423660e-02,4.448064391242332466e-02,3.379025654495639713e-02,2.775320869510939162e-02,2.482544123212708509e-02,2.341898782291986295e-02,2.274747477467362056e-02,2.249106803569189336e-02
2.187761623949551904e+03,6.304519733024939454e-02,4.455877383758807125e-02,3.387536151814077995e-02,2.775585854407772515e-02,2.470574828874539178e-02,2.322825539045817594e-02,2.253764490299167353e-02,2.226397230411937544e-02
2.290867652767774871e+03,6.306513150885206809e-02,4.458910572891587598e-02,3.396264201808824046e-02,2.777732605904465954e-02,2.463492282208753353e-02,2.307121372390915845e-02,2.233421825151167203e-02,2.201025838763941839e-02
2.398832919019489964e+03,6.307423950191937134e-02,4.459979024390318958e-02,3.405362858322444342e-02,2.777037066396630116e-02,2.453226533469588314e-02,2.292607514148123360e-02,2.214009010087409843e-02,2.181119581510731348e-02
2.511886431509582053e+03,6.306042489452126643e-02,4.467724712565411538e-02,3.412227084278021683e-02,2.781207184464083715e-02,2.447506270282205285e-02,2.277054716468751919e-02,2.194379884353281351e-02,2.157524523833669050e-02
2.630267991895381329e+03,6.316765950075989289e-02,4.473079858657988406e-02,3.423129442244372128e-02,2.785489046613609868e-02,2.443023224147832309e-02,2.266784278490734106e-02,2.175838394530025394e-02,2.137982213633033216e-02
2.754228703338168998e+03,6.311255534665743960e-02,4.478104363929505394e-02,3.432764110940524777e-02,2.788174283850221660e-02,2.436556308219285649e-02,2.254053319956407508e-02,2.160441075385850090e-02,2.118544269755795115e-02
2.884031503126605912e+03,6.316996185030997191e-02,4.481697543132620587e-02,3.444588602238855823e-02,2.792771041531111678e-02,2.433869673529293759e-02,2.244243554932452006e-02,2.140712171253154883e-02,2.098186239859549385e-02
3.019951720402018964e+03,6.307357626697626674e-02,4.487793946964066527e-02,3.453494108096427651e-02,2.798670864983253057e-02,2.431839312422392346e-02,2.231014602942181513e-02,2.125249284939133634e-02,2.080305757101609185e-02
3.162277660168379498e+03,6.308959115471503287e-02,4.489859987026508653e-02,3.460463512826550403e-02,2.808359018098026405e-02,2.431721428901571086e-02,2.222446967983680854e-02,2.111740861285855975e-02,2.062331453632871778e-02
3.311311214825907882e+03,6.310602766360882965e-02,4.488842742518098228e-02,3.468272895320632238e-02,2.819905202180627776e-02,2.428487134422900595e-02,2.211834559110079784e-02,2.098299033092651533e-02,2.044842281625276065e-02
3.467368504525316894e+03,6.314723262755260469e-02,4.492847184330724108e-02,3.478886682213164216e-02,2.824040528534214195e-02,2.428093965457316789e-02,2.203594030729042266e-02,2.086219051194610277e-02,2.027004405399306444e-02
3.630780547701010164e+03,6.314617455054301332e-02,4.496987293660131835e-02,3.487346531619175266e-02,2.830031057823799434e-02,2.430217760794393944e-02,2.193960577597215550e-02,2.072571741341209736e-02,2.012852356930570560e-02
3.801893963205612636e+03,6.313237589642609060e-02,4.499674867153191649e-02,3.492750449226418585e-02,2.834733744384203974e-02,2.431034365078838660e-02,2.191645582343385718e-02,2.060461448373886867e-02,1.996094196889679206e-02
3.981071705534969169e+03,6.314524149129474573e-02,4.500728098400436777e-02,3.498518148210429113e-02,2.845721304587934750e-02,2.434188957431899364e-02,2.184997640661993229e-02,2.050332043842195348e-02,1.981407659062900048e-02
4.168693834703354696e+03,6.321083521065840038e-02,4.502993698219441565e-02,3.503615604935983452e-02,2.849994199834673947e-02,2.435067113134603209e-02,2.183452248236458781e-02,2.043270704371582397e-02,1.966808961387671306e-02
4.365158322401656733e+03,6.318749876153238743e-02,4.505346531814317240e-02,3.508227907392373612e-02,2.858567100194185986e-02,2.439400375779904664e-02,2.180763237104285310e-02,2.033086859313077213e-02,1.953410067872372174e-02
4.570881896148751366e+03,6.323656890578244205e-02,4.507711199942992381e-02,3.513439486077556823e-02,2.865658368855907023e-02,2.443396314411685338e-02,2.177894186221800490e-02,2.023306515472850925e-02,1.941857786792784701e-02
4.786300923226380291e+03,6.311045767794065675e-02,4.508121876614987894e-02,3.515332144924917385e-02,2.874509772777582989e-02,2.446900500211725976e-02,2.177040113569785745e-02,2.015266984620643284e-02,1.931021065580938029e-02
5.011872336272725079e+03,6.314774149849521068e-02,4.508089052369321920e-02,3.522206161103363931e-02,2.878728228328933381e-02,2.452954500630316961e-02,2.175552032311843173e-02,2.010357136443716164e-02,1.922179584001141098e-02
5.248074602497723390e+03,6.311552572837857145e-02,4.509299126339334080e-02,3.522752551654419889e-02,2.885692656131991912e-02,2.458255403392102523e-02,2.175066968091837055e-02,2.004298869765698543e-02,1.911720440256934467e-02
5.495408738576248652e+03,6.313121714523571570e-02,4.514316425638435770e-02,3.526486888080224147e-02,2.891248339265698256e-02,2.464285530594542695e-02,2.175934910971887362e-02,1.998857889974056667e-02,1.902117058923465109e-02
5.754399373371566071e+03,6.315257610315969106e-02,4.512925085791532481e-02,3.528371391767759491e-02,2.899774901069785207e-02,2.471349875672300411e-02,2.174885608293958966e-02,1.994209677843369888e-02,1.892362248271034844e-02
6.025595860743580488e+03,6.321055061546507203e-02,4.516072161690066339e-02,3.531495723870837350e-02,2.907111205579331406e-02,2.476780686949197133e-02,2.177056932540052947e-02,1.990985502530386031e-02,1.884205866683962005e-02
6.309573444801930236e+03,6.316009126886512615e-02,4.512830777536744331e-02,3.536667376063254431e-02,2.908511210337385439e-02,2.481524022523152670e-02,2.180235978681474215e-02,1.988800019262376359e-02,1.876320567943732393e-02
6.606934480075964530e+03,6.311656887429749341e-02,4.515428121115618032e-02,3.537321255427620936e-02,2.918776653880794311e-02,2.486864344604809707e-02,2.182039912521506822e-02,1.988070061008342243e-02,1.870555268922676623e-02
6.918309709189362366e+03,6.313042836921420320e-02,4.511800833834892638e-02,3.544093757369325137e-02,2.924439120817914212e-02,2.493386681413854722e-02,2.186038968639652039e-02,1.988007766012993283e-02,1.864097886542401272e-02
7.244359600749906349e+03,6.322105634092096971e-02,4.513387491331025125e-02,3.543008834315282407e-02,2.925050076073360678e-02,2.499360133029207565e-02,2.188730507658089020e-02,1.986180346669825028e-02,1.859982326590879642e-02
7.585775750291835720e+03,6.317988775295732551e-02,4.511865040941791249e-02,3.546930282527463452e-02,2.932032302760970155e-02,2.506259892740805156e-02,2.192507864502995368e-02,1.984522114724776229e-02,1.854704432842266618e-02
7.943282347242821743e+03,6.314953984583492053e-02,4.516299930624322750e-02,3.546067910994710887e-02,2.934589703830828289e-02,2.510572886387849034e-02,2.196015673866394402e-02,1.983858012256980302e-02,1.850830210419458083e-02
8.317637711026709439e+03,6.318904148576481861e-02,4.515291261251352245e-02,3.549898428149539376e-02,2.932880496545180182e-02,2.517736283429710190e-02,2.206124224370499889e-02,1.985800376611154827e-02,1.848279563466087919e-02
8.709635899560813414e+03,6.306987374895502152e-02,4.516169637474375109e-02,3.548635391391592731e-02,2.938173977514092761e-02,2.523549690912477508e-02,2.208667438631500141e-02,1.988222875458467778e-02,1.843541850173241459e-02
9.120108393559095930e+03,6.317828444545406374e-02,4.510278245804862085e-02,3.549465778192972126e-02,2.937984503127737818e-02,2.531377358281210535e-02,2.212528995379560090e-02,1.988900104473213803e-02,1.842115816131586342e-02
9.549925860214369095e+03,6.321166884864500013e-02,4.514579960992544383e-02,3.549807041834086158e-02,2.946013350048134680e-02,2.533650254613750361e-02,2.215236555458809445e-02,1.989819813361614134e-02,1.840634251088730383e-02
1.000000000000000000e+04,6.313408442151619004e-02,4.515675980883277624e-02,3.548415124710462693e-02,2.948711488890381691e-02,2.540102854530816925e-02,2.222017307960156771e-02,1.994894602661469521e-02,1.839654557276955080e-02
1.047128548050898462e+04,6.315055394835945857e-02,4.515393585758029071e-02,3.548140344889839232e-02,2.948262301235001978e-02,2.541828821994980211e-02,2.226210076586573189e-02,1.995581633157583745e-02,1.839814344591553588e-02
1.096478196143185050e+04,6.313154735183629240e-02,4.517752067753031536e-02,3.551633384184255116e-02,2.953878221747969005e-02,2.548358175683414911e-02,2.233491309654439191e-02,2.003489969476470248e-02,1.840927154278688971e-02
1.148153621496881715e+04,6.316552591640432757e-02,4.518970577728072258e-02,3.551554488790811814e-02,2.953792622535887299e-02,2.552800364877021166e-02,2.237210259062516471e-02,2.003377102714151009e-02,1.841915116997717289e-02
1.202264434617413099e+04,6.316501089275314285e-02,4.516522666107456591e-02,3.554501513731958551e-02,2.955773230721118333e-02,2.556576092306337561e-02,2.239342116430079535e-02,2.007363204436739268e-02,1.842211505947197875e-02
1.258925411794166212e+04,6.319122619673465946e-02,4.516009436153353707e-02,3.551371137837643771e-02,2.957403175047568222e-02,2.559253539237280745e-02,2.244065708997106806e-02,2.011081714957621558e-02,1.843896911043487602e-02
1.318256738556407436e+04,6.312836481161730739e-02,4.520400758762992133e-02,3.554678851017364916e-02,2.955280847698397995e-02,2.560666048587664084e-02,2.250411784789653827e-02,2.012978026560065248e-02,1.846301957369016547e-02
1.380384264602883741e+04,6.312847399428021811e-02,4.520249363472115395e-02,3.552142315911802767e-02,2.961291534202246944e-02,2.562374750653369226e-02,2.253689852000152413e-02,2.018124479044598740e-02,1.845277565256457294e-02
1.445439770745928035e+04,6.315988504918018664e-02,4.518196977418689059e-02,3.559009317482726698e-02,2.963824225977253549e-02,2.564493737558421957e-02,2.256789110940341653e-02,2.022785668396930026e-02,1.848953485625992252e-02
1.513561248436207097e+04,6.319308780171818685e-02,4.519636795218562320e-02,3.551276438576695532e-02,2.964946048561048486e-02,2.568660923914870692e-02,2.263515140024539504e-02,2.027404632060577500e-02,1.852540148898973796e-02
1.584893192461114086e+04,6.313727745630741406e-02,4.521972852282608174e-02,3.556523199840744970e-02,2.964987317861692354e-02,2.573565050428295795e-02,2.269167253351083574e-02,2.032221323185418732e-02,1.854633523984454413e-02
1.659586907437559785e+04,6.314148129456444158e-02,4.520809900456337210e-02,3.559854511289346074e-02,2.966544689284613193e-02,2.573763267057446041e-02,2.270466781727956823e-02,2.035838359097408290e-02,1.856351842256781168e-02
1.737800828749376160e+04,6.315943828959399986e-02,4.515990218136600731e-02,3.552468945377240672e-02,2.966112919491908223e-02,2.573915452447929700e-02,2.276467037547182104e-02,2.041315427693756249e-02,1.861277687397573655e-02
1.819700858609982606e+04,6.311780228977938167e-02,4.520316575504668144e-02,3.559453573298968637e-02,2.967362387746714375e-02,2.575426388486347362e-02,2.275228382556077414e-02,2.046410254894753464e-02,1.867545146563307640e-02
1.905460717963248317e+04,6.328036915409554486e-02,4.516807129377748559e-02,3.560088966172758607e-02,2.962390944058612349e-02,2.578743348602209606e-02,2.280890546053994036e-02,2.048617516767215971e-02,1.867994726962728114e-02
1.995262314968878854e+04,6.304380232256433236e-02,4.519386348723226227e-02,3.558590724477865563e-02,2.965915623483012659e-02,2.576597320442572392e-02,2.281743592350731278e-02,2.050108776454124052e-02,1.872194979629112147e-02
2.089296130854040894e+04,6.312227969262197702e-02,4.519474090148015155e-02,3.554552405975583418e-02,2.970771203880760020e-02,2.581283694511573440e-02,2.286272581764560441e-02,2.054815676033948380e-02,1.875715532613973086e-02
2.187761623949551722e+04,6.311591125971233174e-02,4.522009154978585965e-02,3.557718092133543147e-02,2.968040475167561115e-02,2.579765058696735502e-02,2.288069708027785573e-02,2.055346762596142740e-02,1.880923004660822739e-02
2.290867652767774780e+04,6.318775252912461893e-02,4.520083876248195964e-02,3.558718525382181808e-02,2.967036200395077594e-02,2.583435448651340630e-02,2.289104650929670720e-02,2.061901654135090203e-02,1.882120319036376110e-02
2.398832919019489782e+04,6.321429675775791512e-02,4.518968786040931940e-02,3.557684467171193937e-02,2.971339164718141829e-02,2.584506755940419245e-02,2.291768843272279019e-02,2.065305009724698743e-02,1.887250406943204173e-02
2.511886431509582326e+04,6.310669605394324255e-02,4.517175163544751015e-02,3.556778861431209027e-02,2.968974383186752386e-02,2.582812789949641766e-02,2.292633039581983001e-02,2.067007958969371145e-02,1.890069440419811508e-02
2.630267991895381419e+04,6.317924833058657930e-02,4.521140114873430094e-02,3.558157244101608357e-02,2.971311980982644166e-02,2.584076485979514004e-02,2.292986611479039954e-02,2.071103996648410508e-02,1.892630225546768075e-02
2.754228703338168998e+04,6.323789518767278239e-02,4.516327112260645760e-02,3.555866156993954530e-02,2.973167127824138598e-02,2.583911021744865477e-02,2.292675687661925241e-02,2.072251813181802058e-02,1.895348402560130194e-02
2.884031503126605821e+04,6.314482356131168039e-02,4.521983067786654320e-02,3.557480412777071221e-02,2.969992986710733029e-02,2.587288539505330082e-02,2.296425414352946254e-02,2.074443267492107751e-02,1.900387262035152514e-02
3.019951720402019055e+04,6.315294280247824021e-02,4.518846407955798977e-02,3.561151563070406173e-02,2.971992889802967802e-02,2.587489964071751358e-02,2.295947365729296072e-02,2.076323008363925929e-02,1.902782045046549908e-02
3.162277660168379225e+04,6.313780493158548113e-02,4.516682863043502971e-02,3.559353523741794895e-02,2.971750956105475780e-02,2.587101999960726359e-02,2.298553623857324882e-02,2.077505987900248735e-02,1.905117490548390372e-02
3.311311214825907518e+04,6.316749771952427650e-02,4.519982467078013932e-02,3.561435147700230813e-02,2.971375806046832463e-02,2.584646096049790509e-02,2.300379766356251687e-02,2.078380710104429582e-02,1.906512148745170485e-02
3.467368504525316530e+04,6.317769831432984429e-02,4.514083945648964674e-02,3.557108503820976403e-02,2.966410685725146684e-02,2.587059668129783330e-02,2.299783458284634236e-02,2.082459802492764300e-02,1.908902203736830699e-02
3.630780547701010073e+04,6.312970514710863901e-02,4.516378976596839567e-02,3.560349546262014941e-02,2.975772626483512429e-02,2.590006523341565128e-02,2.300299823288831993e-02,2.084993423985296093e-02,1.911388960606201504e-02
3.801893963205612818e+04,6.312581246498799592e-02,4.516007468703169686e-02,3.558943142688245770e-02,2.968946320983480505e-02,2.589284214537947854e-02,2.303075002227360571e-02,2.085849553452794047e-02,1.912440307117836691e-02
3.981071705534969078e+04,6.313720991694271589e-02,4.520375811603964677e-02,3.560699590663213981e-02,2.974057419807697722e-02,2.590239467775800122e-02,2.301332129328550330e-02,2.084586957008085009e-02,1.914433946557992164e-02
4.168693834703355242e+04,6.308957149955435328e-02,4.515685070342424084e-02,3.559749953184473958e-02,2.970480830857153212e-02,2.590541572331074571e-02,2.304996027483942680e-02,2.085778299515340592e-02,1.916000922633474823e-02
4.365158322401656187e+04,6.324772222135850719e-02,4.521291821441339454e-02,3.558990609756882556e-02,2.970605433681047097e-02,2.590165597542673503e-02,2.303722353255112029e-02,2.088221296631296436e-02,1.918524476986086663e-02
4.570881896148751548e+04,6.328395069563717834e-02,4.525154919557675126e-02,3.558485455162396088e-02,2.970363850871029013e-02,2.589536503305122847e-02,2.304923914326889242e-02,2.086068359480632711e-02,1.921020418077915709e-02
4.786300923226380110e+04,6.316868492948980729e-02,4.521281185847463718e-02,3.559579644051068942e-02,2.969300189061491874e-02,2.589818659182656357e-02,2.305279816363706505e-02,2.087660348621773673e-02,1.920409639448215910e-02
5.011872336272725079e+04,6.313458198014079703e-02,4.522923419422104907e-02,3.557835840501884922e-02,2.975588032018315274e-02,2.591033586069370689e-02,2.303026560707886056e-02,2.088584858370896510e-02,1.923660705593158854e-02
5.248074602497722663e+04,6.320968985384856076e-02,4.520925180554016820e-02,3.554010576421157142e-02,2.971470177112824768e-02,2.591893096711507874e-02,2.304718481254901599e-02,2.090526948745869210e-02,1.921078665787594522e-02
5.495408738576248288e+04,6.320854403877496086e-02,4.517038225542197721e-02,3.558102058731162781e-02,2.971860279311869246e-02,2.590467542511596527e-02,2.305963799251042889e-02,2.090612223467451514e-02,1.922516700865522371e-02
5.754399373371566617e+04,6.325947928835852496e-02,4.520960042353217717e-02,3.559895549606514192e-02,2.970457685975249132e-02,2.588402409257416562e-02,2.304588041504460755e-02,2.088705736485090697e-02,1.923564028264851747e-02
6.025595860743580852e+04,6.315451149930807750e-02,4.519543896453022402e-02,3.560589115348154060e-02,2.969538852078902266e-02,2.593315210236479817e-02,2.305306753873145528e-02,2.089792536800270939e-02,1.927628662242447319e-02
6.309573444801929872e+04,6.319604825529180625e-02,4.521223234607190528e-02,3.559954354998523529e-02,2.973443136170545939e-02,2.590614692265921087e-02,2.302843893454791652e-02,2.094057144572701937e-02,1.927773997231910924e-02
6.606934480075964530e+04,6.316733897876775083e-02,4.518017280198087515e-02,3.559223211704305029e-02,2.977710634299689241e-02,2.590478444613428244e-02,2.303738088236176665e-02,2.092136386458041258e-02,1.929221597742102404e-02
6.918309709189362184e+04,6.319144502216123005e-02,4.511601864500173337e-02,3.563151722271782479e-02,2.971321953883871922e-02,2.591321040416216456e-02,2.304782263201976544e-02,2.094463453327633298e-02,1.928817758779962505e-02
7.244359600749905803e+04,6.319750794270342920e-02,4.521978123297164254e-02,3.558361919496454834e-02,2.972419815440016655e-02,2.591297778424115836e-02,2.309033730340931054e-02,2.093174590288305117e-02,1.928386606851644966e-02
7.585775750291836448e+04,6.316218378325673399e-02,4.517629403079141681e-02,3.560993454546597381e-02,2.969915412310281805e-02,2.590957843738333002e-02,2.307202832678853510e-02,2.093460249685671209e-02,1.930828819242934313e-02
7.943282347242820833e+04,6.314528184709379544e-02,4.519527730745933475e-02,3.560461029711749908e-02,2.976103652735265573e-02,2.590389780797899139e-02,2.307871109422507394e-02,2.095571146262651535e-02,1.930551689633014031e-02
8.317637711026708712e+04,6.313901765486505668e-02,4.516292107923051968e-02,3.555040850627422255e-02,2.974341724517538810e-02,2.592254962570094898e-02,2.308413163813222840e-02,2.094253511079270658e-02,1.931761094449814184e-02
8.709635899560814141e+04,6.316609484901702931e-02,4.520013108076024327e-02,3.555878452427059522e-02,2.975298660144384127e-02,2.590613761504316839e-02,2.306431155058701055e-02,2.095137780617842976e-02,1.930675053606024580e-02
9.120108393559097021e+04,6.312477948521248716e-02,4.522757354834529980e-02,3.563277506120254845e-02,2.972832453688386764e-02,2.591947739289682251e-02,2.309629423095453660e-02,2.093293237754358452e-02,1.934169134780984109e-02
9.549925860214368731e+04,6.319262279292225948e-02,4.519254840536754414e-02,3.560504972807615465e-02,2.974521372132919728e-02,2.592891416657243722e-02,2.307322172283801653e-02,2.094852390104972803e-02,1.932177358478300022e-02
1.000000000000000000e+05,6.308212474275015635e-02,4.522258883364330823e-02,3.559489898979286554e-02,2.974631828422564725e-02,2.591548782605302900e-02,2.308007606314001897e-02,2.094769499102308238e-02,1.929673808151823045e-02
1.047128548050898535e+05,6.321904406806172494e-02,4.516510899413818392e-02,3.564630626581370698e-02,2.969874078112998486e-02,2.592992792161170207e-02,2.303655383517398680e-02,2.094459889867350891e-02,1.932808698397813288e-02
1.096478196143185050e+05,6.321438007298650630e-02,4.515885048555627612e-02,3.554811759111473068e-02,2.976629191495918161e-02,2.592623492413614547e-02,2.311204636115698693e-02,2.096328300776743869e-02,1.932579690118457413e-02
1.148153621496881678e+05,6.318866980479732887e-02,4.516762390416926426e-02,3.559848608488264121e-02,2.971137061935922447e-02,2.592328729978058202e-02,2.310792173713021105e-02,2.091948028416796418e-02,1.933691938261272031e-02
1.202264434617413062e+05,6.315595453398491210e-02,4.515639290336118800e-02,3.558978887262730789e-02,2.976877565462722822e-02,2.593037425708619170e-02,2.307285844746066392e-02,2.092721798740956526e-02,1.934150661607889066e-02
1.258925411794166139e+05,6.312281281859914717e-02,4.518804119172079720e-02,3.560237587197863374e-02,2.973791125046601480e-02,2.593787180868025247e-02,2.306845807601581519e-02,2.095405622468566806e-02,1.935747082711376799e-02
1.318256738556407508e+05,6.319278232118909211e-02,4.519328122660307145e-02,3.558794469328668830e-02,2.975320682492312713e-02,2.591840888524115510e-02,2.306039469149892898e-02,2.097535061956577740e-02,1.934779288385423193e-02
1.380384264602883777e+05,6.322007459404568874e-02,4.516837001118262362e-02,3.559338709883226592e-02,2.970983018382908000e-02,2.589749477093006291e-02,2.309002799771864636e-02,2.097143406492183934e-02,1.933376460029605573e-02
1.445439770745928108e+05,6.315443087749693374e-02,4.520704279277722865e-02,3.560808361651260356e-02,2.973503060193197559e-02,2.591928348998426279e-02,2.309399349880787711e-02,2.096765256969465585e-02,1.932782516625909663e-02
1.513561248436207243e+05,6.313322784748966188e-02,4.520460651981987599e-02,3.561216792696249994e-02,2.975514113922040835e-02,2.593429644828748604e-02,2.308165320239203080e-02,2.097061563141353752e-02,1.935696625523286585e-02
1.584893192461114086e+05,6.321077213800843642e-02,4.519253183556679043e-02,3.562899824627813183e-02,2.970207138023222768e-02,2.592596096155557958e-02,2.304918325531596715e-02,2.096569651406027593e-02,1.934706617151337252e-02
1.659586907437559566e+05,6.316717444258156122e-02,4.517540820131318163e-02,3.557953078614910225e-02,2.971503512198432270e-02,2.591856542753561213e-02,2.306797175808915357e-02,2.094551172827452748e-02,1.936881608163682975e-02
1.737800828749376233e+05,6.321826188578907879e-02,4.518316149118582065e-02,3.563056213820257195e-02,2.973339765236092738e-02,2.593611937180472296e-02,2.309465431991969062e-02,2.095588011063214198e-02,1.935589319147636850e-02
1.819700858609982533e+05,6.314943963861488485e-02,4.518928889329251741e-02,3.557709052039775832e-02,2.973793970160825209e-02,2.592190822944756209e-02,2.309691874024900546e-02,2.096407515657316978e-02,1.935246322790895590e-02
1.905460717963248317e+05,6.319495353456926201e-02,4.518760724173266630e-02,3.556480881638273556e-02,2.975237064524910782e-02,2.592351504882593055e-02,2.310494801646881258e-02,2.094834810147590265e-02,1.934876556749494728e-02
1.995262314968878927e+05,6.320173112211177613e-02,4.518734640761646465e-02,3.557686405836096161e-02,2.970625350465959727e-02,2.592064896192898191e-02,2.308638989132665714e-02,2.100153515273957272e-02,1.937336953358197514e-02
2.089296130854040966e+05,6.320589751576717596e-02,4.521364150039342694e-02,3.562597846974902699e-02,2.979588041173475768e-02,2.592102723347466942e-02,2.308682725556951074e-02,2.097134340030755092e-02,1.936552113850050633e-02
2.187761623949551722e+05,6.320041780744463378e-02,4.520345824411933083e-02,3.560517075361924882e-02,2.971914441521806075e-02,2.591139381087647839e-02,2.308367662563566222e-02,2.099560182444457079e-02,1.935063213667785956e-02
2.290867652767774707e+05,6.322177634446532468e-02,4.521694592162477100e-02,3.558945180713833645e-02,2.969140339119520286e-02,2.593717029335656718e-02,2.309457404771524461e-02,2.097572960108878490e-02,1.937068053135680701e-02
2.398832919019489782e+05,6.326091392365326693e-02,4.517242062846012207e-02,3.557756957728205882e-02,2.974044787513152252e-02,2.593064459714599854e-02,2.309580750247201830e-02,2.096224693076693263e-02,1.936620989388642550e-02
2.511886431509582035e+05,6.313759793898551798e-02,4.520696914284472179e-02,3.558548029104810495e-02,2.970226985620223401e-02,2.594957769602936407e-02,2.309686480733042988e-02,2.096007906512953323e-02,1.937467691428789232e-02
2.630267991895381710e+05,6.313685865432122624e-02,4.523164167307558436e-02,3.561674727358982162e-02,2.971678656179149378e-02,2.593617351192794782e-02,2.311300412097988186e-02,2.095113163118772145e-02,1.933433471262405168e-02
2.754228703338169144e+05,6.314406874915402812e-02,4.520830189611804023e-02,3.562366850244083616e-02,2.973509082421188499e-02,2.590792480916713492e-02,2.308968677747636963e-02,2.097063243942095395e-02,1.934620054484093368e-02
2.884031503126605530e+05,6.318963805041333259e-02,4.516901468578126549e-02,3.562855398704664611e-02,2.976575808028847706e-02,2.591756525344008841e-02,2.310155711025118838e-02,2.097216456684002431e-02,1.935986957124313443e-02
3.019951720402018982e+05,6.307520343855736733e-02,4.516810129955694392e-02,3.560906095448504449e-02,2.974212967946967406e-02,2.591332701023482329e-02,2.311226483050368707e-02,2.095895961393503398e-02,1.936660406385920866e-02
3.162277660168379080e+05,6.325952120123770617e-02,4.517031826097013536e-02,3.558508483368306302e-02,2.970519278768443683e-02,2.591968863457205438e-02,2.308188031077024541e-02,2.098852650922634899e-02,1.935802272880397107e-02
3.311311214825907955e+05,6.319845836652256132e-02,4.518772049083583098e-02,3.554995629147705144e-02,2.973293938300916595e-02,2.592239218717438606e-02,2.308947112498961965e-02,2.096459217480741224e-02,1.934501629697331013e-02
3.467368504525316530e+05,6.314577889690561885e-02,4.520728204043421294e-02,3.558988294319018197e-02,2.974415289894920267e-02,2.590889229655159859e-02,2.306947086421401102e-02,2.097000601048246843e-02,1.937309276653203030e-02
3.630780547701010364e+05,6.311179629065975794e-02,4.519329395729803495e-02,3.558127306017463964e-02,2.975017909607308858e-02,2.594476656099408210e-02,2.308513184134428076e-02,2.097079546953070292e-02,1.934720499599559135e-02
3.801893963205612381e+05,6.316178078745851576e-02,4.515965731310840614e-02,3.560361718491909799e-02,2.976212080228788845e-02,2.591116025910345302e-02,2.307777156834380297e-02,2.099266244233884138e-02,1.936433169354518508e-02
3.981071705534969224e+05,6.314498888590833192e-02,4.520655332728591019e-02,3.555943482784980347e-02,2.972452323877334407e-02,2.592854217292825045e-02,2.309034672221601039e-02,2.098263501561632369e-02,1.935284678969382416e-02
4.168693834703355096e+05,6.314799386350519739e-02,4.520002094147940880e-02,3.559459766167832190e-02,2.974158239315694355e-02,2.593458282191569986e-02,2.307867140455093641e-02,2.099791789901041608e-02,1.934832671446076735e-02
4.365158322401656187e+05,6.320791929111868601e-02,4.519805118590159571e-02,3.559707378204662181e-02,2.972897257682419886e-02,2.594242624845542397e-02,2.307822376446735241e-02,2.099796925657976612e-02,1.934431081997955645e-02
4.570881896148751839e+05,6.316160509094514985e-02,4.521951644431358719e-02,3.557744976693380523e-02,2.974023551304262949e-02,2.590268443354304395e-02,2.310393756593456110e-02,2.095245915851476695e-02,1.937447804313284505e-02
4.786300923226380255e+05,6.311335844530178985e-02,4.518699171622749672e-02,3.557800131561653090e-02,2.974043577543597494e-02,2.592671061578557049e-02,2.307923935187396886e-02,2.096091233968652712e-02,1.936942121940507175e-02
5.011872336272724788e+05,6.314123843102911748e-02,4.522956311920538208e-02,3.560507479098450057e-02,2.976137301813668382e-02,2.591496430712940391e-02,2.307938338351396210e-02,2.097109533367856604e-02,1.936927525038569659e-02
5.248074602497722954e+05,6.313796008360199330e-02,4.522338940008435726e-02,3.558090603993724343e-02,2.974182769621417158e-02,2.592203879215548845e-02,2.313413302685517550e-02,2.097139079245851495e-02,1.935512506825171411e-02
5.495408738576248288e+05,6.317647301802703508e-02,4.518200626969341716e-02,3.561817043136314420e-02,2.971154299705252785e-02,2.593531139062689450e-02,2.309883591149690385e-02,2.097840254485188599e-02,1.938032886311406855e-02
5.754399373371566180e+05,6.316031262281632253e-02,4.521684640744829536e-02,3.555929436020113105e-02,2.977893665802482451e-02,2.589711122276451907e-02,2.306671900663534447e-02,2.096390105802585502e-02,1.938780787013772225e-02
6.025595860743580852e+05,6.320780564384539946e-02,4.519556765426285816e-02,3.560647275621012936e-02,2.972328947381169470e-02,2.592675894130445913e-02,2.309138406404398144e-02,2.097987113703841250e-02,1.936019332938389986e-02
6.309573444801929872e+05,6.314986765855919171e-02,4.520276170171102365e-02,3.564355461745979947e-02,2.973297526534114318e-02,2.592582460950760767e-02,2.310392404803561853e-02,2.096649091004941859e-02,1.935435132849351939e-02
6.606934480075964238e+05,6.315290324220905471e-02,4.518807564460351062e-02,3.557411079211731525e-02,2.972936579343930449e-02,2.595213715897061804e-02,2.310314427737622522e-02,2.095048229022854203e-02,1.936241872877826273e-02
6.918309709189363057e+05,6.317099960036139106e-02,4.522253464390513927e-02,3.561367811244524340e-02,2.976922525724558580e-02,2.590915027813291138e-02,2.311952667900246325e-02,2.100010872965666492e-02,1.935441646470669602e-02
7.244359600749906385e+05,6.315937605261814913e-02,4.516517285352750904e-02,3.561922108986235319e-02,2.972970752614476075e-02,2.591862642348307863e-02,2.310581367070592418e-02,2.096187990295832540e-02,1.936676120520674713e-02
7.585775750291835284e+05,6.310148097265512457e-02,4.518662134955525600e-02,3.558668791941254489e-02,2.974664087149173075e-02,2.592292523675339064e-02,2.309020435131279442e-02,2.098308209650383283e-02,1.938198578827772522e-02
7.943282347242821706e+05,6.320024351309114219e-02,4.515026493249485462e-02,3.562543812190773623e-02,2.975989840440371181e-02,2.590523570639422651e-02,2.310858533518909963e-02,2.099328942502175568e-02,1.935452145616751302e-02
8.317637711026708130e+05,6.318070085574455097e-02,4.518210598455277283e-02,3.558209575895287385e-02,2.973023707025220994e-02,2.592867809957613914e-02,2.310560371128868307e-02,2.097471267439714876e-02,1.937732564503848523e-02
8.709635899560814723e+05,6.315739201168804606e-02,4.521898012581255372e-02,3.562216275579355856e-02,2.972518618648599051e-02,2.594617202288252919e-02,2.309488330371954265e-02,2.099175388847161067e-02,1.934282666706326967e-02
9.120108393559096148e+05,6.326691959029021040e-02,4.524396414369293018e-02,3.560445284916060465e-02,2.969485206783648717e-02,2.591861190888132202e-02,2.306749109400803299e-02,2.096399202308094761e-02,1.936752335624129795e-02
9.549925860214368440e+05,6.325185763762085356e-02,4.517755860213257257e-02,3.559554485899507625e-02,2.971764573031455969e-02,2.593303582954339936e-02,2.310907724967297891e-02,2.095687754249566173e-02,1.936682113299539182e-02
1.000000000000000000e+06,6.314514015601696562e-02,4.520595395268529881e-02,3.559150810845285173e-02,2.974783583660157646e-02,2.591913677417212458e-02,2.310229443387026155e-02,2.098172332564359963e-02,1.937429282877668399e-02
1.047128548050898477e+06,6.331861549258745170e-02,4.520287684276629719e-02,3.562852531103695430e-02,2.975241821840536594e-02,2.594032121533312515e-02,2.308068455700086619e-02,2.096492655212393169e-02,1.938902997928228927e-02
1.096478196143182926e+06,6.315447880856767116e-02,4.524114695698992772e-02,3.558536272502677705e-02,2.975408896070662682e-02,2.592793278062575230e-02,2.307041923395538457e-02,2.095868813936795083e-02,1.936454747659192843e-02
1.148153621496884152e+06,6.309973076001521020e-02,4.518697704147152383e-02,3.556444382219199618e-02,2.970893383236315397e-02,2.592586311425386369e-02,2.309140435800243613e-02,2.097886024366722724e-02,1.937085217096373713e-02
1.202264434617413208e+06,6.323149012804865632e-02,4.527955679531561750e-02,3.556353183458215578e-02,2.974380750694465697e-02,2.593085080983064186e-02,2.306891199261950839e-02,2.097188287350995953e-02,1.934681615945650288e-02
1.258925411794166081e+06,6.309896604583901947e-02,4.521965752341021438e-02,3.563030891856069221e-02,2.976811592941501841e-02,2.593795200703918544e-02,2.309946169972047075e-02,2.099458378123017152e-02,1.936172960614901753e-02
1.318256738556404831e+06,6.320066711727530262e-02,4.519623662280951998e-02,3.561032002099467908e-02,2.975418110192265542e-02,2.593876555005058052e-02,2.308193156828699036e-02,2.098668200908008000e-02,1.936644867900854175e-02
1.380384264602886746e+06,6.317067419689059715e-02,4.515183958560647220e-02,3.564406198800590397e-02,2.972371628846530445e-02,2.593547610440865431e-02,2.308688072099249894e-02,2.097625027831229519e-02,1.936220231276893772e-02
1.445439770745927934e+06,6.324490885556449671e-02,4.515465099314538988e-02,3.561967967720627848e-02,2.975062160678545314e-02,2.592221140342805194e-02,2.308949171057523425e-02,2.098004604658387784e-02,1.936020219496943293e-02
1.513561248436207185e+06,6.313723607267127114e-02,4.519609775550187392e-02,3.558437298434210388e-02,2.971893694117142687e-02,2.591124663192707900e-02,2.309859486320746738e-02,2.099199393726572729e-02,1.934345049113287210e-02
1.584893192461110884e+06,6.319787605585366896e-02,4.520723947269185417e-02,3.561265710227563136e-02,2.975896126649188456e-02,2.592948379084221433e-02,2.310453872110259516e-02,2.096732064892325997e-02,1.936079818698811794e-02
1.659586907437563175e+06,6.324280354176997632e-02,4.523465643837662475e-02,3.560069741360783607e-02,2.973632239496378643e-02,2.594478551685671514e-02,2.309564080447270087e-02,2.101052866282157594e-02,1.935699388288675965e-02
1.737800828749376349e+06,6.325662629239768575e-02,4.524215740223670734e-02,3.555376329533831148e-02,2.975495121283719402e-02,2.592045839659366108e-02,2.310469758023611653e-02,2.096246827421478776e-02,1.935990156954411553e-02
1.819700858609982533e+06,6.310951050551200092e-02,4.521835900065077768e-02,3.558658838781709327e-02,2.971980693155014397e-02,2.591562751068187884e-02,2.310166579842150986e-02,2.098088645793417042e-02,1.935937738257902108e-02
1.905460717963244300e+06,6.324720613527710922e-02,4.519561350587884135e-02,3.560382408605457932e-02,2.970692634148234049e-02,2.592020446414052687e-02,2.311595634114689546e-02,2.098271632726813468e-02,1.937403059031459623e-02
1.995262314968882827e+06,6.316066689322638594e-02,4.521557486390025832e-02,3.555231132605080752e-02,2.968780141323268743e-02,2.591763242628390695e-02,2.309034197808462405e-02,2.094530746130533749e-02,1.937539937263977469e-02
2.089296130854040850e+06,6.322068288199965413e-02,4.516031171130498179e-02,3.557721630042212646e-02,2.974810948345336936e-02,2.590807901099921248e-02,2.308272893089355002e-02,2.097292311921997165e-02,1.934951165446596733e-02
2.187761623949551955e+06,6.316831819399472414e-02,4.514569305043845959e-02,3.559922086357297788e-02,2.973266589769233553e-02,2.590825920263958165e-02,2.311157306093045150e-02,2.097284241777376892e-02,1.935555323675904049e-02
2.290867652767769992e+06,6.325632032203570843e-02,4.521551098069160474e-02,3.560014062370236293e-02,2.973646012699411589e-02,2.593405769937575170e-02,2.310971888534207874e-02,2.097455204467070858e-02,1.937509403293641644e-02
2.398832919019494671e+06,6.318205643101501567e-02,4.519367899564478985e-02,3.557483162517170727e-02,2.974747113256204570e-02,2.592343790308421908e-02,2.308370211073716705e-02,2.095971335197113067e-02,1.936324621342154148e-02
2.511886431509582326e+06,6.318573600127705414e-02,4.518529485006515106e-02,3.559462401253193214e-02,2.972294006314006587e-02,2.593507133735701090e-02,2.308568784716815217e-02,2.096969854864582858e-02,1.936703390368588878e-02
2.630267991895381361e+06,6.327508395219039183e-02,4.521318859633924325e-02,3.557310106454777271e-02,2.972244669982753232e-02,2.591780249639955361e-02,2.305165372898202586e-02,2.096311770354029533e-02,1.936583773799207056e-02
2.754228703338163439e+06,6.318418516269422303e-02,4.516862485196023597e-02,3.560674114002071455e-02,2.977539796289114388e-02,2.593173573101591189e-02,2.309552402690511277e-02,2.099583866576264224e-02,1.936331227799197030e-02
2.884031503126611467e+06,6.320615642681101654e-02,4.517036061980370804e-02,3.558975711164336780e-02,2.972502265667169297e-02,2.592483618437906381e-02,2.310033634624179127e-02,2.097497989177039487e-02,1.935281550261153463e-02
3.019951720402019098e+06,6.314100366488084592e-02,4.523151246367931172e-02,3.557262407981276464e-02,2.966166762831787956e-02,2.593225713520133993e-02,2.305489942397519199e-02,2.095367216838888574e-02,1.936020692795841283e-02
3.162277660168379545e+06,6.316879695059676725e-02,4.518723788966609589e-02,3.562161244841733493e-02,2.971458267776904902e-02,2.594028746646688532e-02,2.312784256316981549e-02,2.098155831083447012e-02,1.934878428260868033e-02
3.311311214825907722e+06,6.321996757539478928e-02,4.520305163524679370e-02,3.561944591947146382e-02,2.973814797040878755e-02,2.593385146075512585e-02,2.308238512007519325e-02,2.095691168045746636e-02,1.935906279752930281e-02
3.467368504525309429e+06,6.308896445506645412e-02,4.516553303316316742e-02,3.559880257735758419e-02,2.974910112309308088e-02,2.593143019029103130e-02,2.308279424128827431e-02,2.098723918668850275e-02,1.937099832152592432e-02
3.630780547701017465e+06,6.318812152957618833e-02,4.516773911787521495e-02,3.557960043987045545e-02,2.970482272726939280e-02,2.592839878033975295e-02,2.308971415482601042e-02,2.098481083786319853e-02,1.936728984774645917e-02
3.801893963205612730e+06,6.326580511300919363e-02,4.519798649428043852e-02,3.560320041069801184e-02,2.972782458151109961e-02,2.592923484253679620e-02,2.308331832092340788e-02,2.097458492289011253e-02,1.934493632573640667e-02
3.981071705534969456e+06,6.320429174368168146e-02,4.521289945620150796e-02,3.558021052260628564e-02,2.973525932458152832e-02,2.590699952931856814e-02,2.311851907654603050e-02,2.094339351555758386e-02,1.936246217859512175e-02
4.168693834703346714e+06,6.317603848083010176e-02,4.522830299547007243e-02,3.557993894771430132e-02,2.969753812729046191e-02,2.593297591907250607e-02,2.310859405762926908e-02,2.097102468173810477e-02,1.936323413309124983e-02
4.365158322401665151e+06,6.317646944520857732e-02,4.518526749776461543e-02,3.561722599769565761e-02,2.973593183052360492e-02,2.592368569691757760e-02,2.307677437596423672e-02,2.096583060435306886e-02,1.937788012487186989e-02
4.570881896148751490e+06,6.322645300076173980e-02,4.523311805713736006e-02,3.559644588279944205e-02,2.979220988198227546e-02,2.593665540961352656e-02,2.308944386724841660e-02,2.098155260895558094e-02,1.937434976745321460e-02
4.786300923226380721e+06,6.314108641976265424e-02,4.520519133463458961e-02,3.559455889492733893e-02,2.973241149382545995e-02,2.591266970731329056e-02,2.311287366467730878e-02,2.098958891178212549e-02,1.937185095236202206e-02
5.011872336272714660e+06,6.317317026616861564e-02,4.518157610968542848e-02,3.563008070170417541e-02,2.978571737950602011e-02,2.593866041858941887e-02,2.311877795948966835e-02,2.099385546518308526e-02,1.936254097309046338e-02
5.248074602497734129e+06,6.308877078593139176e-02,4.520917301522466708e-02,3.557476363389094898e-02,2.974867168658280533e-02,2.591897189290621323e-02,2.310889885328970897e-02,2.097291546694313169e-02,1.936042081348804747e-02
5.495408738576248288e+06,6.318397757489060962e-02,4.515417833355948873e-02,3.556860599018187019e-02,2.973375206072486482e-02,2.594248415785286102e-02,2.310380051989981490e-02,2.097004580412199781e-02,1.936534435321533160e-02
5.754399373371566646e+06,6.318807977208833193e-02,4.523780640022152799e-02,3.557180695400595505e-02,2.976053981069935392e-02,2.593776513491162852e-02,2.307000090892929664e-02,2.096404231659690712e-02,1.937760698019989208e-02
6.025595860743568279e+06,6.317647270972658047e-02,4.520850253386256290e-02,3.561927625938556691e-02,2.973349390696029132e-02,2.593621275008215973e-02,2.307469616653888903e-02,2.095727718057382657e-02,1.934792787260569691e-02
6.309573444801942445e+06,6.318082920515326328e-02,4.524034022353950329e-02,3.560615423995613926e-02,2.974791075667955129e-02,2.593613152081013576e-02,2.310685121231388292e-02,2.097877458784807095e-02,1.937262191499612707e-02
6.606934480075964704e+06,6.319635819540454780e-02,4.520327014921325659e-02,3.562570369496961126e-02,2.972494681034277067e-02,2.593834695345314384e-02,2.310927355114528875e-02,2.096744320396121825e-02,1.935692237482430564e-02
6.918309709189362824e+06,6.323718831367251825e-02,4.519228894439665523e-02,3.560020605991492948e-02,2.971224425408100500e-02,2.593358915885781227e-02,2.309958561499232330e-02,2.096825756869342278e-02,1.936502876079995022e-02
7.244359600749891251e+06,6.321819228732784846e-02,4.519109821636366209e-02,3.559708827996095615e-02,2.970543278885501640e-02,2.591483888635630686e-02,2.308289070378976779e-02,2.096213878579671411e-02,1.935019578210341040e-02
7.585775750291851349e+06,6.310775167091765836e-02,4.514310819117410556e-02,3.557380866167501876e-02,2.973500065305072562e-02,2.593653588398039250e-02,2.307872768884416600e-02,2.098085627058279834e-02,1.937532731084993382e-02
7.943282347242821939e+06,6.318339909699434431e-02,4.523347712353153333e-02,3.561454229557268342e-02,2.975906156694686777e-02,2.592769983932455280e-02,2.309962001799983206e-02,2.099078180223473006e-02,1.938637022779400934e-02
8.317637711026708595e+06,6.314065831624032787e-02,4.515197101432365245e-02,3.558793938583725697e-02,2.971091501356806774e-02,2.593876708957663577e-02,2.308129030563248890e-02,2.096820527521255778e-02,1.936644340712667667e-02
8.709635899560796097e+06,6.320852617691360975e-02,4.523376387760359024e-02,3.562586843403474368e-02,2.973280414691213680e-02,2.590676560741050211e-02,2.307593367375489202e-02,2.100577490531134461e-02,1.938063908632577104e-02
9.120108393559115008e+06,6.306287515048267234e-02,4.522194538310014833e-02,3.561544839048561700e-02,2.973462307474823013e-02,2.593405017921842498e-02,2.309892170288370059e-02,2.096884036591609157e-02,1.938271808434670340e-02
9.549925860214369372e+06,6.324636405547692797e-02,4.522339857706261790e-02,3.556503579648209734e-02,2.970287050727676501e-02,2.591864557603789157e-02,2.309917911438289298e-02,2.099358056454343063e-02,1.936347810028485328e-02
1.000000000000000000e+07,6.326707276445114880e-02,4.518843567917772697e-02,3.558821220925135337e-02,2.971531413850924883e-02,2.591590395409575087e-02,2.306167180270247627e-02,2.095365503565303072e-02,1.933985700543934885e-02
1.047128548050898500e+07,6.317111534690089680e-02,4.523629839962042820e-02,3.558888545360977540e-02,2.974569943435835181e-02,2.591610036936420683e-02,2.305981852213263503e-02,2.096213335986813267e-02,1.938207953260824221e-02
1.096478196143182926e+07,6.317141253672593770e-02,4.526329609720984581e-02,3.560704378751002736e-02,2.967890604727234372e-02,2.592172930019001967e-02,2.308864128560030038e-02,2.095908155160459627e-02,1.935735570435915057e-02
1.148153621496884152e+07,6.326985106493335231e-02,4.519564297186964147e-02,3.557606434838158499e-02,2.978457904216705310e-02,2.591375891423993924e-02,2.311053537028846805e-02,2.095838029299337824e-02,1.936677092470491870e-02
1.202264434617413022e+07,6.312708109909022369e-02,4.520745127831021087e-02,3.557411453064669715e-02,2.971458457409816706e-02,2.590324854470263741e-02,2.311562310891651303e-02,2.097430422691124591e-02,1.935885526861221007e-02
1.258925411794166267e+07,6.322574944817824227e-02,4.520802452871383603e-02,3.554862131849901435e-02,2.975531102722972152e-02,2.593733557755882602e-02,2.309733296086058374e-02,2.094805742629592127e-02,1.937747349361510635e-02
1.318256738556404784e+07,6.320114248855880634e-02,4.516526583224524799e-02,3.560437357790385837e-02,2.973074839740019737e-02,2.592056995812086484e-02,2.311630288575882916e-02,2.097883811336146570e-02,1.935224870562583105e-02
1.380384264602886699e+07,6.320492104177928561e-02,4.523265556318198377e-02,3.559401029414564072e-02,2.973414700566163332e-02,2.592192336740790568e-02,2.309095049442938877e-02,2.096514497406547217e-02,1.936972301043447114e-02
1.445439770745928027e+07,6.315430666811937266e-02,4.520734543681540624e-02,3.561022959045456043e-02,2.975667399892568954e-02,2.592098822171198108e-02,2.314425685800339597e-02,2.097411541897373222e-02,1.937253734537527222e-02
1.513561248436207138e+07,6.321518168418642503e-02,4.520692080865216372e-02,3.557381495107431180e-02,2.973311818137763102e-02,2.591906454471434168e-02,2.308120759327390165e-02,2.097115501661388215e-02,1.935143108702905637e-02
1.584893192461110838e+07,6.312892663908051261e-02,4.515923714593249316e-02,3.563108560011783027e-02,2.972230540907399785e-02,2.592873845521978526e-02,2.306034261779254038e-02,2.096095637525913560e-02,1.937184820614140310e-02
1.659586907437563129e+07,6.309552147373681530e-02,4.520142304928701643e-02,3.565085223298340711e-02,2.972159284237711752e-02,2.592513395067758478e-02,2.309970148308684856e-02,2.096869856744056765e-02,1.936584106472121272e-02
1.737800828749376163e+07,6.320853837181886203e-02,4.518062584798028525e-02,3.557039154440168327e-02,2.973152278269437093e-02,2.591949346366108006e-02,2.307953275865960718e-02,2.096702616239463912e-02,1.937189141198270709e-02
1.819700858609982580e+07,6.310556140680410875e-02,4.518580053533395591e-02,3.556887527695289097e-02,2.970579152854862029e-02,2.591427483077048469e-02,2.311210353858163258e-02,2.097940216671783167e-02,1.935522368195589579e-02
1.905460717963244393e+07,6.309049373896900847e-02,4.520661751772380582e-02,3.561246244070657291e-02,2.970490774136659573e-02,2.593635713407216672e-02,2.309579513674943005e-02,2.095856710498015391e-02,1.936041521383177755e-02
1.995262314968882874e+07,6.323683696494787621e-02,4.516430404339542154e-02,3.559395014285459541e-02,2.971666870932970078e-02,2.592473722115522239e-02,2.307712911718697024e-02,2.098692298309434365e-02,1.935446495177178469e-02
2.089296130854040757e+07,6.322155783330511702e-02,4.519217615149908468e-02,3.561119116066552293e-02,2.968557219868719205e-02,2.593822540137186855e-02,2.311363628007548701e-02,2.097552354902365926e-02,1.935841038569068029e-02
2.187761623949551955e+07,6.313243982744164151e-02,4.522786500213639427e-02,3.560397783919448667e-02,2.970369976049924352e-02,2.591794568307972252e-02,2.307847204004609062e-02,2.100126492818573526e-02,1.938311653472107529e-02
2.290867652767769992e+07,6.311187087806936769e-02,4.515668919154298966e-02,3.555818197542904430e-02,2.971749437359708437e-02,2.593193047762975753e-02,2.306713893944246571e-02,2.094961912681457192e-02,1.935429965268476230e-02
2.398832919019494951e+07,6.321478259384048781e-02,4.522020040456985884e-02,3.560251874838935709e-02,2.974227761493467362e-02,2.593223940830346672e-02,2.311001356213521554e-02,2.098148582405069337e-02,1.936158956247564442e-02
2.511886431509582326e+07,6.316234506808067473e-02,4.519075993024909699e-02,3.561144487008299775e-02,2.971425090199735636e-02,2.593768184293589532e-02,2.309005370493378770e-02,2.095183620255807247e-02,1.934581150417974751e-02
2.630267991895381361e+07,6.309953145887416126e-02,4.517548381762757220e-02,3.554083831864797427e-02,2.975811295390828892e-02,2.591862823812261449e-02,2.308685006377048446e-02,2.098062855536470678e-02,1.937111674055376140e-02
2.754228703338163346e+07,6.315491371421545763e-02,4.521358989762660346e-02,3.562149135227504759e-02,2.973354675798187130e-02,2.591347672210507491e-02,2.310145852324666307e-02,2.094909408967001938e-02,1.937434621950042540e-02
2.884031503126611561e+07,6.321746086142185361e-02,4.514180967111533493e-02,3.562271613300926898e-02,2.971598555731074648e-02,2.593794309566311088e-02,2.310407949877453168e-02,2.094376942753204893e-02,1.938360865878345496e-02
3.019951720402019098e+07,6.326289182198002736e-02,4.521582558464557616e-02,3.562375073184737007e-02,2.970927492105197160e-02,2.594378450180680890e-02,2.307826232911894607e-02,2.098887692415851366e-02,1.936035233055485166e-02
3.162277660168379173e+07,6.320042405788382778e-02,4.514169568586595682e-02,3.560307433230772839e-02,2.975142794956452466e-02,2.594269992037135167e-02,2.312679158066961033e-02,2.098091631193980261e-02,1.937089499898929368e-02
3.311311214825907722e+07,6.309800314720889758e-02,4.515374123194033223e-02,3.559384026196852485e-02,2.973661058707500679e-02,2.591575469122367817e-02,2.310426050032804782e-02,2.097550530745511191e-02,1.936476774268926226e-02
3.467368504525309801e+07,6.317504457934912387e-02,4.520213604567788895e-02,3.559975634750260631e-02,2.970502188378532082e-02,2.592226307763057999e-02,2.310838729367191771e-02,2.095531120459229873e-02,1.937096951326859606e-02
3.630780547701017559e+07,6.316947591933712303e-02,4.522646357921125682e-02,3.560344769381335733e-02,2.976271211011924031e-02,2.593068947853950298e-02,2.310926302639004781e-02,2.098932327668006151e-02,1.936206173825212595e-02
3.801893963205612451e+07,6.311711781002982136e-02,4.517456313143144997e-02,3.563280722924325183e-02,2.974150001845325686e-02,2.592438768348283643e-02,2.307495544053604977e-02,2.098027155638915175e-02,1.933859652440361385e-02
3.981071705534969270e+07,6.314621181548688011e-02,4.519958311952257390e-02,3.558424028538318545e-02,2.973585734979930506e-02,2.592530441954399301e-02,2.304737729756024811e-02,2.098300536008395126e-02,1.937527446862146591e-02
4.168693834703346342e+07,6.318774539952644320e-02,4.519234256980057818e-02,3.556592526032886087e-02,2.971245437765550682e-02,2.594336597444180451e-02,2.311075009900881785e-02,2.098420588732738054e-02,1.935518878201853560e-02
4.365158322401665151e+07,6.313040141232392766e-02,4.518464278396649297e-02,3.557154763353681526e-02,2.975331925090987997e-02,2.590425918996310320e-02,2.307733454457336353e-02,2.096322318171799440e-02,1.938643942994706590e-02
4.570881896148751676e+07,6.319093794196126157e-02,4.514883924357866035e-02,3.556876899745919918e-02,2.973455319418593160e-02,2.593113929071644633e-02,2.307163940633562282e-02,2.096266257105815559e-02,1.940509239098315783e-02
4.786300923226380348e+07,6.329561595782583205e-02,4.522015839718427493e-02,3.558841468629285465e-02,2.970131631853515503e-02,2.594719046772263338e-02,2.307544265143605250e-02,2.097807386018996426e-02,1.936736751385083680e-02
5.011872336272714287e+07,6.321412925962725804e-02,4.518346564644702690e-02,3.555238009844933350e-02,2.973361587165446185e-02,2.593740189014705211e-02,2.309050823802905050e-02,2.099638135062244573e-02,1.937463504236018944e-02
5.248074602497733384e+07,6.314467629963341211e-02,4.521438904836710959e-02,3.560699059723208826e-02,2.974397773533487069e-02,2.593587466289802232e-02,2.308458095131958598e-02,2.098123774837298838e-02,1.935536494506686842e-02
5.495408738576248288e+07,6.322878617002965218e-02,4.514602537476565536e-02,3.556613102643739477e-02,2.970059911002501801e-02,2.593950062993366848e-02,2.307795560606192009e-02,2.099696799881359960e-02,1.939245588482900809e-02
5.754399373371566832e+07,6.325938784083437461e-02,4.525445014463147508e-02,3.560456731718877194e-02,2.974994328547497791e-02,2.590819265155499054e-02,2.311697111254104597e-02,2.096675450568089710e-02,1.937958612112648804e-02
6.025595860743568838e+07,6.316424079251203860e-02,4.516365018762745487e-02,3.560400556881613415e-02,2.972813382561136780e-02,2.592610892855966992e-02,2.307687544012462094e-02,2.096234124138781837e-02,1.935566447175266630e-02
6.309573444801943004e+07,6.321578590579862711e-02,4.517271353564113190e-02,3.554884904030948534e-02,2.969196225017017507e-02,2.590899477889280558e-02,2.309844450878080144e-02,2.096710327132840501e-02,1.934272083793962121e-02
6.606934480075964332e+07,6.311926860289428232e-02,4.516490928890418838e-02,3.562435714656548430e-02,2.969071101605978008e-02,2.591138059003021687e-02,2.309181340331399254e-02,2.098382219888203504e-02,1.934834649964806835e-02
6.918309709189362824e+07,6.313240724117298586e-02,4.516856119199207792e-02,3.560046005365857108e-02,2.971987071651010712e-02,2.591538672105467983e-02,2.308704783696088544e-02,2.098514065511181484e-02,1.938244827220745453e-02
7.244359600749890506e+07,6.311822945055228784e-02,4.522416787790718012e-02,3.562072371526674164e-02,2.973807046193850667e-02,2.591855286849041248e-02,2.313258060983907835e-02,2.098369672000267513e-02,1.934292939540189701e-02
7.585775750291851163e+07,6.317200794396274355e-02,4.523570168580968998e-02,3.561699097783618123e-02,2.972886471189680607e-02,2.593439234000066360e-02,2.309768956851508681e-02,2.098217443161620732e-02,1.938154282142246984e-02
7.943282347242821753e+07,6.307503009951014039e-02,4.517678877637958113e-02,3.559166545507568002e-02,2.970726835045207556e-02,2.594937312856994069e-02,2.307705681970860512e-02,2.097688620698252154e-02,1.937703408107517219e-02
8.317637711026708782e+07,6.309402552703635703e-02,4.518941375188009757e-02,3.563759082157000324e-02,2.973555152300944374e-02,2.592134692960861367e-02,2.308497412840457980e-02,2.099607184336098678e-02,1.935132652315663809e-02
8.709635899560795724e+07,6.322657143868659624e-02,4.522829802178767594e-02,3.559173741941287772e-02,2.976122776304696363e-02,2.591623155281108995e-02,2.310541160140121633e-02,2.097591176630239640e-02,1.935530201125327740e-02
9.120108393559114635e+07,6.316100843720093283e-02,4.517547110809310568e-02,3.560144897219950921e-02,2.969675648960645731e-02,2.594088857937185133e-02,2.307446670066135713e-02,2.096974975124496487e-02,1.936434097664390189e-02
9.549925860214368999e+07,6.316416123905055358e-02,4.520240743561223379e-02,3.560212302448333838e-02,2.970126396353399076e-02,2.592561172918622994e-02,2.311603767638829160e-02,2.098272494871534014e-02,1.936469435852955501e-02
1.000000000000000000e+08,6.311821130718762995e-02,4.519190360948981827e-02,3.562109124221704559e-02,2.971605365884314592e-02,2.594762254591313766e-02,2.305744964981446682e-02,2.099578968023488659e-02,1.935350766736039854e-02


==> anc/fig5a_t_transprob.csv <==
1.023292992280754217e-02,9.997909454785500749e-01,9.997909454671087826e-01,9.997909454781552796e-01,9.997909454781652716e-01,9.997909454775829596e-01,9.997909454769999815e-01,9.997909454777763605e-01
1.047128548050899575e-02,9.997848332617744749e-01,9.997848332497812907e-01,9.997848332613605837e-01,9.997848332613713529e-01,9.997848332607607302e-01,9.997848332601495525e-01,9.997848332609635680e-01
1.071519305237606488e-02,9.997761124278596867e-01,9.997761124150590373e-01,9.997761124274179290e-01,9.997761124274292532e-01,9.997761124267774413e-01,9.997761124261255183e-01,9.997761124269942679e-01
1.096478196143185063e-02,9.997652359701181268e-01,9.997652359562747559e-01,9.997652359696406199e-01,9.997652359696529434e-01,9.997652359689480628e-01,9.997652359682427381e-01,9.997652359691822088e-01
1.122018454301963557e-02,9.997526897406292523e-01,9.997526897255293310e-01,9.997526897401085577e-01,9.997526897401218804e-01,9.997526897393529399e-01,9.997526897385835554e-01,9.997526897396082912e-01
1.148153621496882971e-02,9.997389276777293166e-01,9.997389276611771125e-01,9.997389276771587729e-01,9.997389276771732058e-01,9.997389276763302135e-01,9.997389276754868881e-01,9.997389276766102117e-01
1.174897554939529666e-02,9.997243230805910041e-01,9.997243230624041077e-01,9.997243230799643943e-01,9.997243230799803815e-01,9.997243230790539004e-01,9.997243230781273082e-01,9.997243230793614321e-01
1.202264434617413176e-02,9.997091423150392675e-01,9.997091422950410422e-01,9.997091423143501521e-01,9.997091423143673605e-01,9.997091423133489529e-01,9.997091423123297682e-01,9.997091423136867938e-01
1.230268770812381791e-02,9.996935409862277577e-01,9.996935409642411230e-01,9.996935409854705856e-01,9.996935409854897925e-01,9.996935409843696885e-01,9.996935409832493624e-01,9.996935409847411691e-01
1.258925411794167490e-02,9.996775776123637547e-01,9.996775775882027482e-01,9.996775776115313095e-01,9.996775776115525147e-01,9.996775776103216105e-01,9.996775776090903731e-01,9.996775776107296174e-01
1.288249551693134223e-02,9.996612373128387352e-01,9.996612372863039608e-01,9.996612373119246886e-01,9.996612373119477812e-01,9.996612373105958627e-01,9.996612373092437220e-01,9.996612373110439487e-01
1.318256738556407466e-02,9.996444580592654949e-01,9.996444580301391269e-01,9.996444580582620754e-01,9.996444580582874995e-01,9.996444580568034644e-01,9.996444580553192072e-01,9.996444580572954042e-01
1.348962882591653312e-02,9.996271538881111862e-01,9.996271538561527503e-01,9.996271538870104001e-01,9.996271538870382667e-01,9.996271538854096805e-01,9.996271538837809834e-01,9.996271538859492489e-01
1.380384264602885214e-02,9.996092320631009276e-01,9.996092320280448584e-01,9.996092320618936711e-01,9.996092320619239802e-01,9.996092320601375203e-01,9.996092320583509494e-01,9.996092320607292692e-01
1.412537544622754007e-02,9.995906035554422697e-01,9.995906035169952464e-01,9.995906035541181067e-01,9.995906035541514134e-01,9.995906035521919808e-01,9.995906035502327702e-01,9.995906035528410172e-01
1.445439770745927249e-02,9.995711878264371686e-01,9.995711877842758941e-01,9.995711878249848859e-01,9.995711878250215232e-01,9.995711878228726865e-01,9.995711878207240719e-01,9.995711878235843395e-01
1.479108388168207111e-02,9.995509136271119033e-01,9.995509135808803292e-01,9.995509136255196214e-01,9.995509136255595894e-01,9.995509136232031411e-01,9.995509136208472478e-01,9.995509136239835168e-01
1.513561248436207964e-02,9.995297175535269307e-01,9.995297175028335923e-01,9.995297175517807720e-01,9.995297175518247368e-01,9.995297175492408037e-01,9.995297175466573147e-01,9.995297175500963416e-01
1.548816618912481069e-02,9.995075417178067578e-01,9.995075416622223319e-01,9.995075417158922892e-01,9.995075417159402509e-01,9.995075417131069617e-01,9.995075417102742277e-01,9.995075417140448781e-01
1.584893192461113431e-02,9.994843290362819266e-01,9.994843289753350124e-01,9.994843290341828279e-01,9.994843290342356745e-01,9.994843290311288264e-01,9.994843290280226444e-01,9.994843290321572260e-01
1.621810097358929864e-02,9.994600298061686594e-01,9.994600297393423372e-01,9.994600298038671671e-01,9.994600298039246766e-01,9.994600298005181793e-01,9.994600297971123481e-01,9.994600298016457218e-01
1.659586907437560557e-02,9.994345918808776874e-01,9.994345918076047441e-01,9.994345918783539284e-01,9.994345918784173222e-01,9.994345918746816437e-01,9.994345918709474086e-01,9.994345918759179881e-01
1.698243652461744330e-02,9.994079560759552283e-01,9.994079559956140502e-01,9.994079560731881084e-01,9.994079560732574974e-01,9.994079560691613295e-01,9.994079560650669380e-01,9.994079560705170229e-01
1.737800828749375484e-02,9.993800660309000161e-01,9.993800659428089261e-01,9.993800660278661097e-01,9.993800660279422710e-01,9.993800660234509747e-01,9.993800660189613438e-01,9.993800660249371193e-01
1.778279410038922925e-02,9.993508627380701670e-01,9.993508626414815410e-01,9.993508627347436057e-01,9.993508627348269835e-01,9.993508627299021452e-01,9.993508627249796383e-01,9.993508627315317305e-01
1.819700858609983596e-02,9.993202844187978329e-01,9.993202843128921042e-01,9.993202844151505282e-01,9.993202844152418995e-01,9.993202844098419968e-01,9.993202844044445365e-01,9.993202844116285677e-01
1.862087136662867598e-02,9.992882663937530108e-01,9.992882662776314540e-01,9.992882663897535434e-01,9.992882663898539075e-01,9.992882663839329771e-01,9.992882663780146002e-01,9.992882663858917436e-01
1.905460717963247327e-02,9.992547409472859465e-01,9.992547408199631276e-01,9.992547409429007876e-01,9.992547409430105887e-01,9.992547409365184485e-01,9.992547409300289729e-01,9.992547409386659529e-01
1.949844599758045541e-02,9.992196371854804582e-01,9.992196370458761301e-01,9.992196371806726374e-01,9.992196371807927635e-01,9.992196371736742355e-01,9.992196371665589272e-01,9.992196371760289075e-01
1.995262314968879874e-02,9.991828808876268564e-01,9.991828807345565222e-01,9.991828808823550734e-01,9.991828808824871899e-01,9.991828808746815449e-01,9.991828808668797857e-01,9.991828808772631465e-01
2.041737944669529473e-02,9.991443943508157011e-01,9.991443941829802888e-01,9.991443943450353249e-01,9.991443943451798759e-01,9.991443943366212777e-01,9.991443943280670092e-01,9.991443943394521243e-01
2.089296130854039618e-02,9.991040962273416426e-01,9.991040960433172913e-01,9.991040962210040455e-01,9.991040962211623633e-01,9.991040962117780921e-01,9.991040962023984839e-01,9.991040962148816096e-01
2.137962089502232557e-02,9.990619013545900540e-01,9.990619011528153459e-01,9.990619013476411681e-01,9.990619013478148069e-01,9.990619013375252599e-01,9.990619013272407090e-01,9.990619013409279825e-01
2.187761623949553008e-02,9.990177205770665037e-01,9.990177203558295860e-01,9.990177205694471541e-01,9.990177205696374463e-01,9.990177205583554709e-01,9.990177205470787136e-01,9.990177205620860423e-01
2.238721138568339902e-02,9.989714605602122433e-01,9.989714603176361729e-01,9.989714605518580370e-01,9.989714605520666479e-01,9.989714605396962099e-01,9.989714605273314341e-01,9.989714605437864936e-01
2.290867652767772378e-02,9.989230235956407800e-01,9.989230233296673145e-01,9.989230235864808849e-01,9.989230235867092578e-01,9.989230235731454410e-01,9.989230235595880636e-01,9.989230235776302980e-01
2.344228815319922624e-02,9.988723073974024036e-01,9.988723071057755698e-01,9.988723073873594371e-01,9.988723073876095704e-01,9.988723073727374668e-01,9.988723073578720246e-01,9.988723073776544226e-01
2.398832919019489723e-02,9.988192048888813179e-01,9.988192045691267618e-01,9.988192048778695709e-01,9.988192048781439070e-01,9.988192048618372842e-01,9.988192048455375449e-01,9.988192048672277501e-01
2.454708915685031162e-02,9.987636039798988286e-01,9.987636036293041641e-01,9.987636039678250421e-01,9.987636039681258016e-01,9.987636039502462149e-01,9.987636039323740667e-01,9.987636039561562651e-01
2.511886431509579437e-02,9.987053873335933751e-01,9.987053869491844260e-01,9.987053873203550758e-01,9.987053873206843679e-01,9.987053873010804939e-01,9.987053872814839472e-01,9.987053873075599775e-01
2.570395782768863241e-02,9.986444321226144449e-01,9.986444317011304861e-01,9.986444321080996112e-01,9.986444321084605447e-01,9.986444320869654057e-01,9.986444320654783713e-01,9.986444320940696118e-01
2.630267991895381477e-02,9.985806097741624088e-01,9.985806093120284110e-01,9.985806097582476948e-01,9.985806097586431562e-01,9.985806097350750088e-01,9.985806097115148550e-01,9.985806097428637784e-01
2.691534803926915256e-02,9.985137857033759001e-01,9.985137851966718880e-01,9.985137856859263028e-01,9.985137856863597339e-01,9.985137856605184048e-01,9.985137856346854024e-01,9.985137856690575742e-01
2.754228703338166065e-02,9.984438190345552577e-01,9.984438184789838910e-01,9.984438190154232284e-01,9.984438190158979598e-01,9.984438189875645131e-01,9.984438189592389490e-01,9.984438189969261357e-01
2.818382931264453578e-02,9.983705623096879034e-01,9.983705617005371735e-01,9.983705622887109055e-01,9.983705622892310450e-01,9.983705622581648953e-01,9.983705622271066282e-01,9.983705622684285741e-01
2.884031503126605750e-02,9.982938611837155474e-01,9.982938605158190315e-01,9.982938611607158341e-01,9.982938611612853785e-01,9.982938611272232921e-01,9.982938610931688661e-01,9.982938611384757355e-01
2.951209226666385438e-02,9.982135541059690143e-01,9.982135533736627986e-01,9.982135540807515195e-01,9.982135540813756869e-01,9.982135540440284505e-01,9.982135540066886525e-01,9.982135540563651377e-01
3.019951720402016052e-02,9.981294719871678378e-01,9.981294711842422229e-01,9.981294719595189546e-01,9.981294719602027410e-01,9.981294719192538301e-01,9.981294718783115805e-01,9.981294719327786780e-01
3.090295432513590415e-02,9.980414378513580154e-01,9.980414369710041145e-01,9.980414378210430426e-01,9.980414378217921101e-01,9.980414377768943579e-01,9.980414377320021568e-01,9.980414377917218305e-01
3.162277660168379134e-02,9.979492664721407724e-01,9.979492655068940010e-01,9.979492664389030265e-01,9.979492664397237034e-01,9.979492663904961924e-01,9.979492663412729003e-01,9.979492664067517449e-01
3.235936569296282705e-02,9.978527639925193204e-01,9.978527629341957805e-01,9.978527639560770268e-01,9.978527639569759744e-01,9.978527639030012608e-01,9.978527638490293228e-01,9.978527639208223388e-01
3.311311214825911342e-02,9.977517275276623909e-01,9.977517263672890380e-01,9.977517274877067965e-01,9.977517274886911203e-01,9.977517274295117922e-01,9.977517273703331302e-01,9.977517274490491639e-01
3.388441561392025597e-02,9.976459447498602362e-01,9.976459434775997170e-01,9.976459447060523900e-01,9.976459447071305275e-01,9.976459446422447641e-01,9.976459445773568913e-01,9.976459446636634087e-01
3.467368504525316503e-02,9.975351934549218091e-01,9.975351920599890843e-01,9.975351934068907855e-01,9.975351934080716187e-01,9.975351933369294155e-01,9.975351932657814391e-01,9.975351933604101884e-01
3.548133892335755130e-02,9.974192411092354105e-01,9.974192395798058275e-01,9.974192410565740907e-01,9.974192410578671675e-01,9.974192409798656733e-01,9.974192409018537431e-01,9.974192410056068603e-01
3.630780547701013827e-02,9.972978443766832291e-01,9.972978426997934909e-01,9.972978443189454145e-01,9.972978443203615040e-01,9.972978442348392480e-01,9.972978441493014490e-01,9.972978442630584528e-01
3.715352290971724036e-02,9.971707486245795504e-01,9.971707467860171370e-01,9.971707485612760768e-01,9.971707485628268364e-01,9.971707484690587320e-01,9.971707483752689782e-01,9.971707484999944304e-01
3.801893963205612431e-02,9.970376874077676588e-01,9.970376853919509230e-01,9.970376873383621774e-01,9.970376873400601525e-01,9.970376872372519461e-01,9.970376871344139857e-01,9.970376872711648186e-01
3.890451449942804868e-02,9.968983819299845894e-01,9.968983797198311958e-01,9.968983818538892372e-01,9.968983818557484167e-01,9.968983817430288052e-01,9.968983816302696699e-01,9.968983817802050673e-01
3.981071705534973415e-02,9.967525404815745782e-01,9.967525380583568406e-01,9.967525403981449816e-01,9.967525404001804645e-01,9.967525402765942122e-01,9.967525401529568896e-01,9.967525403173476128e-01
4.073802778041125949e-02,9.965998578526020779e-01,9.965998551957890861e-01,9.965998577611316911e-01,9.965998577633600197e-01,9.965998576278600751e-01,9.965998574922952935e-01,9.965998576725343394e-01
4.168693834703354750e-02,9.964400147203850144e-01,9.964400118074679957e-01,9.964400146200991237e-01,9.964400146225383947e-01,9.964400144739767873e-01,9.964400143253340225e-01,9.964400145229486139e-01
4.265795188015925749e-02,9.962726770104440854e-01,9.962726738167470009e-01,9.962726769004934813e-01,9.962726769031635676e-01,9.962726767402816375e-01,9.962726765772992321e-01,9.962726767939635852e-01
4.365158322401661156e-02,9.960974952298294882e-01,9.960974917283013097e-01,9.960974951092838037e-01,9.960974951122061327e-01,9.960974949336243167e-01,9.960974947549189329e-01,9.960974949924689126e-01
4.466835921509629964e-02,9.959141037717672562e-01,9.959140999327519284e-01,9.959141036396058633e-01,9.959141036428038607e-01,9.959141034470099241e-01,9.959141032510645530e-01,9.959141035115126606e-01
4.570881896148751983e-02,9.957221201905259722e-01,9.957221159815122791e-01,9.957221200456300991e-01,9.957221200491297441e-01,9.957221198344652358e-01,9.957221196196170965e-01,9.957221199051692340e-01
4.677351412871981473e-02,9.955211444453940794e-01,9.955211398307425297e-01,9.955211442865381510e-01,9.955211442903673102e-01,9.955211440550147950e-01,9.955211438194401241e-01,9.955211441325149124e-01
4.786300923226385201e-02,9.953107581126223735e-01,9.953107530532627756e-01,9.953107579384621317e-01,9.953107579426514473e-01,9.953107576846182969e-01,9.953107574263179158e-01,9.953107577695666786e-01
4.897788193684461666e-02,9.950905235641599456e-01,9.950905180172620046e-01,9.950905233732219024e-01,9.950905233778046810e-01,9.950905230949065317e-01,9.950905228116881940e-01,9.950905231880172730e-01
5.011872336272722023e-02,9.948599831119993020e-01,9.948599770306125745e-01,9.948599829026685271e-01,9.948599829076814061e-01,9.948599825975233957e-01,9.948599822869834686e-01,9.948599826995792039e-01
5.128613839913648276e-02,9.946186581169176311e-01,9.946186514495741759e-01,9.946186578874240958e-01,9.946186578929064881e-01,9.946186575528639384e-01,9.946186572123667524e-01,9.946186576647223498e-01
5.248074602497725810e-02,9.943660480603839780e-01,9.943660407506648147e-01,9.943660478087869015e-01,9.943660478147821058e-01,9.943660474419777628e-01,9.943660470686337405e-01,9.943660475645778041e-01
5.370317963702526953e-02,9.941016295783878798e-01,9.941016215644477017e-01,9.941016293025606299e-01,9.941016293091158307e-01,9.941016289003953288e-01,9.941016284910358936e-01,9.941016290347662876e-01
5.495408738576245539e-02,9.938248554559350190e-01,9.938248466699810546e-01,9.938248551535464603e-01,9.938248551607127279e-01,9.938248547126184995e-01,9.938248542637695415e-01,9.938248548598872523e-01
5.623413251903491145e-02,9.935351535809390233e-01,9.935351439486600489e-01,9.935351532494336446e-01,9.935351532572670452e-01,9.935351527660092330e-01,9.935351522738617991e-01,9.935351529274102367e-01
5.754399373371569398e-02,9.932319258562432029e-01,9.932319152961839315e-01,9.932319254928205776e-01,9.932319255013819514e-01,9.932319249628059898e-01,9.932319244231836430e-01,9.932319251396920512e-01
5.888436553555889685e-02,9.929145470685014629e-01,9.929145354913768706e-01,9.929145466700920464e-01,9.929145466794474517e-01,9.929145460889997610e-01,9.929145454973228313e-01,9.929145462828514734e-01
6.025595860743578058e-02,9.925823637126520715e-01,9.925823510205963318e-01,9.925823632758913329e-01,9.925823632861124901e-01,9.925823626388017296e-01,9.925823619900493444e-01,9.925823628512413510e-01
6.165950018614822087e-02,9.922346927707349495e-01,9.922346788564795350e-01,9.922346922919356160e-01,9.922346923031009069e-01,9.922346915934566747e-01,9.922346908821234601e-01,9.922346918262604509e-01
6.309573444801933051e-02,9.918708204438224652e-01,9.918708051897925371e-01,9.918708199189434360e-01,9.918708199311374596e-01,9.918708191531627749e-01,9.918708183732130035e-01,9.918708194082762608e-01
6.456542290346556356e-02,9.914900008358530359e-01,9.914899841131817881e-01,9.914900002604655205e-01,9.914900002737805362e-01,9.914899994209033229e-01,9.914899985657181780e-01,9.914899997004564813e-01
6.606934480075957183e-02,9.910914545882080207e-01,9.910914362556537682e-01,9.910914539574585680e-01,9.910914539719943850e-01,9.910914530370110720e-01,9.910914520993343579e-01,9.910914533433361484e-01
6.760829753919818386e-02,9.906743674639069130e-01,9.906743473666669297e-01,9.906743667724763336e-01,9.906743667883415316e-01,9.906743657633568789e-01,9.906743647352318494e-01,9.906743660990071643e-01
6.918309709189363055e-02,9.902378888803572421e-01,9.902378668487714641e-01,9.902378881224171980e-01,9.902378881397290167e-01,9.902378870160900570e-01,9.902378858887932456e-01,9.902378873838615370e-01
7.079457843841380216e-02,9.897811303896782986e-01,9.897811062378046865e-01,9.897811295588406777e-01,9.897811295777267926e-01,9.897811283459503340e-01,9.897811271099165031e-01,9.897811287489028942e-01
7.244359600749898653e-02,9.893031641056806436e-01,9.893031376297389823e-01,9.893031631949462668e-01,9.893031632155442345e-01,9.893031618652370351e-01,9.893031605099791292e-01,9.893031623067205516e-01
7.413102413009177438e-02,9.888030210767118078e-01,9.888029920533769612e-01,9.888030200784111434e-01,9.888030201008695119e-01,9.888030186206419048e-01,9.888030171346611219e-01,9.888030191043227779e-01
7.585775750291835762e-02,9.882796896036761813e-01,9.882796577882099198e-01,9.882796885094050632e-01,9.882796885338847037e-01,9.882796869112547844e-01,9.882796852819440980e-01,9.882796874411456933e-01
7.762471166286918911e-02,9.877321135026898569e-01,9.877320786268940500e-01,9.877321123032400951e-01,9.877321123299150907e-01,9.877321105512039123e-01,9.877321087647401576e-01,9.877321111316957891e-01
7.943282347242813790e-02,9.871591903119856237e-01,9.871591520819615884e-01,9.871591889972685108e-01,9.871591890263256008e-01,9.871591870765441534e-01,9.871591851177715649e-01,9.871591877124420433e-01
8.128305161640994592e-02,9.865597694428711595e-01,9.865597275365658447e-01,9.865597680018323157e-01,9.865597680334734498e-01,9.865597658961963168e-01,9.865597637484978533e-01,9.865597665927570148e-01
8.317637711026708291e-02,9.859326502747515208e-01,9.859326043392716565e-01,9.859326486952808555e-01,9.859326487297229713e-01,9.859326463869521051e-01,9.859326440321085627e-01,9.859326471499268996e-01
8.511380382023767122e-02,9.852765801944773916e-01,9.852765298431466201e-01,9.852765784633075175e-01,9.852765785007835397e-01,9.852765759327978268e-01,9.852765733508334067e-01,9.852765767684776854e-01
8.709635899560805306e-02,9.845902525805391159e-01,9.845901973896787895e-01,9.845902506831356593e-01,9.845902507238960544e-01,9.845902479090867798e-01,9.845902450781003346e-01,9.845902488243527539e-01
8.912509381337455072e-02,9.838723047329505089e-01,9.838722442383542877e-01,9.838723026533917615e-01,9.838723026977047592e-01,9.838722996123967501e-01,9.838722965083751548e-01,9.838723006147735983e-01
9.120108393559096804e-02,9.831213157500041655e-01,9.831212494430791038e-01,9.831213134708496337e-01,9.831213135190015606e-01,9.831213101372556773e-01,9.831213067338713252e-01,9.831213112349717065e-01
9.332543007969909543e-02,9.823358043534750061e-01,9.823357316770188197e-01,9.823358018556208604e-01,9.823358019079186931e-01,9.823357982013160017e-01,9.823357944697033162e-01,9.823357994033676821e-01
9.549925860214358853e-02,9.815142266642880031e-01,9.815141470078661001e-01,9.815142239268104252e-01,9.815142239835802362e-01,9.815142199209874185e-01,9.815142158294983821e-01,9.815142212372091057e-01
9.772372209558106981e-02,9.806549739311499758e-01,9.806548866260381692e-01,9.806549709311319640e-01,9.806549709927210312e-01,9.806549665400313698e-01,9.806549620539681822e-01,9.806549679811727982e-01
1.000000000000000056e-01,9.797563702151957932e-01,9.797562745288448394e-01,9.797563669275396459e-01,9.797563669943162301e-01,9.797563621141678336e-01,9.797563571954877037e-01,9.797563636919759400e-01
1.023292992280754182e-01,9.788166700343035043e-01,9.788165651642849463e-01,9.788166664315238741e-01,9.788166665038778858e-01,9.788166611553447138e-01,9.788166557623386721e-01,9.788166628826550086e-01
1.047128548050899610e-01,9.778340559714056024e-01,9.778339410387855146e-01,9.778340520234042321e-01,9.778340521017467868e-01,9.778340462400002542e-01,9.778340403269403236e-01,9.778340481308357424e-01
1.071519305237606523e-01,9.768066362518678103e-01,9.768065102939618161e-01,9.768066319256885066e-01,9.768066320104518141e-01,9.768066255863920855e-01,9.768066191031432588e-01,9.768066276560694039e-01
1.096478196143185063e-01,9.757324422958404408e-01,9.757323042582862760e-01,9.757324375553979579e-01,9.757324376470349891e-01,9.757324306068857478e-01,9.757324234984826594e-01,9.757324328721310724e-01
1.122018454301963591e-01,9.746094262523801177e-01,9.746092749804717847e-01,9.746094210581677242e-01,9.746094211571501020e-01,9.746094134420171251e-01,9.746094056481979795e-01,9.746094159210936247e-01
1.148153621496882937e-01,9.734354585231629331e-01,9.734352927523709509e-01,9.734354528319298927e-01,9.734354529387474475e-01,9.734354444841344378e-01,9.734354359388321942e-01,9.734354471969779432e-01
1.174897554939529770e-01,9.722083252846985824e-01,9.722081436303084967e-01,9.722083190490989901e-01,9.722083191642567623e-01,9.722083098995371042e-01,9.722083005303198133e-01,9.722083128679048780e-01
1.202264434617413141e-01,9.709257260191720418e-01,9.709255269649561537e-01,9.709257191873815751e-01,9.709257193113968176e-01,9.709257091592352618e-01,9.709256988866942217e-01,9.709257124068670919e-01
1.230268770812381757e-01,9.695852710653722895e-01,9.695850529512082261e-01,9.695852635806690989e-01,9.695852637140673913e-01,9.695852525897886709e-01,9.695852413268665204e-01,9.695852561425805094e-01
1.258925411794167559e-01,9.681844792026145230e-01,9.681842402109532841e-01,9.681844710029220424e-01,9.681844711462307407e-01,9.681844589571297899e-01,9.681844466083848744e-01,9.681844628433223798e-01
1.288249551693134154e-01,9.667207752821600497e-01,9.667205134232423891e-01,9.667207662995466189e-01,9.667207664532904143e-01,9.667207530978765284e-01,9.667207395586764340e-01,9.667207573482594629e-01
1.318256738556407293e-01,9.651914879223676413e-01,9.651912010180704327e-01,9.651914780825027185e-01,9.651914782471935350e-01,9.651914636143674731e-01,9.651914487700046230e-01,9.651914682624989084e-01
1.348962882591653312e-01,9.635938472857080717e-01,9.635935329519023096e-01,9.635938365072664880e-01,9.635938366833941560e-01,9.635938206515467508e-01,9.635938043762705130e-01,9.635938257339918822e-01
1.380384264602884659e-01,9.619249829578209177e-01,9.619246385851051295e-01,9.619249711518348400e-01,9.619249713398541068e-01,9.619249537758844948e-01,9.619249359318386983e-01,9.619249593324712411e-01
1.412537544622753938e-01,9.601819219510403514e-01,9.601815446837027590e-01,9.601819090201912932e-01,9.601819092205070572e-01,9.601818899787475381e-01,9.601818704148071815e-01,9.601818960528428759e-01
1.445439770745927111e-01,9.583615868572223917e-01,9.583611735702772805e-01,9.583615726950692748e-01,9.583615729080181556e-01,9.583615518290631297e-01,9.583615303795591789e-01,9.583615584678704113e-01
1.479108388168207111e-01,9.564607941773402011e-01,9.564603414514650792e-01,9.564607786674790280e-01,9.564607788933076060e-01,9.564607558027338197e-01,9.564607322860566585e-01,9.564607630576129615e-01
1.513561248436207929e-01,9.544762528581425265e-01,9.544757569523321106e-01,9.544762358732898910e-01,9.544762361121281735e-01,9.544762108190989469e-01,9.544761850361663802e-01,9.544762187459088221e-01
1.548816618912481069e-01,9.524045630692165032e-01,9.524040198909500266e-01,9.524045444702102792e-01,9.524045447220408356e-01,9.524045170177830588e-01,9.524044887503632095e-01,9.524045256772495360e-01
1.584893192461113431e-01,9.502422152570892955e-01,9.502416203297987529e-01,9.502421948918028383e-01,9.502421951564231639e-01,9.502421648125658482e-01,9.502421338214395163e-01,9.502421742706756991e-01
1.621810097358929725e-01,9.479855895165272273e-01,9.479849379441264157e-01,9.479855672186849880e-01,9.479855674956645384e-01,9.479855342624283754e-01,9.479855002853743162e-01,9.479855445908507150e-01
1.659586907437560488e-01,9.456309553229714782e-01,9.456302417511937008e-01,9.456309309108612560e-01,9.456309311994887112e-01,9.456308948037106532e-01,9.456308575533001193e-01,9.456309060802454702e-01
1.698243652461744191e-01,9.431744716740829704e-01,9.431736902483547347e-01,9.431744449491550331e-01,9.431744452483783459e-01,9.431744053913606596e-01,9.431743645525393349e-01,9.431744177004169893e-01
1.737800828749375415e-01,9.406121876926862857e-01,9.406113320122388988e-01,9.406121584380296996e-01,9.406121587463844858e-01,9.406121151015495174e-01,9.406120703289920781e-01,9.406121285346551453e-01
1.778279410038922925e-01,9.379400437479713526e-01,9.379391068158710043e-01,9.379400117266591952e-01,9.379400120421851339e-01,9.379399642525227954e-01,9.379399151677307866e-01,9.379399789088606054e-01
1.819700858609983596e-01,9.351538731566702012e-01,9.351528473254246965e-01,9.351538381099598896e-01,9.351538384301028017e-01,9.351537861053909051e-01,9.351537322935169483e-01,9.351538020923702010e-01
1.862087136662867459e-01,9.322494045310510957e-01,9.322482814434237541e-01,9.322493661764318373e-01,9.322493664979305539e-01,9.322493092117088986e-01,9.322492502180790286e-01,9.322493266455653682e-01
1.905460717963247397e-01,9.292222648459750323e-01,9.292210353706068515e-01,9.292222228750488533e-01,9.292222231938009891e-01,9.292221604800802170e-01,9.292220958063839298e-01,9.292221794865074269e-01
1.949844599758045471e-01,9.260679833029183960e-01,9.260666374643340415e-01,9.260679373790996483e-01,9.260679376900099458e-01,9.260678690396911827e-01,9.260677981398099945e-01,9.260678897544996069e-01
1.995262314968879735e-01,9.227819960747751793e-01,9.227805229773180518e-01,9.227819458308003098e-01,9.227819461275988955e-01,9.227818709845831968e-01,9.227817932600244077e-01,9.227818935543909973e-01
2.041737944669529681e-01,9.193596520214011303e-01,9.193580397666061277e-01,9.193595970566270648e-01,9.193595973316642800e-01,9.193595150886235690e-01,9.193594298835202627e-01,9.193595396715696921e-01
2.089296130854039757e-01,9.157962194721962490e-01,9.157944550690806373e-01,9.157961593496782848e-01,9.157961595936826571e-01,9.157960695874681756e-01,9.157959761831060419e-01,9.157960963539502064e-01
2.137962089502232488e-01,9.120868941785428285e-01,9.120849634462616651e-01,9.120868284218717204e-01,9.120868286236736289e-01,9.120867301303301478e-01,9.120866277391586063e-01,9.120867592637593724e-01
2.187761623949552869e-01,9.082268085455489359e-01,9.082246960078194098e-01,9.082267366354322968e-01,9.082267367816436732e-01,9.082266290109992646e-01,9.082265167700753761e-01,9.082266607085707211e-01
2.238721138568340041e-01,9.042110422592462005e-01,9.042087310299159464e-01,9.042109636298149011e-01,9.042109637044588588e-01,9.042108457942608091e-01,9.042107227580781226e-01,9.042108802677277790e-01
2.290867652767773488e-01,9.000346344320909742e-01,9.000321060911851134e-01,9.000345484669124430e-01,9.000345484509995053e-01,9.000344194605557346e-01,9.000342845931958990e-01,9.000344569370022363e-01
2.344228815319922832e-01,8.956925973962180931e-01,8.956898318557615646e-01,8.956925034239988648e-01,8.956925032950366905e-01,8.956923621983299277e-01,8.956922143648815560e-01,8.956924029209305527e-01
2.398832919019489862e-01,8.911799322803171108e-01,8.911769076391917732e-01,8.911798295702706429e-01,8.911798293017023642e-01,8.911796749799367756e-01,8.911795129371088420e-01,8.911797192086904351e-01
2.454708915685029913e-01,8.864916465120830091e-01,8.864883388991430246e-01,8.864915342689458910e-01,8.864915338295059621e-01,8.864913650630443787e-01,8.864911874489022070e-01,8.864914130754648625e-01
2.511886431509579576e-01,8.816227733938347688e-01,8.816191567984672517e-01,8.816226507525093403e-01,8.816226501054846842e-01,8.816224655651333508e-01,8.816222708878806991e-01,8.816225176568792676e-01
2.570395782768863380e-01,8.765683939038847461e-01,8.765644399931663555e-01,8.765682599236853667e-01,8.765682590260694962e-01,8.765680572636656009e-01,8.765678438893823587e-01,8.765681137490866082e-01
2.630267991895381408e-01,8.713236608803983652e-01,8.713193388019685459e-01,8.713235145388822378e-01,8.713235133404084731e-01,8.713232927786603854e-01,8.713230589179061791e-01,8.713233539912313974e-01
2.691534803926915465e-01,8.658838257475740541e-01,8.658791019173206482e-01,8.658836659339339548e-01,8.658836643759714180e-01,8.658834232975050060e-01,8.658831669906853490e-01,8.658834895901169615e-01
2.754228703338166273e-01,8.602442679457265040e-01,8.602391058193485929e-01,8.602440934537251005e-01,8.602440914680192785e-01,8.602438280035774598e-01,8.602435471049630911e-01,8.602438997486464567e-01
2.818382931264453717e-01,8.544005272269514784e-01,8.543948870544559870e-01,8.544003367473791410e-01,8.544003342546167001e-01,8.544000463703584902e-01,8.543997385306416614e-01,8.544001239597088793e-01
2.884031503126605611e-01,8.483483389761703464e-01,8.483421775383422903e-01,8.483481310888050242e-01,8.483481279969804500e-01,8.483478134808263293e-01,8.483474761280846987e-01,8.483478973252965849e-01
2.951209226666385299e-01,8.420836727130478483e-01,8.420769430389422050e-01,8.420834458781039089e-01,8.420834420806642129e-01,8.420830985276328562e-01,8.420827288465632110e-01,8.420831890563398314e-01
3.019951720402015982e-01,8.356027739231604023e-01,8.355954249876669238e-01,8.356025264722093393e-01,8.356025218459474102e-01,8.356021466424247146e-01,8.356017415517023039e-01,8.356022443016226653e-01
3.090295432513590623e-01,8.289022093562908866e-01,8.288941857568624672e-01,8.289019394826446785e-01,8.289019338853116370e-01,8.289015241922017552e-01,8.289010803198024746e-01,8.289016294436459820e-01
3.162277660168379412e-01,8.219789159153475522e-01,8.219701575270137450e-01,8.219786216638993448e-01,8.219786149315011503e-01,8.219781676661972458e-01,8.219776813225150303e-01,8.219782809849256466e-01
3.235936569296282705e-01,8.148302532404653187e-01,8.148206948483313061e-01,8.148299324969828783e-01,8.148299244407243291e-01,8.148294362578509809e-01,8.148289034064309933e-01,8.148295581292718248e-01
3.311311214825911065e-01,8.074540600687043490e-01,8.074436309772159426e-01,8.074537105485813937e-01,8.074537009514182184e-01,8.074531682222891860e-01,8.074525844479787384e-01,8.074532991384503200e-01
3.388441561392025458e-01,7.998487144196329002e-01,7.998373380380132680e-01,7.998483336561122981e-01,7.998483222688638206e-01,7.998477410596107617e-01,7.998471015339265744e-01,7.998478815145084742e-01
3.467368504525316641e-01,7.920131976201786328e-01,7.920007910235943305e-01,7.920127829520668961e-01,7.920127694890427561e-01,7.920121355373671568e-01,7.920114349808597964e-01,7.920122860211337157e-01
3.548133892335754713e-01,7.839471621375474486e-01,7.839336356037547304e-01,7.839467106964527199e-01,7.839466948305406913e-01,7.839460035210534805e-01,7.839452361624394960e-01,7.839461645128376066e-01
3.630780547701014105e-01,7.756510031358332391e-01,7.756362596572939916e-01,7.756505118329716231e-01,7.756504931901297972e-01,7.756497395282483387e-01,7.756488990600687305e-01,7.756499114875775591e-01
3.715352290971725702e-01,7.671259336091619252e-01,7.671098683809112195e-01,7.671253991217902302e-01,7.671253772748847233e-01,7.671245558592674207e-01,7.671236353898186477e-01,7.671247392156561595e-01
3.801893963205612570e-01,7.583740628708099951e-01,7.583565627547127486e-01,7.583734816283658198e-01,7.583734560902865018e-01,7.583725610837956932e-01,7.583715530850740905e-01,7.583727562243314235e-01
3.890451449942806672e-01,7.493984780926528089e-01,7.493794210591018246e-01,7.493978462626931236e-01,7.493978164786849749e-01,7.493968415778853309e-01,7.493957378292704918e-01,7.493970488324901424e-01
3.981071705534973137e-01,7.402033284914476541e-01,7.401825830400661221e-01,7.402026419655127754e-01,7.402026073046482635e-01,7.402015457078655603e-01,7.402003372352672361e-01,7.402017653318944124e-01
4.073802778041128447e-01,7.307939116468169516e-01,7.307713362083088082e-01,7.307931660263629059e-01,7.307931257720866602e-01,7.307919701460692252e-01,7.307906471562555240e-01,7.307922022998687428e-01
4.168693834703355305e-01,7.211767613093422735e-01,7.211522036313319228e-01,7.211759518919210743e-01,7.211759052315928065e-01,7.211746476768495784e-01,7.211731994866724671e-01,7.211748924018507312e-01
4.265795188015925610e-01,7.113597359150172217e-01,7.113330324355178202e-01,7.113588576809202202e-01,7.113588036942825044e-01,7.113574357091912992e-01,7.113558506694347416e-01,7.113576929000733351e-01
4.365158322401658797e-01,7.013521068636741074e-01,7.013230820767526463e-01,7.013511544632877737e-01,7.013510921097929618e-01,7.013496045536138368e-01,7.013478699671885641e-01,7.013498739260143333e-01
4.466835921509630380e-01,6.911646454433247877e-01,6.911331112625980211e-01,6.911636131854976828e-01,6.911635412904253428e-01,6.911619243453877015e-01,6.911600263796232602e-01,6.911622053985931879e-01
4.570881896148749624e-01,6.808097070893689429e-01,6.807754622161862335e-01,6.808085889311372707e-01,6.808085061704505225e-01,6.808067493031295658e-01,6.808046728959264993e-01,6.808070412771137780e-01
4.677351412871981196e-01,6.703013114574328801e-01,6.702641407619810421e-01,6.703001009955070755e-01,6.703000058793998628e-01,6.702980978016442881e-01,6.702958265612921629e-01,6.702983996277749323e-01
4.786300923226382564e-01,6.596552165617475261e-01,6.596148904868860408e-01,6.596539070262228410e-01,6.596537978813339365e-01,6.596517265110709571e-01,6.596492426095722506e-01,6.596520367557354714e-01
4.897788193684461389e-01,6.488889849886607664e-01,6.488452589880554511e-01,6.488875692394855399e-01,6.488874441897757306e-01,6.488851966120740000e-01,6.488824806718787030e-01,6.488855134124261737e-01
5.011872336272722439e-01,6.380220399390074126e-01,6.379746539630973823e-01,6.380205104658143167e-01,6.380203674121299739e-01,6.380179298409817124e-01,6.380149608151083340e-01,6.380182508319458545e-01
5.128613839913648276e-01,6.270757085864436808e-01,6.270243866319720194e-01,6.270740575124317262e-01,6.270738941108222608e-01,6.270712518521807111e-01,6.270680068977912969e-01,6.270715740837974339e-01
5.248074602497725394e-01,6.160732499654129057e-01,6.160176997066605376e-01,6.160714690560531448e-01,6.160712826949530374e-01,6.160684201116530812e-01,6.160648744572645441e-01,6.160687399558004707e-01
5.370317963702526676e-01,6.050398643273127153e-01,6.049797768498328399e-01,6.050379450047461694e-01,6.050377327811959915e-01,6.050346332604796817e-01,6.050307600671391839e-01,6.050349463059632171e-01
5.495408738576245122e-01,5.940026806333941201e-01,5.939377302939237158e-01,5.940006139974860488e-01,5.940003726926402772e-01,5.939970186171211752e-01,5.939927888340329476e-01,5.939973195520911187e-01
5.623413251903490728e-01,5.829907185963385530e-01,5.829205630356767420e-01,5.829884954534566566e-01,5.829882215077166752e-01,5.829845942307296802e-01,5.829799764460339428e-01,5.829848767113724461e-01
5.754399373371569260e-01,5.720348214497475992e-01,5.719591017887182272e-01,5.720324323504397679e-01,5.720321218386595907e-01,5.720282016650677370e-01,5.720231619527111899e-01,5.720284581695244119e-01
5.888436553555890240e-01,5.611675554285467937e-01,5.610858966806745451e-01,5.611649907153963834e-01,5.611646393227405216e-01,5.611604054964087762e-01,5.611549072603294608e-01,5.611606271629009379e-01
6.025595860743577781e-01,5.504230717986091648e-01,5.503350835368048255e-01,5.504203216656544662e-01,5.504199246648424637e-01,5.504153553641272234e-01,5.504093591813145059e-01,5.504155318123404861e-01
6.165950018614821948e-01,5.398369271984937434e-01,5.397422045168092097e-01,5.398339817636990112e-01,5.398335339945513622e-01,5.398286063373083365e-01,5.398220698016872321e-01,5.398287254721904072e-01
6.309573444801933606e-01,5.294458580706276063e-01,5.293439828859238805e-01,5.294427074629817209e-01,5.294422033153989293e-01,5.294368933751667505e-01,5.294297709447025602e-01,5.294369411724534347e-01
6.456542290346556356e-01,5.192875050870600084e-01,5.191780478291476708e-01,5.192841395499614432e-01,5.192835729517116805e-01,5.192778557868888978e-01,5.192700986368272709e-01,5.192778160598995330e-01
6.606934480075961069e-01,5.094000837425961548e-01,5.092826054849213246e-01,5.093964937552384331e-01,5.093958581662094698e-01,5.093897078642126708e-01,5.093812637499494089e-01,5.093895620117457890e-01
6.760829753919819218e-01,4.998219977250229484e-01,4.996960528111286104e-01,4.998181741435237524e-01,4.998174625584225761e-01,4.998108522969679779e-01,4.998016654307101403e-01,4.998105790325224063e-01
6.918309709189366385e-01,4.905913923102604435e-01,4.904565315338600406e-01,4.905873265302749808e-01,4.905865314921132869e-01,4.905794336199308936e-01,4.905694445660461755e-01,4.905790086829640018e-01
7.079457843841380216e-01,4.817456459036898453e-01,4.816014203020050344e-01,4.817413300461907411e-01,4.817404436733000450e-01,4.817328298127376840e-01,4.817219754075139360e-01,4.817322256632907140e-01
7.244359600749902262e-01,4.733207989930847681e-01,4.731667643138357526e-01,4.733162261148792793e-01,4.733152401446424906e-01,4.733070813187568726e-01,4.732952946211952394e-01,4.733062668175315735e-01
7.413102413009177161e-01,4.653509212292460395e-01,4.651866431309968353e-01,4.653460855596106005e-01,4.653449914125774578e-01,4.653362581994290315e-01,4.653234684806789589e-01,4.653351982763152539e-01
7.585775750291835484e-01,4.578674191421453488e-01,4.576924791852023389e-01,4.578623163466762902e-01,4.578611052152466443e-01,4.578517679322108846e-01,4.578379007123110633e-01,4.578504232473640800e-01
7.762471166286916135e-01,4.508982891645044178e-01,4.507122916447734440e-01,4.508929166368947916e-01,4.508915796032911816e-01,4.508816085242579041e-01,4.508665856659712090e-01,4.508799351271233768e-01
7.943282347242813790e-01,4.444673231969859528e-01,4.442699028675916040e-01,4.444616803789133708e-01,4.444602085677220038e-01,4.444495741760792207e-01,4.444333140467761623e-01,4.444475231692803230e-01
8.128305161640990706e-01,4.385932769265244446e-01,4.383841076409825122e-01,4.385873656551606548e-01,4.385857504262698492e-01,4.385744237065324347e-01,4.385568414202763998e-01,4.385719409232967103e-01
8.317637711026708569e-01,4.332890145061972786e-01,4.330678188018657337e-01,4.332828393879953333e-01,4.332810725762871185e-01,4.332690253471459529e-01,4.332500331003230620e-01,4.332660510529535158e-01
8.511380382023763236e-01,4.285606470088844100e-01,4.283272066295782388e-01,4.285542158172397365e-01,4.285522900258626477e-01,4.285394953172602106e-01,4.285190028322466427e-01,4.285359639486715500e-01
8.709635899560805861e-01,4.244066862430526110e-01,4.241608535743670583e-01,4.244000103361496579e-01,4.243979192905801834e-01,4.243843517671773147e-01,4.243622668595868896e-01,4.243801917233261389e-01
8.912509381337454517e-01,4.208172400046680250e-01,4.205589503639333704e-01,4.208103347582771159e-01,4.208080737286197248e-01,4.207937101616728848e-01,4.207699394476265287e-01,4.207888436666969989e-01
9.120108393559096527e-01,4.177732795374506924e-01,4.175025642216040334e-01,4.177661647856243388e-01,4.177637310846415986e-01,4.177485508738641440e-01,4.177230006343773394e-01,4.177428939315555034e-01
9.332543007969910098e-01,4.152460147464155371e-01,4.149630146947309028e-01,4.152387152209130461e-01,4.152361087850595656e-01,4.152200945314685754e-01,4.151926717513861886e-01,4.152135569966219908e-01
9.549925860214358853e-01,4.131964173710578891e-01,4.129013972450431558e-01,4.131889631279042074e-01,4.131861871880647130e-01,4.131693253181217274e-01,4.131399389169202463e-01,4.131618111123766535e-01
9.772372209558106704e-01,4.115749366346844740e-01,4.112682990541547401e-01,4.115673634535312875e-01,4.115644253011568332e-01,4.115467067416642699e-01,4.115152690127710233e-01,4.115381142449804908e-01
1.000000000000000000e+00,4.103214555457869728e-01,4.100037551480412157e-01,4.103138052847070116e-01,4.103107171374784090e-01,4.102921380397086537e-01,4.102585663136069649e-01,4.102823606918596933e-01
1.023292992280753655e+00,4.093655386734210699e-01,4.090374955818641967e-01,4.093578595584539959e-01,4.093546395273756633e-01,4.093352020377566958e-01,4.092994205819058262e-01,4.093241291872088405e-01
1.047128548050899610e+00,4.086270234247132427e-01,4.082895356249807706e-01,4.086193702499531510e-01,4.086160434067518388e-01,4.085957564801198649e-01,4.085576986454436677e-01,4.085832745201707361e-01
1.071519305237605968e+00,4.080170061313844188e-01,4.076711601585028544e-01,4.080094403417192095e-01,4.080060398814673861e-01,4.079849201314130758e-01,4.079445307506210927e-01,4.079709139652344385e-01
1.096478196143185091e+00,4.074392710634695547e-01,4.070863503051381782e-01,4.074318606883831073e-01,4.074284291772427014e-01,4.074065017564242330e-01,4.073637397935547799e-01,4.073908566333731551e-01
1.122018454301962898e+00,4.067922042548242634e-01,4.064336940768580875e-01,4.067850236580982104e-01,4.067816143498655945e-01,4.067589138513343361e-01,4.067137552944691814e-01,4.067415176161930934e-01
1.148153621496882826e+00,4.059712241554745416e-01,4.056088129603390158e-01,4.059643535623837507e-01,4.059610317600054752e-01,4.059376031285992226e-01,4.058900441085446786e-01,4.059183489228352371e-01
1.174897554939529076e+00,4.048717470495623583e-01,4.045073222936905744e-01,4.048652718105131276e-01,4.048621162398495787e-01,4.048380156805486685e-01,4.047880757872999169e-01,4.048168051297863501e-01
1.202264434617413169e+00,4.033926863894648496e-01,4.030283245171413231e-01,4.033866959372891525e-01,4.033838000901177057e-01,4.033590959579445023e-01,4.033068217138686684e-01,4.033358428720545397e-01
1.230268770812381174e+00,4.014404613154660684e-01,4.010784105256188781e-01,4.014350477731521982e-01,4.014325211647551406e-01,4.014072948183280976e-01,4.013527632522447819e-01,4.013819294193271547e-01
1.258925411794167504e+00,3.989334604702715059e-01,3.985761152283431308e-01,3.989287168672200901e-01,3.989266861410458720e-01,3.989010327392884525e-01,3.988443549890939854e-01,3.988735064170226829e-01
1.288249551693133599e+00,3.958068728719407181e-01,3.954567391245287222e-01,3.958028909304048826e-01,3.958015007284860776e-01,3.957755299472361377e-01,3.957168548006559372e-01,3.957458205230671155e-01
1.318256738556407459e+00,3.920177585440768886e-01,3.916774087030255869e-01,3.920146260038284147e-01,3.920140395073029027e-01,3.919878761496926045e-01,3.919273934135429904e-01,3.919559936036375314e-01
1.348962882591653312e+00,3.875501887587515237e-01,3.872222057085321634e-01,3.875479862178098922e-01,3.875483852476304669e-01,3.875221697191056358e-01,3.874601132876906440e-01,3.874881623057899183e-01
1.380384264602885214e+00,3.824202406400185050e-01,3.821071503024733307e-01,3.824190379030791842e-01,3.824206224576367497e-01,3.823945110733878439e-01,3.823311615471307046e-01,3.823584717166118585e-01
1.412537544622753938e+00,3.766805856826742627e-01,3.763847780606117133e-01,3.766804376272516186e-01,3.766834247222247134e-01,3.766575898116325538e-01,3.765932764987734438e-01,3.766196626265129188e-01
1.445439770745927888e+00,3.704243693728439535e-01,3.701480085004884013e-01,3.704253113665683106e-01,3.704299330341929153e-01,3.704045628036986004e-01,3.703396649221437631e-01,3.703649495497842725e-01
1.479108388168207222e+00,3.637880432256949126e-01,3.635329670875817598e-01,3.637900861570120270e-01,3.637965864587021092e-01,3.637718845713791005e-01,3.637068314560628068e-01,3.637308507909344235e-01
1.513561248436208651e+00,3.569527855844519815e-01,3.567203978269168352e-01,3.569559106032436091e-01,3.569645415129349963e-01,3.569407263400947716e-01,3.568759964552419839e-01,3.568986068845679815e-01
1.548816618912481236e+00,3.501441384799153789e-01,3.499352946241530149e-01,3.501482915840583576e-01,3.501593076118183490e-01,3.501366111094272315e-01,3.500727296667677790e-01,3.500938147063943351e-01
1.584893192461114042e+00,3.436295001681157202e-01,3.434443920228588132e-01,3.436345868160318728e-01,3.436482382645444922e-01,3.436269044253547067e-01,3.435644394206375241e-01,3.435839168911513086e-01
1.621810097358929781e+00,3.377131521595228003e-01,3.375511951925224130e-01,3.377190321361088210e-01,3.377355569187647233e-01,3.377158397502880161e-01,3.376553962533496156e-01,3.376732254141868173e-01
1.659586907437561321e+00,3.327285707434515238e-01,3.325883002551392464e-01,3.327350535555138045e-01,3.327546675560024703e-01,3.327368285353473620e-01,3.326790411053215379e-01,3.326952294144095990e-01
1.698243652461744357e+00,3.290278802975286077e-01,3.289068632795682512e-01,3.290347214223089956e-01,3.290576074434182208e-01,3.290419124033103770e-01,3.289874355518197513e-01,3.290020446586111036e-01
1.737800828749376247e+00,3.269684513852818553e-01,3.268632218532342426e-01,3.269753497383643404e-01,3.270016451730601292e-01,3.269883605800064652e-01,3.269378572722616005e-01,3.269510078010178789e-01
1.778279410038922759e+00,3.268968304844770412e-01,3.268028567399816620e-01,3.269034275069701012e-01,3.269332109676573173e-01,3.269225995643090243e-01,3.268767278311127678e-01,3.268886024752759023e-01
1.819700858609982541e+00,3.291304063127399315e-01,3.290420988920575995e-01,3.291362870970302446e-01,3.291695643576952324e-01,3.291618801582994469e-01,3.291212779900796748e-01,3.291321224246267496e-01
1.862087136662867515e+00,3.339374618734916589e-01,3.338482307401955396e-01,3.339421587463326513e-01,3.339788484837908356e-01,3.339743311355380939e-01,3.339395999405233573e-01,3.339497210748008649e-01
1.905460717963246342e+00,3.415165181707258690e-01,3.414188868726237280e-01,3.415195171259037821e-01,3.415594370852134132e-01,3.415583056406220064e-01,3.415299926693988741e-01,3.415397538152965540e-01
1.949844599758045582e+00,3.519761261833063148e-01,3.518619090895963586e-01,3.519768764976722863e-01,3.520197308450903062e-01,3.520221770323915256e-01,3.520007572949911401e-01,3.520105699206197980e-01
1.995262314968878847e+00,3.653164839395365293e-01,3.651770302031023263e-01,3.653144112105402019e-01,3.653597799647302358e-01,3.653659610951447423e-01,3.653518194174099065e-01,3.653621312988083458e-01
2.041737944669529625e+00,3.814144166612929432e-01,3.812409211595449432e-01,3.814089393674954254e-01,3.814562709030181464e-01,3.814663026156128178e-01,3.814597165902144926e-01,3.814709963639790757e-01
2.089296130854038758e+00,4.000133284202843642e-01,3.997972056323054191e-01,4.000038779271467004e-01,4.000524856082868230e-01,4.000664347233353069e-01,4.000675593974060140e-01,4.000802777520953146e-01
2.137962089502232654e+00,4.207196819502995733e-01,4.204529936369110210e-01,4.207057256635752807e-01,4.207547896744232574e-01,4.207726675018103046e-01,4.207815226968020794e-01,4.207961307117485394e-01
2.187761623949551648e+00,4.430073612405683314e-01,4.426832831284743808e-01,4.429884283547871338e-01,4.430370037259154792e-01,4.430587602510113743e-01,4.430752214199636940e-01,4.430921268517610256e-01
2.238721138568339875e+00,4.662308996739344957e-01,4.658442064527372195e-01,4.662066086846177737e-01,4.662536403615437086e-01,4.662791597997247850e-01,4.663029532822055012e-01,4.663224958903685602e-01
2.290867652767772267e+00,4.896480087090405164e-01,4.891955510070243873e-01,4.896180955707440940e-01,4.896624411117957987e-01,4.896915393745431277e-01,4.897222428015113316e-01,4.897446700684823795e-01
2.344228815319922887e+00,5.124511311950143977e-01,5.119322733985793850e-01,5.124154767348320094e-01,5.124559368589135522e-01,5.124883614971625923e-01,5.125254099213057968e-01,5.125508547266923731e-01
2.398832919019489918e+00,5.338069053886911330e-01,5.332238898865625520e-01,5.337655603530301329e-01,5.338009170824997707e-01,5.338363502530831806e-01,5.338790483335836834e-01,5.339075102551121832e-01
2.454708915685031023e+00,5.529015225900055786e-01,5.522597249593004243e-01,5.528547285411935519e-01,5.528837901142085176e-01,5.529218550390463394e-01,5.529693952975459625e-01,5.530007272005882379e-01
2.511886431509579687e+00,5.689890806240076593e-01,5.682971220811322555e-01,5.689372848434421925e-01,5.689589359298439231e-01,5.689992071728113832e-01,5.690506939704996769e-01,5.690845953896649378e-01
2.570395782768864823e+00,5.814392860601660384e-01,5.807089746744956704e-01,5.813831486848114460e-01,5.813964037710992461e-01,5.814384214362244840e-01,5.814928999186116387e-01,5.815289184159974090e-01
2.630267991895381297e+00,5.897803610150507136e-01,5.890264419650700356e-01,5.897207528562693479e-01,5.897248100247105551e-01,5.897680976806023434e-01,5.898245865221376505e-01,5.898621277311771882e-01
2.691534803926916908e+00,5.937328843140319279e-01,5.929725917225129317e-01,5.936708741933885980e-01,5.936651659773211076e-01,5.937092517458157914e-01,5.937667781332580663e-01,5.938051245887112639e-01
2.754228703338166273e+00,5.932306393176411952e-01,5.924830573470027950e-01,5.931674702998089854e-01,5.931517079300108186e-01,5.931961477642644365e-01,5.932537827229760197e-01,5.932921208823350723e-01
2.818382931264455049e+00,5.884254069432736101e-01,5.877106647779424264e-01,5.883624615294532623e-01,5.883366687751576674e-01,5.883810705307341848e-01,5.884379624619445748e-01,5.884754166073025150e-01
2.884031503126605500e+00,5.796740237792089578e-01,5.790123663057554770e-01,5.796127789035414590e-01,5.795773119282474628e-01,5.796213584515582662e-01,5.796767626504226723e-01,5.797124337031951402e-01
2.951209226666386964e+00,5.675078329336522565e-01,5.669186244192709889e-01,5.674498064187447621e-01,5.674053566673539217e-01,5.674488258519251316e-01,5.675021278499871036e-01,5.675351346191561674e-01
3.019951720402016093e+00,5.525867133107205120e-01,5.520874430729203475e-01,5.525334042103722254e-01,5.524809823391009234e-01,5.525237619995658767e-01,5.525744928447295923e-01,5.526040129398459566e-01
3.090295432513591845e+00,5.356419250841687463e-01,5.352472900475445661e-01,5.355947509876938240e-01,5.355356512147153580e-01,5.355777467643517697e-01,5.356255888246734820e-01,5.356508964522067595e-01
3.162277660168379523e+00,5.174137435623467063e-01,5.171348811696496739e-01,5.173739783741998499e-01,5.173097242848377908e-01,5.173512576204460922e-01,5.173960401620834038e-01,5.174165383059927681e-01
3.235936569296280929e+00,4.985909464925348811e-01,4.984348819269614483e-01,4.985596623668152039e-01,4.984919370109723857e-01,4.985331357223068971e-01,4.985748203293856595e-01,4.985900653662251880e-01
3.311311214825911176e+00,4.797593932770257696e-01,4.797287476829587560e-01,4.797374102394609263e-01,4.796679751147908122e-01,4.797091521125251279e-01,4.797478089240038157e-01,4.797575264642405246e-01
3.388441561392023793e+00,4.613660219524219896e-01,4.614590048481491680e-01,4.613538682801540669e-01,4.612844772667452631e-01,4.613260020765533320e-01,4.613617787250658409e-01,4.613658702912348253e-01
3.467368504525316641e+00,4.437025950280288900e-01,4.439132770696148089e-01,4.437004807192524991e-01,4.436327959721548808e-01,4.436750601315704312e-01,4.437081460772133723e-01,4.437066869919104595e-01
3.548133892335753270e+00,4.269106602738358403e-01,4.272294954771345132e-01,4.269184650041004114e-01,4.268539819956228554e-01,4.268973620301580452e-01,4.269279515784350498e-01,4.269211810147105490e-01
3.630780547701013994e+00,4.110058770364232728e-01,4.114204203164935070e-01,4.110231529748893387e-01,4.109631411557090885e-01,4.110079632982516773e-01,4.110362208770368952e-01,4.110245253332980298e-01
3.715352290971723814e+00,3.959166715622972621e-01,3.964124214313886063e-01,3.959426604307120234e-01,3.958881243089059643e-01,3.959346352780557243e-01,3.959606664545354815e-01,3.959445579339839205e-01
3.801893963205612792e+00,3.815297657093697503e-01,3.820910554958298344e-01,3.815634286215371929e-01,3.815150915548428112e-01,3.815634392043135148e-01,3.815872704284143935e-01,3.815673603867986152e-01
3.890451449942804896e+00,3.677340365924443022e-01,3.683449012311318937e-01,3.677740945953529295e-01,3.677324045361288207e-01,3.677826310166894541e-01,3.678042002217708495e-01,3.677811700267243911e-01
3.981071705534973137e+00,3.544547524552890683e-01,3.550997104577769958e-01,3.544997353426570519e-01,3.544648886044604041e-01,3.545169369659842973e-01,3.545360960418955099e-01,3.545106644354595327e-01
4.073802778041126338e+00,3.416724931185696201e-01,3.423372017305346127e-01,3.417207939910705816e-01,3.416927703627262169e-01,3.417465035280321528e-01,3.417630324569448375e-01,3.417359204986856747e-01
4.168693834703354639e+00,3.294246077848156373e-01,3.300963694644433732e-01,3.294745409334309816e-01,3.294531417101211335e-01,3.295083708389009436e-01,3.295220021245369724e-01,3.294938964248876334e-01
4.265795188015925277e+00,3.177911428709271346e-01,3.184592588530790747e-01,3.178410027806509164e-01,3.178258829726794965e-01,3.178824008005727286e-01,3.178928518867671915e-01,3.178643676210087810e-01
4.365158322401661017e+00,3.068708348815008535e-01,3.075268134755633764e-01,3.069189544111002310e-01,3.069096417703455759e-01,3.069672558911734073e-01,3.069742666649581397e-01,3.069459127600519532e-01
4.466835921509630047e+00,2.967550715958864327e-01,2.973927036109846878e-01,2.967998776263924832e-01,2.967957741214457545e-01,2.968543355568912245e-01,2.968577077938330255e-01,2.968298575585300858e-01
4.570881896148751622e+00,2.875080095278022552e-01,2.881233217354903786e-01,2.875480745644229952e-01,2.875484401032486481e-01,2.876078638209356719e-01,2.876074994978938815e-01,2.875803705100999919e-01
4.677351412871980862e+00,2.791591043998868371e-01,2.797501972433602546e-01,2.791931927722439699e-01,2.791971155636518431e-01,2.792573915599589895e-01,2.792533272028275837e-01,2.792269741799173755e-01
4.786300923226384896e+00,2.717105542430229281e-01,2.722773263509767894e-01,2.717376617138607120e-01,2.717440237344541099e-01,2.718052193908022662e-01,2.717976538813582921e-01,2.717719773480432588e-01
4.897788193684461611e+00,2.651575011564011319e-01,2.657012647850487408e-01,2.651768869569957610e-01,2.651843356133180563e-01,2.652465916758425801e-01,2.652359050793643425e-01,2.652106769087468896e-01
5.011872336272724660e+00,2.595145564262371640e-01,2.600375572486935960e-01,2.595257670006569928e-01,2.595327045398169163e-01,2.595962277450712952e-01,2.595829886984786783e-01,2.595578932557333074e-01
5.128613839913648498e+00,2.548395836465978670e-01,2.553444549236473793e-01,2.548424676761062435e-01,2.548470679161958241e-01,2.549121227109916177e-01,2.548970818347078282e-01,2.548717689227973926e-01
5.248074602497728058e+00,2.512455970674049022e-01,2.517347983850868887e-01,2.512403115853223401e-01,2.512405693594492173e-01,2.513074694336990822e-01,2.512915363604373287e-01,2.512656799849180000e-01
5.370317963702526676e+00,2.488942943648177752e-01,2.493696024653193621e-01,2.488813018668224464e-01,2.488751149881569258e-01,2.489442129684840688e-01,2.489284152738697742e-01,2.489017709010784285e-01
5.495408738576248453e+00,2.479694700376074423e-01,2.484315969313468375e-01,2.479495263818176642e-01,2.479348041312969819e-01,2.480064756190047959e-01,2.479918994937455046e-01,2.479643522753323392e-01
5.623413251903491172e+00,2.486339763053906082e-01,2.490823830044864851e-01,2.486081089121342513e-01,2.485828963468160735e-01,2.486575134712535884e-01,2.486452284493166354e-01,2.486168258525897901e-01
5.754399373371566817e+00,2.509784297402607445e-01,2.514113816360916687e-01,2.509479052945571276e-01,2.509105101484560008e-01,2.509884006358050756e-01,2.509793737706731420e-01,2.509503379657277433e-01
5.888436553555889574e+00,2.549723333885424159e-01,2.553872084809410969e-01,2.549386141475410983e-01,2.548877231929542186e-01,2.549691137360016180e-01,2.549641216492720130e-01,2.549348395096469044e-01
6.025595860743575116e+00,2.604283531397189599e-01,2.608221723795565161e-01,2.603930412462948651e-01,2.603278153073279033e-01,2.604127622053887814e-01,2.604123116625234879e-01,2.603833029909828345e-01
6.165950018614822170e+00,2.669885511038223580e-01,2.673586571892084263e-01,2.669533210482820662e-01,2.668734613295249969e-01,2.669617759393738687e-01,2.669660444243421304e-01,2.669379117322975836e-01
6.309573444801929831e+00,2.741380502963308152e-01,2.744828241879315733e-01,2.741045707188117797e-01,2.740103525007364094e-01,2.741015329413858392e-01,2.741103397233639605e-01,2.740837052956668352e-01
6.456542290346556356e+00,2.812472542789896113e-01,2.815667358814810672e-01,2.812171014747498199e-01,2.811093737742994536e-01,2.812025567139672111e-01,2.812153718984170547e-01,2.811908096380121846e-01
6.606934480075957516e+00,2.876386431801244981e-01,2.879349233342480829e-01,2.876132098745554089e-01,2.874933613189479820e-01,2.875873078365241975e-01,2.876033018497220484e-01,2.875812721751859202e-01
6.760829753919819218e+00,2.926691046422216780e-01,2.929463856064648541e-01,2.926495089152014173e-01,2.925194011216908918e-01,2.926125279026777215e-01,2.926306573481969320e-01,2.926114529985882617e-01
6.918309709189362167e+00,2.958152309769274679e-01,2.960795090812210484e-01,2.958022317282110736e-01,2.956641020656947672e-01,2.957545632930496105e-01,2.957736826637235583e-01,2.957573917159508348e-01
7.079457843841380438e+00,2.967482658483636127e-01,2.970066610177335975e-01,2.967421928222195859e-01,2.965985286418764688e-01,2.966843457905329329e-01,2.967033301238261589e-01,2.966898201972950622e-01
7.244359600749898931e+00,2.953871020865139752e-01,2.956469296387146395e-01,2.953878099163924076e-01,2.952411968929155028e-01,2.953204254232966175e-01,2.953382877906078341e-01,2.953272127597646457e-01
7.413102413009177383e+00,2.919203084143170979e-01,2.921880473045368465e-01,2.919271650299494203e-01,2.917801145730085088e-01,2.918510302253957689e-01,2.918670193817967107e-01,2.918578472891037445e-01
7.585775750291835706e+00,2.867909192745296543e-01,2.870712677146253777e-01,2.868028389600635886e-01,2.866576044270965351e-01,2.867188874966715151e-01,2.867325538544310271e-01,2.867246123196356411e-01
7.762471166286919910e+00,2.806422722863531338e-01,2.809374830997918848e-01,2.806578021766830688e-01,2.805161992109954650e-01,2.805670918407624503e-01,2.805783140428510514e-01,2.805708475701880755e-01
7.943282347242813124e+00,2.742309709522745553e-01,2.745406137727590679e-01,2.742484359350695344e-01,2.741116856936823276e-01,2.741520961568319481e-01,2.741610665047130579e-01,2.741532991779012662e-01
8.128305161640994925e+00,2.683214999939304013e-01,2.686427106691420263e-01,2.683392036668519887e-01,2.682078179778452642e-01,2.682383511778462792e-01,2.682455248002597048e-01,2.682367222321381250e-01
8.317637711026709013e+00,2.635807383255985847e-01,2.639089131447782122e-01,2.635972060549513496e-01,2.634709325514053013e-01,2.634928386649778020e-01,2.634988554465951260e-01,2.634883809840930513e-01
8.511380382023768121e+00,2.604881751829921654e-01,2.608179775945576040e-01,2.605024105314655003e-01,2.603802544198122737e-01,2.603953016678336452e-01,2.604008905437169563e-01,2.603882514581909446e-01
8.709635899560804972e+00,2.592739001510361296e-01,2.596003868254975755e-01,2.592856122518031325e-01,2.591659464392152556e-01,2.591762330064776854e-01,2.591821082846700319e-01,2.591669876285241370e-01
8.912509381337459402e+00,2.598945136546481627e-01,2.602141639234964443e-01,2.599042665465870483e-01,2.597850305392753190e-01,2.597927575477467221e-01,2.597995185062301204e-01,2.597817885912158120e-01
9.120108393559096527e+00,2.620522813360944281e-01,2.623637372814696112e-01,2.620615205721219532e-01,2.619404938732170507e-01,2.619477310821853311e-01,2.619557763350275903e-01,2.619354913698240805e-01
9.332543007969913873e+00,2.652518400566552526e-01,2.655562311959352439e-01,2.652627669493335394e-01,2.651378897359443210e-01,2.651463705117438341e-01,2.651558353887822905e-01,2.651332030846730858e-01
9.549925860214358408e+00,2.688797690145000585e-01,2.691805869533289153e-01,2.688950584568083890e-01,2.687647616904148551e-01,2.687757332552282441e-01,2.687864553048646132e-01,2.687617894795590878e-01
9.772372209558112033e+00,2.722933252002407434e-01,2.725959065391124203e-01,2.723157187516614952e-01,2.721792176723467627e-01,2.721933571627739856e-01,2.722048740094203390e-01,2.721785331710185885e-01
1.000000000000000000e+01,2.749077323393873118e-01,2.752184805893299613e-01,2.749395755161994637e-01,2.747970796640011870e-01,2.748144818054457095e-01,2.748260623814032799e-01,2.747983831704409741e-01
1.023292992280753566e+01,2.762682764801891455e-01,2.765937903499336992e-01,2.763110919879595007e-01,2.761638940841223966e-01,2.761841306171807231e-01,2.761948344031537883e-01,2.761660712461482814e-01
1.047128548050899610e+01,2.760952167848654826e-01,2.764414937158439223e-01,2.761494063721145475e-01,2.759998288227438201e-01,2.760220624716983040e-01,2.760308188287016740e-01,2.760011004164790172e-01
1.071519305237606012e+01,2.743024335053570462e-01,2.746742831644538585e-01,2.743671811535343119e-01,2.742183832208902605e-01,2.742415143115119469e-01,2.742472151893550203e-01,2.742165260920513270e-01
1.096478196143185180e+01,2.709950544169207332e-01,2.713957864546318599e-01,2.710684598447403171e-01,2.709241371602988391e-01,2.709469724874316587e-01,2.709485691001883856e-01,2.709167617226518332e-01
1.122018454301962898e+01,2.664436319390324770e-01,2.668750155833731763e-01,2.665230460816525038e-01,2.663870722844351446e-01,2.664084987700928719e-01,2.664050899023063801e-01,2.663719255045145506e-01
1.148153621496882870e+01,2.610391283535370976e-01,2.615015778871374597e-01,2.611216169819967625e-01,2.609976842536635422e-01,2.610168207647000083e-01,2.610077250896847278e-01,2.609729351969955480e-01
1.174897554939529165e+01,2.552429191254497187e-01,2.557358049023604196e-01,2.553257495291782475e-01,2.552170692208182157e-01,2.552333875579870792e-01,2.552181969431611686e-01,2.551815538665699878e-01
1.202264434617413080e+01,2.495319562019729376e-01,2.500539305367307508e-01,2.496129918171525741e-01,2.495221008924115025e-01,2.495355040004516023e-01,2.495141132179598542e-01,2.494754957679431728e-01
1.230268770812381085e+01,2.443384990369515397e-01,2.448877847457404111e-01,2.444164238572582026e-01,2.443451087316202419e-01,2.443559406912737542e-01,2.443285512684204575e-01,2.442879891185516794e-01
1.258925411794167459e+01,2.400025652812591281e-01,2.405771614611817155e-01,2.400769051682826172e-01,2.400262360917369275e-01,2.400352289239324477e-01,2.400023308471115890e-01,2.399600191199799670e-01
1.288249551693133554e+01,2.367397022290879671e-01,2.373374929521330223e-01,2.368106500000639603e-01,2.367811017399255313e-01,2.367892687032944476e-01,2.367516026953019603e-01,2.367078851917444049e-01
1.318256738556407370e+01,2.346230120093840965e-01,2.352418364207998491e-01,2.346911376297938501e-01,2.346827476765209475e-01,2.346912253464273068e-01,2.346497295515158066e-01,2.346050519663252232e-01
1.348962882591653312e+01,2.335973429221489539e-01,2.342350297731961017e-01,2.336632831879678629e-01,2.336758070342421778e-01,2.336856923711597700e-01,2.336414432637673455e-01,2.335962909674199894e-01
1.380384264602885303e+01,2.335137916269859892e-01,2.341681921301407288e-01,2.335779902008209841e-01,2.336110268190721706e-01,2.336232404528012507e-01,2.335773908598778870e-01,2.335322258039420895e-01
1.412537544622754027e+01,2.341741550791743842e-01,2.348432180448478401e-01,2.342367401961615303e-01,2.342898048010887968e-01,2.343049972349752208e-01,2.342587147485243881e-01,2.342139226515217998e-01
1.445439770745928065e+01,2.353822051357549738e-01,2.360640175939884566e-01,2.354429978003801938e-01,2.355155416108504762e-01,2.355340719293491647e-01,2.354884855077751804e-01,2.354443468662965055e-01
1.479108388168207178e+01,2.369756057936902027e-01,2.376684197313404801e-01,2.370342300927011925e-01,2.371256178585761931e-01,2.371475855081305872e-01,2.371037347128633899e-01,2.370604190808594247e-01
1.513561248436208651e+01,2.388441704855824022e-01,2.395463925338184308e-01,2.389002322501660724e-01,2.390096914553759555e-01,2.390350167836983730e-01,2.389938078281702849e-01,2.389513901180371769e-01
1.548816618912481147e+01,2.409182485772134452e-01,2.416283885452382707e-01,2.409714706497277370e-01,2.410980329130448796e-01,2.411265453081729848e-01,2.410887105604031522e-01,2.410471973527814338e-01
1.584893192461114175e+01,2.431394667408502963e-01,2.438561036215624034e-01,2.431897768429540641e-01,2.433322299164828728e-01,2.433637251160593040e-01,2.433297873477963669e-01,2.432891405274864582e-01
1.621810097358929781e+01,2.454239681555975272e-01,2.461457419414798120e-01,2.454714812353579190e-01,2.456283343639739380e-01,2.456625895275965366e-01,2.456328348494956626e-01,2.455929872832360028e-01
1.659586907437561365e+01,2.476300929519573701e-01,2.483558215132865288e-01,2.476750399844321882e-01,2.478445220243582492e-01,2.478812462778293424e-01,2.478557021574230024e-01,2.478165586305714208e-01
1.698243652461744446e+01,2.495551989854605246e-01,2.502840587699202701e-01,2.495978321327971816e-01,2.497779223221978095e-01,2.498166842400381671e-01,2.497951144904340115e-01,2.497565457967963476e-01
1.737800828749376336e+01,2.509435338524741987e-01,2.516753068878521127e-01,2.509840480526536743e-01,2.511725384972282038e-01,2.512126626338089252e-01,2.511945771831595731e-01,2.511564066211711688e-01
1.778279410038922848e+01,2.515319108821865157e-01,2.522671855679079478e-01,2.515704423174290327e-01,2.517650324295520048e-01,2.518055271261799843e-01,2.517902186100452466e-01,2.517522188552296369e-01
1.819700858609982674e+01,2.510904204433819231e-01,2.518306831300543003e-01,2.511271071709705871e-01,2.513255147568799752e-01,2.513650342736968302e-01,2.513516289812004478e-01,2.513135272224982786e-01
1.862087136662867692e+01,2.494757605509207998e-01,2.502233276630330683e-01,2.495108818679124263e-01,2.497109631763861359e-01,2.497478448176489174e-01,2.497353756521045187e-01,2.496968755173155363e-01
1.905460717963246253e+01,2.466511254419266885e-01,2.474089147158621826e-01,2.466852527139121731e-01,2.468851047859522696e-01,2.469174531567040198e-01,2.469049349564194640e-01,2.468657437718158043e-01
1.949844599758045405e+01,2.427056238110513742e-01,2.434767976031200765e-01,2.427397713064172735e-01,2.429378313161314751e-01,2.429636608710823431e-01,2.429501734323167295e-01,2.429100383435360833e-01
1.995262314968878670e+01,2.378442100190659991e-01,2.386317419727681521e-01,2.378799265200638169e-01,2.380750500675894998e-01,2.380924543441912400e-01,2.380772144461570927e-01,2.380359532685203949e-01
2.041737944669529625e+01,2.323632308503726929e-01,2.331695608339181269e-01,2.324026098325163159e-01,2.325941144600127408e-01,2.326014442049993969e-01,2.325838579910024795e-01,2.325413823953196291e-01
2.089296130854038580e+01,2.266170082519237128e-01,2.274438168598064691e-01,2.266626168712282396e-01,2.268503088233798926e-01,2.268463356437181444e-01,2.268260254073955484e-01,2.267823536873618262e-01
2.137962089502232388e+01,2.209841185760369475e-01,2.218322608041053412e-01,2.210388747474840987e-01,2.212230555134672427e-01,2.212071068633783555e-01,2.211839111769869359e-01,2.211391702505717261e-01
2.187761623949552003e+01,2.158390741039453997e-01,2.167087045633506459e-01,2.159060505572663324e-01,2.160875108660831323e-01,2.160595668871579944e-01,2.160335157677397422e-01,2.159879310351988935e-01
2.238721138568340052e+01,2.115157311723640798e-01,2.124065235399983931e-01,2.115979260023459485e-01,2.117778861878076013e-01,2.117386033396073675e-01,2.117098776379127412e-01,2.116637476915904370e-01
2.290867652767772356e+01,2.082858695262071458e-01,2.091972234212848281e-01,2.083859360891825441e-01,2.085659729521998074e-01,2.085166582584226935e-01,2.084855397899116336e-01,2.084392089594511999e-01
2.344228815319922532e+01,2.063363207536753341e-01,2.072675513799054625e-01,2.064562728273350023e-01,2.066382109087460395e-01,2.065807395365251153e-01,2.065475576157310145e-01,2.065013814411519322e-01
2.398832919019490006e+01,2.057408089770719761e-01,2.066912820557031683e-01,2.058817121139808193e-01,2.060674687720372988e-01,2.060041258838790357e-01,2.059692100811113813e-01,2.059235124406223472e-01
2.454708915685031201e+01,2.064614792745210203e-01,2.074306208670259888e-01,2.066231931309800152e-01,2.068146236544141647e-01,2.067479149481096234e-01,2.067115628606356892e-01,2.066666009443094143e-01
2.511886431509579509e+01,2.083532377967708960e-01,2.093404081787786919e-01,2.085342053612645186e-01,2.087329374302882012e-01,2.086653919961489467e-01,2.086278491521949552e-01,2.085837888208209312e-01
2.570395782768864734e+01,2.111747113811839327e-01,2.121789858184106592e-01,2.113718210038560419e-01,2.115791163818312726e-01,2.115130827932535373e-01,2.114745337445794182e-01,2.114314364625183851e-01
2.630267991895381385e+01,2.146210060790651464e-01,2.156409224295651739e-01,2.148296254481925904e-01,2.150462953490955287e-01,2.149837654368102480e-01,2.149443411501642809e-01,2.149021660241241805e-01
2.691534803926916553e+01,2.183625523844010263e-01,2.193957733458122283e-01,2.185766893507879172e-01,2.188030486708047728e-01,2.187455417594991458e-01,2.187053391148122139e-01,2.186639619022880399e-01
2.754228703338166184e+01,2.220866945646256807e-01,2.231297184118780641e-01,2.222993126325324142e-01,2.225352249666258664e-01,2.224837238272668050e-01,2.224428311641046818e-01,2.224020771373774463e-01
2.818382931264455138e+01,2.255241062872990199e-01,2.265721057188254395e-01,2.257275823296759909e-01,2.259725490941814352e-01,2.259274849278514186e-01,2.258860095061645534e-01,2.258456871702787527e-01
2.884031503126605855e+01,2.284754465083740915e-01,2.295222787004714271e-01,2.286621130878733199e-01,2.289153973149706256e-01,2.288766855148114676e-01,2.288347874857512287e-01,2.287947188870738668e-01
2.951209226666387053e+01,2.308241600140284455e-01,2.318626046093011928e-01,2.309869036778414431e-01,2.312476711230578297e-01,2.312147780646269801e-01,2.311726932439676641e-01,2.311327407658324007e-01
3.019951720402016093e+01,2.325267365166755473e-01,2.335489752352666315e-01,2.326595697916678529e-01,2.329270081850111362e-01,2.328990278088258759e-01,2.328570790438464488e-01,2.328171571146964158e-01
3.090295432513591933e+01,2.335933697281111776e-01,2.345916536508262651e-01,2.336918830551490966e-01,2.339652652275593103e-01,2.339409962074429084e-01,2.338995884381659673e-01,2.338596589861735298e-01
3.162277660168379256e+01,2.340679990843327063e-01,2.350354333605927104e-01,2.341297007459184620e-01,2.344083762031721196e-01,2.343863955934647469e-01,2.343459902502217640e-01,2.343060509651005707e-01
3.235936569296281107e+01,2.339997815621723265e-01,2.349310654811705423e-01,2.340242452782889671e-01,2.343075624221785669e-01,2.342862782404825928e-01,2.342473507028428048e-01,2.342074144066357833e-01
3.311311214825911264e+01,2.334154374554529843e-01,2.343074417987591196e-01,2.334041900720469631e-01,2.336913528999811362e-01,2.336690512016484089e-01,2.336320335832267336e-01,2.335920998305198171e-01
3.388441561392023971e+01,2.323158656276490541e-01,2.331680071730284631e-01,2.322721747730880359e-01,2.325620637537309521e-01,2.325369657501015486e-01,2.325021852012870149e-01,2.324622193280350135e-01
3.467368504525316553e+01,2.306666063641001352e-01,2.314808714441196347e-01,2.305950485423944041e-01,2.308860654981029215e-01,2.308563697878296683e-01,2.308239941747858570e-01,2.307839072013258552e-01
3.548133892335753359e+01,2.284125327915637049e-01,2.291932214666158873e-01,2.283185266614945752e-01,2.286084944627352344e-01,2.285724486617475293e-01,2.285424487536511784e-01,2.285020868072266120e-01
3.630780547701014171e+01,2.254966252722978848e-01,2.262498405810381974e-01,2.253859261410114390e-01,2.256720834054855573e-01,2.256280649425950746e-01,2.256001979568069138e-01,2.255593437603611306e-01
3.715352290971723903e+01,2.218869236475881357e-01,2.226199198277746538e-01,2.217652022060139783e-01,2.220443191001374994e-01,2.219909291832675435e-01,2.219647544135032180e-01,2.219231387808430489e-01
3.801893963205612437e+01,2.175959636122124508e-01,2.183164338916137592e-01,2.174684449732285918e-01,2.177370523433420357e-01,2.176732145724811218e-01,2.176481295936354698e-01,2.176054515162667014e-01
3.890451449942804629e+01,2.126945613219551334e-01,2.134100041402073045e-01,2.125657968947172460e-01,2.128204777492959943e-01,2.127455173158640522e-01,2.127208173045199990e-01,2.126767704205689835e-01
3.981071705534973404e+01,2.073187202458270373e-01,2.080358831753310878e-01,2.071924636518113205e-01,2.074301938833696679e-01,2.073439009288691182e-01,2.073188469582009086e-01,2.072731503820979260e-01
4.073802778041125805e+01,2.016572863028532892e-01,2.023817659482382292e-01,2.015363885275131550e-01,2.017548330851006433e-01,2.016574943339445869e-01,2.016313770393950155e-01,2.015838059724077425e-01
4.168693834703355350e+01,1.959380823457435028e-01,1.966740794283312888e-01,1.958244851665458253e-01,1.960222262162373830e-01,1.959146088950069753e-01,1.958868051176348712e-01,1.958372151789584126e-01
4.265795188015925277e+01,1.903993211951182651e-01,1.911494972017291349e-01,1.902939780772432699e-01,1.904706311127931928e-01,1.903539389773103996e-01,1.903239481882759154e-01,1.902722955651052206e-01
4.365158322401661195e+01,1.852548634193743604e-01,1.860203872767877964e-01,1.851577405801713705e-01,1.853139045991686606e-01,1.851896770593843278e-01,1.851571359052632815e-01,1.851034807746042565e-01
4.466835921509630225e+01,1.806754035695612992e-01,1.814560673900399990e-01,1.805854711106908705e-01,1.807225844115132041e-01,1.805925906004488823e-01,1.805572665442821412e-01,1.805017748242156994e-01
4.570881896148751622e+01,1.767560985500378767e-01,1.775505937960567548e-01,1.766713999563155058e-01,1.767914523348598776e-01,1.766575515642475613e-01,1.766193207132405740e-01,1.765622423698858245e-01
4.677351412871981040e+01,1.735090179102451446e-01,1.743152948212566000e-01,1.734268240242644032e-01,1.735320357875979602e-01,1.733960352657287762e-01,1.733548533098425992e-01,1.732964996067535290e-01
4.786300923226384896e+01,1.708522157485926896e-01,1.716678714391275395e-01,1.707692654995724424e-01,1.708617253350376564e-01,1.707252433727529106e-01,1.706811096635366676e-01,1.706218126804691926e-01
4.897788193684461078e+01,1.686345032464707794e-01,1.694572180068453782e-01,1.685473824916908225e-01,1.686287592026556037e-01,1.684931037618543070e-01,1.684460395188890625e-01,1.683861195944382216e-01
5.011872336272725192e+01,1.666470015632770529e-01,1.674748731095692944e-01,1.665525108837791202e-01,1.666238297934734824e-01,1.664899049704852974e-01,1.664399257527502118e-01,1.663796517452674761e-01
5.128613839913648320e+01,1.646689710496582471e-01,1.655007627607355258e-01,1.645645483638628614e-01,1.646260923695354039e-01,1.644943446648881591e-01,1.644414523888660939e-01,1.643810199678897299e-01
5.248074602497728591e+01,1.625078775147009713e-01,1.633430484765253377e-01,1.623919057012621903e-01,1.624432701086906961e-01,1.623136817885792449e-01,1.622578657037967997e-01,1.621973842708410718e-01
5.370317963702527209e+01,1.600464336799936882e-01,1.608849853563178167e-01,1.599184499397865999e-01,1.599587258097793785e-01,1.598308688945369593e-01,1.597721190275973868e-01,1.597116192954468883e-01
5.495408738576248453e+01,1.572622584613936336e-01,1.581044840343800995e-01,1.571229465264853409e-01,1.571509875123658362e-01,1.570241112790992655e-01,1.569624341139938817e-01,1.569018859554586198e-01
5.623413251903490817e+01,1.542462708867279042e-01,1.550923943181725662e-01,1.540973652260768378e-01,1.541121232358565463e-01,1.539852884283881562e-01,1.539207344094457863e-01,1.538600770643559490e-01
5.754399373371566639e+01,1.511883585640713679e-01,1.520382295827564789e-01,1.510323215259369301e-01,1.510331481135497311e-01,1.509053963731572801e-01,1.508380806520245032e-01,1.507772574569480051e-01
5.888436553555889930e+01,1.483443664049264865e-01,1.491972983694997978e-01,1.481840052013012055e-01,1.481709001187904162e-01,1.480414034095365317e-01,1.479715296063255914e-01,1.479105101500899910e-01
6.025595860743574406e+01,1.459830980950878598e-01,1.468378458178001555e-01,1.458211232387417455e-01,1.457948467838930950e-01,1.456630340117016642e-01,1.455909087923809575e-01,1.455296999357517385e-01
6.165950018614822170e+01,1.443411735864085221e-01,1.451960750168360403e-01,1.441797918166604631e-01,1.441418746703879705e-01,1.440075318139364124e-01,1.439335632626433381e-01,1.438722121550929656e-01
6.309573444801930009e+01,1.435651600250858750e-01,1.444184626852436926e-01,1.434057543737732587e-01,1.433583321744697769e-01,1.432216222252482296e-01,1.431462976777745366e-01,1.430848682179826636e-01
6.456542290346556001e+01,1.436852462232662275e-01,1.445354916384178900e-01,1.435282206154089579e-01,1.434738098360650305e-01,1.433352362328568219e-01,1.432590907329251151e-01,1.431976327801238458e-01
6.606934480075958049e+01,1.446151984764784959e-01,1.454616142796849587e-01,1.444600468650767411e-01,1.444012682093857303e-01,1.442616003276459002e-01,1.441851722590524743e-01,1.441236935587418277e-01
6.760829753919819041e+01,1.461611186002017837e-01,1.470038832025186704e-01,1.460066259766474028e-01,1.459459015773127977e-01,1.458060507793791927e-01,1.457298307018229933e-01,1.456682695699279273e-01
6.918309709189362877e+01,1.480617528861488952e-01,1.489021885863766603e-01,1.479063973071269578e-01,1.478457460991313699e-01,1.477066376876441933e-01,1.476310260460926838e-01,1.475692391601615139e-01
7.079457843841380793e+01,1.500384988783862728e-01,1.508790867739315811e-01,1.498809744691070311e-01,1.498218734465082136e-01,1.496843459532238019e-01,1.496096339315608481e-01,1.495474034608005598e-01
7.244359600749898220e+01,1.518452230814987536e-01,1.526894640913836476e-01,1.516849526683493321e-01,1.516283027128770278e-01,1.514930315480310652e-01,1.514194016001406962e-01,1.513564617424249525e-01
7.413102413009177383e+01,1.533039381320047134e-01,1.541561277246023542e-01,1.531415498902618522e-01,1.530877424737248360e-01,1.529552103508448058e-01,1.528827568978865514e-01,1.528188342101264585e-01
7.585775750291836061e+01,1.543280019289410554e-01,1.551929269035638437e-01,1.541656543081300346e-01,1.541147081645903860e-01,1.539852201851105440e-01,1.539139943050685244e-01,1.538488522806770453e-01
7.762471166286920266e+01,1.549265354425863606e-01,1.558091985235071086e-01,1.547680648710199058e-01,1.547197891930033875e-01,1.545935070487713114e-01,1.545235665353114352e-01,1.544570486208906024e-01
7.943282347242814012e+01,1.551872774712103331e-01,1.560926522490077017e-01,1.550381354099049924e-01,1.549922789791851885e-01,1.548692537757890009e-01,1.548007049320728745e-01,1.547327626152764923e-01
8.128305161640994925e+01,1.552455364121347881e-01,1.561783376830009340e-01,1.551124527975696332e-01,1.550688179097497177e-01,1.549490107151315632e-01,1.548820333281090422e-01,1.548127319361977117e-01
8.317637711026708303e+01,1.552532316810175117e-01,1.562177798543666341e-01,1.551437478011186977e-01,1.551022503978391476e-01,1.549855348925372467e-01,1.549203863105364787e-01,1.548498903381983482e-01
8.511380382023767766e+01,1.553499218127014359e-01,1.563500647086739637e-01,1.552718352459262763e-01,1.552325028229853687e-01,1.551186410458710863e-01,1.550556347932660617e-01,1.549841737894455118e-01
8.709635899560805683e+01,1.556303565576532266e-01,1.566693309522133593e-01,1.555909974805820273e-01,1.555539110988961027e-01,1.554425156141133746e-01,1.553819810111908561e-01,1.553097984585958824e-01
8.912509381337459047e+01,1.561372718870556453e-01,1.572176186389842301e-01,1.561428785850274836e-01,1.561080745587845042e-01,1.559985934245780304e-01,1.559408213256970599e-01,1.558681250938484253e-01
9.120108393559097237e+01,1.568547980507898898e-01,1.579782142949776869e-01,1.569099465095736001e-01,1.568773112077556930e-01,1.567690244189759163e-01,1.567142184832598095e-01,1.566411380916228613e-01
9.332543007969914584e+01,1.577202254405702664e-01,1.588874088883721059e-01,1.578274483490368918e-01,1.577966359035517796e-01,1.576887003697488299e-01,1.576369382103456340e-01,1.575634992002946377e-01
9.549925860214358408e+01,1.586316752216165304e-01,1.598421670658921601e-01,1.587912573244673886e-01,1.587616322376420308e-01,1.586531507478472214e-01,1.586043566010240380e-01,1.585304751462485728e-01
9.772372209558110967e+01,1.594756669813592598e-01,1.607278044849494436e-01,1.596857914085300645e-01,1.596564252733654876e-01,1.595465549021621299e-01,1.595005005044541624e-01,1.594259991798184783e-01
1.000000000000000000e+02,1.601392977841820109e-01,1.614302536984911496e-01,1.603963719659889375e-01,1.603660905644112011e-01,1.602541466753095167e-01,1.602104678461813425e-01,1.601351038669139026e-01
1.023292992280753566e+02,1.605258277903000574e-01,1.618517974551252070e-01,1.608250326329529745e-01,1.607924717262450010e-01,1.606780180252850299e-01,1.606362428592261749e-01,1.605597407650608266e-01
1.047128548050898473e+02,1.605709751762028348e-01,1.619275435901040561e-01,1.609069731631789235e-01,1.608706870597708116e-01,1.607535852283306366e-01,1.607131824891116501e-01,1.606352645628126297e-01
1.071519305237606972e+02,1.602414106978328756e-01,1.616239831238214797e-01,1.606089757028887621e-01,1.605675149581361483e-01,1.604479293860445188e-01,1.604083439802359012e-01,1.603287499552510931e-01
1.096478196143185073e+02,1.595376068340028930e-01,1.609418835785596247e-01,1.599321767178230602e-01,1.598841610808571234e-01,1.597625005790200836e-01,1.597231923166585188e-01,1.596416856947903418e-01
1.122018454301963004e+02,1.584907162960649263e-01,1.599131077075031104e-01,1.589087159179339293e-01,1.588529133784153669e-01,1.587297450669730436e-01,1.586902155488415789e-01,1.586065861296364898e-01
1.148153621496881698e+02,1.571523565481131035e-01,1.585903037776617563e-01,1.575913543289964303e-01,1.575267060452087697e-01,1.574026338574823491e-01,1.573624461593504664e-01,1.572765020700075123e-01
1.174897554939530266e+02,1.555887448278352181e-01,1.570407893812681421e-01,1.560473398922460619e-01,1.559730248952316267e-01,1.558485698907420836e-01,1.558073584086352714e-01,1.557189270741559384e-01
1.202264434617413116e+02,1.538726352365148708e-01,1.553383414692364184e-01,1.543502280874627375e-01,1.542656821326201522e-01,1.541411905394112214e-01,1.540986683563561610e-01,1.540075950635622637e-01
1.230268770812381121e+02,1.520803998401832058e-01,1.535601418402038898e-01,1.525769464891994498e-01,1.524819267625819874e-01,1.523575010506444671e-01,1.523134639549100777e-01,1.522196268687750487e-01
1.258925411794166251e+02,1.502827263465503493e-01,1.517773271755306075e-01,1.507984275760752835e-01,1.506930235449673028e-01,1.505685222127516321e-01,1.505228500577796003e-01,1.504261698615487752e-01
1.288249551693134833e+02,1.485494958976570634e-01,1.500599392140808674e-01,1.490847029856287309e-01,1.489693487324795784e-01,1.488444252471591012e-01,1.487970879214396969e-01,1.486975458859055854e-01
1.318256738556407299e+02,1.469357361381188887e-01,1.484628250435696128e-01,1.474907331002036359e-01,1.473661406548909814e-01,1.472403230702785393e-01,1.471913648263594165e-01,1.470890083051725472e-01
1.348962882591653170e+02,1.454786591779862193e-01,1.470227832400742840e-01,1.460535195384740359e-01,1.459205629649696911e-01,1.457933326220320902e-01,1.457428469699464935e-01,1.456377881815122122e-01
1.380384264602883775e+02,1.441877955156631863e-01,1.457487720366418549e-01,1.447821915244514313e-01,1.446417411890414950e-01,1.445126219979082360e-01,1.444607082718193380e-01,1.443531112365497582e-01
1.412537544622755377e+02,1.430437222886211945e-01,1.446206402468371843e-01,1.436566411629575379e-01,1.435093798593490844e-01,1.433779923826109803e-01,1.433247040742992306e-01,1.432147632142919957e-01
1.445439770745927888e+02,1.419886175307575604e-01,1.435797758413839553e-01,1.426179439562493267e-01,1.424642009967946321e-01,1.423302674900200349e-01,1.422755449930061811e-01,1.421634573369716381e-01
1.479108388168207284e+02,1.409444592740214663e-01,1.425473132644251295e-01,1.415866500407483020e-01,1.414263366949488343e-01,1.412896644955146941e-01,1.412332902574890137e-01,1.411192281645473889e-01
1.513561248436207052e+02,1.398131911659075133e-01,1.414243494751150076e-01,1.404629599955347086e-01,1.402955531289230007e-01,1.401559799290432451e-01,1.400975508018755533e-01,1.399816411337718725e-01
1.548816618912482852e+02,1.385027219785221753e-01,1.401179859824627227e-01,1.391529405327402436e-01,1.389776273625921710e-01,1.388349693590482936e-01,1.387739096380277704e-01,1.386562254394584082e-01
1.584893192461114211e+02,1.369379396975847485e-01,1.385524330518086156e-01,1.375797613741571168e-01,1.373956062799829014e-01,1.372496015999823959e-01,1.371852142252915074e-01,1.370657700599239581e-01
1.621810097358929852e+02,1.350824191588483325e-01,1.366907871452916201e-01,1.357057468720858084e-01,1.355119391092451386e-01,1.353622429214322853e-01,1.352938030912355927e-01,1.351725736534195588e-01
1.659586907437559660e+02,1.329447473376417499e-01,1.345414870792242534e-01,1.335389532197843732e-01,1.333349968657839835e-01,1.331811954118896080e-01,1.331080587791737824e-01,1.329850002446502921e-01
1.698243652461746080e+02,1.305748782321709545e-01,1.321546545516164850e-01,1.311296385357756389e-01,1.309154746840991146e-01,1.307571322596479957e-01,1.306788405566081113e-01,1.305539183954166627e-01
1.737800828749376194e+02,1.280643486862715619e-01,1.296224467380736878e-01,1.285706200870748717e-01,1.283466915802925767e-01,1.281834304878358977e-01,1.280998045501902660e-01,1.279730262065327251e-01
1.778279410038922776e+02,1.255273127327972971e-01,1.270600779806975722e-01,1.259782039308754431e-01,1.257453986000135193e-01,1.255769574768412777e-01,1.254881476608884494e-01,1.253595852224782814e-01
1.819700858609982674e+02,1.230821564833858572e-01,1.245873431258135156e-01,1.234735639341683344e-01,1.232330903273118894e-01,1.230593736502551550e-01,1.229658569144679997e-01,1.228356624819334914e-01
1.862087136662865703e+02,1.208432745290822646e-01,1.223203947328107277e-01,1.211744004723495638e-01,1.209276717360460718e-01,1.207487864229254138e-01,1.206513298613677565e-01,1.205197413349483326e-01
1.905460717963248385e+02,1.189072327035778781e-01,1.203577118512891841e-01,1.191807502540027375e-01,1.189292575608176250e-01,1.187455096371543700e-01,1.186450962265334225e-01,1.185124295508966641e-01
1.949844599758045547e+02,1.173487770029940924e-01,1.187760005553382819e-01,1.175707712612039935e-01,1.173160029703776697e-01,1.171278749902800453e-01,1.170256030845338441e-01,1.168922334593176376e-01
1.995262314968878741e+02,1.162195608986990453e-01,1.176286897553983357e-01,1.163991864919018404e-01,1.161426181002130215e-01,1.159507370741140603e-01,1.158477181477802348e-01,1.157140569707885425e-01
2.041737944669527565e+02,1.155522358841348796e-01,1.169498493063481220e-01,1.157011990438036597e-01,1.154443152370902698e-01,1.152494226146894007e-01,1.151466904950798620e-01,1.150131603897796700e-01
2.089296130854040712e+02,1.153608633796496252e-01,1.167544617124221668e-01,1.154926617312920234e-01,1.152370092026660797e-01,1.150399259382703099e-01,1.149383623447339242e-01,1.148053666815377211e-01
2.137962089502232459e+02,1.156363415130300665e-01,1.170337300642559919e-01,1.157653345220133467e-01,1.155125262026812372e-01,1.153141157738850620e-01,1.152143883724730949e-01,1.150822858560111989e-01
2.187761623949551790e+02,1.163424022168235428e-01,1.177509743939453291e-01,1.164826701057768976e-01,1.162343388438148856e-01,1.160354548409129744e-01,1.159379806772163901e-01,1.158070632737187716e-01
2.238721138568337778e+02,1.174195866982859771e-01,1.188455968231453830e-01,1.175838246060842002e-01,1.173415414323594891e-01,1.171429867188332058e-01,1.170479245104391608e-01,1.169184012830502689e-01
2.290867652767774700e+02,1.187714430965799706e-01,1.202193679568481360e-01,1.189697304350654655e-01,1.187348079869438161e-01,1.185372501717759930e-01,1.184444938039640599e-01,1.183164776517524192e-01
2.344228815319922603e+02,1.202814805699188028e-01,1.217535304284943082e-01,1.205204250520925668e-01,1.202937377856967277e-01,1.200976552652819468e-01,1.200068672437515499e-01,1.198803735444496227e-01
2.398832919019489793e+02,1.218133104054253957e-01,1.233091116530774523e-01,1.220953409932351019e-01,1.218771095522432069e-01,1.216827263387350033e-01,1.215933797916051440e-01,1.214683302697421030e-01
2.454708915685028501e+02,1.232315547385397642e-01,1.247481289353153944e-01,1.235547776998021374e-01,1.233444425470519856e-01,1.231516982456908327e-01,1.230631401371409250e-01,1.229393765237682123e-01
2.511886431509582280e+02,1.244162011596880724e-01,1.259481629447076201e-01,1.247746536196772671e-01,1.245708356097616071e-01,1.243793857441148898e-01,1.242909177143602106e-01,1.241682260765974155e-01
2.570395782768864592e+02,1.252794044175555011e-01,1.268194658435555233e-01,1.256638534147153097e-01,1.254644182549791709e-01,1.252736813886336786e-01,1.251846340564608251e-01,1.250627718121408438e-01
2.630267991895381670e+02,1.257754509120810327e-01,1.273152113774051464e-01,1.261745189950448376e-01,1.259767622043759250e-01,1.257859929420262202e-01,1.256958019141791172e-01,1.255745275407567918e-01
2.691534803926913924e+02,1.259002388783566073e-01,1.274310321513440203e-01,1.263017121858620861e-01,1.261025847078404705e-01,1.259109728345008117e-01,1.258192230520511212e-01,1.256983234422153206e-01
2.754228703338168884e+02,1.256899679710487827e-01,1.272038784411165524e-01,1.260821803634950555e-01,1.258785989796242233e-01,1.256853621898500750e-01,1.255918173665378224e-01,1.254711298280423715e-01
2.818382931264454783e+02,1.252093555913363354e-01,1.267000844053909059e-01,1.255823752278269478e-01,1.253714847452614412e-01,1.251759485972313291e-01,1.250805414407870353e-01,1.249599667681533521e-01
2.884031503126605571e+02,1.245341355950256995e-01,1.259976637368393215e-01,1.248805894162910712e-01,1.246599858621212920e-01,1.244616393776008245e-01,1.243644318929490317e-01,1.242439354420883380e-01
2.951209226666384211e+02,1.237420408506101910e-01,1.251769819131748895e-01,1.240575264821329599e-01,1.238254353213006920e-01,1.236239475760944201e-01,1.235250829648625454e-01,1.234046876881919191e-01
3.019951720402019077e+02,1.229023058869242735e-01,1.243099163402510421e-01,1.231853989026539115e-01,1.229407635599393533e-01,1.227359771847791881e-01,1.226356199891356497e-01,1.225153904258411142e-01
3.090295432513592004e+02,1.220686849580958633e-01,1.234524545923772754e-01,1.223205149261577807e-01,1.220630181870266534e-01,1.218549139185607505e-01,1.217532068716672272e-01,1.216332257509669112e-01
3.162277660168379612e+02,1.212736770683850995e-01,1.226386175547442836e-01,1.214971652194351825e-01,1.212271655600225262e-01,1.210158116031132131e-01,1.209128447580424953e-01,1.207931871370658550e-01
3.235936569296280823e+02,1.205324068028243850e-01,1.218841959860072904e-01,1.207314450845476256e-01,1.204498743013883433e-01,1.202353737907543990e-01,1.201311794360707119e-01,1.200118896949923381e-01
3.311311214825907427e+02,1.198389848333268753e-01,1.211830114483415100e-01,1.200174512543359939e-01,1.197256312522485683e-01,1.195080584410333213e-01,1.194026166945034856e-01,1.192836873052302571e-01
3.388441561392027666e+02,1.191766959778619572e-01,1.205172845494684869e-01,1.193377911703448063e-01,1.190372649318811593e-01,1.188166359460763460e-01,1.187099050618776741e-01,1.185912672995206030e-01
3.467368504525316553e+02,1.185207689792251301e-01,1.198606407493015835e-01,1.186665770902583100e-01,1.183589132336404781e-01,1.181351759043848260e-01,1.180271225238486293e-01,1.179086486357104335e-01
3.548133892335753217e+02,1.178382819855485764e-01,1.191783446654155337e-01,1.179694956669699313e-01,1.176561109048973874e-01,1.174291396309425362e-01,1.173197524362853961e-01,1.172012662252325116e-01
3.630780547701010050e+02,1.170998079230714389e-01,1.184393060048428148e-01,1.172159093811101088e-01,1.168979548389107864e-01,1.166675820351333881e-01,1.165568829510064408e-01,1.164381836921083158e-01
3.715352290971727598e+02,1.162819502629810625e-01,1.176189729190563610e-01,1.163815934460869367e-01,1.160598945202852561e-01,1.158259637126722447e-01,1.157140058253508103e-01,1.155948958697131518e-01
3.801893963205612863e+02,1.153662343768489390e-01,1.166983440261486760e-01,1.154476202094621984e-01,1.151226753468420905e-01,1.148850760993943426e-01,1.147719171400418126e-01,1.146522275359023457e-01
3.890451449942804629e+02,1.143440962179764070e-01,1.156690579717530032e-01,1.144054317708083357e-01,1.140774572902700096e-01,1.138361760350961593e-01,1.137218492031377148e-01,1.136014588549918020e-01
3.981071705534969283e+02,1.132137001678307497e-01,1.145300951128759293e-01,1.132534891158235996e-01,1.129224954972365136e-01,1.126776399433662701e-01,1.125621221464894184e-01,1.124409645891366327e-01
4.073802778041130068e+02,1.119813980867316872e-01,1.132890083990045343e-01,1.119985766041006886e-01,1.116644357279020505e-01,1.114162467388194883e-01,1.112994350275638700e-01,1.111774949052825312e-01
4.168693834703354923e+02,1.106537288045422729e-01,1.119535654581972489e-01,1.106474798373862367e-01,1.103099534202746368e-01,1.100587762692681049e-01,1.099404692390245769e-01,1.098177572960139931e-01
4.265795188015925419e+02,1.092410963019589953e-01,1.105351187466756535e-01,1.092106191969138412e-01,1.088693629525621931e-01,1.086156271119895211e-01,1.084955286164970695e-01,1.083720551405881194e-01
4.365158322401656505e+02,1.077563477463785724e-01,1.090469050323106398e-01,1.077005003569571906e-01,1.073550407798815748e-01,1.070992134073172342e-01,1.069769584894847553e-01,1.068527009832883623e-01
4.466835921509634773e+02,1.062115214134034119e-01,1.075005724907162757e-01,1.061284758874554285e-01,1.057781512193834705e-01,1.055207002194871596e-01,1.053958816269201099e-01,1.052707594821310766e-01
4.570881896148752048e+02,1.046215955723037438e-01,1.059100150671402618e-01,1.045086620066798117e-01,1.041525818035384521e-01,1.038939364557697476e-01,1.037661510355049610e-01,1.036400121059031093e-01
4.677351412871981324e+02,1.030042496027140930e-01,1.042913372400373073e-01,1.028579394348748399e-01,1.024949772123419645e-01,1.022355000948778209e-01,1.021043933668411424e-01,1.019770169402342830e-01
4.786300923226380064e+02,1.013777322070385650e-01,1.026609689294530892e-01,1.011939671257133661e-01,1.008228096915479988e-01,1.005627683150136370e-01,1.004280695385232208e-01,1.002991872143017410e-01
4.897788193684466478e+02,9.975995771437469462e-02,1.010352303025586762e-01,9.953452412427157836e-02,9.915375846654142511e-02,9.889330509938462632e-02,9.875484836604145333e-02,9.862417762898073592e-02
5.011872336272724624e+02,9.816697225878814881e-02,9.942912211319032689e-02,9.789606431708043621e-02,9.750431258543246216e-02,9.724346146339510333e-02,9.710119282042169175e-02,9.696847812350642415e-02
5.128613839913648462e+02,9.661246825341908429e-02,9.785605194498334103e-02,9.629320649084030515e-02,9.588928248055335335e-02,9.562790083341446423e-02,9.548186959871773904e-02,9.534692268636334178e-02
5.248074602497722481e+02,9.510677573849106448e-02,9.632693269942060876e-02,9.473758652555798465e-02,9.432065792879150423e-02,9.405845787061335728e-02,9.390879090686807262e-02,9.377152118716899909e-02
5.370317963702532325e+02,9.365850138936113178e-02,9.485167466359034627e-02,9.323933263173961317e-02,9.280902885387551371e-02,9.254557714444626437e-02,9.239245025187065030e-02,9.225288206604442820e-02
5.495408738576247742e+02,9.227810782724742145e-02,9.344251758572316713e-02,9.181034510966652740e-02,9.136686027637871965e-02,9.110159451001774433e-02,9.094520289845113570e-02,9.080347287391428435e-02
5.623413251903490391e+02,9.098196046182416286e-02,9.211781118370503119e-02,9.046828543580950899e-02,9.001240068931946892e-02,8.974468443881961077e-02,8.958522032159907389e-02,8.944156005110615038e-02
5.754399373371566071e+02,8.979200475455682839e-02,9.090148741277767619e-02,8.923612833804829558e-02,8.876920252315047277e-02,8.849836683113633529e-02,8.833600491760815188e-02,8.819071320388860435e-02
5.888436553555883393e+02,8.874527141293157839e-02,8.983226434280768002e-02,8.815177766910939350e-02,8.767571367808553451e-02,8.740113890822640008e-02,8.723605080086485608e-02,8.708946404990217105e-02
6.025595860743580943e+02,8.788177900561974787e-02,8.895149530799599524e-02,8.725595065565940056e-02,8.677307592671404390e-02,8.649424820888557131e-02,8.632661070327962705e-02,8.617907425017012901e-02
6.165950018614821602e+02,8.725052800592000835e-02,8.830913434616059765e-02,8.659847285390888383e-02,8.611144091563893710e-02,8.582803216193864160e-02,8.565806343165016656e-02,8.550991488687181841e-02
6.309573444801930009e+02,8.689347891955587211e-02,8.794770332802062662e-02,8.622214177143645852e-02,8.573372935607820322e-02,8.544563737092751576e-02,8.527362317353762156e-02,8.512518250375518403e-02
6.456542290346549180e+02,8.684111747844726337e-02,8.789788394722836129e-02,8.615842086318359350e-02,8.567135477391504828e-02,8.537874148315996448e-02,8.520506297706251231e-02,8.505662929757859536e-02
6.606934480075964302e+02,8.710298554352652323e-02,8.816910529509723593e-02,8.641779157699953917e-02,8.593453786546038919e-02,8.563782576192748019e-02,8.546297728706847563e-02,8.531483041716149407e-02
6.760829753919819041e+02,8.765914158776733078e-02,8.874098801497992683e-02,8.698102341866248421e-02,8.650356051944860236e-02,8.620340678478967400e-02,8.602799017850634722e-02,8.588038644282917911e-02
6.918309709189362593e+02,8.846071941573607766e-02,8.956395634218633495e-02,8.779952049983780205e-02,8.732917921257880856e-02,8.702641220387997978e-02,8.685111453288493766e-02,8.670427691527531067e-02
7.079457843841373688e+02,8.942911845450648989e-02,9.055842411081960197e-02,8.879425607259266995e-02,8.833156628487684459e-02,8.802709889375129326e-02,8.785264575767492978e-02,8.770674446844807515e-02
7.244359600749905894e+02,9.046747669266651248e-02,9.162639767371150157e-02,8.986727464410972088e-02,8.941194363570302561e-02,8.910668492633089244e-02,8.893378252372506620e-02,8.878891556476344038e-02
7.413102413009177099e+02,9.147330600982436777e-02,9.266414185715864116e-02,9.091431142562414469e-02,9.046527830646342028e-02,9.016003209948028618e-02,8.998930397890086974e-02,8.984547747752748281e-02
7.585775750291835493e+02,9.235050099374014776e-02,9.357429867631598952e-02,9.183696065792013030e-02,9.139250855936180418e-02,9.108789971940006724e-02,9.091981965914988639e-02,9.077693812092711700e-02
7.762471166286911739e+02,9.302316953544496891e-02,9.427975375626665433e-02,9.255671519805640235e-02,9.211467967889287733e-02,9.181110500849842815e-02,9.164594832681866032e-02,9.150381764405125795e-02
7.943282347242821970e+02,9.344348114512851522e-02,9.473155091977308873e-02,9.302304170075023637e-02,9.258102782497548700e-02,9.227862319983609618e-02,9.211642697166882998e-02,9.197477276315145500e-02
8.128305161640995493e+02,9.359360673497066352e-02,9.491081805618489797e-02,9.321547868674440185e-02,9.277104657114539077e-02,9.246967973504092997e-02,9.231022734093888293e-02,9.216871932880002505e-02
8.317637711026708303e+02,9.348316176981769088e-02,9.482620133598729240e-02,9.314119870457131245e-02,9.269200746031311389e-02,9.239127719159305474e-02,9.223410028806573735e-02,9.209238914875744753e-02
8.511380382023759239e+02,9.314180077871950236e-02,9.450643194245272882e-02,9.282766891390653585e-02,9.237155425068627190e-02,9.207080891033221637e-02,9.191521101392997883e-02,9.177296173537315138e-02
8.709635899560814778e+02,9.260735126665117778e-02,9.398843564602811507e-02,9.231075009110077667e-02,9.184571094547087922e-02,9.154405063526641073e-02,9.138914049507243509e-02,9.124605987236145133e-02
8.912509381337458763e+02,9.191899037296924480e-02,9.331048354036837467e-02,9.162792536417722900e-02,9.115208261123601552e-02,9.084839258892374314e-02,9.069313868004771906e-02,9.054899633461127584e-02
9.120108393559096385e+02,9.111277762717816253e-02,9.250777130021427264e-02,9.081399960088723522e-02,9.032554947499857323e-02,9.001854017723981416e-02,8.986184310831203670e-02,8.971648245315302916e-02
9.332543007969904920e+02,9.021703401931305266e-02,9.160786500279208266e-02,8.989649088973886149e-02,8.939368951954629328e-02,8.908197032595625842e-02,8.892274167517111305e-02,8.877608438239559252e-02
9.549925860214368640e+02,8.925385079776140818e-02,9.063227567205547897e-02,8.889735730180915729e-02,8.837854539048214941e-02,8.806070898070349207e-02,8.789796421157065887e-02,8.775000634149167367e-02
9.772372209558111535e+02,8.824373735634320759e-02,8.960131018440306572e-02,8.783784302351542450e-02,8.730153711920780879e-02,8.697627930705485733e-02,8.680923244560535823e-02,8.666003451628993826e-02
1.000000000000000000e+03,8.720627138506718834e-02,8.853478253495741801e-02,8.673908885957701265e-02,8.618409021918486956e-02,8.585031422965369585e-02,8.567846147390718869e-02,8.552812926037431374e-02
1.023292992280753651e+03,8.616224858810106468e-02,8.745424964377640498e-02,8.562428802801436145e-02,8.504978330569995526e-02,8.470668930534039354e-02,8.452986649315531731e-02,8.437852564773908048e-02
1.047128548050898416e+03,8.513434890404462940e-02,8.638372912228553524e-02,8.451919183682793379e-02,8.392486465319873301e-02,8.357201966950730809e-02,8.339042624199999310e-02,8.323819375598420778e-02
1.071519305237607114e+03,8.414492010421774359e-02,8.534736644303081432e-02,8.344961602850380078e-02,8.283566003240776243e-02,8.247302427826977422e-02,8.228719825694888468e-02,8.213415080056345186e-02
1.096478196143185187e+03,8.321393723745655613e-02,8.436726659670532036e-02,8.243902933191639415e-02,8.180613779875015035e-02,8.143404234461246172e-02,8.124479457208567956e-02,8.109094114482404136e-02
1.122018454301962947e+03,8.235668922099333156e-02,8.346095326754411625e-02,8.150592144203974709e-02,8.085521622900285199e-02,8.047431974165401847e-02,8.028262582359202426e-02,8.012788935285355962e-02
1.148153621496881669e+03,8.158249657515619091e-02,8.263988733572764922e-02,8.066225780438120163e-02,7.999522987178472877e-02,7.960643992410208758e-02,7.941332564245795478e-02,7.925754113666017009e-02
1.174897554939530210e+03,8.089553441933972078e-02,8.191003174890962302e-02,7.991412125977628844e-02,7.923256697280811611e-02,7.883696400250692071e-02,7.864338588576783029e-02,7.848631512634571261e-02
1.202264434617413144e+03,8.029526231061862029e-02,8.127222832465773317e-02,7.926212417950957712e-02,7.856810477683892624e-02,7.816685271754413022e-02,7.797360932298792735e-02,7.781497242105232803e-02
1.230268770812381035e+03,7.977752399494279778e-02,8.072320127797734390e-02,7.870254557153152919e-02,7.799835001157201519e-02,7.759261724295486717e-02,7.740029210211310517e-02,7.723981263482582182e-02
1.258925411794166166e+03,7.933792534976452648e-02,8.025899007824888187e-02,7.823091472230223054e-02,7.751905994546486045e-02,7.710995148659706422e-02,7.691890433128531490e-02,7.675636104094465950e-02
1.288249551693134890e+03,7.896927502442877000e-02,7.987242372841457660e-02,7.783952158030298107e-02,7.712269983629878312e-02,7.671121049446154305e-02,7.652159538968980601e-02,7.635686842837390020e-02
1.318256738556407527e+03,7.866328849016043789e-02,7.955491585426088808e-02,7.751928711862998700e-02,7.680027018592064381e-02,7.638723334750555094e-02,7.619903758573590147e-02,7.603214202708392933e-02
1.348962882591653170e+03,7.840912749915142366e-02,7.929501693315658961e-02,7.725833228305765965e-02,7.653981529266007389e-02,7.612588028424797926e-02,7.593897424970361132e-02,7.577007236306915194e-02
1.380384264602883832e+03,7.819186815097134424e-02,7.907693420585379385e-02,7.704041909266846899e-02,7.632482252868104389e-02,7.591042152461782710e-02,7.572459417671137394e-02,7.555398428866119676e-02
1.412537544622755377e+03,7.799133683296091690e-02,7.887939533790325197e-02,7.684379314429129471e-02,7.613301441499065181e-02,7.571834553667571022e-02,7.553332799679100817e-02,7.536140990752734914e-02
1.445439770745927945e+03,7.778144687209660735e-02,7.867495940149403510e-02,7.664035320894184433e-02,7.593554151613918224e-02,7.552053017733620366e-02,7.533599902912341273e-02,7.516321912141893380e-02
1.479108388168207284e+03,7.753052248919964362e-02,7.843034679775330587e-02,7.639598156998744782e-02,7.569731931670373171e-02,7.528159497593808758e-02,7.509716354365054969e-02,7.492395167005277967e-02
1.513561248436207279e+03,7.720354745095225901e-02,7.810889620429410651e-02,7.607290889024111158e-02,7.537952146060974967e-02,7.496238413468146733e-02,7.477759239905937272e-02,7.460430136073416263e-02
1.548816618912482681e+03,7.676646657682702213e-02,7.767491263819034653e-02,7.563417449557216510e-02,7.494413364113897136e-02,7.452456194020605496e-02,7.433887409219921971e-02,7.416573232196178866e-02
1.584893192461114040e+03,7.619142996026533055e-02,7.709919208101213839e-02,7.504927229423123680e-02,7.435972936939957978e-02,7.393641393445830878e-02,7.374922766514689643e-02,7.357631393823341193e-02
1.621810097358929852e+03,7.546435411313522079e-02,7.636674179478576685e-02,7.430211518086057843e-02,7.360961106608961135e-02,7.318105923077206088e-02,7.299173464037050918e-02,7.281898201056780096e-02
1.659586907437559603e+03,7.458688196453364117e-02,7.547889188041564945e-02,7.339328646307011206e-02,7.269409246983572770e-02,7.225876049358027908e-02,7.206665377398707717e-02,7.189387500460239777e-02
1.698243652461746024e+03,7.358170819602552482e-02,7.445866174422163808e-02,7.234568610130760746e-02,7.163626115374664705e-02,7.119274615076877366e-02,7.099725838511419806e-02,7.082419196745784462e-02
1.737800828749376251e+03,7.249388270026423109e-02,7.335202349343633577e-02,7.120590750799316027e-02,7.048335043850559312e-02,7.003058504678753848e-02,6.983120728021888213e-02,6.965757327775161378e-02
1.778279410038922833e+03,7.138237336365807484e-02,7.221930769610855616e-02,7.003560538907285804e-02,6.929802111836992629e-02,6.883544311825431916e-02,6.863179142214738404e-02,6.845734604907860454e-02
1.819700858609982561e+03,7.031625599225915790e-02,7.113112746507710416e-02,6.890728781375937695e-02,6.815404644733696893e-02,6.768168882363875816e-02,6.747352718773061420e-02,6.729810378125532233e-02
1.862087136662865532e+03,6.936260178929060105e-02,7.015608419363557335e-02,6.789179583583394850e-02,6.712364040140816890e-02,6.664215711385283736e-02,6.642940650468728836e-02,6.625294114983992788e-02
1.905460717963248271e+03,6.857718307169595462e-02,6.935126415219200480e-02,6.704843051543105115e-02,6.626738924713893031e-02,6.577797053413103612e-02,6.556070181669755581e-02,6.538323730565340219e-02
1.949844599758045433e+03,6.799561103951534680e-02,6.875323977788218299e-02,6.641569922155818317e-02,6.562484362243187208e-02,6.512906106981836141e-02,6.490747566193373619e-02,6.472914636025034474e-02
1.995262314968878854e+03,6.762700320835296486e-02,6.837170440863886423e-02,6.600461910098034957e-02,6.520764321999429625e-02,6.470722803318280925e-02,6.448162291211498309e-02,6.430262434828273865e-02
2.041737944669527451e+03,6.745542402662485504e-02,6.819088585836213801e-02,6.580005956468353012e-02,6.500080616258920030e-02,6.449743796565593490e-02,6.426817562284849183e-02,6.408872561747423757e-02
2.089296130854040712e+03,6.744094054397881122e-02,6.817065816831156810e-02,6.576180335075171302e-02,6.496373030989439912e-02,6.445884195921092186e-02,6.422630485540282985e-02,6.404660678680500208e-02
2.137962089502232629e+03,6.752614894799724432e-02,6.825310274774287755e-02,6.583122134352739629e-02,6.503693246843521292e-02,6.453157377216647839e-02,6.429612284132993349e-02,6.411632698298626309e-02
2.187761623949551904e+03,6.764718312060452599e-02,6.837366598530973671e-02,6.594263993797770673e-02,6.515353762921026470e-02,6.464831730811552990e-02,6.441026854196885143e-02,6.423044728664019376e-02
2.238721138568337665e+03,6.774282051842689389e-02,6.847029194337403424e-02,6.603269780174962633e-02,6.524880396951816819e-02,6.474390431855395200e-02,6.450350677491741014e-02,6.432363854318000340e-02
2.290867652767774871e+03,6.776170322288736780e-02,6.849083198077916823e-02,6.604792236655648852e-02,6.526792241997153576e-02,6.476316708450552406e-02,6.452060056914138420e-02,6.434056782242371375e-02
2.344228815319922887e+03,6.767175026787207448e-02,6.840255340726382471e-02,6.595450846453661253e-02,6.517598300392378474e-02,6.467096632976297721e-02,6.442636327969490651e-02,6.424596395715055641e-02
2.398832919019489964e+03,6.746304749284603997e-02,6.819518433792481904e-02,6.574138259043585397e-02,6.496120208081319902e-02,6.445540843240533946e-02,6.420888811288605336e-02,6.402785640754889152e-02
2.454708915685028387e+03,6.714674420160543500e-02,6.787990373827697266e-02,6.541924492084320863e-02,6.463404299538526299e-02,6.412697519730543860e-02,6.387867872082550469e-02,6.369671385031103195e-02
2.511886431509582053e+03,6.675217444423993396e-02,6.748645053074095457e-02,6.501765479346346965e-02,6.422432066750610735e-02,6.371560322742417237e-02,6.346572981315555528e-02,6.328253219540061481e-02
2.570395782768864592e+03,6.631948301996529183e-02,6.705565875072848347e-02,6.457752222006213350e-02,6.377356854990615109e-02,6.326300585013096278e-02,6.301182340716390828e-02,6.282712833553222298e-02
2.630267991895381329e+03,6.589089300044272124e-02,6.663052708694471027e-02,6.414202064601952358e-02,6.332579362489271224e-02,6.281337961369189149e-02,6.256121022224660211e-02,6.237481639479079687e-02
2.691534803926913810e+03,6.550345065417563506e-02,6.624872776735464541e-02,6.374906013554385020e-02,6.291977736761701634e-02,6.240566810344534698e-02,6.215284940206249054e-02,6.196463671183997934e-02
2.754228703338168998e+03,6.518329744864796715e-02,6.593665360135195219e-02,6.342526133246473297e-02,6.258290688437295746e-02,6.206735641977458029e-02,6.181418453906319110e-02,6.162412237928963782e-02
2.818382931264454783e+03,6.493948541698184307e-02,6.570302997533984668e-02,6.317944245679710247e-02,6.232448613638272295e-02,6.180775192200176071e-02,6.155440777540125558e-02,6.136254294134953213e-02
2.884031503126605912e+03,6.476630232718486035e-02,6.554131199486099013e-02,6.300499179517816961e-02,6.213813348546808751e-02,6.162037855741669956e-02,6.136687685611874610e-02,6.117331371379560595e-02
2.951209226666383984e+03,6.464615192129154198e-02,6.543265135502526753e-02,6.288279620420583749e-02,6.200473721721464632e-02,6.148595487994543141e-02,6.123211215518685469e-02,6.103698151915210035e-02
3.019951720402018964e+03,6.455474865604818313e-02,6.535139166858708326e-02,6.278672516521020819e-02,6.189804713170503347e-02,6.137801594765168040e-02,6.112345716703939530e-02,6.092688951607871939e-02
3.090295432513592004e+03,6.446829886068804194e-02,6.527255546229396299e-02,6.269120199267812221e-02,6.179241269874061193e-02,6.127069807041711502e-02,6.101490262502286266e-02,6.081700453864321426e-02
3.162277660168379498e+03,6.436871773482573389e-02,6.517739619145088148e-02,6.257680887953925852e-02,6.166848879732648309e-02,6.114448639894660975e-02,6.088686825932161650e-02,6.068770985685586344e-02
3.235936569296281050e+03,6.424844337384844062e-02,6.505834410015493008e-02,6.243543242611623856e-02,6.151847660301219128e-02,6.099151398600671098e-02,6.073152281605209007e-02,6.053114499909148516e-02
3.311311214825907882e+03,6.411199700594208406e-02,6.492062479424283439e-02,6.227203797625512072e-02,6.134786159635831349e-02,6.081732096360404488e-02,6.055453774764517350e-02,6.035297204037347318e-02
3.388441561392027324e+03,6.397391900386228958e-02,6.478009242562619840e-02,6.210267013826112348e-02,6.117336924420131022e-02,6.063882652390718830e-02,6.037305227784976053e-02,6.017034724619024777e-02
3.467368504525316894e+03,6.385490545860530998e-02,6.465900304931565534e-02,6.195033281889760629e-02,6.101867200016258819e-02,6.047999582052880629e-02,6.021130091138362367e-02,6.000755199442342480e-02
3.548133892335752989e+03,6.377667669948319795e-02,6.458054676163660357e-02,6.183955379505955835e-02,6.090876862593826851e-02,6.036619786584342118e-02,6.009492669422128452e-02,5.989030004069304663e-02
3.630780547701010164e+03,6.375599324911646049e-02,6.456250337531986572e-02,6.178989863695772550e-02,6.086335378323358414e-02,6.031749174791984497e-02,6.004422619655662430e-02,5.983896698932981983e-02
3.715352290971727598e+03,6.379903813377379995e-02,6.461137963658727945e-02,6.180991113407912491e-02,6.089064502613918128e-02,6.034239574990274413e-02,6.006787604137216879e-02,5.986230779563991855e-02
3.801893963205612636e+03,6.389756863232266826e-02,6.471843694374465605e-02,6.189277773998257820e-02,6.098301946885292119e-02,6.043345333300198519e-02,6.015847022168915870e-02,5.995297427998425022e-02
3.890451449942804629e+03,6.402943137748905167e-02,6.486025399196365671e-02,6.201663247761127207e-02,6.111739184821059212e-02,6.056758186072680461e-02,6.029286126662800060e-02,6.008784511587639265e-02
3.981071705534969169e+03,6.415961480590322286e-02,6.500005258966322363e-02,6.214551424570865373e-02,6.125633703580056488e-02,6.070717796046297410e-02,6.043326523696394836e-02,6.022912897841786739e-02
4.073802778041130296e+03,6.424553981123494462e-02,6.509322958782993995e-02,6.223475384435204344e-02,6.135363955357249488e-02,6.080570119209460778e-02,6.053286891805736980e-02,6.032996629212960399e-02
4.168693834703354696e+03,6.424380925950654020e-02,6.509454315285036208e-02,6.223816845287866162e-02,6.136173141844315782e-02,6.081516466333042326e-02,6.054335944198360048e-02,6.034196391901922030e-02
4.265795188015925305e+03,6.411660369741066512e-02,6.496476647017616901e-02,6.211476197422870216e-02,6.123855568444642322e-02,6.069306125128388213e-02,6.042188578531511312e-02,6.022216250925409298e-02
4.365158322401656733e+03,6.383777444923469102e-02,6.467697527230367727e-02,6.183529588121680631e-02,6.095424680701902465e-02,6.040909799614908871e-02,6.013783643378850519e-02,5.993982461386931915e-02
4.466835921509635227e+03,6.339558384982693640e-02,6.421942624663865007e-02,6.138544955981722895e-02,6.049435980884009662e-02,5.994847443778540674e-02,5.967616076067873421e-02,5.947976271386551383e-02
4.570881896148751366e+03,6.279683553504561422e-02,6.359957236699347038e-02,6.077025932995124002e-02,5.986430659068656124e-02,5.931635479912446968e-02,5.904187569260493929e-02,5.884685615220262844e-02
4.677351412871980756e+03,6.206418455297633974e-02,6.284123414321940437e-02,6.001161165570707140e-02,5.908678853561979277e-02,5.853531377787622725e-02,5.825752809812775879e-02,5.806353376832307928e-02
4.786300923226380291e+03,6.123296667006690452e-02,6.198119273459415379e-02,5.914498970704329395e-02,5.819839120227454643e-02,5.764189430538099040e-02,5.735975197854729923e-02,5.716633240926791149e-02
4.897788193684466023e+03,6.034662963476700864e-02,6.106439890291937705e-02,5.821494359970948163e-02,5.724497386954374711e-02,5.668202892303265961e-02,5.639467826828357261e-02,5.620132680651322710e-02
5.011872336272725079e+03,5.945138830006978237e-02,6.013844903082258414e-02,5.726946118066850860e-02,5.627585538885232497e-02,5.570518816868279266e-02,5.541205323922372694e-02,5.521824822067204763e-02
5.128613839913648007e+03,5.859106294954668365e-02,5.924826279739613816e-02,5.635460102461645887e-02,5.533833434826980480e-02,5.475890279933477711e-02,5.445972499581520909e-02,5.426497677636416689e-02
5.248074602497723390e+03,5.780148627665870897e-02,5.843046458847171720e-02,5.550860567387289751e-02,5.447167677511499662e-02,5.388272617476778242e-02,5.357755323104148454e-02,5.338144197795828549e-02
5.370317963702532325e+03,5.710916939498779377e-02,5.771205627108373648e-02,5.476032730079369304e-02,5.370547074727264475e-02,5.310657441895818426e-02,5.279571989755259959e-02,5.259792261129001001e-02
5.495408738576248652e+03,5.652861065079269748e-02,5.710778857689082638e-02,5.412626675437934992e-02,5.305658976121686854e-02,5.244766130776491730e-02,5.213162671108319268e-02,5.193193242718349700e-02
5.623413251903491073e+03,5.606232440202271045e-02,5.662028030868596074e-02,5.361045861845038785e-02,5.252909030976150168e-02,5.191035375446079875e-02,5.158973800717459729e-02,5.138804315393451921e-02
5.754399373371566071e+03,5.570237661099681353e-02,5.624165990404988297e-02,5.320589993487656599e-02,5.211565627663249795e-02,5.148759553004809281e-02,5.116300941531826824e-02,5.095930044217408805e-02
5.888436553555883620e+03,5.543232752452104117e-02,5.595553712700352539e-02,5.289645613243638966e-02,5.179955895085729817e-02,5.116282288653498794e-02,5.083481801846297110e-02,5.062914232454727992e-02
6.025595860743580488e+03,5.522916785231868353e-02,5.573895913455559348e-02,5.265874803366760865e-02,5.155663360330428602e-02,5.091192958295909232e-02,5.058094408126733582e-02,5.037337805491685222e-02
6.165950018614822511e+03,5.506754816381276979e-02,5.556658358664282732e-02,5.246662247352072012e-02,5.135986004244889880e-02,5.070787495156062197e-02,5.037421594407111292e-02,5.016483915838595986e-02
6.309573444801930236e+03,5.492299176705708885e-02,5.541377821878081672e-02,5.229421807583159443e-02,5.118249194209827796e-02,5.052378801145258891e-02,5.018762773704939922e-02,4.997650132361511344e-02
6.456542290346549635e+03,5.477451636243011596e-02,5.525924101767397401e-02,5.211897550393310152e-02,5.100120734637893227e-02,5.033618792836658251e-02,4.999758179863254826e-02,4.978473782392719982e-02
6.606934480075964530e+03,5.460863648936123416e-02,5.508888546679274745e-02,5.192569287050660676e-02,5.080026877537830582e-02,5.012917305576995025e-02,4.978808836559781709e-02,4.957353589587056714e-02
6.760829753919819268e+03,5.441978610207400674e-02,5.489633362124526905e-02,5.170723009730791853e-02,5.057226431349820528e-02,4.989519067061090607e-02,4.955154088818958941e-02,4.933527778924148843e-02
6.918309709189362366e+03,5.420928711529776622e-02,5.468194242989202897e-02,5.146361096980722055e-02,5.031723396197533560e-02,4.963418174252907933e-02,4.928784760205608129e-02,4.906987828919889827e-02
7.079457843841373688e+03,5.398553615792067717e-02,5.445325836511846762e-02,5.120253734044341587e-02,5.004317864364478396e-02,4.935411781461707809e-02,4.900497353012019108e-02,4.878532669703793817e-02
7.244359600749906349e+03,5.376207847180391325e-02,5.422322912861062688e-02,5.093766821580732185e-02,4.976432984414931593e-02,4.906927239807081648e-02,4.871721373651845266e-02,4.849595765350377813e-02
7.413102413009177326e+03,5.355392153410937217e-02,5.400678628246045193e-02,5.068503140507316790e-02,4.949744584491060084e-02,4.879650790454191644e-02,4.844146584876508899e-02,4.821870970922738364e-02
7.585775750291835720e+03,5.337494740076008382e-02,5.381829827744467193e-02,5.046037474725436484e-02,4.925907457505289411e-02,4.855251835276883782e-02,4.819447625715198025e-02,4.797036110064322595e-02
7.762471166286911284e+03,5.323664094163634009e-02,5.367033794882570402e-02,5.027778863073956162e-02,4.906413597246930824e-02,4.835240410009021550e-02,4.799141968070377851e-02,4.776609823919329700e-02
7.943282347242821743e+03,5.314660372485634915e-02,5.357192008530776983e-02,5.014774436847931061e-02,4.892381295445816930e-02,4.820752598943787992e-02,4.784373839732822958e-02,4.761735034752001550e-02
8.128305161640994811e+03,5.310819468994542464e-02,5.352789542151174806e-02,5.007633679525519410e-02,4.884475452232387577e-02,4.812468679784627501e-02,4.775831834305394735e-02,4.753096369441609653e-02
8.317637711026709439e+03,5.311933508975771184e-02,5.353740662921897819e-02,5.006348792728775032e-02,4.882718621464893910e-02,4.810420030059848334e-02,4.773553968409308818e-02,4.750725549626170358e-02
8.511380382023759012e+03,5.317419830573948125e-02,5.359519480784876583e-02,5.010423825563227462e-02,4.886620011710204881e-02,4.814115939541290662e-02,4.777054409835906207e-02,4.754129683031649289e-02
8.709635899560813414e+03,5.326234289838348984e-02,5.369057114110439149e-02,5.018755694156058073e-02,4.895050003578788750e-02,4.822417288567589638e-02,4.785193959017771531e-02,4.762162955378262952e-02
8.912509381337458763e+03,5.336953040707340112e-02,5.380825202897596138e-02,5.029723252399964650e-02,4.906332060061157491e-02,4.833628051274245496e-02,4.796272026893491636e-02,4.773119716162967097e-02
9.120108393559095930e+03,5.347768173624212196e-02,5.392838396038926452e-02,5.041193181356351527e-02,4.918249889302034328e-02,4.845502413543276848e-02,4.808032810053938788e-02,4.784741229411564045e-02
9.332543007969905375e+03,5.356691884027914297e-02,5.402903368318032196e-02,5.050792630870443167e-02,4.928330492776966665e-02,4.855533930411956578e-02,4.817955826316529938e-02,4.794507303094529271e-02
9.549925860214369095e+03,5.361814161934243261e-02,5.408910898197742678e-02,5.056228943642824408e-02,4.934175821088762626e-02,4.861290794843898394e-02,4.823594049102371273e-02,4.799973623191266386e-02
9.772372209558112445e+03,5.361540843434131620e-02,5.409117740301192662e-02,5.055603067006854412e-02,4.933789610950355120e-02,4.860749685150680954e-02,4.822909979787001755e-02,4.799107992092471742e-02
1.000000000000000000e+04,5.354814592202829238e-02,5.402387460362101379e-02,5.047670038036498191e-02,4.925849010643984505e-02,4.852569009942620665e-02,4.814551300471315437e-02,4.790565068870271392e-02
1.023292992280753606e+04,5.341312429008953505e-02,5.388402838790881666e-02,5.032073950908913518e-02,4.909951999809805678e-02,4.836338515390589676e-02,4.798103577180465318e-02,4.773937858704524473e-02
1.047128548050898462e+04,5.321531120080341681e-02,5.367745284533457367e-02,5.009429579626346885e-02,4.886704975160996445e-02,4.812668059067107262e-02,4.774179574626098016e-02,4.749847382577014610e-02
1.071519305237607114e+04,5.296512308249387568e-02,5.341590352156774801e-02,4.980996491437092444e-02,4.857391021629296757e-02,4.782849290717842983e-02,4.744079497844311266e-02,4.719601432434838983e-02
1.096478196143185050e+04,5.267746562401162680e-02,5.311590514461889123e-02,4.948546910220055078e-02,4.823836302754429262e-02,4.748720609425833433e-02,4.709655031928385721e-02,4.685058330919675273e-02
1.122018454301962993e+04,5.236770229556059197e-02,5.279441161573907026e-02,4.913886727038144914e-02,4.787916244922318237e-02,4.712166830586331234e-02,4.672804962560250797e-02,4.648121455668627333e-02
1.148153621496881715e+04,5.204977193486984288e-02,5.246667506961885663e-02,4.878626154172831242e-02,4.751314427077896196e-02,4.674877202430534340e-02,4.635230591770160558e-02,4.610494580810035187e-02
1.174897554939530346e+04,5.173253467983977144e-02,5.214253864040407915e-02,4.843773310609672533e-02,4.715102074404211446e-02,4.637921833669533117e-02,4.598008928593831646e-02,4.573253403571073128e-02
1.202264434617413099e+04,5.142076524818997574e-02,5.182738255283185491e-02,4.809837085427635939e-02,4.679835665921838056e-02,4.601852978777425107e-02,4.561693748294168294e-02,4.536946740670647765e-02
1.230268770812381081e+04,5.111512156788743100e-02,5.152207359559221600e-02,4.776832900149384498e-02,4.645557324645496061e-02,4.566709024374514259e-02,4.526319515145042077e-02,4.501600773725956961e-02
1.258925411794166212e+04,5.081441799720691488e-02,5.122540291254584072e-02,4.744551474849476036e-02,4.612065444329761787e-02,4.532288539456938437e-02,4.491677249098585678e-02,4.466995157805096761e-02
1.288249551693134890e+04,5.051678905306329626e-02,5.093523699441641905e-02,4.712704118382726043e-02,4.579063511502565881e-02,4.498302216302264844e-02,4.457468686349583264e-02,4.432819012284385657e-02
1.318256738556407436e+04,5.022167959301712670e-02,5.065067154354496726e-02,4.681164347408424409e-02,4.546407639849996823e-02,4.464622536073960257e-02,4.423558667127693717e-02,4.398924799918370321e-02
1.348962882591653215e+04,4.993070566456563053e-02,5.037287601808117937e-02,4.650073326608249180e-02,4.514218438653055943e-02,4.431396437209129957e-02,4.390089866305746380e-02,4.365445141216028890e-02
1.380384264602883741e+04,4.964734629862024851e-02,5.010485509874931104e-02,4.619814620214928585e-02,4.482859904136590745e-02,4.399021033592636493e-02,4.357459675179053971e-02,4.332771129025597689e-02
1.412537544622755377e+04,4.937511678646563928e-02,4.984965451171573941e-02,4.590810416427355822e-02,4.452734180090526378e-02,4.367932432759666361e-02,4.326107568132156467e-02,4.301340048564988167e-02
1.445439770745928035e+04,4.911664155409208726e-02,4.960936805556612206e-02,4.563399845487668000e-02,4.424161262175842213e-02,4.338482570590115189e-02,4.296390303659852750e-02,4.271510703937827363e-02
1.479108388168207239e+04,4.887214958566841322e-02,4.938370541003248709e-02,4.537664282385062836e-02,4.397203678582145558e-02,4.310758089389497838e-02,4.268400270943192854e-02,4.243380877169779936e-02
1.513561248436207097e+04,4.863864894041576570e-02,4.916901169535805444e-02,4.513287308445501633e-02,4.371519641776499404e-02,4.284428603597174173e-02,4.241808804540110611e-02,4.216628718846205520e-02
1.548816618912482772e+04,4.841022838783242549e-02,4.895855552579039816e-02,4.489578031960841237e-02,4.346389159957279869e-02,4.258770730060461307e-02,4.215890360190724384e-02,4.190535536575853981e-02
1.584893192461114086e+04,4.817888102297659264e-02,4.874329989299954619e-02,4.465541920254755687e-02,4.320786686442155966e-02,4.232741089124804346e-02,4.189594120570636071e-02,4.164055975140332905e-02
1.621810097358929852e+04,4.793716545249426808e-02,4.851459888358625183e-02,4.440179777564159241e-02,4.293685919582510696e-02,4.205284240372879345e-02,4.161853626464671191e-02,4.136127645394997027e-02
1.659586907437559785e+04,4.767839603367803047e-02,4.826441427444907312e-02,4.412525757215141758e-02,4.264099163450452146e-02,4.175374289285314205e-02,4.131629215080220158e-02,4.105713430248403989e-02
1.698243652461746024e+04,4.739945565970368757e-02,4.798835049976628297e-02,4.382001185086135953e-02,4.231441515379261165e-02,4.142387553763355462e-02,4.098284425460135827e-02,4.072179182340642661e-02
1.737800828749376160e+04,4.710154681206984995e-02,4.768666736314330218e-02,4.348551152061580494e-02,4.195675637330893021e-02,4.106254227623591657e-02,4.061741623003144175e-02,4.035450670097887049e-02
1.778279410038922651e+04,4.679075247296798912e-02,4.736490629796243079e-02,4.312729427716967268e-02,4.157394863096282311e-02,4.067544601415236383e-02,4.022569758066853185e-02,3.996102375787676658e-02
1.819700858609982606e+04,4.647656970880426064e-02,4.703268500477705144e-02,4.275579005668295879e-02,4.117707500720736019e-02,4.027358556956584651e-02,3.981876118970446854e-02,3.955249550155138377e-02
1.862087136662865669e+04,4.617048616727248422e-02,4.670224870829640940e-02,4.238471224974593721e-02,4.078065447235936641e-02,3.987152312210551219e-02,3.941131161566609892e-02,3.914372079199312376e-02
1.905460717963248317e+04,4.588417043380944166e-02,4.638653328606569953e-02,4.202877680073440619e-02,4.040026355882526954e-02,3.948498848779437298e-02,3.901926387267150298e-02,3.875071209448484322e-02
1.949844599758045661e+04,4.562665103257999843e-02,4.609613919871378973e-02,4.170027099972457157e-02,4.004893729991880480e-02,3.912721561464584802e-02,3.865603019867645124e-02,3.838695507072138052e-02
1.995262314968878854e+04,4.540266633243601746e-02,4.583738157124625512e-02,4.140672717901772854e-02,3.973472666757967703e-02,3.880644896976182673e-02,3.832998114972626519e-02,3.806085132596630227e-02
2.041737944669527496e+04,4.521185983418533894e-02,4.561130870391300052e-02,4.114973085009453191e-02,3.945942860260639312e-02,3.852462771281669335e-02,3.804310461229577778e-02,3.777436142766747718e-02
2.089296130854040894e+04,4.504792393474457701e-02,4.541255057508333803e-02,4.092369575568025053e-02,3.921730220946450379e-02,3.827606117030198096e-02,3.778966136905401174e-02,3.752165780607061990e-02
2.137962089502232266e+04,4.490120458850554996e-02,4.523201298273129417e-02,4.071876402950416057e-02,3.899805707357498208e-02,3.805044065874670089e-02,3.755922944308900946e-02,3.729218017184914025e-02
2.187761623949551722e+04,4.475879242118682017e-02,4.505700941192052056e-02,4.052115217472204017e-02,3.878728288635353849e-02,3.783329693737427779e-02,3.733718456835060512e-02,3.707113247898454617e-02
2.238721138568337847e+04,4.460908163896055295e-02,4.487601361344782658e-02,4.031830448302438363e-02,3.857177649182650520e-02,3.761135594916436425e-02,3.711012228827734183e-02,3.684494285751993559e-02
2.290867652767774780e+04,4.444287560204485815e-02,4.467997143282791128e-02,4.010044099369223375e-02,3.834125284732326638e-02,3.737432143626723269e-02,3.686767928253071452e-02,3.660310650850859965e-02
2.344228815319922796e+04,4.425638538656954946e-02,4.446553261566794923e-02,3.986396374272576509e-02,3.809181584261152331e-02,3.711836403049940947e-02,3.660605679639594712e-02,3.634173510039949428e-02
2.398832919019489782e+04,4.405082654857618574e-02,4.423460599178187513e-02,3.961099185500156078e-02,3.782555452016829467e-02,3.684572334850735875e-02,3.632761423780860727e-02,3.606316093297042003e-02
2.454708915685028478e+04,4.383202249396428440e-02,4.399393408850194032e-02,3.934869024289560507e-02,3.754976511473211154e-02,3.656388704532066020e-02,3.604000938554345612e-02,3.577507407975834275e-02
2.511886431509582326e+04,4.361036926062486496e-02,4.375494365465466828e-02,3.908907722408932334e-02,3.727678934350239781e-02,3.628542219341094471e-02,3.575601928810811375e-02,3.549033613640742435e-02
2.570395782768864592e+04,4.339787912799249886e-02,4.353059391107799714e-02,3.884559484521622752e-02,3.702041207490005398e-02,3.602430435218082622e-02,3.548980660474311544e-02,3.522322657863342921e-02
2.630267991895381419e+04,4.320622427420940659e-02,4.333314096214477273e-02,3.863065757724939292e-02,3.679329316888029638e-02,3.579329107280782019e-02,3.525425962280211156e-02,3.498675838969195206e-02
2.691534803926913810e+04,4.304467744586659012e-02,4.317196141756499128e-02,3.845338752296583590e-02,3.660464219368729510e-02,3.560154278525987093e-02,3.505859821925282754e-02,3.479026082387015606e-02
2.754228703338168998e+04,4.291886855819878471e-02,4.305221260178969389e-02,3.831833235532686871e-02,3.645889482776466795e-02,3.545329801932475822e-02,3.490704877800746009e-02,3.463803944519137229e-02
2.818382931264454965e+04,4.282950809482503896e-02,4.297357992245613711e-02,3.822420153405643034e-02,3.635443857629348102e-02,3.534657774378493350e-02,3.479755371009460307e-02,3.452807137422100880e-02
2.884031503126605821e+04,4.277244795299192659e-02,4.293046034158508328e-02,3.816423382542832171e-02,3.628403000741715206e-02,3.527366051159414040e-02,3.472226989197012281e-02,3.445249768054000489e-02
2.951209226666383984e+04,4.273879099978463575e-02,4.291226931909418452e-02,3.812661086018751672e-02,3.623529339295129131e-02,3.522161767452710451e-02,3.466812278498129091e-02,3.439818080799551814e-02
3.019951720402019055e+04,4.271698117337240086e-02,4.290575556867779611e-02,3.809701837316228912e-02,3.619340199808110392e-02,3.517511759412216693e-02,3.461962903397383662e-02,3.434954177161951561e-02
3.090295432513592095e+04,4.269338022416258038e-02,4.289571300026574080e-02,3.805940603282622486e-02,3.614186844673497601e-02,3.511725463746433185e-02,3.455973043381378035e-02,3.428939786094588327e-02
3.162277660168379225e+04,4.265582666065972223e-02,4.286888642323325588e-02,3.800017703510703143e-02,3.606693521630563448e-02,3.503407372746060455e-02,3.447434750546171656e-02,3.420354887226738361e-02
3.235936569296280868e+04,4.259461986437754200e-02,4.281493742068572667e-02,3.790923469275334079e-02,3.595860230108723771e-02,3.491562957589075533e-02,3.435344809589284398e-02,3.408186184819581022e-02
3.311311214825907518e+04,4.250521105124708404e-02,4.272914356133240138e-02,3.778277630738711979e-02,3.581346611063951357e-02,3.475885143123556842e-02,3.419392626722154993e-02,3.392117051353429197e-02
3.388441561392027506e+04,4.238824072192783066e-02,4.261237371000868579e-02,3.762320287274999869e-02,3.563457026135237460e-02,3.456735061462574976e-02,3.399942049029009566e-02,3.372510310201877470e-02
3.467368504525316530e+04,4.224916441759865582e-02,4.247046986483095365e-02,3.743832588005522460e-02,3.543050406746972580e-02,3.435043189699945460e-02,3.377931810354146969e-02,3.350308945558329310e-02
3.548133892335752898e+04,4.209722215985828297e-02,4.231305554778560379e-02,3.724006085184845133e-02,3.521399133397252329e-02,3.412159507135795189e-02,3.354725376785330088e-02,3.326885054395085917e-02
3.630780547701010073e+04,4.194370165913645365e-02,4.215162974531946882e-02,3.704222052792526670e-02,3.499955979675831858e-02,3.389609488092727024e-02,3.331864891670310164e-02,3.303792414829197222e-02
3.715352290971727780e+04,4.179872967916143517e-02,4.199631201244909823e-02,3.685687466756520231e-02,3.479977780625314460e-02,3.368706550151061990e-02,3.310680777742111558e-02,3.282373457822403140e-02
3.801893963205612818e+04,4.166980340454002479e-02,4.185436557809948943e-02,3.669260952605463838e-02,3.462343083255287057e-02,3.350362376938519765e-02,3.292098041849634421e-02,3.263563330755153702e-02
3.890451449942804902e+04,4.156089458692391325e-02,4.172950047758515468e-02,3.655370565442660202e-02,3.447475914607545794e-02,3.335011255317050366e-02,3.276560811932698047e-02,3.247813439255082396e-02
3.981071705534969078e+04,4.147145583812180542e-02,4.162101764878610444e-02,3.643900338717773191e-02,3.435226296650771560e-02,3.322486612543078255e-02,3.263904866101698110e-02,3.234962381483953014e-02
4.073802778041130659e+04,4.139722126683791081e-02,4.152476899428694801e-02,3.634288898854535349e-02,3.424977936125318811e-02,3.312134197850605949e-02,3.253471190851732475e-02,3.224349752484203385e-02
4.168693834703355242e+04,4.133117712652482900e-02,4.143422207237132393e-02,3.625649556852518496e-02,3.415774198550257379e-02,3.302943772158372510e-02,3.244237805814687015e-02,3.214948899898883300e-02
4.265795188015925669e+04,4.126541475360276379e-02,4.134223888571048056e-02,3.616970652969096756e-02,3.406527801634113423e-02,3.293765290376596960e-02,3.235037805718142534e-02,3.205586378152609078e-02
4.365158322401656187e+04,4.119160465656213771e-02,4.124146685544428925e-02,3.607185109797570594e-02,3.396096253298246104e-02,3.283391294475543343e-02,3.224642755019568180e-02,3.195026635221834971e-02
4.466835921509634500e+04,4.110274631643034277e-02,4.112582874216008655e-02,3.595365728147502382e-02,3.383484048204259825e-02,3.270766180269069068e-02,3.211974513201985848e-02,3.182185821633529144e-02
4.570881896148751548e+04,4.099357342601245291e-02,4.099094059580010718e-02,3.580805241527390548e-02,3.367933225774429051e-02,3.255084756347939590e-02,3.196207301531741457e-02,3.166234069474742341e-02
4.677351412871981302e+04,4.086060670731270217e-02,4.083387062673993206e-02,3.563027022361351520e-02,3.348931514933964348e-02,3.235800952133868064e-02,3.176776678275007593e-02,3.146605488484223445e-02
4.786300923226380110e+04,4.070292575087153947e-02,4.065402115923982818e-02,3.541898522022259715e-02,3.326337788365546499e-02,3.212757524607058601e-02,3.153513387092525544e-02,3.123131817566789439e-02
4.897788193684466387e+04,4.052089598692100447e-02,4.045181866514881153e-02,3.517505460399302647e-02,3.300251725221099025e-02,3.186052300879773508e-02,3.126510178400640494e-02,3.095908357039978825e-02
5.011872336272725079e+04,4.031721008439716897e-02,4.022987954085472523e-02,3.490258673612589568e-02,3.271119329276991200e-02,3.156141500975569864e-02,3.096225792759108725e-02,3.065398024430716212e-02
5.128613839913647826e+04,4.009524442049416243e-02,3.999133197181508476e-02,3.460692878669735517e-02,3.239523131007509410e-02,3.123621823213250381e-02,3.063265528680642752e-02,3.032210040312814658e-02
5.248074602497722663e+04,3.985954266377534499e-02,3.974041861461655861e-02,3.429495656480644611e-02,3.206205593568164230e-02,3.089252133749243248e-02,3.028401517679356683e-02,2.997120431133110802e-02
5.370317963702532870e+04,3.961561338294892348e-02,3.948225470009458782e-02,3.397443667014219543e-02,3.171991555479642538e-02,3.053871036816326393e-02,2.992487297937105467e-02,2.960985576957833251e-02
5.495408738576248288e+04,3.936846361378179560e-02,3.922134971887148575e-02,3.365217539835247545e-02,3.137598896402362530e-02,3.018205935170010373e-02,2.956263534820177674e-02,2.924547903887383948e-02
5.623413251903490891e+04,3.912381093693750866e-02,3.896285964915135319e-02,3.333508622176566127e-02,3.103738560701801291e-02,2.982976646825948736e-02,2.920460003626339229e-02,2.888537891555839621e-02
5.754399373371566617e+04,3.888640238801733401e-02,3.871088540533351718e-02,3.302835934332062212e-02,3.070929451911702524e-02,2.948713011544987911e-02,2.885610728290905619e-02,2.853488828670011981e-02
5.888436553555884166e+04,3.866113248898212645e-02,3.846965621912915023e-02,3.273673785448142498e-02,3.039631197344516006e-02,2.915890149698931524e-02,2.852190416180542046e-02,2.819874091767782948e-02
6.025595860743580852e+04,3.845191377193800386e-02,3.824247721590968985e-02,3.246352598249617472e-02,3.010151305247157558e-02,2.884838291472386837e-02,2.820525275345370578e-02,2.788017499821969503e-02
6.165950018614822329e+04,3.826228438791655362e-02,3.803247539570617231e-02,3.221160542456932840e-02,2.982755359179894289e-02,2.855854229508826211e-02,2.790907707094056334e-02,2.758208779328103280e-02
6.309573444801929872e+04,3.809536843168601083e-02,3.784261422329432412e-02,3.198354648536008010e-02,2.957689009285369847e-02,2.829220226645993638e-02,2.763618533764164442e-02,2.730725918805265717e-02
6.456542290346549271e+04,3.795310929127664046e-02,3.767497014446342940e-02,3.178102940727531994e-02,2.935121916383933577e-02,2.805145059554992049e-02,2.738869021663794048e-02,2.705777913889503838e-02
6.606934480075964530e+04,3.783695654970309352e-02,3.753145239168041714e-02,3.160567489608986230e-02,2.915239084047374987e-02,2.783849818200462289e-02,2.716889351179230597e-02,2.683593521816394351e-02
6.760829753919818904e+04,3.774719743546368217e-02,3.741309846662061595e-02,3.145837239617665926e-02,2.898174249162316363e-02,2.765499856937961992e-02,2.697859576366359868e-02,2.664352964137794294e-02
6.918309709189362184e+04,3.768324930373946613e-02,3.732031109075725772e-02,3.133950651868570164e-02,2.884027256977095624e-02,2.750219539468939933e-02,2.681922886230065847e-02,2.648201451534175355e-02
7.079457843841373688e+04,3.764343742893880296e-02,3.725243191641237211e-02,3.124844523198296725e-02,2.872805702988413118e-02,2.738031676336499798e-02,2.669121523160553761e-02,2.635185081183403707e-02
7.244359600749905803e+04,3.762524784082696416e-02,3.720791609147485607e-02,3.118372301875000502e-02,2.864436059879103824e-02,2.728871176714264823e-02,2.659407795892913470e-02,2.625261563091542405e-02
7.413102413009176962e+04,3.762566177999311645e-02,3.718450336041137505e-02,3.114307970212761706e-02,2.858757862859205578e-02,2.722578053504063483e-02,2.652633968749664589e-02,2.618289211802611940e-02
7.585775750291836448e+04,3.764126662658991845e-02,3.717918546472207680e-02,3.112328918257498828e-02,2.855493228094697911e-02,2.718867859780043847e-02,2.648519008486900639e-02,2.613992839838726392e-02
7.762471166286911466e+04,3.766879261479712249e-02,3.718872562823538619e-02,3.112073978666443294e-02,2.854301870825719234e-02,2.717386319659237381e-02,2.646704473545116038e-02,2.612018361831826632e-02
7.943282347242820833e+04,3.770567758421917992e-02,3.721023869060960387e-02,3.113194194239559537e-02,2.854830001146905702e-02,2.717759516903553094e-02,2.646804724703436321e-02,2.611982995162136223e-02
8.128305161640995357e+04,3.774947142960580898e-02,3.724054672866849297e-02,3.115279309292099882e-02,2.856625248059108807e-02,2.719505337660024086e-02,2.648319086813087989e-02,2.613385484855881499e-02
8.317637711026708712e+04,3.779833899781839812e-02,3.727694676882412073e-02,3.117945848354277197e-02,2.859240181067321251e-02,2.722138166687836439e-02,2.650740332015047440e-02,2.615715562066328950e-02
8.511380382023759012e+04,3.785054810949623622e-02,3.731679792342343371e-02,3.120798563177700630e-02,2.862192078452794122e-02,2.725131173326335657e-02,2.653518799973762776e-02,2.618417617580907908e-02
8.709635899560814141e+04,3.790407344027808129e-02,3.735723600706467723e-02,3.123414150182263552e-02,2.864958451114869159e-02,2.727913848086080048e-02,2.656062486681795565e-02,2.620892068804117278e-02
8.912509381337459490e+04,3.795663776303340869e-02,3.739539105797992646e-02,3.125372541672162552e-02,2.867016252674736698e-02,2.729915880077291718e-02,2.657782773834190676e-02,2.622541611400004691e-02
9.120108393559097021e+04,3.800495739020118974e-02,3.742761202474052806e-02,3.126181487734010223e-02,2.867774397003364575e-02,2.730502445484914165e-02,2.658029279985205454e-02,2.622706653836284069e-02
9.332543007969905739e+04,3.804510089302640119e-02,3.744981772620561977e-02,3.125327072920631999e-02,2.866632080465802979e-02,2.729037588818648136e-02,2.656154109098191052e-02,2.620730938700751439e-02
9.549925860214368731e+04,3.807305180143551876e-02,3.745796900062442480e-02,3.122325581113508455e-02,2.863035426091912680e-02,2.724943259919192229e-02,2.651570402045349412e-02,2.616020093882729866e-02
9.772372209558112081e+04,3.808492647613853643e-02,3.744815355782193933e-02,3.116738587091916202e-02,2.856496464015256115e-02,2.717719386261771217e-02,2.643772303327278708e-02,2.608062040999127237e-02
1.000000000000000000e+05,3.807777639002520031e-02,3.741721608899778451e-02,3.108241011659231348e-02,2.846659553553228944e-02,2.707007164269147059e-02,2.632398625045421353e-02,2.596490497266236430e-02
1.023292992280753679e+05,3.805026886904570166e-02,3.736337524047510239e-02,3.096685209859124238e-02,2.833366912526119608e-02,2.692656508973309548e-02,2.617300263442794844e-02,2.581153071381623448e-02
1.047128548050898535e+05,3.800265954361776305e-02,3.728618567661844824e-02,3.082097961664449770e-02,2.816648757145619186e-02,2.674709578002729127e-02,2.598524154574690520e-02,2.562094465206488439e-02
1.071519305237607041e+05,3.793727246808268477e-02,3.718709880712345317e-02,3.064740305486338134e-02,2.796786415793619390e-02,2.653468251284205048e-02,2.576381979834511601e-02,2.539626271867292950e-02
1.096478196143185050e+05,3.785767952289267879e-02,3.706886518148715809e-02,3.045039731674722971e-02,2.774237092483144290e-02,2.629413649859417904e-02,2.551368015690726535e-02,2.514245038986406139e-02
1.122018454301962920e+05,3.776855253452620492e-02,3.693558262288392652e-02,3.023591325732842214e-02,2.749639009138732729e-02,2.603215648328972148e-02,2.524169487158636066e-02,2.486642857848172378e-02
1.148153621496881678e+05,3.767488384626897086e-02,3.679222663094329493e-02,3.001113478215867297e-02,2.723776420795789854e-02,2.575700147252738686e-02,2.495634006335854110e-02,2.457675572723976368e-02
1.174897554939530382e+05,3.758121521964048750e-02,3.664399602124045890e-02,2.978363802235972982e-02,2.697488853584917995e-02,2.547754183451717350e-02,2.466673212654559369e-02,2.428265798194291503e-02
1.202264434617413062e+05,3.749164851162527928e-02,3.649628549054922261e-02,2.956130905760954303e-02,2.671672078442511450e-02,2.520328315649379702e-02,2.438264846267685151e-02,2.399404356175691144e-02
1.230268770812381117e+05,3.740896254594161530e-02,3.635375982515796217e-02,2.935121378638900699e-02,2.647155609106835797e-02,2.494308190787690102e-02,2.411322858211692455e-02,2.372019502922355014e-02
1.258925411794166139e+05,3.733516218716890350e-02,3.622049818501296703e-02,2.915953929128710376e-02,2.624688163570203583e-02,2.470490331955473365e-02,2.386671567482165704e-02,2.346949429772930695e-02
1.288249551693134854e+05,3.727097167227906571e-02,3.609925605201957238e-02,2.899055412059066417e-02,2.604821360015942625e-02,2.449459297329121751e-02,2.364920837979521406e-02,2.324815979007218217e-02
1.318256738556407508e+05,3.721647230478346974e-02,3.599178128451701458e-02,2.884670384635745072e-02,2.587896118270524223e-02,2.431567058944528875e-02,2.346442014287200561e-02,2.305999704769531866e-02
1.348962882591653324e+05,3.717058971991226562e-02,3.589797547022935409e-02,2.872750956142892595e-02,2.573919699929744578e-02,2.416804731078549262e-02,2.331237966519492805e-02,2.290508602370883856e-02
1.380384264602883777e+05,3.713191340935440704e-02,3.581679936461266284e-02,2.863039174743057386e-02,2.562637609262932020e-02,2.404877177283221146e-02,2.319015278090606411e-02,2.278050351966642850e-02
1.412537544622755377e+05,3.709833856912301414e-02,3.574577169924265940e-02,2.855023132732732727e-02,2.553477663570770384e-02,2.395148141359735791e-02,2.309127415167969502e-02,2.267975102012371319e-02
1.445439770745928108e+05,3.706760139585161401e-02,3.568184657793539716e-02,2.848048168158382604e-02,2.545677668327064186e-02,2.386782336393329651e-02,2.300718783083687685e-02,2.259420679814498970e-02
1.479108388168207312e+05,3.703746944983520029e-02,3.562180252638973837e-02,2.841390568638359204e-02,2.538364997091317049e-02,2.378832352764904609e-02,2.292812348437191575e-02,2.251400502902900502e-02
1.513561248436207243e+05,3.700605228963629867e-02,3.556274774875816530e-02,2.834360679986449097e-02,2.530684757650414340e-02,2.370380096833507241e-02,2.284454507195403383e-02,2.242949932738646027e-02
1.548816618912482809e+05,3.697210049912947466e-02,3.550267486428174135e-02,2.826400595434399102e-02,2.521917593690708309e-02,2.360661264829258879e-02,2.274842752571416826e-02,2.233255053515388264e-02
1.584893192461114086e+05,3.693497078021509145e-02,3.544037266254702195e-02,2.817106961021601311e-02,2.511515213170491950e-02,2.349102952346428935e-02,2.263366159499635710e-02,2.221693883261060404e-02
1.621810097358929925e+05,3.689490472504404484e-02,3.537580373551480611e-02,2.806305717803053712e-02,2.499196726875585473e-02,2.335422915096198315e-02,2.249707720312525694e-02,2.207940324565918142e-02
1.659586907437559566e+05,3.685275680608939702e-02,3.530960661896438008e-02,2.793992039389741819e-02,2.484888718091026599e-02,2.319561605016188729e-02,2.233777397802334114e-02,2.191896700833875083e-02
1.698243652461745951e+05,3.681009677489082560e-02,3.524318256721675757e-02,2.780346938945600643e-02,2.468748471605651876e-02,2.301703766016485395e-02,2.215736267108384464e-02,2.173719204675587241e-02
1.737800828749376233e+05,3.676886723004079566e-02,3.517813857512784581e-02,2.765657648673987279e-02,2.451076044604516210e-02,2.282180128905266295e-02,2.195896930819255660e-02,2.153717589429225698e-02
1.778279410038922797e+05,3.673112739367292295e-02,3.511584998600501134e-02,2.750254192447482843e-02,2.432242800790454518e-02,2.261391787387882768e-02,2.174648871944866169e-02,2.132279937294610447e-02
1.819700858609982533e+05,3.669921141915773871e-02,3.505775368846023726e-02,2.734524753165989627e-02,2.412704768105967609e-02,2.239825096988486142e-02,2.152473995683446689e-02,2.109888621628278407e-02
1.862087136662865523e+05,3.667506738800997701e-02,3.500454973721348062e-02,2.718812023943358025e-02,2.392886823918506309e-02,2.217930049708060139e-02,2.129824525629325088e-02,2.086997583564656478e-02
1.905460717963248317e+05,3.666020992607620793e-02,3.495635201563516287e-02,2.703426428892096930e-02,2.373190802491240842e-02,2.196133687964566331e-02,2.107137234451314858e-02,2.064046462665488496e-02
1.949844599758045515e+05,3.665550992027222232e-02,3.491268874356689977e-02,2.688623659590271345e-02,2.353970809208495718e-02,2.174815187740480188e-02,2.084809551848940817e-02,2.041436123640257005e-02
1.995262314968878927e+05,3.666089866895992644e-02,3.487245834905529362e-02,2.674590730309153730e-02,2.335517893083905588e-02,2.154292384726704673e-02,2.063186293228176996e-02,2.019516121500244607e-02
2.041737944669527351e+05,3.667525098682469786e-02,3.483410008310066502e-02,2.661442597450570241e-02,2.318050778847938198e-02,2.134812827476485070e-02,2.042550329268687584e-02,1.998574081986847009e-02
2.089296130854040966e+05,3.669673770289440945e-02,3.479618276666204824e-02,2.649267961127363402e-02,2.301769272202367281e-02,2.116605860944917664e-02,2.023174801045369425e-02,1.978888826212718555e-02
2.137962089502232557e+05,3.672303762041527475e-02,3.475766500454349761e-02,2.638137726239532868e-02,2.286849243365769724e-02,2.099878914435816465e-02,2.005315301691006427e-02,1.960721797400761385e-02
2.187761623949551722e+05,3.675179646194023236e-02,3.471848035067517935e-02,2.628143148512491339e-02,2.273483915712383799e-02,2.084853786053430733e-02,1.989243329601961957e-02,1.944350447888202466e-02
2.238721138568337774e+05,3.678122757367741080e-02,3.467976937524691605e-02,2.619405825319614384e-02,2.261879178615858535e-02,2.071759202345123396e-02,1.975232284578916711e-02,1.930053677205509008e-02
2.290867652767774707e+05,3.681022791805435568e-02,3.464385938080308952e-02,2.612082728266176823e-02,2.252254024042166236e-02,2.060831313667804351e-02,1.963553558319205972e-02,1.918108264387133333e-02
2.344228815319922578e+05,3.683871084491316394e-02,3.461411838093571974e-02,2.606351572887704790e-02,2.244813941853689501e-02,2.052283463439622674e-02,1.954440684634582009e-02,1.908752438181924097e-02
2.398832919019489782e+05,3.686729095696218012e-02,3.459426351459300025e-02,2.602358988688968644e-02,2.239690640494223367e-02,2.046245382320690739e-02,1.948025720664562158e-02,1.902121295230230907e-02
2.454708915685028478e+05,3.689693566920094342e-02,3.458774305923558584e-02,2.600181248564940178e-02,2.236903262351873020e-02,2.042723794971174414e-02,1.944299822598125754e-02,1.898207477520675451e-02
2.511886431509582035e+05,3.692865037992336397e-02,3.459711331507004523e-02,2.599783782729613371e-02,2.236315153098818176e-02,2.041561609075315253e-02,1.943073687103765920e-02,1.896821006097246590e-02
2.570395782768864592e+05,3.696274447940286340e-02,3.462330417486993162e-02,2.600974721890923769e-02,2.237596263715590367e-02,2.042401463488060370e-02,1.943946224587005112e-02,1.897557487076752258e-02
2.630267991895381710e+05,3.699885123656149188e-02,3.466547816577191660e-02,2.603414978763575124e-02,2.240248230009640740e-02,2.044712059706635734e-02,1.946336159567627067e-02,1.899830086283771716e-02
2.691534803926913883e+05,3.703568115736796673e-02,3.472093304159114269e-02,2.606625095192268218e-02,2.243626232761569347e-02,2.047815326385035717e-02,1.949514926233726977e-02,1.902903288772841983e-02
2.754228703338169144e+05,3.707086580700379858e-02,3.478510125102944606e-02,2.609994428319766316e-02,2.246964938324815322e-02,2.050910786679963071e-02,1.952635679431614923e-02,1.905922097689796701e-02
2.818382931264454965e+05,3.710156103299343949e-02,3.485222962255247331e-02,2.612858194051934785e-02,2.249473332860543046e-02,2.053177181435781457e-02,1.954838930464204358e-02,1.908019468827147624e-02
2.884031503126605530e+05,3.712469604999733136e-02,3.491598663524796836e-02,2.614562782011831468e-02,2.250413325185985150e-02,2.053849664333683156e-02,1.955332044414693354e-02,1.908396767808556715e-02
2.951209226666383911e+05,3.713749475235959829e-02,3.497013089406152131e-02,2.614512501795349803e-02,2.249144030470174790e-02,2.052263675419642788e-02,1.953431838069910262e-02,1.906366752587109262e-02
3.019951720402018982e+05,3.713823237302660285e-02,3.500958338240942741e-02,2.612289058821232537e-02,2.245254311359137084e-02,2.047992041134129304e-02,1.948705506441960472e-02,1.901495824726776723e-02
3.090295432513591950e+05,3.712649845803829562e-02,3.503103077355085304e-02,2.607685571003786479e-02,2.238577931950447644e-02,2.040854612227127607e-02,1.940977257177786686e-02,1.893609657611508915e-02
3.162277660168379080e+05,3.710362234220866695e-02,3.503347864459205319e-02,2.600747412090522598e-02,2.229223641266723024e-02,2.030946586912257129e-02,1.930356290537600314e-02,1.882820682548597135e-02
3.235936569296281086e+05,3.707275053210597887e-02,3.501860744446329277e-02,2.591799455357694446e-02,2.217596626623924774e-02,2.018664631086800054e-02,1.917262703929066212e-02,1.869553401631591713e-02
3.311311214825907955e+05,3.703851186997012684e-02,3.499044807295149245e-02,2.581400120194088030e-02,2.204336009553306552e-02,2.004639862772153447e-02,1.902358941218369043e-02,1.854474539062311508e-02
3.388441561392027652e+05,3.700643378959151547e-02,3.495469427521943895e-02,2.570267875944182157e-02,2.190239015335773698e-02,1.989665516891455516e-02,1.886475763536439934e-02,1.838418486387878234e-02
3.467368504525316530e+05,3.698207609872362217e-02,3.491789923174329346e-02,2.559180033666312581e-02,2.176150333416141877e-02,1.974585418181509788e-02,1.870495671103333118e-02,1.822270168964590722e-02
3.548133892335753189e+05,3.697023188769127389e-02,3.488636084674701099e-02,2.548877545310167247e-02,2.162875664578668353e-02,1.960215275556588532e-02,1.855273047910280595e-02,1.806885691345735262e-02
3.630780547701010364e+05,3.697421059702928753e-02,3.486535178348036668e-02,2.539971891543153781e-02,2.151085889817668309e-02,1.947245863044221731e-02,1.841532093699039738e-02,1.792990450900619828e-02
3.715352290971727925e+05,3.699528395532992314e-02,3.485821088126079409e-02,2.532871200271425913e-02,2.141242719184637336e-02,1.936169551607630837e-02,1.829789164223547329e-02,1.781102110099962166e-02
3.801893963205612381e+05,3.703259794619641332e-02,3.486617923189885143e-02,2.527755147199012287e-02,2.133575108732857842e-02,1.927259063863276042e-02,1.820328098769120190e-02,1.771506591855205939e-02
3.890451449942804757e+05,3.708327344406973231e-02,3.488840618329628468e-02,2.524579987212516308e-02,2.128074671134836879e-02,1.920556674674862158e-02,1.813187142661692314e-02,1.764244903289214489e-02
3.981071705534969224e+05,3.714311757494651034e-02,3.492242534257683495e-02,2.523122988863404220e-02,2.124535581526817984e-02,1.915909535394930488e-02,1.808193734168818054e-02,1.759147493531302078e-02
4.073802778041130514e+05,3.720708607082676839e-02,3.496470959450469207e-02,2.523037049858064054e-02,2.122607290777694944e-02,1.913016159996634019e-02,1.805013835484482396e-02,1.755883011411431271e-02
4.168693834703355096e+05,3.727004456949468969e-02,3.501127953890578043e-02,2.523892743003903691e-02,2.121823914399389305e-02,1.911444639723630309e-02,1.803173703159732799e-02,1.753978375437667200e-02
4.265795188015925814e+05,3.732754112266870733e-02,3.505839722460049601e-02,2.525239228160855443e-02,2.121668294339562263e-02,1.910691481851725659e-02,1.802122947925604429e-02,1.752881343064640121e-02
4.365158322401656187e+05,3.737622579668996997e-02,3.510298276329872763e-02,2.526647785750806702e-02,2.121624427739192756e-02,1.910231407700162254e-02,1.801292871536088261e-02,1.752018267946830674e-02
4.466835921509634936e+05,3.741437173696344348e-02,3.514303097298911854e-02,2.527741975678213585e-02,2.121212100046940274e-02,1.909548578132859095e-02,1.800131939557798877e-02,1.750828998868489070e-02
4.570881896148751839e+05,3.744177943683154458e-02,3.517754790964496697e-02,2.528210168543924483e-02,2.120016713232306116e-02,1.908172458944044914e-02,1.798147108441506409e-02,1.748809794974944334e-02
4.677351412871981156e+05,3.745967107886555292e-02,3.520639823357262638e-02,2.527803581817428952e-02,2.117695709137843579e-02,1.905685834178625498e-02,1.794914017000320133e-02,1.745523841985192198e-02
4.786300923226380255e+05,3.747036019517280270e-02,3.523008943677750915e-02,2.526354827538854902e-02,2.114014535034941522e-02,1.901777247502060494e-02,1.790129302596489905e-02,1.740655806228965166e-02
4.897788193684466532e+05,3.747672959852109409e-02,3.524951788344474202e-02,2.523774354832873656e-02,2.108848018558486664e-02,1.896246714448930268e-02,1.783614565666807178e-02,1.734017066786094213e-02
5.011872336272724788e+05,3.748161626410612818e-02,3.526560055832502621e-02,2.520061210229511406e-02,2.102199205542618077e-02,1.889037579777099601e-02,1.775345141511007127e-02,1.725575846723023665e-02
5.128613839913647971e+05,3.748732904349140471e-02,3.527902391808739047e-02,2.515275649129588079e-02,2.094165851926749894e-02,1.880207059720233678e-02,1.765414530042097585e-02,1.715421734102295578e-02
5.248074602497722954e+05,3.749530867557398367e-02,3.529017970294824613e-02,2.509543952870565281e-02,2.084941723041522366e-02,1.869930436846230920e-02,1.754034776002902710e-02,1.703766462927881753e-02
5.370317963702531997e+05,3.750585965233662472e-02,3.529904294650740987e-02,2.503020335498673532e-02,2.074762458170530122e-02,1.858447151333891129e-02,1.741476314812646919e-02,1.690883047169755224e-02
5.495408738576248288e+05,3.751825872621340763e-02,3.530525569374895478e-02,2.495860190156655098e-02,2.063870737649695433e-02,1.846021221004461726e-02,1.728024571592213371e-02,1.677061872626465361e-02
5.623413251903491328e+05,3.753103699733500304e-02,3.530820769098563794e-02,2.488191225385925215e-02,2.052469622426116372e-02,1.832889363208771785e-02,1.713924964762508774e-02,1.662555241035882161e-02
5.754399373371566180e+05,3.754228127118355157e-02,3.530723985710179647e-02,2.480089103701428946e-02,2.040690453012658501e-02,1.819225686423012883e-02,1.699346581777308463e-02,1.647540490858997314e-02
5.888436553555884166e+05,3.755026100727825583e-02,3.530186421557823112e-02,2.471574263941880498e-02,2.028584906451053743e-02,1.805126392243746464e-02,1.684368685496265283e-02,1.632106305979011754e-02
6.025595860743580852e+05,3.755370199485492250e-02,3.529201748007103345e-02,2.462640128726200500e-02,2.016159887455400146e-02,1.790645662494702930e-02,1.669022271677094230e-02,1.616294397271906408e-02
6.165950018614821602e+05,3.755221375224958302e-02,3.527824430336110040e-02,2.453279190641403928e-02,2.003402626773916756e-02,1.775815351512326223e-02,1.653313136999354574e-02,1.600122008618060435e-02
6.309573444801929872e+05,3.754638775359851743e-02,3.526181818238308813e-02,2.443530470032746413e-02,1.990342599409036101e-02,1.760708389725235135e-02,1.637294692626248618e-02,1.583653954012385554e-02
6.456542290346549125e+05,3.753776701292862311e-02,3.524474405579729186e-02,2.433530781213720864e-02,1.977110889716212488e-02,1.745495680819979592e-02,1.621130385180372460e-02,1.567064295933096388e-02
6.606934480075964238e+05,3.752861183360955977e-02,3.522966986042963544e-02,2.423525845258931236e-02,1.963954007981305594e-02,1.730457256296323576e-02,1.605106192798979453e-02,1.550647381906401778e-02
6.760829753919818904e+05,3.752147418143292334e-02,3.521936955817778214e-02,2.413864328910598003e-02,1.951227513766072216e-02,1.715974301976728317e-02,1.589625046742062717e-02,1.534811226156348671e-02
6.918309709189363057e+05,3.751875020443912884e-02,3.521637139960577534e-02,2.404959712409285646e-02,1.939351123679288608e-02,1.702481276220266238e-02,1.575152079935057681e-02,1.520022394215826168e-02
7.079457843841373688e+05,3.752239717071658570e-02,3.522247455848613595e-02,2.397230314228019493e-02,1.928745087354091781e-02,1.690398504301061922e-02,1.562142503007796744e-02,1.506733723967390234e-02
7.244359600749906385e+05,3.753357801144081851e-02,3.523837933792210025e-02,2.391034599643039604e-02,1.919749932171653864e-02,1.680048217746353545e-02,1.550947886511708229e-02,1.495291049899822103e-02
7.413102413009176962e+05,3.755249905039849401e-02,3.526340103887756761e-02,2.386598110539699460e-02,1.912554494767283730e-02,1.671583114155295383e-02,1.541740395098920371e-02,1.485859244818044968e-02
7.585775750291835284e+05,3.757855357734096735e-02,3.529565518465128948e-02,2.383987273469382120e-02,1.907169275299763420e-02,1.664962467439728283e-02,1.534485560295821560e-02,1.478395494449130307e-02
7.762471166286912048e+05,3.761060024397387680e-02,3.533249720940327687e-02,2.383114307879210386e-02,1.903432349770221507e-02,1.659960011473090441e-02,1.528947996625234715e-02,1.472656730915947350e-02
7.943282347242821706e+05,3.764704973742846045e-02,3.537086740401344798e-02,2.383737124394757351e-02,1.901025197601924344e-02,1.656188514636272244e-02,1.524722350603872380e-02,1.468231108501276416e-02
8.128305161640995648e+05,3.768631740471077574e-02,3.540804371516265148e-02,2.385531810151312465e-02,1.899558531835985470e-02,1.653197042330861732e-02,1.521333803032356990e-02,1.464639029390568670e-02
8.317637711026708130e+05,3.772675571925670351e-02,3.544197380266374958e-02,2.388120265568544759e-02,1.898599723261655547e-02,1.650500730856161238e-02,1.518272976922594580e-02,1.461367694823636695e-02
8.511380382023758721e+05,3.776698197993329925e-02,3.547166578941855775e-02,2.391128062291570169e-02,1.897740747181052290e-02,1.647661951313458828e-02,1.515080160843572735e-02,1.457954721618291531e-02
8.709635899560814723e+05,3.780578329159033080e-02,3.549726735499196539e-02,2.394233100693558478e-02,1.896650108500139501e-02,1.644346042687397369e-02,1.511404656989730547e-02,1.454047227819152757e-02
8.912509381337459199e+05,3.784214546451675903e-02,3.551974738396026371e-02,2.397174635613745844e-02,1.895075178195989793e-02,1.640324233964150433e-02,1.507007291042673607e-02,1.449403633410492262e-02
9.120108393559096148e+05,3.787519375329709281e-02,3.554064128472871065e-02,2.399765590502099880e-02,1.892847525296178363e-02,1.635475311036082430e-02,1.501761200554706417e-02,1.443894342974558383e-02
9.332543007969905157e+05,3.790436347816403956e-02,3.556171761034082612e-02,2.401916748144944727e-02,1.889907740228321045e-02,1.629806780864734989e-02,1.495673490477414380e-02,1.437524021530523985e-02
9.549925860214368440e+05,3.792928154661819040e-02,3.558452900800481572e-02,2.403601883957693502e-02,1.886265844217904081e-02,1.623401141230164033e-02,1.488831183189641763e-02,1.430377347897066401e-02
9.772372209558112081e+05,3.794990644322755041e-02,3.561015550940777041e-02,2.404875119843823128e-02,1.882021866651897163e-02,1.616431684947985947e-02,1.481415103298774037e-02,1.422634589764684016e-02
1.000000000000000000e+06,3.796654966803048037e-02,3.563912939455546325e-02,2.405845767023846726e-02,1.877342148043772627e-02,1.609127278022828497e-02,1.473664985029624584e-02,1.414536654035984491e-02
1.023292992280753679e+06,3.797963810796343292e-02,3.567129141653664626e-02,2.406651864213296341e-02,1.872433915755424352e-02,1.601743223277277833e-02,1.465847209288745519e-02,1.406354002491354456e-02
1.047128548050898477e+06,3.798979088465623266e-02,3.570598525198541429e-02,2.407455990223077158e-02,1.867538383124086460e-02,1.594550479290049796e-02,1.458241153020196218e-02,1.398372157901196962e-02
1.071519305237604771e+06,3.799747991508647255e-02,3.574204731701691173e-02,2.408409498768745993e-02,1.862892321682407121e-02,1.587796714316545843e-02,1.451096936195157665e-02,1.390849788482588847e-02
1.096478196143182926e+06,3.800290296405430673e-02,3.577805817256579646e-02,2.409638823983736855e-02,1.858702078684976167e-02,1.581682319662178204e-02,1.444610075766389855e-02,1.383991273289159919e-02
1.122018454301965190e+06,3.800589671420229188e-02,3.581240132304153168e-02,2.411214035960074567e-02,1.855101700018856048e-02,1.576323623120401071e-02,1.438881993331320164e-02,1.377906095079248390e-02
1.148153621496884152e+06,3.800590604939026174e-02,3.584345792214765208e-02,2.413155248410652279e-02,1.852154379704081671e-02,1.571757514923060456e-02,1.433927556868371325e-02,1.372615242773478003e-02
1.174897554939530324e+06,3.800211427966190825e-02,3.586975359773554584e-02,2.415416781393736265e-02,1.849822326974227479e-02,1.567914181343249905e-02,1.429648582660859521e-02,1.368023107796425761e-02
1.202264434617413208e+06,3.799360152398967294e-02,3.589000607257106928e-02,2.417897920192483771e-02,1.847985634711151598e-02,1.564643085908054565e-02,1.425866143782885710e-02,1.363950057031261195e-02
1.230268770812381059e+06,3.797967730161527777e-02,3.590345874561572809e-02,2.420460207048679910e-02,1.846460952867810118e-02,1.561731563687881498e-02,1.422343173219339438e-02,1.360155372219639530e-02
1.258925411794166081e+06,3.796011762316268967e-02,3.590982510750578838e-02,2.422945563382352882e-02,1.845034374068424063e-02,1.558941345940729854e-02,1.418824790149581655e-02,1.356378561939001852e-02
1.288249551693132380e+06,3.793536861311957997e-02,3.590944195586789900e-02,2.425192113913442193e-02,1.843482163839105584e-02,1.556028168364807091e-02,1.415059048794431451e-02,1.352361575946141835e-02
1.318256738556404831e+06,3.790662474748864030e-02,3.590329213500025735e-02,2.427068746026426332e-02,1.841617650909179241e-02,1.552790097321288428e-02,1.410845912046049776e-02,1.347898628258216089e-02
1.348962882591655944e+06,3.787585326988391482e-02,3.589292613228434181e-02,2.428484994212926421e-02,1.839305903115831531e-02,1.549079082903550425e-02,1.406046427618538874e-02,1.342846021374607436e-02
1.380384264602886746e+06,3.784557319097675565e-02,3.588027138382427622e-02,2.429393740458754211e-02,1.836469060679414567e-02,1.544805222034323702e-02,1.400584292262857522e-02,1.337123620152364661e-02
1.412537544622755377e+06,3.781852787147215594e-02,3.586741625505239506e-02,2.429796614357983969e-02,1.833083139852906274e-02,1.539932756878214203e-02,1.394439633578361051e-02,1.330707876601968168e-02
1.445439770745927934e+06,3.779727597042568249e-02,3.585629121940420855e-02,2.429729942631079012e-02,1.829168089068625505e-02,1.534472863306986408e-02,1.387639315591733362e-02,1.323622243975522417e-02
1.479108388168207137e+06,3.778388244437724114e-02,3.584840357980095815e-02,2.429255103938504634e-02,1.824777014054333388e-02,1.528473823268101245e-02,1.380247984006391024e-02,1.315928153148966488e-02
1.513561248436207185e+06,3.777946677256586311e-02,3.584462163833432996e-02,2.428430771430554330e-02,1.819970767945160162e-02,1.522003074989395494e-02,1.372348403573383363e-02,1.307705367269616260e-02
1.548816618912479607e+06,3.778413662403735940e-02,3.584514428405941033e-02,2.427313593723549531e-02,1.814819196711784516e-02,1.515147523081375285e-02,1.364042519539666529e-02,1.299054889892765734e-02
1.584893192461110884e+06,3.779699185664929517e-02,3.584963717067118222e-02,2.425951086964025366e-02,1.809403128750589757e-02,1.508018412055206654e-02,1.355457441052811997e-02,1.290104564220037262e-02
1.621810097358933184e+06,3.781633763693344891e-02,3.585737099654021792e-02,2.424376211592562530e-02,1.803799943395374694e-02,1.500730212400394094e-02,1.346721659736764033e-02,1.280986205551063427e-02
1.659586907437563175e+06,3.784009851798673940e-02,3.586760024937933611e-02,2.422615128967391812e-02,1.798097413869780004e-02,1.493409905592880428e-02,1.337975144909432819e-02,1.271845086008864707e-02
1.698243652461746009e+06,3.786621668280690245e-02,3.587970259877761720e-02,2.420698695387032279e-02,1.792381334393114423e-02,1.486172245653686122e-02,1.329340775786718061e-02,1.262810699077678706e-02
1.737800828749376349e+06,3.789291270850154991e-02,3.589344449476729315e-02,2.418661643903465344e-02,1.786735581685667748e-02,1.479111195728473153e-02,1.320916069484202697e-02,1.253986653256307718e-02
1.778279410038922913e+06,3.791905495448855135e-02,3.590894975262711591e-02,2.416554565395553564e-02,1.781237045863806948e-02,1.472289752492899131e-02,1.312763930385127918e-02,1.245440132938073832e-02
1.819700858609982533e+06,3.794416744123271790e-02,3.592663801720910599e-02,2.414455011920692284e-02,1.775961383068523983e-02,1.465746984652454947e-02,1.304919735063233763e-02,1.237208322138546625e-02
1.862087136662865523e+06,3.796827770226927912e-02,3.594697245433517430e-02,2.412446385610172994e-02,1.770968703842643044e-02,1.459492350865759097e-02,1.297390259337442495e-02,1.229297563175067720e-02
1.905460717963244300e+06,3.799173544584091150e-02,3.597024293249174304e-02,2.410622939073317483e-02,1.766310503089467063e-02,1.453520732006413629e-02,1.290168896306072635e-02,1.221698417265387922e-02
1.949844599758041557e+06,3.801486240307122566e-02,3.599636378228308897e-02,2.409073862861451504e-02,1.762029284591940317e-02,1.447824432487969729e-02,1.283250918724248256e-02,1.214403268575257357e-02
1.995262314968882827e+06,3.803770746028400235e-02,3.602472369593573420e-02,2.407859568425192720e-02,1.758142985180370654e-02,1.442388144208430097e-02,1.276628802315460907e-02,1.207402506729301182e-02
2.041737944669531658e+06,3.805989503533969975e-02,3.605421564505391363e-02,2.407006972346581800e-02,1.754650874358817947e-02,1.437199535025503877e-02,1.270300248711254271e-02,1.200694101869597373e-02
2.089296130854040850e+06,3.808047138346767196e-02,3.608327181273516399e-02,2.406487937139838162e-02,1.751508252371991245e-02,1.432221196945586417e-02,1.264238547562590922e-02,1.194254294724946160e-02
2.137962089502232615e+06,3.809801074091750256e-02,3.611003419429198447e-02,2.406226760585169697e-02,1.748630178218326878e-02,1.427389189037853341e-02,1.258387033188988237e-02,1.188031670712826407e-02
2.187761623949551955e+06,3.811082396414901263e-02,3.613254840116218725e-02,2.406122704400745146e-02,1.745906031434332414e-02,1.422617309427724221e-02,1.252662676146720257e-02,1.181950375019390903e-02
2.238721138568338007e+06,3.811715018539867106e-02,3.614903305042254517e-02,2.406066235511727242e-02,1.743203110917011800e-02,1.417791721245607178e-02,1.246947667918641214e-02,1.175899474088701671e-02
2.290867652767769992e+06,3.811556233127320892e-02,3.615803541895863671e-02,2.405979593278200282e-02,1.740411291761530602e-02,1.412814205551826685e-02,1.241136745019941895e-02,1.169779685980960882e-02
2.344228815319918096e+06,3.810520655820293090e-02,3.615865150187270310e-02,2.405835236567870766e-02,1.737460249038156115e-02,1.407613520197555090e-02,1.235148485426322204e-02,1.163512042514714025e-02
2.398832919019494671e+06,3.808604877882354467e-02,3.615065651360961640e-02,2.405674162425652796e-02,1.734351378158178331e-02,1.402184621442602135e-02,1.228967693523787263e-02,1.157080070963898560e-02
2.454708915685033426e+06,3.805901845987819804e-02,3.613447735934814664e-02,2.405603995414451468e-02,1.731166597724120501e-02,1.396603058170463145e-02,1.222662593525934531e-02,1.150547190996512037e-02
2.511886431509582326e+06,3.802600416282971019e-02,3.611133275690915634e-02,2.405784140428492146e-02,1.728060760955713732e-02,1.391021632952209840e-02,1.216382472523478385e-02,1.144053581076910284e-02
2.570395782768864650e+06,3.798962102416643394e-02,3.608295744795736448e-02,2.406388496901867152e-02,1.725225343384850438e-02,1.385637591277743934e-02,1.210320201509540797e-02,1.137780532059418266e-02
2.630267991895381361e+06,3.795287504462990791e-02,3.605148612377585132e-02,2.407585413449951292e-02,1.722860348796765792e-02,1.380663495779014746e-02,1.204682548114311032e-02,1.131921417195954835e-02
2.691534803926913999e+06,3.791874631104743404e-02,3.601915754062798986e-02,2.409486421362683206e-02,1.721110279893870235e-02,1.376260176500915949e-02,1.199617458349175152e-02,1.126611233603783645e-02
2.754228703338163439e+06,3.788974426293748032e-02,3.598808078021289991e-02,2.412147563836545411e-02,1.720049874618267277e-02,1.372518767444815685e-02,1.195194025300575814e-02,1.121906901158464462e-02
2.818382931264449377e+06,3.786754950302895217e-02,3.595993960924814131e-02,2.415542526047876129e-02,1.719652864798536587e-02,1.369425011401038603e-02,1.191366696079583162e-02,1.117754058261891115e-02
2.884031503126611467e+06,3.785271150728779233e-02,3.593582048032074178e-02,2.419570694750444728e-02,1.719798676175887317e-02,1.366868285850957737e-02,1.187987188654164583e-02,1.113999880563380437e-02
2.951209226666389965e+06,3.784472564849690468e-02,3.591619958600171525e-02,2.424075579050541038e-02,1.720302872876488393e-02,1.364672569593851359e-02,1.184842141353369127e-02,1.110431418978261205e-02
3.019951720402019098e+06,3.784213832343581024e-02,3.590087264243856102e-02,2.428853685979891208e-02,1.720945958175834969e-02,1.362635019802728616e-02,1.181699528223167234e-02,1.106822750977601993e-02
3.090295432513591833e+06,3.784297825967133933e-02,3.588915921189009955e-02,2.433684048034480060e-02,1.721514855331790841e-02,1.360568072247319085e-02,1.178357501962756272e-02,1.102983660095292577e-02
3.162277660168379545e+06,3.784507716763498009e-02,3.587992905093834867e-02,2.438347140922120238e-02,1.721828639185173440e-02,1.358327567225684970e-02,1.174677813284902630e-02,1.098791388565748157e-02
3.235936569296280853e+06,3.784653940501991193e-02,3.587189337869087918e-02,2.442645575648272685e-02,1.721756680470393555e-02,1.355830237777426450e-02,1.170603019215887483e-02,1.094206395182176043e-02
3.311311214825907722e+06,3.784604516096808785e-02,3.586374133530715463e-02,2.446419661991166075e-02,1.721220131500360295e-02,1.353046513376046991e-02,1.166147319725198243e-02,1.089259825304538833e-02
3.388441561392020434e+06,3.784310033190142752e-02,3.585439040908732639e-02,2.449554248437540299e-02,1.720176411259448368e-02,1.349971424849466875e-02,1.161357463823478424e-02,1.084011907249842095e-02
3.467368504525309429e+06,3.783791680356325682e-02,3.584304612076211205e-02,2.451984746092892783e-02,1.718608558045006673e-02,1.346602912749025882e-02,1.156282870803532724e-02,1.078519180221448534e-02
3.548133892335760407e+06,3.783141840836976716e-02,3.582941853056821613e-02,2.453694403427713472e-02,1.716511278722194014e-02,1.342921906807126135e-02,1.150947750744195017e-02,1.072805257381641633e-02
3.630780547701017465e+06,3.782498704043746329e-02,3.581377044911036867e-02,2.454709555970391310e-02,1.713890275652331374e-02,1.338887816721621125e-02,1.145337951626478751e-02,1.066847412443150227e-02
3.715352290971728042e+06,3.782016703019364795e-02,3.579692292285397565e-02,2.455092142172621283e-02,1.710765535173029012e-02,1.334446309461899925e-02,1.139408738965247414e-02,1.060585937819644511e-02
3.801893963205612730e+06,3.781838557592737127e-02,3.578020933639061013e-02,2.454932644006131703e-02,1.707182840917835509e-02,1.329552613520235647e-02,1.133107185341940618e-02,1.053949095125060811e-02
3.890451449942804873e+06,3.782080809586571557e-02,3.576523952691983838e-02,2.454346952679801325e-02,1.703226201261248338e-02,1.324197046013563320e-02,1.126404547429230539e-02,1.046889849476105756e-02
3.981071705534969456e+06,3.782803880803916469e-02,3.575367612376890297e-02,2.453462247207416347e-02,1.699023006308047687e-02,1.318427472053256520e-02,1.119323521383555967e-02,1.039415875675865804e-02
4.073802778041122016e+06,3.784007712774363485e-02,3.574696400511451905e-02,2.452414244517368835e-02,1.694741880755520208e-02,1.312357839984883839e-02,1.111953771066917507e-02,1.031609856774895473e-02
4.168693834703346714e+06,3.785634198641676246e-02,3.574603184727993127e-02,2.451337132056917445e-02,1.690576959515256716e-02,1.306156790658394816e-02,1.104444363091896565e-02,1.023621643047017277e-02
4.265795188015934080e+06,3.787565517333636028e-02,3.575113113602113035e-02,2.450356532438487805e-02,1.686722301743246930e-02,1.300020888192912616e-02,1.096980124446210458e-02,1.015645269524988875e-02
4.365158322401665151e+06,3.789643677978399988e-02,3.576175596360708225e-02,2.449574449114254315e-02,1.683355824958785579e-02,1.294152142809858706e-02,1.089759727601182990e-02,1.007894386548375057e-02
4.466835921509634703e+06,3.791689368280044131e-02,3.577673575585207932e-02,2.449066979483887144e-02,1.680606371963173223e-02,1.288718232560596283e-02,1.082954391508623472e-02,1.000558410798643369e-02
4.570881896148751490e+06,3.793524307595145389e-02,3.579439152950745356e-02,2.448877546488760840e-02,1.678544358336917994e-02,1.283830771042375821e-02,1.076683594227906271e-02,9.937737344037555695e-03
4.677351412871981040e+06,3.794985820416585387e-02,3.581280008664577269e-02,2.449006474596461883e-02,1.677161297189289774e-02,1.279520006685899193e-02,1.070988569324018112e-02,9.875950594973391394e-03
4.786300923226380721e+06,3.795953986463446173e-02,3.583007756606119282e-02,2.449425512225827939e-02,1.676387201045326583e-02,1.275749516547295542e-02,1.065845040342453150e-02,9.820055576492209282e-03
4.897788193684455939e+06,3.796360097608084821e-02,3.584462292119390547e-02,2.450069875286572246e-02,1.676087769196939192e-02,1.272415557264427143e-02,1.061162357773160446e-02,9.769163075572103241e-03
5.011872336272714660e+06,3.796188475280139890e-02,3.585529915457021793e-02,2.450852533974726480e-02,1.676086420528195842e-02,1.269370205837381041e-02,1.056805662672535492e-02,9.721891830089795378e-03
5.128613839913658798e+06,3.795477048064140047e-02,3.586156373870964115e-02,2.451676839763179336e-02,1.676191149610085918e-02,1.266452428149410919e-02,1.052626335769856793e-02,9.676687369468493782e-03
5.248074602497734129e+06,3.794306526912598343e-02,3.586347660876622323e-02,2.452452454368869023e-02,1.676211099697949569e-02,1.263502755899346269e-02,1.048475203278713928e-02,9.631979483477442691e-03
5.370317963702532463e+06,3.792790212994395088e-02,3.586160689000855717e-02,2.453102629651209010e-02,1.675983546213466804e-02,1.260391870573860165e-02,1.044229770519822589e-02,9.586470893522583761e-03
5.495408738576248288e+06,3.791059299506267799e-02,3.585694532530733086e-02,2.453580358003026179e-02,1.675395511432945309e-02,1.257037129548798510e-02,1.039809124887856699e-02,9.539292985981818324e-03
5.623413251903491095e+06,3.789242043323896164e-02,3.585072628756996033e-02,2.453869943087042677e-02,1.674386864576772604e-02,1.253397804479212951e-02,1.035167578977632015e-02,9.489936218139602767e-03
5.754399373371566646e+06,3.787462904635370553e-02,3.584423365353802543e-02,2.453987523211643637e-02,1.672965781417976722e-02,1.249488789510292026e-02,1.030309760501239152e-02,9.438410986543403769e-03
5.888436553555883467e+06,3.785817702449986027e-02,3.583862453897022210e-02,2.453980215458831382e-02,1.671201690249285443e-02,1.245366387063963007e-02,1.025275681126886114e-02,9.385074719604187196e-03
6.025595860743568279e+06,3.784375830323937623e-02,3.583481138171343283e-02,2.453905478517092245e-02,1.669213026598904970e-02,1.241121195999188472e-02,1.020137049594295117e-02,9.330602871367400450e-03
6.165950018614809960e+06,3.783172874736792646e-02,3.583337110048903651e-02,2.453822517097803413e-02,1.667150445394387226e-02,1.236860348097357752e-02,1.014981713885210017e-02,9.275822288900488141e-03
6.309573444801942445e+06,3.782214755468264050e-02,3.583462576101542618e-02,2.453781147871114329e-02,1.665179299265032858e-02,1.232697288577398916e-02,1.009904015943515962e-02,9.221615615888686252e-03
6.456542290346562862e+06,3.781488272252706007e-02,3.583857967139279094e-02,2.453809016475129445e-02,1.663451995277255221e-02,1.228736646981158295e-02,1.004993457669083219e-02,9.168823633417136007e-03
6.606934480075964704e+06,3.780963043085561887e-02,3.584511027346785200e-02,2.453912921848867834e-02,1.662093957661045854e-02,1.225065073326405546e-02,1.000326255716906323e-02,9.118169784045547857e-03
6.760829753919818439e+06,3.780613776460269720e-02,3.585399893651058933e-02,2.454073481091029879e-02,1.661181647683301899e-02,1.221741045542059853e-02,9.959531469469547205e-03,9.070145785607847816e-03
6.918309709189362824e+06,3.780417493324708667e-02,3.586501114414916702e-02,2.454264804847395773e-02,1.660742496893072989e-02,1.218796084602930853e-02,9.919027466262492557e-03,9.025054044465406419e-03
7.079457843841372989e+06,3.780368136637075188e-02,3.587789298652049874e-02,2.454453103281961299e-02,1.660754115677091219e-02,1.216237209418358396e-02,9.881826594032598957e-03,8.983033316561693168e-03
7.244359600749891251e+06,3.780471067012691755e-02,3.589234423541173835e-02,2.454613136047521099e-02,1.661153250208749835e-02,1.214050273506295068e-02,9.847814105091027767e-03,8.944065927459974447e-03
7.413102413009162061e+06,3.780743159295243960e-02,3.590801846615679360e-02,2.454733555726023794e-02,1.661853212476072789e-02,1.212206516009160795e-02,9.816762483527360222e-03,8.908049958075682506e-03
7.585775750291851349e+06,3.781200940081275857e-02,3.592448156926670438e-02,2.454816178286127124e-02,1.662765878182606225e-02,1.210675348738649536e-02,9.788446753054961397e-03,8.874905067598718930e-03
7.762471166286927648e+06,3.781861546877895303e-02,3.594121049259914324e-02,2.454882641596030715e-02,1.663814446615078171e-02,1.209417528661232977e-02,9.762567787925571783e-03,8.844466631286388228e-03
7.943282347242821939e+06,3.782724993329342200e-02,3.595767385250192572e-02,2.454962883791727765e-02,1.664947564876177039e-02,1.208398977787559017e-02,9.738894147541775348e-03,8.816616658798090075e-03
8.128305161640995182e+06,3.783776796847092977e-02,3.597336255889276718e-02,2.455088981593814973e-02,1.666145028053159227e-02,1.207586861257068170e-02,9.717213769604911636e-03,8.791213325363091483e-03
8.317637711026708595e+06,3.784989088298927606e-02,3.598786157471852570e-02,2.455291263060589702e-02,1.667410222387928284e-02,1.206945453580551483e-02,9.697291247340816475e-03,8.768038265822702959e-03
8.511380382023759186e+06,3.786311306241621488e-02,3.600085479361849611e-02,2.455587234809731428e-02,1.668762844990516817e-02,1.206435369778319569e-02,9.678826338528045622e-03,8.746743642087759230e-03
8.709635899560796097e+06,3.787681992216276189e-02,3.601211268056215414e-02,2.455984196343376919e-02,1.670226906573207479e-02,1.206015197575115855e-02,9.661493671506314260e-03,8.726899367611940656e-03
8.912509381337441504e+06,3.789035602701212174e-02,3.602146114364935398e-02,2.456472925020144332e-02,1.671808417950777087e-02,1.205629364549645755e-02,9.644780329961114354e-03,8.707841925256316895e-03
9.120108393559115008e+06,3.790296809618528412e-02,3.602875457502571072e-02,2.457038933053606877e-02,1.673500952420894916e-02,1.205221025360690527e-02,9.628105545824359318e-03,8.688809939901624008e-03
9.332543007969923317e+06,3.791390966719478811e-02,3.603380839654082152e-02,2.457660039714940070e-02,1.675275196496354979e-02,1.204733823022907137e-02,9.610852468824317499e-03,8.669006386808644077e-03
9.549925860214369372e+06,3.792247091695806482e-02,3.603638193675618578e-02,2.458316124042018991e-02,1.677087535845945415e-02,1.204119523261818966e-02,9.592421868910752658e-03,8.647676343754790232e-03
9.772372209558112547e+06,3.792803550900017417e-02,3.603621873048128144e-02,2.458989956038133001e-02,1.678889838163490425e-02,1.203349068700286691e-02,9.572395999750403159e-03,8.624300917858498949e-03
1.000000000000000000e+07,3.793013617827988709e-02,3.603302925898656944e-02,2.459665840414958227e-02,1.680641129392299038e-02,1.202421824785396103e-02,9.550640060667900388e-03,8.598711528839635479e-03
1.023292992280753702e+07,3.792853676404051022e-02,3.602659603476044553e-02,2.460328262626525903e-02,1.682312516670813468e-02,1.201363821418010604e-02,9.527317459868813593e-03,8.571116348551637357e-03
1.047128548050898500e+07,3.792325574778754316e-02,3.601673724605958943e-02,2.460963686134358397e-02,1.683899473792440857e-02,1.200231967414299057e-02,9.502967964032202342e-03,8.542157867092442861e-03
1.071519305237604864e+07,3.791460746335787585e-02,3.600347944556141211e-02,2.461555709641733564e-02,1.685417515348166390e-02,1.199107657869302387e-02,9.478445896183029101e-03,8.512843208256801533e-03
1.096478196143182926e+07,3.790322758546113557e-02,3.598700908534228221e-02,2.462085486195927236e-02,1.686901504809441843e-02,1.198082062719038957e-02,9.454757942179928959e-03,8.484335526494003743e-03
1.122018454301965237e+07,3.788998199727385691e-02,3.596771632975391542e-02,2.462530967730002657e-02,1.688395035526142271e-02,1.197242160072139322e-02,9.432901800897078304e-03,8.457767067648920903e-03
1.148153621496884152e+07,3.787584791651413263e-02,3.594621708203789984e-02,2.462868725859709840e-02,1.689941447496054461e-02,1.196648564195731783e-02,9.413594206170399284e-03,8.433932452750723952e-03
1.174897554939530231e+07,3.786186125724981533e-02,3.592336015425256351e-02,2.463075375393764324e-02,1.691577049319860013e-02,1.196330378284001308e-02,9.397192665126887987e-03,8.413205925320653422e-03
1.202264434617413022e+07,3.784896584531316499e-02,3.590018936991479920e-02,2.463129733285895906e-02,1.693324484342144387e-02,1.196274107721557838e-02,9.383550801613519537e-03,8.395386443327377754e-03
1.230268770812381059e+07,3.783793685239543458e-02,3.587784050898459864e-02,2.463009536362591873e-02,1.695182782845900543e-02,1.196418657631996042e-02,9.371972732571298009e-03,8.379675934132602491e-03
1.258925411794166267e+07,3.782935917584009239e-02,3.585748929391815304e-02,2.462697723560283020e-02,1.697130685744124498e-02,1.196667831885358559e-02,9.361341941562096106e-03,8.364820986556267476e-03
1.288249551693132333e+07,3.782357885063269282e-02,3.584018227156673952e-02,2.462177743668530344e-02,1.699121012534599018e-02,1.196901206469765111e-02,9.350265941110139437e-03,8.349295336237579079e-03
1.318256738556404784e+07,3.782089270366410794e-02,3.582673129949039137e-02,2.461440055344111741e-02,1.701089625671308586e-02,1.196990087138713466e-02,9.337250431389877009e-03,8.331492518742072972e-03
1.348962882591656037e+07,3.782143919552927863e-02,3.581765696974799351e-02,2.460485962564423409e-02,1.702958532197995645e-02,1.196819000394176366e-02,9.320947671543070717e-03,8.309983970231124562e-03
1.380384264602886699e+07,3.782529389336051345e-02,3.581311832857966143e-02,2.459329586469774856e-02,1.704648598237077858e-02,1.196298767092558724e-02,9.300301923366288345e-03,8.283684063235183942e-03
1.412537544622755423e+07,3.783243734143577897e-02,3.581292892156685836e-02,2.458005472611192802e-02,1.706088992441147714e-02,1.195383518772772172e-02,9.274737724865466174e-03,8.252029992770002625e-03
1.445439770745928027e+07,3.784271802779005933e-02,3.581666719377728236e-02,2.456566476264658225e-02,1.707232799733402265e-02,1.194074758117963896e-02,9.244209903667730682e-03,8.215028660409892658e-03
1.479108388168207183e+07,3.785578395098500998e-02,3.582369745431449037e-02,2.455081524381536734e-02,1.708063577726796553e-02,1.192416446720130294e-02,9.209154898575964282e-03,8.173183962305562156e-03
1.513561248436207138e+07,3.787101588057004142e-02,3.583338078042746372e-02,2.453629241172290004e-02,1.708605754859232606e-02,1.190495981762256655e-02,9.170539393487445873e-03,8.127556723511206865e-03
1.548816618912479654e+07,3.788758781240248591e-02,3.584506558574490631e-02,2.452293055816453723e-02,1.708920305181406071e-02,1.188421701659736138e-02,9.129627518197491395e-03,8.079501337104041947e-03
1.584893192461110838e+07,3.790451741034939204e-02,3.585824673580796651e-02,2.451150608743471807e-02,1.709101152716460681e-02,1.186315647702984241e-02,9.087911916664822773e-03,8.030593820062947169e-03
1.621810097358933091e+07,3.792080033371827280e-02,3.587254086929537317e-02,2.450264558866982120e-02,1.709256081428860152e-02,1.184289556972511342e-02,9.046870379047000643e-03,7.982388658913290233e-03
1.659586907437563129e+07,3.793558186033045565e-02,3.588769884058237714e-02,2.449677866410230123e-02,1.709496253733834570e-02,1.182439118641538146e-02,9.007849187168332980e-03,7.936289164691920708e-03
1.698243652461745963e+07,3.794831632621532835e-02,3.590357232508361446e-02,2.449412804470932695e-02,1.709912704481687112e-02,1.180835894466433431e-02,8.971949853854134863e-03,7.893435545193951478e-03
1.737800828749376163e+07,3.795878775980064679e-02,3.592001291626758380e-02,2.449469282940164999e-02,1.710564382428240646e-02,1.179520667423819384e-02,8.939891556873526615e-03,7.854571422249729401e-03
1.778279410038922727e+07,3.796712785360533554e-02,3.593686308773612337e-02,2.449826726707676067e-02,1.711465875251988109e-02,1.178508706183575144e-02,8.912005624633904249e-03,7.820034422678990779e-03
1.819700858609982580e+07,3.797372578093170109e-02,3.595384752686495156e-02,2.450454372424314131e-02,1.712585695296026458e-02,1.177789759802533309e-02,8.888182649963131607e-03,7.789699845303572553e-03
1.862087136662865803e+07,3.797904954514089160e-02,3.597052142027233612e-02,2.451313066242382169e-02,1.713853503929400890e-02,1.177339994926225944e-02,8.868010816918982936e-03,7.763131753763390618e-03
1.905460717963244393e+07,3.798349512439676973e-02,3.598624373768172929e-02,2.452362366002259347e-02,1.715168822335076670e-02,1.177123906131909495e-02,8.850786621720332578e-03,7.739587683198365098e-03
1.949844599758041650e+07,3.798719557510848305e-02,3.600019685736727260e-02,2.453564118451904280e-02,1.716417288421813458e-02,1.177100795979130025e-02,8.835676954003442857e-03,7.718193683328814468e-03
1.995262314968882874e+07,3.798996238616257626e-02,3.601149206752146670e-02,2.454883176345175333e-02,1.717492066358109262e-02,1.177234305406399915e-02,8.821859492409971776e-03,7.698086208979373554e-03
2.041737944669531658e+07,3.799132701860523376e-02,3.601922906929243273e-02,2.456289667733668747e-02,1.718306044602164670e-02,1.177486957269887127e-02,8.808556231207773785e-03,7.678447632754679952e-03
2.089296130854040757e+07,3.799062929594827775e-02,3.602266678041440157e-02,2.457754755675218769e-02,1.718808605791658645e-02,1.177833877183367614e-02,8.795230490700443188e-03,7.658716528409595034e-03
2.137962089502232522e+07,3.798717009952835150e-02,3.602143849272103349e-02,2.459245589748835711e-02,1.718989707934667072e-02,1.178255753176883983e-02,8.781544035520385746e-03,7.638549971407115891e-03
2.187761623949551955e+07,3.798048026855599391e-02,3.601558538770146395e-02,2.460726892548093653e-02,1.718882251198850311e-02,1.178745488314256185e-02,8.767437871630718443e-03,7.617908615074765050e-03
2.238721138568337634e+07,3.797032243296478982e-02,3.600570914658524774e-02,2.462156525462077042e-02,1.718553690777173751e-02,1.179302067709955479e-02,8.753023567053879947e-03,7.596952152698512387e-03
2.290867652767769992e+07,3.795697193549358445e-02,3.599284315573676035e-02,2.463487785106634187e-02,1.718093835778397582e-02,1.179927868347063237e-02,8.738525805777538902e-03,7.575976759198516444e-03
2.344228815319917724e+07,3.794121391482330879e-02,3.597832102792659914e-02,2.464674702865641068e-02,1.717595851042888477e-02,1.180618160653423669e-02,8.724134301934236002e-03,7.555270170951212602e-03
2.398832919019494951e+07,3.792430242435577969e-02,3.596363757134411754e-02,2.465675993079067402e-02,1.717143040878901794e-02,1.181359698303289900e-02,8.709950865100185222e-03,7.535044692379354661e-03
2.454708915685033426e+07,3.790785096618690120e-02,3.595017678717649101e-02,2.466458248930889982e-02,1.716790579657233654e-02,1.182121656766595315e-02,8.695881186090298476e-03,7.515304087614390130e-03
2.511886431509582326e+07,3.789366238634492984e-02,3.593900946458378903e-02,2.467003388388819968e-02,1.716564958406561342e-02,1.182859641969964161e-02,8.681666408392681861e-03,7.495869782651784149e-03
2.570395782768864557e+07,3.788350813271348233e-02,3.593085642126563756e-02,2.467307110715069585e-02,1.716463436689049521e-02,1.183521561328044688e-02,8.666946579674043166e-03,7.476417324584310777e-03
2.630267991895381361e+07,3.787886754100747155e-02,3.592594367557376545e-02,2.467380960410486129e-02,1.716461715061377152e-02,1.184057306776956607e-02,8.651362703792320544e-03,7.456568607450207546e-03
2.691534803926913813e+07,3.788064881512679533e-02,3.592414429364498146e-02,2.467246884395736875e-02,1.716527348076313242e-02,1.184431012425922643e-02,8.634663666616285496e-03,7.435989997665098591e-03
2.754228703338163346e+07,3.788905351001095601e-02,3.592504270093831165e-02,2.466936855863815364e-02,1.716636838737711085e-02,1.184633319093828657e-02,8.616826820946412585e-03,7.414514087288414865e-03
2.818382931264449283e+07,3.790349091918478880e-02,3.592815314791452525e-02,2.466491102151591522e-02,1.716782854306705963e-02,1.184687786711465310e-02,8.598126939729555662e-03,7.392228439844847863e-03
2.884031503126611561e+07,3.792255240071212147e-02,3.593301179180734273e-02,2.465955830242258853e-02,1.716979333233626531e-02,1.184649068565851032e-02,8.579086031914193167e-03,7.369441031628312828e-03
2.951209226666390151e+07,3.794424590738838116e-02,3.593930319861035616e-02,2.465377851748452170e-02,1.717262657018225197e-02,1.184599864913023735e-02,8.560455266156737075e-03,7.346685611216616750e-03
3.019951720402019098e+07,3.796621263463179768e-02,3.594683514135726260e-02,2.464804150932511928e-02,1.717678818736544794e-02,1.184631738011815601e-02,8.543052699186429871e-03,7.324583779253161092e-03
3.090295432513592020e+07,3.798609656807967749e-02,3.595550666484849389e-02,2.464276873699731280e-02,1.718271387356054905e-02,1.184832959406808064e-02,8.527633620937447034e-03,7.303738651288905342e-03
3.162277660168379173e+07,3.800185509844433013e-02,3.596522448921927323e-02,2.463829286997760992e-02,1.719070445331957048e-02,1.185271973741820230e-02,8.514752733131944473e-03,7.284612921838724484e-03
3.235936569296281040e+07,3.801203290834520576e-02,3.597577651397157461e-02,2.463479515991056495e-02,1.720079353783683651e-02,1.185983339967826115e-02,8.504637247650393903e-03,7.267410586657399064e-03
3.311311214825907722e+07,3.801590709221105285e-02,3.598675375960860845e-02,2.463229566290883049e-02,1.721275530102819168e-02,1.186965935757889126e-02,8.497161853738059017e-03,7.252050832443403608e-03
3.388441561392020434e+07,3.801350379411951030e-02,3.599755998440917065e-02,2.463061635727678209e-02,1.722599398573033264e-02,1.188177384891670949e-02,8.491800352130792276e-03,7.238119454478345038e-03
3.467368504525309801e+07,3.800561174371995532e-02,3.600744988220105913e-02,2.462942112126462191e-02,1.723973595184081359e-02,1.189548048683557353e-02,8.487752908418237652e-03,7.224981256685323282e-03
3.548133892335760593e+07,3.799352798746399862e-02,3.601563787113360587e-02,2.462828488985323999e-02,1.725303271068182043e-02,1.190988206097177808e-02,8.484012071196870425e-03,7.211819701064030134e-03
3.630780547701017559e+07,3.797895493157524283e-02,3.602147376199525686e-02,2.462672791510882656e-02,1.726495154114746772e-02,1.192402638492371172e-02,8.479540850759052437e-03,7.197821313818337716e-03
3.715352290971727669e+07,3.796373176106019459e-02,3.602453434576190217e-02,2.462434001764000208e-02,1.727467362971297007e-02,1.193709789012969980e-02,8.473446837622088806e-03,7.182301474146337086e-03
3.801893963205612451e+07,3.794962494742004644e-02,3.602476301474979298e-02,2.462082619242209752e-02,1.728162385158143674e-02,1.194851036182513655e-02,8.465140980170225704e-03,7.164867146261653073e-03
3.890451449942804873e+07,3.793811248137791275e-02,3.602242371395537879e-02,2.461605740209065613e-02,1.728553109948785180e-02,1.195797768812395349e-02,8.454394615509655889e-03,7.145447491900059830e-03
3.981071705534969270e+07,3.793014563163688707e-02,3.601809208760350933e-02,2.461008750248038293e-02,1.728647374142307236e-02,1.196560174279740624e-02,8.441464552518290754e-03,7.124418938935377782e-03
4.073802778041122109e+07,3.792608248664333659e-02,3.601256135128071134e-02,2.460315499289742608e-02,1.728483248574328932e-02,1.197176864199283111e-02,8.426983180270592594e-03,7.102491343362084264e-03
4.168693834703346342e+07,3.792555823107759960e-02,3.600670857232604605e-02,2.459565116880691599e-02,1.728122155739774540e-02,1.197711437275267125e-02,8.411889944403311281e-03,7.080633565625774756e-03
4.265795188015934080e+07,3.792758316050981460e-02,3.600138730126428710e-02,2.458805713448575236e-02,1.727635351403692884e-02,1.198235251331202476e-02,8.397227896048440471e-03,7.059879119477413881e-03
4.365158322401665151e+07,3.793075420871287046e-02,3.599734331517311092e-02,2.458089494607115788e-02,1.727097340472065132e-02,1.198818959126744625e-02,8.384012641950584419e-03,7.041197780483348864e-03
4.466835921509634703e+07,3.793352727711157835e-02,3.599510350778403062e-02,2.457466073179093852e-02,1.726566703141949391e-02,1.199514636998532356e-02,8.373010947225882974e-03,7.025277993242528933e-03
4.570881896148751676e+07,3.793461037850866246e-02,3.599494605012065751e-02,2.456977672347322381e-02,1.726083665257662977e-02,1.200349272360013743e-02,8.364611539471171822e-03,7.012402639785079127e-03
4.677351412871981412e+07,3.793322492847420874e-02,3.599691871001831772e-02,2.456656026100540249e-02,1.725663618487451034e-02,1.201319210216145357e-02,8.358784612238680939e-03,7.002420784402449763e-03
4.786300923226380348e+07,3.792933743792470391e-02,3.600080268574487596e-02,2.456524330842381823e-02,1.725297900051740371e-02,1.202386508583154490e-02,8.355009343495999052e-03,6.994670181096906275e-03
4.897788193684456497e+07,3.792364252077699144e-02,3.600614908369775824e-02,2.456595091707512377e-02,1.724961656775939739e-02,1.203491945074755716e-02,8.352428260786772668e-03,6.988142516554632540e-03
5.011872336272714287e+07,3.791742747535053332e-02,3.601235607100390645e-02,2.456875381827562307e-02,1.724619390188018159e-02,1.204556736451518895e-02,8.349908159379280242e-03,6.981546421402159627e-03
5.128613839913658798e+07,3.791219606083968269e-02,3.601872600355106313e-02,2.457361616228039350e-02,1.724235890390482875e-02,1.205499006974422409e-02,8.346264396989981627e-03,6.973543667918322662e-03
5.248074602497733384e+07,3.790936745913296713e-02,3.602459926256502271e-02,2.458040240989917483e-02,1.723785473930026374e-02,1.206245113021117699e-02,8.340431719026274865e-03,6.962929936670339028e-03
5.370317963702532649e+07,3.790988937444689233e-02,3.602946201035247403e-02,2.458888341437098432e-02,1.723258392730002767e-02,1.206741157437585255e-02,8.331639103398551932e-03,6.948822353953899508e-03
5.495408738576248288e+07,3.791403463070618096e-02,3.603298772393212501e-02,2.459867157038764240e-02,1.722663254411238576e-02,1.206960243921971314e-02,8.319533102795399412e-03,6.930791598921731168e-03
5.623413251903490722e+07,3.792136293037979416e-02,3.603517755345761464e-02,2.460921818903703123e-02,1.722026233049690075e-02,1.206903560005994323e-02,8.304209127676815197e-03,6.908918608457405124e-03
5.754399373371566832e+07,3.793093438354400160e-02,3.603630469258442548e-02,2.461986273341064402e-02,1.721386798612539737e-02,1.206601146571684852e-02,8.286205910875470149e-03,6.883782784401040397e-03
5.888436553555884212e+07,3.794141584058718236e-02,3.603692445121815802e-02,2.462988228718889644e-02,1.720788963391929258e-02,1.206103792302153088e-02,8.266387205144196809e-03,6.856346885731959273e-03
6.025595860743568838e+07,3.795147205117649358e-02,3.603771958459791452e-02,2.463858982194781430e-02,1.720274710090363354e-02,1.205477486605048901e-02,8.245800655865774195e-03,6.827797107292916771e-03
6.165950018614809215e+07,3.795998989606234886e-02,3.603942907822218350e-02,2.464547274452648026e-02,1.719876833161890911e-02,1.204791681982268770e-02,8.225510248180412098e-03,6.799354979351145828e-03
6.309573444801943004e+07,3.796621067368428221e-02,3.604262590032814711e-02,2.465026970980549459e-02,1.719615742740860861e-02,1.204114271368767093e-02,8.206454015630280235e-03,6.772111983100495905e-03
6.456542290346562862e+07,3.796977466915966298e-02,3.604762425676935611e-02,2.465302003058588917e-02,1.719495808299346951e-02,1.203503045033786287e-02,8.189329841907766125e-03,6.746879754331793107e-03
6.606934480075964332e+07,3.797066755457147863e-02,3.605437569274807380e-02,2.465407128116610391e-02,1.719510841788975467e-02,1.203003228505525497e-02,8.174549296432739171e-03,6.724136575716246726e-03
6.760829753919818997e+07,3.796905739930515195e-02,3.606245450568302396e-02,2.465398496095379602e-02,1.719648027929023687e-02,1.202646625701093291e-02,8.162245032784338009e-03,6.704029806656775468e-03
6.918309709189362824e+07,3.796516900723902882e-02,3.607112803944324819e-02,2.465342504058148226e-02,1.719890691689996906e-02,1.202451447806884670e-02,8.152328660602833205e-03,6.686443809354745797e-03
7.079457843841373920e+07,3.795924014722981688e-02,3.607940072119091707e-02,2.465302869478008807e-02,1.720223821899471289e-02,1.202422611211085776e-02,8.144557762232065845e-03,6.671089519702964529e-03
7.244359600749890506e+07,3.795141333809026740e-02,3.608620329241433999e-02,2.465327109290389035e-02,1.720636882436880899e-02,1.202556714990698009e-02,8.138634649073916635e-03,6.657623234270370997e-03
7.413102413009162247e+07,3.794191903033646007e-02,3.609056288875679697e-02,2.465439480795770036e-02,1.721122796493835053e-02,1.202842091772143331e-02,8.134271169154678321e-03,6.645741672567638016e-03
7.585775750291851163e+07,3.793104682961543489e-02,3.609170243826941710e-02,2.465635736398201494e-02,1.721675346180700714e-02,1.203260406125094585e-02,8.131219274554674428e-03,6.635219617776333054e-03
7.762471166286927462e+07,3.791924714163480425e-02,3.608912358252321789e-02,2.465885384418021672e-02,1.722287847830164531e-02,1.203790289212968052e-02,8.129294326821192088e-03,6.625936449874848984e-03
7.943282347242821753e+07,3.790720591480066515e-02,3.608267263886724002e-02,2.466137182920063661e-02,1.722950637500213558e-02,1.204407119230684053e-02,8.128348063831499631e-03,6.617824408972020761e-03
8.128305161640995741e+07,3.789576410431935716e-02,3.607250749604630491e-02,2.466329663307715442e-02,1.723648267771315037e-02,1.205085539754555644e-02,8.128242234986548381e-03,6.610828026495943477e-03
8.317637711026708782e+07,3.788586689277142344e-02,3.605910187374871539e-02,2.466403507885115559e-02,1.724359534309680142e-02,1.205802555019134907e-02,8.128847935212794168e-03,6.604884007814101898e-03
8.511380382023759186e+07,3.787841868891513031e-02,3.604314475635070347e-02,2.466314485831678366e-02,1.725056223964815255e-02,1.206537454694724988e-02,8.130008902443816923e-03,6.599854458690928606e-03
8.709635899560795724e+07,3.787412429421463389e-02,3.602559638818615684e-02,2.466042049372958733e-02,1.725708108115936792e-02,1.207276990549470061e-02,8.131582814526576442e-03,6.595563672319346496e-03
8.912509381337440014e+07,3.787340662852593798e-02,3.600758198824852152e-02,2.465597282911975024e-02,1.726280580434216838e-02,1.208014071576066391e-02,8.133432078742517182e-03,6.591799388741360032e-03
9.120108393559114635e+07,3.787629914965109923e-02,3.599041637125034027e-02,2.465019799077595997e-02,1.726738528816764914e-02,1.208750594962331414e-02,8.135478149891954558e-03,6.588365347589643373e-03
9.332543007969924808e+07,3.788242842721604303e-02,3.597547745371205974e-02,2.464378117264279244e-02,1.727047397568453463e-02,1.209495492556476350e-02,8.137686545758263112e-03,6.585092252667987082e-03
9.549925860214368999e+07,3.789112230906752782e-02,3.596412948059361098e-02,2.463756875227404025e-02,1.727178684009750970e-02,1.210261871241331486e-02,8.140085879150701920e-03,6.581888229870264465e-03
9.772372209558111429e+07,3.790145142373423787e-02,3.595751939542747577e-02,2.463245719267656217e-02,1.727111206404940980e-02,1.211063551876341744e-02,8.142712978888940259e-03,6.578681088846947446e-03
1.000000000000000000e+08,3.791240652094272912e-02,3.595648592429154244e-02,2.462924246064412265e-02,1.726838608777924583e-02,1.211911751224826507e-02,8.145606578369645259e-03,6.575431264978285478e-03
1.023292992280753702e+08,3.792302272995009410e-02,3.596132889310071912e-02,2.462851542045433120e-02,1.726372143998526620e-02,1.212810328925880733e-02,8.148764854790701076e-03,6.572093152744758020e-03
1.047128548050898463e+08,3.793246243335397089e-02,3.597173392167819089e-02,2.463058722466075073e-02,1.725744629539791020e-02,1.213756384847832284e-02,8.152145339477320785e-03,6.568601877275841681e-03
1.071519305237604827e+08,3.794013454136312830e-02,3.598679204591535841e-02,2.463544184527801523e-02,1.725008929830839505e-02,1.214737901573920836e-02,8.155662783413758499e-03,6.564869052440963984e-03
1.096478196143182814e+08,3.794563296733356739e-02,3.600504718047278785e-02,2.464277202841650902e-02,1.724234674369943057e-02,1.215736092608871687e-02,8.159204356571461356e-03,6.560794395112148729e-03
1.122018454301965237e+08,3.794877232596106931e-02,3.602472348451026679e-02,2.465202202511060023e-02,1.723499438649059648e-02,1.216729111975906226e-02,8.162668105156803064e-03,6.556296620202972832e-03
1.148153621496884078e+08,3.794946187159394663e-02,3.604396918014699663e-02,2.466245914639703107e-02,1.722880106470314060e-02,1.217694580516712893e-02,8.165987318268733836e-03,6.551351984267202860e-03
1.174897554939530343e+08,3.794769984931784662e-02,3.606107585386538611e-02,2.467327389799976040e-02,1.722439843941387869e-02,1.218611201039375251e-02,8.169132593302116593e-03,6.545989357585254263e-03
1.202264434617413133e+08,3.794348773305056266e-02,3.607469479272636809e-02,2.468364854876654857e-02,1.722219571289977311e-02,1.219459998729912481e-02,8.172096799445763282e-03,6.540284192023694196e-03
1.230268770812381059e+08,3.793691711615530121e-02,3.608402017277725915e-02,2.469285101991953654e-02,1.722231633324308037e-02,1.220223979588321538e-02,8.174892652686994304e-03,6.534366525408882853e-03
1.258925411794166118e+08,3.792815173578952676e-02,3.608880882369491783e-02,2.470030913793838309e-02,1.722459980535838084e-02,1.220885447404202948e-02,8.177534488177748417e-03,6.528385121177691409e-03
1.288249551693132222e+08,3.791750969061434551e-02,3.608929171839917599e-02,2.470564104594767316e-02,1.722864132879770721e-02,1.221427315785113092e-02,8.180012365142692518e-03,6.522472815213331380e-03
1.318256738556404710e+08,3.790548098998268445e-02,3.608615241221091452e-02,2.470869243784285310e-02,1.723387893930821216e-02,1.221830315032716718e-02,8.182293012231228388e-03,6.516731499275335050e-03
1.348962882591656148e+08,3.789276010979544806e-02,3.608026795711588575e-02,2.470956981429653712e-02,1.723969822931457202e-02,1.222075645430717103e-02,8.184338151334527578e-03,6.511233489166794695e-03
1.380384264602886736e+08,3.788011658691484845e-02,3.607258858085939796e-02,2.470853287538182438e-02,1.724551343093772351e-02,1.222144462160987440e-02,8.186087333175971065e-03,6.505986014892767635e-03
1.412537544622755349e+08,3.786845396212320386e-02,3.606398253683517491e-02,2.470600350136657394e-02,1.725084431432784629e-02,1.222024612784126593e-02,8.187498282710869990e-03,6.500963849918978306e-03
1.445439770745927989e+08,3.785861146804329197e-02,3.605511805233268391e-02,2.470244289920788330e-02,1.725535129281020527e-02,1.221711275062313876e-02,8.188536129777410771e-03,6.496085018307617108e-03
1.479108388168207109e+08,3.785125320263051790e-02,3.604642661447657326e-02,2.469827182514745118e-02,1.725883082396212007e-02,1.221210832178888303e-02,8.189200450076782045e-03,6.491255124197646553e-03
1.513561248436207175e+08,3.784690214618608578e-02,3.603815151303987191e-02,2.469384232451520000e-02,1.726120236845372566e-02,1.220543021153297839e-02,8.189527374633322893e-03,6.486370459958404680e-03
1.548816618912479579e+08,3.784590451501128328e-02,3.603038843777349454e-02,2.468937519048718110e-02,1.726245188599074762e-02,1.219739097924489937e-02,8.189599843956094777e-03,6.481346252854835836e-03
1.584893192461110950e+08,3.784836814580335579e-02,3.602310922118459602e-02,2.468500099317713289e-02,1.726261594206013675e-02,1.218842455201985669e-02,8.189540649228268729e-03,6.476130926748215576e-03
1.621810097358933091e+08,3.785432841176237378e-02,3.601637643178515202e-02,2.468081472840479018e-02,1.726173989917129808e-02,1.217902958565541399e-02,8.189520582214138492e-03,6.470732425640565201e-03
1.659586907437562943e+08,3.786367923086717685e-02,3.601032039490283110e-02,2.467692773160580152e-02,1.725990764411489825e-02,1.216975354476102639e-02,8.189744377921175794e-03,6.465214736011994784e-03
1.698243652461746037e+08,3.787625183757105385e-02,3.600514001001847708e-02,2.467350046037153702e-02,1.725721488157664837e-02,1.216111911116984565e-02,8.190428726728269174e-03,6.459703063423868387e-03
1.737800828749376237e+08,3.789186207717130939e-02,3.600114175898474350e-02,2.467073337627342586e-02,1.725380803823495929e-02,1.215359192766274007e-02,8.191776633893824155e-03,6.454351429106887708e-03
1.778279410038922727e+08,3.791018863492415236e-02,3.599865087087557314e-02,2.466887399683810600e-02,1.724988589615845599e-02,1.214754197248922932e-02,8.193928860484792423e-03,6.449321677306684743e-03
1.819700858609982431e+08,3.793083092203271278e-02,3.599802528213507519e-02,2.466810456648965005e-02,1.724569591012026573e-02,1.214321554287210204e-02,8.196954118334671274e-03,6.444754651617806175e-03
1.862087136662865579e+08,3.795328404640418984e-02,3.599953096303173949e-02,2.466847957905758323e-02,1.724151260860963542e-02,1.214072651737732773e-02,8.200809457066226757e-03,6.440735296292810115e-03
1.905460717963244319e+08,3.797689786587146732e-02,3.600332471918048227e-02,2.466989165012805837e-02,1.723763655694696140e-02,1.214006004766786384e-02,8.205363210383160785e-03,6.437293976452673240e-03
1.949844599758041501e+08,3.800089296435406327e-02,3.600939755545881638e-02,2.467205473469526872e-02,1.723434594963473704e-02,1.214110223535702637e-02,8.210403353110901428e-03,6.434398228807609171e-03
1.995262314968882799e+08,3.802443536895868531e-02,3.601767790909309042e-02,2.467453733460690454e-02,1.723188607392663399e-02,1.214365874390346302e-02,8.215682563245337716e-03,6.431977854444341849e-03
2.041737944669531584e+08,3.804667144487828417e-02,3.602783181055457806e-02,2.467685022794277594e-02,1.723044112100954178e-02,1.214746773812999323e-02,8.220958645734875725e-03,6.429957113529660533e-03
2.089296130854040980e+08,3.806679479492087320e-02,3.603945880483271080e-02,2.467852721537799887e-02,1.723013662253055842e-02,1.215224594302081497e-02,8.226040633065274249e-03,6.428269842471105375e-03
2.137962089502232373e+08,3.808409166306717802e-02,3.605198990170681989e-02,2.467920413716938322e-02,1.723103944474535867e-02,1.215769988979320537e-02,8.230798701219590313e-03,6.426875219421988687e-03
2.187761623949551880e+08,3.809796112519894112e-02,3.606483155410912522e-02,2.467867065713478386e-02,1.723314297998872549e-02,1.216353921538654986e-02,8.235180709505416155e-03,6.425776064020109757e-03
2.238721138568337858e+08,3.810795925118705407e-02,3.607732875024509400e-02,2.467689678070866810e-02,1.723637127495296004e-02,1.216949482503862368e-02,8.239182848143778576e-03,6.424994603665486366e-03
2.290867652767769992e+08,3.811375776571445523e-02,3.608886616479106690e-02,2.467399897147124627e-02,1.724058634539844120e-02,1.217533377587973198e-02,8.242847351252458737e-03,6.424572340898234910e-03
2.344228815319917798e+08,3.811516696808051746e-02,3.609887137916758387e-02,2.467022145534331426e-02,1.724559166860949178e-02,1.218086824800442523e-02,8.246221817241678603e-03,6.424544545848381166e-03
2.398832919019494653e+08,3.811212964760870431e-02,3.610688195410771684e-02,2.466583067390591341e-02,1.725115505223776685e-02,1.218594723148702132e-02,8.249341226117635345e-03,6.424916573265999908e-03
2.454708915685033500e+08,3.810468573606820564e-02,3.611255924635796422e-02,2.466114408087270726e-02,1.725698977068525208e-02,1.219046923378712746e-02,8.252229122145196549e-03,6.425671669403417233e-03
2.511886431509582102e+08,3.809309028834129834e-02,3.611571062014148209e-02,2.465640764844976435e-02,1.726281818952149494e-02,1.219436836367922793e-02,8.254906356219489025e-03,6.426776232366692224e-03
2.570395782768864632e+08,3.807775634063874370e-02,3.611628904328847284e-02,2.465181963105541468e-02,1.726837012768561025e-02,1.219760238162671123e-02,8.257393668835348241e-03,6.428185768594026420e-03
2.630267991895381510e+08,3.805924640539679743e-02,3.611445954572647943e-02,2.464746340647544845e-02,1.727340974350264138e-02,1.220014168703496826e-02,8.259724420613050871e-03,6.429861488485179646e-03
2.691534803926913738e+08,3.803835356895692715e-02,3.611054181422391346e-02,2.464330267603434890e-02,1.727775741479268753e-02,1.220196756425568664e-02,8.261960094777818023e-03,6.431786134969306665e-03
2.754228703338163495e+08,3.801600195851605191e-02,3.610508270278379311e-02,2.463921680979274526e-02,1.728130646069318821e-02,1.220307019323670430e-02,8.264179215914815510e-03,6.433968419930170476e-03
2.818382931264449358e+08,3.799321002196785063e-02,3.609874880521551227e-02,2.463501544260713813e-02,1.728399445477571753e-02,1.220345792711084731e-02,8.266471085108828901e-03,6.436432234284271414e-03
2.884031503126611710e+08,3.797102477264137355e-02,3.609226291611723064e-02,2.463052665715209297e-02,1.728583264529176891e-02,1.220317540794278906e-02,8.268921883562874164e-03,6.439207281197864216e-03
2.951209226666390300e+08,3.795045980237404110e-02,3.608630732015660064e-02,2.462564662746313804e-02,1.728687666330484124e-02,1.220229981067431045e-02,8.271609141856723496e-03,6.442315813081966880e-03
3.019951720402019024e+08,3.793231495151086485e-02,3.608142039498885012e-02,2.462044096532299206e-02,1.728722575426365482e-02,1.220094933177596694e-02,8.274598866753695922e-03,6.445771574732132858e-03
3.090295432513592243e+08,3.791715894167035916e-02,3.607788860747474652e-02,2.461514817410464379e-02,1.728700119270339119e-02,1.219927981947290484e-02,8.277942406073950446e-03,6.449557955942673837e-03
3.162277660168379545e+08,3.790518387823849089e-02,3.607567489458201465e-02,2.461019800835544113e-02,1.728634888262390798e-02,1.219745289912615820e-02,8.281675886802172121e-03,6.453625345899193996e-03
3.235936569296280742e+08,3.789619572332033476e-02,3.607444638965127959e-02,2.460614572574573028e-02,1.728542384312168473e-02,1.219562097325650046e-02,8.285819850764162067e-03,6.457903047132508047e-03
3.311311214825907946e+08,3.788954987744124620e-02,3.607362064345365216e-02,2.460358881367229883e-02,1.728437531662760374e-02,1.219389059794512634e-02,8.290376836736394056e-03,6.462294573583545615e-03
3.388441561392020583e+08,3.788425974480116865e-02,3.607241626708900667e-02,2.460307555326034581e-02,1.728334047927560305e-02,1.219230440271523892e-02,8.295329228240904199e-03,6.466692231276200895e-03
3.467368504525309801e+08,3.787909342623480696e-02,3.607003569119249242e-02,2.460496118208472735e-02,1.728242330562734796e-02,1.219085284500120818e-02,8.300618082670522396e-03,6.470971936963692238e-03
3.548133892335760593e+08,3.787282329839018052e-02,3.606573417273192111e-02,2.460937946639053103e-02,1.728168460082827457e-02,1.218948376066123981e-02,8.306172617143416786e-03,6.475043004012072563e-03
3.630780547701017857e+08,3.786435194701844031e-02,3.605893496614678839e-02,2.461620601714108528e-02,1.728112170311360551e-02,1.218812722656179882e-02,8.311885417365265372e-03,6.478832154907933176e-03
3.715352290971727967e+08,3.785303839676443238e-02,3.604932370177239831e-02,2.462507927191161239e-02,1.728066515715357895e-02,1.218673542722231024e-02,8.317636174752167377e-03,6.482319711879129705e-03
3.801893963205612302e+08,3.783879585152691988e-02,3.603686190478409823e-02,2.463544660402330888e-02,1.728018803662933686e-02,1.218530790022240642e-02,8.323298488086499844e-03,6.485528770658087645e-03
3.890451449942804575e+08,3.782210586945491254e-02,3.602187982187026599e-02,2.464661674404687586e-02,1.727950844323323382e-02,1.218390018717320500e-02,8.328763344139508001e-03,6.488540054912846078e-03
3.981071705534968972e+08,3.780395436636502238e-02,3.600502340997685513e-02,2.465784370682598536e-02,1.727843338297240655e-02,1.218259916813309481e-02,8.333933046759814736e-03,6.491453705286831001e-03
4.073802778041121960e+08,3.778566749348695464e-02,3.598729645521209219e-02,2.466833553895583786e-02,1.727679225419779738e-02,1.218149541151749247e-02,8.338739753592889006e-03,6.494373574071787836e-03
4.168693834703346491e+08,3.776865614650957298e-02,3.596987651925576818e-02,2.467736483145517926e-02,1.727448184265577974e-02,1.218064342947164716e-02,8.343132904823887322e-03,6.497375721842928858e-03
4.265795188015934229e+08,3.775419029698392354e-02,3.595405662682080866e-02,2.468427519990755437e-02,1.727148499599722581e-02,1.218002076314420729e-02,8.347073009744543706e-03,6.500480088438687250e-03
4.365158322401665449e+08,3.774321836673836389e-02,3.594111174356359045e-02,2.468857739291725750e-02,1.726790545179540670e-02,1.217951853312373121e-02,8.350519551677322572e-03,6.503629731239838133e-03
4.466835921509634852e+08,3.773624270570094530e-02,3.593206624150403067e-02,2.468998776952811836e-02,1.726395948069344918e-02,1.217896400027119845e-02,8.353440056256145746e-03,6.506723668207549036e-03
4.570881896148751974e+08,3.773335389209117596e-02,3.592756339880582434e-02,2.468846941677564980e-02,1.725994309864741644e-02,1.217814175996796353e-02,8.355786277411568139e-03,6.509607280839199706e-03
4.677351412871981263e+08,3.773420134930940972e-02,3.592769144815034787e-02,2.468430582850174998e-02,1.725618764258583099e-02,1.217686242105854751e-02,8.357510750897953478e-03,6.512131432896264838e-03
4.786300923226380348e+08,3.773818012466256810e-02,3.593201994145676231e-02,2.467809575172393022e-02,1.725299888472950349e-02,1.217500104572356509e-02,8.358574449868250850e-03,6.514181262627601054e-03
4.897788193684456348e+08,3.774449512760809367e-02,3.593955871439475508e-02,2.467068127660321589e-02,1.725060898571515594e-02,1.217254623566567037e-02,8.358944543927309540e-03,6.515696581963968843e-03
5.011872336272714734e+08,3.775231060936514588e-02,3.594892808633596420e-02,2.466306642562206969e-02,1.724913399075667444e-02,1.216959950139929157e-02,8.358605666323808484e-03,6.516691985955364898e-03
5.128613839913658500e+08,3.776081757224957619e-02,3.595849596306233131e-02,2.465627857003656331e-02,1.724856521411909788e-02,1.216636771188189456e-02,8.357568379763570532e-03,6.517242618580137981e-03
5.248074602497733831e+08,3.776933298671075745e-02,3.596674985913585892e-02,2.465119993193040301e-02,1.724878977254806767e-02,1.216313727595296802e-02,8.355868463396060042e-03,6.517470254841811750e-03
5.370317963702532053e+08,3.777736340236113183e-02,3.597241201011756179e-02,2.464844735534432035e-02,1.724961609727103037e-02,1.216020455456049559e-02,8.353566014107426801e-03,6.517515161194107308e-03
5.495408738576247692e+08,3.778460457044494070e-02,3.597470858221857304e-02,2.464824389033503510e-02,1.725084445577518971e-02,1.215784003676053000e-02,8.350746476555172965e-03,6.517500927660839494e-03
5.623413251903491020e+08,3.779096231422242325e-02,3.597339741946391223e-02,2.465042293907359142e-02,1.725229016141935703e-02,1.215624860296033935e-02,8.347517131029245224e-03,6.517518011700799974e-03
5.754399373371566534e+08,3.779647357229828919e-02,3.596881805364079976e-02,2.465448186634210462e-02,1.725383688640991578e-02,1.215554160676216890e-02,8.344003188542130703e-03,6.517613429811340391e-03
5.888436553555884361e+08,3.780125589612850362e-02,3.596175982741226657e-02,2.465970409784206535e-02,1.725542485429550077e-02,1.215573166773388503e-02,8.340338367977458492e-03,6.517776664664591893e-03
6.025595860743569136e+08,3.780548169722375978e-02,3.595328098500161912e-02,2.466530685474162612e-02,1.725704783036976012e-02,1.215672225138448789e-02,8.336664768062355610e-03,6.517967244869380360e-03
6.165950018614809513e+08,3.780928299076838361e-02,3.594450092080424264e-02,2.467062698154019393e-02,1.725869169981121207e-02,1.215835259400406022e-02,8.333120703087941450e-03,6.518124597502141654e-03
6.309573444801943302e+08,3.781278652130200951e-02,3.593643271815911977e-02,2.467522572955112639e-02,1.726035835854454123e-02,1.216039514131521740e-02,8.329832971213649989e-03,6.518193087482477242e-03
6.456542290346562862e+08,3.781603888951282771e-02,3.592984264545121681e-02,2.467895967119165465e-02,1.726198060782389160e-02,1.216261220280497567e-02,8.326919236464065677e-03,6.518145464281119988e-03
6.606934480075964928e+08,3.781909407996550399e-02,3.592518171881167732e-02,2.468192227229424815e-02,1.726343740367543983e-02,1.216477757901902185e-02,8.324485710499197194e-03,6.517997023459473280e-03
6.760829753919818401e+08,3.782201033462765510e-02,3.592260127777697348e-02,2.468443167764425988e-02,1.726457611849161952e-02,1.216671089669436705e-02,8.322623173287102896e-03,6.517809039753971224e-03
6.918309709189362526e+08,3.782476624324097175e-02,3.592198866528512752e-02,2.468685928831316351e-02,1.726519220613278657e-02,1.216830476648087835e-02,8.321403042088828736e-03,6.517681649093977347e-03
7.079457843841372728e+08,3.782734872218010413e-02,3.592298412543799835e-02,2.468951760159605185e-02,1.726508897222424690e-02,1.216952654245063298e-02,8.320892399207522813e-03,6.517738161160087362e-03
7.244359600749890804e+08,3.782964392775318985e-02,3.592510456511895101e-02,2.469258470597384195e-02,1.726409280363295357e-02,1.217042620806372925e-02,8.321144698867260006e-03,6.518099359548972481e-03
7.413102413009161949e+08,3.783146047715183619e-02,3.592773269552453075e-02,2.469605361698642629e-02,1.726207658569483758e-02,1.217111744594088010e-02,8.322189506274408483e-03,6.518861455299951313e-03
7.585775750291851759e+08,3.783259435201065390e-02,3.593017794398992854e-02,2.469975390773673785e-02,1.725895688472766504e-02,1.217175501581742141e-02,8.324033290717873165e-03,6.520077036002466624e-03
7.762471166286927462e+08,3.783290002360642501e-02,3.593171023305456735e-02,2.470336078482551767e-02,1.725473071710871900e-02,1.217249924516920420e-02,8.326640099907953174e-03,6.521740280774269982e-03
7.943282347242821455e+08,3.783231765543851322e-02,3.593165043988771901e-02,2.470654440007176086e-02,1.724946810176353554e-02,1.217348821711835248e-02,8.329937723956284609e-03,6.523801274896409534e-03
8.128305161640994549e+08,3.783098212872640365e-02,3.592945439714420597e-02,2.470897176290812527e-02,1.724331273953316410e-02,1.217482473082950531e-02,8.333805378076934028e-03,6.526170296504002315e-03
8.317637711026709080e+08,3.782923352780925841e-02,3.592476199751973298e-02,2.471042199947795157e-02,1.723647716458489437e-02,1.217654458513871794e-02,8.338083338781073980e-03,6.528731345560646361e-03
8.511380382023758888e+08,3.782751968192595016e-02,3.591754498517354260e-02,2.471080079241657484e-02,1.722923915858567967e-02,1.217862762921983165e-02,8.342579645289383700e-03,6.531364583484481658e-03
8.709635899560796022e+08,3.782630856250879942e-02,3.590809405769592594e-02,2.471015179746134660e-02,1.722192587085074125e-02,1.218099465857236559e-02,8.347081300489939473e-03,6.533952569971153597e-03
8.912509381337441206e+08,3.782592436923021273e-02,3.589707917622429051e-02,2.470867004139932002e-02,1.721487224423384407e-02,1.218351282607810920e-02,8.351382258618367249e-03,6.536393648640069325e-03
9.120108393559114933e+08,3.782648684803176231e-02,3.588541348011918541e-02,2.470665124540874849e-02,1.720842196991186068e-02,1.218601510987798661e-02,8.355279262060900936e-03,6.538589184199683317e-03
9.332543007969924212e+08,3.782781778821778240e-02,3.587419628598509380e-02,2.470443888947197394e-02,1.720287857614858501e-02,1.218831938480716137e-02,8.358601419691887371e-03,6.540460634343923420e-03
9.549925860214369297e+08,3.782951058170513914e-02,3.586454622666388620e-02,2.470238806141992344e-02,1.719849413275739702e-02,1.219024538452397055e-02,8.361211815567834091e-03,6.541935865364154924e-03
9.772372209558111429e+08,3.783105132568006373e-02,3.585748584184343668e-02,2.470081727307308142e-02,1.719546615365460593e-02,1.219162961059236383e-02,8.363006684103767643e-03,6.542954993297814791e-03
1.000000000000000000e+09,3.783195360727606427e-02,3.585375740703229674e-02,2.469996323611592381e-02,1.719392226567709528e-02,1.219235258140231176e-02,8.363919780589798569e-03,6.543474594177970359e-03


==> anc/fig5b_t_transprob.csv <==
1.023292992280754217e-02,2.090479397883407550e-04,2.090479397774990856e-04,2.090479403318518462e-04,2.090479404785504716e-04,2.090479402702881905e-04,2.090479405144038448e-04,2.090479405102633581e-04
1.047128548050899575e-02,2.151598389413866342e-04,2.151598389300216204e-04,2.151598395111259312e-04,2.151598396649042613e-04,2.151598394465920494e-04,2.151598397024891054e-04,2.151598396981486646e-04
1.071519305237606488e-02,2.238802082468309440e-04,2.238802082347004022e-04,2.238802088549360901e-04,2.238802090190704754e-04,2.238802087860574850e-04,2.238802090591882326e-04,2.238802090545552741e-04
1.096478196143185063e-02,2.347560661136606074e-04,2.347560661005416256e-04,2.347560667713011347e-04,2.347560669488066602e-04,2.347560666968130573e-04,2.347560669921949404e-04,2.347560669871843271e-04
1.122018454301963557e-02,2.473015725973843931e-04,2.473015725830739545e-04,2.473015733147276786e-04,2.473015735083490020e-04,2.473015732334789231e-04,2.473015735556794142e-04,2.473015735502135173e-04
1.148153621496882971e-02,2.610627999518831655e-04,2.610627999361959527e-04,2.610628007382220957e-04,2.610628009504676814e-04,2.610628006491606335e-04,2.610628010023545074e-04,2.610628009963623930e-04
1.174897554939529666e-02,2.756664565270719371e-04,2.756664565098346947e-04,2.756664573910779068e-04,2.756664576242888725e-04,2.756664572932220471e-04,2.756664576813051132e-04,2.756664576747206450e-04
1.202264434617413176e-02,2.908461800581688280e-04,2.908461800392142093e-04,2.908461810082191420e-04,2.908461812646570793e-04,2.908461809006208042e-04,2.908461813273569788e-04,2.908461813201161346e-04
1.230268770812381791e-02,3.064463647345024066e-04,3.064463647136622519e-04,3.064463657790284174e-04,3.064463660609697171e-04,3.064463656607333952e-04,3.064463661299110433e-04,3.064463661219494215e-04
1.258925411794167490e-02,3.224084877391347726e-04,3.224084877162328991e-04,3.224084888869484418e-04,3.224084891967722772e-04,3.224084887569594860e-04,3.224084892725382224e-04,3.224084892637884398e-04
1.288249551693134223e-02,3.387474216837520723e-04,3.387474216585993950e-04,3.387474229443254237e-04,3.387474232845891567e-04,3.387474228015708005e-04,3.387474233678069318e-04,3.387474233581966180e-04
1.318256738556407466e-02,3.555251842411548120e-04,3.555251842135443568e-04,3.555251856248444159e-04,3.555251859983443122e-04,3.555251854681523195e-04,3.555251860896997836e-04,3.555251860791497375e-04
1.348962882591653312e-02,3.728277261114599128e-04,3.728277260811635636e-04,3.728277276296818217e-04,3.728277280395003225e-04,3.728277274577607506e-04,3.728277281397496669e-04,3.728277281281725019e-04
1.380384264602885214e-02,3.907477690562409902e-04,3.907477690230067783e-04,3.907477707216091916e-04,3.907477711711525347e-04,3.907477705330321188e-04,3.907477712811312383e-04,3.907477712684304604e-04
1.412537544622754007e-02,4.093743259209143897e-04,4.093743258844638380e-04,4.093743277473595264e-04,4.093743282403890802e-04,4.093743275405506182e-04,4.093743283610205039e-04,4.093743283470895359e-04
1.445439770745927249e-02,4.287879180961863415e-04,4.287879180562125664e-04,4.287879200990678177e-04,4.287879206397311434e-04,4.287879198722896945e-04,4.287879207720332988e-04,4.287879207567545591e-04
1.479108388168207111e-02,4.490597758285027035e-04,4.490597757846679218e-04,4.490597780247258873e-04,4.490597786175880182e-04,4.490597777760665043e-04,4.490597787626816992e-04,4.490597787459258425e-04
1.513561248436207964e-02,4.702532827650049993e-04,4.702532827169374381e-04,4.702532851731500260e-04,4.702532858232283787e-04,4.702532849005080910e-04,4.702532859823460522e-04,4.702532859639706685e-04
1.548816618912481069e-02,4.924263047243355182e-04,4.924263046716275717e-04,4.924263073648035491e-04,4.924263080776074969e-04,4.924263070658722050e-04,4.924263082521026808e-04,4.924263082319513740e-04
1.584893192461113431e-02,5.156359012723568409e-04,5.156359012145606251e-04,5.156359041675385481e-04,5.156359049491148492e-04,5.156359038397858576e-04,5.156359051404733884e-04,5.156359051183747461e-04
1.621810097358929864e-02,5.399317490193859077e-04,5.399317489560106044e-04,5.399317521938323990e-04,5.399317530508114917e-04,5.399317518344828046e-04,5.399317532606635927e-04,5.399317532364293973e-04
1.659586907437560557e-02,5.653659658465897374e-04,5.653659657770969318e-04,5.653659693272215358e-04,5.653659702668741883e-04,5.653659689332316820e-04,5.653659704970077004e-04,5.653659704704313031e-04
1.698243652461744330e-02,5.919977046113910745e-04,5.919977045351899848e-04,5.919977084277365346e-04,5.919977094580380298e-04,5.919977079957685967e-04,5.919977097104149252e-04,5.919977096812698361e-04
1.737800828749375484e-02,6.198832913190038601e-04,6.198832912354468924e-04,6.198832955034386683e-04,6.198832966331334219e-04,6.198832950298337890e-04,6.198832969099056251e-04,6.198832968779434535e-04
1.778279410038922925e-02,6.490816957897475696e-04,6.490816956981240293e-04,6.490817003777685050e-04,6.490817016164446588e-04,6.490816998585154617e-04,6.490817019199728033e-04,6.490817018849209807e-04
1.819700858609983596e-02,6.796546552222095189e-04,6.796546551217406236e-04,6.796546602527361869e-04,6.796546616109067074e-04,6.796546596834371302e-04,6.796546619437798678e-04,6.796546619053394798e-04
1.862087136662867598e-02,7.116668034799454590e-04,7.116668033697771826e-04,7.116668089956495634e-04,7.116668104848413627e-04,7.116668083714838052e-04,7.116668108499001489e-04,7.116668108077427906e-04
1.905460717963247327e-02,7.451858063618482667e-04,7.451858062410435333e-04,7.451858124095151912e-04,7.451858140423671395e-04,7.451858117251980050e-04,7.451858144427267894e-04,7.451858143964932646e-04
1.949844599758045541e-02,7.802825031276521515e-04,7.802825029951835712e-04,7.802825097585775610e-04,7.802825115489476051e-04,7.802825090083155123e-04,7.802825119880261746e-04,7.802825119373216168e-04
1.995262314968879874e-02,8.170310545618230140e-04,8.170310544165643174e-04,8.170310618322480529e-04,8.170310637953306357e-04,8.170310610096903191e-04,8.170310642768774043e-04,8.170310642212688917e-04
2.041737944669529473e-02,8.555090978713207053e-04,8.555090977120364442e-04,8.555091058429073123e-04,8.555091079953629348e-04,8.555091049410920145e-04,8.555091085234909319e-04,8.555091084625033671e-04
2.089296130854039618e-02,8.957979087254300168e-04,8.957979085507650468e-04,8.957979174657842688e-04,8.957979198258795694e-04,8.957979164770793826e-04,8.957979204051010275e-04,8.957979203382135597e-04
2.137962089502232557e-02,9.379825707590489295e-04,9.379825705675174600e-04,9.379825803422929585e-04,9.379825829300572713e-04,9.379825792583334305e-04,9.379825835653225492e-04,9.379825834919639123e-04
2.187761623949553008e-02,9.821521528745097342e-04,9.821521526644824262e-04,9.821521633819104563e-04,9.821521662193046214e-04,9.821521621935255623e-04,9.821521669160439456e-04,9.821521668355872540e-04
2.238721138568339902e-02,1.028399894691193464e-03,1.028399894460882901e-03,1.028399906211849854e-03,1.028399909322952593e-03,1.028399904908987739e-03,1.028399910087125172e-03,1.028399909998881957e-03
2.290867652767772378e-02,1.076823400506909728e-03,1.076823400254356107e-03,1.076823413138507752e-03,1.076823416549720688e-03,1.076823411710149669e-03,1.076823417387863394e-03,1.076823417291079051e-03
2.344228815319922624e-02,1.127524842150240576e-03,1.127524841873294792e-03,1.127524855999880544e-03,1.127524859740151007e-03,1.127524854433949566e-03,1.127524860659436922e-03,1.127524860553283555e-03
2.398832919019489723e-02,1.180611171118815545e-03,1.180611170815119891e-03,1.180611186303918069e-03,1.180611190404985645e-03,1.180611184587175002e-03,1.180611191413284992e-03,1.180611191296853605e-03
2.454708915685031162e-02,1.236194340414778535e-03,1.236194340081748057e-03,1.236194357064079614e-03,1.236194361560745024e-03,1.236194355182014147e-03,1.236194362666692605e-03,1.236194362538987034e-03
2.511886431509579437e-02,1.294391536505582136e-03,1.294391536140380994e-03,1.294391554760221255e-03,1.294391559690641043e-03,1.294391552696928360e-03,1.294391560903713004e-03,1.294391560763638203e-03
2.570395782768863241e-02,1.355325421855619770e-03,1.355325421455138473e-03,1.355325441870335783e-03,1.355325447276346492e-03,1.355325439608383439e-03,1.355325448606940980e-03,1.355325448453297606e-03
2.630267991895381477e-02,1.419124388492198604e-03,1.419124388053026251e-03,1.419124410436637491e-03,1.419124416364110847e-03,1.419124407956919021e-03,1.419124417823638658e-03,1.419124417655108538e-03
2.691534803926915256e-02,1.485922823087842005e-03,1.485922822606237231e-03,1.485922847147993229e-03,1.485922853647223636e-03,1.485922844429567050e-03,1.485922855248206654e-03,1.485922855063344979e-03
2.754228703338166065e-02,1.555861384060002730e-03,1.555861383531862699e-03,1.555861410439771976e-03,1.555861417565905210e-03,1.555861407459687698e-03,1.555861419322085481e-03,1.555861419119305847e-03
2.818382931264453578e-02,1.629087291208882078e-03,1.629087290629706482e-03,1.629087320131816004e-03,1.629087327945314334e-03,1.629087316864918835e-03,1.629087329871775061e-03,1.629087329649336023e-03
2.884031503126605750e-02,1.705754628434207314e-03,1.705754627799060215e-03,1.705754660145383534e-03,1.705754668712540934e-03,1.705754656564106115e-03,1.705754670825835283e-03,1.705754670581826693e-03
2.951209226666385438e-02,1.786024660092534440e-03,1.786024659396000681e-03,1.786024694860632780e-03,1.786024704254134598e-03,1.786024690934763168e-03,1.786024706572432062e-03,1.786024706304756640e-03
3.019951720402016052e-02,1.870066161577836703e-03,1.870066160813978109e-03,1.870066199697411041e-03,1.870066209996952642e-03,1.870066195393840953e-03,1.870066212540196903e-03,1.870066212246552454e-03
3.090295432513590415e-02,1.958055764729881194e-03,1.958055763892183228e-03,1.958055806523848353e-03,1.958055817816808410e-03,1.958055801806294748e-03,1.958055820606892112e-03,1.958055820284752228e-03
3.162277660168379134e-02,2.050178318697059351e-03,2.050178317778376252e-03,2.050178364519427386e-03,2.050178376901610772e-03,2.050178359348129534e-03,2.050178379962565474e-03,2.050178379609156332e-03
3.235936569296282705e-02,2.146627266902998744e-03,2.146627265895492166e-03,2.146627317141856957e-03,2.146627330718304215e-03,2.146627311473245977e-03,2.146627334076514192e-03,2.146627333688791786e-03
3.311311214825911342e-02,2.247605040789311774e-03,2.247605039684382692e-03,2.247605095870108035e-03,2.247605110755989191e-03,2.247605089656440867e-03,2.247605114440419122e-03,2.247605114015039773e-03
3.388441561392025597e-02,2.353323471030268222e-03,2.353323469818484510e-03,2.353323531419401586e-03,2.353323547740988897e-03,2.353323524608365042e-03,2.353323551783442335e-03,2.353323551316737101e-03
3.467368504525316503e-02,2.464004216938902279e-03,2.464004215609915879e-03,2.464004283147658639e-03,2.464004301043399084e-03,2.464004275681933118e-03,2.464004305478796446e-03,2.464004304966734699e-03
3.548133892335755130e-02,2.579879214808059561e-03,2.579879213350517141e-03,2.579879287396925035e-03,2.579879307018612990e-03,2.579879279213707043e-03,2.579879311885298170e-03,2.579879311323456364e-03
3.630780547701013827e-02,2.701191145954067330e-03,2.701191144355515310e-03,2.701191225537461025e-03,2.701191247051522824e-03,2.701191216567939719e-03,2.701191252391604933e-03,2.701191251775124542e-03
3.715352290971724036e-02,2.828193925255022018e-03,2.828193923501795982e-03,2.828194012506472441e-03,2.828194036095378876e-03,2.828194002675260641e-03,2.828194041955102607e-03,2.828194041278648055e-03
3.801893963205612431e-02,2.961153210999960348e-03,2.961153209077069248e-03,2.961153306657787060e-03,2.961153332521597719e-03,2.961153295882293281e-03,2.961153338951754040e-03,2.961153338209465864e-03
3.890451449942804868e-02,3.100346936889451788e-03,3.100346934780446109e-03,3.100347041762984823e-03,3.100347070121043779e-03,3.100347029952731960e-03,3.100347077177421831e-03,3.100347076362863774e-03
3.981071705534973415e-02,3.246065867052128680e-03,3.246065864738960360e-03,3.246065982028530778e-03,3.246066013121323181e-03,3.246065969084403237e-03,3.246066020865205539e-03,3.246066019971309471e-03
4.073802778041125949e-02,3.398614174965381048e-03,3.398614172428247350e-03,3.398614301017117804e-03,3.398614335108306878e-03,3.398614286830544014e-03,3.398614343607017727e-03,3.398614342626017724e-03
4.168693834703354750e-02,3.558310047191606817e-03,3.558310044408774693e-03,3.558310185384633284e-03,3.558310222763295082e-03,3.558310169836686240e-03,3.558310232090798695e-03,3.558310231014163820e-03
4.265795188015925749e-02,3.725486312863928850e-03,3.725486309811552790e-03,3.725486464366660651e-03,3.725486505349729152e-03,3.725486447327083003e-03,3.725486515587297324e-03,3.725486514405655734e-03
4.365158322401661156e-02,3.900491099876964626e-03,3.900491096528874591e-03,3.900491265970106904e-03,3.900491310905061099e-03,3.900491247296232391e-03,3.900491322141997827e-03,3.900491320845050468e-03
4.466835921509629964e-02,4.083688518758774033e-03,4.083688515086246473e-03,4.083688700846089745e-03,4.083688750113888787e-03,4.083688680381671390e-03,4.083688762448336486e-03,4.083688761024767758e-03
4.570881896148751983e-02,4.275459375219373484e-03,4.275459371190889341e-03,4.275459574839484723e-03,4.275459628857798851e-03,4.275459552413413307e-03,4.275459642397626096e-03,4.275459640834998465e-03
4.677351412871981473e-02,4.476201912388872751e-03,4.476201907969832097e-03,4.476202131228178803e-03,4.476202190454922104e-03,4.476202106653079903e-03,4.476202205318694644e-03,4.476202203603341090e-03
4.786300923226385201e-02,4.686332583773950705e-03,4.686332578926375239e-03,4.686332823680795963e-03,4.686332888617996545e-03,4.686332796751494292e-03,4.686332904936058030e-03,4.686332903052951512e-03
4.897788193684461666e-02,4.906286857974954257e-03,4.906286852657157707e-03,4.906287120975136654e-03,4.906287192173192785e-03,4.906287091466980319e-03,4.906287210088845253e-03,4.906287208021472071e-03
5.011872336272722023e-02,5.136520056216696550e-03,5.136520050382913441e-03,5.136520344530458304e-03,5.136520422592788342e-03,5.136520312197491271e-03,5.136520442263604533e-03,5.136520439993800397e-03
5.128613839913648276e-02,5.377508223753823223e-03,5.377508217353809891e-03,5.377508539814465291e-03,5.377508625402610369e-03,5.377508504387418578e-03,5.377508647001871811e-03,5.377508644509674390e-03
5.248074602497725810e-02,5.629749036215916415e-03,5.629749029194503450e-03,5.629749382690178022e-03,5.629749476529400873e-03,5.629749343874290018e-03,5.629749500247690358e-03,5.629749497511138921e-03
5.370317963702526953e-02,5.893762741957668354e-03,5.893762734254284416e-03,5.893763121768064162e-03,5.893763224653475290e-03,5.893763079240684974e-03,5.893763250700433283e-03,5.893763247695379612e-03
5.495408738576245539e-02,6.170093141475123909e-03,6.170093133023246690e-03,6.170093557824384532e-03,6.170093670627670342e-03,6.170093511232376503e-03,6.170093699233930064e-03,6.170093695933809470e-03
5.623413251903491145e-02,6.459308604939228461e-03,6.459308595665803551e-03,6.459309061337091540e-03,6.459309185013873897e-03,6.459309010293972156e-03,6.459309216433202841e-03,6.459309212808791306e-03
5.754399373371569398e-02,6.762003128882381267e-03,6.762003118707169899e-03,6.762003629174903954e-03,6.762003764772823999e-03,6.762003573257742428e-03,6.762003799284479685e-03,6.762003795303624110e-03
5.888436553555889685e-02,7.078797433051235884e-03,7.078797421886098493e-03,7.078797981452915854e-03,7.078798130120470683e-03,7.078797920198939136e-03,7.078798168031821825e-03,7.078798163659134716e-03
6.025595860743578058e-02,7.410340098409091275e-03,7.410340086157199066e-03,7.410340699538017425e-03,7.410340862534271072e-03,7.410340632440906572e-03,7.410340904183666810e-03,7.410340899380209699e-03
6.165950018614822087e-02,7.757308747232630891e-03,7.757308733787597610e-03,7.757309406148979458e-03,7.757309584854192412e-03,7.757309332654828589e-03,7.757309630614150735e-03,7.757309625337057736e-03
6.309573444801933051e-02,8.120411266199743794e-03,8.120411251444664691e-03,8.120411988447916521e-03,8.120412184375192660e-03,8.120411907950833563e-03,8.120412234655932301e-03,8.120412228858007661e-03
6.456542290346556356e-02,8.500387073306319222e-03,8.500387057112718941e-03,8.500387864961076595e-03,8.500388079769135088e-03,8.500387776798382436e-03,8.500388135022461308e-03,8.500388128651739650e-03
6.606934480075957183e-02,8.898008429379189108e-03,8.898008411605850751e-03,8.898009297096144687e-03,8.898009532603315744e-03,8.898009200543132574e-03,8.898009593326931116e-03,8.898009586326183912e-03
6.760829753919818386e-02,9.314081794868247707e-03,9.314081775359925666e-03,9.314082745939139887e-03,9.314083004138695374e-03,9.314082640203375993e-03,9.314083070880966805e-03,9.314083063187159409e-03
6.918309709189363055e-02,9.749449232501919069e-03,9.749449211087921757e-03,9.749450274915087006e-03,9.749450557992055122e-03,9.749450159130205323e-03,9.749450631357297822e-03,9.749450622900977109e-03
7.079457843841380216e-02,1.020498985627471718e-02,1.020498983276733364e-02,1.020499099878130304e-02,1.020499130913088068e-02,1.020499087200023476e-02,1.020499138978519550e-02,1.020499138048984109e-02
7.244359600749898653e-02,1.068162132710204562e-02,1.068162130129480733e-02,1.068162257928841584e-02,1.068162291953615034e-02,1.068162244047602544e-02,1.068162300821389951e-02,1.068162299799517434e-02
7.413102413009177438e-02,1.118030139532345292e-02,1.118030136698921866e-02,1.118030276769044033e-02,1.118030314071434377e-02,1.118030261571553025e-02,1.118030323822533610e-02,1.118030322699026420e-02
7.585775750291835762e-02,1.170202949005943668e-02,1.170202945894826402e-02,1.170203099410903336e-02,1.170203140306381832e-02,1.170203082773562352e-02,1.170203151030125080e-02,1.170203149794733256e-02
7.762471166286918911e-02,1.224784835522593589e-02,1.224784832106272196e-02,1.224785000355611657e-02,1.224785045189974615e-02,1.224784982143397802e-02,1.224785056984901803e-02,1.224785055626321888e-02
7.943282347242813790e-02,1.281884573178255181e-02,1.281884569426445034e-02,1.281884753819100345e-02,1.281884802971378252e-02,1.281884733884537317e-02,1.281884815946229654e-02,1.281884814451992975e-02
8.128305161640994592e-02,1.341615608553256914e-02,1.341615604432607259e-02,1.341615806513010711e-02,1.341615860398655269e-02,1.341615784695051293e-02,1.341615874673455534e-02,1.341615873029806776e-02
8.317637711026708291e-02,1.404096237950166505e-02,1.404096233423942318e-02,1.404096454883627630e-02,1.404096513958004271e-02,1.404096431006440597e-02,1.404096529665269100e-02,1.404096527857028563e-02
8.511380382023767122e-02,1.469449788959518999e-02,1.469449783987243630e-02,1.469450026678761553e-02,1.469450091440975027e-02,1.469450000550417273e-02,1.469450108727048815e-02,1.469450106737462368e-02
8.709635899560805306e-02,1.537804806186677219e-02,1.537804800723736182e-02,1.537805066675876006e-02,1.537805137672961821e-02,1.537805038086919457e-02,1.537805156699505529e-02,1.537805154510075989e-02
8.912509381337455072e-02,1.609295240932075155e-02,1.609295234929278284e-02,1.609295526363707651e-02,1.609295604195222149e-02,1.609295495085612954e-02,1.609295625140867714e-02,1.609295622731168884e-02
9.120108393559096804e-02,1.684060644571273163e-02,1.684060637974363339e-02,1.684060957323827920e-02,1.684061042646877934e-02,1.684060923107325025e-02,1.684061065709065511e-02,1.684061063056534885e-02
9.332543007969909543e-02,1.762246365330254888e-02,1.762246358079362987e-02,1.762246708007576129e-02,1.762246801542328295e-02,1.762246670580841848e-02,1.762246826939351321e-02,1.762246824019061964e-02
9.549925860214358853e-02,1.844003748094684078e-02,1.844003740123720952e-02,1.844004123547110519e-02,1.844004226082823078e-02,1.844004082613810713e-02,1.844004254056107184e-02,1.844004250840512033e-02
9.772372209558106981e-02,1.929490336828964397e-02,1.929490328064940863e-02,1.929490748176415291e-02,1.929490860578048084e-02,1.929490703413591635e-02,1.929490891394682051e-02,1.929490887853329770e-02
1.000000000000000056e-01,2.018870079111279026e-02,2.018870069473547441e-02,2.018870529768466981e-02,2.018870652983916630e-02,2.018870480824255104e-02,2.018870686939478951e-02,2.018870683038699598e-02
1.023292992280754182e-01,2.112313532213818887e-02,2.112313521613222098e-02,2.112314025917777505e-02,2.112314160985804060e-02,2.112313972408948887e-02,2.112314198407506949e-02,2.112314194110062257e-02
1.047128548050899610e-01,2.209998070072426851e-02,2.209998058410347216e-02,2.209998610912559600e-02,2.209998758971465707e-02,2.209998552421872653e-02,2.209998800221662368e-02,2.209998795486356471e-02
1.071519305237606523e-01,2.312108090396281304e-02,2.312108077563574532e-02,2.312108682847161673e-02,2.312108845144290881e-02,2.312108618920512282e-02,2.312108890624390081e-02,2.312108885405635486e-02
1.096478196143185063e-01,2.418835221065250216e-02,2.418835206941042509e-02,2.418835870022398998e-02,2.418836047924547220e-02,2.418835800165761510e-02,2.418836098079374733e-02,2.418836092326710763e-02
1.122018454301963591e-01,2.530378524849401581e-02,2.530378509299745574e-02,2.530379235668329951e-02,2.530379430673128024e-02,2.530379159344469525e-02,2.530379485995804673e-02,2.530379479653361435e-02
1.148153621496882937e-01,2.646944701361106378e-02,2.646944684237459086e-02,2.646945479899880799e-02,2.646945693648269926e-02,2.646945396524837124e-02,2.646945754685648550e-02,2.646945747691548806e-02
1.174897554939529770e-01,2.768748285014240029e-02,2.768748266151750681e-02,2.768749137679897901e-02,2.768749371969776024e-02,2.768749046619219112e-02,2.768749439328527587e-02,2.768749431614222350e-02
1.202264434617413141e-01,2.896011837616417270e-02,2.896011816831993782e-02,2.896012771415556325e-02,2.896013028216720686e-02,2.896012671980281727e-02,2.896013102570127104e-02,2.896013094059655263e-02
1.230268770812381757e-01,3.028966134057918189e-02,3.028966111148037599e-02,3.028967156651819065e-02,3.028967438122315281e-02,3.028967048094189513e-02,3.028967520217872023e-02,3.028967510827034609e-02
1.258925411794167559e-01,3.167850339384038760e-02,3.167850314122265531e-02,3.167851459148706555e-02,3.167851767652719863e-02,3.167851340657613229e-02,3.167851858320641645e-02,3.167851847956084516e-02
1.288249551693134154e-01,3.312912175345005678e-02,3.312912147479182834e-02,3.312913401436556188e-02,3.312913739563995430e-02,3.312913272132700371e-02,3.312913839726732562e-02,3.312913828284917706e-02
1.318256738556407293e-01,3.464408074308265861e-02,3.464408043557311995e-02,3.464409416734093305e-02,3.464409787322008522e-02,3.464409275664868254e-02,3.464409898004903315e-02,3.464409885370970527e-02
1.348962882591653312e-01,3.622603318190721622e-02,3.622603284240991095e-02,3.622604787886939126e-02,3.622605194042959054e-02,3.622604634021026754e-02,3.622605316386185575e-02,3.622605302432679864e-02
1.380384264602884659e-01,3.787772159822370976e-02,3.787772122323506546e-02,3.787773768738043889e-02,3.787774213866006850e-02,3.787773600959733894e-02,3.787774349137949109e-02,3.787774333723400999e-02
1.412537544622753938e-01,3.960197923886533966e-02,3.960197882446716416e-02,3.960199685075251053e-02,3.960200172903245719e-02,3.960199502178477632e-02,3.960200322515494697e-02,3.960200305482838856e-02
1.445439770745927111e-01,4.140173084294337946e-02,4.140173038474869588e-02,4.140175012013734557e-02,4.140175546624757369e-02,4.140174812695858464e-02,4.140175712148932985e-02,4.140175693323746436e-02
1.479108388168207111e-01,4.327999314541341319e-02,4.327999263850421802e-02,4.328001424361198335e-02,4.328002010226676688e-02,4.328001207216541218e-02,4.328002193413302279e-02,4.328002172601835840e-02
1.513561248436207929e-01,4.523987507260821689e-02,4.523987451146414818e-02,4.523989816180425116e-02,4.523990458196869985e-02,4.523989579693588753e-02,4.523990660996548424e-02,4.523990637983539564e-02
1.548816618912481069e-01,4.728457758830514890e-02,4.728457696672137833e-02,4.728460285406002606e-02,4.728460988935066778e-02,4.728460027945009803e-02,4.728461213522274637e-02,4.728461188068501519e-02
1.584893192461113431e-01,4.941739314506327085e-02,4.941739245605603070e-02,4.941742078988797804e-02,4.941742849901059609e-02,4.941741798798094526e-02,4.941743098700850101e-02,4.941743070540412924e-02
1.621810097358929725e-01,5.164170469146987796e-02,5.164170392716743024e-02,5.164173493632185502e-02,5.164174338354991789e-02,5.164173188825581240e-02,5.164174614073016589e-02,5.164174582910301126e-02
1.659586907437560488e-01,5.396098418157035947e-02,5.396098333308699257e-02,5.396101726747483396e-02,5.396102652317211201e-02,5.396101395301083903e-02,5.396102957973453879e-02,5.396102923479749458e-02
1.698243652461744191e-01,5.637879052811327341e-02,5.637878958540358532e-02,5.637882671791819011e-02,5.637883685910970166e-02,5.637882311537075614e-02,5.637884024877669320e-02,5.637883986687414889e-02
1.737800828749375415e-01,5.889876693632267735e-02,5.889876588801266910e-02,5.889880651659698541e-02,5.889881762759237305e-02,5.889880260276664919e-02,5.889882138803551048e-02,5.889882096510130199e-02
1.778279410038922925e-01,6.152463754971035370e-02,6.152463638290131542e-02,6.152468083279553912e-02,6.152469300586980994e-02,6.152467658290516894e-02,6.152469717918965242e-02,6.152469671070050911e-02
1.819700858609983596e-01,6.426020333396573192e-02,6.426020203400643893e-02,6.426025066019153131e-02,6.426026399632797648e-02,6.426024604782792915e-02,6.426026862959402508e-02,6.426026811051761822e-02
1.862087136662867459e-01,6.710933711921986122e-02,6.710933566944131401e-02,6.710938885929482178e-02,6.710940346899585407e-02,6.710938385635788206e-02,6.710940861485432951e-02,6.710940803959156153e-02
1.905460717963247397e-01,7.007597771498216832e-02,7.007597609638863134e-02,7.007603427257076689e-02,7.007605027674237985e-02,7.007602884923254394e-02,7.007605599410038355e-02,7.007605535642127959e-02
1.949844599758045471e-01,7.316412300581703887e-02,7.316412119672531522e-02,7.316418482031487869e-02,7.316420235123140270e-02,7.316417894499173402e-02,7.316420870602731441e-02,7.316420799899983618e-02
1.995262314968879735e-01,7.637782192938569192e-02,7.637781990500380758e-02,7.637788947890498947e-02,7.637790868126097255e-02,7.637788311824614262e-02,7.637791574733215905e-02,7.637791496324308760e-02
2.041737944669529681e-01,7.972116523186395520e-02,7.972116296379846978e-02,7.972123903644147414e-02,7.972126006849816759e-02,7.972123215533830076e-02,7.972126792855831201e-02,7.972126705882576214e-02
2.089296130854039757e-01,8.319827488900324863e-02,8.319827234468211985e-02,8.319835551404304586e-02,8.319837854887747464e-02,8.319834807566391099e-02,8.319838729561779278e-02,8.319838633069412404e-02
2.137962089502232488e-01,8.681329207428699346e-02,8.681328921628339579e-02,8.681338013425012046e-02,8.681340536111574469e-02,8.681337210010653394e-02,8.681341509844554827e-02,8.681341402771011739e-02
2.187761623949552869e-01,9.057036354881967122e-02,9.057036033405846398e-02,9.057045971117298755e-02,9.057048733698103149e-02,9.057045104122384005e-02,9.057049818142584585e-02,9.057049699306637947e-02
2.238721138568340041e-01,9.447362634085609834e-02,9.447362271968225145e-02,9.447373133029174364e-02,9.447376158122317014e-02,9.447372198309338109e-02,9.447377366350032113e-02,9.447377234438220084e-02
2.290867652767773488e-01,9.852719057633949062e-02,9.852718649142293283e-02,9.852730517927583975e-02,9.852733830253511405e-02,9.852729511218696890e-02,9.852735176932922445e-02,9.852735030485140766e-02
2.344228815319922832e-01,1.027351203155929538e-01,1.027351157006407278e-01,1.027352453849672553e-01,1.027352816506888061e-01,1.027352345544195050e-01,1.027352966666530698e-01,1.027352950405898135e-01
2.398832919019489862e-01,1.071014122455499484e-01,1.071014070237904375e-01,1.071015487059110011e-01,1.071015884092311049e-01,1.071015370677567968e-01,1.071016051592425661e-01,1.071016033535697187e-01
2.454708915685029913e-01,1.116299720717877642e-01,1.116299661541853144e-01,1.116301209246956250e-01,1.116301643880027034e-01,1.116301084346480038e-01,1.116301830797040151e-01,1.116301810744087658e-01
2.511886431509579576e-01,1.163245884503510269e-01,1.163245817335021443e-01,1.163247507800884983e-01,1.163247983554655113e-01,1.163247373942684626e-01,1.163248192221291166e-01,1.163248169950026334e-01
2.570395782768863380e-01,1.211889042961570018e-01,1.211888966598097528e-01,1.211890812757546454e-01,1.211891333476284305e-01,1.211890669513649571e-01,1.211891566513841056e-01,1.211891541777956049e-01
2.630267991895381408e-01,1.262263853029351457e-01,1.262263766070631232e-01,1.262265782005083659e-01,1.262266351885212856e-01,1.262265628966547648e-01,1.262266612239923147e-01,1.262266584766440769e-01
2.691534803926915465e-01,1.314402855094890521e-01,1.314402755908383735e-01,1.314404956948813374e-01,1.314405580570020549e-01,1.314404793735656496e-01,1.314405871554012173e-01,1.314405841040639511e-01
2.754228703338166273e-01,1.368336097489395164e-01,1.368335984169524455e-01,1.368338387006610146e-01,1.368339069365507032e-01,1.368338213279735038e-01,1.368339394702933753e-01,1.368339360815216399e-01
2.818382931264453717e-01,1.424090728219258029e-01,1.424090598539275443e-01,1.424093221343702143e-01,1.424093967890226742e-01,1.424093036819130687e-01,1.424094331769211186e-01,1.424094294137487893e-01
2.884031503126605611e-01,1.481690552419760165e-01,1.481690403774897358e-01,1.481693266328912295e-01,1.481694083005653806e-01,1.481693070794688205e-01,1.481694490136757081e-01,1.481694448352921800e-01
2.951209226666385299e-01,1.541155554119294779e-01,1.541155383459604511e-01,1.541158507301094438e-01,1.541159400585726535e-01,1.541158300637255341e-01,1.541159856267745598e-01,1.541159809881830212e-01
3.019951720402015982e-01,1.602501381049951379e-01,1.602501184800963208e-01,1.602504593381492981e-01,1.602505570332520557e-01,1.602504375583576890e-01,1.602506080526501508e-01,1.602506029043101743e-01
3.090295432513590623e-01,1.665738791434140387e-01,1.665738565403116767e-01,1.665742284261597927e-01,1.665743352567604085e-01,1.665742055468194538e-01,1.665743923980067820e-01,1.665743866854642874e-01
3.162277660168379412e-01,1.730873061924875222e-01,1.730872801190042609e-01,1.730876858143963193e-01,1.730878026176559947e-01,1.730876618668896749e-01,1.730878666353047879e-01,1.730878602988140391e-01
3.235936569296282705e-01,1.797903356187316726e-01,1.797903054966999425e-01,1.797907480323444607e-01,1.797908757194126572e-01,1.797907230693238101e-01,1.797909474624279080e-01,1.797909404365723440e-01
3.311311214825911065e-01,1.866822053990029318e-01,1.866821705488042327e-01,1.866826532277110207e-01,1.866827927898187522e-01,1.866826273274463099e-01,1.866828732133733737e-01,1.866828654266934895e-01
3.388441561392025458e-01,1.937614041135453102e-01,1.937613637358477359e-01,1.937618901592120801e-01,1.937620426741923918e-01,1.937618634306215448e-01,1.937621328529069153e-01,1.937621242275468780e-01
3.467368504525316641e-01,2.010255961110678502e-01,2.010255492652591458e-01,2.010261233612425924e-01,2.010262900004939346e-01,2.010260959496972810e-01,2.010263911432823569e-01,2.010263815946692900e-01
3.548133892335754713e-01,2.084715429992513858e-01,2.084714885779747895e-01,2.084721146337983333e-01,2.084722966697046265e-01,2.084720867278007927e-01,2.084724101364092141e-01,2.084723995729848289e-01
3.630780547701014105e-01,2.160950216906531995e-01,2.160949583897521786e-01,2.160956410875873313e-01,2.160958399014064335e-01,2.160956129264365588e-01,2.160959672214241012e-01,2.160959555444509628e-01
3.715352290971725702e-01,2.238907393230281651e-01,2.238906656060842271e-01,2.238914100633142557e-01,2.238916271535417168e-01,2.238913819458789034e-01,2.238917700466604710e-01,2.238917571501335690e-01
3.801893963205612570e-01,2.318522454758304152e-01,2.318521595323393136e-01,2.318529713468613918e-01,2.318532083380719366e-01,2.318529436415967260e-01,2.318533687377597463e-01,2.318533545084589809e-01
3.890451449942806672e-01,2.399718422223484082e-01,2.399717419184164424e-01,2.399726272197742205e-01,2.399728858719361035e-01,2.399726003761284698e-01,2.399730659513442110e-01,2.399730502690736178e-01
3.981071705534973137e-01,2.482404926907569309e-01,2.482403755110102195e-01,2.482413410182846003e-01,2.482416232365365072e-01,2.482413155796568960e-01,2.482418254375013955e-01,2.482418081755700112e-01
4.073802778041128447e-01,2.566477289585110677e-01,2.566475919376918213e-01,2.566486450252413731e-01,2.566489528701078604e-01,2.566486216436617562e-01,2.566491799354611025e-01,2.566491609614736658e-01
4.168693834703355305e-01,2.651815602739890365e-01,2.651813999164605029e-01,2.651825486887935401e-01,2.651828843868080376e-01,2.651825281415128299e-01,2.651831393963236527e-01,2.651831185733626306e-01
4.265795188015925610e-01,2.738283827880098054e-01,2.738281949730986264e-01,2.738294483503829202e-01,2.738298143050686417e-01,2.738294315585693695e-01,2.738301007154045341e-01,2.738300779037029509e-01
4.365158322401658797e-01,2.825728921864254506e-01,2.825726720571967165e-01,2.825740398731735326e-01,2.825744386763190952e-01,2.825740279229275176e-01,2.825747603653289142e-01,2.825747354245530807e-01
4.466835921509630380e-01,2.913980008437451752e-01,2.913977426764191581e-01,2.913992357907929653e-01,2.913996702339358702e-01,2.913992299566984800e-01,2.914000315497511928e-01,2.914000043420369446e-01
4.570881896148749624e-01,3.002847613665493576e-01,3.002844584173304243e-01,3.002860888450556431e-01,3.002865619310657874e-01,3.002860906164988020e-01,3.002869677463681497e-01,3.002869381402795135e-01
4.677351412871981196e-01,3.092122986636215431e-01,3.092119429892082882e-01,3.092137240495039796e-01,3.092142390041282551e-01,3.092137351599908990e-01,3.092146947760449072e-01,3.092146626516601438e-01
4.786300923226382564e-01,3.181577529658773384e-01,3.181573352133542087e-01,3.181592817017453445e-01,3.181598419849411830e-01,3.181593041614554918e-01,3.181603538210153737e-01,3.181603190763775402e-01
4.897788193684461389e-01,3.270962365210464684e-01,3.270957456822137233e-01,3.270978740694362452e-01,3.270984833862846664e-01,3.270979102012429585e-01,3.270990581169721523e-01,3.270990206761891783e-01
5.011872336272722439e-01,3.360008070023523530e-01,3.360002301268267266e-01,3.360025587890482779e-01,3.360032210999887581e-01,3.360026112682279464e-01,3.360038663581357277e-01,3.360038261814605187e-01
5.128613839913648276e-01,3.448424609925431206e-01,3.448417828531517570e-01,3.448443323386581882e-01,3.448450518687369293e-01,3.448444042364918194e-01,3.448457761764824880e-01,3.448457332727615787e-01
5.248074602497725394e-01,3.535901512284657100e-01,3.535893539315494438e-01,3.535921472698392298e-01,3.535929285165992364e-01,3.535922421012813177e-01,3.535937413801223395e-01,3.535936958220651238e-01
5.370317963702526676e-01,3.622108316090585367e-01,3.622098941413028905e-01,3.622129572014164411e-01,3.622138049409922012e-01,3.622130789769661408e-01,3.622147169534855049e-01,3.622146688962776251e-01
5.495408738576245122e-01,3.706695342712648111e-01,3.706684319735761290e-01,3.706717938794825140e-01,3.706727131703765332e-01,3.706719471613351136e-01,3.706737361235743489e-01,3.706736858274412016e-01
5.623413251903490728e-01,3.789294833116684247e-01,3.789281872694171271e-01,3.789318808813738615e-01,3.789328770653074274e-01,3.789320708438579932e-01,3.789340240698168549e-01,3.789339719272300511e-01
5.754399373371569260e-01,3.869522499617454314e-01,3.869507262994023589e-01,3.869547887714135936e-01,3.869558674705405044e-01,3.869550212656245325e-01,3.869571530851181329e-01,3.869570996534411056e-01
5.888436553555890240e-01,3.946979541936663782e-01,3.946961632604875092e-01,3.947006366852940928e-01,3.947018037949481806e-01,3.947009183077114791e-01,3.947032441647317924e-01,3.947031902052059449e-01
6.025595860743577781e-01,4.021255178205882519e-01,4.021234132525480787e-01,4.021283454069888852e-01,4.021296070830148173e-01,4.021286835717201580e-01,4.021312200865467812e-01,4.021311666106376359e-01
6.165950018614821948e-01,4.091929741358565353e-01,4.091905017775431253e-01,4.091959469826158546e-01,4.091973096221849238e-01,4.091963499967218865e-01,4.091991150268470268e-01,4.091990633510971254e-01
6.309573444801933606e-01,4.158578389814919785e-01,4.158549356501679561e-01,4.158609557616601005e-01,4.158624259763215036e-01,4.158614329027977563e-01,4.158644456015407886e-01,4.158643974122039344e-01
6.456542290346556356e-01,4.220775478160497807e-01,4.220741398886123097e-01,4.220808054357395589e-01,4.220823900152853581e-01,4.220813670310912258e-01,4.220846479025501252e-01,4.220846053314206703e-01
6.606934480075961069e-01,4.278099628301485491e-01,4.278059646323487120e-01,4.278133561233761206e-01,4.278150619889166673e-01,4.278140136285212280e-01,4.278175845772616004e-01,4.278175502902447636e-01
6.760829753919819218e-01,4.330139533960826737e-01,4.330092653721712148e-01,4.330174747874320218e-01,4.330193089318815636e-01,4.330182408634477564e-01,4.330221252370518581e-01,4.330221025371550070e-01
6.918309709189366385e-01,4.376500520945453832e-01,4.376445587346024513e-01,4.376536912285929892e-01,4.376556606425591189e-01,4.376545798152453037e-01,4.376588024375386299e-01,4.376587953840824774e-01
7.079457843841380216e-01,4.416811871932151967e-01,4.416747546949318926e-01,4.416849305301170370e-01,4.416870421109768130e-01,4.416859569125133334e-01,4.416905441049553405e-01,4.416905576509068676e-01
7.244359600749902262e-01,4.450734907145744712e-01,4.450659643563464329e-01,4.450773210918338441e-01,4.450795815335574224e-01,4.450785019573516021e-01,4.450834815457238580e-01,4.450835216951243289e-01
7.413102413009177161e-01,4.477971790805203023e-01,4.477883802835865290e-01,4.478010752417256324e-01,4.478034909028000277e-01,4.478024287234121381e-01,4.478078300265568856e-01,4.478079040140516831e-01
7.585775750291835484e-01,4.498275007188164420e-01,4.498172237780795890e-01,4.498314368111034911e-01,4.498340135576985865e-01,4.498329825130453208e-01,4.498388363100226384e-01,4.498389528044699492e-01
7.762471166286916135e-01,4.511457419269152003e-01,4.511337503932889015e-01,4.511496869700733492e-01,4.511524299914128067e-01,4.511514459694850876e-01,4.511577844411163163e-01,4.511579537751506108e-01
7.943282347242813790e-01,4.517402786873306875e-01,4.517263013893227930e-01,4.517441960188791072e-01,4.517471096116237317e-01,4.517461908388444858e-01,4.517530474792198492e-01,4.517532819064418725e-01
8.128305161640990706e-01,4.516076580046907707e-01,4.515913847038284246e-01,4.516115047069067523e-01,4.516145920252522816e-01,4.516137592528494116e-01,4.516211687460044977e-01,4.516214827271429755e-01
8.317637711026708569e-01,4.507536876960813732e-01,4.507347643801556392e-01,4.507574140128914886e-01,4.507606767810451442e-01,4.507599534649642803e-01,4.507679515215970989e-01,4.507683620405010250e-01
8.511380382023763236e-01,4.491945084468507710e-01,4.491725322772985862e-01,4.491980572007151506e-01,4.492014953844636338e-01,4.492009078534080491e-01,4.492095310022302668e-01,4.492100579118828985e-01
8.709635899560805861e-01,4.469576164094377635e-01,4.469321303550077285e-01,4.469609224308671025e-01,4.469645338651113686e-01,4.469641114702716522e-01,4.469733967984064749e-01,4.469740631962444422e-01
8.912509381337454517e-01,4.440827987787296927e-01,4.440532859874685712e-01,4.440857883638792969e-01,4.440895683333211941e-01,4.440893435722579885e-01,4.440993284090279936e-01,4.441001610396885235e-01
9.120108393559096527e-01,4.406229387778720086e-01,4.405888167639841480e-01,4.406255291927340112e-01,4.406294699633878653e-01,4.406294785693841698e-01,4.406402001079284814e-01,4.406412297900683117e-01
9.332543007969910098e-01,4.366446405439468048e-01,4.366052552957836452e-01,4.366467395969891863e-01,4.366508298968980739e-01,4.366511108839207234e-01,4.366626057353787949e-01,4.366638678073835877e-01
9.549925860214358853e-01,4.322286187890602149e-01,4.321832389398806984e-01,4.322301244976679002e-01,4.322343489461774046e-01,4.322349445984295935e-01,4.322472482739783683e-01,4.322487830511663187e-01
9.772372209558106704e-01,4.274697931768907111e-01,4.274176044215100001e-01,4.274705935565963344e-01,4.274749320428133381e-01,4.274758878367690973e-01,4.274890341536562444e-01,4.274908873869433523e-01
1.000000000000000000e+00,4.224770235232498949e-01,4.224171235114586587e-01,4.224769965323648679e-01,4.224814235450671251e-01,4.224827879909165418e-01,4.224968083998530965e-01,4.224990317227662051e-01
1.023292992280753655e+00,4.173724197076355003e-01,4.173038136993119096e-01,4.173714333833792867e-01,4.173759172966814979e-01,4.173777416853665656e-01,4.173926645182829409e-01,4.173953158656749651e-01
1.047128548050899610e+00,4.122901601558320861e-01,4.122117577825683554e-01,4.122880729812131717e-01,4.122925753027860685e-01,4.122949133443699066e-01,4.123107629836590959e-01,4.123139069615150420e-01
1.071519305237605968e+00,4.073747555771384254e-01,4.072853691200958859e-01,4.073714171204393386e-01,4.073758917120621215e-01,4.073787990511545387e-01,4.073955950241778257e-01,4.073993032055451824e-01
1.096478196143185091e+00,4.027787010252718014e-01,4.026770456873510762e-01,4.027739528957497983e-01,4.027783451794804126e-01,4.027818787739805839e-01,4.027996347798353249e-01,4.028039858972535803e-01
1.122018454301962898e+00,3.986594700412966485e-01,3.985441667613003336e-01,3.986531472053077008e-01,3.986573933725973684e-01,3.986616107232444084e-01,3.986803336026238376e-01,3.986854136026050099e-01
1.148153621496882826e+00,3.951758203650549972e-01,3.950454017890960290e-01,3.951677528658628646e-01,3.951717791115080813e-01,3.951767373318226251e-01,3.951964259952307490e-01,3.952023279155442159e-01
1.174897554939529076e+00,3.924834021454042809e-01,3.923363224320619014e-01,3.924734172670290566e-01,3.924771390749197120e-01,3.924828937942206331e-01,3.925035381288254355e-01,3.925103617548396095e-01
1.202264434617413169e+00,3.907296872909623020e-01,3.905643364760271741e-01,3.907176122011059571e-01,3.907209337142016348e-01,3.907275378106743191e-01,3.907491175916232296e-01,3.907569688440951094e-01
1.230268770812381174e+00,3.900482729254577396e-01,3.898629966025833338e-01,3.900339378243441457e-01,3.900367513370838202e-01,3.900442535034953639e-01,3.900667373414645756e-01,3.900757273453768770e-01
1.258925411794167504e+00,3.905526528803152653e-01,3.903457779571211650e-01,3.905358946707403467e-01,3.905380802879699909e-01,3.905465234397074159e-01,3.905698678026487403e-01,3.905801115855047634e-01
1.288249551693133599e+00,3.923295983841823542e-01,3.920994656395397349e-01,3.923102648627592171e-01,3.923116903750037965e-01,3.923211099187407513e-01,3.923452582719798576e-01,3.923568730409781602e-01
1.318256738556407459e+00,3.954323416594037743e-01,3.951773457457566363e-01,3.954102962095689122e-01,3.954108172397512444e-01,3.954212392312378421e-01,3.954461213459668500e-01,3.954592242973833938e-01
1.348962882591653312e+00,3.998738123973308300e-01,3.995924497900260053e-01,3.998489391409358329e-01,3.998483996220456027e-01,3.998598388532105807e-01,3.998853703386092695e-01,3.999000759602491795e-01
1.380384264602885214e+00,4.056202346481215804e-01,4.053111598295648377e-01,4.055924439843576756e-01,4.055906770305993669e-01,4.056031350991624040e-01,4.056292172174129074e-01,4.056456340569094543e-01
1.412537544622753938e+00,4.125854472182521326e-01,4.122475370865021915e-01,4.125546816464977229e-01,4.125515108815158150e-01,4.125649743102994815e-01,4.125914941360898647e-01,4.126097210248456104e-01
1.445439770745927888e+00,4.206263599538230813e-01,4.202587860528385622e-01,4.205926000413524601e-01,4.205878414455884728e-01,4.206022799332007622e-01,4.206291109193446842e-01,4.206492326646175672e-01
1.479108388168207222e+00,4.295399960784762605e-01,4.291423037536513663e-01,4.295032663958601171e-01,4.294967307302181569e-01,4.295120956290167658e-01,4.295390986369180264e-01,4.295611812233753879e-01
1.513561248436208651e+00,4.390625909688554707e-01,4.386347839547258820e-01,4.390229657768226490e-01,4.390144616308706005e-01,4.390306847611999408e-01,4.390577096084329334e-01,4.390817949854816105e-01
1.548816618912481236e+00,4.488712136576324951e-01,4.484138419098642747e-01,4.488288220912474147e-01,4.488181595904249255e-01,4.488351525108399964e-01,4.488620400775099606e-01,4.488881406495270343e-01
1.584893192461114042e+00,4.585883419367804414e-01,4.581025897425112237e-01,4.585433723986891974e-01,4.585303675857873573e-01,4.585480214459369819e-01,4.585746063662515248e-01,4.586026993485170511e-01
1.621810097358929781e+00,4.677897484204429635e-01,4.672775189865179257e-01,4.677424518679311194e-01,4.677269317489405887e-01,4.677451178533352794e-01,4.677712317986577606e-01,4.678012536506812591e-01
1.659586907437561321e+00,4.760159375109366819e-01,4.754799293797304927e-01,4.759666293054133357e-01,4.759484375184489524e-01,4.759670087236941294e-01,4.759924842582038962e-01,4.760243254557363635e-01
1.698243652461744357e+00,4.827872079555626250e-01,4.822309777902751282e-01,4.827362679420271196e-01,4.827152709704967126e-01,4.827340640238656500e-01,4.827587389841070942e-01,4.827922394380304572e-01
1.737800828749376247e+00,4.876222015799021037e-01,4.870502071698994961e-01,4.875700720822873646e-01,4.875461658903124107e-01,4.875650047919565244e-01,4.875887271077079532e-01,4.876236725778640979e-01
1.778279410038922759e+00,4.900595389234271293e-01,4.894771557763391012e-01,4.900067203836006025e-01,4.899798373039859767e-01,4.899985377370699169e-01,4.900211705742629764e-01,4.900572904539668984e-01
1.819700858609982541e+00,4.896818452332112326e-01,4.890953499488999712e-01,4.896288892903247203e-01,4.895990049448605275e-01,4.896173797663798122e-01,4.896388068349338263e-01,4.896757736916057535e-01
1.862087136662867515e+00,4.861411502212721891e-01,4.855576640969016533e-01,4.860886501263734782e-01,4.860557901073850884e-01,4.860736558270262186e-01,4.860937866596029000e-01,4.861312179026322511e-01
1.905460717963246342e+00,4.791843237634928476e-01,4.786117108722889313e-01,4.791329021522147680e-01,4.790971481462783510e-01,4.791143322421504980e-01,4.791331072166287175e-01,4.791705692194824229e-01
1.949844599758045582e+00,4.686769160156170622e-01,4.681236314363088624e-01,4.686272102171380460e-01,4.685887052106926798e-01,4.686050540412130538e-01,4.686224488931337584e-01,4.686594638181080796e-01
1.995262314968878847e+00,4.546235393534196478e-01,4.540984253773859836e-01,4.545761845912582033e-01,4.545351367680290355e-01,4.545505237425321310e-01,4.545665532970277201e-01,4.546026087550615324e-01
2.041737944669529625e+00,4.371828008593587334e-01,4.366948318973151166e-01,4.371384118895699222e-01,4.370950968162575223e-01,4.371094303888536925e-01,4.371241512377699312e-01,4.371587127623710045e-01
2.089296130854038758e+00,4.166748091219447669e-01,4.162327896353321677e-01,4.166339610434368068e-01,4.165887217481118454e-01,4.166019527079141138e-01,4.166154645696977799e-01,4.166479906971101710e-01
2.137962089502232654e+00,3.935794763989723943e-01,3.931917003718324310e-01,3.935426855413719505e-01,3.934959301232388018e-01,3.935080575794038804e-01,3.935205031089017425e-01,3.935504626446299503e-01
2.187761623949551648e+00,3.685242466555220808e-01,3.681981316782169111e-01,3.684919525812960783e-01,3.684441490549387743e-01,3.684552244689390799e-01,3.684667873325594978e-01,3.684936781608927903e-01
2.238721138568339875e+00,3.422605162226017850e-01,3.420022298467679245e-01,3.422330659489578597e-01,3.421847341234445228e-01,3.421948627367309981e-01,3.422057638351237441e-01,3.422291324121856104e-01
2.290867652767772267e+00,3.156288689463743191e-01,3.154429691507962819e-01,3.156065044759262528e-01,3.155582047998081729e-01,3.155675438558366852e-01,3.155780356594846681e-01,3.155974961447463589e-01
2.344228815319922887e+00,2.895142847398178843e-01,2.894033995899987222e-01,2.894971348674321709e-01,2.894494543326980862e-01,2.894582076101817059e-01,2.894685666695642201e-01,2.894838185216849213e-01
2.398832919019489918e+00,2.647936285881121177e-01,2.647582018973414497e-01,2.647817057120012141e-01,2.647352410982942716e-01,2.647436494662873674e-01,2.647541672625421949e-01,2.647650100788851990e-01
2.454708915685031023e+00,2.422788802228785232e-01,2.423170096568246223e-01,2.422720825292872804e-01,2.422274214755457677e-01,2.422357494538374123e-01,2.422467218618419293e-01,2.422530662996910111e-01
2.511886431509579687e+00,2.226605850914559204e-01,2.227679762169995081e-01,2.226587040178421018e-01,2.226164046198183810e-01,2.226249232753923224e-01,2.226366390118751648e-01,2.226385128081206644e-01
2.570395782768864823e+00,2.064567353045446974e-01,2.066267892652253468e-01,2.064594676481713020e-01,2.064200374814825489e-01,2.064290043983655065e-01,2.064417329159002612e-01,2.064392813235489677e-01
2.630267991895381297e+00,1.939725605222590854e-01,1.941966043092806793e-01,1.939795240018505340e-01,1.939433996430107998e-01,1.939530371412672149e-01,1.939670164982180145e-01,1.939604968692339448e-01
2.691534803926916908e+00,1.852763778564465447e-01,1.855440348908872772e-01,1.852871284251411121e-01,1.852546566672986783e-01,1.852651298766554711e-01,1.852805551580267440e-01,1.852703258910619599e-01
2.754228703338166273e+00,1.801956195431360097e-01,1.804953052795364443e-01,1.802096683764478346e-01,1.801810903917385465e-01,1.801924871533540640e-01,1.802095000344888509e-01,1.801960046230243195e-01
2.818382931264455049e+00,1.783354089398713760e-01,1.786549226704700344e-01,1.783522368724826390e-01,1.783276765397744934e-01,1.783399913536046211e-01,1.783586713862468920e-01,1.783424187826768703e-01
2.884031503126605500e+00,1.791196769265278044e-01,1.794468485080051023e-01,1.791387442671845964e-01,1.791182017466939336e-01,1.791313260357043913e-01,1.791516841945069716e-01,1.791332270763748846e-01
2.951209226666386964e+00,1.818520125457168957e-01,1.821753532036201051e-01,1.818727627148293002e-01,1.818561140996333703e-01,1.818698348646776708e-01,1.818918098237757852e-01,1.818717225407912863e-01
3.019951720402016093e+00,1.857905564356841788e-01,1.860998579198621106e-01,1.858124127550888627e-01,1.857994162623414214e-01,1.858134247081056900e-01,1.858368822248279151e-01,1.858157401676655274e-01
3.090295432513591845e+00,1.902287035917857583e-01,1.905155312196810669e-01,1.902510597583293439e-01,1.902413684495519730e-01,1.902552793571151146e-01,1.902800150265145374e-01,1.902583768701485156e-01
3.162277660168379523e+00,1.945716590768599152e-01,1.948296923988593332e-01,1.945938652461087215e-01,1.945870457095666695e-01,1.946004272416831382e-01,1.946261727543925624e-01,1.946045665120824109e-01
3.235936569296280929e+00,1.983984298913546995e-01,1.986236196566157075e-01,1.984197776872184127e-01,1.984153335152656350e-01,1.984277458458769128e-01,1.984541787355176556e-01,1.984330918849135372e-01
3.311311214825911176e+00,2.014999537402105967e-01,2.016904841797946268e-01,2.015196646354864285e-01,2.015170629420454385e-01,2.015281027381272128e-01,2.015548594456537390e-01,2.015347326703343100e-01
3.388441561392023793e+00,2.038868510776329357e-01,2.040429197375404347e-01,2.039040731799369455e-01,2.039027719002561023e-01,2.039121184400900788e-01,2.039388103538829211e-01,2.039200338249608502e-01
3.467368504525316641e+00,2.057645288853279242e-01,2.058879789057602161e-01,2.057783469587427527e-01,2.057778203397513939e-01,2.057852781495551064e-01,2.058115101054199259e-01,2.057944208534300268e-01
3.548133892335753270e+00,2.074785190505230026e-01,2.075723770730450168e-01,2.074879814390871435e-01,2.074877410524948729e-01,2.074932736085287333e-01,2.075186641576403368e-01,2.075035430670975067e-01
3.630780547701013994e+00,2.094381625771569166e-01,2.095061458728564030e-01,2.094423265554772595e-01,2.094419354260921851e-01,2.094456848867899956e-01,2.094698874673587841e-01,2.094569548103487056e-01
3.715352290971723814e+00,2.120310392776552089e-01,2.120770958758372293e-01,2.120290334177586944e-01,2.120281115068665123e-01,2.120304007029597815e-01,2.120531246885096477e-01,2.120425338519056901e-01
3.801893963205612792e+00,2.155428946550281000e-01,2.155708297167664711e-01,2.155339934621522957e-01,2.155322137802028470e-01,2.155335287551059520e-01,2.155545592043796588e-01,2.155463892107317703e-01
3.890451449942804896e+00,2.200974900857768368e-01,2.201107122575694519e-01,2.200811929962525337e-01,2.200782689686265059e-01,2.200792230108465086e-01,2.200984378185887880e-01,2.200926861661151035e-01
3.981071705534973137e+00,2.256275426241556303e-01,2.256289395041845280e-01,2.256036471481465411e-01,2.255993133647861693e-01,2.256005963218665478e-01,2.256179793779252707e-01,2.256145573690812312e-01
4.073802778041126338e+00,2.318821105537895721e-01,2.318740380258104139e-01,2.318507685156581399e-01,2.318447584188782773e-01,2.318470776121401289e-01,2.318627265399181570e-01,2.318614594014598573e-01
4.168693834703354639e+00,2.384684626607582181e-01,2.384528142608163537e-01,2.384302095677432454e-01,2.384222346745316912e-01,2.384262553887874503e-01,2.384403824882652401e-01,2.384410160818070112e-01
4.265795188015925277e+00,2.449191875888852288e-01,2.448975016307765873e-01,2.448749382178779521e-01,2.448646738319704141e-01,2.448709676629067800e-01,2.448838928770265544e-01,2.448861076880291809e-01
4.365158322401661017e+00,2.507697770355966083e-01,2.507433427894796840e-01,2.507207849960223500e-01,2.507078668120370502e-01,2.507168748681173343e-01,2.507290099786622095e-01,2.507324415596077771e-01
4.466835921509630047e+00,2.556296238062181758e-01,2.555995621955468589e-01,2.555774083076320369e-01,2.555614427707271208e-01,2.555734579345935176e-01,2.555852818179559227e-01,2.555895453006966633e-01
4.570881896148751622e+00,2.592311046558897214e-01,2.591984191443775232e-01,2.591773528744488186e-01,2.591579417797153506e-01,2.591731104065853053e-01,2.591851360506591817e-01,2.591898511552647721e-01
4.677351412871980862e+00,2.614469820012104706e-01,2.614125949099499469e-01,2.613934391360583920e-01,2.613702161150276981e-01,2.613885554827354296e-01,2.614012905395344255e-01,2.614061030721248624e-01
4.786300923226384896e+00,2.622745290687530373e-01,2.622393305416955145e-01,2.622228894916742714e-01,2.621955633119669171e-01,2.622169878130980458e-01,2.622308916292668823e-01,2.622354879988798571e-01
4.897788193684461611e+00,2.617935111034750406e-01,2.617584472763402892e-01,2.617453225479667300e-01,2.617137201958928960e-01,2.617380675909880550e-01,2.617535087495740376e-01,2.617576215121952266e-01
5.011872336272724660e+00,2.601120604251148660e-01,2.600782728306942904e-01,2.600686492542387818e-01,2.600327511460901464e-01,2.600598007754645891e-01,2.600770199764693702e-01,2.600804245195020847e-01
5.128613839913648498e+00,2.573175112090231309e-01,2.572865147047775913e-01,2.572799314643691160e-01,2.572398921572455754e-01,2.572693699047295945e-01,2.572884532588656792e-01,2.572909579323902629e-01
5.248074602497728058e+00,2.534473510321561540e-01,2.534212105720974884e-01,2.534163547023287055e-01,2.533725050829788716e-01,2.534040745273880568e-01,2.534249417958512329e-01,2.534263754574030414e-01
5.370317963702526676e+00,2.484890048116585037e-01,2.484704523532533516e-01,2.484650271539126654e-01,2.484178577623428474e-01,2.484511021804325093e-01,2.484735130066922371e-01,2.484737145713600270e-01
5.495408738576248453e+00,2.424081104957460653e-01,2.424005409285026891e-01,2.423912634638371588e-01,2.423413924466373826e-01,2.423757966246653517e-01,2.423993754167722836e-01,2.423981893935708842e-01
5.623413251903491172e+00,2.351961815828719493e-01,2.352034843218505644e-01,2.351862507396701440e-01,2.351343828060892815e-01,2.351693255135005045e-01,2.351936027003722618e-01,2.351908830328183764e-01
5.754399373371566817e+00,2.269229338818777586e-01,2.269491510818832936e-01,2.269193787694440689e-01,2.268662624566002428e-01,2.269010290560642129e-01,2.269254936104065923e-01,2.269211159196835859e-01
5.888436553555889574e+00,2.177777081864674114e-01,2.178265518326124028e-01,2.177796711926972828e-01,2.177260603181543352e-01,2.177598804807803767e-01,2.177840366102608283e-01,2.177779167704428642e-01
6.025595860743575116e+00,2.080880617161137425e-01,2.081623586437663098e-01,2.080943938652472791e-01,2.080410157329248277e-01,2.080731248612938677e-01,2.080965450865172039e-01,2.080886604408240803e-01
6.165950018614822170e+00,1.983098554648781708e-01,1.984110127806706925e-01,1.983191676355337552e-01,1.982666966917718265e-01,1.982964133565855436e-01,1.983187807986204199e-01,1.983091895207122757e-01
6.309573444801929831e+00,1.889897664402329092e-01,1.891173556943113176e-01,1.890005108955634117e-01,1.889495437426879643e-01,1.889763509738950631e-01,1.889974852202097044e-01,1.889863393883564613e-01
6.456542290346556356e+00,1.807066255151630885e-01,1.808581717786921783e-01,1.807172063504690063e-01,1.806682334673834489e-01,1.806918500233600511e-01,1.807117131983338731e-01,1.806992620061728949e-01
6.606934480075957516e+00,1.740018057676364360e-01,1.741728388336387656e-01,1.740107098776197403e-01,1.739640812449459450e-01,1.739845100605773576e-01,1.740031927496191178e-01,1.739897737675312195e-01
6.760829753919819218e+00,1.693106924124783697e-01,1.694950754552054240e-01,1.693166268397946206e-01,1.692725122969828966e-01,1.692900568551414520e-01,1.693077471650832888e-01,1.692937654432455641e-01
6.918309709189362167e+00,1.669063427236913699e-01,1.670968471861020432e-01,1.669083611966115377e-01,1.668667108726493153e-01,1.668819557521929731e-01,1.668988980271944311e-01,1.668847947567888290e-01
7.079457843841380438e+00,1.668627024624833588e-01,1.670517580693964277e-01,1.668603042857569607e-01,1.668208187666367914e-01,1.668345768988836741e-01,1.668510279531802143e-01,1.668372420193377226e-01
7.244359600749898931e+00,1.690400901606468331e-01,1.692206137463212190e-01,1.690332784036708835e-01,1.689954007435891248e-01,1.690086348238455938e-01,1.690248245362232227e-01,1.690117513584940279e-01
7.413102413009177383e+00,1.730931363480253671e-01,1.732593321828732047e-01,1.730824285064484214e-01,1.730453686818567705e-01,1.730590961151772245e-01,1.730751972414301121e-01,1.730631497673931207e-01
7.585775750291835706e+00,1.785016660819403189e-01,1.786496893098366845e-01,1.784880569413790363e-01,1.784508531945839804e-01,1.784660439928286713e-01,1.784821546625190991e-01,1.784713313812212598e-01
7.762471166286919910e+00,1.846246442361301754e-01,1.847530297438183255e-01,1.846095251340553467e-01,1.845711382146767721e-01,1.845886164426547571e-01,1.846047573853107360e-01,1.845952217916693450e-01
7.943282347242813124e+00,1.907726147255741356e-01,1.908824042364412332e-01,1.907576550756311107e-01,1.907170845797721559e-01,1.907374466021321546e-01,1.907535718492880394e-01,1.907452466289921156e-01
8.128305161640994925e+00,1.962873637390996906e-01,1.963819146824316020e-01,1.962743616044893002e-01,1.962307698811949774e-01,1.962543322022472780e-01,1.962703477584175904e-01,1.962630247563598995e-01
8.317637711026709013e+00,2.006155697946793992e-01,2.007000854643440080e-01,2.006062813435647851e-01,2.005591079253570830e-01,2.005858906681985410e-01,2.006016744267041241e-01,2.005950386538575270e-01
8.511380382023768121e+00,2.033674699473448089e-01,2.034483329520569428e-01,2.033634328609867370e-01,2.033124806875916679e-01,2.033422250484530625e-01,2.033576441884851760e-01,2.033513080270750173e-01
8.709635899560804972e+00,2.043550378562181691e-01,2.044390515915358031e-01,2.043574080525805137e-01,2.043028856150027328e-01,2.043351019164509064e-01,2.043500266490000661e-01,2.043435698134718481e-01
8.912509381337459402e+00,2.036028513747039914e-01,2.036965006882140439e-01,2.036122739148622518e-01,2.035547864754806979e-01,2.035888288334021523e-01,2.036031407998162013e-01,2.035961516038767849e-01
9.120108393559096527e+00,2.013264462881469430e-01,2.014352795047143208e-01,2.013429820001159942e-01,2.012834746448665391e-01,2.013186293314687680e-01,2.013322234344300243e-01,2.013243364543289837e-01
9.332543007969913873e+00,1.978836015729742437e-01,1.980118086705359715e-01,1.979067305491041817e-01,1.978463913332864643e-01,1.978819571528205867e-01,1.978947398347801756e-01,1.978856651417547075e-01
9.549925860214358408e+00,1.937130917723139112e-01,1.938633094634032439e-01,1.937418062646499017e-01,1.936819433034357163e-01,1.937172905438072079e-01,1.937291794724257388e-01,1.937187206737404355e-01
9.772372209558112033e+00,1.892715584620697777e-01,1.894448865872505050e-01,1.893045373822173083e-01,1.892464516421274168e-01,1.892810606906873416e-01,1.892919870353618472e-01,1.892800479260023927e-01
1.000000000000000000e+01,1.849730523692005579e-01,1.851692398356060143e-01,1.850088894129944261e-01,1.849537667340085956e-01,1.849872451167302034e-01,1.849971574607270075e-01,1.849837376738888983e-01
1.023292992280753566e+01,1.811407249259778252e-01,1.813584783983830662e-01,1.811781729584313050e-01,1.811270117730551521e-01,1.811590847470361254e-01,1.811679558302809467e-01,1.811531360633264753e-01
1.047128548050899610e+01,1.779816471989689730e-01,1.782190071730582470e-01,1.780198345367637602e-01,1.779734193275908372e-01,1.780039060896154990e-01,1.780117415860462682e-01,1.779956615174510537e-01
1.071519305237606012e+01,1.755814556065206089e-01,1.758361803434515536e-01,1.756200242157588132e-01,1.755789475941439137e-01,1.756077401888284373e-01,1.756145836514916569e-01,1.755974173294818086e-01
1.096478196143185180e+01,1.739098200165846153e-01,1.741797435016379514e-01,1.739489523988200781e-01,1.739136735204792894e-01,1.739407140752282088e-01,1.739466445071013723e-01,1.739285756814745731e-01
1.122018454301962898e+01,1.728398517757385733e-01,1.731231935569525759e-01,1.728801855638620599e-01,1.728511030598766374e-01,1.728763579722647770e-01,1.728814814033448888e-01,1.728626808133694182e-01
1.148153621496882870e+01,1.721803543270424008e-01,1.724759424911148364e-01,1.722228026116351951e-01,1.722003231937310752e-01,1.722237684567458627e-01,1.722282033796195266e-01,1.722088121989480414e-01
1.174897554939529165e+01,1.717072549565394624e-01,1.720146494533802140e-01,1.717527724361967434e-01,1.717373558517105436e-01,1.717589654734142934e-01,1.717628229646622207e-01,1.717429431581558030e-01
1.202264434617413080e+01,1.711969600885230036e-01,1.715164756673102087e-01,1.712463185504548568e-01,1.712384850116524804e-01,1.712582152977034367e-01,1.712615813866825709e-01,1.712412718448597937e-01
1.230268770812381085e+01,1.704668176941595559e-01,1.707994118598436806e-01,1.705204374414933666e-01,1.705207441144692138e-01,1.705385343166531120e-01,1.705414617122277821e-01,1.705207431540795016e-01
1.258925411794167459e+01,1.694048880428787041e-01,1.697519341657013348e-01,1.694627600837551040e-01,1.694717594390695303e-01,1.694875413883157600e-01,1.694900523561441164e-01,1.694689187877784775e-01
1.288249551693133554e+01,1.679893840100497304e-01,1.683523675519367768e-01,1.680511089018999482e-01,1.680693001779497431e-01,1.680830108845221549e-01,1.680851135578586009e-01,1.680635464394811818e-01
1.318256738556407370e+01,1.662994298653041880e-01,1.666795731925794222e-01,1.663643318550270811e-01,1.663921241214856295e-01,1.664037408970434895e-01,1.664054563552458121e-01,1.663834432719598633e-01
1.348962882591653312e+01,1.644958161369984295e-01,1.648937481757929147e-01,1.645630954248643585e-01,1.646007914082796564e-01,1.646103616170631057e-01,1.646117496126510427e-01,1.645893003832188950e-01
1.380384264602885303e+01,1.627886607779621964e-01,1.632041857557171571e-01,1.628575594988708741e-01,1.629053554953280025e-01,1.629130158362648850e-01,1.629141938460773598e-01,1.628913517702526015e-01
1.412537544622754027e+01,1.613938273169114590e-01,1.618258016436718294e-01,1.614637244045999398e-01,1.615217172157374925e-01,1.615277088968034014e-01,1.615288565332661797e-01,1.615057055910358308e-01
1.445439770745928065e+01,1.604784688920517510e-01,1.609249020208016467e-01,1.605489150832132006e-01,1.606171066710135320e-01,1.606217559894365376e-01,1.606230961164641924e-01,1.605997564720782478e-01
1.479108388168207178e+01,1.601304719271756938e-01,1.605887745236079522e-01,1.602011649022097028e-01,1.602794542881413598e-01,1.602831465010481626e-01,1.602849147880571201e-01,1.602615323983796192e-01
1.513561248436208651e+01,1.603317970924485469e-01,1.607991484054242803e-01,1.604024862621099279e-01,1.604906447451722451e-01,1.604937750625965720e-01,1.604961773685056325e-01,1.604729043210955108e-01
1.548816618912481147e+01,1.609692548162429682e-01,1.614430195892381514e-01,1.610396696990538112e-01,1.611373168384123977e-01,1.611402391461756456e-01,1.611434140584964425e-01,1.611203857696405228e-01
1.584893192461114175e+01,1.618629223979611287e-01,1.623409788672132426e-01,1.619326951855521446e-01,1.620392751496473327e-01,1.620422685467693691e-01,1.620462627442101622e-01,1.620235789874640009e-01
1.621810097358929781e+01,1.628035832877588462e-01,1.632845525427233657e-01,1.628722365763368152e-01,1.629870189671085157e-01,1.629902553038728719e-01,1.629950135802082367e-01,1.629727221308751584e-01
1.659586907437561365e+01,1.636013291860152763e-01,1.640845800172729685e-01,1.636682895398717252e-01,1.637903947761042978e-01,1.637939373030570522e-01,1.637993171743629128e-01,1.637774102059014747e-01
1.698243652461744446e+01,1.641043275419754865e-01,1.645898474072171602e-01,1.641689730149336612e-01,1.642974174377617447e-01,1.643012046423476535e-01,1.643069983277668511e-01,1.642854133490003754e-01
1.737800828749376336e+01,1.642231838169203595e-01,1.647113200517722476e-01,1.642849076604958602e-01,1.644186716743047394e-01,1.644225248046806143e-01,1.644284929726153588e-01,1.644071271025286385e-01
1.778279410038922848e+01,1.639121108444033248e-01,1.644033010658676741e-01,1.639703679805994962e-01,1.641084571673320225e-01,1.641120667534390898e-01,1.641179611308505315e-01,1.640966838875044242e-01
1.819700858609982674e+01,1.631636777260909443e-01,1.636582337200629678e-01,1.632180278361606007e-01,1.633595285740679914e-01,1.633624571366627531e-01,1.633680416694944515e-01,1.633467132930316312e-01
1.862087136662867692e+01,1.619816163147836108e-01,1.624796075020764063e-01,1.620317359599452445e-01,1.621758491923939727e-01,1.621775207725900669e-01,1.621825775174873807e-01,1.621610611321225026e-01
1.905460717963246253e+01,1.603852294157831204e-01,1.608864682405928559e-01,1.604309268623608509e-01,1.605769916511801121e-01,1.605767140097811851e-01,1.605810505064928506e-01,1.605592264782360334e-01
1.949844599758045405e+01,1.584001466184801199e-01,1.589042637259418522e-01,1.584413706408896449e-01,1.585888668394780932e-01,1.585858637718371156e-01,1.585893128057052071e-01,1.585670837764116270e-01
1.995262314968878670e+01,1.560681060970807166e-01,1.565746817848664985e-01,1.561049560921878576e-01,1.562534960169535414e-01,1.562469705419641530e-01,1.562493945093980652e-01,1.562266900181983054e-01
2.041737944669529625e+01,1.534562813808633408e-01,1.539649475234176057e-01,1.534890290567743898e-01,1.536383642012698059e-01,1.536275735005580567e-01,1.536288721697356141e-01,1.536056500438609251e-01
2.089296130854038580e+01,1.506630982845085509e-01,1.511735983528361693e-01,1.506921964039378281e-01,1.508422154743526700e-01,1.508265478120804637e-01,1.508266685571654775e-01,1.508029154993278664e-01
2.137962089502232388e+01,1.478224606193194735e-01,1.483346650031305280e-01,1.478485354176750921e-01,1.479992743808368760e-01,1.479783224372953343e-01,1.479772715468728739e-01,1.479530042419548164e-01
2.187761623949552003e+01,1.450834821929283258e-01,1.455973473740694579e-01,1.451073060977528528e-01,1.452589358688565480e-01,1.452325330810231852e-01,1.452303799353959202e-01,1.452056425493891689e-01
2.238721138568340052e+01,1.426027987069077851e-01,1.431183062283866991e-01,1.426252304579397612e-01,1.427780608055704836e-01,1.427463115470644361e-01,1.427431857081896405e-01,1.427180506937247018e-01
2.290867652767772356e+01,1.405200375502146659e-01,1.410371812070663200e-01,1.405419591222871745e-01,1.406964163979606830e-01,1.406596839184252601e-01,1.406557611701631794e-01,1.406303231081002247e-01
2.344228815319922532e+01,1.389418624360017895e-01,1.394606304470392688e-01,1.389640878856073236e-01,1.391206813382813989e-01,1.390795464898533229e-01,1.390750327465184455e-01,1.390494014519805255e-01
2.398832919019490006e+01,1.379422225405615154e-01,1.384625479058004260e-01,1.379654034488801417e-01,1.381246892506160784e-01,1.380799169091044831e-01,1.380750288293663142e-01,1.380493246428221299e-01
2.454708915685031201e+01,1.375503029821377454e-01,1.380720283194242781e-01,1.375748322088592157e-01,1.377373665318177010e-01,1.376898557720347971e-01,1.376847995270207292e-01,1.376591442183701386e-01
2.511886431509579509e+01,1.377483895478139597e-01,1.382712100401346789e-01,1.377743090747469701e-01,1.379406015797406404e-01,1.378913207161220345e-01,1.378862757018599339e-01,1.378607831014819762e-01
2.570395782768864734e+01,1.384856648014410330e-01,1.390090341086955839e-01,1.385126130661087918e-01,1.386830858901694496e-01,1.386330177499267291e-01,1.386281297649448740e-01,1.386028999886092794e-01
2.630267991895381385e+01,1.396852662855859184e-01,1.402082706509943655e-01,1.397124338866095605e-01,1.398873914659767848e-01,1.398374849621595306e-01,1.398328645133347647e-01,1.398079798965540244e-01
2.691534803926916553e+01,1.412486065690606862e-01,1.417698753139126078e-01,1.412747371464856960e-01,1.414543588472355062e-01,1.414054709001496268e-01,1.414011957787476292e-01,1.413767179935561946e-01
2.754228703338166184e+01,1.430639905954009805e-01,1.435816603582475703e-01,1.430874388118113238e-01,1.432717687347127289e-01,1.432246135787284269e-01,1.432207369462073776e-01,1.431967055100926145e-01
2.818382931264455138e+01,1.450220627723619871e-01,1.455337904640645330e-01,1.450408925402391080e-01,1.452298477425073009e-01,1.451849642286918707e-01,1.451815285227042451e-01,1.451579620659934344e-01
2.884031503126605855e+01,1.470215425906286066e-01,1.475245992714236953e-01,1.470336718863939351e-01,1.472270630142955838e-01,1.471847906374347259e-01,1.471818380104139845e-01,1.471587372571550312e-01
2.951209226666387053e+01,1.489690020590553887e-01,1.494604680912517136e-01,1.489723752847549043e-01,1.491699164019970880e-01,1.491303798312700879e-01,1.491279612501843488e-01,1.491053094719883565e-01
3.019951720402016093e+01,1.507850637669239380e-01,1.512620870800436279e-01,1.507778378579840428e-01,1.509791489697634437e-01,1.509422596966414898e-01,1.509404423931661188e-01,1.509182058301856977e-01
3.090295432513591933e+01,1.524048380218258614e-01,1.528649216311177561e-01,1.523855686751932337e-01,1.525901692161846235e-01,1.525556373713724823e-01,1.525545063929223955e-01,1.525326343790491535e-01
3.162277660168379256e+01,1.537683922935435266e-01,1.542096739106106895e-01,1.537361645441082392e-01,1.539434470972159963e-01,1.539107945049155157e-01,1.539104471522863560e-01,1.538888706655070215e-01
3.235936569296281107e+01,1.548211278256183543e-01,1.552426307772027669e-01,1.547756437826365294e-01,1.549848331291750481e-01,1.549534209706656118e-01,1.549539563255935559e-01,1.549325850753132394e-01
3.311311214825911264e+01,1.555137004760862030e-01,1.559154978574887329e-01,1.554553241075636860e-01,1.556654313817210367e-01,1.556344943846388051e-01,1.556359995212537872e-01,1.556147220697584599e-01
3.388441561392023971e+01,1.557955564270095961e-01,1.561788076481988863e-01,1.557252560269687391e-01,1.559350438054750432e-01,1.559037191918476728e-01,1.559062510797370738e-01,1.558849349327773304e-01
3.467368504525316553e+01,1.556240818057950115e-01,1.559909665247258270e-01,1.555433522123866596e-01,1.557513067138717178e-01,1.557186868251050349e-01,1.557222567852370454e-01,1.557007513052136027e-01
3.548133892335753359e+01,1.549665899883183873e-01,1.553201190952824551e-01,1.548773029443955285e-01,1.550816433427711361e-01,1.550468214795257538e-01,1.550513831012199639e-01,1.550295245835064117e-01
3.630780547701014171e+01,1.538073700712264680e-01,1.541511159558235922e-01,1.537116235434974887e-01,1.539103512931495332e-01,1.538724723043740084e-01,1.538779145044264773e-01,1.538555338103681502e-01
3.715352290971723903e+01,1.521553749568387570e-01,1.524931500941426321e-01,1.520553320428061905e-01,1.522463132007173259e-01,1.522046344227876991e-01,1.522107840913340115e-01,1.521877152079895990e-01
3.801893963205612437e+01,1.500462755922034874e-01,1.503817938439814261e-01,1.499440259142323928e-01,1.501251081729175763e-01,1.500790466605607110e-01,1.500856765473224108e-01,1.500617691008063748e-01
3.890451449942804629e+01,1.475489612086334779e-01,1.478855109207343754e-01,1.474464188157028344e-01,1.476155792131020050e-01,1.475647708408622527e-01,1.475716144620601022e-01,1.475467460522914553e-01
3.981071705534973404e+01,1.447550154061643390e-01,1.450952114949728422e-01,1.446538223678351109e-01,1.448092988038871542e-01,1.447536385736860887e-01,1.447604077658386501e-01,1.447344949678516512e-01
4.073802778041125805e+01,1.417747450369683249e-01,1.421203482818039487e-01,1.416762487298651452e-01,1.418166748670306176e-01,1.417563354349014038e-01,1.417627403164671840e-01,1.417357477752302641e-01
4.168693834703355350e+01,1.387224945299212198e-01,1.390743099449011644e-01,1.386276938140235948e-01,1.387521863574522896e-01,1.386876252969883871e-01,1.386933922684025211e-01,1.386653376183055730e-01
4.265795188015925277e+01,1.356999675931338523e-01,1.360579016862283053e-01,1.356095359753669016e-01,1.357177310653884528e-01,1.356496498195092770e-01,1.356545319261500682e-01,1.356254837151442683e-01
4.365158322401661195e+01,1.327893032207392576e-01,1.331524694548321675e-01,1.327035653877092769e-01,1.327956205128395240e-01,1.327249110914995311e-01,1.327286979941892653e-01,1.326987697229738417e-01
4.466835921509630225e+01,1.300268382613303519e-01,1.303938326179551466e-01,1.299457916996978879e-01,1.300222970467102002e-01,1.299499325505975300e-01,1.299524448495253948e-01,1.299217763852386076e-01
4.570881896148751622e+01,1.274106946017054265e-01,1.277799084689125453e-01,1.273340316562573682e-01,1.273958985018202594e-01,1.273228268015582643e-01,1.273239122316603411e-01,1.272926517383429212e-01
4.677351412871981040e+01,1.248934474318436766e-01,1.252634136417136723e-01,1.248205897527429886e-01,1.248688820309221820e-01,1.247959017746932547e-01,1.247954187117544522e-01,1.247636985137459131e-01
4.786300923226384896e+01,1.224065804342311103e-01,1.227763337021058054e-01,1.223367434306369822e-01,1.223725317422606484e-01,1.223001990511856929e-01,1.222980093351008768e-01,1.222659278021308304e-01
4.897788193684461078e+01,1.198631190302659189e-01,1.202324319386960938e-01,1.197953667884367607e-01,1.198195650190480299e-01,1.197481330038784042e-01,1.197440829411568902e-01,1.197116872657727760e-01
5.011872336272725192e+01,1.171973559250300279e-01,1.175668641926137653e-01,1.171307041515385894e-01,1.171439835965536330e-01,1.170733944145353617e-01,1.170673187999083098e-01,1.170346039529414073e-01
5.128613839913648320e+01,1.143732022413621735e-01,1.147443432141624919e-01,1.143066904196698153e-01,1.143094509165561989e-01,1.142393762679069502e-01,1.142310978284774847e-01,1.141980107788309329e-01
5.248074602497728591e+01,1.114038872050019668e-01,1.117787135054845032e-01,1.113366813521530913e-01,1.113290891980213138e-01,1.112590123658035168e-01,1.112483600695235303e-01,1.112148157432080731e-01
5.370317963702527209e+01,1.083499473655045731e-01,1.087308109744012513e-01,1.082813875810827164e-01,1.082634822318478962e-01,1.081927956852183348e-01,1.081796255962114983e-01,1.081455253413222406e-01
5.495408738576248453e+01,1.053193450193593561e-01,1.057085382375237692e-01,1.052490329087759635e-01,1.052208810799357269e-01,1.051489885175091454e-01,1.051332136155189445e-01,1.050984672911235568e-01
5.623413251903490817e+01,1.024497857525806244e-01,1.028492114446649397e-01,1.023775763279291262e-01,1.023394203610506342e-01,1.022658266698756035e-01,1.022474418952790398e-01,1.022119850470358943e-01
5.754399373371566639e+01,9.988289319256227206e-02,1.002938364968970347e-01,9.980889874114790006e-02,9.976127582355832912e-02,9.968562655639588710e-02,9.966472489510511124e-02,9.962852626435024506e-02
5.888436553555889930e+01,9.774194065682993704e-02,9.816491815710617908e-02,9.766644646155743514e-02,9.761023101901047938e-02,9.753233672467234716e-02,9.750911590076798141e-02,9.747217872524777116e-02
6.025595860743574406e+01,9.611506797414107184e-02,9.654984352499645928e-02,9.603842997578139473e-02,9.597481023392467891e-02,9.589464405507004685e-02,9.586939254409500288e-02,9.583174659894434788e-02
6.165950018614822170e+01,9.503334404074501029e-02,9.547909300790610732e-02,9.495586092003974188e-02,9.488622479422975653e-02,9.480387569586617991e-02,9.477694451399021336e-02,9.473862757599731121e-02
6.309573444801930009e+01,9.447374556763246667e-02,9.492924786908565893e-02,9.439552994068738101e-02,9.432133598123444707e-02,9.423697824864528394e-02,9.420874684375930841e-02,9.416979038494632803e-02
6.456542290346556001e+01,9.436461659468589613e-02,9.482852509191801171e-02,9.428553947935683355e-02,9.420816363782802405e-02,9.412201870295699990e-02,9.409285704881298340e-02,9.405327154366383002e-02
6.606934480075958049e+01,9.459116841276259124e-02,9.506227186462321010e-02,9.451083885200894930e-02,9.443144889644999873e-02,9.434374836535291964e-02,9.431398047624831027e-02,9.427374431933656374e-02
6.760829753919819041e+01,9.502378836202013401e-02,9.550125871155995538e-02,9.494168901220836898e-02,9.486120643983882161e-02,9.477218000941470266e-02,9.474206511681909637e-02,9.470112589755458332e-02
6.918309709189362877e+01,9.553995501551307279e-02,9.602352046400458585e-02,9.545566831862184465e-02,9.537478517732753125e-02,9.528466540690699871e-02,9.525439623767262276e-02,9.521267996538747280e-02
7.079457843841380793e+01,9.604032828807014532e-02,9.653037416207328747e-02,9.595380428920521898e-02,9.587307451952303827e-02,9.578210846915957699e-02,9.575182268388045259e-02,9.570924973509956080e-02
7.244359600749898220e+01,9.646284317934300523e-02,9.696047195853887968e-02,9.637472390541371170e-02,9.629468934926679879e-02,9.620316247832373657e-02,9.617296669785969920e-02,9.612947374107499998e-02
7.413102413009177383e+01,9.678856751154474303e-02,9.729558852981418093e-02,9.670043845095285806e-02,9.662173766803190678e-02,9.652999967413460058e-02,9.650000006628145499e-02,9.645555949878925617e-02
7.585775750291836061e+01,9.703828083515120273e-02,9.755713587504639961e-02,9.695281382992668173e-02,9.687626543925909051e-02,9.678474267704167966e-02,9.675507091614667099e-02,9.670970666762251922e-02
7.762471166286920266e+01,9.725923390144315672e-02,9.779287382082496594e-02,9.718018286371513104e-02,9.710681008967522732e-02,9.701600301804130799e-02,9.698683451374075226e-02,9.694062910666670363e-02
7.943282347242814012e+01,9.750863710071351609e-02,9.806037992079384702e-02,9.744067705060710516e-02,9.737166725856342964e-02,9.728212646477835124e-02,9.725368561520016109e-02,9.720677584123708914e-02
8.128305161640994925e+01,9.783818959299912799e-02,9.841157426931461394e-02,9.778663958612363039e-02,9.772324687413604105e-02,9.763551923124598464e-02,9.760807076729879905e-02,9.756063136669432256e-02
8.317637711026708303e+01,9.827698136862272893e-02,9.887555942790329788e-02,9.824738125967856506e-02,9.819079348230078108e-02,9.810534977670722079e-02,9.807917650243949681e-02,9.803139746579378477e-02
8.511380382023767766e+01,9.882295526229697979e-02,9.945008216616792185e-02,9.882061011756830549e-02,9.877182058462995184e-02,9.868898217461480327e-02,9.866435742762742767e-02,9.861641641734525399e-02
8.709635899560805683e+01,9.944727274116367532e-02,1.001059682353918623e-01,9.947688802467900826e-02,9.943658983163361498e-02,9.935646529295860674e-02,9.933362660177870451e-02,9.928566190666737734e-02
8.912509381337459047e+01,1.001000794777948677e-01,1.007928720595375471e-01,1.001654399108157095e-01,1.001339706244831484e-01,1.000564099958537873e-01,1.000355398074506408e-01,9.998763290478859811e-02
9.120108393559097237e+01,1.007246515180987012e-01,1.014535124441999642e-01,1.008284675464047597e-01,1.008057938324853908e-01,1.007303922664264800e-01,1.007116070497928173e-01,1.006637721035680416e-01
9.332543007969914584e+01,1.012710864146829648e-01,1.020374278308516791e-01,1.014150015909170144e-01,1.014007465025850846e-01,1.013268806153860974e-01,1.013102328276863084e-01,1.012624180406814789e-01
9.549925860214358408e+01,1.017151802147101963e-01,1.025198797458789224e-01,1.018999222801648674e-01,1.018934313390050389e-01,1.018203419261346082e-01,1.018058314917133778e-01,1.017579328728794308e-01
9.772372209558110967e+01,1.020595580437307082e-01,1.029030424219029294e-01,1.022851630736987538e-01,1.022855773278245062e-01,1.022124744997235241e-01,1.022000630997914467e-01,1.021519394753827303e-01
1.000000000000000000e+02,1.023379780276533202e-01,1.032202711594299993e-01,1.026040473431637512e-01,1.026103646491501598e-01,1.025365434805383946e-01,1.025261668062261156e-01,1.024776619605884259e-01
1.023292992280753566e+02,1.026059059562941245e-01,1.035266231904706236e-01,1.029117972013553345e-01,1.029229292914738969e-01,1.028478714204850708e-01,1.028394462874472615e-01,1.027904068476855060e-01
1.047128548050898473e+02,1.029230849530506225e-01,1.038813562130523893e-01,1.032679745691142126e-01,1.032827719043602349e-01,1.032062180687299963e-01,1.031996363906206582e-01,1.031499230503387238e-01
1.071519305237606972e+02,1.033379770973751471e-01,1.043322869142030151e-01,1.037207735222840099e-01,1.037380374189691840e-01,1.036600076016719746e-01,1.036551265119701193e-01,1.036046193713610758e-01
1.096478196143185073e+02,1.038667089308133173e-01,1.048946863239842986e-01,1.042858183499501823e-01,1.043042822689561333e-01,1.042250534643011373e-01,1.042216749518074942e-01,1.041702688465383220e-01
1.122018454301963004e+02,1.044842684919664727e-01,1.055425009483756810e-01,1.049373124148006015e-01,1.049556035544018939e-01,1.048756375399679253e-01,1.048734911700565237e-01,1.048210882504432562e-01
1.148153621496881698e+02,1.051237604537736958e-01,1.062076575901591685e-01,1.056072897934204335e-01,1.056239124078313940e-01,1.055437573096021792e-01,1.055424891887894456e-01,1.054889888418837490e-01
1.174897554939530266e+02,1.056822174798697916e-01,1.067860613981004431e-01,1.061915663942352150e-01,1.062048534555851548e-01,1.061250343365279236e-01,1.061242019715698814e-01,1.060694918022273420e-01
1.202264434617413116e+02,1.060388504530006409e-01,1.071559993063680161e-01,1.065682009004989134e-01,1.065763184695390359e-01,1.064972475457088424e-01,1.064963281591265326e-01,1.064402805926164264e-01
1.230268770812381121e+02,1.060754631294220235e-01,1.071987080206423526e-01,1.066181045521689269e-01,1.066190581761128492e-01,1.065409797716506263e-01,1.065393846285247331e-01,1.064818601640739881e-01
1.258925411794166251e+02,1.057043818037976951e-01,1.068264649987636233e-01,1.062532204569041905e-01,1.062449323350503627e-01,1.061679102970809890e-01,1.061650110797282831e-01,1.061058707889772912e-01
1.288249551693134833e+02,1.048769674763136150e-01,1.059911086525005819e-01,1.054250654331924247e-01,1.054054710224169022e-01,1.053294197138042315e-01,1.053245713920019228e-01,1.052636906303690834e-01
1.318256738556407299e+02,1.036034394267617842e-01,1.047038584914598974e-01,1.041446578280901536e-01,1.041118692106675625e-01,1.040366148869186352e-01,1.040291911977802158e-01,1.039664785873048308e-01
1.348962882591653170e+02,1.019434368001467112e-01,1.030257409975703642e-01,1.024728837373495849e-01,1.024253551196211420e-01,1.023507112805563113e-01,1.023401306076653222e-01,1.022755401592533586e-01
1.380384264602883775e+02,9.999876616609584823e-02,1.010601755555011333e-01,1.005130436704312763e-01,1.004497176677092429e-01,1.003755302786583092e-01,1.003612881966350345e-01,1.002948255976685854e-01
1.412537544622755377e+02,9.788949753749270899e-02,9.892890843914126098e-02,9.838666051893163456e-02,9.830707831111157313e-02,9.823323927309458858e-02,9.821493289938594551e-02,9.814664909604767229e-02
1.445439770745927888e+02,9.573683794800058600e-02,9.675467547551871994e-02,9.621611443374332440e-02,9.612044063800413707e-02,9.604685908063245736e-02,9.602420752805747306e-02,9.595418467545352437e-02
1.479108388168207284e+02,9.363426849147790665e-02,9.463222209609954694e-02,9.409551970340239435e-02,9.398446857574335733e-02,9.391099574291456031e-02,9.388385303094440304e-02,9.381218059519381980e-02
1.513561248436207052e+02,9.164328001930703571e-02,9.262394780905336411e-02,9.208646555009403212e-02,9.196118722402260581e-02,9.188753610005706562e-02,9.185589483587820736e-02,9.178264754540729764e-02
1.548816618912482852e+02,8.978064065708869779e-02,9.074714418542606520e-02,9.020528919196875439e-02,9.006717672120755080e-02,8.999284391073872347e-02,8.995683175585260372e-02,8.988205117069887617e-02
1.584893192461114211e+02,8.803201785293895965e-02,8.898760393952732939e-02,8.843694103444331434e-02,8.828748316200416002e-02,8.821172589912769368e-02,8.817160162018827796e-02,8.809529311273459062e-02
1.621810097358929852e+02,8.635844585864560496e-02,8.730615669838762138e-02,8.674161980253357329e-02,8.658222880948746036e-02,8.650407952163931269e-02,8.646021090474388660e-02,8.638234804227344632e-02
1.659586907437559660e+02,8.471843676551978064e-02,8.566085598323458505e-02,8.507723895223555377e-02,8.490920885641170535e-02,8.482757148359537647e-02,8.478042438832758543e-02,8.470097346142334283e-02
1.698243652461746080e+02,8.308435174751716001e-02,8.402346566457689903e-02,8.341602113754773007e-02,8.324052034491688512e-02,8.315429961525395985e-02,8.310442273398213620e-02,8.302337298763466655e-02
1.737800828749376194e+02,8.144764412134283815e-02,8.238480848182169747e-02,8.174979900950263279e-02,8.156788035680870297e-02,8.147612718411309518e-02,8.142412816787737706e-02,8.134152133800930107e-02
1.778279410038922776e+02,7.982917310690916535e-02,8.076519643653429226e-02,8.010041572785892017e-02,7.991309405656631115e-02,7.981514818656749999e-02,7.976167434266645540e-02,7.967763320353701828e-02
1.819700858609982674e+02,7.827361522585003784e-02,7.920898577904919580e-02,7.851402503902889241e-02,7.832231809861187055e-02,7.821789651660437936e-02,7.816361018316259068e-02,7.807835223341882958e-02
1.862087136662865703e+02,7.684291728971008595e-02,7.777806713700241570e-02,7.705437885670492204e-02,7.685933931068571201e-02,7.674857274582799760e-02,7.669412761309510329e-02,7.660796448145174020e-02
1.905460717963248385e+02,7.560982010993951008e-02,7.654541396335816372e-02,7.579617754195218382e-02,7.559892198799669782e-02,7.548233884418881212e-02,7.542836004231541491e-02,7.534168558274337291e-02
1.949844599758045547e+02,7.464175689589357121e-02,7.557892317031814078e-02,7.480863498640273612e-02,7.461032611903942180e-02,7.448876756353334239e-02,7.443582380438218404e-02,7.434908498770032015e-02
1.995262314968878741e+02,7.399691665949682806e-02,7.493737876524395047e-02,7.415141113920743765e-02,7.395325559071612431e-02,7.382777667292989010e-02,7.377636441955959246e-02,7.369002743496315400e-02
2.041737944669527565e+02,7.371274013131494385e-02,7.465874833068614214e-02,7.386283240903572522e-02,7.366605838674118722e-02,7.353780716325775124e-02,7.348833036351092030e-02,7.340284451060458126e-02
2.089296130854040712e+02,7.380152812109727622e-02,7.475563430523109176e-02,7.395537539399994753e-02,7.376122438594025221e-02,7.363133061018850567e-02,7.358408642453649617e-02,7.349985004773489095e-02
2.137962089502232459e+02,7.424876847570072158e-02,7.521347229594242678e-02,7.441394851391978926e-02,7.422363577365050091e-02,7.409311593518713712e-02,7.404828283223686969e-02,7.396561773192666944e-02
2.187761623949551790e+02,7.501148832073084582e-02,7.598882689704763993e-02,7.519424010076299070e-02,7.500889162839444180e-02,7.487857477541889906e-02,7.483619915533591682e-02,7.475533186858576706e-02
2.238721138568337778e+02,7.601635946663437560e-02,7.700744701390116465e-02,7.622089126300050921e-02,7.604143556333001208e-02,7.591190640562618663e-02,7.587189255606259508e-02,7.579294431194613657e-02
2.290867652767774700e+02,7.717040289373838791e-02,7.817511901182561118e-02,7.739848752407810228e-02,7.722552933463476543e-02,7.709710696730202872e-02,7.705921441249431736e-02,7.698219961170123249e-02
2.344228815319922603e+02,7.836444973731031272e-02,7.938128704187097373e-02,7.861523623637069191e-02,7.844891633401709918e-02,7.832164273292863133e-02,7.828549374240975633e-02,7.821032583669255966e-02
2.398832919019489793e+02,7.948677492005924716e-02,8.051288129100901692e-02,7.975691964227868413e-02,7.959679900440999600e-02,7.947045006192522687e-02,7.943554935099110537e-02,7.936205021498501933e-02
2.454708915685028501e+02,8.043255585570913135e-02,8.146397432864180277e-02,8.071666165028791584e-02,8.056167610983996918e-02,8.043580069628422646e-02,8.040157086298405087e-02,8.032948905867814959e-02
2.511886431509582280e+02,8.111417519696453859e-02,8.214623470240939307e-02,8.140540958478800770e-02,8.125389002115845916e-02,8.112786161184615263e-02,8.109368513946513257e-02,8.102271353291549960e-02
2.570395782768864592e+02,8.147253140547089378e-02,8.250034819750992621e-02,8.176340900651465904e-02,8.161323069491384363e-02,8.148631797524089060e-02,8.145159240637281362e-02,8.138139304716190958e-02
2.630267991895381670e+02,8.147836560393753591e-02,8.249731916100501439e-02,8.176147444323106361e-02,8.161025565061857945e-02,8.148170382161237790e-02,8.144588419068250762e-02,8.137611334919138406e-02
2.691534803926913924e+02,8.113559645685361477e-02,8.214178030187771484e-02,8.140424228133834317e-02,8.124962118365479380e-02,8.111872698207381327e-02,8.108136689210811154e-02,8.101170060932599837e-02
2.754228703338168884e+02,8.047868149622774969e-02,8.146921088770524289e-02,8.072737612952385344e-02,8.056727711682862281e-02,8.043346412415447455e-02,8.039423569971046457e-02,8.032439343845700075e-02
2.818382931264454783e+02,7.956632182111342266e-02,8.053948307503605575e-02,7.979100777616586482e-02,7.962386349875136271e-02,7.948673393195343495e-02,7.944543093980875603e-02,7.937519169858629764e-02
2.884031503126605571e+02,7.847405958004367854e-02,7.942933524137202328e-02,7.867220841682577570e-02,7.849708920875217433e-02,7.835645425704641787e-02,7.831297931556666092e-02,7.824218914812106074e-02
2.951209226666384211e+02,7.728492781659333788e-02,7.822290504015726176e-02,7.745546067194607198e-02,7.727210654056443362e-02,7.712799264129339971e-02,7.708233040780534950e-02,7.701090352769671132e-02
3.019951720402019077e+02,7.607886408549906221e-02,7.700104890066182539e-02,7.622197236935768228e-02,7.603071547940380703e-02,7.588333630534178920e-02,7.583552270798643580e-02,7.576342979430726599e-02
3.090295432513592004e+02,7.492407407652183771e-02,7.583267168066926134e-02,7.504095184110727568e-02,7.484253761594543419e-02,7.469224124624888883e-02,7.464233088774843705e-02,7.456958298048496636e-02
3.162277660168379612e+02,7.387273170973968073e-02,7.477038241140218644e-02,7.396532010306484939e-02,7.376071392496731660e-02,7.360792405653100723e-02,7.355596739430605990e-02,7.348259697778514177e-02
3.235936569296280823e+02,7.295404315481958391e-02,7.384356811261107156e-02,7.302469036328104735e-02,7.281485819945751614e-02,7.265999780245835371e-02,7.260602789230506671e-02,7.253206687307135747e-02
3.311311214825907427e+02,7.217792812852164008e-02,7.306202019488439170e-02,7.222907110387152829e-02,7.201480031075771504e-02,7.185823642676979206e-02,7.180226629775710023e-02,7.172773065839398166e-02
3.388441561392027666e+02,7.153210632742122710e-02,7.241305389717643537e-02,7.156590658081592171e-02,7.134766681883010497e-02,7.118965154351657165e-02,7.113168222355871484e-02,7.105655612929220877e-02
3.467368504525316553e+02,7.099200351342115078e-02,7.187139942466108655e-02,7.101005866660334287e-02,7.078794736819622735e-02,7.062860508342587440e-02,7.056864120260805673e-02,7.049287300505883980e-02
3.548133892335753217e+02,7.052450217611727634e-02,7.140297267042751417e-02,7.052760214558975727e-02,7.030134477009356009e-02,7.014067878784019383e-02,7.007874474387214281e-02,7.000224597329293696e-02
3.630780547701010050e+02,7.009248535554099546e-02,7.096951275994230202e-02,7.008045314177253904e-02,6.984946706022858443e-02,6.968739221071219847e-02,6.962354323417613289e-02,6.954619715337800878e-02
3.715352290971727598e+02,6.966296882686265346e-02,7.053687275070000262e-02,6.963467811940333985e-02,6.939820136574453846e-02,6.923458911259856852e-02,6.916892237387559095e-02,6.909059913997650515e-02
3.801893963205612863e+02,6.921171266312181602e-02,7.007976156227482822e-02,6.916531021900430842e-02,6.892257540873153454e-02,6.875731737992422932e-02,6.868997720967592868e-02,6.861055517411471238e-02
3.890451449942804629e+02,6.872335721812770915e-02,6.958208422450638808e-02,6.865654688314974663e-02,6.840695049223757818e-02,6.823999361915986106e-02,6.817116746670497107e-02,6.809055511519802872e-02
3.981071705534969283e+02,6.819607741627770059e-02,6.904170719196717210e-02,6.810655254574857209e-02,6.784983405648922772e-02,6.768121005441465887e-02,6.761112318379998432e-02,6.752927938827478493e-02
4.073802778041130068e+02,6.763628259101919782e-02,6.846522723507508790e-02,6.752211351018289065e-02,6.725847600572908147e-02,6.708829164973864612e-02,6.701719795062807683e-02,6.693414631877683818e-02
4.168693834703354923e+02,6.706242365916287307e-02,6.787179153594671832e-02,6.692246641323107426e-02,6.665266445637876846e-02,6.648106837646014511e-02,6.640924703121267592e-02,6.632507956514764602e-02
4.265795188015925419e+02,6.649270442597450537e-02,6.728062701917278399e-02,6.632670232229388729e-02,6.605198052274681431e-02,6.587909986006995622e-02,6.580683536822003188e-02,6.572170137728734762e-02
4.365158322401656505e+02,6.594522952894539547e-02,6.671108436361498917e-02,6.575383767650443134e-02,6.547581905503432886e-02,6.530168700332539267e-02,6.522925806553921124e-02,6.514334506455692064e-02
4.466835921509634773e+02,6.543385374730814608e-02,6.617825339519868566e-02,6.521845059836545166e-02,6.493894227545021769e-02,6.476342689024558452e-02,6.469108914326336668e-02,6.460459627646264469e-02
4.570881896148752048e+02,6.496267871634760216e-02,6.568725221323289121e-02,6.472497187031235610e-02,6.444570943470812052e-02,6.426846856278356501e-02,6.419643007562846060e-02,6.410953703019933725e-02
4.677351412871981324e+02,6.452823044761911431e-02,6.523525602405584600e-02,6.426982542068061799e-02,6.399222898063290643e-02,6.381269524377639057e-02,6.374109385376394710e-02,6.365393839854326108e-02
4.786300923226380064e+02,6.411930085580637428e-02,6.481132682211120100e-02,6.384127931348713980e-02,6.356624422605286484e-02,6.338364958610769040e-02,6.331252761067522605e-02,6.322518826549244908e-02
4.897788193684466478e+02,6.372001563453841277e-02,6.439946858167314159e-02,6.342261152668077218e-02,6.315037763970111906e-02,6.296381768612192842e-02,6.289310523382796170e-02,6.280559770218882565e-02
5.011872336272724624e+02,6.331800376633998917e-02,6.398692820704740547e-02,6.300052574568813790e-02,6.273065835297195192e-02,6.253919683988826139e-02,6.246871217477494020e-02,6.238099866614894851e-02
5.128613839913648462e+02,6.290247774781522472e-02,6.356244266438002000e-02,6.256340727541961910e-02,6.229487279060912791e-02,6.209764827553873601e-02,6.202710228957591249e-02,6.193910677554190225e-02
5.248074602497722481e+02,6.247068505369834934e-02,6.312283862587772520e-02,6.210801629676284547e-02,6.183935098851714440e-02,6.163569405798129119e-02,6.156471835787651059e-02,6.147634695401085758e-02
5.370317963702532325e+02,6.202652817477244396e-02,6.267179595963653926e-02,6.163824527609516879e-02,6.136777567746953821e-02,6.115730528289574364e-02,6.108548952239099827e-02,6.099665177719303111e-02
5.495408738576247742e+02,6.157580130670362722e-02,6.221506408661110071e-02,6.116030815037060142e-02,6.088637025586955687e-02,6.066904697118287448e-02,6.059597427551228349e-02,6.050659511030685722e-02
5.623413251903490391e+02,6.112734988048475898e-02,6.176168436052225513e-02,6.068395386746056053e-02,6.040512393867000090e-02,6.018127371999920650e-02,6.010656625349324739e-02,6.001659631135855544e-02
5.754399373371566071e+02,6.068868094742221886e-02,6.131944168679343693e-02,6.021782927498198906e-02,5.993308341927864463e-02,5.970337253139137296e-02,5.962672104053563099e-02,5.953613639715815697e-02
5.888436553555883393e+02,6.026179454372611322e-02,6.089061593915448545e-02,5.976511213000358647e-02,5.947391522566115168e-02,5.923927687780938811e-02,5.916045740232398625e-02,5.906925313805256456e-02
6.025595860743580943e+02,5.984735801723599369e-02,6.047601647445664114e-02,5.932754173033186890e-02,5.902986823672114886e-02,5.879140890812097064e-02,5.871029008185848358e-02,5.861847181753868097e-02
6.165950018614821602e+02,5.944356103029117128e-02,6.007382594332987685e-02,5.890414818192631768e-02,5.860045133686600516e-02,5.835934556279438745e-02,5.827588655190758804e-02,5.818346215562291562e-02
6.309573444801930009e+02,5.905016751022024862e-02,5.968362668823674194e-02,5.849525244347980601e-02,5.818636585113520082e-02,5.794374395359920549e-02,5.785798717218981757e-02,5.776496143656659199e-02
6.456542290346549180e+02,5.867392298580000748e-02,5.931190097945619744e-02,5.810798481285299466e-02,5.779504082268831222e-02,5.755191453682653724e-02,5.746398424633718943e-02,5.737036011439050620e-02
6.606934480075964302e+02,5.832444350618978812e-02,5.896794350040499011e-02,5.775210351029481243e-02,5.743638151982146528e-02,5.719357422339535479e-02,5.710366851029980567e-02,5.700944947005848890e-02
6.760829753919819041e+02,5.802139054601152673e-02,5.867116781615475118e-02,5.744741072605940441e-02,5.713024123998011045e-02,5.688837516497875779e-02,5.679677516398449338e-02,5.670197284300561302e-02
6.918309709189362593e+02,5.778605415769566545e-02,5.844268246597330435e-02,5.721519750988180580e-02,5.689780975905051053e-02,5.665729733238972221e-02,5.656436020486556998e-02,5.646900125737728399e-02
7.079457843841373688e+02,5.763935527175070156e-02,5.830326368823464389e-02,5.707620363011794984e-02,5.675959368131507782e-02,5.652065526534381240e-02,5.642680395289926404e-02,5.633093341817221877e-02
7.244359600749905894e+02,5.759627071793369663e-02,5.826779216779487403e-02,5.704501381312460789e-02,5.672981966721458991e-02,5.649250704317211602e-02,5.639820498455792863e-02,5.630188649060544753e-02
7.413102413009177099e+02,5.766012862659937455e-02,5.833942126336084250e-02,5.712412669216235250e-02,5.681049074069328964e-02,5.657469915258958593e-02,5.648040418503589427e-02,5.638371360632098844e-02
7.585775750291835493e+02,5.782160047965007044e-02,5.850857298753164154e-02,5.730301029701212467e-02,5.699049534303065462e-02,5.675598016224051023e-02,5.666209511069723870e-02,5.656510927321447418e-02
7.762471166286911739e+02,5.805981017608474737e-02,5.875406333007598264e-02,5.755920850822607293e-02,5.724678904074105568e-02,5.701317163360652973e-02,5.691998578262093267e-02,5.682277219817904318e-02
7.943282347242821970e+02,5.834546989981881371e-02,5.904626613298427640e-02,5.786170777365356316e-02,5.754783117149424310e-02,5.731461757887343356e-02,5.722227150830367509e-02,5.712487631962927248e-02
8.128305161640995493e+02,5.864683682942500170e-02,5.935313899781588520e-02,5.817711541544838549e-02,5.785985496755648161e-02,5.762645939815752572e-02,5.753492618889310961e-02,5.743736877260904872e-02
8.317637711026708303e+02,5.893702724824641942e-02,5.964758670047337619e-02,5.847725241497066934e-02,5.815454149552050367e-02,5.792033110668380613e-02,5.782943052254079647e-02,5.773170329989917027e-02
8.511380382023759239e+02,5.919521028616349378e-02,5.990870573033306445e-02,5.874054190232565892e-02,5.841042251409946096e-02,5.817476425882710245e-02,5.808420187603839657e-02,5.798627483863838528e-02
8.709635899560814778e+02,5.940948287635537672e-02,6.012457973930641908e-02,5.895490879037300347e-02,5.861575798820310712e-02,5.837807492010042842e-02,5.828749385689739604e-02,5.818932477017544486e-02
8.912509381337458763e+02,5.957237428297532805e-02,6.028779373463946656e-02,5.911322735399902883e-02,5.876390970422921273e-02,5.852370897788555099e-02,5.843274016059035042e-02,5.833428254351572667e-02
9.120108393559096385e+02,5.967958904651238933e-02,6.039408065728457675e-02,5.921188510148085726e-02,5.885182346123914165e-02,5.860872661624513119e-02,5.851702743706770071e-02,5.841823995489217602e-02
9.332543007969904920e+02,5.972306442533635573e-02,6.043531811556448335e-02,5.924356682927232887e-02,5.887270678610813379e-02,5.862643559538080473e-02,5.853371201844457389e-02,5.843456081651914047e-02
9.549925860214368640e+02,5.969095064952600199e-02,6.039956321300452707e-02,5.919708760982914098e-02,5.881582047401584523e-02,5.856617786048815000e-02,5.847218658368651123e-02,5.837264391451123940e-02
9.772372209558111535e+02,5.956718601698865467e-02,6.027061975501920438e-02,5.905681326241282031e-02,5.866585360211369615e-02,5.841268506883472156e-02,5.831722996721531299e-02,5.821726904553008869e-02
1.000000000000000000e+03,5.933916566001899706e-02,6.003582629716745084e-02,5.881045809905854210e-02,5.841077972716962607e-02,5.815395342502464177e-02,5.805688852558854585e-02,5.795647736561636287e-02
1.023292992280753651e+03,5.900056426080367566e-02,5.968897232398832908e-02,5.845193937162636300e-02,5.804470579942096198e-02,5.778409100966923340e-02,5.768532844546782334e-02,5.758442185858077961e-02
1.047128548050898416e+03,5.855825112115868591e-02,5.923727617988518157e-02,5.798851028594304707e-02,5.757505605634256896e-02,5.731053652265712117e-02,5.721006673657094699e-02,5.710860295787927032e-02
1.071519305237607114e+03,5.803356771136432973e-02,5.870263812428140604e-02,5.744210779972938608e-02,5.702392120307759465e-02,5.675542009981782154e-02,5.665333292518204972e-02,5.655123546423511394e-02
1.096478196143185187e+03,5.746029917057757924e-02,5.811961410760478619e-02,5.684734461692681623e-02,5.642599937377505009e-02,5.615349943154351181e-02,5.604999031789296288e-02,5.594716856999300270e-02
1.122018454301962947e+03,5.687928148625201463e-02,5.752984636800388685e-02,5.624601005551344707e-02,5.582307547557962407e-02,5.554665201591978824e-02,5.544200928902451309e-02,5.533836700942144915e-02
1.148153621496881669e+03,5.633072402596575601e-02,5.697428578573274227e-02,5.567923509499023149e-02,5.525614969776605767e-02,5.497598769338354896e-02,5.487055696291916196e-02,5.476600134605527637e-02
1.174897554939530210e+03,5.584715855407965113e-02,5.648601990452235821e-02,5.518026840872418404e-02,5.475820319306545086e-02,5.447459255860917504e-02,5.436872138318109976e-02,5.426317365219505973e-02
1.202264434617413144e+03,5.544967149004940976e-02,5.608636409618365792e-02,5.477053840694114800e-02,5.435029456923248098e-02,5.406363049941269316e-02,5.395760618736279018e-02,5.385101254119462055e-02
1.230268770812381035e+03,5.514620439457535578e-02,5.578308759006947448e-02,5.445791091464600997e-02,5.403988995037867921e-02,5.375066133226735071e-02,5.364466568261787999e-02,5.353701233791550995e-02
1.258925411794166166e+03,5.493452269218800088e-02,5.557341781078439097e-02,5.423970041400993231e-02,5.382395104910388944e-02,5.353272847496277909e-02,5.342681173656167043e-02,5.331813412485883474e-02
1.288249551693134890e+03,5.480597122376376640e-02,5.544778112427691669e-02,5.410650427103813609e-02,5.369281625048237527e-02,5.340023790706379531e-02,5.329432695548045468e-02,5.318471764857851669e-02
1.318256738556407527e+03,5.474781122168322772e-02,5.539226366227247011e-02,5.404462061267967243e-02,5.363261827636555540e-02,5.333936485338326705e-02,5.323329290977592276e-02,5.312290001462083994e-02
1.348962882591653170e+03,5.474648546036454955e-02,5.539202326731519632e-02,5.403948577776504503e-02,5.362871982941238430e-02,5.333547376879554935e-02,5.322902928952910617e-02,5.311804935110805981e-02
1.380384264602883832e+03,5.478606400181981750e-02,5.542986889117988702e-02,5.407412126634171534e-02,5.366405624962942988e-02,5.337143429406290829e-02,5.326440311720399140e-02,5.315305888217099206e-02
1.412537544622755377e+03,5.485041448909838691e-02,5.548865210426422168e-02,5.413143754765854104e-02,5.372143640435751016e-02,5.342991979591498602e-02,5.332212998056137798e-02,5.321064493342753804e-02
1.445439770745927945e+03,5.491639150496036015e-02,5.554453996262252724e-02,5.418732582464071829e-02,5.377651354934555317e-02,5.348634964157507332e-02,5.337767645281633888e-02,5.326624206894663149e-02
1.479108388168207284e+03,5.495814324053333033e-02,5.557149137097813080e-02,5.421510972405438333e-02,5.380230527494695575e-02,5.351344002487721380e-02,5.340380881528328239e-02,5.329255512535828465e-02
1.513561248436207279e+03,5.494760744260904217e-02,5.554170369052428835e-02,5.418605493024293562e-02,5.376974054491391597e-02,5.348178918109221247e-02,5.337116279374619354e-02,5.326013658519460070e-02
1.548816618912482681e+03,5.485710361157240117e-02,5.542821276612487635e-02,5.407203687444622764e-02,5.365040896948376076e-02,5.336267218679490582e-02,5.325102978360848199e-02,5.314018585905953829e-02
1.584893192461114040e+03,5.466456314779252063e-02,5.520996787033596864e-02,5.385087209220222604e-02,5.342199136686313909e-02,5.313352728444046408e-02,5.302085056088716442e-02,5.291005455865285811e-02
1.621810097358929852e+03,5.435680711452296754e-02,5.487494606217410004e-02,5.350961852439878319e-02,5.307163328378193545e-02,5.278137951155054131e-02,5.266764477691157631e-02,5.255668909466762462e-02
1.659586907437559603e+03,5.393265237504211995e-02,5.442310715939041588e-02,5.304772860658664435e-02,5.259913397081828618e-02,5.230604466082484916e-02,5.219122733222932020e-02,5.207985788635202673e-02
1.698243652461746024e+03,5.340412743011922758e-02,5.386748700426951392e-02,5.247830364692163824e-02,5.201820486143651084e-02,5.172140192126309377e-02,5.160549271334714111e-02,5.149343781100136630e-02
1.737800828749376251e+03,5.279242897193712342e-02,5.323004180930085427e-02,5.182386344113974752e-02,5.135214035931247312e-02,5.105101334868568375e-02,5.093403115615244975e-02,5.082103257156542209e-02
1.778279410038922833e+03,5.212802265036710347e-02,5.254179637449386125e-02,5.111647690388050613e-02,5.063387700655742202e-02,5.032815669528006852e-02,5.021016810035316275e-02,5.009600671131281963e-02
1.819700858609982561e+03,5.144408766667832311e-02,5.183632741543274525e-02,5.039098087115682217e-02,4.989906488298385262e-02,4.958882104572555349e-02,4.946994577464438464e-02,4.935446028360469806e-02
1.862087136662865532e+03,5.077359496248748383e-02,5.114691013551016935e-02,4.968198031087921185e-02,4.918295733329113711e-02,4.886856320939313852e-02,4.874897326421101518e-02,4.863207346044814278e-02
1.905460717963248271e+03,5.014638972780483678e-02,5.050373885458398632e-02,4.902083140308985398e-02,4.851730353543656782e-02,4.819936602930256081e-02,4.807927130970016116e-02,4.796094238917743974e-02
1.949844599758045433e+03,4.958519582822890071e-02,4.992993229087060170e-02,4.843142425639730686e-02,4.792605173622574433e-02,4.760530030526702316e-02,4.748492033681438879e-02,4.736521633868077258e-02
1.995262314968878854e+03,4.910508989972996868e-02,4.944103879336545632e-02,4.792962914297641680e-02,4.742479643800540101e-02,4.710198988072253345e-02,4.698152105490416286e-02,4.686055517253957109e-02
2.041737944669527451e+03,4.871190113325134935e-02,4.904338946279274830e-02,4.752157336005211064e-02,4.701911756126535974e-02,4.669494863267999868e-02,4.657452522316902349e-02,4.645245218973594048e-02
2.089296130854040712e+03,4.840158468949228715e-02,4.873333981373259571e-02,4.720291220375770480e-02,4.670389386825263972e-02,4.637890365050532926e-02,4.625856323661289154e-02,4.613555869835635204e-02
2.137962089502232629e+03,4.816037249527907460e-02,4.849728953619948657e-02,4.695901690924727395e-02,4.646363472805097039e-02,4.613815149895472700e-02,4.601780951576608242e-02,4.589405054299593167e-02
2.187761623949551904e+03,4.796667559009796383e-02,4.831346455737831058e-02,4.676689037677964761e-02,4.627450077353945090e-02,4.594860541231093193e-02,4.582804127305001307e-02,4.570368807379622533e-02
2.238721138568337665e+03,4.779132910838564119e-02,4.815210914314849155e-02,4.659558035580618762e-02,4.610482696667161234e-02,4.577833893979772750e-02,4.565720140285284973e-02,4.553238547815401105e-02
2.290867652767774871e+03,4.760163736891361019e-02,4.797952030498681825e-02,4.641041849731145086e-02,4.591942394771390823e-02,4.559192318803580168e-02,4.546974792774307467e-02,4.534456822948139398e-02
2.344228815319922887e+03,4.736446607242610074e-02,4.776126701375348060e-02,4.617636182388293320e-02,4.568295392380610637e-02,4.535382832236563300e-02,4.523007209486216290e-02,4.510459272043954027e-02
2.398832919019489964e+03,4.705081561376829591e-02,4.746694020947907211e-02,4.586288621084842060e-02,4.536482031929964243e-02,4.503334442752919553e-02,4.490742673441780464e-02,4.478168238662129375e-02
2.454708915685028387e+03,4.664057072780004864e-02,4.707511288854564907e-02,4.544893807859844148e-02,4.494409054546075893e-02,4.460952264663016475e-02,4.448087900279579926e-02,4.435488180793216439e-02
2.511886431509582053e+03,4.612665104497960106e-02,4.657772757814604425e-02,4.492724393533602950e-02,4.441375664836720583e-02,4.407544331678152350e-02,4.394357511058782223e-02,4.381732244721743552e-02
2.570395782768864592e+03,4.551578305276633707e-02,4.598095932266980240e-02,4.430503956312449587e-02,4.378141170271454552e-02,4.343887621302618129e-02,4.330339644623269063e-02,4.317687734767785418e-02
2.630267991895381329e+03,4.483027861865702263e-02,4.530704782974789152e-02,4.360572504249388831e-02,4.307086247631885384e-02,4.272387113994460806e-02,4.258453845370067242e-02,4.245773835303864874e-02
2.691534803926913810e+03,4.410283783408926184e-02,4.458903783193724629e-02,4.286333009743955452e-02,4.231652707005217201e-02,4.196509689649704361e-02,4.182182398457928718e-02,4.169472560163586111e-02
2.754228703338168998e+03,4.337310459436619775e-02,4.386719740889441499e-02,4.211882081168442232e-02,4.155974051783881823e-02,4.120411510175061437e-02,4.105696823030585696e-02,4.092955066950168530e-02
2.818382931264454783e+03,4.268176215166847448e-02,4.318287408687777190e-02,4.141383693407329342e-02,4.084246690750400338e-02,4.048305528314889712e-02,4.033222982038904558e-02,4.020446582241263972e-02
2.884031503126605912e+03,4.206428126703346676e-02,4.257208940628253585e-02,4.078425848345058891e-02,4.020085317958867199e-02,3.983813500642146427e-02,3.968391519762209940e-02,3.955576545582650122e-02
2.951209226666383984e+03,4.154746863850856953e-02,4.206193545450296473e-02,4.025669373662867090e-02,3.966172523778475206e-02,3.929616267920484768e-02,3.913887774191131264e-02,3.901028691524363601e-02
3.019951720402018964e+03,4.114733497489123093e-02,4.166839706017258504e-02,3.984644827381624704e-02,3.924058799280373544e-02,3.887255549567957685e-02,3.871254041858007006e-02,3.858343574665616671e-02
3.090295432513592004e+03,4.086993188439556890e-02,4.139718942361313159e-02,3.955858619644347235e-02,3.894270905524364196e-02,3.857245836685517515e-02,3.841002863881945451e-02,3.828032157898708654e-02
3.162277660168379498e+03,4.071263599972934494e-02,4.124513410981421602e-02,3.938945903105612462e-02,3.876464077145849035e-02,3.839229812222796911e-02,3.822773379392920695e-02,3.809732558124368645e-02
3.235936569296281050e+03,4.066781208381139989e-02,4.120395855268592367e-02,3.933069014234728822e-02,3.869823570817344793e-02,3.832384263174722777e-02,3.815739674989283847e-02,3.802619341665634811e-02
3.311311214825907882e+03,4.072383465138458558e-02,4.126140650530606829e-02,3.937028051596450778e-02,3.873172131456465578e-02,3.835528455815373494e-02,3.818719894404117715e-02,3.805512219045036060e-02
3.388441561392027324e+03,4.086708479946807998e-02,4.140333451467636400e-02,3.949475922501330394e-02,3.885183881722369115e-02,3.847339215158089576e-02,3.830392224363454723e-02,3.817092683056912128e-02
3.467368504525316894e+03,4.108147100400602603e-02,4.161332526671107646e-02,3.968863207310121405e-02,3.904324745521548651e-02,3.866290060371913029e-02,3.849233353977991184e-02,3.835841801658766009e-02
3.548133892335752989e+03,4.134749979243259460e-02,4.187178469291615024e-02,3.993332195884374825e-02,3.928744909492991322e-02,3.890540375066046247e-02,3.873406801042701686e-02,3.859928093767842072e-02
3.630780547701010164e+03,4.164155670739740772e-02,4.215523482688685736e-02,4.020631990658091875e-02,3.956190147410377361e-02,3.917845273664057049e-02,3.900671150346379096e-02,3.887115410987104086e-02
3.715352290971727598e+03,4.193694361168929380e-02,4.243733552205718185e-02,4.048199547456592801e-02,3.984082349888205810e-02,3.945632474245612531e-02,3.928455310034111025e-02,3.914836981131696036e-02
3.801893963205612636e+03,4.220497862941419848e-02,4.268998012948384962e-02,4.073257454078842155e-02,4.009614941845807135e-02,3.971095761344469594e-02,3.953950040803327903e-02,3.940287079607183301e-02
3.890451449942804629e+03,4.241701720746019616e-02,4.288529779200829506e-02,4.093000863549772078e-02,4.029940463689542229e-02,3.991381269327431980e-02,3.974293432386017538e-02,3.960605687687574622e-02
3.981071705534969169e+03,4.254978428676664537e-02,4.300089627105657675e-02,4.105127717440634066e-02,4.042702612479599084e-02,4.004120610864866925e-02,3.987104373973418547e-02,3.973411922960170400e-02
4.073802778041130296e+03,4.258587206350277626e-02,4.302026823152264173e-02,4.107873423320393402e-02,4.046069974200341285e-02,4.007463927270732418e-02,3.990516043043506461e-02,3.976837582710258945e-02
4.168693834703354696e+03,4.251755605772224861e-02,4.293655924606017138e-02,4.100403772090034649e-02,4.039134881709208202e-02,4.000481351622399429e-02,3.983579576911199654e-02,3.969930488061597373e-02
4.265795188015925305e+03,4.234568623072969967e-02,4.275129717612746044e-02,4.082703447100947264e-02,4.021805027610048794e-02,3.983056828095888485e-02,3.966160229713065755e-02,3.952551136567469120e-02
4.365158322401656733e+03,4.207917279071614336e-02,4.247381512274726878e-02,4.055532544014187057e-02,3.994766549785223886e-02,3.955853029509286828e-02,3.938904789382399046e-02,3.925339986985346835e-02
4.466835921509635227e+03,4.173237008766599032e-02,4.211857819118040164e-02,4.020186037623611763e-02,3.959253681698268051e-02,3.920085730780709099e-02,3.903018687224629052e-02,3.889495317569512112e-02
4.570881896148751366e+03,4.132352444816216053e-02,4.170364444467801468e-02,3.978361623569886402e-02,3.916925374267452714e-02,3.877403286263560872e-02,3.860147381849021730e-02,3.846655249173732555e-02
4.677351412871980756e+03,4.087161535161668025e-02,4.124754524977109621e-02,3.931861630981631911e-02,3.869573700132630800e-02,3.829597490179299096e-02,3.812087343041126869e-02,3.798609504345017152e-02
4.786300923226380291e+03,4.039464065327015574e-02,4.076767514875333231e-02,3.882435548032361905e-02,3.818970049956027513e-02,3.778450802395006553e-02,3.760632539487660658e-02,3.747146676676199606e-02
4.897788193684466023e+03,3.990964576499430455e-02,4.028042800251288580e-02,3.831798627598726609e-02,3.766883955416795715e-02,3.725755480533761432e-02,3.707591953407361057e-02,3.694072976428946359e-02
5.011872336272725079e+03,3.943170506419119842e-02,3.980029307724787524e-02,3.781521651496330683e-02,3.714965716839994242e-02,3.673193331896308644e-02,3.654666450493698759e-02,3.641089542043576127e-02
5.128613839913648007e+03,3.897351638205437396e-02,3.933952564755984621e-02,3.732979132874771760e-02,3.664684043810322728e-02,3.622268323882046892e-02,3.603378833159518596e-02,3.589722221984856243e-02
5.248074602497723390e+03,3.854531165863398640e-02,3.890808903050616691e-02,3.687316106162856488e-02,3.617280335219449916e-02,3.574254669353445213e-02,3.555018862624037546e-02,3.541266715837070034e-02
5.370317963702532325e+03,3.815562619268199340e-02,3.851442972472881449e-02,3.645510199145889085e-02,3.573822311212619673e-02,3.530247260046098789e-02,3.510693119964514164e-02,3.496837149277231410e-02
5.495408738576248652e+03,3.780936344550047540e-02,3.816349636784959615e-02,3.608148951746783378e-02,3.534967596536079532e-02,3.490919288211051519e-02,3.471080728912799562e-02,3.457120987201088569e-02
5.623413251903491073e+03,3.750804137812710493e-02,3.785694834700108202e-02,3.575448375788427280e-02,3.500979686106612393e-02,3.456536588672621396e-02,3.436448734734059984e-02,3.422392925995412089e-02
5.754399373371566071e+03,3.725001400957658054e-02,3.759333563892806873e-02,3.547269690333958864e-02,3.471741929744589367e-02,3.426972750813856577e-02,3.406668143180349717e-02,3.392529700736920256e-02
5.888436553555883620e+03,3.702993807899501721e-02,3.736751059448145673e-02,3.523067902540835683e-02,3.446706546369465024e-02,3.401660026248864294e-02,3.381166052037849756e-02,3.366961285056971342e-02
6.025595860743580488e+03,3.683932971299001130e-02,3.717118804092783835e-02,3.501959359850986137e-02,3.424965510239565136e-02,3.379664635111498394e-02,3.359001974893833370e-02,3.344747018945960076e-02
6.165950018614822511e+03,3.666836274873733204e-02,3.699469157604819147e-02,3.482911141780482833e-02,3.405444454734248005e-02,3.359885784751670545e-02,3.339068658450590477e-02,3.324775918652132789e-02
6.309573444801930236e+03,3.650665167003534772e-02,3.682778347645004197e-02,3.464833605368369818e-02,3.387000850297573057e-02,3.341157213177803342e-02,3.320193572571677326e-02,3.305869113071389226e-02
6.456542290346549635e+03,3.634546450362234615e-02,3.666184070957183294e-02,3.446816537354732007e-02,3.368668633516800487e-02,3.322495713101720344e-02,3.301389147076485425e-02,3.287030909351065094e-02
6.606934480075964530e+03,3.617918981307756410e-02,3.649133389275768108e-02,3.428279100586476696e-02,3.349812075883955298e-02,3.303256733050981275e-02,3.282008059272488454e-02,3.267605392353331584e-02
6.760829753919819268e+03,3.600600698416446532e-02,3.631446242898102306e-02,3.409038587373761781e-02,3.330201918126644151e-02,3.283210227168327500e-02,3.261818830609489878e-02,3.247353287105115421e-02
6.918309709189362366e+03,3.582887051164922870e-02,3.613413114712624163e-02,3.389414361607596266e-02,3.310125835712258296e-02,3.262651227731733911e-02,3.241117215285341246e-02,3.226564679296306526e-02
7.079457843841373688e+03,3.565427576713632585e-02,3.595672877164025893e-02,3.370091994860689028e-02,3.290254872008514797e-02,3.242263427160408523e-02,3.220588605177211738e-02,3.205922340821394656e-02
7.244359600749906349e+03,3.549078114720554539e-02,3.579067351106481054e-02,3.351974958351726375e-02,3.271495592523618323e-02,3.222969990235157595e-02,3.201158512112838722e-02,3.186352579444667876e-02
7.413102413009177326e+03,3.534619952724719905e-02,3.564359821282768459e-02,3.335875215546863642e-02,3.254673865056166571e-02,3.205613176516594609e-02,3.183670022589454168e-02,3.168702217712641989e-02
7.585775750291835720e+03,3.522668176368502768e-02,3.552150281857559960e-02,3.322426698161465297e-02,3.240446687801237791e-02,3.190865454560364023e-02,3.168794914644457172e-02,3.153649538860033019e-02
7.762471166286911284e+03,3.513439965751539995e-02,3.542644538686502698e-02,3.311836237273099032e-02,3.229045421940270055e-02,3.178970805742867972e-02,3.156773767143400411e-02,3.141442981503278498e-02
7.943282347242821743e+03,3.506734846458580551e-02,3.535639622264746817e-02,3.303866957316739517e-02,3.220253893390168792e-02,3.169721966439852795e-02,3.147393440873311882e-02,3.131877712183969709e-02
8.128305161640994811e+03,3.502002338993565056e-02,3.530586998735597143e-02,3.297909994074360585e-02,3.213479992821341447e-02,3.162532640440088999e-02,3.140060460918726870e-02,3.124368006008812135e-02
8.317637711026709439e+03,3.498514994330768207e-02,3.526764959356163548e-02,3.293173769816452878e-02,3.207946104635210627e-02,3.156628400595671430e-02,3.133994094130679309e-02,3.118139618857670298e-02
8.511380382023759012e+03,3.495562100963469504e-02,3.523476586288418200e-02,3.288897113183232579e-02,3.202905923965855550e-02,3.151264098004275677e-02,3.128445658935579549e-02,3.112448883304625921e-02
8.709635899560813414e+03,3.492586904432490313e-02,3.520180697853313861e-02,3.284500571739919911e-02,3.197800726195345472e-02,3.145881622973818736e-02,3.122858902337993792e-02,3.106742844343342649e-02
8.912509381337458763e+03,3.489354594618940958e-02,3.516662463307793085e-02,3.279764369011246850e-02,3.192438830934278549e-02,3.140289361378712646e-02,3.117049922607681434e-02,3.100839149474796108e-02
9.120108393559095930e+03,3.485999942935818358e-02,3.513079154653914182e-02,3.274880123069301430e-02,3.187046023315477650e-02,3.134712501635571191e-02,3.111257678823189932e-02,3.094976901001616001e-02
9.332543007969905375e+03,3.482866746686207049e-02,3.509804740609986234e-02,3.270276552287511990e-02,3.182086708115652862e-02,3.129613207939385688e-02,3.105961460463850868e-02,3.089633446700583430e-02
9.549925860214369095e+03,3.480495455712153546e-02,3.507406843113221317e-02,3.266590396324705464e-02,3.178226874004004554e-02,3.125653752003185876e-02,3.101841070175986176e-02,3.085485450848864455e-02
9.772372209558112445e+03,3.479414959088063253e-02,3.506439503591309709e-02,3.264438838973577478e-02,3.176100013326406402e-02,3.123461430753932122e-02,3.099538395693790527e-02,3.083170005501610980e-02
1.000000000000000000e+04,3.480012423973782854e-02,3.507299372024770545e-02,3.264260562621509182e-02,3.176138241410436658e-02,3.123458415567444482e-02,3.099483484117536783e-02,3.083111572283257773e-02
1.023292992280753606e+04,3.482434427739164451e-02,3.510121805902473996e-02,3.266205159199034314e-02,3.178462408528692079e-02,3.125752460648859032e-02,3.101783840083556856e-02,3.085411826984157946e-02
1.047128548050898462e+04,3.486581849629924457e-02,3.514769206827794007e-02,3.270125169595747283e-02,3.182873858980791310e-02,3.130129651634631222e-02,3.106216624842661478e-02,3.089842626298789502e-02
1.071519305237607114e+04,3.492058848443984481e-02,3.520778284229401228e-02,3.275527181499371387e-02,3.188812644153513759e-02,3.136013609267244290e-02,3.112189499195142095e-02,3.095807850186490379e-02
1.096478196143185050e+04,3.498224808698768840e-02,3.527422074062997598e-02,3.281637464013189426e-02,3.195429985230128361e-02,3.142538838002836843e-02,3.118816310594942076e-02,3.102419108072178300e-02
1.122018454301962993e+04,3.504220484545620545e-02,3.533743236720546244e-02,3.287448804593208485e-02,3.201645130418262486e-02,3.148610884806591487e-02,3.124980131578117271e-02,3.108559306454264370e-02
1.148153621496881715e+04,3.509083456724113037e-02,3.538690424293063769e-02,3.291860054730270935e-02,3.206293958146544387e-02,3.153055535756131567e-02,3.129486089141497729e-02,3.113034879898106747e-02
1.174897554939530346e+04,3.511683521360951798e-02,3.541058174639605954e-02,3.293608546088299532e-02,3.208063269812574947e-02,3.154551957566042314e-02,3.130995338443680331e-02,3.114508747304790826e-02
1.202264434617413099e+04,3.510982812103286693e-02,3.539772688997299549e-02,3.291568648906336575e-02,3.205798875649989305e-02,3.151944828301937035e-02,3.128340783105502954e-02,3.111815919580523948e-02
1.230268770812381081e+04,3.506015121553884839e-02,3.533870191291001162e-02,3.284721652435929062e-02,3.198472401990867103e-02,3.144207130596740618e-02,3.120489543331797164e-02,3.103924576826673498e-02
1.258925411794166212e+04,3.495990524775850761e-02,3.522605119658254319e-02,3.272266086452014361e-02,3.185290845709206481e-02,3.130550235787115526e-02,3.106652961686582476e-02,3.090045797369213310e-02
1.288249551693134890e+04,3.480474949015237296e-02,3.505626516486273075e-02,3.253802094966645048e-02,3.165879560433598749e-02,3.110605268715463390e-02,3.086467895322230967e-02,3.069814996604116122e-02
1.318256738556407436e+04,3.459471068557838647e-02,3.483046853759321632e-02,3.229406832826998974e-02,3.140353218965723225e-02,3.084493410054658588e-02,3.060065882674882498e-02,3.043361486705335739e-02
1.348962882591653215e+04,3.433446394086102360e-02,3.455461123473371754e-02,3.199660314173444209e-02,3.109336700538718398e-02,3.052846776020171071e-02,3.028092021075085016e-02,3.011327916135890514e-02
1.380384264602883741e+04,3.403315830336301612e-02,3.423914389966465494e-02,3.165618931215383181e-02,3.073933276829367289e-02,3.016776162604370426e-02,2.991671012986525657e-02,2.974837581417522428e-02
1.412537544622755377e+04,3.370453763732525476e-02,3.389900209158609734e-02,3.128821900910605525e-02,3.035727621906861295e-02,2.977876251959387863e-02,2.952410887567525136e-02,2.935498374488612963e-02
1.445439770745928035e+04,3.336436714226791167e-02,3.355090503841377803e-02,3.091016705631327230e-02,2.996506022295900018e-02,2.937945623070408949e-02,2.912121113227292279e-02,2.895121705512792437e-02
1.479108388168207239e+04,3.302887403212018125e-02,3.321169179552153211e-02,3.053986840442500517e-02,2.958083165476805415e-02,2.898814626375660619e-02,2.872639228750824975e-02,2.855549264739035142e-02
1.513561248436207097e+04,3.271262039747165062e-02,3.289615633424729929e-02,3.019326516360316265e-02,2.922077649295842794e-02,2.862120397128736782e-02,2.835606449513651539e-02,2.818427819180830893e-02
1.548816618912482772e+04,3.242635510953780636e-02,3.261485036539768512e-02,2.988206769085930900e-02,2.889677046553932802e-02,2.829070992224547165e-02,2.802231532387715676e-02,2.784972737290914921e-02
1.584893192461114086e+04,3.217535225615909822e-02,3.237245892891461169e-02,2.961192348872792104e-02,2.861455156973248537e-02,2.800258485646410847e-02,2.773104963100878062e-02,2.755780600071999764e-02
1.621810097358929852e+04,3.195917313962953754e-02,3.216757916501527398e-02,2.938210221068752320e-02,2.837341643660127796e-02,2.775627600098597852e-02,2.748168373576431039e-02,2.730797739276186534e-02
1.659586907437559785e+04,3.177158734452233818e-02,3.199279720477340300e-02,2.918537660674202366e-02,2.816607371909638294e-02,2.754456536195371702e-02,2.726695573941304712e-02,2.709300203357135201e-02
1.698243652461746024e+04,3.160241428683718129e-02,3.183660138354577063e-02,2.900996445142008107e-02,2.798061283586615600e-02,2.735552539757053411e-02,2.707489173393230059e-02,2.690089903959310899e-02
1.737800828749376160e+04,3.143929026770945351e-02,3.168528697338542088e-02,2.884145004432826787e-02,2.780238521359992485e-02,2.717439413593778288e-02,2.689068057588546792e-02,2.671682148021767636e-02
1.778279410038922651e+04,3.126998257385053825e-02,3.152539933620788354e-02,2.866525551845188619e-02,2.761649996203979773e-02,2.698607688242570316e-02,2.669917093953973544e-02,2.652555774826735255e-02
1.819700858609982606e+04,3.108459051240008639e-02,3.134605291839927255e-02,2.846922767824219477e-02,2.741043779727823579e-02,2.677779361384159326e-02,2.648753042249188741e-02,2.631419761139870001e-02
1.862087136662865669e+04,3.087743218614181356e-02,3.114087087681576688e-02,2.824572408823619596e-02,2.717619595229445184e-02,2.654125520201513697e-02,2.624742243945838230e-02,2.607432508771163893e-02
1.905460717963248317e+04,3.064799671551188265e-02,3.090901064000085505e-02,2.799292035083678423e-02,2.691166801909233158e-02,2.627409953872814410e-02,2.597646276757743442e-02,2.580348247774793755e-02
1.949844599758045661e+04,3.039978056825576661e-02,3.065392244127000676e-02,2.771357148384360342e-02,2.661940736426810991e-02,2.597866637781081831e-02,2.567697613369458384e-02,2.550393320221728752e-02
1.995262314968878854e+04,3.014043215153478991e-02,3.038349672361610743e-02,2.741533049552092455e-02,2.630701423010416498e-02,2.566242202616698942e-02,2.535644246343654595e-02,2.518311970017337101e-02
2.041737944669527496e+04,2.987931320752289233e-02,3.010747114115489009e-02,2.710809748557863399e-02,2.598444689214478992e-02,2.533526577902958654e-02,2.502478643301758385e-02,2.485094956505102745e-02
2.089296130854040894e+04,2.962585551724976340e-02,2.983574134307453996e-02,2.680226167179607447e-02,2.566225106439778622e-02,2.500775234761219712e-02,2.469259597644306303e-02,2.451801755874777680e-02
2.137962089502232266e+04,2.938797423097050387e-02,2.957667176933868186e-02,2.650688681098511273e-02,2.534968827772149727e-02,2.468919468991140689e-02,2.436921740884178539e-02,2.419369403906204696e-02
2.187761623949551722e+04,2.917128094407370198e-02,2.933629369611025564e-02,2.622886920539809971e-02,2.505387730175450897e-02,2.438680143205987708e-02,2.406189259528281055e-02,2.388526165086841957e-02
2.238721138568337847e+04,2.897829480606892855e-02,2.911751155749717213e-02,2.597194080644050704e-02,2.477872361686812158e-02,2.410455352824100034e-02,2.377462444084228396e-02,2.359676988026105510e-02
2.290867652767774780e+04,2.880900182167885071e-02,2.892073552835379424e-02,2.573738365688894511e-02,2.452569258927116136e-02,2.384400827392907721e-02,2.350900516530261136e-02,2.332986509948023826e-02
2.344228815319922796e+04,2.866198129740207823e-02,2.874509326401733164e-02,2.552515602074145740e-02,2.429494129624931720e-02,2.360541903933338972e-02,2.326533309748378756e-02,2.308489824945485908e-02
2.398832919019489782e+04,2.853544287225861717e-02,2.858946307618653176e-02,2.533501332965433506e-02,2.408646834035402251e-02,2.338890257452572521e-02,2.304380035981257180e-02,2.286211175381797425e-02
2.454708915685028478e+04,2.842840210012869545e-02,2.845377291671669778e-02,2.516778786286820793e-02,2.390145230023408077e-02,2.319580577224316861e-02,2.284586384193424205e-02,2.266300523991835944e-02
2.511886431509582326e+04,2.834092073656489796e-02,2.833910263960631379e-02,2.502545630459090259e-02,2.374229158565521053e-02,2.302874600841652020e-02,2.267427839681715462e-02,2.249036873815669219e-02
2.570395782768864592e+04,2.827437402289703292e-02,2.824793229778087972e-02,2.491138010518974266e-02,2.361285313760417420e-02,2.289186109919637280e-02,2.253334026994431236e-02,2.234852210963520630e-02
2.630267991895381419e+04,2.823082604083323663e-02,2.818339397221384518e-02,2.482939069115161143e-02,2.351744863276879899e-02,2.278975699367863025e-02,2.242780979203851111e-02,2.224223803255344703e-02
2.691534803926913810e+04,2.821222270079752625e-02,2.814831781102187375e-02,2.478271071288604133e-02,2.345969966969849857e-02,2.272632743973612007e-02,2.236171037449937588e-02,2.217553988202043691e-02
2.754228703338168998e+04,2.821899786905467458e-02,2.814372482225501598e-02,2.477231853566266503e-02,2.344080386080748743e-02,2.270296706098699074e-02,2.233651413017034154e-02,2.214988595876729582e-02
2.818382931264454965e+04,2.824908221244227385e-02,2.816776787196645024e-02,2.479575773120320722e-02,2.345828302732646045e-02,2.271727112266164195e-02,2.234982441088090299e-02,2.216285168911325681e-02
2.884031503126605821e+04,2.829797689721284815e-02,2.821583237736259922e-02,2.484726262318965456e-02,2.350612950210673180e-02,2.276315031855383197e-02,2.239548912718562421e-02,2.220824776366367090e-02
2.951209226666383984e+04,2.835807908192062785e-02,2.827984278900880916e-02,2.491709908045076916e-02,2.357414661857849814e-02,2.283017862848217561e-02,2.246294382733740602e-02,2.227546412859652408e-02
3.019951720402019055e+04,2.842058047394438805e-02,2.835032435363032260e-02,2.499394126676502195e-02,2.365046666125053543e-02,2.290616842634278505e-02,2.253981902877781607e-02,2.235208925645002995e-02
3.090295432513592095e+04,2.847549119064007178e-02,2.841642381178433041e-02,2.506497829388901200e-02,2.372168554913631211e-02,2.297733139621777401e-02,2.261210367056398080e-02,2.242407148257551455e-02
3.162277660168379225e+04,2.851415857128628689e-02,2.846862772838431102e-02,2.511905546899202354e-02,2.377616577340208037e-02,2.303168873913308962e-02,2.266760414537493176e-02,2.247919206772957396e-02
3.235936569296280868e+04,2.853030238408874389e-02,2.849983733962634103e-02,2.514794727688911269e-02,2.380535775904401782e-02,2.306044639673016788e-02,2.269734213982823809e-02,2.250846390803057373e-02
3.311311214825907518e+04,2.852112162766790027e-02,2.850653960768926437e-02,2.514773643398219433e-02,2.380521097712386472e-02,2.305945925613789305e-02,2.269704550499780649e-02,2.250762481988042435e-02
3.388441561392027506e+04,2.848766350323563706e-02,2.848917385571042571e-02,2.511914107464545409e-02,2.377645093584791064e-02,2.302949929500435616e-02,2.266742208894090282e-02,2.247740619335339418e-02
3.467368504525316530e+04,2.843483135503244164e-02,2.845211070839535547e-02,2.506748042861940695e-02,2.372452709367963222e-02,2.297618838992761259e-02,2.261410684670749419e-02,2.242347596599102502e-02
3.548133892335752898e+04,2.837055657953740928e-02,2.840278520345628291e-02,2.500160793682471017e-02,2.365843136335587724e-02,2.290876175051739100e-02,2.254640359520541926e-02,2.235517126780056998e-02
3.630780547701010073e+04,2.830413966200331921e-02,2.834998933287579195e-02,2.493191315956183249e-02,2.358865650584898721e-02,2.283796263561019974e-02,2.247516277123987744e-02,2.228336922677316007e-02
3.715352290971727780e+04,2.824523102453504325e-02,2.830282080034978581e-02,2.486903666620884218e-02,2.352584218129055368e-02,2.277463309639707681e-02,2.241134505492908130e-02,2.221904176829465893e-02
3.801893963205612818e+04,2.820166802519804422e-02,2.826849740766181063e-02,2.482137294714293826e-02,2.347822513847129533e-02,2.272708998189625421e-02,2.236336212292614617e-02,2.217058985294219353e-02
3.890451449942804902e+04,2.817851581589768742e-02,2.825145216180410465e-02,2.479402101954782459e-02,2.345062363714731785e-02,2.270011032885598315e-02,2.233604070974159680e-02,2.214281516057974714e-02
3.981071705534969078e+04,2.817685581317330712e-02,2.825217867565463573e-02,2.478749415554691929e-02,2.344314200862443118e-02,2.269360271951371966e-02,2.232927847550197908e-02,2.213556804850002821e-02
4.073802778041130659e+04,2.819349802073712469e-02,2.826700380933135429e-02,2.479746364173377945e-02,2.345093717209807693e-02,2.270240155206080385e-02,2.233782560074116033e-02,2.214353910723467281e-02
4.168693834703355242e+04,2.822121900427305638e-02,2.828838005142929671e-02,2.481513509230223735e-02,2.346464017875602923e-02,2.271670803841645617e-02,2.235173989758459587e-02,2.215671915312780391e-02
4.265795188015925669e+04,2.824983353172700121e-02,2.830604244818920104e-02,2.482855655745026466e-02,2.347173510566109844e-02,2.272353172573124414e-02,2.235784813072888566e-02,2.216186907398744882e-02
4.365158322401656187e+04,2.826776187777888319e-02,2.830858234456366807e-02,2.482445800612550352e-02,2.345845985676922249e-02,2.270864692335875651e-02,2.234172989955368269e-02,2.214451236901920569e-02
4.466835921509634500e+04,2.826374193175452965e-02,2.828523274722441472e-02,2.479024860797290550e-02,2.341190696832097518e-02,2.265875915144966585e-02,2.228992063785776787e-02,2.209114674734608333e-02
4.570881896148751548e+04,2.822832730538635260e-02,2.822723822262211690e-02,2.471570685671642398e-02,2.332173867723646640e-02,2.256327680092669319e-02,2.219170845988284804e-02,2.199104656034642918e-02
4.677351412871981302e+04,2.815564923100651734e-02,2.812963919194576973e-02,2.459497282317830297e-02,2.318228542690663890e-02,2.241645688046213156e-02,2.204130024597123622e-02,2.183844112122554360e-02
4.786300923226380110e+04,2.804406915453930282e-02,2.799187488810467653e-02,2.442733774207932196e-02,2.299335530177678069e-02,2.221824820195267280e-02,2.183868901734412407e-02,2.163337508874173601e-02
4.897788193684466387e+04,2.789594129404247835e-02,2.781736959305017645e-02,2.421680321036132760e-02,2.275972315672243965e-02,2.197373952586098231e-02,2.158907672643350581e-02,2.138113113331093287e-02
5.011872336272725079e+04,2.771738050612267482e-02,2.761320796691047255e-02,2.397174115772083766e-02,2.249071931953773931e-02,2.169271680220831444e-02,2.130243098501867494e-02,2.109177729324933359e-02
5.128613839913647826e+04,2.751677133533459926e-02,2.738850069530658973e-02,2.370305607847663504e-02,2.219826678572506956e-02,2.138762613443226726e-02,2.099140838385372965e-02,2.077807773380388814e-02
5.248074602497722663e+04,2.730382967867629046e-02,2.715336312749651315e-02,2.342288064555438087e-02,2.189543465978603318e-02,2.107204810572119169e-02,2.066980734358958224e-02,2.045392997195202497e-02
5.370317963702532870e+04,2.708828295109391368e-02,2.691750447968507126e-02,2.314294058267226881e-02,2.159463401779517649e-02,2.075881886241091878e-02,2.035065729141463664e-02,2.013244102906276700e-02
5.495408738576248288e+04,2.687903222073126375e-02,2.668943064314296607e-02,2.287348707634134781e-02,2.130647717196077276e-02,2.045883447193353952e-02,2.004499700709650584e-02,1.982470039826007835e-02
5.623413251903490891e+04,2.668378170283386072e-02,2.647613007173523630e-02,2.262284568774515503e-02,2.103930744601613390e-02,2.018057856016282348e-02,1.976139946559244895e-02,1.953930020430779887e-02
5.754399373371566617e+04,2.650903972972247849e-02,2.628324071919409949e-02,2.239755549951244484e-02,2.079938682919597881e-02,1.993034133397328725e-02,1.950619219392529108e-02,1.928256265101868996e-02
5.888436553555884166e+04,2.635967693668334055e-02,2.611475628566947704e-02,2.220205063575643109e-02,2.059067571023859983e-02,1.971202444366201151e-02,1.928326059217600266e-02,1.905834939346481502e-02
6.025595860743580852e+04,2.623885661569940256e-02,2.597316576695733042e-02,2.203885859599776995e-02,2.041515171694609221e-02,1.952754226340703766e-02,1.909447603204654162e-02,1.886850177676997753e-02
6.165950018614822329e+04,2.614792890112284385e-02,2.585945362766344652e-02,2.190869045447471977e-02,2.027304992683636939e-02,1.937708811420784522e-02,1.893996783044508969e-02,1.871311983303269866e-02
6.309573444801929872e+04,2.608595506567372088e-02,2.577266637531603830e-02,2.181004233822026253e-02,2.016252365089193921e-02,1.925882981631391738e-02,1.881783594995006456e-02,1.859027786467455645e-02
6.456542290346549271e+04,2.604921270839918174e-02,2.570942715995995498e-02,2.173868003171886346e-02,2.007913147919081556e-02,1.916837146094169803e-02,1.872360989318329338e-02,1.849547932368991038e-02
6.606934480075964530e+04,2.603162866501526965e-02,2.566429447526206650e-02,2.168804064275160065e-02,2.001624954576968277e-02,1.909914719542676192e-02,1.865066282896560290e-02,1.842206792703238172e-02
6.760829753919818904e+04,2.602465233159035815e-02,2.562948291676226537e-02,2.164897306763098606e-02,1.996475433374006805e-02,1.904204991831458596e-02,1.858983884245710497e-02,1.836084561008562502e-02
6.918309709189362184e+04,2.601841034265914288e-02,2.559591844906949215e-02,2.161083229843641443e-02,1.991402156968332532e-02,1.898639941280129764e-02,1.853042033807557679e-02,1.830103673161853975e-02
7.079457843841373688e+04,2.600292202914813999e-02,2.555429632421840624e-02,2.156267353648911450e-02,1.985308041904487383e-02,1.892106874243121642e-02,1.846126309988449510e-02,1.823142592830646197e-02
7.244359600749905803e+04,2.596970391645663997e-02,2.549662112008502235e-02,2.149504014726675086e-02,1.977238343024255787e-02,1.883628243984258530e-02,1.837259424494886578e-02,1.814216475898793729e-02
7.413102413009176962e+04,2.591236797684397242e-02,2.541673929251767050e-02,2.140054594543889036e-02,1.966433499650430128e-02,1.872415285715051461e-02,1.825653935585747761e-02,1.802530558909008762e-02
7.585775750291836448e+04,2.582834231896882077e-02,2.531213037064398291e-02,2.127598238625171348e-02,1.952552472608925019e-02,1.858099499206018052e-02,1.810944692713433932e-02,1.787714855707175574e-02
7.762471166286911466e+04,2.571869072852554436e-02,2.518377558354316717e-02,2.112212315453459305e-02,1.935650805184935611e-02,1.840713800447233914e-02,1.793168128254922500e-02,1.769803827963503315e-02
7.943282347242820833e+04,2.558811274275933634e-02,2.503623502440296272e-02,2.094393462072782069e-02,1.916213190027662647e-02,1.820731350865900655e-02,1.772801682656705013e-02,1.749277243016823455e-02
8.128305161640995357e+04,2.544408729402050304e-02,2.487689013132262164e-02,2.074959287959581011e-02,1.895054695559173288e-02,1.798967853933997746e-02,1.750664267097699553e-02,1.726959865975717309e-02
8.317637711026708712e+04,2.529593304693229100e-02,2.471505076639409632e-02,2.054948077869085329e-02,1.873226059210993458e-02,1.776486868419696954e-02,1.727822086141455118e-02,1.703926953845814191e-02
8.511380382023759012e+04,2.515341727858508639e-02,2.456050336203774095e-02,2.035449524922757977e-02,1.851842873990875923e-02,1.754425476321939958e-02,1.705412754709167283e-02,1.681326338253088734e-02
8.709635899560814141e+04,2.502577440637526046e-02,2.442255134696259128e-02,2.017501083269596790e-02,1.831984035133777527e-02,1.733890751495036769e-02,1.684543594304897460e-02,1.660275657607477445e-02
8.912509381337459490e+04,2.492058060501286046e-02,2.430878012923219297e-02,2.001949697532454803e-02,1.814545467703524220e-02,1.715807656312097126e-02,1.666138223074800639e-02,1.641706933955797837e-02
9.120108393559097021e+04,2.484303167208744972e-02,2.422429880448989659e-02,1.989367900775738246e-02,1.800155194519032290e-02,1.700829219293808689e-02,1.650847705969426746e-02,1.626276270840272889e-02
9.332543007969905739e+04,2.479568689397821865e-02,2.417140498018596415e-02,1.980029464871289197e-02,1.789138068229348399e-02,1.689298574295383312e-02,1.639012677999562503e-02,1.614325520230149372e-02
9.549925860214368731e+04,2.477811359560010140e-02,2.414928184058987709e-02,1.973880569598965642e-02,1.781483284183509389e-02,1.681213033212308056e-02,1.630627633434336352e-02,1.605846443542687657e-02
9.772372209558112081e+04,2.478739465707643919e-02,2.415449225733047253e-02,1.970588141960451581e-02,1.776883794198106520e-02,1.676262718193285983e-02,1.625380100366201688e-02,1.600519872040624680e-02
1.000000000000000000e+05,2.481847179987848803e-02,2.418134997380253989e-02,1.969581673399965066e-02,1.774771557125393723e-02,1.673864041548909012e-02,1.622683450764374549e-02,1.597749351603029722e-02
1.023292992280753679e+05,2.486499083593639650e-02,2.422279324799446812e-02,1.970137278189786761e-02,1.774402836644248943e-02,1.673247455839073361e-02,1.621765443222640199e-02,1.596751205728160275e-02
1.047128548050898535e+05,2.492014905518886297e-02,2.427132678839621222e-02,1.971473803137825664e-02,1.774955411928484661e-02,1.673556731826388380e-02,1.621767922636684761e-02,1.596655320981522214e-02
1.071519305237607041e+05,2.497751730489902733e-02,2.431980318883057018e-02,1.972836050606936731e-02,1.775621090570778451e-02,1.673947669497662105e-02,1.621845966832539260e-02,1.596605785666354443e-02
1.096478196143185050e+05,2.503181239514165601e-02,2.436232695376337395e-02,1.973588786672726691e-02,1.775709045158513702e-02,1.673695584812375653e-02,1.621275505149812751e-02,1.595870274445368442e-02
1.122018454301962920e+05,2.507949691951651128e-02,2.439490801180844645e-02,1.973296732708366280e-02,1.774738556279965157e-02,1.672295280358328251e-02,1.619554626104224848e-02,1.593942379236753387e-02
1.148153621496881678e+05,2.511901098058358719e-02,2.441580945252998930e-02,1.971779433912716414e-02,1.772505067800920001e-02,1.669532648977762462e-02,1.616474924552425280e-02,1.590614154334642552e-02
1.174897554939530382e+05,2.515075331109286119e-02,2.442563142826079808e-02,1.969122123284467590e-02,1.769094583834243672e-02,1.665500153332737099e-02,1.612137005196611489e-02,1.585991565559243671e-02
1.202264434617413062e+05,2.517662129004292343e-02,2.442687333947471395e-02,1.965640446224816221e-02,1.764845422920268553e-02,1.660558376455439911e-02,1.606910573699145070e-02,1.580453940217497327e-02
1.230268770812381117e+05,2.519946382119712600e-02,2.442328569043698133e-02,1.961810690837371626e-02,1.760270904964392549e-02,1.655253181486039324e-02,1.601349962668408705e-02,1.574568397602863282e-02
1.258925411794166139e+05,2.522247611989639204e-02,2.441916020868942216e-02,1.958181817308243811e-02,1.755961002807824439e-02,1.650211680756643456e-02,1.596088210723304798e-02,1.568982178994370036e-02
1.288249551693134854e+05,2.524823710051058920e-02,2.441815001173460939e-02,1.955229748889787678e-02,1.752420898279687805e-02,1.645970108408285892e-02,1.591663549465454144e-02,1.564246536453633984e-02
1.318256738556407508e+05,2.527828047379482648e-02,2.442261296101186016e-02,1.953265772785409485e-02,1.749967654670536027e-02,1.642864011127695423e-02,1.588407476312641078e-02,1.560703160781457335e-02
1.348962882591653324e+05,2.531266924570036922e-02,2.443302120074243924e-02,1.952356310692012278e-02,1.748643123395291626e-02,1.640936566953826725e-02,1.586353713026855683e-02,1.558392089485375470e-02
1.380384264602883777e+05,2.534982253609051328e-02,2.444775467360231144e-02,1.952285773063674665e-02,1.748180202093544897e-02,1.639905545264087189e-02,1.585206361003335326e-02,1.557018954422130161e-02
1.412537544622755377e+05,2.538679296000055999e-02,2.446339234389479159e-02,1.952586889017739538e-02,1.748034135689023952e-02,1.639197062042683367e-02,1.584375357825700339e-02,1.555991038178672695e-02
1.445439770745928108e+05,2.541968279035456552e-02,2.447534964729479803e-02,1.952620126783981280e-02,1.747477424526484857e-02,1.638047508125921314e-02,1.583081699673986875e-02,1.554523800114132083e-02
1.479108388168207312e+05,2.544450993517595114e-02,2.447894742196659798e-02,1.951699185393402508e-02,1.745736656812052132e-02,1.635649214441742272e-02,1.580504590166879192e-02,1.551789530569713457e-02
1.513561248436207243e+05,2.545790538599883648e-02,2.447031233900731281e-02,1.949218903926724228e-02,1.742136281373378795e-02,1.631301006958054550e-02,1.575934684836967359e-02,1.547072409658659109e-02
1.548816618912482809e+05,2.545794236183431675e-02,2.444737042306323674e-02,1.944785305376004608e-02,1.736241528087737254e-02,1.624557636021288498e-02,1.568923283256545148e-02,1.539919065642444095e-02
1.584893192461114086e+05,2.544440880308874997e-02,2.441012726791504453e-02,1.938259074994753972e-02,1.727902474461657720e-02,1.615273485094586084e-02,1.559325107399486821e-02,1.530182119956154455e-02
1.621810097358929925e+05,2.541900679965702209e-02,2.436084075150060993e-02,1.929796109067113963e-02,1.717302994548896428e-02,1.603650759988268365e-02,1.547345781095896440e-02,1.518067610581021708e-02
1.659586907437559566e+05,2.538508181935866109e-02,2.430351465780336215e-02,1.919802108971953997e-02,1.704908766600882891e-02,1.590183540178294330e-02,1.533484081778074652e-02,1.504076862528746887e-02
1.698243652461745951e+05,2.534678911276769947e-02,2.424287474426240277e-02,1.908816516318272150e-02,1.691339377634679467e-02,1.575522303111637559e-02,1.518394285767333401e-02,1.488867492028063920e-02
1.737800828749376233e+05,2.530832609991357646e-02,2.418344340462835751e-02,1.897413374547295140e-02,1.677262191901128865e-02,1.560362013931168579e-02,1.502774013180039475e-02,1.473140253944404260e-02
1.778279410038922797e+05,2.527323566983073755e-02,2.412862568813057412e-02,1.886089764481011302e-02,1.663263366206816155e-02,1.545306708461405276e-02,1.487229307530589170e-02,1.457502671962851611e-02
1.819700858609982533e+05,2.524349175643724255e-02,2.407983375059438713e-02,1.875155440464893256e-02,1.649729872973315636e-02,1.530751145089698749e-02,1.472156114174576549e-02,1.442349945407981823e-02
1.862087136662865523e+05,2.521975565860511484e-02,2.403672685168868617e-02,1.864746070655491639e-02,1.636854700023563508e-02,1.516883508996947141e-02,1.457744811775974966e-02,1.427869580038407249e-02
1.905460717963248317e+05,2.520125274126778364e-02,2.399736096419288062e-02,1.854824997263970765e-02,1.624638053718936714e-02,1.503691401829480682e-02,1.443987290047755306e-02,1.414048902457743645e-02
1.949844599758045515e+05,2.518631027553646512e-02,2.395881373745578288e-02,1.845224750889967388e-02,1.612922584417757904e-02,1.490998226420713231e-02,1.430712604556361178e-02,1.400711146011806608e-02
1.995262314968878927e+05,2.517329240474769012e-02,2.391840561406259266e-02,1.835775193236017025e-02,1.601533457976305613e-02,1.478610306112608519e-02,1.417735034949018681e-02,1.387665318983797962e-02
2.041737944669527351e+05,2.516102700260502284e-02,2.387436044724416256e-02,1.826355835926257720e-02,1.590329935462476280e-02,1.466371610891635362e-02,1.404907327157950241e-02,1.374759798830272987e-02
2.089296130854040966e+05,2.514901780842434403e-02,2.382605751813145212e-02,1.816923864751863321e-02,1.579241595280717059e-02,1.454203839747655533e-02,1.392159725413049699e-02,1.361922444457270426e-02
2.137962089502232557e+05,2.513761519894249299e-02,2.377437938714031460e-02,1.807547660338417600e-02,1.568306106982450196e-02,1.442145063986622830e-02,1.379537184117676958e-02,1.349197485080315569e-02
2.187761623949551722e+05,2.512769168307813980e-02,2.372126089769119317e-02,1.798366670983214677e-02,1.557631993058416001e-02,1.430313284517995345e-02,1.367161712283542635e-02,1.336708186260381938e-02
2.238721138568337774e+05,2.512011088400428055e-02,2.366909285972357627e-02,1.789537686024538637e-02,1.547350760279239332e-02,1.418856956241701384e-02,1.355182797230485015e-02,1.324606249355181169e-02
2.290867652767774707e+05,2.511538425277489925e-02,2.362021685876837182e-02,1.781196902619469960e-02,1.537581421681780310e-02,1.407917066505466608e-02,1.343740131189951302e-02,1.313034259735826326e-02
2.344228815319922578e+05,2.511346281634894637e-02,2.357659846362372691e-02,1.773445439731894877e-02,1.528421589897114262e-02,1.397616316773518837e-02,1.332954606039638869e-02,1.302116453520105362e-02
2.398832919019489782e+05,2.511360292488114265e-02,2.353935069964667448e-02,1.766298705299118588e-02,1.519892910722285898e-02,1.388000145975064846e-02,1.322869593864612649e-02,1.291898812297216995e-02
2.454708915685028478e+05,2.511473836439998344e-02,2.350900725051817408e-02,1.759740369873352694e-02,1.511997955312115692e-02,1.379092634484697065e-02,1.313509341788563801e-02,1.282407952359092274e-02
2.511886431509582035e+05,2.511573998207033628e-02,2.348559829539846947e-02,1.753727267886593180e-02,1.504719593675006920e-02,1.370892042866894353e-02,1.304874515203647070e-02,1.273646574142676610e-02
2.570395782768864592e+05,2.511574922304622010e-02,2.346885115198750829e-02,1.748204834180737410e-02,1.498028404970730074e-02,1.363377250744340213e-02,1.296947761224113288e-02,1.265598571671808226e-02
2.630267991895381710e+05,2.511450560094176734e-02,2.345840852141101510e-02,1.743125163162939292e-02,1.491891585889018254e-02,1.356515105526789715e-02,1.289699182474290939e-02,1.258234820699105638e-02
2.691534803926913883e+05,2.511254430356328268e-02,2.345403829246905936e-02,1.738457036126345862e-02,1.486279946598893613e-02,1.350267591290628920e-02,1.283092402738086196e-02,1.251519162094199937e-02
2.754228703338169144e+05,2.511108258366479343e-02,2.345570580872439331e-02,1.734181775238407414e-02,1.481154118285512786e-02,1.344576611147852048e-02,1.277067385577090528e-02,1.245391090822071424e-02
2.818382931264454965e+05,2.511201791576925246e-02,2.346360631386223972e-02,1.730300725756015595e-02,1.476476939034694624e-02,1.339380052122556702e-02,1.271556327603322149e-02,1.239781933172107511e-02
2.884031503126605530e+05,2.511754236082846745e-02,2.347811772927652779e-02,1.726833961614586410e-02,1.472218486386820194e-02,1.334618545202737386e-02,1.266491114879602850e-02,1.234622529443684530e-02
2.951209226666383911e+05,2.512997406957978921e-02,2.349982061816003470e-02,1.723836214853355017e-02,1.468381042891805412e-02,1.330265011752061396e-02,1.261835898460381827e-02,1.229876044552152825e-02
3.019951720402018982e+05,2.515130741211833373e-02,2.352934860920394972e-02,1.721402369502444615e-02,1.465017262583343319e-02,1.326345720815208171e-02,1.257610675798664750e-02,1.225562016781524960e-02
3.090295432513591950e+05,2.518280483168913730e-02,2.356707256961263625e-02,1.719640318438074925e-02,1.462210585191281095e-02,1.322924722659321421e-02,1.253877701921212937e-02,1.221742565429973816e-02
3.162277660168379080e+05,2.522464010326978465e-02,2.361292990568732153e-02,1.718655679216720203e-02,1.460063685456234814e-02,1.320093922573886691e-02,1.250731909705752633e-02,1.218512976709629735e-02
3.235936569296281086e+05,2.527560459770246751e-02,2.366608428033242090e-02,1.718515051198986343e-02,1.458662586699467287e-02,1.317939446686269313e-02,1.248267342553451356e-02,1.215967608892000278e-02
3.311311214825907955e+05,2.533315166406947816e-02,2.372479608828787292e-02,1.719207117425074552e-02,1.458032788688073608e-02,1.316496528446777815e-02,1.246528364989774387e-02,1.214151074921479556e-02
3.388441561392027652e+05,2.539355910348678122e-02,2.378640550336101611e-02,1.720617751383246921e-02,1.458105377143676697e-02,1.315713067933068671e-02,1.245471413697017346e-02,1.213019555755944293e-02
3.467368504525316530e+05,2.545254443974598671e-02,2.384769942297685838e-02,1.722540510259904997e-02,1.458719050145847705e-02,1.315448857002804450e-02,1.244960212951287670e-02,1.212435755204273151e-02
3.548133892335753189e+05,2.550583261955489955e-02,2.390520291686976800e-02,1.724683607827623769e-02,1.459616556207472132e-02,1.315468275590463143e-02,1.244757287418885375e-02,1.212160596236443177e-02
3.630780547701010364e+05,2.554994086401184833e-02,2.395582973725115042e-02,1.726726521415912485e-02,1.460499776996057944e-02,1.315491970637719561e-02,1.244575155859441173e-02,1.211904134670738556e-02
3.715352290971727925e+05,2.558273166892281736e-02,2.399723411682834831e-02,1.728357750814987076e-02,1.461057711470365242e-02,1.315223741792174474e-02,1.244103558166381393e-02,1.211353215895301372e-02
3.801893963205612381e+05,2.560378454029083733e-02,2.402826935108929446e-02,1.729330943502227144e-02,1.461028577884929992e-02,1.314409726005830864e-02,1.243073163082008756e-02,1.210235131939410222e-02
3.890451449942804757e+05,2.561435708280974943e-02,2.404908216294563555e-02,1.729494508333031741e-02,1.460228685636996877e-02,1.312870055717446291e-02,1.241287713013373116e-02,1.208350547838130465e-02
3.981071705534969224e+05,2.561712216460407254e-02,2.406100844778274322e-02,1.728801775216142964e-02,1.458568870583574519e-02,1.310513828717970591e-02,1.238643757428392958e-02,1.205593117002480563e-02
4.073802778041130514e+05,2.561547630757919983e-02,2.406634602684354363e-02,1.727318734019529095e-02,1.456074851378886745e-02,1.307366655926752753e-02,1.235160543961258059e-02,1.201980621852130442e-02
4.168693834703355096e+05,2.561288408600250963e-02,2.406777940301194768e-02,1.725175957917633729e-02,1.452838514471883023e-02,1.303518676932222814e-02,1.230928615749216602e-02,1.197603408411924628e-02
4.265795188015925814e+05,2.561210791973166090e-02,2.406798197513279960e-02,1.722548189743497091e-02,1.449008417592960798e-02,1.299119720824668499e-02,1.226105785901002512e-02,1.192620901227731817e-02
4.365158322401656187e+05,2.561486305397775790e-02,2.406918257915430584e-02,1.719619001461029917e-02,1.444754051459115618e-02,1.294341286957536967e-02,1.220876985433093885e-02,1.187221638138848123e-02
4.466835921509634936e+05,2.562155808750067251e-02,2.407284621505578065e-02,1.716546565024794010e-02,1.440230095270930710e-02,1.289340692934451589e-02,1.215416214156104374e-02,1.181584769581818864e-02
4.570881896148751839e+05,2.563132914682005742e-02,2.407949039862766760e-02,1.713430370641097489e-02,1.435542179106865865e-02,1.284223201995041488e-02,1.209844164540066144e-02,1.175836718906738722e-02
4.677351412871981156e+05,2.564260373188507677e-02,2.408882462899351526e-02,1.710313526917599941e-02,1.430734362808832802e-02,1.279024444316277653e-02,1.204205978780188355e-02,1.170027685880954682e-02
4.786300923226380255e+05,2.565328536935372605e-02,2.409970496066495341e-02,1.707149460568772523e-02,1.425755737776060808e-02,1.273677474335501922e-02,1.198435370622876438e-02,1.164094484142649301e-02
4.897788193684466532e+05,2.566157997853752565e-02,2.411058587183122909e-02,1.703838401488318166e-02,1.420489200974936993e-02,1.268039791821733500e-02,1.192379197817864875e-02,1.157884204568859592e-02
5.011872336272724788e+05,2.566623520684717732e-02,2.411982092620318027e-02,1.700243993683201935e-02,1.414768463204081964e-02,1.261911660872459123e-02,1.185816128793619299e-02,1.151171937240346582e-02
5.128613839913647971e+05,2.566678904079031792e-02,2.412587662208511702e-02,1.696210888839359832e-02,1.408401740374156177e-02,1.255064848408419045e-02,1.178489230647407522e-02,1.143694068632097362e-02
5.248074602497722954e+05,2.566365897445599398e-02,2.412765949996072828e-02,1.691609066587089483e-02,1.401221754976294739e-02,1.247297760082370123e-02,1.170164869274722269e-02,1.135207930293598809e-02
5.370317963702531997e+05,2.565788326254734436e-02,2.412465276172136297e-02,1.686367889549445290e-02,1.393131307818762550e-02,1.238486932670560502e-02,1.160692761948802811e-02,1.125554001017360119e-02
5.495408738576248288e+05,2.565081264933890409e-02,2.411685130278318906e-02,1.680476806125160913e-02,1.384107975310167396e-02,1.228594989069671517e-02,1.150017194907194777e-02,1.114668744130955548e-02
5.623413251903491328e+05,2.564372730190956837e-02,2.410477415763453285e-02,1.674010186234839090e-02,1.374239888822930376e-02,1.217710964516363625e-02,1.138224245585303489e-02,1.102634025619436166e-02
5.754399373371566180e+05,2.563763664168654255e-02,2.408932425246174125e-02,1.667108738559315573e-02,1.363698411443191663e-02,1.206019098486547231e-02,1.125509013791691458e-02,1.089645019708967641e-02
5.888436553555884166e+05,2.563305028108588471e-02,2.407161694989096851e-02,1.659964169414949661e-02,1.352726582446288697e-02,1.193787426593685697e-02,1.112165311960719785e-02,1.076000358126052991e-02
6.025595860743580852e+05,2.562993128255552922e-02,2.405290006313909670e-02,1.652794742209135262e-02,1.341603632489995340e-02,1.181325630678773005e-02,1.098537533557090648e-02,1.062052965776960275e-02
6.165950018614821602e+05,2.562778795282330546e-02,2.403444639421499149e-02,1.645824033744047732e-02,1.330618802374610582e-02,1.168954153020360619e-02,1.084985520724245783e-02,1.048173722474688048e-02
6.309573444801929872e+05,2.562587763028823656e-02,2.401740199780736176e-02,1.639244053014442953e-02,1.320025546220997964e-02,1.156954912170077635e-02,1.071829971353631568e-02,1.034694343571074086e-02
6.456542290346549125e+05,2.562339415188980007e-02,2.400272718577969866e-02,1.633216343124999081e-02,1.310041004869624132e-02,1.145567730630623303e-02,1.059344329596969593e-02,1.021897793737869264e-02
6.606934480075964238e+05,2.561966508290085265e-02,2.399118396678913065e-02,1.627860550387084590e-02,1.300831412407001987e-02,1.134974498190940290e-02,1.047737194272207843e-02,1.009999327280978326e-02
6.760829753919818904e+05,2.561436517192717394e-02,2.398327763522643818e-02,1.623266158302320850e-02,1.292526798166974966e-02,1.125316069526697063e-02,1.037168412631052361e-02,9.991619357763331308e-03
6.918309709189363057e+05,2.560761691194733333e-02,2.397925006404676151e-02,1.619494325507669225e-02,1.285218091312104183e-02,1.116691074551477009e-02,1.027747426609100685e-02,9.894952044256548340e-03
7.079457843841373688e+05,2.560003319952476597e-02,2.397907306147004786e-02,1.616591713176596459e-02,1.278974492706943383e-02,1.109174713877037963e-02,1.019554072395666838e-02,9.810766724076439710e-03
7.244359600749906385e+05,2.559275104933022432e-02,2.398255887497494770e-02,1.614595587436822022e-02,1.273840388164832436e-02,1.102815222896805399e-02,1.012635089265292131e-02,9.739491094846338543e-03
7.413102413009176962e+05,2.558726512966117903e-02,2.398938365100330289e-02,1.613532515924795060e-02,1.269831332075786572e-02,1.097628931090442739e-02,1.007000140190782156e-02,9.681175267548955410e-03
7.585775750291835284e+05,2.558523810565479367e-02,2.399912441862736556e-02,1.613405241428472400e-02,1.266916069175349178e-02,1.093578965237127637e-02,1.002600221235300411e-02,9.635278430207694714e-03
7.762471166286912048e+05,2.558823262565963069e-02,2.401136410693617204e-02,1.614188981736277770e-02,1.265011681135688043e-02,1.090570754917826422e-02,9.993238406753097991e-03,9.600635400949375856e-03
7.943282347242821706e+05,2.559739400448218793e-02,2.402569282934546163e-02,1.615818918648360275e-02,1.263975721113526698e-02,1.088439900126987429e-02,9.969864673273067662e-03,9.575354091046804975e-03
8.128305161640995648e+05,2.561316317563038653e-02,2.404168112659535103e-02,1.618174720973091993e-02,1.263603354732428276e-02,1.086953837790980044e-02,9.953333032170752145e-03,9.556841544971477614e-03
8.317637711026708130e+05,2.563527065941828553e-02,2.405905005959505308e-02,1.621096795389545542e-02,1.263654996279918626e-02,1.085842097142044119e-02,9.940714954703260692e-03,9.542136589262407639e-03
8.511380382023758721e+05,2.566253644542584172e-02,2.407752799448970721e-02,1.624380095548360117e-02,1.263865592864320264e-02,1.084812319738754846e-02,9.928886785476957397e-03,9.528094905387245184e-03
8.709635899560814723e+05,2.569321051046214929e-02,2.409695821754069545e-02,1.627801567533414262e-02,1.263989228105159499e-02,1.083601196085133556e-02,9.915060806591196457e-03,9.511932652581212011e-03
8.912509381337459199e+05,2.572519384983978918e-02,2.411724865239441018e-02,1.631137346359178703e-02,1.263822573877125370e-02,1.082002594927340515e-02,9.897077631078615365e-03,9.491519641864331128e-03
9.120108393559096148e+05,2.575664330811394676e-02,2.413855615738150912e-02,1.634203873261604392e-02,1.263244549052386541e-02,1.079909007705640717e-02,9.873832385812773144e-03,9.465802830546736144e-03
9.332543007969905157e+05,2.578621845550130298e-02,2.416114777947355949e-02,1.636868428112615501e-02,1.262218970082044575e-02,1.077313337472212210e-02,9.845285824995964399e-03,9.434816735132791829e-03
9.549925860214368440e+05,2.581337855543745785e-02,2.418542585042837006e-02,1.639060605221685438e-02,1.260790402283985291e-02,1.074298227429110360e-02,9.812348394049210179e-03,9.399547640795072670e-03
9.772372209558112081e+05,2.583841139417549990e-02,2.421180924528288161e-02,1.640784673214252740e-02,1.259077108909279624e-02,1.071026101126930537e-02,9.776755616047967667e-03,9.361806034313750052e-03
1.000000000000000000e+06,2.586220415813965043e-02,2.424064558894987662e-02,1.642098458627097579e-02,1.257231896665860979e-02,1.067690941196425963e-02,9.740573676709027989e-03,9.323708983035227868e-03
1.023292992280753679e+06,2.588584025231091545e-02,2.427206320389897060e-02,1.643101869522822778e-02,1.255415268813830920e-02,1.064488186958991237e-02,9.705860257552345952e-03,9.287340951383600204e-03
1.047128548050898477e+06,2.591016241128151973e-02,2.430582178814263278e-02,1.643906555424855948e-02,1.253755368206161715e-02,1.061570209505606141e-02,9.674215874934144130e-03,9.254294774042050656e-03
1.071519305237604771e+06,2.593532599934211813e-02,2.434132743715267805e-02,1.644624932054227287e-02,1.252338470315294931e-02,1.059036510363255135e-02,9.646652896910164546e-03,9.225552727783779133e-03
1.096478196143182926e+06,2.596056209327306588e-02,2.437756332727721714e-02,1.645347871349607527e-02,1.251193459444143764e-02,1.056916581455328262e-02,9.623437203391852282e-03,9.201327243578624748e-03
1.122018454301965190e+06,2.598416506475389326e-02,2.441324336043439180e-02,1.646144127813183033e-02,1.250300934986874925e-02,1.055181472803020347e-02,9.604197991966002476e-03,9.181183115966318892e-03
1.148153621496884152e+06,2.600375908429252911e-02,2.444689882245787080e-02,1.647060277618956486e-02,1.249610627572993529e-02,1.053759453801523908e-02,9.588099327437362915e-03,9.164218228150122075e-03
1.174897554939530324e+06,2.601670458602239194e-02,2.447710374238545178e-02,1.648129977953313730e-02,1.249067183209668849e-02,1.052566194670040423e-02,9.574170160908290067e-03,9.149401286864550925e-03
1.202264434617413208e+06,2.602062327013031362e-02,2.450258645630619750e-02,1.649370979045981095e-02,1.248619693434849243e-02,1.051514629150526736e-02,9.561421192000379640e-03,9.135688808823922216e-03
1.230268770812381059e+06,2.601394961248916157e-02,2.452244676951334176e-02,1.650798745190488678e-02,1.248236556546669131e-02,1.050530077859970941e-02,9.548992176471387053e-03,9.122171917078194733e-03
1.258925411794166081e+06,2.599626466517744594e-02,2.453623794536855668e-02,1.652417200514912088e-02,1.247901667196374409e-02,1.049550946716384069e-02,9.536189861528234640e-03,9.108114967171627996e-03
1.288249551693132380e+06,2.596847885092059757e-02,2.454393538213519438e-02,1.654214796080503980e-02,1.247604854207106685e-02,1.048524169791535503e-02,9.522429515757692420e-03,9.092899545848685469e-03
1.318256738556404831e+06,2.593283100309888220e-02,2.454605909005347364e-02,1.656167798868951949e-02,1.247333748014519197e-02,1.047400655253723917e-02,9.507175597904126904e-03,9.075961712105829610e-03
1.348962882591655944e+06,2.589256220876866299e-02,2.454347332580027879e-02,1.658230157196551730e-02,1.247055077950730805e-02,1.046120431125925621e-02,9.489775545512012939e-03,9.056630919600027613e-03
1.380384264602886746e+06,2.585152458763050401e-02,2.453739557590676329e-02,1.660339031887554315e-02,1.246712008589220821e-02,1.044617735869157564e-02,9.469494894969659321e-03,9.034172435288014003e-03
1.412537544622755377e+06,2.581367688098416824e-02,2.452922182047795330e-02,1.662423933260331887e-02,1.246231538145087421e-02,1.042828000562681309e-02,9.445599433960260791e-03,9.007867593713412765e-03
1.445439770745927934e+06,2.578253373388405753e-02,2.452040018484745454e-02,1.664404135836809739e-02,1.245520557185409750e-02,1.040684551438056556e-02,9.417305789490617793e-03,8.976966420563550417e-03
1.479108388168207137e+06,2.576077203823751507e-02,2.451226286096067422e-02,1.666203691766016126e-02,1.244489528804049346e-02,1.038140658300822951e-02,9.384045194491220584e-03,8.940953335707633315e-03
1.513561248436207185e+06,2.574989419275267033e-02,2.450592907526325318e-02,1.667747741786612670e-02,1.243052079715532138e-02,1.035162040624082631e-02,9.345391661003241493e-03,8.899466329686540195e-03
1.548816618912479607e+06,2.575018274955048758e-02,2.450214858972995027e-02,1.668967959806448922e-02,1.241141369729069702e-02,1.031736245210207285e-02,9.301215607944049099e-03,8.852444024581608562e-03
1.584893192461110884e+06,2.576075255968026875e-02,2.450135696641363853e-02,1.669813417987685983e-02,1.238724835526946316e-02,1.027878286998808698e-02,9.251751019222374459e-03,8.800185642266868460e-03
1.621810097358933184e+06,2.577973258730254999e-02,2.450357678830151001e-02,1.670237649561112647e-02,1.235790257210872718e-02,1.023606982127014779e-02,9.197354796516872891e-03,8.743097173124367294e-03
1.659586907437563175e+06,2.580466669597685295e-02,2.450852720745728963e-02,1.670212022547552105e-02,1.232358378436007075e-02,1.018953392896886079e-02,9.138602661992199783e-03,8.681785616407424258e-03
1.698243652461746009e+06,2.583286795199164765e-02,2.451566120667651033e-02,1.669723774266378483e-02,1.228477781994008824e-02,1.013953839982033658e-02,9.076181063415728403e-03,8.616949036517541211e-03
1.737800828749376349e+06,2.586170347877569942e-02,2.452429769879960891e-02,1.668781909397243357e-02,1.224219697629140222e-02,1.008645132021785892e-02,9.010802442538221393e-03,8.549287665227093061e-03
1.778279410038922913e+06,2.588889211411177921e-02,2.453365516866341106e-02,1.667414097901242370e-02,1.219676310818001812e-02,1.003071584048768547e-02,8.943239389025074704e-03,8.479545624051121333e-03
1.819700858609982533e+06,2.591271400277652542e-02,2.454301615046314278e-02,1.665671352399893113e-02,1.214956801152431570e-02,9.972916733001067902e-03,8.874358312674406057e-03,8.408553725629775918e-03
1.862087136662865523e+06,2.593196410978484967e-02,2.455173240522470074e-02,1.663622450738947572e-02,1.210183054265711634e-02,9.913834015039830333e-03,8.805153821778518089e-03,8.337267144283719289e-03
1.905460717963244300e+06,2.594600952003285610e-02,2.455925910794710953e-02,1.661350031686250131e-02,1.205480326158007119e-02,9.854435146325510667e-03,8.736730098106972042e-03,8.266758015409495647e-03
1.949844599758041557e+06,2.595468370546422099e-02,2.456522278596364947e-02,1.658944646961938232e-02,1.200969212242591032e-02,9.795857332242207532e-03,8.670277017337520847e-03,8.198193503505465940e-03
1.995262314968882827e+06,2.595818900874562879e-02,2.456932801829161267e-02,1.656492226718643546e-02,1.196748303340060098e-02,9.739225755800584236e-03,8.606905201461607577e-03,8.132674358048794933e-03
2.041737944669531658e+06,2.595698489446907758e-02,2.457140383640220305e-02,1.654071648938227820e-02,1.192886242246393377e-02,9.685545339510950869e-03,8.547525819704157243e-03,8.071114924974032157e-03
2.089296130854040850e+06,2.595169690170829810e-02,2.457137115642061068e-02,1.651748776929894136e-02,1.189410153706242992e-02,9.635487184640365368e-03,8.492652690091142056e-03,8.014040387239088070e-03
2.137962089502232615e+06,2.594302068867590169e-02,2.456921185471498681e-02,1.649569343483459072e-02,1.186296150058563023e-02,9.589196957798912582e-03,8.442217176245355240e-03,7.961394961644411780e-03
2.187761623949551955e+06,2.593175485076274281e-02,2.456501690238649394e-02,1.647570387574076242e-02,1.183479571473733741e-02,9.546309679731881243e-03,8.395588560614645687e-03,7.912559010980844271e-03
2.238721138568338007e+06,2.591871453701994135e-02,2.455901753011541233e-02,1.645776793274720054e-02,1.180857700022894426e-02,9.505921401112598507e-03,8.351568249225071322e-03,7.866330046981380095e-03
2.290867652767769992e+06,2.590484368614180341e-02,2.455167186646028260e-02,1.644220254018234628e-02,1.178324967799349032e-02,9.466921838377911902e-03,8.308755292915751683e-03,7.821293915199844723e-03
2.344228815319918096e+06,2.589099618100320493e-02,2.454357525554859074e-02,1.642931173961979449e-02,1.175779011448756066e-02,9.428092623560192093e-03,8.265665477613698756e-03,7.775940431525305355e-03
2.398832919019494671e+06,2.587809108461033153e-02,2.453558519896006235e-02,1.641953556338815803e-02,1.173157569525251978e-02,9.388558238538371320e-03,8.221214126135974187e-03,7.729149929200060040e-03
2.454708915685033426e+06,2.586693322435475173e-02,2.452863373725948370e-02,1.641339459667657402e-02,1.170453504761009497e-02,9.348002136613823773e-03,8.174961606739404932e-03,7.680452371112232030e-03
2.511886431509582326e+06,2.585814704199250469e-02,2.452363255609307444e-02,1.641139625633162083e-02,1.167707729098622568e-02,9.306694104718595678e-03,8.127133974533408758e-03,7.630047692453395015e-03
2.570395782768864650e+06,2.585210884822682423e-02,2.452125944939930954e-02,1.641394102750340367e-02,1.165007269616046524e-02,9.265491317127052748e-03,8.078626948597867133e-03,7.578823756904089909e-03
2.630267991895381361e+06,2.584882728483008096e-02,2.452174493690909354e-02,1.642122490008540020e-02,1.162461139875817576e-02,9.225607016453737930e-03,8.030754800922110942e-03,7.528101339835969845e-03
2.691534803926913999e+06,2.584801370293942149e-02,2.452483270790301387e-02,1.643315717280650554e-02,1.160173799192949773e-02,9.188283012657814247e-03,7.984880943932506567e-03,7.479267814740160267e-03
2.754228703338163439e+06,2.584910482520685893e-02,2.452966232882701492e-02,1.644932081495362880e-02,1.158221054925132228e-02,9.154518324737155946e-03,7.942151065666522292e-03,7.433500944930297206e-03
2.818382931264449377e+06,2.585135815406985199e-02,2.453492041195360490e-02,1.646899769648904957e-02,1.156630882880038333e-02,9.124771533397692605e-03,7.903144241941623821e-03,7.391417417238838918e-03
2.884031503126611467e+06,2.585407255959134773e-02,2.453904483186563831e-02,1.649130729015408497e-02,1.155391559281458702e-02,9.099020560636189581e-03,7.867950394104778616e-03,7.353145468345289801e-03
2.951209226666389965e+06,2.585669646855819417e-02,2.454051000853991332e-02,1.651529572209237823e-02,1.154451514940457550e-02,9.076721676233042921e-03,7.836113099823413877e-03,7.318264200424647037e-03
3.019951720402019098e+06,2.585895561541021181e-02,2.453807110596666063e-02,1.654006442804947449e-02,1.153739944081719378e-02,9.057047683575344260e-03,7.806885074032084669e-03,7.286063384545847163e-03
3.090295432513591833e+06,2.586090264276881545e-02,2.453105424380267255e-02,1.656488728494347543e-02,1.153191634945952872e-02,9.039176287290257017e-03,7.779536588536225053e-03,7.255854325366848864e-03
3.162277660168379545e+06,2.586291072675205027e-02,2.451944521527972889e-02,1.658921480683431260e-02,1.152760502915890425e-02,9.022492507110294740e-03,7.753568752239972314e-03,7.227190573369035934e-03
3.235936569296280853e+06,2.586552892966154441e-02,2.450391863246980870e-02,1.661272896565988907e-02,1.152429059382098150e-02,9.006734716206481889e-03,7.728848593006663707e-03,7.199997435580552177e-03
3.311311214825907722e+06,2.586937754326415137e-02,2.448575167834596278e-02,1.663527308117921863e-02,1.152205309020403086e-02,8.991988889563687706e-03,7.705614767637797465e-03,7.174575398260910238e-03
3.388441561392020434e+06,2.587499015027616006e-02,2.446657019110991954e-02,1.665678644755425389e-02,1.152109573314273779e-02,8.978552921207579723e-03,7.684304454594430983e-03,7.151412892647360763e-03
3.467368504525309429e+06,2.588270280195287265e-02,2.444818349776763447e-02,1.667721677708668485e-02,1.152160331481203066e-02,8.966774547371403684e-03,7.665376119685174752e-03,7.131001144735030044e-03
3.548133892335760407e+06,2.589257500382388666e-02,2.443230015456975684e-02,1.669646994927006037e-02,1.152355279927178185e-02,8.956789648288840736e-03,7.649005471353600635e-03,7.113507934966977787e-03
3.630780547701017465e+06,2.590432080802703568e-02,2.442034629685463365e-02,1.671435821867623892e-02,1.152661454777389669e-02,8.948389589698556648e-03,7.634934885099659702e-03,7.098623832015880757e-03
3.715352290971728042e+06,2.591739711296996151e-02,2.441333387035292402e-02,1.673060318012930051e-02,1.153012195790898385e-02,8.940892762569653887e-03,7.622325942092431084e-03,7.085407140490376440e-03
3.801893963205612730e+06,2.593098542742035967e-02,2.441181023803990630e-02,1.674486549335368890e-02,1.153318422195177655e-02,8.933249476944293832e-03,7.609876467322385443e-03,7.072409824208406373e-03
3.890451449942804873e+06,2.594415085311892882e-02,2.441581176361801858e-02,1.675681625974030642e-02,1.153483478722817923e-02,8.924179662375393216e-03,7.595982864481177869e-03,7.057858905158902879e-03
3.981071705534969456e+06,2.595594073505266830e-02,2.442495092759082442e-02,1.676618917323913910e-02,1.153423895689895812e-02,8.912416989154488614e-03,7.579025632350194427e-03,7.039966572449713432e-03
4.073802778041122016e+06,2.596546135403931393e-02,2.443845075322132604e-02,1.677284724514823203e-02,1.153090886843226998e-02,8.896990675997740877e-03,7.557705187372542460e-03,7.017291737938624423e-03
4.168693834703346714e+06,2.597209604987367471e-02,2.445526414648516167e-02,1.677682867955403168e-02,1.152483798458531217e-02,8.877455673655745144e-03,7.531334073062786495e-03,6.989058366040521927e-03
4.265795188015934080e+06,2.597546558290876259e-02,2.447413855658408383e-02,1.677829740740661643e-02,1.151648965194751809e-02,8.853956630938112152e-03,7.499921556685001586e-03,6.955249667182361595e-03
4.365158322401665151e+06,2.597560842343839965e-02,2.449378918046876685e-02,1.677758143210190261e-02,1.150674436052580296e-02,8.827231714101478957e-03,7.464204047188516440e-03,6.916643120534028168e-03
4.466835921509634703e+06,2.597293045030632866e-02,2.451298484476036391e-02,1.677506381217083037e-02,1.149671972460452815e-02,8.798485681805395114e-03,7.425512826093041627e-03,6.874669002502172867e-03
4.570881896148751490e+06,2.596810871883538721e-02,2.453066563041296499e-02,1.677120221115472459e-02,1.148753875982445882e-02,8.769101837009796174e-03,7.385456805563917967e-03,6.831070027366051983e-03
4.677351412871981040e+06,2.596203474054094296e-02,2.454604931964317685e-02,1.676642729981138447e-02,1.148009569906552861e-02,8.740359864551390176e-03,7.345600255764879634e-03,6.787555391996840173e-03
4.786300923226380721e+06,2.595569394988279585e-02,2.455871752023321836e-02,1.676123300363785082e-02,1.147494453410759924e-02,8.713258299888235539e-03,7.307238856103129981e-03,6.745557551553774123e-03
4.897788193684455939e+06,2.594999641708687840e-02,2.456863297647644828e-02,1.675607160694188302e-02,1.147215331849031281e-02,8.688285060966478845e-03,7.271132681831887420e-03,6.705941482344083063e-03
5.011872336272714660e+06,2.594569832544076429e-02,2.457614239533374018e-02,1.675144067060622965e-02,1.147141002917160396e-02,8.665469935429315901e-03,7.237536354990077407e-03,6.669037468543072451e-03
5.128613839913658798e+06,2.594331728306306997e-02,2.458192198143257373e-02,1.674783236224709412e-02,1.147209931381646016e-02,8.644438939795648369e-03,7.206223932900548794e-03,6.634660369583088649e-03
5.248074602497734129e+06,2.594304109494741453e-02,2.458684951735198160e-02,1.674569158898582891e-02,1.147342196728827306e-02,8.624548100703283496e-03,7.176634373336826175e-03,6.602261739384349647e-03
5.370317963702532463e+06,2.594477761040691471e-02,2.459188516777992967e-02,1.674539433822890347e-02,1.147459302917413354e-02,8.605125256034911949e-03,7.148118121088719093e-03,6.571191097919192384e-03
5.495408738576248288e+06,2.594812407744707602e-02,2.459787583748496501e-02,1.674715332713554161e-02,1.147496807016468862e-02,8.585597683038756131e-03,7.120067434501977689e-03,6.540818348430408984e-03
5.623413251903491095e+06,2.595240174492326884e-02,2.460542643222218481e-02,1.675097982500226707e-02,1.147411256568032882e-02,8.565604683560790536e-03,7.092048623090438722e-03,6.510672797379320892e-03
5.754399373371566646e+06,2.595671299810234714e-02,2.461474612699544873e-02,1.675667587405241590e-02,1.147184875663374848e-02,8.545029828421804238e-03,7.063849354211951953e-03,6.480490385948802640e-03
5.888436553555883467e+06,2.596001985430926307e-02,2.462558034916809482e-02,1.676383464387603758e-02,1.146820237546814641e-02,8.523931689787761848e-03,7.035413257006071716e-03,6.450140739123721469e-03
6.025595860743568279e+06,2.596132694586334930e-02,2.463722951730447017e-02,1.677192877131526011e-02,1.146343843933355332e-02,8.502534520720720843e-03,7.006840497291759277e-03,6.419632319983842143e-03
6.165950018614809960e+06,2.595969694481540732e-02,2.464866612896100123e-02,1.678038844543096320e-02,1.145795237333292402e-02,8.481103097289345236e-03,6.978285062078658924e-03,6.389016939905220460e-03
6.309573444801942445e+06,2.595445797509679520e-02,2.465869051469122414e-02,1.678863447960047064e-02,1.145218169416253179e-02,8.459843699380940191e-03,6.949833055769833075e-03,6.358277048254340480e-03
6.456542290346562862e+06,2.594531576237705389e-02,2.466613831865409681e-02,1.679621939006529022e-02,1.144664804281570782e-02,8.438957048083430001e-03,6.921589751660428037e-03,6.327433525059102462e-03
6.606934480075964704e+06,2.593236514872110376e-02,2.467007705360360625e-02,1.680285045233310612e-02,1.144182948055598101e-02,8.418579898322136115e-03,6.893610769597057625e-03,6.296487375480518990e-03
6.760829753919818439e+06,2.591611933790041039e-02,2.467002462748945843e-02,1.680838906211588185e-02,1.143817522199277147e-02,8.398820945937478938e-03,6.865929374283893591e-03,6.265459197998816260e-03
6.918309709189362824e+06,2.589742551237906795e-02,2.466585424292735279e-02,1.681288193292853131e-02,1.143602466073597064e-02,8.379759686151429590e-03,6.838570168559662300e-03,6.234403044731164426e-03
7.079457843841372989e+06,2.587735828066936930e-02,2.465790381761711475e-02,1.681650082122654322e-02,1.143563771726082041e-02,8.361495951835700574e-03,6.811571862643382713e-03,6.203429790465905293e-03
7.244359600749891251e+06,2.585718017102135030e-02,2.464679800476624744e-02,1.681952805675305390e-02,1.143715339473818163e-02,8.344152117047034037e-03,6.785018661958120562e-03,6.172724235691793432e-03
7.413102413009162061e+06,2.583810234909409559e-02,2.463329301246433567e-02,1.682227128166907670e-02,1.144056832170753553e-02,8.327840733831434403e-03,6.758994117225441967e-03,6.142483125643755613e-03
7.585775750291851349e+06,2.582131980506778210e-02,2.461816570267018334e-02,1.682505585797416936e-02,1.144578999982925893e-02,8.312712185473421223e-03,6.733651414113965561e-03,6.112972316597981709e-03
7.762471166286927648e+06,2.580784493603567945e-02,2.460212444939018084e-02,1.682817510226514851e-02,1.145264776003814509e-02,8.298898594921121780e-03,6.709171738518949005e-03,6.084469189613822375e-03
7.943282347242821939e+06,2.579847700148843806e-02,2.458574266764201530e-02,1.683182824033192110e-02,1.146090075981627716e-02,8.286529080261458013e-03,6.685784359582390077e-03,6.057275372968564005e-03
8.128305161640995182e+06,2.579376614784660918e-02,2.456953556416505494e-02,1.683616090645284613e-02,1.147031171617455755e-02,8.275712796379012387e-03,6.663756358535820670e-03,6.031695514521492364e-03
8.317637711026708595e+06,2.579392465795528333e-02,2.455393967547289669e-02,1.684122356936560566e-02,1.148063030767862251e-02,8.266488454539876879e-03,6.643329461005737825e-03,6.007981267333833801e-03
8.511380382023759186e+06,2.579884763112846868e-02,2.453938841530768286e-02,1.684698798847698159e-02,1.149161741816753617e-02,8.258820470789005053e-03,6.624686715298511684e-03,5.986293386059421580e-03
8.709635899560796097e+06,2.580808229834683984e-02,2.452630244545553687e-02,1.685339047893717052e-02,1.150303731519805757e-02,8.252567020160073846e-03,6.607885017849013040e-03,5.966641623793822111e-03
8.912509381337441504e+06,2.582088032355413232e-02,2.451500016096681486e-02,1.686033611393908394e-02,1.151464581562808807e-02,8.247427264658806906e-03,6.592761799957019830e-03,5.948794531687985609e-03
9.120108393559115008e+06,2.583629749225833244e-02,2.450571974567636660e-02,1.686775301904780075e-02,1.152621532431357884e-02,8.242993166231874294e-03,6.578940685857410063e-03,5.932295087650321652e-03
9.332543007969923317e+06,2.585330960081224858e-02,2.449854947180047163e-02,1.687557526330735885e-02,1.153754489818791147e-02,8.238776592693168588e-03,6.565843610765951729e-03,5.916480392015520742e-03
9.549925860214369372e+06,2.587081784145223509e-02,2.449339544324825868e-02,1.688374080918877279e-02,1.154847470996043027e-02,8.234294499564240311e-03,6.552784999530508574e-03,5.900580177526947891e-03
9.772372209558112547e+06,2.588786750947668150e-02,2.449000636416441556e-02,1.689216795414363870e-02,1.155894095366275312e-02,8.229146003316114427e-03,6.539075457218252070e-03,5.883832281933345891e-03
1.000000000000000000e+07,2.590366141130545294e-02,2.448805119835015948e-02,1.690072049316885053e-02,1.156897209948413649e-02,8.223094236285009156e-03,6.524149916666165637e-03,5.865615637604083485e-03
1.023292992280753702e+07,2.591759618642581336e-02,2.448721249916998438e-02,1.690917637457977837e-02,1.157869626293494755e-02,8.216140959106880970e-03,6.507714078857865063e-03,5.845612441491847451e-03
1.047128548050898500e+07,2.592928976932841467e-02,2.448722867814659421e-02,1.691721737307408727e-02,1.158830304054212119e-02,8.208496628119628380e-03,6.489775607746477853e-03,5.823839625828719502e-03
1.071519305237604864e+07,2.593856601987016425e-02,2.448798576278240005e-02,1.692448112360775414e-02,1.159801364767410088e-02,8.200564926038550126e-03,6.470661675250050267e-03,5.800674502422257899e-03
1.096478196143182926e+07,2.594543913936990867e-02,2.448951442065716924e-02,1.693055527740182017e-02,1.160802035893068740e-02,8.192853346908259005e-03,6.450956727862982437e-03,5.776784224136421314e-03
1.122018454301965237e+07,2.595010038905941341e-02,2.449189041589087262e-02,1.693504693720201265e-02,1.161844656423706781e-02,8.185883029899655369e-03,6.431383006568310717e-03,5.753000294140999185e-03
1.148153621496884152e+07,2.595285016952961557e-02,2.449522305803442795e-02,1.693764023288506573e-02,1.162932728224405458e-02,8.180090455661427964e-03,6.412673643442837017e-03,5.730169556852762053e-03
1.174897554939530231e+07,2.595408777449300861e-02,2.449951692541997572e-02,1.693809557800936283e-02,1.164060084337023918e-02,8.175748248173537319e-03,6.395424103159856773e-03,5.708983636628759198e-03
1.202264434617413022e+07,2.595424675236138526e-02,2.450463581740799923e-02,1.693631785089550618e-02,1.165217699372611028e-02,8.172979534638892540e-03,6.380047025721272136e-03,5.689911915895693242e-03
1.230268770812381059e+07,2.595374162688787734e-02,2.451024784614095828e-02,1.693230687742416918e-02,1.166392225754982366e-02,8.171706447326870792e-03,6.366675863051935065e-03,5.673089121266666063e-03
1.258925411794166267e+07,2.595290827877222775e-02,2.451587493199731266e-02,1.692618237902666564e-02,1.167571392315832832e-02,8.171711809249592590e-03,6.355187595736440202e-03,5.658332489460874033e-03
1.288249551693132333e+07,2.595196904585901979e-02,2.452095885786123239e-02,1.691818817793756813e-02,1.168744278612565517e-02,8.172686030833528625e-03,6.345247455035257778e-03,5.645193643810303419e-03
1.318256738556404784e+07,2.595101201216321735e-02,2.452501834539801487e-02,1.690866505388584004e-02,1.169901979897217809e-02,8.174267340287111674e-03,6.336372554224731918e-03,5.633045211688814634e-03
1.348962882591656037e+07,2.595001008897580147e-02,2.452771634583549368e-02,1.689806546835431050e-02,1.171036642705438995e-02,8.176118243672581692e-03,6.328030442417707617e-03,5.621203371226536454e-03
1.380384264602886699e+07,2.594876384088534368e-02,2.452892026713263812e-02,1.688688477705149737e-02,1.172137472820645836e-02,8.177912637306201590e-03,6.319671689144551983e-03,5.608990485247760706e-03
1.412537544622755423e+07,2.594701890619864962e-02,2.452878068955967328e-02,1.687570013395017082e-02,1.173190758497702317e-02,8.179418765374250888e-03,6.310864771240397297e-03,5.595908703917957042e-03
1.445439770745928027e+07,2.594444141797422332e-02,2.452767009729469108e-02,1.686503504551815219e-02,1.174180190263294718e-02,8.180452161765387059e-03,6.301271978482830133e-03,5.581620848986459070e-03
1.479108388168207183e+07,2.594070092225230634e-02,2.452605544802776566e-02,1.685534564398832869e-02,1.175089336342216920e-02,8.180882841521554261e-03,6.290680110690178260e-03,5.565984540515017676e-03
1.513561248436207138e+07,2.593548437108504634e-02,2.452446326400247248e-02,1.684693869197982641e-02,1.175906180975500037e-02,8.180648585581136098e-03,6.279038593096576866e-03,5.549082432825716560e-03
1.548816618912479654e+07,2.592855653738258825e-02,2.452330949466118709e-02,1.683996617989069050e-02,1.176623827784636228e-02,8.179669087196176150e-03,6.266362915360900072e-03,5.531099074724342424e-03
1.584893192461110838e+07,2.591985943452955118e-02,2.452284130882981944e-02,1.683440530010714767e-02,1.177245289393756902e-02,8.177869057081788018e-03,6.252750244605477861e-03,5.512307081241846728e-03
1.621810097358933091e+07,2.590950849491294519e-02,2.452315325762773751e-02,1.683015916930648281e-02,1.177784359865180139e-02,8.175160060310819599e-03,6.238334808606080424e-03,5.492991169391552020e-03
1.659586907437563129e+07,2.589785634993159100e-02,2.452416831838261091e-02,1.682703672606725154e-02,1.178261712876534605e-02,8.171441997556641232e-03,6.223249211429639563e-03,5.473388009219815921e-03
1.698243652461745963e+07,2.588550112261064559e-02,2.452573594719500982e-02,1.682490664091952984e-02,1.178703523348074295e-02,8.166651632920893245e-03,6.207630491235770383e-03,5.453677216283774401e-03
1.737800828749376163e+07,2.587327967753954086e-02,2.452768923343075225e-02,1.682371350414235689e-02,1.179132497089357794e-02,8.160795873765672864e-03,6.191617134152135535e-03,5.433978481593690173e-03
1.778279410038922727e+07,2.586214101828194015e-02,2.452997672580317298e-02,1.682348092909188159e-02,1.179565249920016580e-02,8.153996988727405665e-03,6.175354625202390813e-03,5.414362128057015333e-03
1.819700858609982580e+07,2.585304232966567986e-02,2.453260556868610415e-02,1.682433509363521346e-02,1.180003901101080166e-02,8.146496698877389586e-03,6.158981549578732353e-03,5.394857084414714232e-03
1.862087136662865803e+07,2.584679051052932164e-02,2.453572774501650705e-02,1.682640867325661468e-02,1.180436772511113050e-02,8.138665812166696531e-03,6.142639642010218511e-03,5.375479287800734481e-03
1.905460717963244393e+07,2.584393649828543860e-02,2.453958761135636296e-02,1.682980679508793570e-02,1.180840073573356450e-02,8.130959978653358108e-03,6.126453733089884390e-03,5.356237931045264994e-03
1.949844599758041650e+07,2.584463002419323113e-02,2.454445196606120511e-02,1.683449764801787582e-02,1.181181643493819412e-02,8.123871989962372017e-03,6.110535983660040846e-03,5.337159170941813829e-03
1.995262314968882874e+07,2.584863513013067882e-02,2.455051081831220380e-02,1.684027014171800632e-02,1.181427020597864558e-02,8.117849485951776980e-03,6.094938274329254890e-03,5.318252872586446550e-03
2.041737944669531658e+07,2.585536381025473410e-02,2.455783159667487836e-02,1.684673723262116937e-02,1.181548276935065825e-02,8.113218393231862169e-03,6.079631125446599560e-03,5.299492619487336693e-03
2.089296130854040757e+07,2.586395390785594522e-02,2.456622704367085810e-02,1.685332139210064112e-02,1.181529987139585090e-02,8.110178260922584759e-03,6.064543271287707073e-03,5.280858283614581726e-03
2.137962089502232522e+07,2.587347679073406445e-02,2.457534248520018560e-02,1.685936744938363110e-02,1.181372987973388147e-02,8.108767091502907046e-03,6.049537214737501015e-03,5.262293971201524936e-03
2.187761623949551955e+07,2.588294204485532685e-02,2.458459927103347209e-02,1.686422125102636158e-02,1.181094895446144731e-02,8.108875393894465419e-03,6.034443324091500610e-03,5.243723132790213334e-03
2.238721138568337634e+07,2.589149773002351329e-02,2.459333267126002920e-02,1.686734285671433534e-02,1.180726787505052486e-02,8.110270006430582782e-03,6.019091582197562580e-03,5.225062509057054258e-03
2.290867652767769992e+07,2.589840944055561353e-02,2.460085670964912499e-02,1.686843484776605340e-02,1.180308270879707432e-02,8.112654462778800049e-03,6.003334988624734955e-03,5.206211992618432413e-03
2.344228815319917724e+07,2.590308840342885749e-02,2.460660886607621972e-02,1.686748006746916981e-02,1.179880047991174047e-02,8.115682179188166839e-03,5.987084605917148208e-03,5.187089962708023305e-03
2.398832919019494951e+07,2.590508944474021955e-02,2.461026194955884608e-02,1.686477005377087779e-02,1.179479248558745058e-02,8.119003566589693202e-03,5.970321866014542851e-03,5.167622726967195830e-03
2.454708915685033426e+07,2.590412940702184127e-02,2.461178710750170501e-02,1.686085406286419799e-02,1.179134422587778223e-02,8.122285037716218958e-03,5.953118775196821096e-03,5.147780856045430960e-03
2.511886431509582326e+07,2.590005727282627609e-02,2.461144965808826149e-02,1.685646360492186815e-02,1.178862427718623679e-02,8.125222059260474652e-03,5.935607445415673825e-03,5.127559099826449474e-03
2.570395782768864557e+07,2.589291368022102885e-02,2.460979054302556840e-02,1.685235181823195594e-02,1.178669803090445257e-02,8.127556421425619418e-03,5.917973582203622102e-03,5.106988153591084968e-03
2.630267991895381361e+07,2.588298202227628728e-02,2.460746366969013624e-02,1.684919891954557089e-02,1.178554228977813853e-02,8.129073858389733107e-03,5.900407644632821823e-03,5.086112712771832280e-03
2.691534803926913813e+07,2.587080321943054789e-02,2.460519591339643819e-02,1.684745682238365794e-02,1.178506774395313844e-02,8.129642241001485553e-03,5.883111269684699815e-03,5.065021894380202991e-03
2.754228703338163346e+07,2.585715504449117783e-02,2.460359928564433141e-02,1.684728534353283763e-02,1.178514520487327147e-02,8.129205889806869270e-03,5.866250663275464003e-03,5.043812681356820739e-03
2.818382931264449283e+07,2.584302902009146669e-02,2.460312483997979457e-02,1.684856636166245231e-02,1.178563110146859522e-02,8.127820338668266184e-03,5.849975426138572659e-03,5.022623144933490054e-03
2.884031503126611561e+07,2.582946625127622090e-02,2.460397972556337479e-02,1.685090253700712720e-02,1.178635414996583378e-02,8.125632795717424930e-03,5.834410309874940755e-03,5.001620196506450025e-03
2.951209226666390151e+07,2.581751510513099687e-02,2.460611470791681729e-02,1.685373577807672274e-02,1.178714102671863870e-02,8.122902421052265523e-03,5.819681841290694387e-03,4.981026373854513696e-03
3.019951720402019098e+07,2.580803202031058119e-02,2.460926548364189906e-02,1.685645672992018215e-02,1.178779055313278548e-02,8.119979070198938068e-03,5.805940189943412447e-03,4.961118537129641584e-03
3.090295432513592020e+07,2.580156389326578037e-02,2.461294996580163860e-02,1.685850703203850900e-02,1.178811225486239324e-02,8.117267891300298382e-03,5.793346886986780464e-03,4.942204694165524929e-03
3.162277660168379173e+07,2.579833370937802475e-02,2.461660582000646871e-02,1.685947206312969279e-02,1.178793349352174821e-02,8.115189210669414288e-03,5.782068488074194358e-03,4.924598064666658830e-03
3.235936569296281040e+07,2.579825261765701649e-02,2.461965728647718538e-02,1.685911830362052735e-02,1.178714797527659341e-02,8.114154191806124961e-03,5.772254823979311965e-03,4.908575903443390502e-03
3.311311214825907722e+07,2.580094677046817359e-02,2.462156475845959230e-02,1.685740272124033184e-02,1.178575137297236189e-02,8.114503557609434661e-03,5.764002473126511768e-03,4.894331104401605445e-03
3.388441561392020434e+07,2.580592685268684808e-02,2.462197126374241277e-02,1.685446460694981635e-02,1.178382808641531901e-02,8.116474544681005418e-03,5.757292997318552187e-03,4.881905792747586945e-03
3.467368504525309801e+07,2.581267949149954055e-02,2.462071794139784192e-02,1.685054252218983264e-02,1.178157903851534405e-02,8.120170193912434192e-03,5.751999215337006734e-03,4.871196180021249156e-03
3.548133892335760593e+07,2.582079249826706516e-02,2.461791741106808193e-02,1.684599326709063788e-02,1.177926572246185827e-02,8.125548001555580116e-03,5.747848646916303358e-03,4.861922631003452039e-03
3.630780547701017559e+07,2.582997188515467890e-02,2.461389071167357362e-02,1.684116330092074940e-02,1.177716173668426521e-02,8.132406773858541493e-03,5.744442687174403962e-03,4.853660966377500684e-03
3.715352290971727669e+07,2.584004858332485458e-02,2.460909434011942024e-02,1.683643991997679085e-02,1.177548294676922409e-02,8.140423198766967225e-03,5.741317914151583546e-03,4.845922605978147772e-03
3.801893963205612451e+07,2.585086884112436367e-02,2.460408856412862541e-02,1.683215000322135779e-02,1.177433831506821335e-02,8.149180621710282874e-03,5.737993888542816841e-03,4.838209166834928250e-03
3.890451449942804873e+07,2.586223066232299500e-02,2.459934103417138127e-02,1.682856950746637256e-02,1.177371168755812249e-02,8.158218910744561431e-03,5.734040796926119857e-03,4.830087371060258310e-03
3.981071705534969270e+07,2.587381529696104396e-02,2.459520425508627400e-02,1.682588749541733333e-02,1.177348288336124010e-02,8.167122046407904179e-03,5.729179267508207468e-03,4.821278744984960028e-03
4.073802778041122109e+07,2.588514307010557000e-02,2.459184125509304361e-02,1.682419947747903696e-02,1.177347415479491032e-02,8.175541913505668390e-03,5.723295213942150225e-03,4.811674104420698810e-03
4.168693834703346342e+07,2.589559870664957450e-02,2.458922336570361356e-02,1.682349069801056599e-02,1.177350376228749468e-02,8.183271665575810386e-03,5.716486205526623288e-03,4.801360537802198784e-03
4.265795188015934080e+07,2.590459276924024848e-02,2.458723689832072179e-02,1.682368108459839431e-02,1.177346856127657257e-02,8.190254876503634540e-03,5.709025264846686633e-03,4.790575398271853039e-03
4.365158322401665151e+07,2.591160502328911444e-02,2.458571127775683457e-02,1.682462157041031761e-02,1.177336122353411958e-02,8.196576652821221248e-03,5.701305775967986308e-03,4.779648350653566136e-03
4.466835921509634703e+07,2.591630693686669540e-02,2.458453052086195800e-02,1.682615573179467930e-02,1.177330337680988076e-02,8.202444778733785496e-03,5.693777003592612011e-03,4.768938907577915942e-03
4.570881896148751676e+07,2.591866283827088530e-02,2.458369885615637601e-02,1.682817323169363485e-02,1.177349480176836070e-02,8.208130662175985165e-03,5.686834659799785106e-03,4.758744543156131698e-03
4.677351412871981412e+07,2.591892869749074652e-02,2.458336319425935210e-02,1.683061097613141113e-02,1.177416336617172730e-02,8.213906412658133344e-03,5.680760706283245406e-03,4.749253021063850472e-03
4.786300923226380348e+07,2.591756727499384960e-02,2.458372838855759149e-02,1.683348274110093093e-02,1.177549878415652500e-02,8.219997638015737185e-03,5.675663604614649208e-03,4.740506015708166772e-03
4.897788193684456497e+07,2.591520857924006077e-02,2.458504007882177100e-02,1.683683748904396885e-02,1.177758674956669131e-02,8.226527905494007004e-03,5.671476775512368680e-03,4.732405152483839215e-03
5.011872336272714287e+07,2.591253851773504466e-02,2.458752594182475951e-02,1.684074541492091778e-02,1.178039348036886806e-02,8.233502701026049891e-03,5.667973583816320569e-03,4.724733742181910605e-03
5.128613839913658798e+07,2.591018704922079183e-02,2.459125037257091015e-02,1.684522121600441624e-02,1.178373394031981269e-02,8.240787075070464887e-03,5.664837607736410499e-03,4.717219618494129102e-03
5.248074602497733384e+07,2.590862996886467498e-02,2.459614246300934060e-02,1.685020137419099631e-02,1.178733102558068499e-02,8.248148578985281879e-03,5.661746090766256109e-03,4.709603726361256439e-03
5.370317963702532649e+07,2.590819997347471038e-02,2.460196875097970040e-02,1.685553612587008254e-02,1.179087352955252195e-02,8.255272734703125725e-03,5.658419334850756967e-03,4.701678153860537959e-03
5.495408738576248288e+07,2.590902766270694255e-02,2.460835526063049478e-02,1.686096736900534465e-02,1.179407585228346884e-02,8.261814866954698272e-03,5.654678929690207419e-03,4.693320169269384057e-03
5.623413251903490722e+07,2.591108663665117953e-02,2.461483935245184149e-02,1.686620941303692764e-02,1.179675641635120030e-02,8.267454542702494524e-03,5.650472967116832064e-03,4.684515616664240711e-03
5.754399373371566832e+07,2.591416921295239956e-02,2.462097307437906279e-02,1.687096563821868442e-02,1.179887865080410728e-02,8.271952931433361814e-03,5.645873446296462497e-03,4.675344117119550717e-03
5.888436553555884212e+07,2.591797155210613310e-02,2.462638585222850368e-02,1.687501146663169735e-02,1.180053317886963979e-02,8.275158951113371561e-03,5.641027085552080024e-03,4.665939882315096876e-03
6.025595860743568838e+07,2.592212986642954131e-02,2.463076629250030014e-02,1.687822277814694794e-02,1.180192499755832944e-02,8.277030577457763355e-03,5.636091874709425742e-03,4.656416866675042524e-03
6.165950018614809215e+07,2.592627871091850167e-02,2.463397620905660029e-02,1.688065269662918436e-02,1.180330112726127485e-02,8.277638588453139004e-03,5.631222351058601423e-03,4.646883077103835559e-03
6.309573444801943004e+07,2.593014170111707789e-02,2.463599655353813575e-02,1.688244437176713436e-02,1.180490113682096040e-02,8.277119332373114591e-03,5.626480341486250411e-03,4.637345095199877677e-03
6.456542290346562862e+07,2.593353922459129199e-02,2.463694634819642293e-02,1.688386100495422454e-02,1.180688421565616666e-02,8.275668854422310594e-03,5.621868308353095145e-03,4.627756862353283630e-03
6.606934480075964332e+07,2.593641545719890806e-02,2.463701612577958930e-02,1.688518890149122778e-02,1.180930044092064028e-02,8.273502345133793359e-03,5.617312807891678209e-03,4.618016095937154883e-03
6.760829753919818997e+07,2.593883291160463053e-02,2.463648288456677868e-02,1.688665427149250650e-02,1.181210061756895850e-02,8.270860795619299280e-03,5.612715914292923380e-03,4.608014847351005888e-03
6.918309709189362824e+07,2.594090176472857098e-02,2.463560636237591139e-02,1.688837600794265009e-02,1.181515148205356663e-02,8.268004025069154023e-03,5.608006763742981633e-03,4.597705242924945458e-03
7.079457843841373920e+07,2.594268191989666100e-02,2.463459905613884018e-02,1.689029893661969997e-02,1.181827768439691270e-02,8.265203459330822122e-03,5.603179275402415949e-03,4.587134364633678810e-03
7.244359600749890506e+07,2.594405860261658411e-02,2.463359631351878798e-02,1.689218949991942026e-02,1.182130791683871224e-02,8.262745036332319257e-03,5.598328279346279253e-03,4.576471775677904211e-03
7.413102413009162247e+07,2.594471527884683812e-02,2.463268347447850753e-02,1.689368327973608114e-02,1.182412417400477943e-02,8.260937239346658259e-03,5.593637892260600736e-03,4.565995552595709418e-03
7.585775750291851163e+07,2.594407437632149233e-02,2.463179141845094067e-02,1.689431786143029759e-02,1.182666811860370350e-02,8.260055433652815568e-03,5.589352654710034139e-03,4.556046857665679156e-03
7.762471166286927462e+07,2.594144341695402145e-02,2.463079935428322959e-02,1.689363957113357295e-02,1.182894596370212201e-02,8.260318200954786666e-03,5.585721658973803565e-03,4.546971524901684096e-03
7.943282347242821753e+07,2.593605908683025915e-02,2.462954848034918515e-02,1.689130407826129956e-02,1.183098457760924614e-02,8.261838091033474676e-03,5.582934842016236583e-03,4.539033900024161579e-03
8.128305161640995741e+07,2.592737193425778686e-02,2.462785198203918877e-02,1.688714355802800604e-02,1.183281932037620783e-02,8.264581603208632360e-03,5.581062105078961506e-03,4.532351868071893448e-03
8.317637711026708782e+07,2.591519144788687751e-02,2.462552117744198563e-02,1.688123054716069923e-02,1.183443223386241444e-02,8.268342133939260430e-03,5.580029387460274173e-03,4.526871525079274351e-03
8.511380382023759186e+07,2.589985437034186821e-02,2.462241359581567729e-02,1.687387462917981293e-02,1.183574947244362546e-02,8.272783136561837058e-03,5.579642879245064017e-03,4.522384068376302836e-03
8.709635899560795724e+07,2.588219320813871932e-02,2.461839211854942311e-02,1.686558260566624334e-02,1.183661965105834921e-02,8.277459995037589682e-03,5.579630608280234695e-03,4.518572516287104428e-03
8.912509381337440014e+07,2.586347517598428306e-02,2.461337604857612854e-02,1.685700962725267954e-02,1.183682929143851578e-02,8.281891179329741587e-03,5.579675023871488206e-03,4.515053245439484483e-03
9.120108393559114635e+07,2.584521023059986253e-02,2.460727966215004239e-02,1.684883120787772012e-02,1.183615886189995532e-02,8.285663570486948015e-03,5.579526439539962170e-03,4.511486069398861973e-03
9.332543007969924808e+07,2.582887433191587839e-02,2.460004345526873096e-02,1.684168398490332175e-02,1.183439842866815597e-02,8.288468085909429101e-03,5.578995300392374825e-03,4.507576792186406001e-03
9.549925860214368999e+07,2.581572564406721046e-02,2.459165875290160452e-02,1.683606790681350246e-02,1.183142238885678821e-02,8.290169817234526589e-03,5.577998990273158424e-03,4.503127944553584651e-03
9.772372209558111429e+07,2.580662038427763982e-02,2.458210985855433656e-02,1.683232945043938375e-02,1.182721951201137767e-02,8.290808438358384519e-03,5.576537039797783459e-03,4.498020821168159655e-03
1.000000000000000000e+08,2.580192612676440039e-02,2.457148048062777340e-02,1.683063169035392548e-02,1.182190479399323861e-02,8.290568647196771765e-03,5.574673388348564719e-03,4.492206512455681512e-03
1.023292992280753702e+08,2.580161610755846852e-02,2.455990945416598042e-02,1.683097290909894850e-02,1.181573253693811096e-02,8.289751658241046456e-03,5.572506747128924340e-03,4.485688692204223456e-03
1.047128548050898463e+08,2.580533132562150278e-02,2.454758359977252807e-02,1.683320997258591634e-02,1.180906701955671684e-02,8.288703225956296772e-03,5.570152849593294243e-03,4.478507214875606518e-03
1.071519305237604827e+08,2.581257222092536024e-02,2.453476817837971571e-02,1.683710251503928168e-02,1.180233925782015955e-02,8.287749631176483112e-03,5.567738231791860039e-03,4.470757238707995761e-03
1.096478196143182814e+08,2.582274122556735621e-02,2.452175821468798381e-02,1.684231622931764427e-02,1.179599096451329661e-02,8.287145213525625234e-03,5.565395867055509746e-03,4.462581610246819409e-03
1.122018454301965237e+08,2.583527088070974864e-02,2.450893035909487358e-02,1.684846639652191197e-02,1.179045146721007659e-02,8.287070539046663756e-03,5.563296127819517684e-03,4.454215970302499022e-03
1.148153621496884078e+08,2.584956873968076788e-02,2.449670628131787181e-02,1.685510642534769621e-02,1.178605945331405447e-02,8.287592712044234214e-03,5.561614228623960356e-03,4.445948424858068779e-03
1.174897554939530343e+08,2.586498119078808888e-02,2.448556006946111391e-02,1.686176063388643287e-02,1.178305561942456087e-02,8.288701138915059025e-03,5.560545743046548840e-03,4.438122048054866584e-03
1.202264434617413133e+08,2.588072051073752461e-02,2.447603031258098472e-02,1.686795480860015656e-02,1.178155691449482914e-02,8.290324275755231107e-03,5.560272053775367623e-03,4.431086245370102587e-03
1.230268770812381059e+08,2.589587212479596556e-02,2.446863986582311842e-02,1.687325582806813856e-02,1.178155871203895311e-02,8.292363732446640309e-03,5.560956651222708283e-03,4.425166100725891512e-03
1.258925411794166118e+08,2.590937167529426197e-02,2.446385435051596710e-02,1.687730801984676024e-02,1.178294048693947528e-02,8.294723427078267222e-03,5.562706820842589807e-03,4.420603447426439160e-03
1.288249551693132222e+08,2.592012287336232373e-02,2.446194618482765495e-02,1.687987569580595704e-02,1.178549490749647780e-02,8.297328981409430801e-03,5.565576104848558685e-03,4.417541292513392504e-03
1.318256738556404710e+08,2.592712367032429244e-02,2.446299421254368583e-02,1.688086272578520272e-02,1.178896537389942378e-02,8.300126268500792465e-03,5.569538443204548328e-03,4.415993625902755841e-03
1.348962882591656148e+08,2.592969017067455959e-02,2.446676039085259741e-02,1.688032690983532966e-02,1.179307977442178856e-02,8.303084839130800074e-03,5.574508065704779011e-03,4.415863981775179289e-03
1.380384264602886736e+08,2.592752596284476213e-02,2.447268952646935308e-02,1.687842625022518278e-02,1.179756535411124671e-02,8.306173129137676275e-03,5.580331853923198651e-03,4.416946764955186587e-03
1.412537544622755349e+08,2.592092015207446073e-02,2.447997103377801478e-02,1.687541061938593531e-02,1.180219931849390246e-02,8.309350538463558533e-03,5.586814100518757223e-03,4.418976476332906085e-03
1.445439770745927989e+08,2.591070563183532974e-02,2.448768262815122568e-02,1.687155456729469774e-02,1.180678542921599281e-02,8.312539716141192220e-03,5.593709048341576062e-03,4.421630155777490044e-03
1.479108388168207109e+08,2.589820831608737745e-02,2.449489106561027543e-02,1.686714819970862658e-02,1.181117756176841560e-02,8.315631233729581240e-03,5.600766118719019068e-03,4.424585318514990401e-03
1.513561248436207175e+08,2.588508870744685858e-02,2.450087424959971477e-02,1.686244040750123005e-02,1.181527478261543140e-02,8.318488174955840364e-03,5.607742546396467763e-03,4.427546455655833463e-03
1.548816618912479579e+08,2.587310635514338680e-02,2.450525245302043187e-02,1.685764522673633553e-02,1.181899809636519777e-02,8.320966863851567488e-03,5.614434208089862793e-03,4.430273329713494551e-03
1.584893192461110950e+08,2.586382481291220337e-02,2.450803510713963143e-02,1.685292154363387390e-02,1.182229639748022879e-02,8.322938493868406451e-03,5.620695899204645844e-03,4.432592060731974093e-03
1.621810097358933091e+08,2.585844172544260466e-02,2.450962276024822722e-02,1.684840314827331861e-02,1.182513146037108935e-02,8.324322338293227083e-03,5.626468951818885782e-03,4.434422470949709282e-03
1.659586907437562943e+08,2.585754382302115489e-02,2.451066719418713152e-02,1.684416784262472710e-02,1.182747971268471171e-02,8.325087541417716328e-03,5.631767308134841624e-03,4.435753452432129700e-03
1.698243652461746037e+08,2.586113615032660171e-02,2.451191740199476499e-02,1.684026937810587099e-02,1.182932410167657558e-02,8.325264629464205340e-03,5.636675291866860386e-03,4.436640776822169466e-03
1.737800828749376237e+08,2.586859712306360456e-02,2.451398758508807618e-02,1.683672132336750532e-02,1.183065086460674889e-02,8.324926761232776320e-03,5.641305077651669053e-03,4.437160258396661595e-03
1.778279410038922727e+08,2.587889583652634024e-02,2.451728198259622502e-02,1.683350032323581436e-02,1.183146576799945851e-02,8.324171639211834506e-03,5.645776209014728188e-03,4.437395829032630100e-03
1.819700858609982431e+08,2.589073074904981592e-02,2.452190448158457839e-02,1.683054814082683356e-02,1.183178364694867368e-02,8.323104174213093176e-03,5.650184111269027781e-03,4.437418719291292592e-03
1.862087136662865579e+08,2.590281924488851625e-02,2.452766629496135400e-02,1.682777809321403528e-02,1.183164831325783303e-02,8.321817369039788762e-03,5.654560779568889792e-03,4.437257343785150528e-03
1.905460717963244319e+08,2.591400840331193819e-02,2.453418990112032211e-02,1.682507674879969717e-02,1.183112811354086920e-02,8.320371517837928804e-03,5.658887734907650825e-03,4.436915770924033421e-03
1.949844599758041501e+08,2.592345126863419141e-02,2.454109565594960948e-02,1.682235070823391229e-02,1.183032826929270032e-02,8.318820303943676858e-03,5.663086270256292507e-03,4.436371075247258662e-03
1.995262314968882799e+08,2.593061815355304778e-02,2.454808105321963640e-02,1.681951102125375797e-02,1.182939419487818479e-02,8.317202020086122971e-03,5.667040961952658079e-03,4.435592992802911416e-03
2.041737944669531584e+08,2.593537673068696883e-02,2.455499020131030399e-02,1.681649598278568344e-02,1.182849060375671356e-02,8.315558295543411596e-03,5.670630225062011850e-03,4.434564400273919259e-03
2.089296130854040980e+08,2.593784740298217539e-02,2.456184872475418099e-02,1.681329803166057429e-02,1.182777675121679702e-02,8.313949607672451586e-03,5.673749423803572597e-03,4.433292136999170824e-03
2.137962089502232373e+08,2.593838327158930895e-02,2.456875608794710855e-02,1.680997749487469356e-02,1.182737246717468008e-02,8.312458484545983198e-03,5.676338735920560992e-03,4.431813591166825286e-03
2.187761623949551880e+08,2.593745971211836379e-02,2.457581163328475746e-02,1.680663620283773946e-02,1.182732039167518762e-02,8.311181128076427019e-03,5.678388986652432857e-03,4.430193717786496711e-03
2.238721138568337858e+08,2.593560645084230440e-02,2.458301760677234632e-02,1.680345367746086116e-02,1.182756887980778056e-02,8.310231647870171962e-03,5.679953718565979894e-03,4.428524108967543844e-03
2.290867652767769992e+08,2.593330410123021595e-02,2.459021574578508854e-02,1.680066668540828104e-02,1.182795842119396638e-02,8.309720108048935724e-03,5.681145833933621235e-03,4.426918072885562341e-03
2.344228815319917798e+08,2.593095266613741276e-02,2.459710770544244751e-02,1.679855799783861944e-02,1.182823807482489241e-02,8.309734821434905383e-03,5.682097228292638802e-03,4.425478377018574397e-03
2.398832919019494653e+08,2.592882936687561368e-02,2.460328993553342891e-02,1.679743238674069952e-02,1.182813876076838945e-02,8.310343314309558832e-03,5.682960485854710551e-03,4.424307129041069216e-03
2.454708915685033500e+08,2.592707907659627664e-02,2.460831182225358890e-02,1.679758691534315174e-02,1.182739224119294143e-02,8.311567449936460225e-03,5.683860257136132479e-03,4.423468302421201641e-03
2.511886431509582102e+08,2.592573356424334938e-02,2.461174455330700228e-02,1.679928202026055584e-02,1.182581252055498779e-02,8.313390533453706918e-03,5.684888952728208746e-03,4.423001374280641392e-03
2.570395782768864632e+08,2.592472118785591612e-02,2.461324741574962005e-02,1.680270570433761712e-02,1.182334469758571788e-02,8.315754593165504416e-03,5.686079250234245784e-03,4.422893701798494975e-03
2.630267991895381510e+08,2.592385639137487555e-02,2.461261714447874130e-02,1.680794738772967145e-02,1.182006890911982931e-02,8.318556114261601436e-03,5.687411238632948327e-03,4.423097891121727590e-03
2.691534803926913738e+08,2.592293717144601023e-02,2.460981276667124906e-02,1.681496376505592361e-02,1.181620646881914247e-02,8.321655136142972614e-03,5.688807110551844307e-03,4.423520426819496643e-03
2.754228703338163495e+08,2.592167786740482566e-02,2.460495088384348147e-02,1.682355063906062001e-02,1.181207960413976563e-02,8.324883486061888591e-03,5.690152663792130174e-03,4.424045074043776032e-03
2.818382931264449358e+08,2.591981384618736658e-02,2.459828558130724291e-02,1.683337530140220292e-02,1.180805405173254198e-02,8.328058937361392661e-03,5.691322496949655432e-03,4.424552231926749506e-03
2.884031503126611710e+08,2.591711022301232056e-02,2.459014353887574444e-02,1.684396321421078105e-02,1.180447802563053608e-02,8.330985317555241604e-03,5.692193956030903654e-03,4.424923956467397348e-03
2.951209226666390300e+08,2.591341821881381138e-02,2.458091619939020700e-02,1.685478460183840316e-02,1.180163717267622078e-02,8.333479129377478756e-03,5.692685191576057381e-03,4.425083978595047672e-03
3.019951720402019024e+08,2.590873288729513002e-02,2.457098150964816263e-02,1.686528622104694827e-02,1.179969680703302388e-02,8.335378238118869298e-03,5.692767160796529356e-03,4.425008457935072914e-03
3.090295432513592243e+08,2.590324265061359765e-02,2.456063662172008888e-02,1.687498384584291272e-02,1.179869011727360285e-02,8.336567877426519918e-03,5.692478834216876081e-03,4.424733263707095361e-03
3.162277660168379545e+08,2.589737457902779871e-02,2.455014850992455477e-02,1.688350844410463000e-02,1.179851147683410283e-02,8.336980348910890543e-03,5.691916524138708987e-03,4.424349654260402095e-03
3.235936569296280742e+08,2.589173292790017400e-02,2.453970772889553162e-02,1.689066614017922102e-02,1.179894687837690880e-02,8.336608690397991073e-03,5.691236220094902931e-03,4.423997579653726753e-03
3.311311214825907946e+08,2.588707275468245944e-02,2.452947769348647403e-02,1.689642000223148116e-02,1.179970026871407333e-02,8.335503865935164902e-03,5.690617369627563177e-03,4.423837256639227139e-03
3.388441561392020583e+08,2.588416469297447065e-02,2.451961072106366435e-02,1.690088336578596598e-02,1.180043698361646180e-02,8.333767810462761744e-03,5.690243545010124047e-03,4.424030836673004119e-03
3.467368504525309801e+08,2.588361271496265534e-02,2.451026360340505597e-02,1.690425274848290221e-02,1.180082971492169182e-02,8.331525754031130285e-03,5.690266118686824505e-03,4.424707881074645480e-03
3.548133892335760593e+08,2.588583019048503603e-02,2.450160559701610244e-02,1.690677597419546277e-02,1.180062104087687379e-02,8.328926130172470410e-03,5.690795536041129248e-03,4.425954790634266563e-03
3.630780547701017857e+08,2.589082668871499696e-02,2.449379786717031590e-02,1.690866889228642700e-02,1.179963053082031844e-02,8.326107314390096548e-03,5.691882154404672746e-03,4.427804346618849536e-03
3.715352290971727967e+08,2.589828827397736705e-02,2.448696383249260311e-02,1.691008894279920696e-02,1.179779323798690362e-02,8.323196616483419588e-03,5.693530945120466730e-03,4.430244087835175613e-03
3.801893963205612302e+08,2.590752251767767383e-02,2.448115489436185344e-02,1.691111224666352192e-02,1.179516280331644774e-02,8.320308139065068706e-03,5.695702253343483748e-03,4.433221658586310697e-03
3.890451449942804575e+08,2.591756743069066615e-02,2.447638696540587605e-02,1.691173016280541827e-02,1.179188788691897666e-02,8.317537196677106739e-03,5.698339773625420851e-03,4.436658495264362082e-03
3.981071705534968972e+08,2.592726159567644920e-02,2.447261506832069250e-02,1.691185776381752548e-02,1.178819951119070182e-02,8.314978650546740388e-03,5.701369718040880628e-03,4.440461954217961305e-03
4.073802778041121960e+08,2.593542577958400652e-02,2.446980013340806920e-02,1.691131935257079305e-02,1.178436928577872647e-02,8.312722979271732968e-03,5.704708725004918254e-03,4.444525637729374035e-03
4.168693834703346491e+08,2.594091447792473693e-02,2.446788765032778881e-02,1.690988224125355988e-02,1.178068117475668600e-02,8.310862214502461390e-03,5.708259747334657949e-03,4.448734641811577170e-03
4.265795188015934229e+08,2.594282925907677104e-02,2.446689128529626334e-02,1.690726425117844781e-02,1.177740787711030641e-02,8.309482627988742584e-03,5.711897673044197266e-03,4.452956934235230077e-03
4.365158322401665449e+08,2.594049991029673263e-02,2.446681100041638718e-02,1.690315159024956271e-02,1.177478687366229244e-02,8.308654912073552487e-03,5.715461962137054729e-03,4.457040524044116915e-03
4.466835921509634852e+08,2.593368993123950500e-02,2.446767205473967047e-02,1.689726066334826249e-02,1.177301597519040018e-02,8.308420160152530515e-03,5.718765507231170046e-03,4.460830384284254421e-03
4.570881896148751974e+08,2.592253644508731025e-02,2.446941697252658088e-02,1.688939968607589687e-02,1.177223953603157881e-02,8.308781388795431072e-03,5.721595043244016333e-03,4.464164744514700391e-03
4.677351412871981263e+08,2.590762454892946501e-02,2.447190633871299675e-02,1.687952807436628525e-02,1.177255486830087322e-02,8.309696196034655619e-03,5.723744963908819310e-03,4.466905960242237468e-03
4.786300923226380348e+08,2.588994672635655178e-02,2.447494507703529276e-02,1.686783782638684448e-02,1.177399753070481996e-02,8.311073743710298625e-03,5.725051675555342667e-03,4.468966726115703586e-03
4.897788193684456348e+08,2.587079501125485320e-02,2.447820476042528517e-02,1.685477797168519545e-02,1.177654176295974547e-02,8.312798852705355693e-03,5.725420452768653461e-03,4.470319299612574709e-03
5.011872336272714734e+08,2.585163151323630754e-02,2.448133167379739489e-02,1.684103185542534797e-02,1.178008191771574148e-02,8.314732018996311494e-03,5.724842867840231053e-03,4.471012596559318340e-03
5.128613839913658500e+08,2.583396346867088827e-02,2.448393721000151693e-02,1.682748218502313695e-02,1.178443755581674163e-02,8.316736402405332934e-03,5.723401881780203898e-03,4.471161198842871394e-03
5.248074602497733831e+08,2.581912457475211628e-02,2.448571419319440015e-02,1.681509368195056517e-02,1.178936049313524664e-02,8.318689644417539067e-03,5.721261151850043011e-03,4.470937918160053544e-03
5.370317963702532053e+08,2.580812882430669891e-02,2.448643608485072051e-02,1.680477027352625732e-02,1.179455316517768505e-02,8.320489725976921297e-03,5.718639275912747698e-03,4.470546182159026299e-03
5.495408738576247692e+08,2.580154020654108760e-02,2.448606578265290212e-02,1.679723473783193907e-02,1.179969800820231465e-02,8.322061981149434656e-03,5.715771639843767946e-03,4.470187709659160895e-03
5.623413251903491020e+08,2.579945226023292598e-02,2.448469521873417390e-02,1.679290864468536634e-02,1.180447534163269092e-02,8.323359955441735070e-03,5.712887725359250789e-03,4.470038745536686169e-03
5.754399373371566534e+08,2.580142789858232144e-02,2.448254782767969248e-02,1.679184503699465703e-02,1.180862177203966662e-02,8.324357916769437385e-03,5.710180837590064611e-03,4.470227216605008463e-03
5.888436553555884361e+08,2.580663749407954843e-02,2.447997128099696149e-02,1.679372333054418576e-02,1.181192273420997654e-02,8.325055305142088288e-03,5.707795188422808488e-03,4.470816104447819170e-03
6.025595860743569136e+08,2.581397761786784553e-02,2.447734496874257037e-02,1.679792134324226832e-02,1.181425607299369830e-02,8.325467052859209655e-03,5.705828370586222761e-03,4.471811829715956546e-03
6.165950018614809513e+08,2.582223330396878416e-02,2.447501115223112145e-02,1.680362849821392945e-02,1.181556695831993166e-02,8.325631296070683598e-03,5.704323519109473148e-03,4.473159318729456012e-03
6.309573444801943302e+08,2.583025965272700564e-02,2.447326126871055690e-02,1.680998032121695102e-02,1.181589710310002733e-02,8.325600243581273915e-03,5.703289293482635171e-03,4.474772828059380737e-03
6.456542290346562862e+08,2.583712188660649417e-02,2.447230661109776884e-02,1.681620648399763732e-02,1.181535751740980973e-02,8.325440582013449511e-03,5.702702938681013592e-03,4.476538230613560758e-03
6.606934480075964928e+08,2.584220028036371408e-02,2.447220763790147052e-02,1.682173950332253171e-02,1.181412660643180006e-02,8.325221584966987012e-03,5.702519798934182343e-03,4.478338936134108710e-03
6.760829753919818401e+08,2.584526295917012953e-02,2.447293345760398475e-02,1.682628601765087661e-02,1.181243650650930233e-02,8.325003393681838088e-03,5.702683764287475379e-03,4.480069270739350795e-03
6.918309709189362526e+08,2.584636046703202295e-02,2.447433094982191457e-02,1.682981699874494877e-02,1.181054415367109242e-02,8.324834314391958354e-03,5.703131944113175832e-03,4.481644533035691880e-03
7.079457843841372728e+08,2.584584927566517185e-02,2.447618320086534377e-02,1.683252175263810421e-02,1.180873253520802260e-02,8.324730999784837188e-03,5.703802936616421577e-03,4.482999848414511053e-03
7.244359600749890804e+08,2.584417587050059917e-02,2.447826109478874745e-02,1.683470535277607413e-02,1.180724829022429707e-02,8.324678744951101092e-03,5.704635945637509704e-03,4.484093238751690053e-03
7.413102413009161949e+08,2.584179670476322715e-02,2.448035427492297952e-02,1.683670220304250495e-02,1.180629635475648892e-02,8.324636741942389312e-03,5.705577651956974389e-03,4.484907909226955661e-03
7.585775750291851759e+08,2.583911542865344191e-02,2.448230177227204291e-02,1.683875720766175171e-02,1.180598812468844870e-02,8.324546910550893741e-03,5.706580949213883869e-03,4.485441630227461098e-03
7.762471166286927462e+08,2.583637548271422099e-02,2.448407991306753712e-02,1.684099651723063029e-02,1.180634187493046286e-02,8.324345252335874773e-03,5.707601337088518204e-03,4.485702429301685612e-03
7.943282347242821455e+08,2.583368961411227488e-02,2.448578999882455171e-02,1.684338550340741883e-02,1.180727394788778917e-02,8.323973877238830324e-03,5.708595685744379152e-03,4.485710432198777159e-03
8.128305161640994549e+08,2.583103983283761840e-02,2.448763723640918696e-02,1.684575917613888307e-02,1.180862207913516496e-02,8.323406663178557416e-03,5.709528328793914143e-03,4.485495399366361963e-03
8.317637711026709080e+08,2.582840694433721426e-02,2.448987876485082121e-02,1.684788099336548967e-02,1.181017484114536310e-02,8.322645574559936130e-03,5.710357929811482255e-03,4.485089972363737534e-03
8.511380382023758888e+08,2.582574041361727565e-02,2.449280218304633952e-02,1.684951103409995654e-02,1.181172158327736636e-02,8.321727441482962284e-03,5.711052882358773168e-03,4.484536905644377972e-03
8.709635899560796022e+08,2.582303541467892774e-02,2.449653784429613526e-02,1.685047251687879499e-02,1.181308815481276094e-02,8.320716527528693174e-03,5.711591133237392710e-03,4.483879468878547610e-03
8.912509381337441206e+08,2.582039379245026911e-02,2.450107767293389915e-02,1.685070803011489565e-02,1.181416249148324257e-02,8.319687624038136359e-03,5.711965231214579872e-03,4.483170081101132617e-03
9.120108393559114933e+08,2.581791742674069759e-02,2.450616714988351069e-02,1.685029125855392815e-02,1.181490919100344761e-02,8.318719309541122361e-03,5.712187733901424522e-03,4.482465346461402683e-03
9.332543007969924212e+08,2.581574584886653714e-02,2.451134409508905904e-02,1.684942804709267661e-02,1.181535163484914372e-02,8.317877770071662250e-03,5.712285129387447043e-03,4.481816693211746264e-03
9.549925860214369297e+08,2.581401510192703197e-02,2.451601501198366270e-02,1.684840513925411898e-02,1.181556670075617488e-02,8.317214594325942484e-03,5.712300549705891066e-03,4.481276878575828591e-03
9.772372209558111429e+08,2.581281149721991602e-02,2.451956372323425490e-02,1.684750610183899378e-02,1.181564143642923129e-02,8.316759083492282489e-03,5.712278782587583599e-03,4.480888836681030593e-03
1.000000000000000000e+09,2.581218832491706527e-02,2.452148755867562119e-02,1.684698914467724906e-02,1.181565571834589795e-02,8.316529213214074456e-03,5.712256340818420118e-03,4.480685422163757821e-03


==> anc/fig5c_t_transprob.csv <==
1.023292992280754217e-02,6.581664551845534658e-09,6.581664550499657208e-09,6.581664559012237412e-09,6.581664565680854186e-09,6.581664564099941637e-09,6.581664565298710805e-09,6.581664565796991171e-09
1.047128548050899575e-02,6.899284897284052643e-09,6.899284895842057633e-09,6.899284904962168082e-09,6.899284912106895128e-09,6.899284910412879692e-09,6.899284911697344772e-09,6.899284912231158336e-09
1.071519305237606488e-02,7.363890954712092868e-09,7.363890953126634961e-09,7.363890963153536367e-09,7.363890971008912475e-09,7.363890969146067821e-09,7.363890970558452247e-09,7.363890971145296360e-09
1.096478196143185063e-02,7.963760993748370058e-09,7.963760991972491038e-09,7.963761003203006410e-09,7.963761012001668683e-09,7.963761009914710195e-09,7.963761011496898258e-09,7.963761012154127996e-09
1.122018454301963557e-02,8.686760019583284174e-09,8.686760017569868660e-09,8.686760030301832648e-09,8.686760040277230480e-09,8.686760037910666748e-09,8.686760039704690802e-09,8.686760040449724108e-09
1.148153621496882971e-02,9.522297531451350471e-09,9.522297529152185415e-09,9.522297543690410767e-09,9.522297555081481896e-09,9.522297552378505462e-09,9.522297554427398752e-09,9.522297555278053096e-09
1.174897554939529666e-02,1.046285061364154120e-08,1.046285061100603292e-08,1.046285062767042016e-08,1.046285064072795747e-08,1.046285063762893193e-08,1.046285063997786182e-08,1.046285064095283976e-08
1.202264434617413176e-02,1.150485926511055170e-08,1.150485926208420390e-08,1.150485928121940941e-08,1.150485929621361973e-08,1.150485929265428140e-08,1.150485929535191921e-08,1.150485929647136755e-08
1.230268770812381791e-02,1.264897915519602480e-08,1.264897915171875768e-08,1.264897917370477499e-08,1.264897919093357899e-08,1.264897918684307987e-08,1.264897918994308811e-08,1.264897919122921831e-08
1.258925411794167490e-02,1.389982063739915105e-08,1.389982063340357091e-08,1.389982065866680005e-08,1.389982067846454083e-08,1.389982067376335577e-08,1.389982067732595319e-08,1.389982067880369150e-08
1.288249551693134223e-02,1.526537932343471978e-08,1.526537931884431737e-08,1.526537934786889723e-08,1.526537937061518948e-08,1.526537936521303172e-08,1.526537936930659968e-08,1.526537937100424892e-08
1.318256738556407466e-02,1.675636908852272821e-08,1.675636908325005399e-08,1.675636911658947262e-08,1.675636914271834132e-08,1.675636913651197871e-08,1.675636914121469571e-08,1.675636914316460526e-08
1.348962882591653312e-02,1.838562203569290822e-08,1.838562202963765828e-08,1.838562206792688268e-08,1.838562209793625085e-08,1.838562209080726753e-08,1.838562209620881649e-08,1.838562209844810690e-08
1.380384264602885214e-02,2.016765059739226031e-08,2.016765059043924147e-08,2.016765063440773245e-08,2.016765066886965172e-08,2.016765066068199964e-08,2.016765066688541418e-08,2.016765066945672496e-08
1.412537544622754007e-02,2.211840083351651335e-08,2.211840082553336017e-08,2.211840087601942558e-08,2.211840091559133911e-08,2.211840090618865797e-08,2.211840091331235395e-08,2.211840091626469390e-08
1.445439770745927249e-02,2.425517909597022453e-08,2.425517908680488798e-08,2.425517914477179618e-08,2.425517919020919449e-08,2.425517917941180743e-08,2.425517918759186599e-08,2.425517919098153303e-08
1.479108388168207111e-02,2.659671098296643252e-08,2.659671097244427492e-08,2.659671103899863143e-08,2.659671109116944868e-08,2.659671107877094767e-08,2.659671108816367617e-08,2.659671109205537235e-08
1.513561248436207964e-02,2.916328785757317377e-08,2.916328784549366669e-08,2.916328792190642792e-08,2.916328798180756894e-08,2.916328796757086746e-08,2.916328797835583358e-08,2.916328798282384635e-08
1.548816618912481069e-02,3.197696439330906603e-08,3.197696437944202495e-08,3.197696446717266175e-08,3.197696453594897097e-08,3.197696451960180419e-08,3.197696453198520089e-08,3.197696453711484565e-08
1.584893192461113431e-02,3.506184206945281971e-08,3.506184205353397366e-08,3.506184215425835396e-08,3.506184223322445630e-08,3.506184221445418634e-08,3.506184222867278579e-08,3.506184223456202720e-08
1.621810097358929864e-02,3.844409245430271945e-08,3.844409243602877770e-08,3.844409255167088389e-08,3.844409264233618545e-08,3.844409262078384239e-08,3.844409263710949586e-08,3.844409264387081063e-08
1.659586907437560557e-02,4.215242069838624933e-08,4.215242067740912767e-08,4.215242081017783638e-08,4.215242091427532025e-08,4.215242088952880271e-08,4.215242090827362198e-08,4.215242091603612307e-08
1.698243652461744330e-02,4.621841977843914242e-08,4.621841975435931260e-08,4.621841990679070005e-08,4.621842002631017896e-08,4.621841999789628007e-08,4.621842001941863287e-08,4.621842002833059076e-08
1.737800828749375484e-02,5.067658202477362609e-08,5.067658199713260507e-08,5.067658217213819479e-08,5.067658230936425557e-08,5.067658227673969635e-08,5.067658230145103555e-08,5.067658231168262445e-08
1.778279410038922925e-02,5.556472528789709202e-08,5.556472525616866718e-08,5.556472545709102988e-08,5.556472561464664901e-08,5.556472557718769556e-08,5.556472560556038762e-08,5.556472561730702730e-08
1.819700858609983596e-02,6.092431344729338393e-08,6.092431341087370682e-08,6.092431364155022599e-08,6.092431382244693649e-08,6.092431377943746216e-08,6.092431381201385962e-08,6.092431382549986822e-08
1.862087136662867598e-02,6.680080779323473994e-08,6.680080775143084496e-08,6.680080801626699851e-08,6.680080822396237562e-08,6.680080817458018274e-08,6.680080821198297394e-08,6.680080822746587594e-08
1.905460717963247327e-02,7.324405225293135096e-08,7.324405220494803300e-08,7.324405250900138849e-08,7.324405274746517123e-08,7.324405269076634746e-08,7.324405273371040173e-08,7.324405275148585135e-08
1.949844599758045541e-02,8.030869571791657849e-08,8.030869566284127865e-08,8.030869601191808813e-08,8.030869628570804168e-08,8.030869622060880836e-08,8.030869626991491385e-08,8.030869629032234630e-08
1.995262314968879874e-02,8.805465504255039162e-08,8.805465497933601837e-08,8.805465538010188848e-08,8.805465569445085004e-08,8.805465561970700841e-08,8.805465567631742312e-08,8.805465569974655297e-08
2.041737944669529473e-02,9.654762262652131709e-08,9.654762255396642036e-08,9.654762301407356587e-08,9.654762337498946073e-08,9.654762328917251620e-08,9.654762335416912619e-08,9.654762338106726623e-08
2.089296130854039618e-02,1.058596228701082836e-07,1.058596227868342114e-07,1.058596233150674095e-07,1.058596237294480372e-07,1.058596236309179487e-07,1.058596237055427955e-07,1.058596237364235256e-07
2.137962089502232557e-02,1.160696222028654613e-07,1.160696221072904192e-07,1.160696227137345369e-07,1.160696231894993644e-07,1.160696230763732835e-07,1.160696231620523735e-07,1.160696231975052286e-07
2.187761623949553008e-02,1.272641978377622979e-07,1.272641977280713989e-07,1.272641984243037089e-07,1.272641989705452245e-07,1.272641988406614041e-07,1.272641989390319196e-07,1.272641989797337850e-07
2.238721138568339902e-02,1.395382708974052706e-07,1.395382707715162429e-07,1.395382715708272745e-07,1.395382721979845770e-07,1.395382720488613032e-07,1.395382721618027706e-07,1.395382722085306931e-07
2.290867652767772378e-02,1.529959101009190458e-07,1.529959099564431241e-07,1.529959108740899524e-07,1.529959115941483198e-07,1.529959114229363061e-07,1.529959115526066742e-07,1.529959116062525265e-07
2.344228815319922624e-02,1.677512127938832767e-07,1.677512126280797802e-07,1.677512136815771142e-07,1.677512145082969673e-07,1.677512143117250254e-07,1.677512144606017332e-07,1.677512145221895252e-07
2.398832919019489723e-02,1.839292707543483047e-07,1.839292705640734969e-07,1.839292717735271725e-07,1.839292727227068404e-07,1.839292724970195967e-07,1.839292726679468486e-07,1.839292727386521562e-07
2.454708915685031162e-02,2.016672289208052372e-07,2.016672287024525048e-07,2.016672300909430844e-07,2.016672311807207719e-07,2.016672309216066964e-07,2.016672311178498837e-07,2.016672311990220569e-07
2.511886431509579437e-02,2.211154459689735354e-07,2.211154457184060225e-07,2.211154473124284585e-07,2.211154485636285764e-07,2.211154482661378998e-07,2.211154484914457786e-07,2.211154485846339612e-07
2.570395782768863241e-02,2.424387665198884043e-07,2.424387662323609528e-07,2.424387680623293662e-07,2.424387694988604517e-07,2.424387691573104564e-07,2.424387694159870129e-07,2.424387695229693917e-07
2.630267991895381477e-02,2.658179156990943957e-07,2.658179153691643689e-07,2.658179174699915254e-07,2.658179191193026871e-07,2.658179187271697371e-07,2.658179190241557938e-07,2.658179191469737712e-07
2.691534803926915256e-02,2.914510277935606563e-07,2.914510274149857921e-07,2.914510298267483144e-07,2.914510317203538366e-07,2.914510312701482019e-07,2.914510316111163385e-07,2.914510317521131252e-07
2.754228703338166065e-02,3.195553218777037504e-07,3.195553214433251909e-07,3.195553242120263384e-07,3.195553263861073923e-07,3.195553258692308414e-07,3.195553262606932060e-07,3.195553264225587140e-07
2.818382931264453578e-02,3.503689385119311944e-07,3.503689380135391258e-07,3.503689411919852618e-07,3.503689436880809254e-07,3.503689430946623481e-07,3.503689435440951182e-07,3.503689437299170474e-07
2.884031503126605750e-02,3.841529529665672130e-07,3.841529523947469699e-07,3.841529560435525132e-07,3.841529589093531238e-07,3.841529582280605427e-07,3.841529587440465973e-07,3.841529589573693040e-07
2.951209226666385438e-02,4.211935819019993983e-07,4.211935812459557047e-07,4.211935854346970533e-07,4.211935887249548205e-07,4.211935879427788155e-07,4.211935885351714771e-07,4.211935887800634723e-07
3.019951720402016052e-02,4.618046020545557350e-07,4.618046013019108454e-07,4.618046061104501831e-07,4.618046098880247455e-07,4.618046089900306963e-07,4.618046096701416134e-07,4.618046099512729074e-07
3.090295432513590415e-02,5.063300012502662723e-07,5.063300003868289438e-07,5.063300059068340291e-07,5.063300102438931232e-07,5.063300092129358653e-07,5.063300099937507413e-07,5.063300103164819409e-07
3.162277660168379134e-02,5.551468840098319522e-07,5.551468830193323760e-07,5.551468893560198416e-07,5.551468943354169479e-07,5.551468931518140827e-07,5.551468940482408033e-07,5.551468944187248618e-07
3.235936569296282705e-02,6.086686561336791685e-07,6.086686549974668437e-07,6.086686622716034708e-07,6.086686679884593307e-07,6.086686666296162542e-07,6.086686676587684849e-07,6.086686680840680688e-07
3.311311214825911342e-02,6.673485149833214613e-07,6.673485136800178058e-07,6.673485220302159836e-07,6.673485285937353784e-07,6.673485270337135066e-07,6.673485282152380707e-07,6.673485287034592853e-07
3.388441561392025597e-02,7.316832747233169190e-07,7.316832732284185401e-07,7.316832828137712788e-07,7.316832903493272610e-07,7.316832885583504212e-07,7.316832899148007355e-07,7.316832904752483436e-07
3.467368504525316503e-02,8.022175585776818454e-07,8.022175568631057892e-07,8.022175678662097813e-07,8.022175765177370714e-07,8.022175744616237783e-07,8.022175760188904637e-07,8.022175766622436450e-07
3.548133892335755130e-02,8.795483932083188646e-07,8.795483912418829614e-07,8.795484038723073929e-07,8.795484138050497309e-07,8.795484114445611834e-07,8.795484132323659907e-07,8.795484139708821590e-07
3.630780547701013827e-02,9.643302436656157893e-07,9.643302414104428715e-07,9.643302559087089947e-07,9.643302673123732794e-07,9.643302646024656417e-07,9.643302666549274816e-07,9.643302675026744776e-07
3.715352290971724036e-02,1.057280531019870992e-06,1.057280528433709785e-06,1.057280545075857379e-06,1.057280558168233887e-06,1.057280555057200879e-06,1.057280557413485391e-06,1.057280558386609992e-06
3.801893963205612431e-02,1.159185678786152862e-06,1.159185675820598187e-06,1.159185694923423927e-06,1.159185709954542595e-06,1.159185706383029232e-06,1.159185709088096712e-06,1.159185710205129246e-06
3.890451449942804868e-02,1.270907738636753302e-06,1.270907735236356053e-06,1.270907757163424690e-06,1.270907774420325715e-06,1.270907770320199207e-06,1.270907773425659584e-06,1.270907774707867355e-06
3.981071705534973415e-02,1.393391650689796172e-06,1.393391646791046452e-06,1.393391671959584606e-06,1.393391691771796415e-06,1.393391687064846609e-06,1.393391690629944122e-06,1.393391692101734595e-06
4.073802778041125949e-02,1.527673198908090021e-06,1.527673194438252689e-06,1.527673223327059921e-06,1.527673246072884157e-06,1.527673240669337420e-06,1.527673244762076107e-06,1.527673246451459816e-06
4.168693834703354750e-02,1.674887727880874770e-06,1.674887722756660653e-06,1.674887755915181612e-06,1.674887782028911973e-06,1.674887775825717853e-06,1.674887780524160695e-06,1.674887782463282327e-06
4.265795188015925749e-02,1.836279693538334781e-06,1.836279687664381944e-06,1.836279725723114923e-06,1.836279755703319448e-06,1.836279748582192335e-06,1.836279753975944407e-06,1.836279756201692671e-06
4.365158322401661156e-02,2.013213127214387771e-06,2.013213120481526585e-06,2.013213164163960117e-06,2.013213198582991886e-06,2.013213190408159598e-06,2.013213196600073357e-06,2.013213199154780206e-06
4.466835921509629964e-02,2.207183099981557463e-06,2.207183092264829815e-06,2.207183142401137715e-06,2.207183181916045479e-06,2.207183172531666236e-06,2.207183179639801982e-06,2.207183182572042851e-06
4.570881896148751983e-02,2.419828282391814570e-06,2.419828273548211654e-06,2.419828331090954468e-06,2.419828376456018103e-06,2.419828365683214216e-06,2.419828373843082820e-06,2.419828377208598406e-06
4.677351412871981473e-02,2.652944703733470920e-06,2.652944693599353593e-06,2.652944759641488428e-06,2.652944811722594986e-06,2.652944799356054563e-06,2.652944808723197533e-06,2.652944812585947293e-06
4.786300923226385201e-02,2.908500824726685026e-06,2.908500813114839525e-06,2.908500888910373670e-06,2.908500948701526903e-06,2.908500934505596485e-06,2.908500945258543802e-06,2.908500949691916365e-06
4.897788193684461666e-02,3.188654048305147671e-06,3.188654035001427126e-06,3.188654121989101947e-06,3.188654190631366197e-06,3.188654174335575034e-06,3.188654186679239214e-06,3.188654191767439396e-06
5.011872336272722023e-02,3.495768804852115116e-06,3.495768789611613503e-06,3.495768889442060739e-06,3.495768968245311895e-06,3.495768949539230883e-06,3.495768963708801212e-06,3.495768969548442015e-06
5.128613839913648276e-02,3.832436361065479048e-06,3.832436343608164733e-06,3.832436458175044276e-06,3.832436548642925909e-06,3.832436527170269696e-06,3.832436543435684140e-06,3.832436550137611259e-06
5.248074602497725810e-02,4.201496515617083500e-06,4.201496495622837745e-06,4.201496627098533724e-06,4.201496730957106704e-06,4.201496706308972252e-06,4.201496724980041581e-06,4.201496732671424309e-06
5.370317963702526953e-02,4.606061360052904252e-06,4.606061337155854564e-06,4.606061488032403977e-06,4.606061607263029140e-06,4.606061578970126316e-06,4.606061600402423103e-06,4.606061609229154394e-06
5.495408738576245539e-02,5.049541300068611358e-06,5.049541273850695309e-06,5.049541446986699676e-06,5.049541583863776528e-06,5.049541551387524514e-06,5.049541575989128905e-06,5.049541586118578234e-06
5.623413251903491145e-02,5.535673550515493429e-06,5.535673520499136903e-06,5.535673719173541230e-06,5.535673876307815050e-06,5.535673839030122047e-06,5.535673867269375498e-06,5.535673878893533047e-06
5.754399373371569398e-02,6.068553337381073601e-06,6.068553303020856835e-06,6.068553530994582277e-06,6.068553711382853092e-06,6.068553668594403544e-06,6.068553701008784036e-06,6.068553714347883453e-06
5.888436553555889685e-02,6.652668061694981144e-06,6.652668022368177374e-06,6.652668283954757002e-06,6.652668491036929795e-06,6.652668441923725040e-06,6.652668479130048742e-06,6.652668494436711675e-06
6.025595860743578058e-02,7.292934703994264510e-06,7.292934658990090274e-06,7.292934959136621709e-06,7.292935196861171905e-06,7.292935140489111633e-06,7.292935183195226190e-06,7.292935200759200588e-06
6.165950018614822087e-02,7.994740773816914439e-06,7.994740722324334843e-06,7.994741066704231215e-06,7.994741339603340734e-06,7.994741274900519996e-06,7.994741323918723230e-06,7.994741344072333998e-06
6.309573444801933051e-02,8.763989136865902140e-06,8.763989077959793728e-06,8.763989473079057506e-06,8.763989786354823240e-06,8.763989712091255330e-06,8.763989768353675657e-06,8.763989791478056282e-06
6.456542290346556356e-02,9.607147083201800203e-06,9.607147015827276613e-06,9.607147469146241960e-06,9.607147828769634629e-06,9.607147743533952592e-06,9.607147808110202890e-06,9.607147834642449478e-06
6.606934480075957183e-02,1.053130003329969115e-05,1.053129995625433829e-05,1.053130047632714689e-05,1.053130088915153040e-05,1.053130079132430042e-05,1.053130086544173481e-05,1.053130089588307742e-05
6.760829753919818386e-02,1.154421031528251999e-05,1.154421022719631458e-05,1.154421082383063897e-05,1.154421129772206441e-05,1.154421118544516215e-05,1.154421127051208135e-05,1.154421130543728264e-05
6.918309709189363055e-02,1.265438148637420422e-05,1.265438138568680994e-05,1.265438207012679394e-05,1.265438261411348903e-05,1.265438248525499187e-05,1.265438258288727384e-05,1.265438262295535764e-05
7.079457843841380216e-02,1.387112871487708465e-05,1.387112859981218700e-05,1.387112938494791365e-05,1.387113000939182386e-05,1.387112986150574120e-05,1.387112997355739707e-05,1.387113001952396590e-05
7.244359600749898653e-02,1.520465578606606921e-05,1.520465565460245954e-05,1.520465655520981211e-05,1.520465727200340030e-05,1.520465710228350353e-05,1.520465723088168205e-05,1.520465728361299990e-05
7.413102413009177438e-02,1.666613934662532269e-05,1.666613919646428064e-05,1.666614022947948980e-05,1.666614105227157044e-05,1.666614085749845841e-05,1.666614100508360889e-05,1.666614106557274904e-05
7.585775750291835762e-02,1.826782105797414239e-05,1.826782088650274073e-05,1.826782207133666929e-05,1.826782301579149044e-05,1.826782279227189283e-05,1.826782296164380475e-05,1.826782303102913205e-05
7.762471166286918911e-02,2.002310838940448494e-05,2.002310819365435768e-05,2.002310955255215083e-05,2.002311063664663493e-05,2.002311038014383524e-05,2.002311057451444399e-05,2.002311065410073814e-05
7.943282347242813790e-02,2.194668484777578568e-05,2.194668462437684284e-05,2.194668618282949633e-05,2.194668742719423874e-05,2.194668713284831429e-05,2.194668735590220979e-05,2.194668744718491425e-05
8.128305161640994592e-02,2.405463051200364455e-05,2.405463025713217273e-05,2.405463204434739853e-05,2.405463347265788152e-05,2.405463313489426114e-05,2.405463339085806327e-05,2.405463349555098318e-05
8.317637711026708291e-02,2.636455381818533244e-05,2.636455352750604759e-05,2.636455557694680047e-05,2.636455721637215809e-05,2.636455682879684757e-05,2.636455712251875268e-05,2.636455724258574750e-05
8.511380382023767122e-02,2.889573562540499537e-05,2.889573529400622451e-05,2.889573764400672876e-05,2.889573952572452602e-05,2.889573908100399202e-05,2.889573941804491372e-05,2.889573955573618744e-05
8.709635899560805306e-02,3.166928668356090801e-05,3.166928630588248291e-05,3.166928900035248946e-05,3.166929116013918899e-05,3.166929064986274332e-05,3.166929103660078888e-05,3.166929119449439132e-05
8.912509381337455072e-02,3.470831972349527867e-05,3.470831929324840322e-05,3.470832238247833845e-05,3.470832486138659143e-05,3.470832427590866335e-05,3.470832471965886351e-05,3.470832490070811734e-05
9.120108393559096804e-02,3.803813749685177182e-05,3.803813700693013097e-05,3.803814054851137094e-05,3.803814339364682088e-05,3.803814272190627818e-05,3.803814323105774890e-05,3.803814343864555462e-05
9.332543007969909543e-02,4.168643820903709111e-05,4.168643765141870686e-05,4.168644171129510433e-05,4.168644497670725562e-05,4.168644420602039656e-05,4.168644479019357541e-05,4.168644502819439726e-05
9.549925860214358853e-02,4.568353991405143134e-05,4.568353927969053392e-05,4.568354393335970079e-05,4.568354768106366409e-05,4.568354679688706849e-05,4.568354746711376680e-05,4.568354773996458019e-05
9.772372209558106981e-02,5.006262557543810664e-05,5.006262485414654989e-05,5.006263018803189474e-05,5.006263448917998261e-05,5.006263347483890565e-05,5.006263424376862536e-05,5.006263455654991358e-05
1.000000000000000056e-01,5.486001064387460268e-05,5.486000982419225443e-05,5.486001593720953945e-05,5.486002087343485711e-05,5.486001970981215821e-05,5.486002059194836663e-05,5.486002095047667784e-05
1.023292992280754182e-01,6.011543515969968625e-05,6.011543422875367180e-05,6.011544123409924166e-05,6.011544689905614855e-05,6.011544556423608347e-05,6.011544657620686408e-05,6.011544698714054808e-05
1.047128548050899610e-01,6.587238255868424356e-05,6.587238150203677113e-05,6.587238952922815018e-05,6.587239603035859471e-05,6.587239449921895905e-05,6.587239566008688319e-05,6.587239613104679706e-05
1.071519305237606523e-01,7.217842754236247435e-05,7.217842634384759488e-05,7.217843554105141156e-05,7.217844300160990904e-05,7.217844124535516726e-05,7.217844257697211287e-05,7.217844311667940269e-05
1.096478196143185063e-01,7.908561557101970066e-05,7.908561421256961863e-05,7.908562474925625414e-05,7.908563331063140083e-05,7.908563129625808641e-05,7.908563282367164445e-05,7.908563344210499532e-05
1.122018454301963591e-01,8.665087674876017295e-05,8.665087521022223982e-05,8.665088728019229038e-05,8.665089710456786993e-05,8.665089479425306155e-05,8.665089654617129280e-05,8.665089725474635070e-05
1.148153621496882937e-01,9.493647709673343118e-05,9.493647535567971885e-05,9.493648918051274797e-05,9.493650045391791741e-05,9.493649780431923731e-05,9.493649981364306984e-05,9.493650062541697640e-05
1.174897554939529770e-01,1.040105104533473854e-04,1.040105084848797737e-04,1.040105243178628916e-04,1.040105372536682591e-04,1.040105342151229865e-04,1.040105365195551578e-04,1.040105374494598842e-04
1.202264434617413141e-01,1.139474344998847599e-04,1.139474322764395364e-04,1.139474504070405608e-04,1.139474652499647460e-04,1.139474617655737205e-04,1.139474644083156621e-04,1.139474654734237198e-04
1.230268770812381757e-01,1.248286546870718396e-04,1.248286521782291237e-04,1.248286729371878576e-04,1.248286899678886547e-04,1.248286859724685846e-04,1.248286890030174596e-04,1.248286902228447587e-04
1.258925411794167559e-01,1.367431601334709518e-04,1.367431573057767370e-04,1.367431810708966816e-04,1.367432006112319061e-04,1.367431960301171759e-04,1.367431995051776930e-04,1.367432009020283187e-04
1.288249551693134154e-01,1.497882158806520690e-04,1.497882126974628425e-04,1.497882399001966146e-04,1.497882623192514271e-04,1.497882570669243707e-04,1.497882610514511905e-04,1.497882626508099653e-04
1.318256738556407293e-01,1.640701162234039947e-04,1.640701126447664999e-04,1.640701437776997268e-04,1.640701694986916592e-04,1.640701634772168366e-04,1.640701680456065298e-04,1.640701698765856373e-04
1.348962882591653312e-01,1.797050041861001171e-04,1.797050001686836991e-04,1.797050357940351906e-04,1.797050653022234826e-04,1.797050583994584205e-04,1.797050636369121475e-04,1.797050657327585660e-04
1.380384264602884659e-01,1.968197625888939832e-04,1.968197580859963624e-04,1.968197988452668871e-04,1.968198326970118349e-04,1.968198247845627915e-04,1.968198307886429726e-04,1.968198331873159213e-04
1.412537544622753938e-01,2.155529825396215618e-04,2.155529775012761970e-04,2.155530241261939366e-04,2.155530629593314614e-04,2.155530538902184336e-04,2.155530607726278709e-04,2.155530635174542097e-04
1.445439770745927111e-01,2.360560155988082739e-04,2.360560099720279280e-04,2.360560632969561955e-04,2.360561078426777178e-04,2.360560974486679005e-04,2.360561053372815994e-04,2.360561084777002970e-04
1.479108388168207111e-01,2.584941162953706948e-04,2.584941100245709516e-04,2.584941710005643034e-04,2.584942220970180859e-04,2.584942101855818388e-04,2.584942192267675534e-04,2.584942228191739280e-04
1.513561248436207929e-01,2.830476821184308876e-04,2.830476751460881540e-04,2.830477448568024601e-04,2.830478034646644048e-04,2.830477898155007912e-04,2.830478001767680282e-04,2.830478042854712062e-04
1.548816618912481069e-01,3.099135985746168868e-04,3.099135908422311915e-04,3.099136705219175973e-04,3.099137377422132790e-04,3.099137221032863309e-04,3.099137339763095118e-04,3.099137386746174980e-04
1.584893192461113431e-01,3.393066973782621191e-04,3.393066888277075947e-04,3.393067798815463257e-04,3.393068569760475731e-04,3.393068390590645174e-04,3.393068526631328559e-04,3.393068580345805002e-04
1.621810097358929725e-01,3.714613363313045628e-04,3.714613269066756795e-04,3.714614309337301739e-04,3.714615193482938217e-04,3.714614988235499706e-04,3.714615144095018248e-04,3.714615205492403905e-04
1.659586907437560488e-01,4.066331099469577826e-04,4.066330995970417086e-04,4.066332184161465459e-04,4.066333198074156786e-04,4.066332962979178362e-04,4.066333141526267043e-04,4.066333211689948223e-04
1.698243652461744191e-01,4.451007003719710618e-04,4.451006890535065042e-04,4.451008247324305463e-04,4.451009409983769610e-04,4.451009140731483128e-04,4.451009345246363636e-04,4.451009425409330829e-04
1.737800828749375415e-01,4.871678786610668041e-04,4.871678663429899071e-04,4.871680212312508697e-04,4.871681545461059018e-04,4.871681237125596278e-04,4.871681471358236073e-04,4.871681562923101572e-04
1.778279410038922925e-01,5.331656669472692716e-04,5.331656536161897587e-04,5.331658303819298249e-04,5.331659832361254885e-04,5.331659479313837196e-04,5.331659747550297800e-04,5.331659852111846022e-04
1.819700858609983596e-01,5.834546725252089854e-04,5.834546581924144855e-04,5.834548598637840852e-04,5.834550351096143023e-04,5.834549946906271347e-04,5.834550254044249592e-04,5.834550373414825299e-04
1.862087136662867459e-01,6.384276053113615863e-04,6.384275900217175779e-04,6.384278200332459564e-04,6.384280209370563628e-04,6.384279746693649702e-04,6.384280098328425686e-04,6.384280234566489702e-04
1.905460717963247397e-01,6.985119905539513303e-04,6.985119743971419329e-04,6.985122366416139476e-04,6.985124669434412525e-04,6.985124139884000757e-04,6.985124542406200357e-04,6.985124697848380752e-04
1.949844599758045471e-01,7.641730890221168707e-04,7.641730721467702644e-04,7.641733710331594272e-04,7.641736350148645206e-04,7.641735744151236919e-04,7.641736204857972267e-04,7.641736382155012164e-04
1.995262314968879735e-01,8.359170371926825677e-04,8.359170198240439224e-04,8.359173603420818428e-04,8.359176629051730690e-04,8.359175935681885643e-04,8.359176462903022400e-04,8.359176665060036402e-04
2.041737944669529681e-01,9.142942201544558209e-04,9.142942026164116703e-04,9.142945904084038731e-04,9.142949371628986740e-04,9.142948578422183331e-04,9.142949181663726421e-04,9.142949412085191749e-04
2.089296130854039757e-01,9.999028900421942385e-04,9.999028727846242994e-04,9.999033142251358315e-04,9.999037115910058577e-04,9.999036208650381036e-04,9.999036898757202550e-04,9.999037161297164109e-04
2.137962089502232488e-01,1.093393042769451838e-03,1.093393026402092330e-03,1.093393528686137416e-03,1.093393984009082779e-03,1.093393880257029389e-03,1.093393959191069249e-03,1.093393989092866867e-03
2.187761623949552869e-01,1.195470565621665517e-03,1.195470550955916866e-03,1.195471122196280255e-03,1.195471643879815601e-03,1.195471525254409445e-03,1.195471615521895422e-03,1.195471649564206276e-03
2.238721138568340041e-01,1.306901667863734438e-03,1.306901655964140714e-03,1.306902305298430393e-03,1.306902902954536639e-03,1.306902767351177152e-03,1.306902870559147316e-03,1.306902909298330185e-03
2.290867652767773488e-01,1.428517605870659223e-03,1.428517598118158325e-03,1.428518335826134411e-03,1.428519020447030410e-03,1.428518865468873800e-03,1.428518983448123867e-03,1.428519027511800186e-03
2.344228815319922832e-01,1.561219713360660882e-03,1.561219711530117786e-03,1.561220549161762604e-03,1.561221333315682787e-03,1.561221156234188136e-03,1.561221291069585758e-03,1.561221341165035465e-03
2.398832919019489862e-01,1.705984746046400238e-03,1.705984752401471221e-03,1.705985702916129089e-03,1.705986600970388952e-03,1.705986398680762496e-03,1.705986552745496990e-03,1.705986609668884001e-03
2.454708915685029913e-01,1.863870548363672072e-03,1.863870565772651495e-03,1.863871643689389351e-03,1.863872672064433543e-03,1.863872441035369174e-03,1.863872617029604852e-03,1.863872681676082693e-03
2.511886431509579576e-01,2.036022047822815331e-03,2.036022079899862947e-03,2.036023301458938627e-03,2.036024478917567923e-03,2.036024215134601099e-03,2.036024416129064794e-03,2.036024489503793396e-03
2.570395782768863380e-01,2.223677579882614875e-03,2.223677631159650010e-03,2.223679014494645174e-03,2.223680362471144693e-03,2.223680061372882485e-03,2.223680290857956657e-03,2.223680374088060456e-03
2.630267991895381408e-01,2.428175542987499880e-03,2.428175619123091634e-03,2.428177184442812265e-03,2.428178727417320843e-03,2.428178383823726728e-03,2.428178645764681766e-03,2.428178740112168187e-03
2.691534803926915465e-01,2.650961379444625315e-03,2.650961487477474041e-03,2.650963257256138371e-03,2.650965023180268387e-03,2.650964631212125115e-03,2.650964930111178192e-03,2.650965036986792454e-03
2.754228703338166273e-01,2.893594873046412275e-03,2.893595021702524868e-03,2.893597020876009611e-03,2.893599041656497867e-03,2.893598594645070427e-03,2.893598935611025550e-03,2.893599056589014895e-03
2.818382931264453717e-01,3.157757748654110679e-03,3.157757948718523198e-03,3.157760204883492457e-03,3.157762516931495594e-03,3.157762007317346971e-03,3.157762396143622835e-03,3.157762532977337333e-03
2.884031503126605611e-01,3.445261552225689031e-03,3.445261816991751838e-03,3.445264360603295453e-03,3.445267005457891205e-03,3.445266424677730262e-03,3.445266867929653275e-03,3.445267022567849620e-03
2.951209226666385299e-01,3.758055781862692808e-03,3.758056127674406274e-03,3.758058992236313397e-03,3.758062017271811966e-03,3.758061355632155709e-03,3.758061860744453617e-03,3.758062035348126717e-03
3.019951720402015982e-01,4.098236231219637080e-03,4.098236678125529581e-03,4.098239900365472331e-03,4.098243359593298392e-03,4.098242606129680506e-03,4.098243181515148943e-03,4.098243378474634990e-03
3.090295432513590623e-01,4.468053495909510113e-03,4.468054068450076285e-03,4.468057688469658124e-03,4.468061643446852825e-03,4.468060785767211107e-03,4.468061440937613413e-03,4.468061662889595380e-03
3.162277660168379412e-01,4.869921581182481626e-03,4.869922309337362636e-03,4.869926370724179769e-03,4.869930891581957313e-03,4.869929915692802237e-03,4.869930661393069397e-03,4.869930911237020481e-03
3.235936569296282705e-01,5.306426534975120131e-03,5.306427455301135181e-03,5.306432005186525504e-03,5.306437171793898337e-03,5.306436061907823798e-03,5.306436910264626140e-03,5.306437191178065352e-03
3.311311214825911065e-01,5.780335014239430975e-03,5.780336171236398826e-03,5.780341260278312396e-03,5.780347163557480843e-03,5.780345901880533897e-03,5.780346866566369451e-03,5.780347182018118375e-03
3.388441561392025458e-01,6.294602674074251114e-03,6.294604121822356541e-03,6.294609804087679741e-03,6.294616547499723783e-03,6.294615113997197899e-03,6.294616210411036958e-03,6.294616564171462425e-03
3.467368504525316641e-01,6.852382248402703532e-03,6.852384052523229248e-03,6.852390385237673229e-03,6.852398086459117639e-03,6.852396458598369530e-03,6.852397704063862421e-03,6.852398100210797122e-03
3.548133892335754713e-01,7.457031167577081801e-03,7.457033407577740719e-03,7.457040450703919347e-03,7.457049243516897935e-03,7.457047395985905158e-03,7.457048809968064816e-03,7.457049252886796889e-03
3.630780547701014105e-01,8.112118532161899376e-03,8.112121304239145944e-03,8.112129119834480054e-03,8.112139156255577035e-03,8.112137060656112245e-03,8.112138664997169818e-03,8.112139159372488278e-03
3.715352290971725702e-01,8.821431233076448136e-03,8.821434653459957545e-03,8.821443304755302584e-03,8.821454757430638449e-03,8.821452381945236315e-03,8.821454201120133842e-03,8.821454751917950921e-03
3.801893963205612570e-01,9.588978976121426481e-03,9.588983185061192641e-03,9.588992735188183944e-03,9.589005800084999392e-03,9.589003109117198373e-03,9.589005170508835621e-03,9.589005782944328565e-03
3.890451449942806672e-01,1.041899793355556027e-02,1.041900310006957028e-02,1.041901361034946322e-02,1.041902850977718259e-02,1.041902546356510487e-02,1.041902779775893267e-02,1.041902847724753868e-02
3.981071705534973137e-01,1.131595270675837817e-02,1.131595903427935583e-02,1.131597056196792864e-02,1.131598754796469403e-02,1.131598410216860459e-02,1.131598674326558633e-02,1.131598749535231256e-02
4.073802778041128447e-01,1.228453624210798338e-02,1.228454397519138097e-02,1.228455657055316230e-02,1.228457592867671436e-02,1.228457203394213958e-02,1.228457501988821678e-02,1.228457585014988175e-02
4.168693834703355305e-01,1.332966729709160296e-02,1.332967672937461663e-02,1.332969043193428516e-02,1.332971248549921252e-02,1.332970808699824108e-02,1.332971145992743051e-02,1.332971237384129350e-02
4.265795188015925610e-01,1.445648500552913773e-02,1.445649648916208681e-02,1.445651132295142256e-02,1.445653643775776306e-02,1.445653147471256256e-02,1.445653528129941731e-02,1.445653628407043284e-02
4.365158322401658797e-01,1.567034003993186819e-02,1.567035399673995591e-02,1.567036996432388113e-02,1.567039855392495309e-02,1.567039295911931002e-02,1.567039725093490043e-02,1.567039834727230324e-02
4.466835921509630380e-01,1.697678181590566576e-02,1.697679875058085569e-02,1.697681582560580868e-02,1.697684835716603211e-02,1.697684205645276848e-02,1.697684689031610586e-02,1.697684808414833338e-02
4.570881896148749624e-01,1.838154112880002050e-02,1.838156164447081811e-02,1.838157976243148806e-02,1.838161676322714461e-02,1.838160967504207446e-02,1.838161511335642539e-02,1.838161640747143846e-02
4.677351412871981196e-01,1.989050755739351153e-02,1.989053237397489168e-02,1.989055142084119460e-02,1.989059348545928890e-02,1.989058552035538607e-02,1.989059163141573480e-02,1.989059302701137733e-02
4.786300923226382564e-01,2.150970091446431989e-02,2.150973089025203649e-02,2.150975068853540340e-02,2.150979848682681508e-02,2.150978954704626731e-02,2.150979640530027021e-02,2.150979790142697884e-02
4.897788193684461389e-01,2.324523597111666923e-02,2.324527212816016389e-02,2.324529241992624728e-02,2.324534670576997378e-02,2.324533668487651153e-02,2.324534437111664201e-02,2.324534596399148792e-02
5.011872336272722439e-01,2.510327963259810502e-02,2.510332318646499652e-02,2.510334361271794948e-02,2.510340523365223175e-02,2.510339401625157063e-02,2.510340261771040749e-02,2.510340429987851715e-02
5.128613839913648276e-01,2.708999970036073471e-02,2.709005209499373845e-02,2.709007217076367727e-02,2.709014207853772255e-02,2.709012954012060548e-02,2.709013915043452167e-02,2.709014090974993030e-02
5.248074602497725394e-01,2.921150432110082573e-02,2.921156726956617572e-02,2.921158635392615693e-02,2.921166561602170711e-02,2.921165162297195694e-02,2.921166234197018763e-02,2.921166416036415775e-02
5.370317963702526676e-01,3.147377120182291016e-02,3.147384673385720394e-02,3.147386399397743284e-02,3.147395380614299160e-02,3.147393821596200514e-02,3.147395014922840101e-02,3.147395200122866943e-02
5.495408738576245122e-01,3.388256566459807440e-02,3.388265618197917189e-02,3.388267055019422019e-02,3.388277225002500614e-02,3.388275491183486560e-02,3.388276816997829594e-02,3.388277002093779272e-02
5.623413251903490728e-01,3.644334663027824772e-02,3.644345497117459920e-02,3.644346509389292249e-02,3.644358017547646988e-02,3.644356093087636889e-02,3.644357562843192344e-02,3.644357743242001429e-02
5.754399373371569260e-01,3.916115966236198564e-02,3.916128917595310815e-02,3.916129335307754616e-02,3.916142348270751361e-02,3.916140216707218041e-02,3.916141842093964764e-02,3.916142011824366720e-02
5.888436553555890240e-01,4.204051627660979756e-02,4.204067090941798757e-02,4.204066702277152456e-02,4.204081405570903734e-02,4.204079050003461243e-02,4.204080842734212592e-02,4.204080994152049888e-02
6.025595860743577781e-01,4.508525883577261389e-02,4.508544323129940606e-02,4.508542866036255314e-02,4.508559465859603155e-02,4.508556869201707507e-02,4.508558840727606293e-02,4.508558964169896016e-02
6.165950018614821948e-01,4.829841050956634046e-02,4.829863012298545033e-02,4.829860164605279116e-02,4.829878889697074296e-02,4.829876035009342261e-02,4.829878196148630620e-02,4.829878279529328799e-02
6.309573444801933606e-01,5.168200999614147584e-02,5.168227122595839967e-02,5.168222490461456958e-02,5.168243594046106892e-02,5.168240464968074099e-02,5.168242825429412296e-02,5.168242853769285799e-02
6.456542290346556356e-01,5.523693098169011467e-02,5.523724132043181245e-02,5.523717236503510736e-02,5.523740998296370469e-02,5.523737579596153108e-02,5.523740147374479881e-02,5.523740102256990275e-02
6.606934480075961069e-01,5.896268666885853132e-02,5.896305487499926834e-02,5.896295748865097025e-02,5.896322477112677513e-02,5.896318755376860760e-02,5.896321535996090074e-02,5.896321394940774729e-02
6.760829753919819218e-01,6.285722014182171247e-02,6.285765643527291280e-02,6.285752363354865646e-02,6.285782396877059863e-02,6.285778361366249622e-02,6.285781356938910380e-02,6.285781092683516424e-02
6.918309709189366385e-01,6.691668186557842013e-02,6.691719814916211040e-02,6.691702155269939334e-02,6.691735865462193622e-02,6.691731509161041869e-02,6.691734717230302110e-02,6.691734296912860147e-02
7.079457843841380216e-01,7.113519624795469620e-02,7.113580635732637270e-02,7.113557595421179935e-02,7.113595388163795885e-02,7.113590709057807104e-02,7.113594121182136021e-02,7.113593505414433915e-02
7.244359600749902262e-01,7.550461993242207903e-02,7.550533991689617475e-02,7.550504379169288571e-02,7.550546696578487593e-02,7.550541699193619172e-02,7.550545299228693386e-02,7.550544441053214095e-02
7.413102413009177161e-01,8.001429534359780216e-02,8.001514378023397156e-02,8.001476780645448705e-02,8.001524102586528298e-02,8.001518799831307260e-02,8.001522561857597748e-02,8.001521405581067670e-02
7.585775750291835484e-01,8.465080397768923182e-02,8.465180232080078693e-02,8.465132981368622689e-02,8.465185826635270028e-02,8.465180241988728982e-02,8.465184127826706761e-02,8.465182607725141306e-02
7.762471166286916135e-01,8.939772501557462225e-02,8.939889798349298644e-02,8.939830931013362236e-02,8.939889858058945593e-02,8.939884028151194595e-02,8.939887984399162713e-02,8.939886023291644668e-02
7.943282347242813790e-01,9.423540602963335899e-02,9.423678203007390675e-02,9.423605417423341901e-02,9.423671024509769345e-02,9.423665002144926417e-02,9.423668956667474728e-02,9.423666464359317652e-02
8.128305161640990706e-01,9.914075384282150516e-02,9.914236543751320241e-02,9.914147151703359140e-02,9.914220076311056062e-02,9.914213933984629412e-02,9.914217791772741983e-02,9.914214663372876435e-02
8.317637711026708569e-01,1.040870549570651754e-01,1.040889393653909173e-01,1.040878481008033901e-01,1.040886572739907617e-01,1.040885956136321511e-01,1.040886319968030993e-01,1.040885931380340912e-01
8.511380382023763236e-01,1.090438363644146424e-01,1.090460360046224958e-01,1.090447111386126239e-01,1.090456073415663751e-01,1.090455466908666904e-01,1.090455793180887534e-01,1.090455314867955633e-01
8.709635899560805861e-01,1.139767789425142619e-01,1.139793420075593533e-01,1.139777416762880191e-01,1.139787323225321808e-01,1.139786742656713481e-01,1.139787011762135732e-01,1.139786427710617472e-01
8.912509381337454517e-01,1.188476969550767148e-01,1.188506780183020833e-01,1.188487540773113665e-01,1.188498468352254672e-01,1.188497933540094975e-01,1.188498121120117046e-01,1.188497413080421700e-01
9.120108393559096527e-01,1.236145983509031043e-01,1.236180589945248959e-01,1.236157563041169472e-01,1.236169590219850650e-01,1.236169125634563604e-01,1.236169201712755961e-01,1.236168348999714117e-01
9.332543007969910098e-01,1.282318414860592615e-01,1.282358509427603821e-01,1.282331066203703240e-01,1.282344272294547449e-01,1.282343907812136252e-01,1.282343835807858712e-01,1.282342815108589718e-01
9.549925860214358853e-01,1.326504044683186889e-01,1.326550402631549441e-01,1.326517829133860016e-01,1.326532293058081957e-01,1.326532064791990095e-01,1.326531800405254535e-01,1.326530585601831125e-01
9.772372209558106704e-01,1.368182834065731768e-01,1.368236319828517455e-01,1.368197809195309256e-01,1.368213607976271340e-01,1.368213559187436701e-01,1.368213049147495308e-01,1.368211611163643315e-01
1.000000000000000000e+00,1.406810352876311510e-01,1.406871925964558734e-01,1.406826570753062500e-01,1.406843777691008102e-01,1.406843959773103059e-01,1.406843140445383500e-01,1.406841447128196754e-01
1.023292992280753655e+00,1.441824798296493793e-01,1.441895518584865310e-01,1.441842303437799733e-01,1.441860985933189898e-01,1.441861459466816375e-01,1.441860255315903783e-01,1.441858271365339117e-01
1.047128548050899610e+00,1.472655722949560708e-01,1.472736755059446956e-01,1.472674549997428084e-01,1.472694766992897197e-01,1.472695602858559438e-01,1.472693924769166995e-01,1.472691611729817496e-01
1.071519305237605968e+00,1.498734557007527779e-01,1.498827173446981020e-01,1.498754728129108871e-01,1.498776527144682624e-01,1.498777807679615437e-01,1.498775551143068374e-01,1.498772867474293391e-01
1.096478196143185091e+00,1.519506959661574286e-01,1.519612542333876604e-01,1.519528481687242305e-01,1.519551895430575061e-01,1.519553715608946420e-01,1.519550758789905420e-01,1.519547660031669023e-01
1.122018454301962898e+00,1.534446971210740029e-01,1.534567010858582936e-01,1.534469832535990397e-01,1.534494875079493170e-01,1.534497343689094628e-01,1.534493545396262426e-01,1.534489984448824951e-01
1.148153621496882826e+00,1.543072856584941921e-01,1.543208949698204047e-01,1.543097023879158314e-01,1.543123686409500483e-01,1.543126927190830167e-01,1.543122124786482086e-01,1.543118052322189071e-01
1.174897554939529076e+00,1.544964433811749083e-01,1.545118276497490784e-01,1.544989848596833859e-01,1.545018094759930127e-01,1.545022247465657472e-01,1.545016254762184016e-01,1.545011619786763324e-01
1.202264434617413169e+00,1.539781567095964976e-01,1.539954945393869346e-01,1.539808142280968961e-01,1.539837903167615429e-01,1.539843124491932502e-01,1.539835729699329525e-01,1.539830480278091551e-01
1.230268770812381174e+00,1.527283375343595762e-01,1.527478151473511403e-01,1.527310991827507680e-01,1.527342160671671945e-01,1.527348624990234049e-01,1.527339588796712833e-01,1.527333672957582322e-01
1.258925411794167504e+00,1.507347566203529610e-01,1.507565660259099216e-01,1.507376069686781617e-01,1.507408496380282792e-01,1.507416396232656441e-01,1.507405450121169499e-01,1.507398816941331043e-01
1.288249551693133599e+00,1.479989157981159709e-01,1.480232524639663039e-01,1.480018356156218851e-01,1.480051841720073091e-01,1.480061387958287733e-01,1.480048232884572101e-01,1.480040833760501440e-01
1.318256738556407459e+00,1.445377704264114160e-01,1.445648304171891219e-01,1.445407364585339638e-01,1.445441655778877954e-01,1.445453077298380906e-01,1.445437382880646882e-01,1.445429172972321208e-01
1.348962882591653312e+00,1.403851998422114833e-01,1.404151764040180161e-01,1.403881846682927259e-01,1.403916630975936830e-01,1.403930173939681170e-01,1.403911578335549915e-01,1.403902518164792390e-01
1.380384264602885214e+00,1.355931119539430518e-01,1.356261915395762796e-01,1.355960839508087434e-01,1.355995740687105100e-01,1.356011667150447408e-01,1.355989777822085296e-01,1.355979834992526722e-01
1.412537544622753938e+00,1.302320602615137657e-01,1.302684180106098988e-01,1.302349836995798926e-01,1.302384411720937940e-01,1.302402997565413334e-01,1.302377393157489738e-01,1.302366544150121708e-01
1.445439770745927888e+00,1.243912491095339468e-01,1.244310438201649410e-01,1.243940844084483466e-01,1.243974579754641430e-01,1.243996111843485020e-01,1.243966345418537067e-01,1.243954577403216938e-01
1.479108388168207222e+00,1.181778077673082267e-01,1.182211764193285275e-01,1.181805119368112555e-01,1.181837433685885841e-01,1.181862206164404072e-01,1.181827810053937000e-01,1.181815122644762905e-01
1.513561248436208651e+00,1.117152279037276902e-01,1.117622798174517790e-01,1.117177551918953071e-01,1.117207794566972417e-01,1.117236104247488204e-01,1.117196596781471624e-01,1.117183003654580176e-01
1.548816618912481236e+00,1.051408840058693783e-01,1.051916947398577329e-01,1.051431867706352774e-01,1.051459324547905083e-01,1.051491465342847681e-01,1.051446359711570577e-01,1.051431889999799585e-01
1.584893192461114042e+00,9.860259377729230224e-02,9.865719888277285632e-02,9.860462358758116663e-02,9.860701360676021876e-02,9.861063924660042057e-02,9.860552079423109961e-02,9.860399073251058244e-02
1.621810097358929781e+00,9.225422645793063259e-02,9.231261521069765441e-02,9.225593541739388059e-02,9.225788805202431164e-02,9.226195201426384829e-02,9.225617958448978362e-02,9.225457272667876574e-02
1.659586907437561321e+00,8.625043133720067257e-02,8.631254055633584554e-02,8.625177360609227739e-02,8.625320388386636949e-02,8.625773041529485874e-02,8.625126154550441515e-02,8.624958594350735919e-02
1.698243652461744357e+00,8.074063523157423705e-02,8.080634326365913889e-02,8.074156870064258529e-02,8.074239013431568079e-02,8.074740006784061896e-02,8.074019782681890467e-02,8.073846328086380086e-02
1.737800828749376247e+00,7.586254349865700908e-02,7.593166439256560096e-02,7.586303154332438292e-02,7.586315821194780651e-02,7.586866801743601119e-02,7.586070316226550814e-02,7.585892117901940623e-02
1.778279410038922759e+00,7.173546946135571367e-02,7.180774728001003415e-02,7.173548267566363934e-02,7.173483161182792056e-02,7.174085242229791270e-02,7.173210577490168882e-02,7.173028950855883656e-02
1.819700858609982541e+00,6.845390496741624031e-02,6.852900807943811123e-02,6.845342274662051529e-02,6.845191656142246561e-02,6.845845320661492206e-02,6.844891819719002568e-02,6.844708239943175787e-02
1.862087136662867515e+00,6.608182106397549049e-02,6.615933613423814752e-02,6.608083287441934850e-02,6.607840251653879227e-02,6.608545260148906975e-02,6.607513790129040943e-02,6.607329891743760064e-02
1.905460717963246342e+00,6.464824128936574876e-02,6.472766655256789736e-02,6.464674743734089013e-02,6.464333494442207895e-02,6.465088801518578676e-02,6.463982015354291510e-02,6.463799601398732830e-02
1.949844599758045582e+00,6.414464830835986398e-02,6.422538557997732600e-02,6.414265999997136036e-02,6.413822106197822337e-02,6.414625790351841106e-02,6.413448373475463815e-02,6.413269440146709965e-02
1.995262314968878847e+00,6.452475452030854985e-02,6.460609929815240571e-02,6.452229299660927619e-02,6.451679911552263280e-02,6.452529122733204059e-02,6.451288008413420816e-02,6.451114791977860530e-02
2.041737944669529625e+00,6.570707682585293086e-02,6.578820579418376280e-02,6.570417136706289962e-02,6.569761136982346650e-02,6.570652066251768397e-02,6.569356600564815740e-02,6.569191653514346030e-02
2.089296130854038758e+00,6.758059584101917816e-02,6.766055114567970374e-02,6.757728046611233275e-02,6.756966111364329231e-02,6.757893986399327035e-02,6.756556021707525728e-02,6.756402324549089233e-02
2.137962089502232654e+00,7.001354663325523586e-02,7.009121649273250543e-02,7.000985538187777524e-02,7.000120082256067189e-02,7.001079191485963527e-02,6.999713086095113446e-02,6.999574199435894262e-02
2.187761623949551648e+00,7.286508543853667530e-02,7.293918103398761010e-02,7.286104621527392244e-02,7.285139606278054347e-02,7.286123353091994437e-02,7.284745854884863703e-02,7.284626113331801878e-02
2.238721138568339875e+00,7.599921895047793974e-02,7.606824813191651047e-02,7.599484603888943812e-02,7.598425191756491559e-02,7.599426178490549522e-02,7.598056172223101312e-02,7.597960916836692113e-02
2.290867652767772267e+00,7.929999596114288563e-02,7.936223513484598480e-02,7.929528147532481641e-02,7.928380197554858733e-02,7.929390336919614479e-02,7.928048438941284748e-02,7.927984278487090752e-02
2.344228815319922887e+00,8.268658470264461657e-02,8.274005131600697949e-02,8.268148943126830963e-02,8.266918355372344929e-02,8.267929004721215336e-02,8.266636995495675599e-02,8.266612078651278117e-02
2.398832919019489918e+00,8.612654467736763353e-02,8.616897394129004184e-02,8.612098897725532776e-02,8.610790831595692418e-02,8.611792943119364607e-02,8.610573037300103816e-02,8.610597308719264431e-02
2.454708915685031023e+00,8.964540956509990666e-02,8.967424034831573965e-02,8.963926515984349530e-02,8.962544527074570166e-02,8.963528804852578802e-02,8.962402770821280285e-02,8.962488174307281508e-02
2.511886431509579687e+00,9.333069151328515778e-02,9.334306754625609770e-02,9.332377522179222118e-02,9.330922683188733191e-02,9.331879736305284667e-02,9.330867891731167707e-02,9.331028474900604497e-02
2.570395782768864823e+00,9.732865449850554296e-02,9.732144791486736779e-02,9.732072502732545816e-02,9.730542593643015659e-02,9.731463073599430635e-02,9.730583200074238714e-02,9.730835068358272000e-02
2.630267991895381297e+00,1.018327259750133745e-01,1.018025905238639645e-01,1.018234849217959370e-01,1.018073736072201141e-01,1.018161207150608399e-01,1.018087830856781312e-01,1.018123937405734092e-01
2.691534803926916908e+00,1.070632319096203044e-01,1.070066925936670188e-01,1.070523300081456797e-01,1.070353020279141282e-01,1.070435017356044793e-01,1.070377196888965543e-01,1.070426144336516228e-01
2.754228703338166273e+00,1.132392177493669327e-01,1.131528018977720068e-01,1.132262671099395629e-01,1.132081753785006417e-01,1.132157405158874530e-01,1.132115525785089977e-01,1.132179285117309031e-01
2.818382931264455049e+00,1.205443712481290286e-01,1.204247829058487651e-01,1.205289638939943675e-01,1.205096237442226936e-01,1.205164695140891751e-01,1.205138516877683058e-01,1.205218997495100114e-01
2.884031503126605500e+00,1.290903501776650142e-01,1.289346851135994565e-01,1.290720825520166037e-01,1.290512821775322838e-01,1.290573256031144200e-01,1.290561882461243870e-01,1.290660790861559992e-01
2.951209226666386964e+00,1.388819456513689377e-01,1.386879383999056470e-01,1.388604480016239762e-01,1.388379643898806637e-01,1.388431235366439642e-01,1.388433126093981673e-01,1.388551799875057113e-01
3.019951720402016093e+00,1.497892539074218432e-01,1.495555414867871802e-01,1.497642226078942651e-01,1.497398424471296507e-01,1.497440356918261772e-01,1.497453390628699643e-01,1.497592617566098905e-01
3.090295432513591845e+00,1.615321578408251690e-01,1.612585378792172064e-01,1.615033878901835918e-01,1.614769322115364447e-01,1.614800779479916570e-01,1.614822371150420599e-01,1.614982207714975582e-01
3.162277660168379523e+00,1.736817474502681535e-01,1.733694024438334758e-01,1.736491617042917601e-01,1.736205122845233262e-01,1.736225295607173591e-01,1.736252566741105507e-01,1.736432174482593349e-01
3.235936569296280929e+00,1.856817401672043455e-01,1.853333957620456052e-01,1.856454114855403681e-01,1.856145363933811576e-01,1.856153470457005128e-01,1.856183465519190556e-01,1.856380986479560236e-01
3.311311214825911176e+00,1.968905422030085839e-01,1.965105270653366154e-01,1.968507047423403156e-01,1.968176799865087034e-01,1.968172128464720227e-01,1.968202064428625775e-01,1.968414557368612372e-01
3.388441561392023793e+00,2.066415399338507042e-01,2.062357190935081297e-01,2.065985864185903298e-01,2.065636105704207748e-01,2.065618082357066621e-01,2.065645612125618369e-01,2.065869069178441486e-01
3.467368504525316641e+00,2.143159279630831859e-01,2.138914911497564741e-01,2.142703909537226337e-01,2.142337899687450642e-01,2.142306184250791501e-01,2.142329649563002314e-01,2.142559107578554944e-01
3.548133892335753270e+00,2.194194210521778488e-01,2.189845223681604058e-01,2.193719379616344833e-01,2.193341582560753011e-01,2.193296192904564124e-01,2.193314839190890209e-01,2.193544591556290668e-01
3.630780547701013994e+00,2.216521877432348631e-01,2.212154518841750184e-01,2.216034514591049831e-01,2.215650405750933527e-01,2.215591864348012696e-01,2.215605989828031419e-01,2.215829893554653041e-01
3.715352290971723814e+00,2.209608659207209502e-01,2.205307968080175152e-01,2.209115650967070077e-01,2.208731408866262680e-01,2.208660900438280394e-01,2.208671915333519919e-01,2.208883775879006695e-01
3.801893963205612792e+00,2.175629662757030958e-01,2.171473131790373212e-01,2.175137212890296823e-01,2.174759322452775312e-01,2.174678844942345146e-01,2.174689224341003757e-01,2.174883228670249080e-01
3.890451449942804896e+00,2.119374001990409206e-01,2.115425504475055007e-01,2.118887020292661849e-01,2.118521828916501148e-01,2.118434314462657175e-01,2.118447439811053101e-01,2.118618598540234488e-01
3.981071705534973137e+00,2.047799209951614574e-01,2.044103936027348856e-01,2.047320805098650776e-01,2.046974082872166645e-01,2.046883462056598713e-01,2.046903360359048352e-01,2.047047914344871933e-01
4.073802778041126338e+00,1.969281446756408482e-01,1.965862530665784813e-01,1.968812588028391042e-01,1.968489145791583184e-01,1.968400328747497152e-01,1.968431333418449725e-01,1.968547080252872894e-01
4.168693834703354639e+00,1.892663924280469645e-01,1.889521262362159892e-01,1.892203314804621339e-01,1.891906726853578025e-01,1.891825480176089758e-01,1.891871850567624636e-01,1.891958352681020195e-01
4.265795188015925277e+00,1.826246330955908492e-01,1.823357804855442466e-01,1.825790503978682588e-01,1.825522966298192551e-01,1.825455675626780905e-01,1.825521220797257649e-01,1.825579868750893120e-01
4.365158322401661017e+00,1.776872485399773882e-01,1.774197459642892771e-01,1.776416100734543868e-01,1.776178433042097382e-01,1.776131757095802122e-01,1.776219511022226472e-01,1.776253431481868428e-01
4.466835921509630047e+00,1.749256383660706682e-01,1.746741004235246586e-01,1.748792671335615001e-01,1.748584446157754047e-01,1.748564886860453360e-01,1.748676875719697710e-01,1.748690691092930072e-01
4.570881896148751622e+00,1.745639827977397418e-01,1.743223379383243288e-01,1.745161107680072710e-01,1.744980867583398598e-01,1.744994299353973266e-01,1.745131427026444804e-01,1.745130889993434797e-01
4.677351412871980862e+00,1.765807322711007155e-01,1.763428766366575695e-01,1.765305526198427954e-01,1.765151036591528222e-01,1.765202251733312966e-01,1.765364309514218244e-01,1.765355848117570181e-01
4.786300923226384896e+00,1.807411528206123441e-01,1.805015379976133982e-01,1.806878668625001294e-01,1.806747152245947174e-01,1.806839484645827165e-01,1.807025269133788747e-01,1.807015485024098256e-01
4.897788193684461611e+00,1.866503548757212083e-01,1.864044453221024300e-01,1.865932111798763726e-01,1.865820423402077821e-01,1.865955506728586011e-01,1.866163010780198528e-01,1.866158174249353541e-01
5.011872336272724660e+00,1.938132677312490726e-01,1.935578353777205607e-01,1.937515945378975590e-01,1.937420669040910148e-01,1.937598367895159157e-01,1.937824998017149136e-01,1.937830579580751000e-01
5.128613839913648498e+00,2.016888597102137748e-01,2.014221185216775178e-01,2.016220947238685224e-01,2.016138428496506707e-01,2.016356953935368179e-01,2.016599726817659144e-01,2.016619998340979936e-01
5.248074602497728058e+00,2.097303203040916109e-01,2.094519327754596483e-01,2.096580430549907226e-01,2.096506783321342438e-01,2.096762972954279158e-01,2.097018654929522496e-01,2.097056385914350118e-01
5.370317963702526676e+00,2.174095238678559472e-01,2.171205262612737052e-01,2.173314943441922165e-01,2.173246088991878933e-01,2.173535803420905965e-01,2.173800977340627494e-01,2.173857245663357585e-01
5.495408738576248453e+00,2.242306352939787972e-01,2.239333248812000188e-01,2.241468384447956042e-01,2.241400180269453313e-01,2.241718749321971182e-01,2.241989818479729057e-01,2.242063949927409205e-01
5.623413251903491172e+00,2.297417812103168810e-01,2.294395889686405565e-01,2.296524711409290431e-01,2.296453209653604999e-01,2.296795859282611540e-01,2.297069020235849857e-01,2.297158666489690915e-01
5.754399373371566817e+00,2.335536266865004817e-01,2.332509709985717272e-01,2.334593587203853127e-01,2.334515428444924323e-01,2.334877633958857557e-01,2.335148861935003872e-01,2.335250220152969847e-01
5.888436553555889574e+00,2.353693305371281908e-01,2.350714233366198724e-01,2.352709660551673132e-01,2.352622567253684349e-01,2.353000306493381599e-01,2.353265393893463342e-01,2.353373560848613932e-01
6.025595860743575116e+00,2.350233308848548586e-01,2.347358986731174768e-01,2.349220009479784099e-01,2.349123305358843394e-01,2.349513216675846450e-01,2.349767887874477656e-01,2.349877327059961551e-01
6.165950018614822170e+00,2.325195563784785979e-01,2.322484507745395943e-01,2.324165764338968487e-01,2.324060821409737188e-01,2.324460293536846911e-01,2.324700394405685433e-01,2.324805476885321853e-01
6.309573444801929831e+00,2.280557817408002952e-01,2.278064858565193584e-01,2.279525203043040738e-01,2.279415714845703933e-01,2.279822940243979301e-01,2.280044677982357437e-01,2.280140240324212697e-01
6.456542290346556356e+00,2.220215772731856108e-01,2.217986555271486138e-01,2.219192937555220513e-01,2.219084936919779316e-01,2.219498946961000196e-01,2.219699141914144025e-01,2.219780992134302022e-01
6.606934480075957516e+00,2.149625848111214044e-01,2.147691604844236268e-01,2.148622620928347104e-01,2.148524199732407824e-01,2.148944878036176676e-01,2.149121185779922505e-01,2.149186486199861912e-01
6.760829753919819218e+00,2.075122510806903797e-01,2.073496138850808024e-01,2.074144538602213650e-01,2.074065276514414358e-01,2.074493327672618792e-01,2.074644394546749371e-01,2.074691862871879677e-01
6.918309709189362167e+00,2.003014163956161886e-01,2.001688524746065290e-01,2.002062049272365640e-01,2.002012207917609754e-01,2.002449050379772333e-01,2.002574576934050277e-01,2.002604474138305612e-01
7.079457843841380438e+00,1.938635777495828771e-01,1.937584761398900013e-01,1.937704982007877885e-01,1.937694562204021198e-01,1.938142118854586093e-01,1.938242822150116895e-01,1.938256733323943659e-01
7.244359600749898931e+00,1.885564596170672957e-01,1.884746909970436701e-01,1.884646182014148019e-01,1.884683970753302240e-01,1.885144350364699739e-01,1.885221833152398163e-01,1.885222286626992982e-01
7.413102413009177383e+00,1.845171006834867844e-01,1.844536024352106951e-01,1.844253115933612297e-01,1.844345863639656746e-01,1.844820961116024616e-01,1.844877504855294281e-01,1.844867505813838626e-01
7.585775750291835706e+00,1.816589943386653361e-01,1.816084490549272623e-01,1.815659753544019706e-01,1.815811614239368210e-01,1.816302696638678882e-01,1.816340992485043770e-01,1.816323561961642741e-01
7.762471166286919910e+00,1.797094960304153610e-01,1.796669726848585114e-01,1.796140752496054316e-01,1.796353082728880945e-01,1.796860446992710747e-01,1.796883274828046384e-01,1.796861079013052920e-01
7.943282347242813124e+00,1.782774626183189770e-01,1.782389050948335052e-01,1.781787582372406642e-01,1.782059133484045765e-01,1.782581903127113121e-01,1.782591778840184604e-01,1.782566907248762933e-01
8.128305161640994925e+00,1.769362282005466358e-01,1.768987182489155652e-01,1.768337702183565563e-01,1.768665174949014263e-01,1.769201261245016976e-01,1.769200094970392323e-01,1.769174006028125801e-01
8.317637711026709013e+00,1.753049754977777097e-01,1.752667525166043405e-01,1.751987503090174647e-01,1.752366381465574607e-01,1.752912601850715457e-01,1.752901424489613502e-01,1.752875035696834782e-01
8.511380382023768121e+00,1.731125122296334751e-01,1.730727856819227750e-01,1.730029258128319147e-01,1.730454794591892997e-01,1.731007120304428881e-01,1.730985932376842007e-01,1.730959801275749332e-01
8.709635899560804972e+00,1.702324903379100751e-01,1.701911209867172925e-01,1.701202625788550971e-01,1.701670805239133832e-01,1.702224677973925293e-01,1.702192466240229352e-01,1.702166994084450824e-01
8.912509381337459402e+00,1.666872179949017430e-01,1.666443634288027331e-01,1.665732368395544116e-01,1.666240656407366461e-01,1.666791284965823960e-01,1.666746241582973964e-01,1.666721836431929726e-01
9.120108393559096527e+00,1.626246140481493740e-01,1.625804261265987594e-01,1.625097864224099020e-01,1.625645590071710944e-01,1.626188167753468972e-01,1.626128111763668616e-01,1.626105272693316173e-01
9.332543007969913873e+00,1.582767504885949639e-01,1.582311809299330463e-01,1.581618829031941342e-01,1.582207147708093453e-01,1.582737003815356258e-01,1.582659943504126920e-01,1.582639264103974930e-01
9.549925860214358408e+00,1.539096987913503023e-01,1.538624321168828024e-01,1.537954298931505093e-01,1.538585751189175121e-01,1.539098467606232201e-01,1.539003196807109952e-01,1.538985313370099806e-01
9.772372209558112033e+00,1.497749793701196597e-01,1.497254847391538413e-01,1.496617758468228310e-01,1.497295494396491122e-01,1.497786980945506885e-01,1.497673595894407905e-01,1.497659113130978270e-01
1.000000000000000000e+01,1.460721238934111210e-01,1.460197949268615958e-01,1.459603360168053310e-01,1.460330165333081909e-01,1.460796709253630310e-01,1.460666939679964027e-01,1.460656366559084651e-01
1.023292992280753566e+01,1.429273967527742717e-01,1.428717307222471256e-01,1.428173494979345926e-01,1.428950832944723970e-01,1.429389181258819974e-01,1.429246448539319703e-01,1.429240171184730790e-01
1.047128548050899610e+01,1.403872184682004309e-01,1.403279897335260040e-01,1.402793046836373902e-01,1.403620310372839519e-01,1.404027767450894970e-01,1.403876943310892189e-01,1.403875233930439170e-01
1.071519305237606012e+01,1.384226090617405036e-01,1.383600093774841333e-01,1.383173597030883384e-01,1.384047669740599007e-01,1.384422120387706900e-01,1.384269035966878003e-01,1.384272067332340816e-01
1.096478196143185180e+01,1.369429883921155500e-01,1.368777128569552137e-01,1.368411034768862167e-01,1.369326214929305063e-01,1.369666075832798036e-01,1.369516876643950554e-01,1.369524720980699051e-01
1.122018454301962898e+01,1.358158171192720975e-01,1.357490853046653123e-01,1.357181475465621678e-01,1.358129774922043342e-01,1.358433907890865544e-01,1.358294378366122768e-01,1.358306984381268678e-01
1.148153621496882870e+01,1.348861204328212493e-01,1.348196461200695806e-01,1.347936097240759190e-01,1.348907832666450535e-01,1.349175366522436248e-01,1.349050356918928273e-01,1.349067490327897911e-01
1.174897554939529165e+01,1.339948175172696876e-01,1.339307371990384188e-01,1.339084243145946818e-01,1.340068767582163478e-01,1.340298877971038694e-01,1.340191925917809390e-01,1.340213085374795110e-01
1.202264434617413080e+01,1.329955015116994488e-01,1.329362663707504832e-01,1.329161171276387610e-01,1.330147618577726398e-01,1.330339391676849115e-01,1.330252570761510100e-01,1.330276922019949792e-01
1.230268770812381085e+01,1.317658006936794080e-01,1.317140553019491289e-01,1.316941791842432263e-01,1.317919748242088185e-01,1.318072103973085551e-01,1.318006083912628967e-01,1.318032427144066321e-01
1.258925411794167459e+01,1.302148632337620515e-01,1.301733149997912897e-01,1.301515760134402677e-01,1.302475775372590738e-01,1.302587487949446732e-01,1.302541748575760938e-01,1.302568537755298128e-01
1.288249551693133554e+01,1.282866901296935425e-01,1.282579702120800746e-01,1.282320980470867400e-01,1.283254879895747436e-01,1.283324755367047654e-01,1.283297868678275888e-01,1.283323303028952589e-01
1.318256738556407370e+01,1.259577419343448912e-01,1.259442855162931918e-01,1.259119879342315562e-01,1.260020956841508555e-01,1.260048023839084042e-01,1.260037925287992022e-01,1.260060078525122029e-01
1.348962882591653312e+01,1.232338319682567129e-01,1.232377620230895171e-01,1.231968485107506617e-01,1.232831614672713350e-01,1.232815318685215877e-01,1.232819525973041785e-01,1.232836500210460762e-01
1.380384264602885303e+01,1.201410803047567311e-01,1.201640947006469562e-01,1.201125969125993870e-01,1.201947625341328180e-01,1.201887969622538466e-01,1.201903721136234199e-01,1.201913797528269129e-01
1.412537544622754027e+01,1.167203098471229633e-01,1.167635908808736661e-01,1.166998798356110034e-01,1.167777098484365089e-01,1.167674639590902536e-01,1.167698980045639434e-01,1.167700732123907875e-01
1.445439770745928065e+01,1.130302783369274838e-01,1.130943957031866898e-01,1.130173185140460057e-01,1.130907905959058490e-01,1.130763773772892611e-01,1.130793637563401316e-01,1.130786035857534733e-01
1.479108388168207178e+01,1.091450246007254904e-01,1.092298690241208653e-01,1.091388663251924851e-01,1.092081185332835352e-01,1.091897045955458334e-01,1.091929330241262208e-01,1.091911800256215315e-01
1.513561248436208651e+01,1.051638170397166949e-01,1.052685642208927574e-01,1.051637758686621293e-01,1.052291034673912412e-01,1.052069121357955828e-01,1.052100821069060499e-01,1.052073280258582766e-01
1.548816618912481147e+01,1.012121610206909855e-01,1.013352703382631448e-01,1.012176006178628074e-01,1.012794397902972710e-01,1.012537643100022700e-01,1.012566012520854652e-01,1.012528894623398873e-01
1.584893192461114175e+01,9.744255352612185561e-02,9.758182978123586260e-02,9.745294778360658050e-02,9.751186073061657300e-02,9.748308260645766055e-02,9.748535617125354824e-02,9.748078126288031720e-02
1.621810097358929781e+01,9.403677158970083494e-02,9.418946937262588637e-02,9.405173988446000055e-02,9.410840323873044533e-02,9.407702573356858944e-02,9.407856972843917087e-02,9.407327751331426291e-02
1.659586907437561365e+01,9.118778130428351059e-02,9.135078668030797988e-02,9.120709971756260637e-02,9.126229104320648933e-02,9.122895930898738959e-02,9.122968399303645060e-02,9.122386564657949948e-02
1.698243652461744446e+01,8.908888091305905421e-02,8.925892836836396560e-02,8.911245189750829909e-02,8.916704544482204065e-02,8.913256219817486392e-02,8.913246267058186345e-02,8.912634692543490444e-02
1.737800828749376336e+01,8.790826236551455009e-02,8.808217465918037614e-02,8.793606071918964873e-02,8.799101798932125462e-02,8.795633489162744956e-02,8.795548610919587396e-02,8.794932546933176276e-02
1.778279410038922848e+01,8.777807104858345588e-02,8.795298810870855188e-02,8.781005956795503997e-02,8.786642800001923104e-02,8.783262378031371498e-02,8.783116896783134397e-02,8.782522368270098689e-02
1.819700858609982674e+01,8.877320112357925397e-02,8.894678439205166987e-02,8.880923807384184798e-02,8.886813844236272908e-02,8.883636729287491818e-02,8.883449512755374478e-02,8.882901236733398154e-02
1.862087136662867692e+01,9.090115192599954042e-02,9.107171439804294388e-02,9.094088788071529039e-02,9.100348896904088269e-02,9.097491790117873123e-02,9.097283391114853457e-02,9.096802736001385892e-02
1.905460717963246253e+01,9.409137895453836831e-02,9.425794106801088645e-02,9.413417085023670361e-02,9.420164384794849077e-02,9.417737619389440762e-02,9.417526896295329297e-02,9.417129856965181234e-02
1.949844599758045405e+01,9.819664607644093546e-02,9.835889476738989001e-02,9.824147593810500512e-02,9.831492944707362347e-02,9.829593122651238135e-02,9.829393939677033565e-02,9.829089561172514589e-02
1.995262314968878670e+01,1.029984245512274438e-01,1.031566004024319499e-01,1.030438640411607126e-01,1.031242692351751200e-01,1.031112929745495871e-01,1.031094797676186392e-01,1.031073734523203084e-01
2.041737944669529625e+01,1.082202601934756231e-01,1.083749507140899793e-01,1.082644617116877012e-01,1.083525724129544010e-01,1.083460934488183619e-01,1.083444327743353225e-01,1.083431938015574497e-01
2.089296130854038580e+01,1.135490079910539962e-01,1.137009080786713505e-01,1.135897499527148413e-01,1.136860332912593696e-01,1.136862061530637263e-01,1.136845818220040272e-01,1.136840658422511030e-01
2.137962089502232388e+01,1.186513684514061279e-01,1.188010391415506573e-01,1.186861355396889584e-01,1.187907061727131591e-01,1.187973315756388898e-01,1.187955502281702602e-01,1.187955507963609908e-01
2.187761623949552003e+01,1.232103594246243550e-01,1.233579883750883927e-01,1.232364860094695980e-01,1.233490783578365529e-01,1.233616084216305475e-01,1.233594324147970767e-01,1.233597033172917079e-01
2.238721138568340052e+01,1.269484799154512178e-01,1.270937256985698038e-01,1.269633388097938242e-01,1.270833055094960085e-01,1.271008690432501032e-01,1.270980563036313571e-01,1.270983362792775240e-01
2.290867652767772356e+01,1.296526528005202128e-01,1.297945673254507215e-01,1.296538582154322938e-01,1.297801930541872539e-01,1.298016549268907194e-01,1.297980062725985761e-01,1.297980455123502463e-01
2.344228815319922532e+01,1.311956550113525244e-01,1.313327013355275741e-01,1.311812895368363596e-01,1.313126903629154019e-01,1.313367395375906188e-01,1.313321434901619233e-01,1.313317301021583450e-01
2.398832919019490006e+01,1.315457286079776411e-01,1.316759177430065486e-01,1.315145586742144657e-01,1.316495207571262982e-01,1.316747713375693019e-01,1.316692396561359446e-01,1.316682207523036108e-01
2.454708915685031201e+01,1.307625436890334780e-01,1.308836555814354985e-01,1.307141866638299454e-01,1.308510918699030134e-01,1.308761873246312990e-01,1.308698768354200348e-01,1.308681714704308385e-01
2.511886431509579509e+01,1.289925502652655154e-01,1.291024190285932349e-01,1.289275998044774330e-01,1.290648336189105516e-01,1.290885466884972299e-01,1.290817592573364481e-01,1.290793646500996705e-01
2.570395782768864734e+01,1.264425168896382845e-01,1.265393646585469267e-01,1.263625738442124558e-01,1.264986253286011220e-01,1.265199307238551174e-01,1.265130892568521737e-01,1.265100740824156023e-01
2.630267991895381385e+01,1.233500098287257374e-01,1.234327465710296223e-01,1.232576175803729718e-01,1.233911530077134583e-01,1.234092629133630437e-01,1.234028679324357947e-01,1.233993567755087423e-01
2.691534803926916553e+01,1.199580241929623509e-01,1.200265226404085839e-01,1.198565372926072015e-01,1.199864530492638637e-01,1.200008206077245732e-01,1.199953895731672854e-01,1.199915405235692373e-01
2.754228703338166184e+01,1.164805946644685702e-01,1.165358426438758838e-01,1.163739278265976673e-01,1.164993533106525453e-01,1.165096441789948284e-01,1.165056386223110862e-01,1.165016149471533868e-01
2.818382931264455138e+01,1.130854927360322726e-01,1.131296361601734080e-01,1.129778291397333240e-01,1.130981108965603554e-01,1.131041491294899892e-01,1.131019051295346634e-01,1.130978481616591591e-01
2.884031503126605855e+01,1.098777545242943243e-01,1.099139975375441891e-01,1.097732131781846698e-01,1.098878602916969205e-01,1.098895655089754952e-01,1.098892337913359579e-01,1.098852375943518977e-01
2.951209226666387053e+01,1.069021596763604087e-01,1.069345018331252783e-01,1.068044595505324712e-01,1.069130842976831475e-01,1.069104152503992100e-01,1.069119220418367627e-01,1.069080175665687582e-01
3.019951720402016093e+01,1.041549284077251114e-01,1.041878169176398417e-01,1.040671038531749970e-01,1.041693706086343763e-01,1.041622900369553462e-01,1.041653266916446052e-01,1.041614749891364711e-01
3.090295432513591933e+01,1.016036337811360296e-01,1.016415120467643457e-01,1.015278093504602269e-01,1.016234095197216525e-01,1.016118777979161253e-01,1.016159230316328044e-01,1.016120212342546264e-01
3.162277660168379256e+01,9.921283759288260229e-02,9.925971191813509620e-02,9.915011782270222174e-02,9.923878094291542495e-02,9.922277687899169751e-02,9.922714880282809680e-02,9.922304513320462371e-02
3.235936569296281107e+01,9.696302121295469201e-02,9.702206784004777096e-02,9.691346158078506523e-02,9.699500724848018895e-02,9.697457473007874140e-02,9.697850727860964082e-02,9.697402427451284890e-02
3.311311214825911264e+01,9.486887857804443547e-02,9.494217247676350890e-02,9.483158624311496809e-02,9.490600842314002306e-02,9.488131165622359919e-02,9.488404542326235591e-02,9.487900676004148992e-02
3.388441561392023971e+01,9.297881382540446049e-02,9.306716951688874528e-02,9.295209194063187852e-02,9.301964586543182145e-02,9.299102146229401566e-02,9.299189576895719456e-02,9.298615240200235055e-02
3.467368504525316553e+01,9.137125213346254660e-02,9.147423489833653165e-02,9.135282302277594746e-02,9.141409725587348878e-02,9.138209137827439654e-02,9.138062497390365968e-02,9.137407760084877151e-02
3.548133892335753359e+01,9.013633372321838699e-02,9.025238411415044404e-02,9.012355517466479060e-02,9.017950126372671626e-02,9.014487039113405764e-02,9.014081793316305879e-02,9.013343128092510259e-02
3.630780547701014171e+01,8.935332229970198437e-02,8.947998221525380047e-02,8.934339902731835981e-02,8.939528636070452616e-02,8.935896950748295486e-02,8.935234756666912692e-02,8.934415643922621886e-02
3.715352290971723903e+01,8.906374877188083516e-02,8.919793684787560850e-02,8.905388540939358777e-02,8.910319939429318936e-02,8.906624275756543085e-02,8.905731851577194935e-02,8.904842301739079868e-02
3.801893963205612437e+01,8.925642295806619775e-02,8.939473721310409182e-02,8.924394958005335554e-02,8.929221818418975332e-02,8.925568081625188943e-02,8.924493111399976752e-02,8.923548437205174044e-02
3.890451449942804629e+01,8.985843658639901255e-02,8.999743484622936551e-02,8.984088362995359955e-02,8.988948526961394736e-02,8.985432870616084922e-02,8.984237153315435820e-02,8.983256221171692646e-02
3.981071705534973404e+01,9.073621091842851150e-02,9.087269799957176097e-02,9.071137225879279120e-02,9.076133114558505854e-02,9.072830850298736760e-02,9.071581794768690532e-02,9.070584583614380025e-02
4.073802778041125805e+01,9.171559095408308993e-02,9.184687082398680646e-02,9.168159803026090793e-02,9.173343625966509651e-02,9.170300818881928218e-02,9.169062930545782142e-02,9.168068290694242339e-02
4.168693834703355350e+01,9.259440002422532345e-02,9.271851156760391177e-02,9.254980461019533811e-02,9.260344519209265379e-02,9.257571698641411939e-02,9.256398314597641397e-02,9.255421545184727705e-02
4.265795188015925277e+01,9.318124364522953340e-02,9.329714031429732490e-02,9.312513486758253189e-02,9.317990994613417621e-02,9.315462858917737676e-02,9.314390219679445637e-02,9.313441401583770485e-02
4.365158322401661195e+01,9.331561045342126604e-02,9.342327859631213705e-02,9.324773695090621262e-02,9.330247323670143311e-02,9.327905836532118800e-02,9.326949410909601834e-02,9.326032164627090504e-02
4.466835921509630225e+01,9.289620937100219467e-02,9.299668073765235410e-02,9.281706269222483874e-02,9.287025040113400243e-02,9.284787512658325415e-02,9.283941380244276065e-02,9.283052730924415408e-02
4.570881896148751622e+01,9.188913988714246528e-02,9.198438543298464998e-02,9.179999020308234059e-02,9.184999537333043973e-02,9.182768973094557197e-02,9.182007977480594052e-02,9.181138920630059486e-02
4.677351412871981040e+01,9.033882753737161597e-02,9.043152325241267386e-02,9.024165852418400413e-02,9.028696030126376337e-02,9.026373962368648696e-02,9.025658508109847544e-02,9.024795676726007909e-02
4.786300923226384896e+01,8.835841591451905341e-02,8.845160114247756222e-02,8.825577079093889499e-02,8.829517321228737281e-02,8.827015749689123836e-02,8.826298246419730931e-02,8.825426179477582900e-02
4.897788193684461078e+01,8.611725830811309268e-02,8.621393176873147490e-02,8.601198155428746439e-02,8.604478295463133253e-02,8.601729861630651175e-02,8.600962118645866239e-02,8.600065909740303716e-02
5.011872336272725192e+01,8.381210477362358025e-02,8.391484493909386055e-02,8.370704727635075448e-02,8.373312448903336147e-02,8.370277035999139359e-02,8.369417369746605384e-02,8.368485089781446673e-02
5.128613839913648320e+01,8.164406167558525829e-02,8.175469758292672195e-02,8.154176862027176509e-02,8.156157356436045947e-02,8.152825386783188466e-02,8.151844362286964074e-02,8.150869017324163801e-02
5.248074602497728591e+01,7.978660064137255148e-02,7.990605001735098800e-02,7.968904742625980420e-02,7.970351023007986313e-02,7.966741923340817100e-02,7.965625618063382207e-02,7.964605970659020817e-02
5.370317963702527209e+01,7.836011566699332964e-02,7.848836129429256903e-02,7.826853719568818701e-02,7.827888295431853494e-02,7.824045422140839257e-02,7.822795993759021349e-02,7.821736266335904686e-02
5.495408738576248453e+01,7.741870534757186451e-02,7.755492156331866838e-02,7.733353463719117027e-02,7.734106210016558625e-02,7.730089890322122681e-02,7.728723240491922053e-02,7.727631828581388307e-02
5.623413251903490817e+01,7.693756710183798087e-02,7.708038238439053613e-02,7.685847555585455237e-02,7.686431668073835655e-02,7.682309226071444563e-02,7.680850065783920155e-02,7.679737017619132911e-02
5.754399373371566639e+01,7.682770806899814897e-02,7.697550567357884510e-02,7.675375300451903193e-02,7.675867927382183653e-02,7.671704844184139283e-02,7.670180988462593774e-02,7.669055483914755111e-02
5.888436553555889930e+01,7.695246615773959631e-02,7.710370669743110694e-02,7.688231890349850328e-02,7.688662435582202526e-02,7.684513870299634897e-02,7.682949818476234038e-02,7.681817629593214181e-02
6.025595860743574406e+01,7.715443898043067295e-02,7.730793872751783036e-02,7.708665791317019511e-02,7.709013915310726495e-02,7.704918382292799683e-02,7.703330485252758708e-02,7.702192112136754809e-02
6.165950018614822170e+01,7.728621683368251671e-02,7.744133202621103496e-02,7.721952113450387956e-02,7.722155981079423248e-02,7.718132223406291847e-02,7.716526027460632320e-02,7.715376050454934853e-02
6.309573444801930009e+01,7.724091357099190092e-02,7.739763944859340272e-02,7.717443008606669763e-02,7.717417617385502471e-02,7.713464487004174919e-02,7.711834626267569104e-02,7.710662280311884886e-02
6.456542290346556001e+01,7.696310430656458368e-02,7.712208689477816070e-02,7.689653364029823412e-02,7.689310993833300967e-02,7.685410320523687611e-02,7.683742920102129559e-02,7.682533552880538297e-02
6.606934480075958049e+01,7.646002550179537005e-02,7.662248287419487491e-02,7.639373701686706652e-02,7.638646077990082772e-02,7.634768419861567845e-02,7.633045378402049386e-02,7.631782998874234170e-02
6.760829753919819041e+01,7.579164643511029920e-02,7.595925439717970962e-02,7.572666409702936974e-02,7.571522425767299169e-02,7.567634459124721047e-02,7.565838231428097249e-02,7.564508162881637687e-02
6.918309709189362877e+01,7.504865475107677653e-02,7.522337361142324152e-02,7.498653547501682448e-02,7.497107512709183519e-02,7.493179153999862674e-02,7.491297196308166484e-02,7.489888415026769997e-02
7.079457843841380793e+01,7.433528024586748273e-02,7.451920399593144062e-02,7.427797189645812814e-02,7.425909425246332574e-02,7.421920369094334169e-02,7.419948318739844062e-02,7.418455231047305087e-02
7.244359600749898220e+01,7.373951010586057842e-02,7.393470144456863735e-02,7.368915750086930949e-02,7.366783561496068056e-02,7.362727707555018208e-02,7.360670346703857003e-02,7.359093422758655745e-02
7.413102413009177383e+01,7.332060486955370437e-02,7.352896933453396955e-02,7.327940057914766880e-02,7.325684280308478180e-02,7.321571292854832380e-02,7.319441870037034226e-02,7.317787363129386879e-02
7.585775750291836061e+01,7.309731162800571502e-02,7.332052050383908171e-02,7.306739305551880614e-02,7.304486601017833036e-02,7.300340665884511027e-02,7.298158484942134094e-02,7.296436982272352934e-02
7.762471166286920266e+01,7.304943915870361348e-02,7.328886396344343190e-02,7.303283154386747134e-02,7.301149077776972196e-02,7.297005062832767619e-02,7.294792033059321890e-02,7.293016505650043446e-02
7.943282347242814012e+01,7.312814311796272948e-02,7.338486067646139699e-02,7.312676172686362330e-02,7.310751691335877489e-02,7.306649851427494957e-02,7.304427095026559680e-02,7.302610620500614436e-02
8.128305161640994925e+01,7.326966384419211775e-02,7.354445204187434748e-02,7.328531521914213864e-02,7.326874345998082849e-02,7.322854964541397615e-02,7.320640217890245216e-02,7.318794144547872971e-02
8.317637711026708303e+01,7.341170610199795887e-02,7.370509152110724105e-02,7.344610212752863965e-02,7.343240901790683284e-02,7.339339045790964355e-02,7.337145057456698205e-02,7.335277545656351816e-02
8.511380382023767766e+01,7.350302370734548840e-02,7.381531552641437677e-02,7.355772784947038623e-02,7.354675685251096939e-02,7.350917141102566998e-02,7.348751314059527584e-02,7.346866693423151351e-02
8.709635899560805683e+01,7.351685904197091670e-02,7.384819834550246376e-02,7.359323305121831527e-02,7.358451961720599566e-02,7.354851234003276228e-02,7.352716686266941304e-02,7.350815701556193127e-02
8.912509381337459047e+01,7.344736506635606010e-02,7.379775520703300840e-02,7.354646845986588521e-02,7.353931249743700382e-02,7.350490902831093021e-02,7.348387950942175673e-02,7.346468340085823834e-02
9.120108393559097237e+01,7.331289161001822152e-02,7.368222776294301724e-02,7.343540824570399250e-02,7.342897111159339685e-02,7.339608972131356213e-02,7.337536926117432801e-02,7.335594581398437175e-02
9.332543007969914584e+01,7.314625058786593248e-02,7.353431962838988256e-02,7.329239687225458377e-02,7.328579945535647344e-02,7.325427032424390583e-02,7.323385586600519859e-02,7.321415407242914952e-02
9.549925860214358408e+01,7.298559617706583402e-02,7.339209958669280776e-02,7.315510599362202993e-02,7.314750450404222670e-02,7.311709826618799368e-02,7.309699769768554511e-02,7.307696321236786807e-02
9.772372209558110967e+01,7.286505724021113961e-02,7.328956857615108456e-02,7.305714227358851842e-02,7.304778786122506640e-02,7.301823769250413709e-02,7.299847034953986513e-02,7.297804871355059730e-02
1.000000000000000000e+02,7.280130745064972153e-02,7.324324024908333841e-02,7.301466945425003074e-02,7.300291851517681785e-02,7.297394209803577392e-02,7.295452821487283246e-02,7.293366228748394964e-02
1.023292992280753566e+02,7.279395231351551421e-02,7.325251816690361850e-02,7.302681066779681540e-02,7.301212935120617031e-02,7.298344451030597257e-02,7.296439736633145157e-02,7.294302565958507567e-02
1.047128548050898473e+02,7.281442194657170019e-02,7.328856355875025541e-02,7.306452020175716044e-02,7.304642532134097976e-02,7.301775287184268659e-02,7.299906034418682244e-02,7.297711199401288318e-02
1.071519305237606972e+02,7.281881681080538959e-02,7.330717982300979929e-02,7.308351296002410513e-02,7.306153396879060125e-02,7.303260242479069075e-02,7.301422272771347644e-02,7.299161845138020521e-02
1.096478196143185073e+02,7.275320563602873103e-02,7.325412989402545205e-02,7.302958647834857653e-02,7.300322392336658361e-02,7.297376818096404372e-02,7.295562860170665131e-02,7.293228374835201977e-02
1.122018454301963004e+02,7.256508986076184997e-02,7.307664610432536290e-02,7.285012197028169212e-02,7.281884417559765510e-02,7.278860242386291091e-02,7.277060293856320305e-02,7.274643261105408210e-02
1.148153621496881698e+02,7.221569323737565826e-02,7.273576807909495900e-02,7.250641068308293080e-02,7.246967221772225576e-02,7.243838983103519091e-02,7.242041451915236239e-02,7.239534087471803658e-02
1.174897554939530266e+02,7.169018441338075032e-02,7.221662056426222942e-02,7.198391547940186097e-02,7.194122009397722894e-02,7.190866228767725521e-02,7.189059320041611689e-02,7.186455280476347629e-02
1.202264434617413116e+02,7.100059785898442388e-02,7.153136424235240209e-02,7.129515848641734821e-02,7.124613339420034219e-02,7.121209660322642965e-02,7.119382908725985226e-02,7.116677802682282172e-02
1.230268770812381121e+02,7.018260380571204882e-02,7.071595744057222743e-02,7.047642977474055659e-02,7.042088922210494595e-02,7.038522404608336946e-02,7.036667544609884195e-02,7.033859212373401448e-02
1.258925411794166251e+02,6.928651852335805661e-02,6.982115843608180383e-02,6.957872918222884895e-02,6.951671262284461750e-02,6.947933717111505481e-02,6.946045173069906320e-02,6.943133610178572890e-02
1.288249551693134833e+02,6.836722161522879038e-02,6.890235749513339003e-02,6.865755859027387886e-02,6.858933068534109334e-02,6.855023653381017712e-02,6.853098048904859851e-02,6.850085043415664321e-02
1.318256738556407299e+02,6.746945297265691255e-02,6.800483707599166983e-02,6.775814335212471118e-02,6.768414267274024121e-02,6.764338786851198382e-02,6.762374023532244371e-02,6.759262536744997663e-02
1.348962882591653170e+02,6.662317661826830384e-02,6.715901386277367546e-02,6.691072021675625869e-02,6.683148031310587323e-02,6.678917451930656279e-02,6.676911698289690611e-02,6.673705243659314168e-02
1.380384264602883775e+02,6.583800299497573338e-02,6.637481284615440180e-02,6.612490505428182674e-02,6.604096748720342247e-02,6.599723961685449725e-02,6.597674119623390954e-02,6.594376053971051643e-02
1.412537544622755377e+02,6.510402875013542034e-02,6.564244618286410593e-02,6.539053141791066615e-02,6.530235381673969719e-02,6.525731608176599252e-02,6.523631966077243771e-02,6.520244740319343368e-02
1.445439770745927888e+02,6.439596556049070886e-02,6.493652821272707931e-02,6.468181517379548162e-02,6.458970484038295545e-02,6.454341687523304505e-02,6.452183324002591647e-02,6.448707967707482946e-02
1.479108388168207284e+02,6.367893603661070601e-02,6.422186329647010250e-02,6.396319770900484036e-02,6.386727900696581584e-02,6.381971706297240310e-02,6.379742091752964306e-02,6.376177790470585749e-02
1.513561248436207052e+02,6.291574248411740955e-02,6.346075333956176234e-02,6.319668274821893528e-02,6.309690336657200471e-02,6.304794368674415672e-02,6.302477762412425633e-02,6.298821820546979255e-02
1.548816618912482852e+02,6.207045770374090832e-02,6.261665138978247946e-02,6.234551384143301178e-02,6.224166276046187024e-02,6.219107622132752367e-02,6.216685939255731097e-02,6.212933851721710865e-02
1.584893192461114211e+02,6.111406875261659460e-02,6.165988115799087010e-02,6.137993000850130998e-02,6.127168789042321956e-02,6.121915411544968932e-02,6.119369589407731846e-02,6.115515667772870173e-02
1.621810097358929852e+02,6.002801393561214838e-02,6.057127494759920877e-02,6.028082674749964814e-02,6.016782143281100559e-02,6.011296320500315871e-02,6.008608295842660096e-02,6.004646502719304668e-02
1.659586907437559660e+02,5.880663642593812745e-02,5.934468209665444416e-02,5.904227938360852301e-02,5.892413459608881326e-02,5.886656354892395165e-02,5.883810872443566431e-02,5.879736103494821731e-02
1.698243652461746080e+02,5.746061385672260324e-02,5.799051788866290552e-02,5.767507194190304998e-02,5.755146040339271379e-02,5.749082995403857060e-02,5.746069800101144542e-02,5.741879170983327230e-02
1.737800828749376194e+02,5.601759142469892733e-02,5.653645412905761863e-02,5.620739178380877027e-02,5.607808434782666357e-02,5.601414069021054543e-02,5.598229605759543620e-02,5.593923756299302996e-02
1.778279410038922776e+02,5.452133639685505934e-02,5.502661155759813738e-02,5.468395681596720237e-02,5.454886182507603931e-02,5.448148597303632129e-02,5.444796988455926495e-02,5.440381125422319442e-02
1.819700858609982674e+02,5.303157905435737507e-02,5.352141263012964723e-02,5.316584108640166895e-02,5.302504809216422588e-02,5.295428211856847978e-02,5.291922044467933101e-02,5.287406588771562110e-02
1.862087136662865703e+02,5.161728711715627554e-02,5.209080059569974608e-02,5.172361220562723960e-02,5.157741517526621272e-02,5.150346408085017952e-02,5.146705992922114697e-02,5.142106613930570724e-02
1.905460717963248385e+02,5.034965483260523539e-02,5.080716091551656238e-02,5.043016794566840266e-02,5.027907566842963055e-02,5.020228416369709734e-02,5.016480244403258987e-02,5.011817092382219591e-02
1.949844599758045547e+02,4.929772286968911454e-02,4.974079748950778479e-02,4.935621496349686110e-02,4.920096266829263043e-02,4.912178080822630216e-02,4.908353284954702217e-02,4.903649940383013328e-02
1.995262314968878741e+02,4.851688896537211665e-02,4.894828936983180306e-02,4.855854403139709535e-02,4.840006030982464680e-02,4.831899233830866391e-02,4.828030800853150978e-02,4.823312545962813586e-02
2.041737944669527565e+02,4.804500518003518295e-02,4.846844817791163412e-02,4.807599555725425994e-02,4.791537423483351738e-02,4.783292682452066485e-02,4.779413133979461964e-02,4.774705017190553069e-02
2.089296130854040712e+02,4.789666536137636432e-02,4.831644908452079057e-02,4.792362550579571528e-02,4.776205182836811003e-02,4.767869355917057905e-02,4.764008260427584490e-02,4.759333294108302609e-02
2.137962089502232459e+02,4.806048268194834661e-02,4.848100670145864821e-02,4.808986431727928917e-02,4.792854636295896392e-02,4.784466930039477095e-02,4.780648633261384145e-02,4.776026151796795155e-02
2.187761623949551790e+02,4.850354805552504339e-02,4.892882287443734574e-02,4.854108913420695365e-02,4.838118856097630566e-02,4.829709841869132825e-02,4.825952318115624140e-02,4.821397071109793930e-02
2.238721138568337778e+02,4.917139492007584212e-02,4.960458938969013881e-02,4.922159029748458814e-02,4.906413620694413669e-02,4.898004225572968884e-02,4.894317782690194713e-02,4.889839382755575142e-02
2.290867652767774700e+02,4.999916332464427599e-02,5.044224561761722486e-02,5.006496190981331307e-02,4.991080812706598369e-02,4.982683248659973418e-02,4.979070929423531910e-02,4.974674356123710839e-02
2.344228815319922603e+02,5.091292044817165297e-02,5.136646491098828538e-02,5.099553732816019397e-02,5.084529007844247606e-02,5.076147405985294986e-02,5.072605423597992269e-02,5.068291465340052371e-02
2.398832919019489793e+02,5.184165152639646362e-02,5.230482904245311454e-02,5.194066315696792974e-02,5.179466523314205095e-02,5.171098286219584506e-02,5.167617375443821215e-02,5.163383915601695018e-02
2.454708915685028501e+02,5.271999350667108675e-02,5.319070940061885328e-02,5.283350741282707985e-02,5.269182095490234502e-02,5.260818647633763029e-02,5.257385777586808667e-02,5.253228887860335317e-02
2.511886431509582280e+02,5.349588690252998074e-02,5.397111543111327708e-02,5.362094013421074556e-02,5.348335780404398637e-02,5.339963615635578975e-02,5.336563776639855622e-02,5.332478900916386849e-02
2.570395782768864592e+02,5.413160631251761473e-02,5.460779620092759412e-02,5.426455226557856670e-02,5.413062624918425769e-02,5.404663738503313192e-02,5.401281819387569738e-02,5.397264673667929308e-02
2.630267991895381670e+02,5.460502439322494767e-02,5.507853715976395587e-02,5.474195235498754281e-02,5.461103130376403214e-02,5.452655852432029826e-02,5.449277541459050800e-02,5.445324669316647936e-02
2.691534803926913924e+02,5.491204515707676093e-02,5.537962565464510378e-02,5.504918071443950373e-02,5.492048609801766096e-02,5.483529105981919255e-02,5.480142094159348720e-02,5.476251212072416608e-02
2.754228703338168884e+02,5.506244834369768137e-02,5.552155081303973561e-02,5.519640800689754739e-02,5.506909147761170076e-02,5.498292934011697608e-02,5.494886678296825866e-02,5.491056407590057947e-02
2.818382931264454783e+02,5.507805632123270734e-02,5.552712552781496197e-02,5.520604952526406844e-02,5.507925687478387733e-02,5.499189952124634156e-02,5.495755401688681707e-02,5.491984860972001781e-02
2.884031503126605571e+02,5.499384564252698948e-02,5.543243995544514663e-02,5.511380178753570031e-02,5.498673674613721585e-02,5.489800616203030503e-02,5.486330389200824026e-02,5.482618704609671517e-02
2.951209226666384211e+02,5.485085088607241643e-02,5.527962158046857699e-02,5.496144469076746919e-02,5.483341713786658855e-02,5.474321325541706140e-02,5.470809391136860489e-02,5.467155015890758085e-02
3.019951720402019077e+02,5.469300841733099744e-02,5.511355907813390159e-02,5.479360853349250077e-02,5.466405791915945195e-02,5.457238224429137446e-02,5.453679938040643937e-02,5.450080174957272483e-02
3.090295432513592004e+02,5.456228272100872856e-02,5.497692507924604316e-02,5.465284233720062168e-02,5.452135795417602238e-02,5.442832628274346662e-02,5.439224568023410394e-02,5.435674991997575117e-02
3.162277660168379612e+02,5.449407412907771031e-02,5.490555351966631970e-02,5.457500019129699759e-02,5.444132912991735129e-02,5.434716066401782536e-02,5.431056126280298102e-02,5.427550353494115659e-02
3.235936569296280823e+02,5.451122781371561810e-02,5.492238370045571250e-02,5.458317232633523586e-02,5.444720185340282126e-02,5.435219177954685177e-02,5.431505992258409132e-02,5.428035552443517819e-02
3.311311214825907427e+02,5.462194555495973602e-02,5.503542564308559065e-02,5.468563197595655706e-02,5.454738066007335656e-02,5.445185462896302842e-02,5.441418133426889625e-02,5.437972563463640274e-02
3.388441561392027666e+02,5.481853255239239192e-02,5.523651985470900971e-02,5.487455533487056725e-02,5.473414926168942984e-02,5.463841088225589171e-02,5.460018302616380381e-02,5.456585296448758504e-02
3.467368504525316553e+02,5.507751140121440458e-02,5.550151111255807040e-02,5.512617216520097896e-02,5.498381642739526287e-02,5.488809272642028447e-02,5.484928475518265067e-02,5.481494223076109618e-02
3.548133892335753217e+02,5.536517037171900801e-02,5.579587634366216242e-02,5.540642556959861353e-02,5.526237458014270770e-02,5.516678598526698896e-02,5.512736153990571708e-02,5.509285999457183558e-02
3.630780547701010050e+02,5.564125910866598440e-02,5.607846701406618561e-02,5.567466165730126926e-02,5.552917968108973118e-02,5.543372329548682670e-02,5.539363519140795555e-02,5.535882704417052769e-02
3.715352290971727598e+02,5.586269787736317105e-02,5.630528698197109078e-02,5.588741704726476328e-02,5.574072842109095011e-02,5.564528702602647425e-02,5.560447878846368902e-02,5.556922378530564088e-02
3.801893963205612863e+02,5.599067077545807902e-02,5.643668349057995998e-02,5.600555830321109901e-02,5.585780321201818527e-02,5.576217670666026166e-02,5.572059144006855091e-02,5.568476602489452060e-02
3.890451449942804629e+02,5.599252314928761937e-02,5.643929013569039949e-02,5.599617789522708111e-02,5.584736852918060351e-02,5.575130994647325977e-02,5.570889508039406773e-02,5.567240083062516276e-02
3.981071705534969283e+02,5.584294714546537974e-02,5.628726898636436660e-02,5.583373719169416882e-02,5.568372165437522614e-02,5.558697213078015592e-02,5.554367807626809511e-02,5.550644717748798307e-02
4.073802778041130068e+02,5.552577021637969401e-02,5.596417887637036848e-02,5.550187017428416525e-02,5.535031857208076722e-02,5.525262899731916283e-02,5.520840770613873183e-02,5.517040229547318098e-02
4.168693834703354923e+02,5.503256519222707310e-02,5.546158543468202029e-02,5.499195217937395685e-02,5.483836790077754875e-02,5.473950503280066576e-02,5.469430417195143834e-02,5.465551247126287926e-02
4.265795188015925419e+02,5.436409632526985336e-02,5.478054500431776136e-02,5.430458742685841111e-02,5.414834310958992897e-02,5.404807996846693052e-02,5.400184113268427510e-02,5.396226685233986020e-02
4.365158322401656505e+02,5.352814147806476269e-02,5.392936283147465454e-02,5.344744002705762581e-02,5.328783122274498296e-02,5.318593039630956087e-02,5.313858396801939693e-02,5.309823315446091097e-02
4.466835921509634773e+02,5.254101726234682718e-02,5.292506375848640698e-02,5.243679795350875139e-02,5.227310161740351957e-02,5.216929722220630533e-02,5.212076593258779117e-02,5.207963189552262256e-02
4.570881896148752048e+02,5.142695915882727203e-02,5.179269211534436035e-02,5.129702649255034330e-02,5.112856481613305831e-02,5.102255174415228078e-02,5.097275883434213700e-02,5.093081044459328577e-02
4.677351412871981324e+02,5.021716372656157001e-02,5.056427277443569651e-02,5.005963668698020647e-02,4.988581417642520832e-02,4.977725504192614947e-02,4.972613166094578402e-02,4.968330672370062373e-02
4.786300923226380064e+02,4.894853463056146603e-02,4.927746903353142499e-02,4.876203531055888635e-02,4.858234768309724338e-02,4.847088690458773580e-02,4.841838315442363594e-02,4.837458800980639489e-02
4.897788193684466478e+02,4.766239224752547715e-02,4.797424039309376720e-02,4.744625356731493881e-02,4.726029559727370349e-02,4.714558871022341696e-02,4.709168650659219940e-02,4.704680708901133601e-02
5.011872336272724624e+02,4.639828621237163803e-02,4.669464048795142486e-02,4.615265118354251045e-02,4.596008335679648699e-02,4.584182363733717291e-02,4.578653893377829243e-02,4.574045484041837362e-02
5.128613839913648462e+02,4.519418477971013509e-02,4.547699364934136568e-02,4.492010421783176888e-02,4.472063808433202059e-02,4.459858637908072770e-02,4.454197695335334467e-02,4.449458236091659302e-02
5.248074602497722481e+02,4.407929134895462869e-02,4.435070687485807850e-02,4.377868466638810269e-02,4.357205355821162224e-02,4.344605595792424418e-02,4.338821747056976347e-02,4.333944203309372800e-02
5.370317963702532325e+02,4.307464077684014514e-02,4.333691575412776387e-02,4.275020514505685487e-02,4.253617450444670961e-02,4.240616846479889485e-02,4.234723016401999857e-02,4.229705521294555709e-02
5.495408738576247742e+02,4.219206049242640866e-02,4.244747159329901459e-02,4.184718106203191151e-02,4.162556704238067062e-02,4.149158884732739860e-02,4.143171049116404353e-02,4.138018183341381218e-02
5.623413251903490391e+02,4.143228580634393532e-02,4.168306803882737555e-02,4.107080841895149881e-02,4.084150075177464534e-02,4.070366231995765915e-02,4.064302042632561562e-02,4.059024836115950052e-02
5.754399373371566071e+02,4.079121749168353878e-02,4.103952817074076054e-02,4.041731725715701912e-02,4.018032843340750560e-02,4.003881105476671948e-02,3.997759153441256263e-02,3.992374723581693791e-02
5.888436553555883393e+02,4.025946171103998023e-02,4.050736183911034238e-02,3.987745635879968997e-02,3.963293393526255703e-02,3.948796327396888323e-02,3.942634901385057983e-02,3.937165057207316077e-02
6.025595860743580943e+02,3.982893595986240071e-02,4.007839483774477268e-02,3.944317078680577987e-02,3.919143348724006548e-02,3.904326563622720347e-02,3.898142860877210764e-02,3.892612629032980026e-02
6.165950018614821602e+02,3.949082425275388109e-02,3.974370293571725943e-02,3.910546288219986927e-02,3.884697463972120596e-02,3.869587400660283449e-02,3.863396205090008362e-02,3.857831829837052307e-02
6.309573444801930009e+02,3.923994630843948006e-02,3.949799573905563715e-02,3.885885211991112892e-02,3.859421385215948408e-02,3.844044088303889828e-02,3.837857054396758005e-02,3.832284223490080299e-02
6.456542290346549180e+02,3.906912168691350357e-02,3.933393654401020484e-02,3.869560332424039351e-02,3.842550245541504622e-02,3.826930338146727895e-02,3.820754602992475213e-02,3.815196754702289417e-02
6.606934480075964302e+02,3.896962361545283637e-02,3.924259508867717489e-02,3.860623588094283520e-02,3.833138400232091736e-02,3.817297731015401041e-02,3.811134960215288581e-02,3.805611877268148119e-02
6.760829753919819041e+02,3.892857318747167811e-02,3.921081558405085238e-02,3.857687847273472137e-02,3.829796874560180420e-02,3.813753505434355762e-02,3.807599180103658776e-02,3.802125797810475966e-02
6.918309709189362593e+02,3.892680671219736488e-02,3.921911538285857701e-02,3.858722715632807720e-02,3.830487107053851675e-02,3.814254713976561462e-02,3.808097854448633246e-02,3.802683352688603774e-02
7.079457843841373688e+02,3.894295225714441283e-02,3.924580779446132373e-02,3.861479395219287458e-02,3.832951912291032021e-02,3.816540280640356303e-02,3.810364567019654952e-02,3.805012070874332075e-02
7.244359600749905894e+02,3.895494248216151839e-02,3.926851492674912625e-02,3.863651626257153665e-02,3.834876034942129308e-02,3.818291658806913930e-02,3.812077320484698328e-02,3.806783926011086255e-02
7.413102413009177099e+02,3.894466300809841519e-02,3.926894985639614588e-02,3.863365071298630743e-02,3.834380085253918241e-02,3.817628132097068000e-02,3.811355124851033976e-02,3.806112498956688850e-02
7.585775750291835493e+02,3.890242303275847496e-02,3.923738716374668839e-02,3.859632312021151618e-02,3.830476355083498041e-02,3.813562785724278204e-02,3.807214260034174486e-02,3.802009731262808584e-02
7.762471166286911739e+02,3.882873663483078081e-02,3.917446463384771649e-02,3.852537451636275923e-02,3.823254577969961016e-02,3.806189173269269865e-02,3.799755053361267981e-02,3.794573151766546248e-02
7.943282347242821970e+02,3.873463581364437053e-02,3.909144196647638958e-02,3.843257360488211427e-02,3.813900349551664626e-02,3.796699023151287739e-02,3.790178118750146818e-02,3.785002433131150201e-02
8.128305161640995493e+02,3.863962031983986245e-02,3.900806605592755522e-02,3.833837198278228220e-02,3.804468876208010747e-02,3.787155151670987957e-02,3.780555872583944710e-02,3.775370678166496685e-02
8.317637711026708303e+02,3.856506234541570710e-02,3.894585555044714764e-02,3.826505709729281779e-02,3.797193131745214834e-02,3.779797774411293443e-02,3.773136210810837388e-02,3.767927958576411385e-02
8.511380382023759239e+02,3.852895503879164019e-02,3.892271505301481138e-02,3.823118780298184749e-02,3.793922649014049714e-02,3.776480861675410999e-02,3.769776951382409341e-02,3.764535182300335348e-02
8.709635899560814778e+02,3.854181563277331996e-02,3.894878079086022682e-02,3.824737283684122302e-02,3.795700117631130993e-02,3.778247783537848348e-02,3.771520863404159707e-02,3.766238611072017517e-02
8.912509381337458763e+02,3.860447100985740093e-02,3.902420196916506212e-02,3.831395717828046943e-02,3.802527716314295370e-02,3.785096798097285775e-02,3.778361005111276205e-02,3.773034592899798118e-02
9.120108393559096385e+02,3.870577357348447406e-02,3.913685786743270612e-02,3.841874307661127114e-02,3.813141607260302907e-02,3.795754920588805675e-02,3.789015175369849636e-02,3.783643461751101666e-02
9.332543007969904920e+02,3.882666549462810562e-02,3.926660409981465316e-02,3.854132858130897288e-02,3.825452786393551685e-02,3.808120770517944842e-02,3.801371577431443549e-02,3.795954950510136566e-02
9.549925860214368640e+02,3.894443889892306582e-02,3.938966746288982690e-02,3.865758241883508056e-02,3.837002938182545314e-02,3.819722372105211622e-02,3.812948568003764888e-02,3.807487832295535640e-02
9.772372209558111535e+02,3.903656934101104592e-02,3.948265865182198214e-02,3.874378107690674283e-02,3.845387107595579779e-02,3.828141974660523306e-02,3.821321610106307581e-02,3.815817163508893051e-02
1.000000000000000000e+03,3.908589790454698731e-02,3.952792256037292173e-02,3.878204929810573354e-02,3.848804921139616780e-02,3.831569692303171681e-02,3.824678192717224229e-02,3.819129206693141348e-02
1.023292992280753651e+03,3.908402797678851848e-02,3.951706704770135969e-02,3.876393317942266464e-02,3.846422938382131063e-02,3.829167099840892485e-02,3.822181804786677073e-02,3.816585944491594773e-02
1.047128548050898416e+03,3.903167714570138919e-02,3.945130596628089459e-02,3.869076520175348394e-02,3.838411398140479519e-02,3.821104356616815412e-02,3.814008348114080599e-02,3.808361831328561931e-02
1.071519305237607114e+03,3.893696422327316137e-02,3.933971524988234825e-02,3.857185355926000259e-02,3.825757570242308697e-02,3.808372348390650503e-02,3.801156560094479803e-02,3.795454452322607336e-02
1.096478196143185187e+03,3.881345370886545021e-02,3.919714652016657863e-02,3.842235950896438768e-02,3.810047013742098171e-02,3.792563285838707748e-02,3.785226687911157767e-02,3.779463427453041979e-02
1.122018454301962947e+03,3.867622921670929581e-02,3.904014599332099322e-02,3.825910983495982298e-02,3.793032677445504208e-02,3.775436950974793426e-02,3.767985041032803628e-02,3.762155008305180515e-02
1.148153621496881669e+03,3.853820643557957781e-02,3.888305773078821331e-02,3.809665426214158684e-02,3.776231754693223919e-02,3.758516314508797418e-02,3.750958227700792319e-02,3.745056544745312133e-02
1.174897554939530210e+03,3.840712132743381857e-02,3.873484378139694512e-02,3.794398745788091221e-02,3.760587527747719788e-02,3.742747340408589252e-02,3.735092213988212145e-02,3.729115240287007166e-02
1.202264434617413144e+03,3.828457146632908981e-02,3.859798243028574050e-02,3.780345101555002141e-02,3.746354397182492107e-02,3.728383271245228753e-02,3.720637169641976411e-02,3.714583010590720435e-02
1.230268770812381035e+03,3.816727778712934727e-02,3.846966317384842293e-02,3.767193823582551393e-02,3.733218226413088231e-02,3.715105544655575298e-02,3.707269651649474501e-02,3.701138615167317431e-02
1.258925411794166166e+03,3.804611549809083781e-02,3.834077427143635364e-02,3.753992170492675973e-02,3.720198587856442252e-02,3.701926925168171761e-02,3.693996737117987567e-02,3.687791344664514970e-02
1.288249551693134890e+03,3.791031820614304548e-02,3.820017506259389128e-02,3.739582759111344246e-02,3.706095600456372346e-02,3.687639636566569790e-02,3.679606505062203020e-02,3.673331504661619951e-02
1.318256738556407527e+03,3.774979990162474069e-02,3.803710084695746674e-02,3.722854811975419981e-02,3.689747824711616525e-02,3.671076518556460472e-02,3.662930476154827725e-02,3.656592606321540373e-02
1.348962882591653170e+03,3.755637353662394373e-02,3.784250857312666805e-02,3.702885744086214376e-02,3.670181594636492267e-02,3.651261316088574849e-02,3.642994511602332119e-02,3.636601923937424208e-02
1.380384264602883832e+03,3.732521799029653309e-02,3.761064496665959822e-02,3.679104339757559294e-02,3.646781382368117358e-02,3.627580869857374712e-02,3.619191005735492017e-02,3.612752613823655423e-02
1.412537544622755377e+03,3.705728465979277186e-02,3.734156557677419802e-02,3.651546849633752895e-02,3.619551003760811125e-02,3.600046930033833775e-02,3.591540054403169480e-02,3.585064661506958544e-02
1.445439770745927945e+03,3.675787302260353356e-02,3.703982647492931601e-02,3.620719990987929238e-02,3.588978768974097205e-02,3.569160844815819772e-02,3.560552680550872068e-02,3.554048307546504165e-02
1.479108388168207284e+03,3.643645734606067166e-02,3.671435295266456400e-02,3.587578090030882350e-02,3.556013520634501712e-02,3.535887155731583936e-02,3.527202664173142987e-02,3.520675804324174124e-02
1.513561248436207279e+03,3.610479654999527999e-02,3.637661139687259348e-02,3.553325805730681713e-02,3.521864650930164181e-02,3.501451738651172041e-02,3.492722824191850373e-02,3.486177932247647160e-02
1.548816618912482681e+03,3.577534904691983403e-02,3.603897916048237615e-02,3.519246514998661951e-02,3.487825792539539504e-02,3.467162279664408320e-02,3.458424230712007358e-02,3.451863597397777927e-02
1.584893192461114040e+03,3.545876907020966556e-02,3.571224835226806393e-02,3.486438997112771554e-02,3.455007112135619757e-02,3.434138351908802567e-02,3.425425254324850760e-02,3.418849042725763399e-02
1.621810097358929852e+03,3.516162161041814366e-02,3.540328942071092194e-02,3.455574697775520843e-02,3.424087251446047975e-02,3.403061102085728346e-02,3.394400840376785022e-02,3.387807332076066269e-02
1.659586907437559603e+03,3.488593817826356885e-02,3.511454244610650449e-02,3.426852493300101832e-02,3.395266867757563284e-02,3.374126497820598841e-02,3.365536587539868368e-02,3.358922762128274675e-02
1.698243652461746024e+03,3.462901436846158032e-02,3.484374241443370657e-02,3.399976265757548993e-02,3.368245289986888935e-02,3.347023856442887801e-02,3.338508266819797954e-02,3.331870414677471498e-02
1.737800828749376251e+03,3.438350495266374873e-02,3.458398305459434857e-02,3.374175170309562377e-02,3.342240953546131432e-02,3.320956915826046851e-02,3.312504746016319696e-02,3.305839151839751189e-02
1.778279410038922833e+03,3.414084626257252869e-02,3.432706162966094043e-02,3.348553167334563513e-02,3.316345634994632280e-02,3.295001484976000511e-02,3.286587583330183304e-02,3.279891046658324483e-02
1.819700858609982561e+03,3.389138424311595454e-02,3.406363534204005089e-02,3.322113996663023094e-02,3.289551125348492977e-02,3.268134060073827479e-02,3.259721487948023799e-02,3.252991771074473931e-02
1.862087136662865532e+03,3.362788586065171975e-02,3.378670158322195222e-02,3.294123020546964320e-02,3.261117342772201083e-02,3.239602443276633215e-02,3.231146822222911996e-02,3.224382835842274503e-02
1.905460717963248271e+03,3.334556321735199225e-02,3.349162328894321472e-02,3.264109150280926352e-02,3.230575477978919752e-02,3.208930107546950627e-02,3.200384531878493199e-02,3.193586216044996817e-02
1.949844599758045433e+03,3.304387018405713361e-02,3.317798984657543970e-02,3.232048388494916658e-02,3.197914526767654808e-02,3.176102924754461987e-02,3.167423628811124464e-02,3.160591510208726057e-02
1.995262314968878854e+03,3.272531469031594864e-02,3.284842364635564421e-02,3.198235816489305994e-02,3.163451774097707919e-02,3.141439448637171894e-02,3.132590192523348332e-02,3.125724949047650747e-02
2.041737944669527451e+03,3.239505059936199222e-02,3.250822225391603038e-02,3.163236590883188037e-02,3.127781227625903854e-02,3.105537686617629994e-02,3.096493160147947149e-02,3.089594922791921022e-02
2.089296130854040712e+03,3.206065175095961645e-02,3.216515096699112258e-02,3.127858870537344321e-02,3.091743845967744042e-02,3.069245335742312730e-02,3.059992649179078122e-02,3.053060684896595489e-02
2.137962089502232629e+03,3.173211409762462937e-02,3.182946532555237795e-02,3.093149468202555097e-02,3.056418742872937452e-02,3.033650149278763544e-02,3.024188630919042581e-02,3.017221324760609169e-02
2.187761623949551904e+03,3.142046102526170614e-02,3.151249639199404234e-02,3.060250309473840080e-02,3.022975201366399217e-02,2.999930800638209508e-02,2.990269970032601726e-02,2.983264863559397309e-02
2.238721138568337665e+03,3.113765306152550816e-02,3.122653528209213408e-02,3.030389079262065660e-02,2.992659986752266993e-02,2.969344126200323952e-02,2.959500566324982374e-02,2.952454899736281155e-02
2.290867652767774871e+03,3.089605754447004651e-02,3.098429164106972222e-02,3.004835276178516312e-02,2.966754259805198107e-02,2.943182047507625701e-02,2.933175987464626752e-02,2.926087290230884250e-02
2.344228815319922887e+03,3.070771860085760169e-02,3.079808093222474730e-02,2.984827194148790414e-02,2.946500128083649750e-02,2.922697791829452496e-02,2.912550137606527770e-02,2.905416793832030567e-02
2.398832919019489964e+03,3.058296918720618957e-02,3.067840469405051784e-02,2.971432259451423780e-02,2.932961986938134938e-02,2.908966127092229084e-02,2.898695723529393087e-02,2.891517283274808170e-02
2.454708915685028387e+03,3.052873428655519458e-02,3.063216862545477606e-02,2.965374108770453543e-02,2.926854749952692916e-02,2.902710361169559203e-02,2.892332500824003685e-02,2.885109667086172697e-02
2.511886431509582053e+03,3.054841661771573458e-02,3.066256203646584508e-02,2.967019194343967214e-02,2.928533131069061685e-02,2.904291019078165254e-02,2.893817224288517190e-02,2.886551641964864995e-02
2.570395782768864592e+03,3.064149603978112354e-02,3.076865839859286786e-02,2.976332988456500614e-02,2.937949636277645618e-02,2.913663917442238516e-02,2.903102895868417410e-02,2.895796974676424426e-02
2.630267991895381329e+03,3.080287436290756256e-02,3.094474860204147332e-02,2.992803660706335953e-02,2.954577260355766011e-02,2.930302099940369429e-02,2.919661101134710807e-02,2.912317561166848437e-02
2.691534803926913810e+03,3.102264735174070642e-02,3.118019923593645659e-02,3.015417346999651679e-02,2.977383560102371193e-02,2.953169847641933660e-02,2.942456136758312552e-02,2.935077546353683300e-02
2.754228703338168998e+03,3.128746946644601207e-02,3.146086957600552347e-02,3.042793126682095603e-02,3.004966517245896002e-02,2.980860537458177723e-02,2.970082864766338676e-02,2.962671335993532357e-02
2.818382931264454783e+03,3.157922920414642232e-02,3.176787555876876140e-02,3.073044656102283390e-02,3.035412819911135346e-02,3.011453554917765951e-02,3.000622659419509980e-02,2.993179229371576225e-02
2.884031503126605912e+03,3.187644805617202010e-02,3.207903192535722925e-02,3.103924834716975320e-02,3.066444233306440253e-02,3.042662549367421143e-02,3.031790595176475644e-02,3.024314651593781184e-02
2.951209226666383984e+03,3.215528540844504735e-02,3.236995827375447471e-02,3.132934936203991827e-02,3.095528600622272225e-02,3.071945395231919645e-02,3.061044829722346650e-02,3.053533499001553908e-02
3.019951720402018964e+03,3.239087763503844392e-02,3.261540708125676424e-02,3.157462365894739276e-02,3.120020243689786490e-02,3.096644505884255105e-02,3.085725983110453735e-02,3.078173769223058534e-02
3.090295432513592004e+03,3.255862862298013194e-02,3.279055609975945612e-02,3.174919700155532515e-02,3.137303644837508010e-02,3.114130043610902759e-02,3.103199959730804786e-02,3.095598862432177856e-02
3.162277660168379498e+03,3.263868593228596432e-02,3.287551735000434489e-02,3.183216662382895579e-02,3.145273229716653851e-02,3.122281085288214700e-02,3.111340100716445539e-02,3.103680524075396255e-02
3.235936569296281050e+03,3.261785704458386448e-02,3.285716528481594928e-02,3.180956147607299361e-02,3.142532950248307783e-02,3.119685197393920126e-02,3.108727367381652548e-02,3.100999930523504200e-02
3.311311214825907882e+03,3.249167649005205161e-02,3.273118855982465325e-02,3.167653956256653858e-02,3.128615957594469560e-02,3.105859896098423292e-02,3.094872816015411393e-02,3.087070472355882625e-02
3.388441561392027324e+03,3.226529079006545953e-02,3.250294287312993635e-02,3.143833643726895444e-02,3.104081364637199109e-02,3.081351105784705530e-02,3.070317417733525039e-02,3.062437931525986007e-02
3.467368504525316894e+03,3.195460529663404770e-02,3.218855234191947412e-02,3.111142474975953434e-02,3.070624616393515319e-02,3.047846057428582611e-02,3.036746169727590206e-02,3.028794263757333960e-02
3.548133892335752989e+03,3.158345918249490236e-02,3.181209515442603997e-02,3.072060176187212457e-02,3.030778833557621135e-02,3.007874799577257147e-02,2.996689533976976128e-02,2.988678031916675026e-02
3.630780547701010164e+03,3.117975791511385861e-02,3.140169530776713153e-02,3.029497074182565738e-02,2.987504036197755758e-02,2.964399163893458380e-02,2.953112307347244281e-02,2.945061912893277151e-02
3.715352290971727598e+03,3.077282216984590646e-02,3.098687532467489167e-02,2.986512387439268362e-02,2.943898061449524289e-02,2.920523980083011145e-02,2.909124002155207347e-02,2.901061695385695124e-02
3.801893963205612636e+03,3.038950887905198656e-02,3.059469056590622196e-02,2.945912663774486601e-02,2.902789482663564388e-02,2.879088417619439511e-02,2.867569033791756566e-02,2.859525444908053368e-02
3.890451449942804629e+03,3.005054461606441324e-02,3.024603124032707036e-02,2.909862610537674449e-02,2.866345748235276172e-02,2.842272162380807612e-02,2.830631265035561325e-02,2.822637368149275364e-02
3.981071705534969169e+03,2.976839951730900907e-02,2.995355307897112560e-02,2.879669734922762209e-02,2.835859426465699509e-02,2.811381055346063099e-02,2.799619002487030092e-02,2.791702492972494842e-02
4.073802778041130296e+03,2.954641303384658232e-02,2.972074418222692832e-02,2.855686221163659944e-02,2.811653370275234848e-02,2.786750559175071862e-02,2.774867424000879157e-02,2.767050021374858892e-02
4.168693834703354696e+03,2.937940878242214712e-02,2.954256433676063359e-02,2.837375758041320306e-02,2.793152948248662712e-02,2.767817791161401864e-02,2.755810773398420857e-02,2.748106051340497985e-02
4.265795188015925305e+03,2.925492103269160260e-02,2.940667577324261941e-02,2.823441757344711395e-02,2.779021348094052463e-02,2.753255919710672489e-02,2.741117534947219020e-02,2.733529977734701355e-02
4.365158322401656733e+03,2.915497089351187440e-02,2.929521301863795973e-02,2.812015200487841260e-02,2.767350650251403435e-02,2.741164337132037665e-02,2.728881353109114186e-02,2.721406317017133897e-02
4.466835921509635227e+03,2.905970193312579219e-02,2.918845382781835168e-02,2.801040525446626267e-02,2.756056040576154026e-02,2.729464776017128530e-02,2.717019073835915191e-02,2.709643754249931036e-02
4.570881896148751366e+03,2.894942332413981412e-02,2.906684753830430373e-02,2.788489456484347789e-02,2.743091184955881792e-02,2.716115292654536564e-02,2.703485876763986676e-02,2.696190904374403882e-02
4.677351412871980756e+03,2.880797325340021114e-02,2.891441767435660656e-02,2.772714298313364717e-02,2.726804469092513131e-02,2.699467733021050295e-02,2.686633891794350942e-02,2.679394940811051853e-02
4.786300923226380291e+03,2.862484702931374775e-02,2.872088249925122683e-02,2.752666524914672286e-02,2.706157518332723277e-02,2.678486511747533647e-02,2.665431304792080514e-02,2.658221286963764751e-02
4.897788193684466023e+03,2.839645595168165462e-02,2.848290358858862267e-02,2.728024127788488545e-02,2.680852266410290244e-02,2.652875713255090084e-02,2.639589253893908152e-02,2.632380222135819944e-02
5.011872336272725079e+03,2.812640848551664977e-02,2.820433059709840512e-02,2.699208549809576502e-02,2.651342703957169575e-02,2.623091035849491395e-02,2.609572264669286767e-02,2.602337421389037952e-02
5.128613839913648007e+03,2.782484296310840793e-02,2.789550178290473026e-02,2.667305914713011955e-02,2.618751371929459171e-02,2.590255881163293014e-02,2.576513126750498706e-02,2.569228229502410962e-02
5.248074602497723390e+03,2.750745723980785318e-02,2.757223299359404245e-02,2.633952563571780731e-02,2.584749586192666010e-02,2.556041403916931715e-02,2.542091060875711211e-02,2.534735867775807228e-02
5.370317963702532325e+03,2.719108117926821028e-02,2.725133931247044825e-02,2.600870826955856488e-02,2.551084983912295379e-02,2.522191973246044189e-02,2.508055376258143052e-02,2.500614264407642617e-02
5.495408738576248652e+03,2.689297132998074921e-02,2.694990624430165793e-02,2.569789730336397710e-02,2.519499350270908503e-02,2.490443460848499463e-02,2.476143097082633346e-02,2.468605516859656221e-02
5.623413251903491073e+03,2.662694136662689670e-02,2.668146952847589432e-02,2.542056662802988712e-02,2.491336994354120468e-02,2.462131296601803229e-02,2.447686937995649861e-02,2.440047330027687519e-02
5.754399373371566071e+03,2.640156932232760184e-02,2.645420410702478686e-02,2.518457993119476573e-02,2.467365243922774870e-02,2.438010483397233183e-02,2.423435587444031439e-02,2.415692801634794842e-02
5.888436553555883620e+03,2.621938271790944658e-02,2.627017426016343624e-02,2.499152106541051646e-02,2.447710685730743879e-02,2.418193631584605874e-02,2.403493445282383137e-02,2.395649933742809157e-02
6.025595860743580488e+03,2.607725087829812147e-02,2.612582042584501996e-02,2.483728947569527334e-02,2.431924952056087330e-02,2.402218044511292977e-02,2.387389027630395025e-02,2.379449976492032520e-02
6.165950018614822511e+03,2.596720150732485452e-02,2.601279832528474029e-02,2.471309687442969222e-02,2.419090515016236037e-02,2.389153897992197031e-02,2.374184973781311159e-02,2.366157429759343025e-02
6.309573444801930236e+03,2.587819084211777018e-02,2.591983010448940111e-02,2.460736902521961506e-02,2.408016616004180627e-02,2.377801173346552263e-02,2.362675998211499415e-02,2.354567839008425006e-02
6.456542290346549635e+03,2.579817614678159288e-02,2.583478960659186738e-02,2.450793112850608788e-02,2.397463019021153080e-02,2.366915609266318984e-02,2.351615459022400947e-02,2.343434537606707210e-02
6.606934480075964530e+03,2.571540635288266721e-02,2.574597408770334939e-02,2.440325816221005154e-02,2.386266116910787730e-02,2.355333981710187874e-02,2.339840721924290462e-02,2.331594000981340037e-02
6.760829753919819268e+03,2.562100362057488298e-02,2.564470041600821343e-02,2.428507245827790303e-02,2.373601327966752203e-02,2.342237613583579570e-02,2.326536344079600457e-02,2.318229209104409952e-02
6.918309709189362366e+03,2.550971736942007906e-02,2.552599876893217948e-02,2.414897274375390340e-02,2.359042983834198220e-02,2.327211721814819237e-02,2.311292839508467811e-02,2.302928553611664764e-02
7.079457843841373688e+03,2.537960257319542626e-02,2.538825877835480804e-02,2.399394483755360602e-02,2.342513167026857510e-02,2.310191015737598011e-02,2.294051189215858683e-02,2.285630502184023138e-02
7.244359600749906349e+03,2.523248241940067096e-02,2.523360570846132356e-02,2.382270883268822192e-02,2.324311967710185681e-02,2.291490536162061470e-02,2.275132893753186586e-02,2.266654099719024248e-02
7.413102413009177326e+03,2.507272514828887133e-02,2.506668595536195795e-02,2.364034865229464044e-02,2.304977671118771734e-02,2.271662100586157099e-02,2.255095400398120578e-02,2.246554558946832134e-02
7.585775750291835720e+03,2.490603451478049998e-02,2.489338165630465560e-02,2.345298950370655611e-02,2.285149663928673705e-02,2.251356611369095470e-02,2.234593690305198763e-02,2.225984923182528982e-02
7.762471166286911284e+03,2.473850438414707323e-02,2.471990652684528944e-02,2.326689668577281919e-02,2.265477799770995726e-02,2.231232457976830078e-02,2.214288485545222104e-02,2.205604607394989064e-02
7.943282347242821743e+03,2.457528407150998129e-02,2.455145246012898491e-02,2.308710241724047652e-02,2.246482407123267036e-02,2.211814811312263346e-02,2.194705543538543607e-02,2.185938457263951820e-02
8.128305161640994811e+03,2.441894533365893474e-02,2.439054239543582761e-02,2.291576705912115250e-02,2.228386415903411272e-02,2.193326874588504699e-02,2.176066448521287583e-02,2.167207386853393231e-02
8.317637711026709439e+03,2.427089115640233830e-02,2.423853320878100598e-02,2.275388482455611289e-02,2.211293296260210053e-02,2.175871252003221124e-02,2.158471926218399201e-02,2.149511987219928158e-02
8.511380382023759012e+03,2.413079694542400594e-02,2.409502325048774179e-02,2.260072004682179420e-02,2.195129047024181254e-02,2.159372280956186468e-02,2.141844250562560670e-02,2.132774836652106751e-02
8.709635899560813414e+03,2.399790710795052587e-02,2.395916801337154289e-02,2.245525688302315442e-02,2.179791644073169124e-02,2.143727605069207717e-02,2.126080168469914392e-02,2.116893635004093652e-02
8.912509381337458763e+03,2.387144336466500566e-02,2.383012477682389108e-02,2.231670769561363080e-02,2.165205405904174416e-02,2.128864377733166377e-02,2.111107244641770297e-02,2.101797798646787979e-02
9.120108393559095930e+03,2.375213943358886470e-02,2.370858698688955296e-02,2.218605850464439033e-02,2.151479527842729139e-02,2.114899095485120104e-02,2.097044481424119311e-02,2.087609248318112246e-02
9.332543007969905375e+03,2.364219628135350026e-02,2.359674622351683182e-02,2.206595812831111877e-02,2.138895877988261640e-02,2.102124220703766727e-02,2.084187608112435600e-02,2.074627696458131859e-02
9.549925860214369095e+03,2.354550078764460624e-02,2.349848879088194814e-02,2.196085375997937697e-02,2.127922146118321756e-02,2.091019857835706500e-02,2.073020394871846403e-02,2.063341529082341613e-02
9.772372209558112445e+03,2.346643384209300826e-02,2.341822816967486717e-02,2.187560500925019025e-02,2.119067856595626548e-02,2.082105479631306266e-02,2.064064795480775177e-02,2.054277307316689644e-02
1.000000000000000000e+04,2.340938450592602166e-02,2.336041055878440229e-02,2.181490164257181633e-02,2.112822133922477238e-02,2.075874684165791503e-02,2.057815172148142260e-02,2.047933258247378735e-02
1.023292992280753606e+04,2.337779815179294451e-02,2.332855964171894753e-02,2.178216103694785230e-02,2.109536545470900096e-02,2.072674201051752027e-02,2.054616584262342061e-02,2.044656955903813994e-02
1.047128548050898462e+04,2.337320085235732037e-02,2.332434103290017754e-02,2.177857730599235334e-02,2.109327529072473062e-02,2.072604971671761567e-02,2.054566340265844004e-02,2.044546031321765184e-02
1.071519305237607114e+04,2.339490545040524144e-02,2.334720347783936917e-02,2.180279239192317239e-02,2.112040800260985701e-02,2.075486427808971926e-02,2.057478745505570208e-02,2.047413181139379548e-02
1.096478196143185050e+04,2.343983604689470895e-02,2.339424159668079123e-02,2.185085427062850860e-02,2.117247164834935511e-02,2.080855265783695257e-02,2.062884827849745598e-02,2.052785943625336576e-02
1.122018454301962993e+04,2.350274287280750690e-02,2.346031762975445828e-02,2.191651404885246526e-02,2.124278285533274732e-02,2.088005718387096407e-02,2.070073356845643017e-02,2.059948706088896714e-02
1.148153621496881715e+04,2.357625177728721322e-02,2.353808227236070874e-02,2.199138215941043653e-02,2.132244332167859691e-02,2.096012084171018641e-02,2.078113847696967664e-02,2.067966302491203862e-02
1.174897554939530346e+04,2.365212958334166754e-02,2.361922044491873707e-02,2.206639759968676007e-02,2.140190576216982610e-02,2.103892229318277476e-02,2.086020484763539268e-02,2.075849154687797737e-02
1.202264434617413099e+04,2.372181296850865012e-02,2.369489827276319641e-02,2.213239906329893952e-02,2.147160531589283397e-02,2.110675539212918464e-02,2.092820265293330456e-02,2.082622140050516962e-02
1.230268770812381081e+04,2.377711722583729370e-02,2.375649580067468528e-02,2.218090721536031262e-02,2.152277516271204616e-02,2.115485779106515696e-02,2.097635437915581005e-02,2.087407047373576047e-02
1.258925411794166212e+04,2.381145620109143685e-02,2.379685965907664402e-02,2.220539405610340647e-02,2.154875266665912115e-02,2.117673229127715884e-02,2.099815548744794411e-02,2.089555004927241486e-02
1.288249551693134890e+04,2.382049359303655897e-02,2.381101950305947526e-02,2.220189075132066731e-02,2.154557660476901643e-02,2.116870518981603735e-02,2.098993259543770890e-02,2.088701236375863773e-02
1.318256738556407436e+04,2.380256928894995336e-02,2.379673793359738526e-02,2.216937834852561115e-02,2.151235622419770885e-02,2.113024757779826887e-02,2.095115888838718077e-02,2.084796210105525557e-02
1.348962882591653215e+04,2.375893142590079776e-02,2.375483108056756359e-02,2.210993143377443584e-02,2.145135561279682898e-02,2.106400437529028918e-02,2.088448525584126261e-02,2.078107651839859391e-02
1.380384264602883741e+04,2.369285843583164922e-02,2.368841421565275746e-02,2.202769511714691014e-02,2.136690639386174331e-02,2.097463490800206484e-02,2.079456959456081264e-02,2.069102781801098606e-02
1.412537544622755377e+04,2.360951425678271473e-02,2.360279730102736104e-02,2.192868409106323718e-02,2.126517515549087439e-02,2.086854579318577624e-02,2.068781945434729902e-02,2.058422067822311338e-02
1.445439770745928035e+04,2.351449427614905885e-02,2.350400276666105015e-02,2.181916316821424368e-02,2.115249403839732784e-02,2.075218587266649747e-02,2.057067508031922357e-02,2.046707602719260652e-02
1.479108388168207239e+04,2.341313679139978010e-02,2.339802948777325309e-02,2.170493921906865159e-02,2.103467312540301462e-02,2.063136786176283932e-02,2.044894322776074497e-02,2.034536847223506265e-02
1.513561248436207097e+04,2.330937045773035995e-02,2.328955368357055189e-02,2.159010401357983056e-02,2.091575310139064461e-02,2.051002753910512871e-02,2.032655081853328161e-02,2.022298579820770714e-02
1.548816618912482772e+04,2.320510750980939868e-02,2.318117466372237104e-02,2.147641936265248103e-02,2.079741848402151538e-02,2.038967980343238048e-02,2.020500594992130292e-02,2.010139867079282008e-02
1.584893192461114086e+04,2.309995385371759954e-02,2.307296059325147572e-02,2.136298101679356964e-02,2.067867842307624313e-02,2.026912097582537348e-02,2.008309703564936308e-02,1.997936482111911313e-02
1.621810097358929852e+04,2.299175967332950030e-02,2.296292729015191048e-02,2.124684706956493641e-02,2.055653873559564609e-02,2.014514112325514750e-02,1.995760675644722357e-02,1.985364981710428800e-02
1.659586907437559785e+04,2.287673982961357932e-02,2.284708448830584729e-02,2.112316948126004984e-02,2.042610837616227332e-02,2.001264732254645975e-02,1.982342951002717679e-02,1.971914354760666288e-02
1.698243652461746024e+04,2.275121185191335965e-02,2.272125698055868850e-02,2.098711176801953265e-02,2.028253567670101204e-02,1.986662786549162063e-02,1.967553418772377202e-02,1.957082536145784979e-02
1.737800828749376160e+04,2.261163589827709652e-02,2.258117716645768186e-02,2.083394810880892165e-02,2.012106674497735753e-02,1.970220304909329687e-02,1.950901437956468337e-02,1.940380807141064978e-02
1.778279410038922651e+04,2.245616900577241531e-02,2.242422139971845738e-02,2.066082055870930786e-02,1.993882036087642196e-02,1.951641541232117943e-02,1.932088222543103598e-02,1.921512920852620765e-02
1.819700858609982606e+04,2.228534066750262679e-02,2.225020526085530123e-02,2.046759765449580187e-02,1.973564465632009213e-02,1.930909710299260826e-02,1.911094828830854284e-02,1.900462464070254084e-02
1.862087136662865669e+04,2.210154755358118006e-02,2.206103410069265233e-02,2.025641053916020506e-02,1.951366732942308793e-02,1.908240477839535584e-02,1.888135670983864117e-02,1.877445915109146254e-02
1.905460717963248317e+04,2.190881194960810768e-02,2.186049811600364670e-02,2.003148767672487118e-02,1.927713369572170779e-02,1.884066270711997823e-02,1.863644451728736079e-02,1.852898192011940420e-02
1.949844599758045661e+04,2.171184075127424035e-02,2.165336730024700063e-02,1.979814506169966931e-02,1.903143224970595127e-02,1.858936984509969997e-02,1.838174837996484762e-02,1.827373091045604234e-02
1.995262314968878854e+04,2.151560625253751136e-02,2.144495317839460041e-02,1.956232190491414072e-02,1.878263757662490888e-02,1.833473494590374953e-02,1.812354224021854240e-02,1.801497128483140614e-02
2.041737944669527496e+04,2.132413849606609388e-02,2.123982453774509241e-02,1.932925740363065914e-02,1.853618827613217127e-02,1.808233659188322046e-02,1.786749155025828262e-02,1.775835089701884376e-02
2.089296130854040894e+04,2.114105896886735517e-02,2.104229290181297563e-02,1.910397796722889882e-02,1.829738508260646268e-02,1.783762146605711446e-02,1.761915039450610149e-02,1.750940454786860737e-02
2.137962089502232266e+04,2.096858474825612911e-02,2.085529854257360538e-02,1.889012628917567660e-02,1.807018847406811554e-02,1.760467546982201481e-02,1.738271647082300156e-02,1.727231071314038607e-02
2.187761623949551722e+04,2.080930702640930788e-02,2.068215671608257880e-02,1.869181594855820472e-02,1.785907561061494606e-02,1.738810634748480868e-02,1.716291740129739785e-02,1.705178886040463124e-02
2.238721138568337847e+04,2.066523738127663129e-02,2.052553447662272545e-02,1.851249822791373179e-02,1.766784679458927032e-02,1.719182016464869400e-02,1.696376584606310717e-02,1.685185310515153329e-02
2.290867652767774780e+04,2.053912721512159839e-02,2.038870733093173238e-02,1.835627895145364522e-02,1.750092662184936018e-02,1.702034656509716914e-02,1.678988861698426510e-02,1.667714759888433082e-02
2.344228815319922796e+04,2.043330913204888244e-02,2.027437722611260401e-02,1.822662600450298750e-02,1.736202800044754635e-02,1.687748810076877826e-02,1.664515966494979279e-02,1.653157690018844037e-02
2.398832919019489782e+04,2.034988691348208964e-02,2.018487902589494176e-02,1.812647531950249344e-02,1.725423343904126938e-02,1.676640579233291614e-02,1.653278299839910231e-02,1.641838644102387376e-02
2.454708915685028478e+04,2.028935351129343423e-02,2.012077719979254303e-02,1.805663149043806870e-02,1.717834536139730903e-02,1.668794464664547991e-02,1.645360125720171304e-02,1.633846431803562954e-02
2.511886431509582326e+04,2.025051550815190615e-02,2.008084493934796100e-02,1.801572806739723531e-02,1.713287814989024674e-02,1.664064174244075933e-02,1.640610918755837019e-02,1.629035121212100284e-02
2.570395782768864592e+04,2.023016673492239112e-02,2.006175604078175648e-02,1.799978646534350357e-02,1.711360431731733314e-02,1.662024642331439914e-02,1.638596527644161152e-02,1.626974658098536211e-02
2.630267991895381419e+04,2.022324424461158926e-02,2.005830083637466510e-02,1.800245132846532009e-02,1.711383705207703346e-02,1.662000297337747415e-02,1.638628387581292020e-02,1.626979536184015862e-02
2.691534803926913810e+04,2.022365127522937275e-02,2.006417801739111134e-02,1.801592160758596489e-02,1.712539228037985098e-02,1.663161338209576123e-02,1.639861241082005844e-02,1.628206481833803856e-02
2.754228703338168998e+04,2.022538180358677412e-02,2.007318286475137659e-02,1.803227967345724311e-02,1.713998018998086695e-02,1.664663342217295380e-02,1.641434190200795687e-02,1.629795067676212059e-02
2.818382931264454965e+04,2.022376050137563927e-02,2.008033775617374880e-02,1.804490277523938813e-02,1.715066178116795778e-02,1.665794258652075407e-02,1.642620185276270559e-02,1.631017069161631861e-02
2.884031503126605821e+04,2.021631033784210274e-02,2.008283192021024718e-02,1.804963808344839729e-02,1.715306951481614106e-02,1.666099328422832732e-02,1.642952834378311883e-02,1.631403473494524858e-02
2.951209226666383984e+04,2.020329573236928633e-02,2.008045787931443671e-02,1.804543872871886348e-02,1.714606946154701925e-02,1.665449737509073005e-02,1.642296119370613081e-02,1.630814273000663617e-02
3.019951720402019055e+04,2.018736388016333094e-02,2.007529831664493086e-02,1.803416210719704926e-02,1.713156060455265500e-02,1.664025417895112838e-02,1.640827830112579627e-02,1.629422179022683298e-02
3.090295432513592095e+04,2.017303141001181369e-02,2.007123915624416111e-02,1.802006679960325986e-02,1.711394343871058474e-02,1.662263439098637940e-02,1.638987265604866655e-02,1.627660725505087475e-02
3.162277660168379225e+04,2.016572997914399534e-02,2.007306908699186751e-02,1.800881377891777602e-02,1.709909284181601249e-02,1.660755670667022482e-02,1.637371762152963275e-02,1.626121278565435466e-02
3.235936569296280868e+04,2.016982996350619173e-02,2.008453016152170548e-02,1.800520519992173524e-02,1.709198971231536135e-02,1.660007998622799186e-02,1.636493214339786867e-02,1.625309735839164035e-02
3.311311214825907518e+04,2.018818797405877094e-02,2.010798800135950651e-02,1.801270822588295351e-02,1.709621785790566006e-02,1.660388242803266176e-02,1.636724945530061703e-02,1.625594137327066036e-02
3.388441561392027506e+04,2.022086705990436620e-02,2.014314676786323199e-02,1.803181932443598603e-02,1.711223075425579929e-02,1.661946994311290851e-02,1.638120307017985888e-02,1.627023140713821509e-02
3.467368504525316530e+04,2.026534432560308380e-02,2.018733881832939989e-02,1.806024096404331564e-02,1.713752965420557023e-02,1.664431680560077634e-02,1.640426800484440575e-02,1.629340371901298254e-02
3.548133892335752898e+04,2.031680133068544322e-02,2.023580114755978501e-02,1.809312040824193057e-02,1.716691561188993242e-02,1.667310246776158508e-02,1.643110248447100102e-02,1.632008865231826533e-02
3.630780547701010073e+04,2.036841014456815258e-02,2.028195007746353209e-02,1.812333234978159846e-02,1.719281033638024245e-02,1.669802988839651572e-02,1.645387284834271338e-02,1.634243219670290098e-02
3.715352290971727780e+04,2.041262734468863096e-02,2.031861019368697355e-02,1.814291532582164995e-02,1.720678714159076458e-02,1.671039005220205029e-02,1.646383762175483711e-02,1.635168274848746578e-02
3.801893963205612818e+04,2.044193222004546048e-02,2.033873826645883620e-02,1.814398503608305457e-02,1.720055750697777053e-02,1.670160053491673638e-02,1.645239929509171445e-02,1.633924169089233380e-02
3.890451449942804902e+04,2.044977010721304306e-02,2.033624279158569026e-02,1.811979813137053891e-02,1.716712245659118147e-02,1.666442291955549937e-02,1.641233273582920829e-02,1.629789334826067110e-02
3.981071705534969078e+04,2.043116616897960522e-02,2.030652642344120060e-02,1.806543898851564398e-02,1.710150005506795579e-02,1.659373049907331144e-02,1.633855176857732655e-02,1.622257009175078271e-02
4.073802778041130659e+04,2.038327509221918646e-02,2.024701988826207652e-02,1.797848542952803358e-02,1.700140498531547625e-02,1.648723723053361484e-02,1.622883747276424038e-02,1.611108172542912928e-02
4.168693834703355242e+04,2.030541104430202276e-02,2.015712956015598689e-02,1.785889884366652358e-02,1.686709273643458712e-02,1.634533775020431332e-02,1.608366052183261147e-02,1.596393669119809330e-02
4.265795188015925669e+04,2.019957928914628553e-02,2.003883917895512776e-02,1.770960441989226711e-02,1.670192774568467903e-02,1.617167065194091008e-02,1.590674104214691298e-02,1.578490109844919026e-02
4.365158322401656187e+04,2.006992820671379962e-02,1.989617233982986233e-02,1.753571820535307010e-02,1.651151112166125701e-02,1.597218473064469790e-02,1.570409717520841394e-02,1.558004217746346461e-02
4.466835921509634500e+04,1.992272911391343784e-02,1.973528523690702696e-02,1.734450796683357360e-02,1.630360525688055381e-02,1.575503710695692894e-02,1.548393780297608290e-02,1.535762079101624794e-02
4.570881896148751548e+04,1.976543116239894496e-02,1.956359200115766195e-02,1.714432261527512949e-02,1.608700537262978958e-02,1.552939126647434782e-02,1.525545901576033300e-02,1.512688353361021920e-02
4.677351412871981302e+04,1.960620460447852140e-02,1.938934052716749859e-02,1.694399618924061907e-02,1.587089936036577970e-02,1.530473544645402466e-02,1.502815490174219497e-02,1.489736904723939354e-02
4.786300923226380110e+04,1.945282978122713988e-02,1.922051925616549348e-02,1.675176539334998979e-02,1.566378701129227113e-02,1.508978217123002966e-02,1.481073111449336677e-02,1.467782040249425088e-02
4.897788193684466387e+04,1.931203572990694908e-02,1.906417607965252281e-02,1.657455807782617224e-02,1.547275803515726564e-02,1.489173544824566424e-02,1.461036816230831814e-02,1.447544529854278769e-02
5.011872336272725079e+04,1.918879910330109975e-02,1.892559569576421005e-02,1.641728214633695823e-02,1.530278223049996375e-02,1.471559062727896029e-02,1.443202885746847422e-02,1.429522435283002955e-02
5.128613839913647826e+04,1.908565628234350567e-02,1.880753020422121571e-02,1.628215854932893100e-02,1.515605398046954849e-02,1.456349199918784837e-02,1.427781669982276444e-02,1.413926910120109903e-02
5.248074602497722663e+04,1.900298118367027903e-02,1.871043743736514400e-02,1.616911780646631061e-02,1.503242985400112496e-02,1.443520744811739760e-02,1.414745881433897463e-02,1.400730831369173188e-02
5.370317963702532870e+04,1.893869573583395471e-02,1.863212215104771349e-02,1.607554832540919465e-02,1.492917384690414621e-02,1.432789056024349333e-02,1.403806463677378935e-02,1.389644777631532727e-02
5.495408738576248288e+04,1.888907392793316362e-02,1.856857731207685325e-02,1.599719193791084015e-02,1.484186891501044353e-02,1.423700621753261689e-02,1.394505557568832474e-02,1.380210383077019876e-02
5.623413251903490891e+04,1.884912636856667448e-02,1.851445695535176156e-02,1.592867695646901088e-02,1.476499226920504650e-02,1.415692571826354489e-02,1.386276469690176337e-02,1.371860435917764132e-02
5.754399373371566617e+04,1.881381084924894226e-02,1.846436812629192667e-02,1.586478341833638325e-02,1.469320399308344550e-02,1.408222773321909579e-02,1.378574541439523543e-02,1.364050002673028797e-02
5.888436553555884166e+04,1.877826950651129145e-02,1.841321532511388040e-02,1.580072668052602547e-02,1.462165123620545217e-02,1.400800003750181898e-02,1.370907274403383724e-02,1.356286470125361333e-02
6.025595860743580852e+04,1.873919925755570051e-02,1.835766665080940455e-02,1.573355128925771340e-02,1.454736748805162370e-02,1.393124171476475132e-02,1.362975343141117554e-02,1.348270477137875067e-02
6.165950018614822329e+04,1.869494495978717835e-02,1.829628998784358501e-02,1.566219419060808568e-02,1.446936955524790250e-02,1.385097029704550516e-02,1.354683276407741069e-02,1.339906514336221960e-02
6.309573444801929872e+04,1.864599332528470502e-02,1.823005522540966164e-02,1.558790724213213706e-02,1.438904659899179102e-02,1.376859562301210177e-02,1.346177191313078884e-02,1.331340259225674214e-02
6.456542290346549271e+04,1.859424074754536388e-02,1.816151074747051827e-02,1.551330153719407412e-02,1.430916127672665454e-02,1.368690826991013007e-02,1.337741901984034962e-02,1.322855498750227787e-02
6.606934480075964530e+04,1.854272969528120846e-02,1.809442847895683174e-02,1.544196627114305387e-02,1.423340980124949626e-02,1.360961324668916346e-02,1.329753961145442413e-02,1.314826656364334947e-02
6.760829753919818904e+04,1.849478504862508282e-02,1.803276697788111851e-02,1.537740746490219926e-02,1.416531473386387074e-02,1.354020902804795382e-02,1.322568067241934250e-02,1.307605434208076144e-02
6.918309709189362184e+04,1.845325640135853096e-02,1.797981854125129189e-02,1.532217850385797324e-02,1.410731112549414024e-02,1.348105303162858842e-02,1.316422448779016978e-02,1.301425997232132786e-02
7.079457843841373688e+04,1.841985092975303648e-02,1.793738484847591519e-02,1.527724794812474439e-02,1.406011543036693109e-02,1.343273939384722823e-02,1.311376704747150776e-02,1.296343699984182918e-02
7.244359600749905803e+04,1.839482642419137254e-02,1.790544614071239160e-02,1.524168479557683198e-02,1.402242342122182218e-02,1.339379746175736047e-02,1.307280811299046594e-02,1.292204488824552633e-02
7.413102413009176962e+04,1.837698901691324840e-02,1.788215483111344969e-02,1.521288073199004304e-02,1.399120104521354296e-02,1.336102050916092646e-02,1.303809656839360204e-02,1.288680148860165894e-02
7.585775750291836448e+04,1.836408385127131712e-02,1.786434795541520446e-02,1.518717105943540036e-02,1.396239969300670444e-02,1.333020324118614972e-02,1.300537616984424188e-02,1.285343786410436152e-02
7.762471166286911466e+04,1.835321866363276086e-02,1.784814265885300080e-02,1.516049150806851424e-02,1.393167295508087287e-02,1.329689112900915918e-02,1.297014829215042096e-02,1.281746134599047980e-02
7.943282347242820833e+04,1.834146519472900153e-02,1.782966736865282745e-02,1.512911175936713752e-02,1.389516515643336031e-02,1.325718001561030333e-02,1.292848073278873335e-02,1.277496729015706843e-02
8.128305161640995357e+04,1.832619459686645261e-02,1.780559113278870967e-02,1.509007882922796043e-02,1.384996325557664651e-02,1.320817035938552826e-02,1.287747131442368645e-02,1.272309401280746939e-02
8.317637711026708712e+04,1.830573330750761424e-02,1.777390939513566470e-02,1.504194373904328870e-02,1.379482350731459084e-02,1.314869116948343825e-02,1.281597503733111938e-02,1.266074331810114126e-02
8.511380382023759012e+04,1.827930233029220058e-02,1.773388307984463674e-02,1.498447413586307710e-02,1.372980817912095551e-02,1.307890294583597540e-02,1.274419460066566513e-02,1.258815930324931956e-02
8.709635899560814141e+04,1.824722430399369419e-02,1.768628075005500289e-02,1.491885001013466654e-02,1.365641788766343290e-02,1.300042197165630041e-02,1.266380015135868016e-02,1.250703914796352616e-02
8.912509381337459490e+04,1.821066500556385581e-02,1.763299112350793715e-02,1.484718966365781122e-02,1.357706506086187558e-02,1.291578409172799632e-02,1.257737946883112981e-02,1.241997697578343073e-02
9.120108393559097021e+04,1.817162186375455638e-02,1.757697238745027299e-02,1.477248522420604275e-02,1.349495449134144841e-02,1.282831669834469911e-02,1.248829896519309049e-02,1.233032214876403354e-02
9.332543007969905739e+04,1.813241021985096540e-02,1.752154469754153496e-02,1.469795138074741526e-02,1.341340612833730010e-02,1.274146127649296301e-02,1.240001323850697945e-02,1.224149344103077006e-02
9.549925860214368731e+04,1.809526135417533974e-02,1.746991492975239618e-02,1.462661345305518029e-02,1.333543476952194634e-02,1.265836240427103618e-02,1.231565282078940157e-02,1.215656988724759906e-02
9.772372209558112081e+04,1.806181131175981988e-02,1.742445201883256745e-02,1.456055140482003830e-02,1.326298712201112728e-02,1.258107053529371362e-02,1.223721302939715164e-02,1.207748578456527104e-02
1.000000000000000000e+05,1.803284944767625381e-02,1.738644166312681982e-02,1.450079682312354484e-02,1.319689278723853304e-02,1.251050302542529476e-02,1.216553360825834221e-02,1.200502119639282501e-02
1.023292992280753679e+05,1.800828211498067474e-02,1.735591090485153268e-02,1.444712694981516860e-02,1.313667700219751933e-02,1.244622694112500726e-02,1.210008569793157365e-02,1.193859477386438259e-02
1.047128548050898535e+05,1.798714245297147740e-02,1.733160211171441006e-02,1.439805668169141101e-02,1.308059142632204963e-02,1.238647207159218611e-02,1.203899862508463724e-02,1.187629805212970721e-02
1.071519305237607041e+05,1.796801400951424446e-02,1.731143965665690038e-02,1.435136607933418587e-02,1.302620056973255967e-02,1.232871897668115849e-02,1.197966861071117148e-02,1.181550783566121497e-02
1.096478196143185050e+05,1.794939784884556910e-02,1.729290845572464819e-02,1.430444208135500661e-02,1.297072483863368972e-02,1.227003721579131984e-02,1.191910307097604309e-02,1.175323591455386396e-02
1.122018454301962920e+05,1.793044037120780643e-02,1.727396595671487275e-02,1.425535315909434893e-02,1.291217331426666032e-02,1.220827271632440002e-02,1.185512346802670286e-02,1.168733674924660008e-02
1.148153621496881678e+05,1.791109618473996079e-02,1.725330880326394686e-02,1.420307399957546242e-02,1.284955619625817447e-02,1.214226668715110216e-02,1.178658017573623075e-02,1.161671924756624459e-02
1.174897554939530382e+05,1.789233038598537009e-02,1.723074198219753939e-02,1.414784064334784208e-02,1.278319867717446143e-02,1.207221228095255866e-02,1.171369681411275031e-02,1.154168546470291101e-02
1.202264434617413062e+05,1.787589068624366798e-02,1.720717679864921384e-02,1.409120548885528165e-02,1.271481276409892371e-02,1.199976216161473784e-02,1.163818162777305668e-02,1.146403551265495410e-02
1.230268770812381117e+05,1.786407279357806605e-02,1.718439424605448795e-02,1.403563991688507560e-02,1.264702166412795536e-02,1.192754049880183007e-02,1.156271191431075193e-02,1.138653732234229561e-02
1.258925411794166139e+05,1.785902930884046905e-02,1.716449070811683006e-02,1.398393320941352172e-02,1.258276683529692408e-02,1.185855800583914682e-02,1.149035036499210585e-02,1.131233312010897912e-02
1.288249551693134854e+05,1.786235003360493734e-02,1.714939634385807821e-02,1.393852689184224385e-02,1.252457096686751883e-02,1.179542423302133367e-02,1.142373969841306049e-02,1.124411685480460228e-02
1.318256738556407508e+05,1.787453473641156462e-02,1.714027042465987929e-02,1.390088052548735589e-02,1.247393963715037746e-02,1.173973297003599002e-02,1.136449738594925464e-02,1.118352540659480268e-02
1.348962882591653324e+05,1.789480093175791625e-02,1.713712408826024297e-02,1.387098403407731328e-02,1.243082785145279562e-02,1.169146998491323204e-02,1.131261633648643003e-02,1.113053518929811407e-02
1.380384264602883777e+05,1.792117464318597475e-02,1.713878663280581430e-02,1.384735628444227172e-02,1.239369067896234008e-02,1.164905463710663031e-02,1.126651639711401601e-02,1.108351936621680515e-02
1.412537544622755377e+05,1.795065855513739567e-02,1.714292484520647461e-02,1.382716441307308905e-02,1.235960576396991951e-02,1.160946385251278648e-02,1.122317800170281703e-02,1.103939136728886682e-02
1.445439770745928108e+05,1.797954829390251835e-02,1.714623348679162121e-02,1.380645371138854161e-02,1.232452247218266891e-02,1.156848195350610418e-02,1.117839148077772252e-02,1.099386707036163410e-02
1.479108388168207312e+05,1.800413140893925359e-02,1.714520146474986934e-02,1.378110086144226920e-02,1.228424010189192381e-02,1.152174314898532503e-02,1.112780749517816754e-02,1.094252807313749257e-02
1.513561248436207243e+05,1.802122525088464128e-02,1.713658047289074587e-02,1.374732921164966391e-02,1.223494699142815834e-02,1.146529467756456436e-02,1.106749522704038660e-02,1.088139026355756933e-02
1.548816618912482809e+05,1.802852768078386583e-02,1.711791385118250144e-02,1.370233005576950228e-02,1.217384858594985041e-02,1.139627645310161905e-02,1.099462017820199491e-02,1.080758902671440265e-02
1.584893192461114086e+05,1.802501347174934737e-02,1.708799996797312482e-02,1.364469870246323192e-02,1.209960901386857544e-02,1.131337818946855610e-02,1.090789898404697505e-02,1.071983266999645100e-02
1.621810097358929925e+05,1.801110466032088131e-02,1.704712950914613959e-02,1.357465923790749686e-02,1.201258503387133032e-02,1.121707642976113237e-02,1.080782339955540378e-02,1.061862780401762879e-02
1.659586907437559566e+05,1.798839651304173434e-02,1.699684094383070374e-02,1.349375078373269560e-02,1.191446490144737469e-02,1.110923782421889550e-02,1.069626013573398218e-02,1.050586796653472932e-02
1.698243652461745951e+05,1.795941397341073095e-02,1.693968361076824206e-02,1.340453525234065572e-02,1.180798456614455365e-02,1.099280654212546164e-02,1.057613784080914734e-02,1.038451905559149673e-02
1.737800828749376233e+05,1.792709854840808872e-02,1.687864564366103881e-02,1.331001339184587073e-02,1.169629462825623641e-02,1.087112087405733493e-02,1.045076001914075486e-02,1.025792086091320728e-02
1.778279410038922797e+05,1.789424034954650855e-02,1.681653820663255722e-02,1.321300148431893765e-02,1.158231199578974718e-02,1.074723037175599402e-02,1.032312979531725163e-02,1.012910804585136736e-02
1.819700858609982533e+05,1.786308384480010669e-02,1.675559628235183396e-02,1.311577634257782114e-02,1.146835661470801265e-02,1.062352285157499091e-02,1.019558465729975688e-02,1.000043744254112271e-02
1.862087136662865523e+05,1.783508733589679249e-02,1.669723720595129093e-02,1.301995275265425273e-02,1.135604254185011187e-02,1.050162720071035928e-02,1.006971656157510699e-02,9.873508303550779588e-03
1.905460717963248317e+05,1.781084088256727066e-02,1.664198032172614639e-02,1.292637056608921149e-02,1.124617615931006870e-02,1.038232025776955614e-02,9.946281567336111643e-03,9.749069309580632794e-03
1.949844599758045515e+05,1.779031971832270922e-02,1.658976743747179322e-02,1.283553876542426614e-02,1.113924129186342343e-02,1.026606931937256578e-02,9.825755507939184022e-03,9.627577708219208982e-03
1.995262314968878927e+05,1.777320987091486615e-02,1.654031641713941958e-02,1.274795894105242196e-02,1.103579200768164612e-02,1.015343801320337316e-02,9.708750360342610283e-03,9.509620928723641273e-03
2.041737944669527351e+05,1.775923305188716050e-02,1.649355113401988759e-02,1.266446449868470145e-02,1.093680431493498570e-02,1.004546682989584071e-02,9.596385898827154010e-03,9.396292789540653875e-03
2.089296130854040966e+05,1.774831442636914253e-02,1.644977891850857646e-02,1.258633870784657376e-02,1.084383504213875735e-02,9.943833018059521772e-03,9.490452012062222664e-03,9.289364053687186248e-03
2.137962089502232557e+05,1.774056731079668575e-02,1.640966901466824404e-02,1.251514512959105326e-02,1.075883163299169200e-02,9.850634909393224392e-03,9.393181077412035562e-03,9.191058730552117279e-03
2.187761623949551722e+05,1.773614058207972563e-02,1.637416543221046489e-02,1.245249578838712214e-02,1.068384357253877523e-02,9.768084444970915811e-03,9.306923926207095327e-03,9.103735672523892430e-03
2.238721138568337774e+05,1.773503415415401269e-02,1.634427269253861670e-02,1.239978550876388343e-02,1.062072900423104496e-02,9.698184904781245036e-03,9.233813082215977519e-03,9.029552798464915431e-03
2.290867652767774707e+05,1.773667096101399013e-02,1.632056227507759638e-02,1.235754941145075433e-02,1.057038385398390706e-02,9.641915160708581026e-03,9.174919670345334927e-03,8.969619844933940378e-03
2.344228815319922578e+05,1.773994849891850217e-02,1.630308341586432855e-02,1.232543237031589502e-02,1.053265023362115124e-02,9.599133715611881529e-03,9.130144148872768040e-03,8.923884071154204040e-03
2.398832919019489782e+05,1.774324366891969276e-02,1.629135680826475710e-02,1.230212981765134959e-02,1.050619151581360863e-02,9.568445121391617320e-03,9.098066457183501266e-03,8.890971363863586080e-03
2.454708915685028478e+05,1.774486809293436551e-02,1.628454107815075283e-02,1.228571579339340220e-02,1.048879136796712630e-02,9.547506154524881480e-03,9.076249239434336716e-03,8.868479929869997266e-03
2.511886431509582035e+05,1.774343036923719391e-02,1.628175891929221561e-02,1.227404559655852906e-02,1.047777737438207804e-02,9.533482808276653314e-03,9.061707063488334823e-03,8.853443079513786951e-03
2.570395782768864592e+05,1.773824009426897344e-02,1.628230865723154924e-02,1.226507268572954966e-02,1.047035702816183703e-02,9.523394897237273324e-03,9.051255775607051912e-03,8.842671102173897679e-03
2.630267991895381710e+05,1.772956011617271219e-02,1.628593714741228410e-02,1.225724859019389386e-02,1.046411411730581269e-02,9.514652224403841174e-03,9.042082672368511459e-03,8.833319996515943615e-03
2.691534803926913883e+05,1.771887298450499498e-02,1.629309307037722643e-02,1.224984227710615436e-02,1.045743603821431243e-02,9.505484441564421988e-03,9.032204153535353108e-03,8.823352865746911244e-03
2.754228703338169144e+05,1.770853517484451828e-02,1.630467704558356823e-02,1.224276272370683309e-02,1.044939661478268972e-02,9.494836445513013187e-03,9.020379206328017416e-03,8.811459654297578575e-03
2.818382931264454965e+05,1.770150184787645797e-02,1.632193892098017518e-02,1.223651990180174912e-02,1.043985514156372738e-02,9.482464099403838803e-03,9.006234777789341728e-03,8.797192116114096322e-03
2.884031503126605530e+05,1.770085107932447763e-02,1.634610671405995960e-02,1.223182634574083126e-02,1.042907774515566127e-02,9.468530089063594349e-03,8.989866577872367148e-03,8.780572646951831026e-03
2.951209226666383911e+05,1.770927246010089995e-02,1.637806410332501295e-02,1.222940873556770287e-02,1.041762002501273390e-02,9.453496410183040780e-03,8.971738005507205738e-03,8.762006104875522464e-03
3.019951720402018982e+05,1.772864146691491283e-02,1.641809209464839894e-02,1.222979127191048052e-02,1.040613291172514526e-02,9.437922350650202949e-03,8.952480086403860268e-03,8.742087451934499320e-03
3.090295432513591950e+05,1.775966989200309515e-02,1.646561283873142212e-02,1.223297687486561529e-02,1.039498224064503221e-02,9.422078263515940369e-03,8.932483002190599874e-03,8.721195445641797064e-03
3.162277660168379080e+05,1.780181495193938410e-02,1.651922657438527689e-02,1.223853747650157503e-02,1.038428788640416607e-02,9.406003668812105978e-03,8.911943462851432823e-03,8.699538188700846331e-03
3.235936569296281086e+05,1.785330611340766108e-02,1.657676371669376814e-02,1.224558577901176115e-02,1.037383125165476302e-02,9.389417548808310157e-03,8.890754652870407754e-03,8.677041493776144893e-03
3.311311214825907955e+05,1.791141836357027992e-02,1.663562024314498358e-02,1.225304354124726047e-02,1.036326327352890195e-02,9.371965858225961982e-03,8.868745715696112544e-03,8.653583341756504455e-03
3.388441561392027652e+05,1.797291956488672460e-02,1.669313384025658542e-02,1.225975517823747404e-02,1.035207032124095886e-02,9.353156565126351588e-03,8.845579313723955783e-03,8.628879234695579700e-03
3.467368504525316530e+05,1.803446915739524356e-02,1.674697078372018241e-02,1.226478234624726882e-02,1.033985003280911939e-02,9.332662599425584071e-03,8.821051415951068619e-03,8.602778712852188897e-03
3.548133892335753189e+05,1.809318935849219684e-02,1.679554270737789595e-02,1.226763874460090609e-02,1.032649333666836762e-02,9.310486193739081831e-03,8.795245836323352731e-03,8.575410791735064986e-03
3.630780547701010364e+05,1.814696186324845500e-02,1.683821756764781324e-02,1.226837338093674477e-02,1.031226515261101165e-02,9.287037789310387606e-03,8.768601924960975000e-03,8.547252698241122881e-03
3.715352290971727925e+05,1.819469627935795669e-02,1.687540786166341969e-02,1.226772674592016381e-02,1.029799200401736864e-02,9.263320391835000445e-03,8.742114058758685899e-03,8.519326649502161064e-03
3.801893963205612381e+05,1.823630358940914187e-02,1.690837284149211694e-02,1.226692614041369894e-02,1.028489146206738522e-02,9.240747329011238936e-03,8.717155777403586686e-03,8.493027776924491970e-03
3.890451449942804757e+05,1.827249837229604629e-02,1.693899463168589692e-02,1.226765912188669191e-02,1.027463291757861781e-02,9.221222266157635267e-03,8.695579718470559244e-03,8.470228027937355339e-03
3.981071705534969224e+05,1.830463984454411275e-02,1.696939270769477412e-02,1.227177635004736075e-02,1.026905739858014789e-02,9.206847471131051480e-03,8.679435930973913513e-03,8.452996565768101586e-03
4.073802778041130514e+05,1.833421311136041940e-02,1.700145533729199160e-02,1.228092366995085435e-02,1.026984320936581013e-02,9.199576607118977595e-03,8.670631431757672841e-03,8.443262493514817543e-03
4.168693834703355096e+05,1.836259859875490064e-02,1.703653765837998685e-02,1.229624390738749684e-02,1.027818364952830243e-02,9.200871567916543009e-03,8.670594565134843654e-03,8.442474305522687170e-03
4.265795188015925814e+05,1.839078167559388480e-02,1.707525001203424181e-02,1.231809216408620046e-02,1.029446605597295929e-02,9.211353619437936957e-03,8.679910309956521269e-03,8.451233231495219531e-03
4.365158322401656187e+05,1.841922905591178439e-02,1.711732206719886185e-02,1.234579010889748883e-02,1.031796140510314076e-02,9.230441737723776852e-03,8.697950745099717468e-03,8.468915921375771289e-03
4.466835921509634936e+05,1.844774525093179074e-02,1.716162484677617381e-02,1.237751383463776833e-02,1.034664407569448399e-02,9.256136001925643550e-03,8.722643920917419122e-03,8.493439035193150674e-03
4.570881896148751839e+05,1.847557893127028603e-02,1.720636444623410699e-02,1.241042105637120765e-02,1.037729802230617608e-02,9.285106567677123626e-03,8.750557010036434311e-03,8.521337463875764545e-03
4.677351412871981156e+05,1.850147668644772439e-02,1.724925103827642039e-02,1.244084664098065590e-02,1.040571057301408614e-02,9.312880468190450761e-03,8.777078491624713819e-03,8.547948199828550933e-03
4.786300923226380255e+05,1.852391048420176309e-02,1.728788630564485895e-02,1.246481237794252669e-02,1.042720501669562420e-02,9.334405834712233840e-03,8.796996211582490746e-03,8.567991186634841758e-03
4.897788193684466532e+05,1.854125683388366946e-02,1.731999292357128475e-02,1.247850876003789300e-02,1.043720470801202602e-02,9.344661034865243271e-03,8.805122016473342084e-03,8.576202083836361248e-03
5.011872336272724788e+05,1.855206999953744676e-02,1.734376964913515035e-02,1.247888127556940306e-02,1.043191841543377948e-02,9.339402887097376579e-03,8.797070878981006620e-03,8.568119295815445832e-03
5.128613839913647971e+05,1.855536823099128430e-02,1.735816689630008056e-02,1.246414290763128187e-02,1.040890349390513614e-02,9.315791767654488936e-03,8.769899529407959582e-03,8.540732207754184180e-03
5.248074602497722954e+05,1.855073469819375556e-02,1.736293558343909513e-02,1.243394956735275475e-02,1.036734013152603578e-02,9.272708389611994742e-03,8.722450099319344063e-03,8.492830294681853395e-03
5.370317963702531997e+05,1.853854294625125604e-02,1.735874368780034038e-02,1.238948567194860309e-02,1.030813796812266210e-02,9.210877756594232704e-03,8.655468697398992217e-03,8.425126954762661088e-03
5.495408738576248288e+05,1.851978744521485740e-02,1.734696121876476427e-02,1.233318716111076081e-02,1.023368663984465347e-02,9.132633891381291072e-03,8.571377441683108306e-03,8.340034120957214372e-03
5.623413251903491328e+05,1.849599124910003903e-02,1.732941925406774122e-02,1.226831579567425577e-02,1.014744153538748445e-02,9.041479614330466541e-03,8.473820270110002037e-03,8.241207442898433599e-03
5.754399373371566180e+05,1.846894703673659585e-02,1.730808224848038451e-02,1.219833986596123403e-02,1.005327094193187235e-02,8.941399660133389840e-03,8.366951668489729793e-03,8.132831954761924123e-03
5.888436553555884166e+05,1.844038305197415184e-02,1.728473569201366758e-02,1.212652290314044159e-02,9.955022952384099538e-03,8.836409100242671733e-03,8.254973397358015066e-03,8.019157118835657308e-03
6.025595860743580852e+05,1.841169162347177854e-02,1.726069160529725491e-02,1.205542916771432799e-02,9.855999488346338031e-03,8.730000475389061362e-03,8.141557102150583786e-03,7.903912727583804754e-03
6.165950018614821602e+05,1.838376153985649131e-02,1.723664353368485613e-02,1.198681211866648583e-02,9.758791456524071317e-03,8.624950473451541144e-03,8.029648633810202579e-03,7.790107063142289248e-03
6.309573444801929872e+05,1.835684059966552484e-02,1.721266387347637761e-02,1.192159551155360341e-02,9.665215325077901667e-03,8.523269914257655677e-03,7.921412870754622124e-03,7.679965841829058254e-03
6.456542290346549125e+05,1.833069210582467454e-02,1.718833890762268626e-02,1.186015763327102207e-02,9.576538995007904953e-03,8.426416836104904870e-03,7.818451165044426610e-03,7.575141329691169843e-03
6.606934480075964238e+05,1.830478610630768138e-02,1.716304302174754409e-02,1.180257345861415556e-02,9.493616447895298835e-03,8.335408981823328248e-03,7.721916769411025019e-03,7.476820620863267389e-03
6.760829753919818904e+05,1.827855212097513615e-02,1.713614982851241128e-02,1.174898827344015260e-02,9.417233889947831255e-03,8.251177934183969928e-03,7.632870439420520736e-03,7.386083322311150744e-03
6.918309709189363057e+05,1.825162851428568239e-02,1.710732953234542567e-02,1.169983606427682683e-02,9.348200982124708902e-03,8.174638259916185493e-03,7.552341964115111272e-03,7.303960469905513772e-03
7.079457843841373688e+05,1.822409804823981599e-02,1.707673388879939191e-02,1.165592717400147117e-02,9.287419929549810271e-03,8.106730614981117605e-03,7.481367915366058177e-03,7.231474681775765072e-03
7.244359600749906385e+05,1.819658655250418894e-02,1.704503407321639880e-02,1.161837012094836530e-02,9.235748417480500044e-03,8.048282761364320900e-03,7.420822640821523111e-03,7.169476542987616823e-03
7.413102413009176962e+05,1.817019431581492345e-02,1.701341589355071654e-02,1.158842164913375869e-02,9.193877017440852187e-03,7.999879528018054298e-03,7.371282732193031734e-03,7.118512864685520684e-03
7.585775750291835284e+05,1.814636158172804048e-02,1.698339180782034927e-02,1.156717609082797728e-02,9.162043997484107388e-03,7.961585582234018132e-03,7.332732214309330490e-03,7.078536712173147567e-03
7.762471166286912048e+05,1.812667857194566121e-02,1.695662106068530212e-02,1.155532259453809565e-02,9.139887760322731175e-03,7.932824817442327148e-03,7.304434799120241607e-03,7.048781105977390549e-03
7.943282347242821706e+05,1.811255610563437812e-02,1.693462976820328536e-02,1.155297350669391709e-02,9.126395849384369083e-03,7.912357920817278401e-03,7.284932305450849549e-03,7.027764637154872845e-03
8.128305161640995648e+05,1.810500765338616397e-02,1.691859490229783575e-02,1.155950782761460370e-02,9.119893997445794806e-03,7.898310660827887603e-03,7.272081660117038840e-03,7.013329581643219270e-03
8.317637711026708130e+05,1.810455494970398052e-02,1.690923558050369188e-02,1.157363323158747820e-02,9.118186988076841179e-03,7.888332846416011568e-03,7.263238671075429587e-03,7.002826175086719618e-03
8.511380382023758721e+05,1.811106264766167498e-02,1.690667306083688814e-02,1.159348112187863142e-02,9.118793682407406662e-03,7.879859418406846838e-03,7.255548188203174952e-03,6.993406676166291983e-03
8.709635899560814723e+05,1.812382392800720651e-02,1.691052380963457488e-02,1.161682957962553719e-02,9.119247401942680992e-03,7.870430373280553477e-03,7.246298472764411795e-03,6.982379577133049180e-03
8.912509381337459199e+05,1.814164249582306612e-02,1.691996013536116450e-02,1.164133037580683191e-02,9.117297514446127960e-03,7.857857819104526603e-03,7.233092401440136335e-03,6.967374282921408660e-03
9.120108393559096148e+05,1.816308624597747293e-02,1.693392289538823633e-02,1.166476119371597300e-02,9.111139100967190207e-03,7.840459319943577851e-03,7.214108306999460034e-03,6.946599562867757094e-03
9.332543007969905157e+05,1.818664645949909578e-02,1.695129679054686866e-02,1.168526710981115588e-02,9.099593439206438150e-03,7.817199576168231551e-03,7.188241798501647344e-03,6.918973890625946394e-03
9.549925860214368440e+05,1.821090708735213434e-02,1.697107072208759934e-02,1.170146600355466589e-02,9.082127643055470587e-03,7.787710477879226413e-03,7.155135131594147005e-03,6.884152958318001496e-03
9.772372209558112081e+05,1.823474124056102819e-02,1.699247031924271470e-02,1.171261693575724114e-02,9.058897754854793039e-03,7.752297451524107173e-03,7.115170507211384526e-03,6.842515195814936717e-03
1.000000000000000000e+06,1.825730898450382556e-02,1.701497365787974295e-02,1.171849803576686770e-02,9.030547030246981882e-03,7.711732049216315707e-03,7.069260183746999340e-03,6.794951911752666017e-03
1.023292992280753679e+06,1.827809561038320693e-02,1.703830508728227874e-02,1.171948259220390552e-02,8.998240487007308844e-03,7.667305932253936501e-03,7.018884420660955262e-03,6.742914002630086279e-03
1.047128548050898477e+06,1.829684294424265348e-02,1.706237892326655306e-02,1.171636759584717899e-02,8.963384876774909207e-03,7.620523911799139370e-03,6.965764679079465560e-03,6.688088412963907881e-03
1.071519305237604771e+06,1.831343247046773176e-02,1.708717665210458120e-02,1.171026955829404179e-02,8.927550701583611761e-03,7.573052082877429134e-03,6.911788401988381257e-03,6.632337547292208382e-03
1.096478196143182926e+06,1.832784926171233258e-02,1.711265349921856083e-02,1.170248551718898813e-02,8.892290331018085081e-03,7.526516418819831702e-03,6.858796312371950692e-03,6.577490902688641790e-03
1.122018454301965190e+06,1.834002710057821076e-02,1.713866570891397351e-02,1.169437913644412810e-02,8.859030764093592594e-03,7.482413822078684898e-03,6.808457217196693320e-03,6.525227319547313720e-03
1.148153621496884152e+06,1.834987210241560002e-02,1.716488579216315924e-02,1.168720649891256784e-02,8.828923403991453811e-03,7.441936152149242548e-03,6.762088857850441156e-03,6.476894026554430930e-03
1.174897554939530324e+06,1.835721504175168162e-02,1.719076741425062602e-02,1.168203096907645920e-02,8.802813820749044726e-03,7.405952873254863754e-03,6.720631581775628888e-03,6.433478738300900737e-03
1.202264434617413208e+06,1.836189018014754842e-02,1.721557843124069814e-02,1.167962433334174266e-02,8.781128584706249587e-03,7.374873732474643111e-03,6.684505495073262207e-03,6.395453458473665878e-03
1.230268770812381059e+06,1.836368868656111306e-02,1.723834251984723148e-02,1.168034797845026590e-02,8.763874021211620624e-03,7.348665670758260451e-03,6.653640056121772756e-03,6.362797300806834200e-03
1.258925411794166081e+06,1.836253022694586678e-02,1.725803243332794251e-02,1.168417727867169902e-02,8.750624167732949307e-03,7.326823941747482617e-03,6.627450752613298947e-03,6.334960378961932738e-03
1.288249551693132380e+06,1.835836582266792485e-02,1.727348526186260960e-02,1.169054409285670906e-02,8.740450439849728123e-03,7.308315973177307960e-03,6.604797945666994290e-03,6.310817713029098254e-03
1.318256738556404831e+06,1.835132422349892989e-02,1.728364961585844573e-02,1.169851666403398660e-02,8.732140323883693517e-03,7.291802471565836732e-03,6.584227703379792566e-03,6.288905395981876645e-03
1.348962882591655944e+06,1.834167857263433593e-02,1.728765693101161696e-02,1.170693555459524464e-02,8.724332868188768714e-03,7.275793370075251711e-03,6.564141204906076381e-03,6.267595719564936219e-03
1.380384264602886746e+06,1.832984979145165644e-02,1.728496166985817734e-02,1.171450364376101262e-02,8.715650133983159770e-03,7.258803028949930430e-03,6.542969179424040771e-03,6.245275909036757979e-03
1.412537544622755377e+06,1.831645582790676283e-02,1.727551313735340224e-02,1.172004295965679149e-02,8.704933495600981896e-03,7.239584889652856889e-03,6.519399012721805754e-03,6.220582697665000098e-03
1.445439770745927934e+06,1.830229499524869963e-02,1.725977881280132270e-02,1.172264925978157811e-02,8.691393351474832260e-03,7.217323787381635034e-03,6.492587658393408553e-03,6.192626002100887726e-03
1.479108388168207137e+06,1.828829195158751530e-02,1.723882833731915989e-02,1.172187514740665598e-02,8.674739184013190857e-03,7.191758822547703045e-03,6.462274800946252520e-03,6.161110195262033129e-03
1.513561248436207185e+06,1.827549893113192270e-02,1.721430198872454451e-02,1.171778303306745400e-02,8.655238835259601929e-03,7.163251868005570018e-03,6.428850732622311617e-03,6.126404453948317529e-03
1.548816618912479607e+06,1.826494342350203429e-02,1.718821118200209580e-02,1.171089448736510434e-02,8.633591634722158001e-03,7.132641034450127974e-03,6.393204838681445894e-03,6.089392405988568180e-03
1.584893192461110884e+06,1.825755359215554263e-02,1.716276198859398305e-02,1.170211405772019451e-02,8.610818640282083547e-03,7.101109509541232538e-03,6.356588659820730861e-03,6.051337396789828807e-03
1.621810097358933184e+06,1.825404232706369367e-02,1.714013362481413283e-02,1.169258852387961359e-02,8.588104294580459902e-03,7.069987705458911573e-03,6.320404186679748001e-03,6.013662988930342478e-03
1.659586907437563175e+06,1.825476116499602161e-02,1.712215707038604665e-02,1.168348195748653701e-02,8.566568998251448616e-03,7.040497595599418471e-03,6.285944380751901268e-03,5.977693496338708917e-03
1.698243652461746009e+06,1.825966873284849690e-02,1.711012652033843881e-02,1.167586027317929313e-02,8.547184413976343861e-03,7.013657558853640846e-03,6.254291802664791768e-03,5.944549654644786657e-03
1.737800828749376349e+06,1.826837161172357310e-02,1.710468854355623111e-02,1.167050853466689367e-02,8.530566331987772186e-03,6.990046219384616136e-03,6.226068484709182047e-03,5.914888656348795716e-03
1.778279410038922913e+06,1.828009028752107870e-02,1.710570653102658212e-02,1.166778916587943998e-02,8.516917701686502890e-03,6.969763611045997134e-03,6.201390522467680431e-03,5.888855691676062910e-03
1.819700858609982533e+06,1.829383374045494975e-02,1.711235618185453708e-02,1.166769462267320395e-02,8.506067001093655516e-03,6.952497872458076461e-03,6.179939517638085786e-03,5.866152378242832366e-03
1.862087136662865523e+06,1.830847402720500380e-02,1.712329275147015870e-02,1.166983578744259370e-02,8.497466863345291485e-03,6.937538350329531915e-03,6.160970464841090954e-03,5.846034281537222307e-03
1.905460717963244300e+06,1.832291590175563756e-02,1.713681904935885139e-02,1.167354349558514040e-02,8.490318844886527230e-03,6.923939109324896840e-03,6.143487016632283651e-03,5.827485682123431827e-03
1.949844599758041557e+06,1.833615340246231087e-02,1.715114763237051212e-02,1.167798636323156072e-02,8.483652383354274920e-03,6.910623708558378056e-03,6.126357183011847674e-03,5.809333270646539760e-03
1.995262314968882827e+06,1.834738582572696328e-02,1.716459096356815622e-02,1.168231703485069287e-02,8.476498919784908673e-03,6.896567606159035441e-03,6.108514709832433068e-03,5.790453110940322126e-03
2.041737944669531658e+06,1.835609083952412235e-02,1.717585189191251152e-02,1.168581034176211127e-02,8.467983778216132268e-03,6.880887688033333026e-03,6.089044623521792411e-03,5.769862297579112127e-03
2.089296130854040850e+06,1.836200294716835643e-02,1.718411757931511200e-02,1.168798596506520973e-02,8.457461398648381118e-03,6.862956353967452489e-03,6.067308551772006980e-03,5.746855130600211567e-03
2.137962089502232615e+06,1.836509689010018889e-02,1.718909354858641145e-02,1.168860707309255474e-02,8.444517657874983999e-03,6.842391161423462889e-03,6.042924034312748688e-03,5.720994233584711548e-03
2.187761623949551955e+06,1.836565992692436311e-02,1.719110072886029239e-02,1.168781309033335193e-02,8.429081861146990248e-03,6.819122427853377237e-03,6.015810629415217770e-03,5.692165227734047664e-03
2.238721138568338007e+06,1.836411193967486810e-02,1.719080340697815359e-02,1.168595260123118929e-02,8.411271719280796061e-03,6.793235886966839283e-03,5.986019631381460544e-03,5.660410547564833153e-03
2.290867652767769992e+06,1.836110141623404149e-02,1.718923410055202272e-02,1.168364292014268876e-02,8.391511771116470092e-03,6.765087967323099583e-03,5.953847676719161569e-03,5.626049732785807014e-03
2.344228815319918096e+06,1.835731289093121485e-02,1.718745564014935445e-02,1.168160555484230347e-02,8.370377349128488298e-03,6.735162940921678512e-03,5.919684113294544463e-03,5.589515569496994463e-03
2.398832919019494671e+06,1.835350320450779976e-02,1.718641164059362889e-02,1.168057916300293229e-02,8.348579681495925733e-03,6.704116486625340265e-03,5.884084655194984567e-03,5.551430938831027236e-03
2.454708915685033426e+06,1.835043379415902259e-02,1.718680574673384781e-02,1.168128484894672033e-02,8.327000411178630407e-03,6.672833106920951669e-03,5.847853263793913875e-03,5.512677750994579573e-03
2.511886431509582326e+06,1.834876994824084437e-02,1.718893429818488597e-02,1.168422753752449555e-02,8.306509057739488652e-03,6.642277592526990397e-03,5.811924477926764566e-03,5.474270169465359978e-03
2.570395782768864650e+06,1.834906349301115500e-02,1.719268976580624539e-02,1.168972483628314199e-02,8.287951014588294113e-03,6.613481121110049987e-03,5.777361601179366660e-03,5.437344962416427140e-03
2.630267991895381361e+06,1.835166799220324871e-02,1.719760894455642231e-02,1.169779063782940345e-02,8.271958965186586299e-03,6.587311808899222118e-03,5.745126776318773727e-03,5.402921318893541547e-03
2.691534803926913999e+06,1.835674794068966470e-02,1.720299515389576289e-02,1.170820931768231515e-02,8.258944020380860895e-03,6.564428548286267706e-03,5.716011985202655576e-03,5.371825432451717876e-03
2.754228703338163439e+06,1.836414329852063473e-02,1.720801999757645001e-02,1.172050782373331400e-02,8.248896462636151963e-03,6.545003825195311147e-03,5.690326580769889536e-03,5.344370332071047940e-03
2.818382931264449377e+06,1.837341539174106378e-02,1.721189593182287716e-02,1.173407610601689965e-02,8.241469345819749104e-03,6.528766166670990460e-03,5.667895011749056640e-03,5.320360209217459870e-03
2.884031503126611467e+06,1.838392289188351195e-02,1.721399943848590450e-02,1.174827852380408953e-02,8.236051215728141389e-03,6.515052286202915877e-03,5.648089710519518455e-03,5.299123896579021296e-03
2.951209226666389965e+06,1.839480070993178631e-02,1.721395008358667794e-02,1.176254339786441706e-02,8.231895209015063428e-03,6.502965100541643895e-03,5.629971759476453189e-03,5.279668350968834238e-03
3.019951720402019098e+06,1.840508338338055563e-02,1.721165837130080728e-02,1.177642169485340791e-02,8.228254911322405510e-03,6.491558458982694436e-03,5.612497550055701653e-03,5.260897389700282083e-03
3.090295432513591833e+06,1.841386564186542341e-02,1.720731797593781989e-02,1.178964256120597354e-02,8.224613427635359825e-03,6.480134693780894087e-03,5.594855090123093157e-03,5.241961104786231618e-03
3.162277660168379545e+06,1.842037023617070987e-02,1.720135763449030450e-02,1.180212496355428388e-02,8.220720894049121999e-03,6.468328707631475737e-03,5.576581356916498686e-03,5.222379234464240641e-03
3.235936569296280853e+06,1.842404708252924975e-02,1.719435847634615683e-02,1.181393084691714779e-02,8.216669380722792931e-03,6.456229032872556201e-03,5.557730173138379810e-03,5.202214517512756750e-03
3.311311214825907722e+06,1.842468563237094001e-02,1.718700382904413473e-02,1.182524347963245272e-02,8.212803905633656032e-03,6.444263020461714342e-03,5.538768790157589002e-03,5.181957792288204717e-03
3.388441561392020434e+06,1.842236287260830621e-02,1.717993522531581149e-02,1.183626868581434850e-02,8.209591795288479626e-03,6.433044230880370119e-03,5.520423431026179155e-03,5.162367176412333697e-03
3.467368504525309429e+06,1.841751033197132348e-02,1.717374076301629582e-02,1.184719427804968236e-02,8.207499393031888330e-03,6.423172045044225724e-03,5.503458285034539509e-03,5.144231714282283471e-03
3.548133892335760407e+06,1.841080391627874721e-02,1.716888577252580553e-02,1.185819826019639256e-02,8.206894002644866265e-03,6.415093256969672288e-03,5.488490748650010423e-03,5.128176707554736938e-03
3.630780547701017465e+06,1.840309683676485258e-02,1.716565596208285277e-02,1.186935912911829018e-02,8.207920528759850634e-03,6.408950320508873845e-03,5.475813541873209879e-03,5.114479914342940671e-03
3.715352290971728042e+06,1.839530767662655997e-02,1.716420254679670854e-02,1.188070330995125157e-02,8.210515254821099812e-03,6.404569479593950204e-03,5.465336944122404714e-03,5.103015397346665795e-03
3.801893963205612730e+06,1.838834234308897933e-02,1.716451627750457953e-02,1.189216705943279585e-02,8.214421816199900597e-03,6.401523310214736820e-03,5.456649213322097881e-03,5.093323964686274734e-03
3.890451449942804873e+06,1.838298097226169839e-02,1.716642068823368700e-02,1.190362024470811679e-02,8.219176134526148814e-03,6.399130682846149686e-03,5.449003287189554262e-03,5.084608359503856381e-03
3.981071705534969456e+06,1.837977384962000138e-02,1.716964609446805512e-02,1.191486030819296181e-02,8.224240791715027588e-03,6.396640308320397303e-03,5.441527080695334785e-03,5.075958048808896367e-03
4.073802778041122016e+06,1.837902892414686878e-02,1.717383594087865117e-02,1.192561299933025259e-02,8.229027428504334316e-03,6.393320517599705363e-03,5.433334621711338394e-03,5.066467345936165843e-03
4.168693834703346714e+06,1.838075944932003603e-02,1.717854279184890393e-02,1.193548753284068981e-02,8.232910325798573417e-03,6.388450622368570253e-03,5.423552085323820812e-03,5.055265515971112816e-03
4.265795188015934080e+06,1.838472129187333770e-02,1.718331015361029140e-02,1.194402571624449995e-02,8.235316265117949633e-03,6.381440967949026863e-03,5.411456949176366230e-03,5.041651928598543837e-03
4.365158322401665151e+06,1.839043991476617054e-02,1.718769708868544965e-02,1.195068054942173205e-02,8.235752194281730290e-03,6.371829570660991413e-03,5.396497421976419184e-03,5.025109499146980518e-03
4.466835921509634703e+06,1.839722725712480966e-02,1.719130777593975978e-02,1.195485077950543193e-02,8.233837824673262765e-03,6.359306290142474616e-03,5.378329697809321013e-03,5.005336768176845905e-03
4.570881896148751490e+06,1.840430777388062794e-02,1.719384201067343174e-02,1.195597570338298096e-02,8.229348771565314288e-03,6.343715012124630931e-03,5.356815987035272973e-03,4.982233190502195590e-03
4.677351412871981040e+06,1.841086157023469685e-02,1.719518389107869277e-02,1.195361443490523118e-02,8.222250761495446952e-03,6.325078387805265802e-03,5.332038889107031804e-03,4.955910289646339034e-03
4.786300923226380721e+06,1.841615020837761296e-02,1.719534818396187270e-02,1.194759461360019731e-02,8.212743911141642816e-03,6.303636969202277944e-03,5.304335957772320087e-03,4.926721053364929888e-03
4.897788193684455939e+06,1.841958416283745112e-02,1.719453381821109406e-02,1.193808250982696280e-02,8.201223538509159680e-03,6.279810092338449640e-03,5.274233406829540241e-03,4.895190432764133341e-03
5.011872336272714660e+06,1.842085152885210991e-02,1.719314032015293453e-02,1.192570582009851686e-02,8.188333629859571514e-03,6.254256861388456795e-03,5.242500738971915542e-03,4.862071763497126560e-03
5.128613839913658798e+06,1.841993736169848447e-02,1.719168884413703469e-02,1.191153528156087445e-02,8.174881119391304296e-03,6.227811105866246089e-03,5.210068431237477142e-03,4.828264696228363670e-03
5.248074602497734129e+06,1.841712671897268241e-02,1.719074588007547463e-02,1.189695642113689465e-02,8.161755913112292080e-03,6.201408755390830016e-03,5.177947347891896299e-03,4.794737675277373386e-03
5.370317963702532463e+06,1.841298605995274340e-02,1.719085413212649224e-02,1.188352200248713429e-02,8.149804194194410628e-03,6.175954022520144596e-03,5.147088915054047475e-03,4.762394374445774389e-03
5.495408738576248288e+06,1.840825461245816294e-02,1.719247581776897627e-02,1.187272903677459579e-02,8.139765964125172254e-03,6.152248782321616261e-03,5.118304730031076992e-03,4.731994285990736085e-03
5.623413251903491095e+06,1.840363790122096291e-02,1.719586830541568884e-02,1.186577344648465267e-02,8.132132251994000569e-03,6.130844260706922941e-03,5.092122877197790241e-03,4.704018701057896545e-03
5.754399373371566646e+06,1.839973162768872642e-02,1.720109549121195958e-02,1.186337055452274004e-02,8.127116420239466690e-03,6.111993269906568042e-03,5.068749204212403062e-03,4.678636726692823010e-03
5.888436553555883467e+06,1.839685388709905514e-02,1.720797584458046842e-02,1.186565311836301241e-02,8.124602210395478682e-03,6.095604869185980261e-03,5.048019072360910610e-03,4.655662947164837528e-03
6.025595860743568279e+06,1.839501928158249547e-02,1.721618601917738675e-02,1.187221359416756883e-02,8.124234738922497118e-03,6.081322455790483597e-03,5.029491589627392567e-03,4.634659476293150927e-03
6.165950018614809960e+06,1.839394045927982696e-02,1.722532242263861979e-02,1.188222028863984529e-02,8.125485047253674931e-03,6.068613111056979197e-03,5.012542796485081921e-03,4.615026450141803543e-03
6.309573444801942445e+06,1.839310230839355173e-02,1.723499862329318233e-02,1.189459006868133321e-02,8.127739394130797587e-03,6.056864074849272958e-03,4.996469163506318638e-03,4.596108875785757941e-03
6.456542290346562862e+06,1.839189367787511659e-02,1.724490825531063698e-02,1.190821038304410058e-02,8.130458199626725002e-03,6.045569224038128096e-03,4.980681001455877777e-03,4.577386415026798647e-03
6.606934480075964704e+06,1.838979039577571736e-02,1.725488840739751450e-02,1.192211070452891403e-02,8.133222470713021360e-03,6.034355836179580365e-03,4.964720198309807535e-03,4.558479333120606450e-03
6.760829753919818439e+06,1.838643360806526891e-02,1.726485199889503039e-02,1.193555599329710129e-02,8.135796806540361234e-03,6.023034320403123330e-03,4.948313219179704091e-03,4.539191958770233057e-03
6.918309709189362824e+06,1.838168061114352214e-02,1.727471002367745798e-02,1.194807467753559484e-02,8.138080178109696056e-03,6.011549707804569875e-03,4.931318266099550887e-03,4.519449012066996743e-03
7.079457843841372989e+06,1.837569519586934944e-02,1.728429727554698855e-02,1.195944560283347148e-02,8.140143965671175694e-03,5.999954679354401778e-03,4.913690688988051579e-03,4.499245243330196077e-03
7.244359600749891251e+06,1.836882458903453877e-02,1.729327186014442685e-02,1.196959902861419872e-02,8.142129989783385147e-03,5.988324949609442893e-03,4.895418265371272171e-03,4.478574847706535966e-03
7.413102413009162061e+06,1.836150600236770986e-02,1.730108040625077948e-02,1.197852197440298951e-02,8.144205793493536349e-03,5.976709527397610147e-03,4.876477888173540512e-03,4.457389400902967043e-03
7.585775750291851349e+06,1.835423692245545177e-02,1.730703682309396932e-02,1.198620157162376409e-02,8.146558286207899319e-03,5.965133437513877625e-03,4.856861745296731092e-03,4.435628337920719672e-03
7.762471166286927648e+06,1.834738321776437781e-02,1.731039180311929812e-02,1.199257697757850211e-02,8.149337450710822384e-03,5.953595200624407606e-03,4.836594035871439982e-03,4.413249624739308194e-03
7.943282347242821939e+06,1.834116096982140592e-02,1.731054087688151805e-02,1.199753135313567226e-02,8.152662103510229658e-03,5.942118658025911243e-03,4.815802575974437519e-03,4.390319021812329886e-03
8.128305161640995182e+06,1.833563422037981852e-02,1.730716509077556003e-02,1.200092032941429271e-02,8.156595236631985699e-03,5.930751506333056811e-03,4.794720817577959038e-03,4.367024192989388959e-03
8.317637711026708595e+06,1.833068161895378897e-02,1.730033967104664672e-02,1.200263442303580938e-02,8.161143806391570749e-03,5.919589128953118423e-03,4.773698829111580437e-03,4.343698191023760181e-03
8.511380382023759186e+06,1.832606967758966185e-02,1.729055021536964748e-02,1.200262553567131227e-02,8.166211578070556310e-03,5.908721935964452235e-03,4.753120469498877711e-03,4.320737595929017780e-03
8.709635899560796097e+06,1.832156777879130963e-02,1.727864686270432978e-02,1.200094483244902761e-02,8.171604874856573317e-03,5.898205354145369395e-03,4.733332697629225906e-03,4.298525358346782024e-03
8.912509381337441504e+06,1.831700651765716045e-02,1.726567078471439101e-02,1.199777978472580525e-02,8.177033056478596323e-03,5.888002294430977682e-03,4.714524380106801388e-03,4.277294003938249961e-03
9.120108393559115008e+06,1.831237190984254595e-02,1.725270777695066260e-02,1.199343585545136100e-02,8.182121280295976198e-03,5.877951249347194984e-03,4.696670014060239096e-03,4.257059314474896314e-03
9.332543007969923317e+06,1.830787200849939150e-02,1.724070537477924783e-02,1.198832866569492055e-02,8.186491503164156774e-03,5.867806605195155858e-03,4.679528091634103590e-03,4.237606229629239767e-03
9.549925860214369372e+06,1.830386729105340504e-02,1.723035790889522120e-02,1.198290750835277751e-02,8.189790620512605451e-03,5.857256784793130576e-03,4.662662174458031064e-03,4.218498615650947969e-03
9.772372209558112547e+06,1.830090411715475096e-02,1.722205463488553009e-02,1.197764044059764985e-02,8.191786327392749575e-03,5.846019888501405304e-03,4.645559583632902917e-03,4.199202724975614233e-03
1.000000000000000000e+07,1.829957525684047098e-02,1.721591777478487933e-02,1.197292066908935484e-02,8.192446657027887755e-03,5.833966586667639273e-03,4.627807447319988617e-03,4.179270818191944438e-03
1.023292992280753702e+07,1.830044292599507239e-02,1.721181965980600470e-02,1.196906179290352541e-02,8.191905776018228169e-03,5.821127860245712063e-03,4.609154716343651786e-03,4.158413789247960082e-03
1.047128548050898500e+07,1.830392757924288044e-02,1.720949736003583169e-02,1.196623050075630926e-02,8.190496763070145500e-03,5.807744462834019475e-03,4.589621978132530158e-03,4.136621104623991810e-03
1.071519305237604864e+07,1.831020328371662023e-02,1.720863993355946364e-02,1.196448360143271585e-02,8.188679813733687127e-03,5.794264023285655013e-03,4.569549480283912474e-03,4.114221504617212102e-03
1.096478196143182926e+07,1.831914412449472604e-02,1.720893073723131148e-02,1.196375519536257113e-02,8.186978564391598698e-03,5.781244742155849416e-03,4.549506206243725259e-03,4.091790175933057716e-03
1.122018454301965237e+07,1.833034115763168548e-02,1.721008133969452111e-02,1.196387707032434133e-02,8.185898852865131428e-03,5.769276461914967478e-03,4.530205708805603443e-03,4.070062986344546996e-03
1.148153621496884152e+07,1.834312218156453761e-02,1.721185418338530559e-02,1.196461385189095603e-02,8.185873828649541106e-03,5.758865988090237399e-03,4.512345609124698669e-03,4.049765914839016483e-03
1.174897554939530231e+07,1.835661873303426339e-02,1.721406076055583337e-02,1.196565408899213923e-02,8.187207339046586110e-03,5.750366578348641358e-03,4.496494546299740006e-03,4.031493844802516713e-03
1.202264434617413022e+07,1.836989538803802252e-02,1.721656138257701002e-02,1.196665346630763210e-02,8.190077914598995965e-03,5.743922105907128817e-03,4.482967950233121383e-03,4.015571426346096345e-03
1.230268770812381059e+07,1.838200097764679242e-02,1.721927903393529607e-02,1.196724978186223566e-02,8.194525900603898128e-03,5.739473603000851652e-03,4.471796281657764056e-03,4.002023452420197178e-03
1.258925411794166267e+07,1.839213112240007525e-02,1.722216684298105011e-02,1.196709368587889170e-02,8.200476284247262826e-03,5.736780573805821785e-03,4.462723619387746858e-03,3.990567411269241305e-03
1.288249551693132333e+07,1.839968696115945254e-02,1.722521714728134437e-02,1.196589665457535416e-02,8.207769052528754092e-03,5.735501776229791002e-03,4.455284303324804837e-03,3.980696339716035398e-03
1.318256738556404784e+07,1.840432067714326686e-02,1.722845037014791164e-02,1.196345528464604589e-02,8.216160950049605088e-03,5.735253947405021674e-03,4.448885525298736446e-03,3.971771552507526518e-03
1.348962882591656037e+07,1.840605514649978208e-02,1.723187760804830229e-02,1.195972122237614829e-02,8.225394985234963513e-03,5.735710265893868322e-03,4.442946086492751030e-03,3.963167347280213346e-03
1.380384264602886699e+07,1.840519558207039455e-02,1.723549115508192855e-02,1.195478224957648855e-02,8.235190322628593851e-03,5.736632935586203318e-03,4.436971261843523917e-03,3.954352316581093325e-03
1.412537544622755423e+07,1.840238239424610289e-02,1.723919070363967576e-02,1.194888012649224750e-02,8.245242255356817138e-03,5.737856061262573519e-03,4.430584475168928942e-03,3.944933250935628473e-03
1.445439770745928027e+07,1.839849017213792542e-02,1.724281404675108778e-02,1.194235434257558126e-02,8.255278967645629865e-03,5.739307046654979275e-03,4.423578035017530601e-03,3.934701698981837338e-03
1.479108388168207183e+07,1.839451418653738346e-02,1.724610606276469338e-02,1.193560368823192580e-02,8.265039840020717982e-03,5.740920695372739475e-03,4.415844432638279735e-03,3.923568118760560955e-03
1.513561248436207138e+07,1.839145385425814544e-02,1.724875588274778562e-02,1.192901424177089144e-02,8.274298040045115904e-03,5.742599107304668764e-03,4.407356520335589146e-03,3.911540285767393932e-03
1.548816618912479654e+07,1.839019286532507860e-02,1.725043075469163273e-02,1.192293671938912496e-02,8.282882682924232881e-03,5.744198292044047638e-03,4.398126264698792864e-03,3.898680629409032559e-03
1.584893192461110838e+07,1.839137727388442597e-02,1.725084776600306277e-02,1.191762203853868538e-02,8.290662253064661966e-03,5.745478401333429207e-03,4.388149138241205852e-03,3.885041987971580516e-03
1.621810097358933091e+07,1.839534470923203519e-02,1.724981255839351871e-02,1.191326219430689955e-02,8.297578498554433746e-03,5.746174296850752039e-03,4.377433839520644861e-03,3.870695777467851768e-03
1.659586907437563129e+07,1.840211474795255125e-02,1.724728421524033758e-02,1.190997926376682718e-02,8.303635377469578346e-03,5.746026755227675968e-03,4.366006438166541645e-03,3.855730148274469013e-03
1.698243652461745963e+07,1.841140925845361626e-02,1.724337461861202847e-02,1.190782506563376440e-02,8.308880802604088484e-03,5.744845375752282747e-03,4.353933117632703860e-03,3.840263165045368007e-03
1.737800828749376163e+07,1.842273531271114428e-02,1.723839080419750994e-02,1.190681154629277816e-02,8.313394453770481252e-03,5.742571082466512919e-03,4.341346336064089151e-03,3.824466429403497458e-03
1.778279410038922727e+07,1.843546027958451253e-02,1.723276829929185419e-02,1.190689399935996977e-02,8.317267765854877495e-03,5.739300478944045145e-03,4.328452391292476713e-03,3.808563797545605565e-03
1.819700858609982580e+07,1.844886286924619923e-02,1.722705061269648105e-02,1.190797977501209699e-02,8.320557121689680161e-03,5.735285473386747025e-03,4.315517378858564797e-03,3.792820529724701302e-03
1.862087136662865803e+07,1.846221794033825123e-02,1.722178574643649929e-02,1.190989527586991219e-02,8.323251283308736106e-03,5.730861885193371148e-03,4.302787723613255011e-03,3.777457294059497796e-03
1.905460717963244393e+07,1.847481301652552713e-02,1.721752309139377990e-02,1.191242835565067479e-02,8.325308327862924324e-03,5.726440679857407526e-03,4.290511518603254415e-03,3.762679157236030296e-03
1.949844599758041650e+07,1.848596200522378136e-02,1.721468643170132040e-02,1.191531814327028739e-02,8.326626825969201187e-03,5.722411582713338683e-03,4.278858506695484148e-03,3.748603847339392753e-03
1.995262314968882874e+07,1.849505139162260781e-02,1.721357162031694754e-02,1.191830075375022863e-02,8.327098804681683925e-03,5.719093141992745433e-03,4.267907222385056154e-03,3.735254252480859488e-03
2.041737944669531658e+07,1.850153158419550956e-02,1.721428104954126140e-02,1.192114395022557220e-02,8.326628636945252598e-03,5.716687514064596257e-03,4.257632101053471924e-03,3.722557411693398592e-03
2.089296130854040757e+07,1.850497619277267566e-02,1.721672283130424100e-02,1.192366897972850677e-02,8.325197587999648430e-03,5.715299332830185361e-03,4.247949282792103966e-03,3.710400241922075671e-03
2.137962089502232522e+07,1.850513879990015043e-02,1.722062389105449842e-02,1.192579975843104101e-02,8.322871312977061717e-03,5.714913162837929189e-03,4.238715432770891710e-03,3.698631871013503478e-03
2.187761623949551955e+07,1.850197274615777640e-02,1.722557964996199870e-02,1.192752130480940857e-02,8.319828769829781118e-03,5.715441225778021203e-03,4.229784903787577217e-03,3.687126052647584414e-03
2.238721138568337634e+07,1.849562654507309889e-02,1.723108862140951270e-02,1.192892206421557189e-02,8.316338943824564886e-03,5.716742730864283507e-03,4.221020631525714342e-03,3.675786942891375551e-03
2.290867652767769992e+07,1.848647350713499699e-02,1.723666602029167924e-02,1.193011584863952305e-02,8.312746028512467758e-03,5.718654045538926894e-03,4.212321684565021630e-03,3.664567018537274665e-03
2.344228815319917724e+07,1.847506236346668079e-02,1.724186041775590400e-02,1.193122729785181871e-02,8.309435453496242727e-03,5.721007856908530420e-03,4.203618095273548710e-03,3.653450854111536198e-03
2.398832919019494951e+07,1.846206560504272398e-02,1.724638020401378022e-02,1.193236482718753287e-02,8.306791299452769006e-03,5.723648708089756551e-03,4.194878601198753949e-03,3.642446846270521680e-03
2.454708915685033426e+07,1.844823352702235075e-02,1.725007799116397983e-02,1.193359626009350867e-02,8.305155104384549444e-03,5.726441894175900507e-03,4.186104760776174216e-03,3.631573780686059121e-03
2.511886431509582326e+07,1.843430012927627440e-02,1.725300056967713977e-02,1.193493158035929119e-02,8.304776078967525052e-03,5.729262272579262703e-03,4.177307917642886920e-03,3.620827487857225177e-03
2.570395782768864557e+07,1.842096173776995582e-02,1.725532706756733453e-02,1.193635150545537330e-02,8.305802528352557168e-03,5.732022884000520166e-03,4.168532474252703915e-03,3.610205010261823520e-03
2.630267991895381361e+07,1.840882408169569606e-02,1.725732789409192142e-02,1.193778949903985705e-02,8.308262132943547082e-03,5.734652419722675691e-03,4.159830681562511068e-03,3.599684225664935219e-03
2.691534803926913813e+07,1.839836848846905515e-02,1.725928152872434687e-02,1.193920106893860134e-02,8.312065186564627020e-03,5.737131631514836433e-03,4.151286493827684165e-03,3.589260458560907929e-03
2.754228703338163346e+07,1.838993357907182241e-02,1.726135307240702493e-02,1.194052552771723320e-02,8.317029567625472755e-03,5.739473414868375908e-03,4.142987347079904632e-03,3.578930721084055445e-03
2.818382931264449283e+07,1.838367000160219533e-02,1.726356247965322999e-02,1.194172223576973717e-02,8.322894903945219844e-03,5.741721650387480828e-03,4.135035754109407310e-03,3.568723249704855958e-03
2.884031503126611561e+07,1.837951804385393531e-02,1.726570768377967691e-02,1.194277210767564004e-02,8.329381006559494552e-03,5.743962589779777993e-03,4.127530940842017923e-03,3.558690343247549077e-03
2.951209226666390151e+07,1.837719346318151051e-02,1.726736277025826480e-02,1.194363581351217708e-02,8.336191650874820794e-03,5.746292864317447541e-03,4.120559038319137127e-03,3.548904819363141866e-03
3.019951720402019098e+07,1.837622192704701021e-02,1.726791477925159260e-02,1.194427697169264321e-02,8.343066397679494914e-03,5.748812286174818063e-03,4.114175329280781758e-03,3.539443125250530189e-03
3.090295432513592020e+07,1.837591958613242482e-02,1.726665404737268497e-02,1.194464240881505830e-02,8.349783311380249221e-03,5.751621595253338104e-03,4.108411449855215759e-03,3.530388928327688781e-03
3.162277660168379173e+07,1.837556262154473388e-02,1.726288304742816526e-02,1.194467361154652810e-02,8.356173427507058993e-03,5.754803214656037044e-03,4.103269987362533414e-03,3.521807881426378996e-03
3.235936569296281040e+07,1.837443680638375584e-02,1.725607662532777781e-02,1.194433980754104271e-02,8.362129749291888348e-03,5.758451913057367061e-03,4.098742595063016060e-03,3.513755687292837143e-03
3.311311214825907722e+07,1.837205338068963537e-02,1.724596388858313720e-02,1.194363875413142866e-02,8.367590571608470029e-03,5.762644999487059015e-03,4.094810401276876254e-03,3.506258723816648489e-03
3.388441561392020434e+07,1.836822545088671876e-02,1.723261489796751311e-02,1.194264076089330585e-02,8.372554470344363217e-03,5.767466098260932116e-03,4.091460541059907703e-03,3.499322306616289239e-03
3.467368504525309801e+07,1.836314914519080604e-02,1.721649642926652291e-02,1.194147497979157306e-02,8.377027001638977580e-03,5.772981770177636890e-03,4.088684297749186833e-03,3.492923811118040130e-03
3.548133892335760593e+07,1.835740266595189268e-02,1.719842501745992916e-02,1.194032485880980321e-02,8.381036812062576599e-03,5.779223296394194777e-03,4.086469768962072528e-03,3.487013947830545132e-03
3.630780547701017559e+07,1.835185436619030108e-02,1.717949078922924658e-02,1.193938496820815855e-02,8.384608656422043449e-03,5.786181253549445812e-03,4.084804440018682120e-03,3.481529253812614723e-03
3.715352290971727669e+07,1.834749890159029229e-02,1.716092005187128816e-02,1.193882326986633359e-02,8.387723154987699464e-03,5.793752741336826231e-03,4.083639790692249541e-03,3.476379167709885403e-03
3.801893963205612451e+07,1.834523931608924435e-02,1.714393668750372607e-02,1.193875204081442341e-02,8.390337557059188156e-03,5.801784058501813571e-03,4.082912402395773993e-03,3.471482895552292607e-03
3.890451449942804873e+07,1.834574264979741895e-02,1.712964815610223610e-02,1.193918150198097598e-02,8.392353999745980411e-03,5.810027936703789780e-03,4.082495611239332807e-03,3.466731552935329707e-03
3.981071705534969270e+07,1.834930597592976734e-02,1.711893119702235719e-02,1.194003183704271664e-02,8.393646578571563321e-03,5.818185123167279350e-03,4.082211198987314993e-03,3.462001808287240232e-03
4.073802778041122109e+07,1.835578941874569867e-02,1.711235680950706078e-02,1.194116105498042001e-02,8.394083362627424716e-03,5.825941648786173502e-03,4.081837391789334100e-03,3.457159769682700834e-03
4.168693834703346342e+07,1.836467955257696516e-02,1.711020878719624397e-02,1.194239459508313582e-02,8.393547300628674199e-03,5.833002390377193570e-03,4.081121430347629114e-03,3.452056085816427970e-03
4.265795188015934080e+07,1.837515878583598911e-02,1.711247983358514524e-02,1.194358608414353151e-02,8.391962589399060146e-03,5.839133310861207259e-03,4.079805269094076599e-03,3.446532749074607879e-03
4.365158322401665151e+07,1.838624934687814461e-02,1.711890037619917190e-02,1.194464247629013071e-02,8.389309194303761624e-03,5.844182269533255807e-03,4.077657027899259448e-03,3.440443209043009092e-03
4.466835921509634703e+07,1.839694168974298494e-02,1.712897007972651389e-02,1.194556142383089090e-02,8.385650725083574480e-03,5.848112381843115215e-03,4.074521812338354788e-03,3.433685225869008081e-03
4.570881896148751676e+07,1.840634664488278310e-02,1.714203689856824697e-02,1.194641110125999571e-02,8.381129214250550644e-03,5.850990729234844742e-03,4.070331203255561636e-03,3.426208046037178007e-03
4.677351412871981412e+07,1.841379776071611768e-02,1.715731648716176810e-02,1.194730907495156202e-02,8.375956417669343929e-03,5.852981477058948057e-03,4.065135562929985714e-03,3.418042618687041310e-03
4.786300923226380348e+07,1.841893962056865772e-02,1.717394259428551076e-02,1.194839132779897117e-02,8.370400290784264785e-03,5.854318388366751801e-03,4.059083852937998664e-03,3.409283488783806763e-03
4.897788193684456497e+07,1.842172818067744355e-02,1.719100049838910918e-02,1.194975464037990008e-02,8.364758909095663247e-03,5.855264666438653176e-03,4.052402897858306020e-03,3.400077340253045838e-03
5.011872336272714287e+07,1.842245494505634351e-02,1.720762669125520256e-02,1.195144075124554388e-02,8.359344475866241700e-03,5.856076923841327213e-03,4.045370382196090270e-03,3.390598262986018255e-03
5.128613839913658798e+07,1.842166654969024098e-02,1.722306896993614639e-02,1.195340337018637074e-02,8.354443658588587771e-03,5.856960781630372002e-03,4.038265532144095366e-03,3.381012292413443799e-03
5.248074602497733384e+07,1.842006160932430081e-02,1.723673193323622607e-02,1.195553896798008491e-02,8.350299639159782655e-03,5.858044790763522990e-03,4.031335388671801814e-03,3.371448885189774758e-03
5.370317963702532649e+07,1.841840426371666936e-02,1.724825776892909696e-02,1.195770278321979865e-02,8.347093115125612042e-03,5.859355311328525578e-03,4.024772624689203389e-03,3.361992719565303021e-03
5.495408738576248288e+07,1.841734583663199448e-02,1.725753000946747551e-02,1.195973553069398787e-02,8.344923147096190014e-03,5.860828835071109702e-03,4.018698476890161277e-03,3.352680467504982886e-03
5.623413251903490722e+07,1.841739850444918530e-02,1.726466539227836106e-02,1.196152356907600328e-02,8.343803375567926048e-03,5.862320142308126945e-03,4.013163959446613450e-03,3.343514792143733975e-03
5.754399373371566832e+07,1.841879822877973832e-02,1.726994628982879421e-02,1.196299981524235299e-02,8.343679939208059962e-03,5.863657332873643130e-03,4.008174019738561245e-03,3.334495610014065557e-03
5.888436553555884212e+07,1.842151055474853388e-02,1.727375505225271779e-02,1.196418238499931397e-02,8.344429093047493751e-03,5.864676647426556033e-03,4.003693964946284344e-03,3.325633383525646719e-03
6.025595860743568838e+07,1.842525486592694675e-02,1.727646267132986607e-02,1.196515603366106288e-02,8.345883919608165780e-03,5.865262984507261732e-03,3.999660886846572241e-03,3.316950411346594740e-03
6.165950018614809215e+07,1.842952805772522101e-02,1.727835180737793269e-02,1.196605059741461322e-02,8.347853872112415835e-03,5.865377666649782863e-03,3.996001370515090724e-03,3.308493856452080720e-03
6.309573444801943004e+07,1.843373240483791448e-02,1.727956915752551503e-02,1.196700459549975525e-02,8.350146679065048247e-03,5.865071161559753769e-03,3.992633027585640142e-03,3.300313813118740773e-03
6.456542290346562862e+07,1.843719264455945597e-02,1.728007635400397729e-02,1.196813687872917524e-02,8.352584984377409150e-03,5.864466969644531805e-03,3.989468487640653038e-03,3.292452416259760567e-03
6.606934480075964332e+07,1.843935152117868667e-02,1.727974177871600264e-02,1.196950627644511114e-02,8.355021569573156670e-03,5.863737453528149873e-03,3.986409177033320081e-03,3.284921314864938484e-03
6.760829753919818997e+07,1.843973660483598162e-02,1.727835914977277065e-02,1.197109554359463215e-02,8.357339272347139719e-03,5.863073002478217180e-03,3.983352791394880951e-03,3.277699086397603719e-03
6.918309709189362824e+07,1.843810701091396290e-02,1.727573309128015155e-02,1.197279926169751534e-02,8.359478994198692170e-03,5.862652742512351398e-03,3.980204213200990056e-03,3.270736099206740261e-03
7.079457843841373920e+07,1.843445539807340300e-02,1.727178837359216387e-02,1.197444835971991049e-02,8.361411950674441096e-03,5.862626843425597714e-03,3.976892851366493030e-03,3.263976816278968927e-03
7.244359600749890506e+07,1.842901047126808620e-02,1.726655622883480068e-02,1.197583138318414515e-02,8.363144720545428318e-03,5.863108729898255239e-03,3.973382383944235041e-03,3.257375242934093269e-03
7.413102413009162247e+07,1.842220596427000812e-02,1.726022556435326261e-02,1.197673345105130203e-02,8.364699849098924597e-03,5.864167093644832331e-03,3.969695290472669870e-03,3.250928439993733005e-03
7.585775750291851163e+07,1.841459773176248871e-02,1.725307948597712068e-02,1.197697760616137433e-02,8.366097881107857973e-03,5.865836915329952599e-03,3.965910373281194591e-03,3.244683168580000596e-03
7.762471166286927462e+07,1.840681318696075000e-02,1.724547300158572882e-02,1.197644897131188400e-02,8.367350725212208823e-03,5.868125689898764062e-03,3.962171486832201731e-03,3.238748076920668247e-03
7.943282347242821753e+07,1.839948669420005123e-02,1.723775627478285957e-02,1.197512907498645036e-02,8.368447905311271473e-03,5.870996800687752933e-03,3.958665960449317400e-03,3.233268203633331631e-03
8.128305161640995741e+07,1.839317345570727277e-02,1.723024455757096035e-02,1.197308745712230907e-02,8.369353040543951391e-03,5.874369163737919869e-03,3.955581043431312914e-03,3.228383186206947898e-03
8.317637711026708782e+07,1.838830157783347130e-02,1.722316773751596253e-02,1.197048054851868742e-02,8.370003562725103485e-03,5.878098031532661034e-03,3.953078597829180751e-03,3.224196242399989323e-03
8.511380382023759186e+07,1.838516266023616785e-02,1.721670618634831354e-02,1.196752960581257824e-02,8.370316825929148899e-03,5.881985587552195430e-03,3.951253582922316376e-03,3.220727920377319115e-03
8.709635899560795724e+07,1.838390094209374839e-02,1.721098794495313361e-02,1.196448523563682469e-02,8.370201138262190615e-03,5.885778539772496161e-03,3.950115743572774236e-03,3.217899334416141240e-03
8.912509381337440014e+07,1.838447291344470422e-02,1.720610168403845230e-02,1.196160065810166102e-02,8.369578029251367735e-03,5.889197677368350307e-03,3.949577533808086398e-03,3.215526331779592316e-03
9.120108393559114635e+07,1.838669162036453072e-02,1.720209527928033208e-02,1.195907807358605537e-02,8.368382568631101137e-03,5.891980502197434466e-03,3.949480303198861855e-03,3.213354048393534702e-03
9.332543007969924808e+07,1.839019633543555535e-02,1.719900928667002227e-02,1.195706711493477875e-02,8.366583356645510353e-03,5.893907703068530790e-03,3.949609949367860993e-03,3.211085840446414093e-03
9.549925860214368999e+07,1.839451779994095287e-02,1.719684552888125703e-02,1.195561661552139478e-02,8.364189532914954525e-03,5.894852134512434949e-03,3.949737921606499488e-03,3.208437670597160014e-03
9.772372209558111429e+07,1.839911762933619035e-02,1.719556672022086452e-02,1.195471537449285977e-02,8.361267613076513519e-03,5.894793301987564030e-03,3.949654823324037778e-03,3.205178444095306903e-03
1.000000000000000000e+08,1.840339411434542549e-02,1.719509234992971924e-02,1.195426741589833940e-02,8.357942492567421028e-03,5.893837538409785366e-03,3.949206892124180329e-03,3.201171580472110534e-03
1.023292992280753702e+08,1.840681566157282775e-02,1.719531566565692116e-02,1.195414846555684085e-02,8.354399839429711705e-03,5.892189593171662763e-03,3.948307207971773342e-03,3.196382703701376466e-03
1.047128548050898463e+08,1.840895879695732956e-02,1.719611285050273372e-02,1.195421404707928091e-02,8.350871756865097667e-03,5.890140760840678093e-03,3.946947596935223602e-03,3.190882802240823171e-03
1.071519305237604827e+08,1.840953258101439560e-02,1.719736665440340512e-02,1.195433953946368512e-02,8.347626710624988025e-03,5.888016130613933988e-03,3.945196636010117608e-03,3.184832513420450539e-03
1.096478196143182814e+08,1.840843703108600155e-02,1.719899134645388669e-02,1.195442347197985151e-02,8.344942487135511774e-03,5.886143720225291663e-03,3.943199804306383310e-03,3.178471936823809921e-03
1.122018454301965237e+08,1.840574251848383150e-02,1.720094355910792988e-02,1.195440328177345413e-02,8.343069857222187163e-03,5.884813839378781782e-03,3.941155443385316315e-03,3.172083546080768299e-03
1.148153621496884078e+08,1.840166267879713227e-02,1.720324443812038320e-02,1.195424224540357627e-02,8.342192828030989271e-03,5.884243743807865065e-03,3.939303425981863400e-03,3.165972707011137539e-03
1.174897554939530343e+08,1.839650643687141401e-02,1.720592246032225103e-02,1.195392518964664454e-02,8.342408831200069652e-03,5.884568078851671463e-03,3.937906166652085059e-03,3.160445773654554490e-03
1.202264434617413133e+08,1.839061974010304523e-02,1.720901646865947987e-02,1.195344857929947838e-02,8.343703459939759079e-03,5.885816995858173147e-03,3.937208096702790941e-03,3.155771769024696277e-03
1.230268770812381059e+08,1.838436498927003421e-02,1.721252565328388814e-02,1.195282254628262514e-02,8.345949859906557494e-03,5.887929653119336471e-03,3.937425305105293066e-03,3.152179207874956576e-03
1.258925411794166118e+08,1.837811977372964811e-02,1.721637419383595033e-02,1.195206387666227464e-02,8.348916374951694322e-03,5.890763785966551640e-03,3.938700386667324735e-03,3.149810852049991609e-03
1.288249551693132222e+08,1.837219420211346974e-02,1.722036757357026798e-02,1.195121619015620737e-02,8.352307491544185350e-03,5.894123761956373241e-03,3.941088315946469217e-03,3.148720727575929877e-03
1.318256738556404710e+08,1.836687512065997979e-02,1.722417780239031415e-02,1.195033109998850512e-02,8.355802361989820778e-03,5.897777776140760049e-03,3.944542163684155306e-03,3.148860483995267329e-03
1.348962882591656148e+08,1.836240846264208804e-02,1.722742240641038022e-02,1.194949183762949486e-02,8.359112804628731838e-03,5.901496265788080779e-03,3.948919640558676801e-03,3.150086510370011302e-03
1.380384264602886736e+08,1.835897360242971788e-02,1.722966538751845300e-02,1.194878482944506867e-02,8.362014592830781939e-03,5.905075691575117566e-03,3.953992390932732290e-03,3.152165364639699253e-03
1.412537544622755349e+08,1.835669590864938416e-02,1.723050111939126994e-02,1.194827840805462796e-02,8.364391077754839560e-03,5.908351717182496604e-03,3.959482501228182502e-03,3.154802851649843049e-03
1.445439770745927989e+08,1.835560262356352584e-02,1.722964909937617708e-02,1.194801594547190496e-02,8.366230857028929269e-03,5.911209352334575312e-03,3.965085932809094861e-03,3.157663011526306608e-03
1.479108388168207109e+08,1.835569602954074953e-02,1.722701486697732556e-02,1.194797869140104205e-02,8.367619937493339655e-03,5.913577843534008859e-03,3.970512344914991359e-03,3.160403103682364774e-03
1.513561248436207175e+08,1.835691256982767763e-02,1.722269691593709268e-02,1.194812550038086736e-02,8.368724306312712302e-03,5.915421507940481910e-03,3.975509671741165631e-03,3.162702122787335729e-03
1.548816618912479579e+08,1.835917589284137563e-02,1.721701994528563456e-02,1.194837999528032373e-02,8.369748602114313041e-03,5.916723303998561168e-03,3.979883532314049642e-03,3.164283291844106113e-03
1.584893192461110950e+08,1.836238543927222813e-02,1.721044299377047851e-02,1.194865994455941889e-02,8.370890435548417399e-03,5.917469986321902478e-03,3.983497572357472087e-03,3.164929446707904093e-03
1.621810097358933091e+08,1.836646445464956354e-02,1.720350815081828771e-02,1.194891089196643483e-02,8.372323320144840417e-03,5.917650923184377895e-03,3.986284607117009104e-03,3.164509395093430440e-03
1.659586907437562943e+08,1.837129944731363471e-02,1.719672566821159668e-02,1.194910513330027339e-02,8.374155494965059704e-03,5.917250038690740482e-03,3.988223884303116785e-03,3.162969985649048774e-03
1.698243652461746037e+08,1.837669939659584278e-02,1.719052329030296145e-02,1.194925411492027065e-02,8.376428625908038939e-03,5.916260620139193911e-03,3.989346188702858412e-03,3.160354343348341279e-03
1.737800828749376237e+08,1.838248192153993724e-02,1.718515161341302791e-02,1.194938181380564290e-02,8.379111360807786277e-03,5.914691475892121415e-03,3.989719891701981429e-03,3.156781441850538793e-03
1.778279410038922727e+08,1.838836048431158679e-02,1.718074017597816250e-02,1.194951251602185092e-02,8.382092093383248024e-03,5.912584505317748824e-03,3.989451587466088557e-03,3.152452411206296910e-03
1.819700858609982431e+08,1.839403345526163455e-02,1.717725552102529127e-02,1.194963719813397010e-02,8.385215121664195762e-03,5.910029495148171400e-03,3.988681588496290759e-03,3.147624244713482025e-03
1.862087136662865579e+08,1.839922587854871464e-02,1.717460888973515801e-02,1.194970235244461644e-02,8.388289991448874550e-03,5.907169078841458844e-03,3.987583942368477796e-03,3.142591368464680342e-03
1.905460717963244319e+08,1.840373220905125798e-02,1.717265985085940361e-02,1.194964400226255184e-02,8.391116351582071295e-03,5.904189727512955052e-03,3.986361879789409625e-03,3.137665710547169265e-03
1.949844599758041501e+08,1.840748550671242670e-02,1.717129133560691551e-02,1.194938175849604399e-02,8.393513979979071865e-03,5.901314841020141068e-03,3.985237274793501303e-03,3.133146235208386469e-03
1.995262314968882799e+08,1.841052478395939496e-02,1.717043894067251178e-02,1.194886425660987399e-02,8.395335545750268191e-03,5.898771702261385030e-03,3.984428111372581224e-03,3.129291107234496647e-03
2.041737944669531584e+08,1.841302593282006725e-02,1.717007698920810718e-02,1.194809778874611830e-02,8.396487517067488873e-03,5.896773010157981346e-03,3.984130724285544524e-03,3.126293460731544537e-03
2.089296130854040980e+08,1.841525167312815098e-02,1.717022399588179898e-02,1.194715442991899600e-02,8.396937242987559044e-03,5.895475478821483178e-03,3.984494904510816823e-03,3.124267325088758880e-03
2.137962089502232373e+08,1.841745709948447440e-02,1.717089808921755389e-02,1.194616507922686283e-02,8.396708111898829735e-03,5.894962198718010048e-03,3.985606489636709694e-03,3.123236599236970095e-03
2.187761623949551880e+08,1.841982406910949721e-02,1.717206292874740373e-02,1.194527886960762390e-02,8.395871325341964370e-03,5.895222990570008273e-03,3.987469625109238240e-03,3.123135282051733505e-03
2.238721138568337858e+08,1.842242497279143049e-02,1.717364377903521366e-02,1.194462489044755514e-02,8.394530173967367295e-03,5.896158109270017815e-03,3.990009827315186934e-03,3.123821645346836883e-03
2.290867652767769992e+08,1.842517208062477083e-02,1.717543727436289872e-02,1.194427837125337441e-02,8.392806386407311581e-03,5.897595400773342732e-03,3.993086374508792759e-03,3.125106161235128438e-03
2.344228815319917798e+08,1.842784318537258464e-02,1.717718434474433883e-02,1.194424579666525724e-02,8.390818491906169851e-03,5.899316999575321754e-03,3.996512916631545648e-03,3.126774329563777443e-03
2.398832919019494653e+08,1.843011522797117011e-02,1.717853841027554979e-02,1.194444934184239575e-02,8.388683731334127883e-03,5.901103403594177600e-03,4.000095490115524073e-03,3.128627770879841008e-03
2.454708915685033500e+08,1.843161661018949057e-02,1.717914208001413909e-02,1.194477989314609960e-02,8.386496435562372856e-03,5.902761662796336337e-03,4.003654545889823516e-03,3.130499058606308303e-03
2.511886431509582102e+08,1.843202209692788862e-02,1.717870144086752413e-02,1.194510146380303554e-02,8.384332262607862088e-03,5.904151846583933008e-03,4.007054088511320146e-03,3.132274522133064211e-03
2.570395782768864632e+08,1.843109049038995848e-02,1.717704088263595497e-02,1.194531475806969063e-02,8.382240779169720934e-03,5.905202709355412971e-03,4.010214509097064645e-03,3.133897347258066991e-03
2.630267991895381510e+08,1.842867402378062930e-02,1.717415424675892630e-02,1.194535846315938205e-02,8.380255506564871296e-03,5.905910295706629648e-03,4.013121839232711673e-03,3.135366649340747946e-03
2.691534803926913738e+08,1.842475086927542263e-02,1.717025443232065782e-02,1.194522387631206592e-02,8.378403351787133690e-03,5.906314795094302211e-03,4.015815087295664457e-03,3.136718556111005481e-03
2.754228703338163495e+08,1.841938730540198729e-02,1.716572047560720876e-02,1.194492787348942937e-02,8.376697646984202980e-03,5.906483672078664121e-03,4.018364051042431530e-03,3.138010400885952143e-03
2.818382931264449358e+08,1.841269683294918802e-02,1.716105966488487913e-02,1.194450350983929099e-02,8.375158190486415438e-03,5.906482452141541446e-03,4.020851604203738022e-03,3.139301981747361515e-03
2.884031503126611710e+08,1.840480945503144769e-02,1.715679614491704211e-02,1.194395296018623681e-02,8.373805267299166966e-03,5.906358293160858010e-03,4.023345368184028624e-03,3.140640644927241050e-03
2.951209226666390300e+08,1.839589218581971081e-02,1.715339790039386095e-02,1.194325470842736749e-02,8.372664612672589893e-03,5.906132103346819519e-03,4.025878310327923176e-03,3.142052987308726307e-03
3.019951720402019024e+08,1.838612907671235974e-02,1.715119369728446488e-02,1.194235694364883041e-02,8.371750660204834230e-03,5.905789582200442200e-03,4.028442409376543215e-03,3.143545278483762286e-03
3.090295432513592243e+08,1.837576297537472578e-02,1.715033814404613721e-02,1.194120619642711698e-02,8.371072396662728940e-03,5.905299149419315601e-03,4.030990116382749712e-03,3.145108337353525949e-03
3.162277660168379545e+08,1.836512270113576512e-02,1.715083874923929372e-02,1.193976736756803027e-02,8.370617508117999400e-03,5.904615252293556917e-03,4.033442420381443995e-03,3.146723217396723594e-03
3.235936569296280742e+08,1.835459982799682657e-02,1.715255646355659871e-02,1.193806959619065321e-02,8.370341765938173889e-03,5.903689573450504255e-03,4.035705013988710038e-03,3.148369287332189112e-03
3.311311214825907946e+08,1.834464500291790867e-02,1.715529263212826894e-02,1.193619802233789225e-02,8.370179909837915239e-03,5.902479496329158734e-03,4.037690517499101760e-03,3.150031868419806737e-03
3.388441561392020583e+08,1.833566613464001488e-02,1.715880240805089593e-02,1.193431710353884748e-02,8.370043230204824575e-03,5.900957510884151033e-03,4.039330563670820787e-03,3.151700436964628444e-03
3.467368504525309801e+08,1.832800006020531697e-02,1.716279235769710421e-02,1.193261517026951782e-02,8.369830276785934428e-03,5.899117826484253160e-03,4.040592230793667132e-03,3.153370443491242386e-03
3.548133892335760593e+08,1.832180428705423164e-02,1.716694159673298054e-02,1.193129125522334258e-02,8.369450327764812320e-03,5.896980044659989699e-03,4.041483895329825264e-03,3.155044275765417523e-03
3.630780547701017857e+08,1.831709631562407695e-02,1.717089836112094259e-02,1.193050018893133425e-02,8.368819088885842694e-03,5.894596283494812038e-03,4.042051814837173060e-03,3.156723562707905179e-03
3.715352290971727967e+08,1.831376502831696604e-02,1.717426319635401849e-02,1.193030306859306153e-02,8.367894142407147559e-03,5.892051530642317993e-03,4.042375821688704018e-03,3.158413283235641210e-03
3.801893963205612302e+08,1.831165325897256627e-02,1.717662720914665125e-02,1.193065846729340559e-02,8.366649872560782616e-03,5.889456051228657112e-03,4.042550891692642256e-03,3.160114422108875522e-03
3.890451449942804575e+08,1.831062694225612381e-02,1.717765812349401205e-02,1.193140893963565673e-02,8.365099076780783960e-03,5.886945161865810017e-03,4.042679748255319228e-03,3.161825746985406308e-03
3.981071705534968972e+08,1.831062987686610938e-02,1.717713247407218202e-02,1.193230955253792372e-02,8.363272279370587148e-03,5.884656263976327170e-03,4.042846124999608867e-03,3.163535821185159240e-03
4.073802778041121960e+08,1.831172843948235957e-02,1.717505719059403760e-02,1.193307374947210134e-02,8.361224109231657139e-03,5.882718676811360750e-03,4.043112007871640587e-03,3.165223800129730695e-03
4.168693834703346491e+08,1.831402953376827514e-02,1.717169237456250830e-02,1.193341628569872734e-02,8.359019208750335245e-03,5.881231460060601379e-03,4.043503467043816323e-03,3.166858300750430462e-03
4.265795188015934229e+08,1.831764512269712722e-02,1.716757269124254484e-02,1.193311066244420390e-02,8.356737415065736488e-03,5.880254681463693324e-03,4.044018181347839441e-03,3.168398414310635500e-03
4.365158322401665449e+08,1.832256414302127490e-02,1.716338602424590312e-02,1.193201501144065292e-02,8.354475963308783532e-03,5.879799729667315941e-03,4.044621563968877655e-03,3.169797317014203322e-03
4.466835921509634852e+08,1.832859405327353503e-02,1.715996323995445938e-02,1.193010719763207099e-02,8.352363135494089708e-03,5.879837840056611684e-03,4.045265926280998230e-03,3.171021526247488724e-03
4.570881896148751974e+08,1.833536700352152854e-02,1.715805558379050744e-02,1.192747900653981681e-02,8.350555499761691189e-03,5.880310304748348656e-03,4.045902509354831408e-03,3.172052176121017801e-03
4.677351412871981263e+08,1.834237134419472101e-02,1.715827009771568948e-02,1.192432972183854641e-02,8.349224472458538146e-03,5.881133292458035414e-03,4.046492905425471201e-03,3.172900467525220560e-03
4.786300923226380348e+08,1.834904637699709060e-02,1.716092153075061272e-02,1.192093763791985707e-02,8.348555362296072174e-03,5.882223386499441618e-03,4.047018594981837553e-03,3.173615028304698719e-03
4.897788193684456348e+08,1.835487258238859692e-02,1.716600237073833551e-02,1.191760687730924681e-02,8.348720209719356911e-03,5.883507610753110038e-03,4.047484721985732115e-03,3.174271443216272054e-03
5.011872336272714734e+08,1.835947129408090767e-02,1.717317334433016845e-02,1.191464854058026449e-02,8.349843732508535621e-03,5.884920313377887090e-03,4.047911754868129333e-03,3.174962249764130308e-03
5.128613839913658500e+08,1.836267494489647947e-02,1.718180178190920060e-02,1.191232813420350922e-02,8.351977194199359730e-03,5.886408257899097135e-03,4.048323828170808346e-03,3.175769830061316284e-03
5.248074602497733831e+08,1.836450819106397875e-02,1.719109146241154865e-02,1.191083298140331419e-02,8.355086572745959450e-03,5.887926364473629152e-03,4.048741340120594681e-03,3.176753181742334765e-03
5.370317963702532053e+08,1.836515016737153005e-02,1.720014849854753503e-02,1.191023555127668915e-02,8.359035475474577148e-03,5.889435872173816831e-03,4.049169106772011403e-03,3.177924995729258968e-03
5.495408738576247692e+08,1.836493103047711489e-02,1.720814223537811896e-02,1.191049704830655746e-02,8.363597278843792199e-03,5.890899889821727374e-03,4.049593395792559954e-03,3.179248563033484822e-03
5.623413251903491020e+08,1.836416351892618953e-02,1.721435764143239983e-02,1.191146490833948184e-02,8.368472724004155303e-03,5.892288236454607496e-03,4.049987613347263288e-03,3.180646404085934065e-03
5.754399373371566534e+08,1.836315599401799198e-02,1.721827467354871896e-02,1.191291026013768795e-02,8.373323657871462392e-03,5.893574264714170237e-03,4.050316762083120553e-03,3.182014282755513818e-03
5.888436553555884361e+08,1.836211106832310105e-02,1.721964565476825221e-02,1.191456984528876939e-02,8.377812189397254930e-03,5.894743247721408522e-03,4.050550319538402666e-03,3.183245361509560480e-03
6.025595860743569136e+08,1.836112032809821687e-02,1.721844647608355636e-02,1.191620833568384115e-02,8.381629060833952274e-03,5.895786163069001093e-03,4.050663805332174565e-03,3.184253021456944464e-03
6.165950018614809513e+08,1.836015571699670113e-02,1.721493920211270359e-02,1.191765598646644941e-02,8.384526910235778896e-03,5.896702324113364813e-03,4.050645436039762744e-03,3.184991151884729484e-03
6.309573444801943302e+08,1.835909018287225358e-02,1.720961513289660100e-02,1.191885842293698670e-02,8.386350326459613563e-03,5.897490390717696936e-03,4.050499418927283428e-03,3.185465608933809364e-03
6.456542290346562862e+08,1.835770067785918308e-02,1.720316050828507581e-02,1.191987712076129045e-02,8.387032451220823720e-03,5.898147519213059117e-03,4.050237888981307773e-03,3.185729144771780492e-03
6.606934480075964928e+08,1.835577569950162455e-02,1.719637825521325505e-02,1.192087152520792531e-02,8.386603696743367281e-03,5.898662373533194656e-03,4.049879824558320213e-03,3.185872269564586114e-03
6.760829753919818401e+08,1.835315131121773025e-02,1.719012018608179898e-02,1.192206453387101295e-02,8.385180347131490977e-03,5.899016151924705437e-03,4.049450026893928502e-03,3.186007407296999761e-03
6.918309709189362526e+08,1.834978077986462730e-02,1.718514110649581664e-02,1.192366340034326302e-02,8.382946812647586871e-03,5.899189813232421503e-03,4.048973948599265960e-03,3.186246458019788980e-03
7.079457843841372728e+08,1.834578424417282472e-02,1.718200290165530775e-02,1.192582492396957426e-02,8.380134132143522707e-03,5.899168383222767528e-03,4.048486831215958488e-03,3.186685126081376974e-03
7.244359600749890804e+08,1.834139932393273609e-02,1.718097182908302073e-02,1.192860701687364217e-02,8.376992326578330122e-03,5.898952934675750701e-03,4.048027659769746697e-03,3.187386323663130971e-03
7.413102413009161949e+08,1.833701758358632222e-02,1.718197164437698307e-02,1.193195262834573223e-02,8.373774757802696089e-03,5.898563598421028772e-03,4.047643845629826653e-03,3.188376779639495034e-03
7.585775750291851759e+08,1.833300545339289905e-02,1.718453156411263796e-02,1.193568276255994008e-02,8.370705113663461441e-03,5.898048842615077024e-03,4.047384479283674605e-03,3.189644719434918917e-03
7.762471166286927462e+08,1.832969549743564477e-02,1.718791896407888958e-02,1.193954999460532587e-02,8.367969954941167215e-03,5.897481566144861451e-03,4.047290243205721449e-03,3.191140985295746330e-03
7.943282347242821455e+08,1.832725832193280585e-02,1.719119188916609295e-02,1.194325384211110917e-02,8.365702996718460405e-03,5.896950470022848528e-03,4.047384850310683201e-03,3.192790820396478654e-03
8.128305161640994549e+08,1.832565615049592048e-02,1.719338735207044319e-02,1.194651604779117457e-02,8.363988228522373919e-03,5.896552456309605769e-03,4.047673306168178380e-03,3.194508048516336331e-03
8.317637711026709080e+08,1.832468795999676187e-02,1.719370057210972344e-02,1.194909998390170786e-02,8.362855213908325716e-03,5.896376692860295227e-03,4.048134677539511582e-03,3.196203759472944928e-03
8.511380382023758888e+08,1.832403943246557060e-02,1.719163513004831265e-02,1.195085944788641663e-02,8.362278951505654548e-03,5.896489539352331444e-03,4.048724008631536531e-03,3.197796277446865107e-03
8.709635899560796022e+08,1.832336841309774311e-02,1.718709056641214844e-02,1.195174776533760447e-02,8.362196769445724709e-03,5.896916912968839727e-03,4.049383869188525990e-03,3.199221088731812185e-03
8.912509381337441206e+08,1.832241856123905527e-02,1.718040893040957001e-02,1.195183255884445760e-02,8.362509687337101039e-03,5.897633842460323073e-03,4.050051107106917778e-03,3.200438090767624647e-03
9.120108393559114933e+08,1.832111780914574134e-02,1.717233521315746081e-02,1.195128295344814739e-02,8.363089734992832855e-03,5.898560942145765658e-03,4.050668498220077497e-03,3.201425453161078037e-03
9.332543007969924212e+08,1.831954870024331619e-02,1.716388631238647405e-02,1.195034167927904248e-02,8.363794208098657146e-03,5.899575392007865189e-03,4.051193593981064663e-03,3.202184643510200268e-03
9.549925860214369297e+08,1.831795424110702411e-02,1.715621479818613127e-02,1.194929974280416717e-02,8.364476474535196757e-03,5.900526064887380746e-03,4.051598695854561477e-03,3.202726999830133973e-03
9.772372209558111429e+08,1.831664270138127701e-02,1.715039208102394144e-02,1.194842120624365310e-02,8.365015581277168710e-03,5.901263620482790490e-03,4.051870743757376818e-03,3.203072772813671948e-03
1.000000000000000000e+09,1.831589563256778852e-02,1.714724722031499976e-02,1.194792085889183342e-02,8.365310391515216881e-03,5.901666207815983028e-03,4.052005902547959129e-03,3.203239075791447857e-03


==> anc/fig5d_t_transprob.csv <==
1.023292992280754217e-02,9.438619741134890533e-14,9.438619740292929823e-14,9.438619743336451121e-14,9.438619747008708444e-14,9.438619746929270782e-14,9.438619746572729634e-14,9.438619746909736062e-14
1.047128548050899575e-02,1.011226220271324579e-13,1.011226220178859605e-13,1.011226220513303054e-13,1.011226220916874322e-13,1.011226220908070004e-13,1.011226220869091692e-13,1.011226220906148969e-13
1.071519305237606488e-02,1.111773870319974065e-13,1.111773870214929725e-13,1.111773870595163711e-13,1.111773871054044983e-13,1.111773871043926990e-13,1.111773870999901609e-13,1.111773871042068686e-13
1.096478196143185063e-02,1.245235134523695481e-13,1.245235134401516451e-13,1.245235134844145422e-13,1.245235135378398125e-13,1.245235135366482665e-13,1.245235135315599243e-13,1.245235135364732025e-13
1.122018454301963557e-02,1.411723106828449101e-13,1.411723106684204181e-13,1.411723107207222243e-13,1.411723107838590918e-13,1.411723107824348003e-13,1.411723107764658621e-13,1.411723107822770533e-13
1.148153621496882971e-02,1.612013265956994251e-13,1.612013265785207357e-13,1.612013266408612450e-13,1.612013267161266028e-13,1.612013267144101172e-13,1.612013267073455333e-13,1.612013267142786235e-13
1.174897554939529666e-02,1.847780658599488444e-13,1.847780658393935021e-13,1.847780659140473855e-13,1.847780660041906852e-13,1.847780660021138732e-13,1.847780659937102452e-13,1.847780660020202448e-13
1.202264434617413176e-02,2.121771306472614682e-13,2.121771306226081386e-13,2.121771307122130439e-13,2.121771308204228487e-13,2.121771308179063446e-13,2.121771308078827371e-13,2.121771308178655005e-13
1.230268770812381791e-02,2.437906281348977162e-13,2.437906281052979385e-13,2.437906282129569795e-13,2.437906283429847837e-13,2.437906283399346561e-13,2.437906283279614894e-13,2.437906283399653018e-13
1.258925411794167490e-02,2.801334832803665417e-13,2.801334832448127700e-13,2.801334833742122622e-13,2.801334835305146124e-13,2.801334835268192598e-13,2.801334835125058141e-13,2.801334835269444173e-13
1.288249551693134223e-02,3.218462925081810377e-13,3.218462924654694577e-13,3.218462926210144509e-13,3.218462928089176349e-13,3.218462928044431653e-13,3.218462927873233438e-13,3.218462928046914104e-13
1.318256738556407466e-02,3.696984971868965386e-13,3.696984971355836737e-13,3.696984973225563805e-13,3.696984975484469152e-13,3.696984975430326789e-13,3.696984975225482457e-13,3.696984975434388980e-13
1.348962882591653312e-02,4.245941631752962782e-13,4.245941631136487044e-13,4.245941633383936364e-13,4.245941636099421782e-13,4.245941636033951123e-13,4.245941635788761542e-13,4.245941636040018158e-13
1.380384264602885214e-02,4.875818672314672405e-13,4.875818671574015571e-13,4.875818674275442856e-13,4.875818677539711417e-13,4.875818677460587027e-13,4.875818677167011621e-13,4.875818677469183970e-13
1.412537544622754007e-02,5.598694302713461698e-13,5.598694301823581159e-13,5.598694305070667950e-13,5.598694308994569630e-13,5.598694308898995535e-13,5.598694308547374102e-13,5.598694308910761048e-13
1.445439770745927249e-02,6.428437009456679048e-13,6.428437008387465307e-13,6.428437012290444124e-13,6.428437017007263853e-13,6.428437016891872561e-13,6.428437016470603167e-13,6.428437016907586165e-13
1.479108388168207111e-02,7.380953431275149774e-13,7.380953429990406612e-13,7.380953434681811136e-13,7.380953440351806069e-13,7.380953440212541448e-13,7.380953439707684605e-13,7.380953440233156340e-13
1.513561248436207964e-02,8.474485774213972386e-13,8.474485772670193052e-13,8.474485778309365611e-13,8.474485785125198553e-13,8.474485784957182540e-13,8.474485784351996726e-13,8.474485784983860932e-13
1.548816618912481069e-02,9.729959820521591023e-13,9.729959818666474921e-13,9.729959825444977703e-13,9.729959833638284469e-13,9.729959833435651473e-13,9.729959832710020609e-13,9.729959833469802965e-13
1.584893192461113431e-02,1.117139339763567877e-12,1.117139339540635230e-12,1.117139340355449128e-12,1.117139341340375265e-12,1.117139341315943750e-12,1.117139341228919544e-12,1.117139341320277765e-12
1.621810097358929864e-02,1.282633362081200113e-12,1.282633361813289116e-12,1.282633362792752346e-12,1.282633363976754158e-12,1.282633363947304832e-12,1.282633363842916497e-12,1.282633363952766123e-12
1.659586907437560557e-02,1.472640995329304926e-12,1.472640995007332143e-12,1.472640996184728425e-12,1.472640997608055641e-12,1.472640997572566846e-12,1.472640997447325522e-12,1.472640997579407848e-12
1.698243652461744330e-02,1.690795075621501436e-12,1.690795075234546507e-12,1.690795076649889895e-12,1.690795078360932783e-12,1.690795078318174654e-12,1.690795078167889104e-12,1.690795078326701723e-12
1.737800828749375484e-02,1.941264817942052452e-12,1.941264817476989540e-12,1.941264819178383334e-12,1.941264821235317773e-12,1.941264821183812047e-12,1.941264821003445072e-12,1.941264821194395354e-12
1.778279410038922925e-02,2.228836963205099060e-12,2.228836962646149532e-12,2.228836964691424279e-12,2.228836967164190651e-12,2.228836967102158163e-12,2.228836966885657370e-12,2.228836967115246842e-12
1.819700858609983596e-02,2.559007234930310960e-12,2.559007234258507016e-12,2.559007236717183449e-12,2.559007239689868623e-12,2.559007239615170740e-12,2.559007239355261140e-12,2.559007239631306820e-12
1.862087136662867598e-02,2.938085339079606180e-12,2.938085338272146635e-12,2.938085341227804328e-12,2.938085344801496801e-12,2.938085344711561912e-12,2.938085344399503179e-12,2.938085344731400110e-12
1.905460717963247327e-02,3.373315512213657621e-12,3.373315511243133232e-12,3.373315514796248779e-12,3.373315519092483113e-12,3.373315518984216965e-12,3.373315518609502936e-12,3.373315519008550534e-12
1.949844599758045541e-02,3.873014919933614763e-12,3.873014918767075226e-12,3.873014923038442847e-12,3.873014928203330319e-12,3.873014928073013830e-12,3.873014927623020306e-12,3.873014928102799602e-12
1.995262314968879874e-02,4.446732548299642034e-12,4.446732546897477191e-12,4.446732552032314743e-12,4.446732558241515315e-12,4.446732558084674924e-12,4.446732557544225484e-12,4.446732558121069255e-12
2.041737944669529473e-02,5.105431622059505517e-12,5.105431620374095131e-12,5.105431626546983766e-12,5.105431634011681334e-12,5.105431633822939559e-12,5.105431633173799072e-12,5.105431633867336701e-12
2.089296130854039618e-02,5.861699032533741094e-12,5.861699030507841680e-12,5.861699037928663132e-12,5.861699046902748021e-12,5.861699046675640091e-12,5.861699045895889886e-12,5.861699046729725102e-12
2.137962089502232557e-02,6.729985773447199901e-12,6.729985771011992295e-12,6.729985779933064115e-12,6.729985790721770011e-12,6.729985790448523335e-12,6.729985789511820455e-12,6.729985790514327815e-12
2.187761623949553008e-02,7.726882974692922112e-12,7.726882971765676943e-12,7.726882982490336925e-12,7.726882995460627481e-12,7.726882995131897504e-12,7.726882994006576442e-12,7.726882995211870683e-12
2.238721138568339902e-02,8.871438803238138383e-12,8.871438799719402530e-12,8.871438812612317771e-12,8.871438828205362173e-12,8.871438827809918141e-12,8.871438826457925358e-12,8.871438827907014928e-12
2.290867652767772378e-02,1.018552228007367233e-11,1.018552227584388266e-11,1.018552229134346534e-11,1.018552231008964954e-11,1.018552230961398676e-11,1.018552230798958337e-11,1.018552230973177114e-11
2.344228815319922624e-02,1.169424095711967702e-11,1.169424095203511089e-11,1.169424097066840109e-11,1.169424099320537632e-11,1.169424099263326460e-11,1.169424099068146570e-11,1.169424099277603080e-11
2.398832919019489723e-02,1.342642042537775325e-11,1.342642041926563331e-11,1.342642044166624167e-11,1.342642046876060403e-11,1.342642046807252870e-11,1.342642046572725841e-11,1.342642046824545630e-11
2.454708915685031162e-02,1.541515480492573912e-11,1.541515479757836226e-11,1.541515482450800259e-11,1.541515485708137668e-11,1.541515485625388910e-11,1.541515485343571060e-11,1.541515485646321103e-11
2.511886431509579437e-02,1.769843872103870024e-11,1.769843871220638231e-11,1.769843874458078392e-11,1.769843878374116848e-11,1.769843878274607343e-11,1.769843877935951523e-11,1.769843878299930702e-11
2.570395782768863241e-02,2.031989282455502144e-11,2.031989281393761544e-11,2.031989285285763941e-11,2.031989289993710219e-11,2.031989289874051434e-11,2.031989289467082127e-11,2.031989289904672304e-11
2.630267991895381477e-02,2.332959669816057487e-11,2.332959668539727172e-11,2.332959673218635210e-11,2.332959678878634384e-11,2.332959678734754071e-11,2.332959678245676749e-11,2.332959678771762972e-11
2.691534803926915256e-02,2.678504503747201966e-11,2.678504502212907623e-11,2.678504507837821737e-11,2.678504514642402034e-11,2.678504514469405610e-11,2.678504513881640471e-11,2.678504514514116984e-11
2.754228703338166065e-02,3.075224534560503037e-11,3.075224532716104821e-11,3.075224539478289526e-11,3.075224547658915791e-11,3.075224547450920580e-11,3.075224546744537417e-11,3.075224547504916733e-11
2.818382931264453578e-02,3.530697807700343788e-11,3.530697805483164997e-11,3.530697813612553885e-11,3.530697823447495493e-11,3.530697823197431039e-11,3.530697822348473604e-11,3.530697823262619333e-11
2.884031503126605750e-02,4.053624326196096462e-11,4.053624323530791927e-11,4.053624333303802910e-11,4.053624345127601427e-11,4.053624344826970388e-11,4.053624343806645687e-11,4.053624344905648189e-11
2.951209226666385438e-02,4.653992119633201758e-11,4.653992116429201019e-11,4.653992128178129997e-11,4.653992142392978731e-11,4.653992142031571242e-11,4.653992140805266937e-11,4.653992142126503789e-11
3.019951720402016052e-02,5.343267885892150179e-11,5.343267882040576880e-11,5.343267896164898451e-11,5.343267913254319367e-11,5.343267912819864076e-11,5.343267911345978797e-11,5.343267912934382062e-11
3.090295432513590415e-02,6.134615839943854377e-11,6.134615835313832390e-11,6.134615852293773367e-11,6.134615872839063117e-11,6.134615872316814882e-11,6.134615870545344270e-11,6.134615872454933365e-11
3.162277660168379134e-02,7.043148941158665132e-11,7.043148935592867936e-11,7.043148956005732532e-11,7.043148980705735949e-11,7.043148980077971780e-11,7.043148977948815345e-11,7.043148980244523303e-11
3.235936569296282705e-02,8.086217287083068074e-11,8.086217280392384085e-11,8.086217304932166495e-11,8.086217334627041879e-11,8.086217333872470922e-11,8.086217331313383487e-11,8.086217334073276771e-11
3.311311214825911342e-02,9.283739169164197591e-11,9.283739161121295606e-11,9.283739190622279855e-11,9.283739226322070311e-11,9.283739225415104251e-11,9.283739222339257700e-11,9.283739225657178657e-11
3.388441561392025597e-02,1.065858109788182010e-10,1.065858108821344359e-10,1.065858112367853706e-10,1.065858116659753209e-10,1.065858116550742695e-10,1.065858116181045177e-10,1.065858116579921233e-10
3.467368504525316503e-02,1.223699403658127199e-10,1.223699402495895529e-10,1.223699406759378276e-10,1.223699411919179460e-10,1.223699411788160513e-10,1.223699411343806067e-10,1.223699411823328355e-10
3.548133892335755130e-02,1.404911415265597104e-10,1.404911413868487498e-10,1.404911418993874608e-10,1.404911425197076246e-10,1.404911425039611043e-10,1.404911424505522235e-10,1.404911425081993451e-10
3.630780547701013827e-02,1.612953762187152081e-10,1.612953760507705569e-10,1.612953766669218597e-10,1.612953774126806031e-10,1.612953773937562099e-10,1.612953773295616953e-10,1.612953773988634298e-10
3.715352290971724036e-02,1.851798042980238339e-10,1.851798040961407894e-10,1.851798048368480183e-10,1.851798057334098006e-10,1.851798057106669866e-10,1.851798056335087165e-10,1.851798057168210553e-10
3.801893963205612431e-02,2.126003573023231019e-10,2.126003570596446470e-10,2.126003579500837160e-10,2.126003590279414907e-10,2.126003590006106419e-10,2.126003589078708481e-10,2.126003590080256957e-10
3.890451449942804868e-02,2.440804317453612269e-10,2.440804314536451788e-10,2.440804325240798089e-10,2.440804338198918427e-10,2.440804337870484297e-10,2.440804336755807756e-10,2.440804337959827041e-10
3.981071705534973415e-02,2.802208675359127469e-10,2.802208671852525322e-10,2.802208684720619974e-10,2.802208700298984829e-10,2.802208699904319898e-10,2.802208698564549936e-10,2.802208700011962462e-10
4.073802778041125949e-02,3.217114013489354341e-10,3.217114009274232708e-10,3.217114024743382838e-10,3.217114043471792603e-10,3.217114042997558067e-10,3.217114041387248345e-10,3.217114043127246545e-10
4.168693834703354750e-02,3.693438127840685192e-10,3.693438122773920113e-10,3.693438141369798483e-10,3.693438163885168788e-10,3.693438163315341642e-10,3.693438161379871875e-10,3.693438163471590890e-10
4.265795188015925749e-02,4.240270132817092140e-10,4.240270126726660035e-10,4.240270149081149914e-10,4.240270176149165147e-10,4.240270175464502067e-10,4.240270173138228751e-10,4.240270175652751314e-10
4.365158322401661156e-02,4.868043646348404154e-10,4.868043639027542438e-10,4.868043665900199323e-10,4.868043698441339865e-10,4.868043697618729425e-10,4.868043694822761761e-10,4.868043697845535111e-10
4.466835921509629964e-02,5.588735562313415463e-10,5.588735553513618919e-10,5.588735585817451682e-10,5.588735624938288736e-10,5.588735623949973341e-10,5.588735620589505573e-10,5.588735624223237626e-10
4.570881896148751983e-02,6.416094186841807640e-10,6.416094176264398926e-10,6.416094215096868411e-10,6.416094262127674873e-10,6.416094260940324312e-10,6.416094256901420584e-10,6.416094261269572182e-10
4.677351412871981473e-02,7.365901071699660509e-10,7.365901058985667020e-10,7.365901105665935018e-10,7.365901162205909507e-10,7.365901160779498579e-10,7.365901155925236718e-10,7.365901161176211299e-10
4.786300923226385201e-02,8.456271516479516364e-10,8.456271501197505507e-10,8.456271557311204875e-10,8.456271625282824735e-10,8.456271623569295281e-10,8.456271617735139756e-10,8.456271624047313651e-10
4.897788193684461666e-02,9.707999443731793451e-10,9.707999425363255332e-10,9.707999492816300157e-10,9.707999574530658389e-10,9.707999572472306289e-10,9.707999565460536118e-10,9.707999573048323848e-10
5.011872336272722023e-02,1.114495319126062450e-09,1.114495316918240674e-09,1.114495325026565719e-09,1.114495334850102082e-09,1.114495334602856970e-09,1.114495333760158656e-09,1.114495334672271279e-09
5.128613839913648276e-02,1.279452972934643416e-09,1.279452970280963639e-09,1.279452980027662161e-09,1.279452991837282957e-09,1.279452991540310848e-09,1.279452990527541512e-09,1.279452991623965485e-09
5.248074602497725810e-02,1.468817591573633895e-09,1.468817588384095143e-09,1.468817600100126864e-09,1.468817614297324054e-09,1.468817613940641293e-09,1.468817612723495479e-09,1.468817614041463649e-09
5.370317963702526953e-02,1.686198666858738919e-09,1.686198663025182364e-09,1.686198677108339059e-09,1.686198694175754954e-09,1.686198693747377347e-09,1.686198692284634786e-09,1.686198693868900519e-09
5.495408738576245539e-02,1.935739139090317708e-09,1.935739134482766600e-09,1.935739151411160938e-09,1.935739171928986430e-09,1.935739171414531375e-09,1.935739169656663799e-09,1.935739171561016376e-09
5.623413251903491145e-02,2.222194164657756916e-09,2.222194159120017221e-09,2.222194179468295089e-09,2.222194204133982195e-09,2.222194203516187878e-09,2.222194201403687294e-09,2.222194203692777291e-09
5.754399373371569398e-02,2.551021499911574195e-09,2.551021493255952014e-09,2.551021517714769933e-09,2.551021547366727000e-09,2.551021546624877926e-09,2.551021544086247805e-09,2.551021546837778085e-09
5.888436553555889685e-02,2.928485211514015610e-09,2.928485203514968983e-09,2.928485232914404766e-09,2.928485268560477337e-09,2.928485267669716314e-09,2.928485264619058085e-09,2.928485267926418996e-09
6.025595860743578058e-02,3.361774674679196099e-09,3.361774665065709637e-09,3.361774700403392320e-09,3.361774743255091456e-09,3.361774742185596968e-09,3.361774738519714059e-09,3.361774742495146565e-09
6.165950018614822087e-02,3.859141108692496446e-09,3.859141097138919069e-09,3.859141139613827096e-09,3.859141191127487397e-09,3.859141189843479747e-09,3.859141185438395570e-09,3.859141190216796284e-09
6.309573444801933051e-02,4.430054229216793181e-09,4.430054215331837853e-09,4.430054266384914890e-09,4.430054328311144593e-09,4.430054326769706757e-09,4.430054321476487854e-09,4.430054327219979214e-09
6.456542290346556356e-02,5.085381975287401711e-09,5.085381958600927096e-09,5.085382019963881544e-09,5.085382094407012413e-09,5.085382092556669767e-09,5.085382086196406072e-09,5.085382093099829644e-09
6.606934480075957183e-02,5.837596702593669857e-09,5.837596682540804242e-09,5.837596756294742286e-09,5.837596845784287670e-09,5.837596843563299453e-09,5.837596835921086962e-09,5.837596844218594416e-09
6.760829753919818386e-02,6.701011731683618455e-09,6.701011707585693233e-09,6.701011796231568986e-09,6.701011903808096751e-09,6.701011901142436090e-09,6.701011891960134066e-09,6.701011901933121494e-09
6.918309709189363055e-02,7.692052709310183069e-09,7.692052680351832249e-09,7.692052786895087352e-09,7.692052916213442096e-09,7.692052913014347546e-09,7.692052901981902227e-09,7.692052913968533470e-09
7.079457843841380216e-02,8.829568893791056801e-09,8.829568858992709940e-09,8.829568987044957223e-09,8.829569142498328266e-09,8.829569138659389660e-09,8.829569125404412606e-09,8.829569139811059992e-09
7.244359600749898653e-02,1.013519022302247678e-08,1.013519018120735034e-08,1.013519033510854675e-08,1.013519052197755917e-08,1.013519051737122856e-08,1.013519050144647149e-08,1.013519051876147433e-08
7.413102413009177438e-02,1.163373688044506551e-08,1.163373683019947639e-08,1.163373701516467308e-08,1.163373723979659970e-08,1.163373723427001577e-08,1.163373721513837045e-08,1.163373723594853067e-08
7.585775750291835762e-02,1.335368905555895909e-08,1.335368899518472535e-08,1.335368921748037463e-08,1.335368948750451069e-08,1.335368948087449595e-08,1.335368945789095341e-08,1.335368948290140113e-08
7.762471166286918911e-02,1.532772571953598800e-08,1.532772564699323759e-08,1.532772591414896440e-08,1.532772623873546394e-08,1.532772623078256241e-08,1.532772620317258713e-08,1.532772623323059682e-08
7.943282347242813790e-02,1.759334252366413096e-08,1.759334243650265398e-08,1.759334275756564867e-08,1.759334314773659245e-08,1.759334313819791951e-08,1.759334310503149743e-08,1.759334314115513321e-08
8.128305161640994592e-02,2.019356040231140157e-08,2.019356029758823829e-08,2.019356068342882208e-08,2.019356115243205685e-08,2.019356114099275779e-08,2.019356110115325464e-08,2.019356114456575121e-08
8.317637711026708291e-02,2.317773814969291671e-08,2.317773802387338872e-08,2.317773848755200233e-08,2.317773905131040416e-08,2.317773903759347982e-08,2.317773898974025751e-08,2.317773904191132622e-08
8.511380382023767122e-02,2.660250417167165227e-08,2.660250402051062565e-08,2.660250457771861399e-08,2.660250525536997250e-08,2.660250523892407013e-08,2.660250518144768996e-08,2.660250524414313973e-08
8.709635899560805306e-02,3.053282482518664040e-08,3.053282464358593965e-08,3.053282531317493417e-08,3.053282612772073344e-08,3.053282610800563131e-08,3.053282603897405415e-08,3.053282611431538487e-08
8.912509381337455072e-02,3.504322928871475521e-08,3.504322907055205596e-08,3.504322987516971589e-08,3.504323085425476213e-08,3.504323083062397889e-08,3.504323074771812116e-08,3.504323083825405167e-08
9.120108393559096804e-02,4.021921380312841330e-08,4.021921354105191294e-08,4.021921450790532697e-08,4.021921568475460665e-08,4.021921565643472842e-08,4.021921555687108105e-08,4.021921566566353619e-08
9.332543007969909543e-02,4.615885143554770190e-08,4.615885112072966938e-08,4.615885228250209347e-08,4.615885369704644702e-08,4.615885366311240795e-08,4.615885354355035902e-08,4.615885367427761906e-08
9.549925860214358853e-02,5.297463730877260252e-08,5.297463693061367120e-08,5.297463832656528098e-08,5.297464002679410780e-08,5.297463998613976227e-08,5.297463984257037762e-08,5.297463999965100980e-08
9.772372209558106981e-02,6.079560357343365528e-08,6.079560311920804185e-08,6.079560479649750916e-08,6.079560684008397900e-08,6.079560679138704901e-08,6.079560661899981679e-08,6.079560680774146851e-08
1.000000000000000056e-01,6.976974335641592929e-08,6.976974281084579314e-08,6.976974482611701034e-08,6.976974728237093082e-08,6.976974722405113745e-08,6.976974701707429575e-08,6.976974724385229284e-08
1.023292992280754182e-01,8.006678858547423894e-08,8.006678793021896095e-08,8.006679035150587906e-08,8.006679330371991742e-08,8.006679323388938305e-08,8.006679298539841104e-08,8.006679325787024898e-08
1.047128548050899610e-01,9.188139306658979645e-08,9.188139227963362713e-08,9.188139518864684112e-08,9.188139873691547630e-08,9.188139865331951834e-08,9.188139835500777567e-08,9.188139868237056467e-08
1.071519305237606523e-01,1.054367795917490477e-07,1.054367786466663061e-07,1.054367821415378123e-07,1.054367864061439844e-07,1.054367863060907983e-07,1.054367859479947953e-07,1.054367863412942155e-07
1.096478196143185063e-01,1.209889183104449000e-07,1.209889171755190330e-07,1.209889213740966311e-07,1.209889264995804246e-07,1.209889263798575320e-07,1.209889259500277513e-07,1.209889264225290667e-07
1.122018454301963591e-01,1.388313132561876607e-07,1.388313118933547678e-07,1.388313169371557332e-07,1.388313230972021274e-07,1.388313229539771940e-07,1.388313224380838630e-07,1.388313230057171163e-07
1.148153621496882937e-01,1.593004849477910757e-07,1.593004833113732112e-07,1.593004893703291614e-07,1.593004967736396100e-07,1.593004966023426283e-07,1.593004959832039749e-07,1.593004966650981347e-07
1.174897554939529770e-01,1.827822495752339762e-07,1.827822476104205646e-07,1.827822548885710692e-07,1.827822637859165849e-07,1.827822635811006301e-07,1.827822628381174483e-07,1.827822636572417188e-07
1.202264434617413141e-01,2.097189096484872738e-07,2.097189072895145712e-07,2.097189160318385786e-07,2.097189267245321006e-07,2.097189264797076563e-07,2.097189255881875593e-07,2.097189265721204596e-07
1.230268770812381757e-01,2.406174873811638564e-07,2.406174845491331260e-07,2.406174950497453571e-07,2.406175078998175551e-07,2.406175076072571396e-07,2.406175065376051932e-07,2.406175077194577179e-07
1.258925411794167559e-01,2.760591507786300459e-07,2.760591473788930585e-07,2.760591599908758887e-07,2.760591754332979275e-07,2.760591750838047748e-07,2.760591738005554184e-07,2.760591752200782412e-07
1.288249551693134154e-01,3.167100037190981424e-07,3.167099996381233664e-07,3.167100147853217063e-07,3.167100333426844857e-07,3.167100329253191654e-07,3.167100313859785559e-07,3.167100330908903367e-07
1.318256738556407293e-01,3.633334356150945522e-07,3.633334307167136062e-07,3.633334489078804844e-07,3.633334712080237774e-07,3.633334707097823219e-07,3.633334688634440968e-07,3.633334709110245387e-07
1.348962882591653312e-01,4.168042539278599504e-07,4.168042480487707054e-07,4.168042698945320148e-07,4.168042966917161615e-07,4.168042960971495899e-07,4.168042938828401884e-07,4.168042963418409441e-07
1.380384264602884659e-01,4.781248543382770878e-07,4.781248472826569615e-07,4.781248735158549671e-07,4.781249057161834574e-07,4.781249050069514416e-07,4.781249023516526533e-07,4.781249053045879137e-07
1.412537544622753938e-01,5.484437192742931942e-07,5.484437108073493124e-07,5.484437423074333358e-07,5.484437809993806175e-07,5.484437801537257929e-07,5.484437769700120649e-07,5.484437805159067049e-07
1.445439770745927111e-01,6.290765763431080456e-07,6.290765661833528309e-07,6.290766040056214219e-07,6.290766504966863988e-07,6.290766494888182003e-07,6.290766456720362827e-07,6.290766499297189663e-07
1.479108388168207111e-01,7.215305946784077593e-07,7.215305824884118730e-07,7.215306278990649381e-07,7.215306837597785140e-07,7.215306825591512394e-07,7.215306779840517467e-07,7.215306830961024712e-07
1.513561248436207929e-01,8.275320500345133344e-07,8.275320354098372847e-07,8.275320899279863809e-07,8.275321570447446100e-07,8.275321556152133518e-07,8.275321501319312740e-07,8.275321562694143781e-07
1.548816618912481069e-01,9.490579494801796700e-07,9.490579319361260052e-07,9.490579973841404957e-07,9.490580780226281864e-07,9.490580763214639440e-07,9.490580697507231698e-07,9.490580771188575842e-07
1.584893192461113431e-01,1.088372174709206389e-06,1.088372153664967158e-06,1.088372232228797887e-06,1.088372329110120559e-06,1.088372327086863780e-06,1.088372319214260682e-06,1.088372328059214193e-06
1.621810097358929725e-01,1.248066780353539215e-06,1.248066755113229630e-06,1.248066849414680527e-06,1.248066965806744123e-06,1.248066963401873379e-06,1.248066953971059789e-06,1.248066964588090717e-06
1.659586907437560488e-01,1.431109171446689037e-06,1.431109141176661177e-06,1.431109254359956447e-06,1.431109394187140846e-06,1.431109391330530066e-06,1.431109380035094569e-06,1.431109392778300802e-06
1.698243652461744191e-01,1.640895983673367022e-06,1.640895947375073440e-06,1.640896083210539689e-06,1.640896251185314175e-06,1.640896247794454940e-06,1.640896234268251238e-06,1.640896249562249970e-06
1.737800828749375415e-01,1.881314602745110446e-06,1.881314559222657510e-06,1.881314722230874850e-06,1.881314924011737359e-06,1.881314919989687383e-06,1.881314903795327569e-06,1.881314922149237058e-06
1.778279410038922925e-01,2.156813386824669480e-06,2.156813334646024113e-06,2.156813530246469642e-06,2.156813772627448787e-06,2.156813767860490509e-06,2.156813748475650655e-06,2.156813770499832890e-06
1.819700858609983596e-01,2.472481800237611045e-06,2.472481737688225463e-06,2.472481972377204393e-06,2.472482263515221527e-06,2.472482257870180614e-06,2.472482234671324617e-06,2.472482261097422730e-06
1.862087136662867459e-01,2.834141829819423177e-06,2.834141754846811186e-06,2.834142036410408764e-06,2.834142386098020259e-06,2.834142379419233233e-06,2.834142351662270601e-06,2.834142383367190273e-06
1.905460717963247397e-01,3.248452239438207384e-06,3.248452149585712974e-06,3.248452487354612060e-06,3.248452907347174094e-06,3.248452899453059536e-06,3.248452866250377243e-06,3.248452904284981430e-06
1.949844599758045471e-01,3.723027426039789730e-06,3.723027318367455140e-06,3.723027723521789718e-06,3.723028227929841198e-06,3.723028218609067353e-06,3.723028178902279521e-06,3.723028224525711074e-06
1.995262314968879735e-01,4.266572874780913990e-06,4.266572745770955485e-06,4.266573231704946488e-06,4.266573837464775247e-06,4.266573826472001987e-06,4.266573778999631341e-06,4.266573833720363613e-06
2.041737944669529681e-01,4.889039474527328780e-06,4.889039319971227586e-06,4.889039902729243928e-06,4.889040630167125012e-06,4.889040617218323978e-06,4.889040560477516382e-06,4.889040626102440903e-06
2.089296130854039757e-01,5.601799251577979943e-06,5.601799066441654084e-06,5.601799765239567370e-06,5.601800638748246326e-06,5.601800623515633554e-06,5.601800555716827773e-06,5.601800634409924835e-06
2.137962089502232488e-01,6.417845412632644434e-06,6.417845190895454024e-06,6.417846028743823131e-06,6.417847077593466200e-06,6.417847059700084078e-06,6.417846978713401366e-06,6.417847073065867574e-06
2.187761623949552869e-01,7.352019961777510988e-06,7.352019696240032575e-06,7.352020700688870082e-06,7.352021959999046362e-06,7.352021939013121538e-06,7.352021842305012657e-06,7.352021955419043501e-06
2.238721138568340041e-01,8.421272574992473575e-06,8.421272257047045695e-06,8.421273461075635307e-06,8.421274972980162391e-06,8.421274948409384917e-06,8.421274832967840518e-06,8.421274968556702231e-06
2.290867652767773488e-01,9.644954884102618266e-06,9.644954503459418608e-06,9.644955946539191582e-06,9.644957761581884073e-06,9.644957732867855103e-06,9.644957595114224511e-06,9.644957757621764488e-06
2.344228815319922832e-01,1.104515484526661562e-05,1.104515438962672579e-05,1.104515611899056522e-05,1.104515829779734722e-05,1.104515826431058914e-05,1.104515809999570616e-05,1.104515829473900771e-05
2.398832919019489862e-01,1.264707645041281286e-05,1.264707590507797505e-05,1.264707797723562133e-05,1.264708059251744090e-05,1.264708055355343743e-05,1.264708035763544179e-05,1.264708059097507691e-05
2.454708915685029913e-01,1.447947068920640658e-05,1.447947003661326219e-05,1.447947251916007226e-05,1.447947565811155130e-05,1.447947561288857745e-05,1.447947537938938504e-05,1.447947565893254138e-05
2.511886431509579576e-01,1.657512439013893594e-05,1.657512360930306363e-05,1.657512658307839322e-05,1.657513035024987060e-05,1.657513029790957704e-05,1.657513001974651859e-05,1.657513035458925088e-05
2.570395782768863380e-01,1.897141436837119078e-05,1.897141343422346633e-05,1.897141699588549934e-05,1.897142151662125110e-05,1.897142145623334156e-05,1.897142112502199198e-05,1.897142152603802808e-05
2.630267991895381408e-01,2.171093519136522559e-05,2.171093407395951065e-05,2.171093833905613478e-05,2.171094376360938725e-05,2.171094369418219959e-05,2.171094330000584272e-05,2.171094378019085340e-05
2.691534803926915465e-01,2.484220984746963887e-05,2.484220851103673497e-05,2.484221361766695511e-05,2.484222012612391953e-05,2.484222004662323669e-05,2.484221957776390694e-05,2.484222015264558498e-05
2.754228703338166273e-01,2.842049367371404567e-05,2.842049207553173530e-05,2.842049818871011921e-05,2.842050599688065188e-05,2.842050590625995449e-05,2.842050534888513965e-05,2.842050603701167362e-05
2.818382931264453717e-01,3.250868307305501567e-05,3.250868116209808831e-05,3.250868847895571157e-05,3.250869784541854423e-05,3.250869774266478766e-05,3.250869708046350291e-05,3.250869790398503817e-05
2.884031503126605611e-01,3.717834183357688184e-05,3.717833954890361746e-05,3.717834830488423142e-05,3.717835953941100194e-05,3.717835942361131168e-05,3.717835863737220265e-05,3.717835962273288757e-05
2.951209226666385299e-01,4.251085925721294638e-05,4.251085652603579128e-05,4.251086700227568233e-05,4.251088047590062839e-05,4.251088034633687635e-05,4.251087941346067711e-05,4.251088059222181989e-05
3.019951720402015982e-01,4.859875581670651469e-05,4.859875255208362193e-05,4.859876508419907012e-05,4.859878124125248746e-05,4.859878109753286332e-05,4.859877999147043742e-05,4.859878140128936108e-05
3.090295432513590623e-01,5.554715368836400522e-05,5.554714978643548128e-05,5.554716477498356978e-05,5.554718414746751313e-05,5.554718398970663059e-05,5.554718267931370822e-05,5.554718436510716048e-05
3.162277660168379412e-01,6.347543125397698497e-05,6.347542659065330268e-05,6.347544451358181131e-05,6.347546773833837475e-05,6.347546756740097315e-05,6.347546601619978904e-05,6.347546803152622559e-05
3.235936569296282705e-01,7.251908252444647920e-05,7.251907695143692319e-05,7.251909837889820962e-05,7.251912621810577915e-05,7.251912603593307504e-05,7.251912420127133935e-05,7.251912660997227717e-05
3.311311214825911065e-01,8.283180440266690631e-05,8.283179774271145514e-05,8.283182335468532772e-05,8.283185672031917837e-05,8.283185653036222792e-05,8.283185436245959750e-05,8.283185724060820399e-05
3.388441561392025458e-01,9.458783676184832206e-05,9.458782880298646745e-05,9.458785941024090997e-05,9.458789939325372800e-05,9.458789920104484898e-05,9.458789664191812388e-05,9.458790008013095952e-05
3.467368504525316641e-01,1.079845824494166746e-04,1.079845729380892800e-04,1.079846095071071541e-04,1.079846574122259907e-04,1.079846572261277971e-04,1.079846542083869412e-04,1.079846583145658391e-04
3.548133892335754713e-01,1.232455365102904212e-04,1.232455251430250023e-04,1.232455688256429635e-04,1.232456262128463242e-04,1.232456260450275488e-04,1.232456224905379468e-04,1.232456273931200848e-04
3.630780547701014105e-01,1.406235561220351533e-04,1.406235425354067489e-04,1.406235947040537825e-04,1.406236634379884776e-04,1.406236633056901170e-04,1.406236591240990627e-04,1.406236649759080089e-04
3.715352290971725702e-01,1.604045049025837495e-04,1.604044886610720333e-04,1.604045509506629719e-04,1.604046332594931878e-04,1.604046331866630182e-04,1.604046282737950000e-04,1.604046352566020463e-04
3.801893963205612570e-01,1.829113073302355717e-04,1.829112879115078240e-04,1.829113622692483021e-04,1.829114608147012957e-04,1.829114608340969949e-04,1.829114550702296926e-04,1.829114634001534660e-04
3.890451449942806672e-01,2.085084509312914829e-04,2.085084277083285693e-04,2.085085164529271260e-04,2.085086344136213713e-04,2.085086345695055202e-04,2.085086278175502699e-04,2.085086377514466403e-04
3.981071705534973137e-01,2.376069755503266252e-04,2.376069477696640892e-04,2.376070536617360827e-04,2.376071948322551236e-04,2.376071951838375207e-04,2.376071872874626961e-04,2.376071991304828587e-04
4.073802778041128447e-01,2.706699903075764687e-04,2.706699570627532333e-04,2.706700833885450743e-04,2.706702522971609010e-04,2.706702529229819648e-04,2.706702437047386629e-04,2.706702578192665687e-04
4.168693834703355305e-01,3.082187596279713335e-04,3.082187198270455947e-04,3.082188704980252480e-04,3.082190725464938616e-04,3.082190735499886749e-04,3.082190628095255770e-04,3.082190796257413688e-04
4.265795188015925610e-01,3.508393998288475272e-04,3.508393521545509963e-04,3.508395318259078903e-04,3.508397734553629957e-04,3.508397749719050960e-04,3.508397624843958597e-04,3.508397825127575870e-04
4.365158322401658797e-01,3.991902269770871412e-04,3.991901698378115711e-04,3.991903840495185916e-04,3.991906729371946338e-04,3.991906751429886665e-04,3.991906606579414445e-04,3.991906845039298337e-04
4.466835921509630380e-01,4.540097948327253630e-04,4.540097263020635861e-04,4.540099816468823888e-04,4.540103269392198630e-04,4.540103300624973785e-04,4.540103133031797578e-04,4.540103416847109867e-04
4.570881896148749624e-01,5.161256584042457109e-04,5.161255761462018015e-04,5.161258804699050831e-04,5.161262930585433593e-04,5.161262973936239394e-04,5.161262780574116206e-04,5.161263118253983997e-04
4.677351412871981196e-01,5.864638936236046514e-04,5.864637947998076325e-04,5.864641574399765030e-04,5.864646502882423906e-04,5.864646562131482473e-04,5.864646339732115755e-04,5.864646741358368626e-04
4.786300923226382564e-01,6.660593965281949233e-04,6.660592776824626228e-04,6.660597097535390226e-04,6.660602982823206125e-04,6.660603062807855671e-04,6.660602807896515154e-04,6.660603285410277193e-04
4.897788193684461389e-01,7.560669756792131029e-04,7.560668325935323208e-04,7.560673473274302954e-04,7.560680498707896121e-04,7.560680605596936926e-04,7.560680314553855363e-04,7.560680882093893766e-04
5.011872336272722439e-01,8.577732388596341542e-04,8.577730663739957517e-04,8.577736795275688053e-04,8.577745178701378899e-04,8.577745320336180659e-04,8.577744989492791950e-04,8.577745663795040103e-04
5.128613839913648276e-01,9.726092588283836776e-04,9.726090506148143532e-04,9.726097809579241273e-04,9.726107809680665291e-04,9.726107995998193537e-04,9.726107621779805056e-04,9.726108422649252854e-04
5.248074602497725394e-01,1.102163982447769159e-03,1.102163730726221039e-03,1.102164600627191307e-03,1.102165793002105173e-03,1.102165817357717752e-03,1.102165775270686193e-03,1.102165870357511325e-03
5.370317963702526676e-01,1.248198322177860187e-03,1.248198017358181791e-03,1.248199053487164534e-03,1.248200474628606690e-03,1.248200506290122764e-03,1.248200459268365183e-03,1.248200572126806959e-03
5.495408738576245122e-01,1.412659838020264213e-03,1.412659468250071233e-03,1.412660702425510596e-03,1.412662395467648505e-03,1.412662436423014339e-03,1.412662384293889104e-03,1.412662518202228382e-03
5.623413251903490728e-01,1.597697880727560029e-03,1.597697431320188903e-03,1.597698901529358588e-03,1.597700917543410466e-03,1.597700970283961325e-03,1.597700913023753682e-03,1.597701071859126921e-03
5.754399373371569260e-01,1.805679022678675048e-03,1.805678475388199740e-03,1.805680227019991826e-03,1.805682626423858175e-03,1.805682694063593784e-03,1.805682631866534649e-03,1.805682820214325355e-03
5.888436553555890240e-01,2.039202550454830964e-03,2.039201882555914669e-03,2.039203969893057643e-03,2.039206824098051089e-03,2.039206910519132318e-03,2.039206843887959517e-03,2.039207067171582011e-03
6.025595860743577781e-01,2.301115732061642920e-03,2.301114915180270046e-03,2.301117403209379172e-03,2.301120796540444529e-03,2.301120906570105693e-03,2.301120836433809616e-03,2.301121101068886923e-03
6.165950018614821948e-01,2.594528501225157324e-03,2.594527499851338390e-03,2.594530466463248943e-03,2.594534498393703380e-03,2.594534638018654738e-03,2.594534565884312836e-03,2.594534879462113280e-03
6.309573444801933606e-01,2.922827120660863916e-03,2.922825890255420587e-03,2.922829428925802046e-03,2.922834216672619105e-03,2.922834393297940245e-03,2.922834321445106666e-03,2.922834692951144404e-03
6.456542290346556356e-01,3.289686295286099391e-03,3.289684779869539357e-03,3.289689002931760458e-03,3.289694684462636000e-03,3.289694907223215514e-03,3.289694838951131347e-03,3.289695279026151609e-03
6.606934480075961069e-01,3.699079104909490899e-03,3.699077233990500854e-03,3.699082276640158935e-03,3.699089014149014882e-03,3.699089294282659028e-03,3.699089234222708092e-03,3.699089755474888400e-03
6.760829753919819218e-01,4.155284014265982033e-03,4.155281698928567184e-03,4.155287724133420457e-03,4.155295708046397377e-03,4.155296059338836959e-03,4.155296013847196122e-03,4.155296631226376020e-03
6.918309709189366385e-01,4.662888097169388436e-03,4.662885225089220993e-03,4.662892429621077507e-03,4.662901883200291225e-03,4.662902322513361522e-03,4.662902300161708008e-03,4.662903031408965199e-03
7.079457843841380216e-01,5.226785482493011975e-03,5.226781911592706491e-03,5.226790533451222687e-03,5.226801718068227812e-03,5.226802265963469141e-03,5.226802278148951798e-03,5.226803144337885745e-03
7.244359600749902262e-01,5.852169894975955272e-03,5.852165445352846065e-03,5.852175772917583493e-03,5.852188994072353434e-03,5.852189675542903563e-03,5.852189737242439668e-03,5.852190763432341819e-03
7.413102413009177161e-01,6.544520026849198063e-03,6.544514470514233885e-03,6.544526853843777095e-03,6.544542468007348568e-03,6.544543313331332990e-03,6.544543444029532649e-03,6.544544660055332669e-03
7.585775750291835484e-01,7.309576341611786522e-03,7.309569389460202939e-03,7.309584254259182332e-03,7.309602676618450617e-03,7.309603722346651698e-03,7.309603947171453703e-03,7.309605388601136781e-03
7.762471166286916135e-01,8.153307785103251770e-03,8.153299070391719500e-03,8.153316935292503898e-03,8.153338648473033509e-03,8.153339938562303296e-03,8.153340289667526317e-03,8.153341998964905302e-03
7.943282347242813790e-01,9.081866769210116680e-03,9.081855826635332890e-03,9.081877324595991063e-03,9.081902888431967955e-03,9.081904475533196172e-03,9.081904993772640586e-03,9.081907021712189512e-03
8.128305161640990706e-01,1.010153071000971167e-02,1.010151694926310871e-02,1.010154285407267177e-02,1.010157291648123429e-02,1.010157486338605567e-02,1.010157560032945261e-02,1.010157800772068168e-02
8.317637711026708569e-01,1.121862835701531100e-02,1.121861102942000449e-02,1.121864228853309761e-02,1.121867759753112682e-02,1.121867997877453241e-02,1.121868099912100465e-02,1.121868385891309702e-02
8.511380382023763236e-01,1.243944915796526066e-02,1.243942731447607482e-02,1.243946508967864843e-02,1.243950650655220765e-02,1.243950941015768523e-02,1.243951079460751952e-02,1.243951419446085588e-02
8.709635899560805861e-01,1.377013398131737669e-02,1.377010641977314230e-02,1.377015213751809145e-02,1.377020065111534373e-02,1.377020418045428463e-02,1.377020602910374904e-02,1.377021007453436627e-02
8.912509381337454517e-01,1.521654568576925708e-02,1.521651088481879542e-02,1.521656629847315846e-02,1.521662304053818596e-02,1.521662731625466822e-02,1.521662975258102068e-02,1.521663457080706626e-02
9.120108393559096527e-01,1.678411830451267267e-02,1.678407434108159998e-02,1.678414160780524259e-02,1.678420786919931559e-02,1.678421303112351617e-02,1.678421620662708114e-02,1.678422195127392269e-02
9.332543007969910098e-01,1.847768402519736272e-02,1.847762847171235262e-02,1.847771024725001696e-02,1.847778749481524332e-02,1.847779370375166388e-02,1.847779780331787469e-02,1.847780466017089063e-02
9.549925860214358853e-01,2.030127771951227567e-02,2.030120751634436477e-02,2.030130707166683673e-02,2.030139696537017549e-02,2.030140440459857545e-02,2.030140965263345018e-02,2.030141784666540661e-02
9.772372209558106704e-01,2.225791953370089005e-02,2.225783083142401572e-02,2.225795219590521318e-02,2.225805660575450040e-02,2.225806548201932078e-02,2.225807214939539563e-02,2.225808195333866049e-02
1.000000000000000000e+00,2.434937701646340200e-02,2.434926498154718968e-02,2.434941311821425119e-02,2.434953414025747137e-02,2.434954468394270877e-02,2.434955309576614449e-02,2.434956484054957848e-02
1.023292992280753655e+00,2.657590945311669867e-02,2.657576802958990653e-02,2.657594904892834550e-02,2.657608901942788357e-02,2.657610148351601323e-02,2.657611202768713626e-02,2.657612611511223077e-02
1.047128548050899610e+00,2.893599850767016729e-02,2.893582012611806142e-02,2.893604154594118724e-02,2.893620305255253586e-02,2.893621770984440567e-02,2.893623084632949635e-02,2.893624776442020596e-02
1.071519305237605968e+00,3.142607095078141927e-02,3.142584617480784909e-02,3.142611723478346691e-02,3.142630312325814246e-02,3.142632026118335337e-02,3.142633653184143117e-02,3.142635687336515354e-02
1.096478196143185091e+00,3.404022116041723750e-02,3.403993825945857143e-02,3.404027029998423631e-02,3.404048367455842633e-02,3.404050358672862375e-02,3.404052362543882881e-02,3.404054811015970461e-02
1.122018454301962898e+00,3.676994319351314239e-02,3.676958762971255928e-02,3.676999454587900895e-02,3.677023876110126210e-02,3.677026173455024555e-02,3.677028627725836829e-02,3.677031577854462246e-02
1.148153621496882826e+00,3.960388448664151767e-02,3.960343830248422292e-02,3.960393708477154273e-02,3.960421572606879353e-02,3.960424202288184009e-02,3.960427191702352301e-02,3.960430749348210072e-02
1.174897554939529076e+00,4.252763556711452314e-02,4.252707665983695984e-02,4.252768803382014212e-02,4.252800488360799352e-02,4.252803471536877045e-02,4.252807092792694477e-02,4.252811386077336858e-02
1.202264434617413169e+00,4.552357242259683079e-02,4.552287369121254396e-02,4.552362286873807423e-02,4.552398185436264122e-02,4.552401534754269702e-02,4.552405897075353924e-02,4.552411080763139883e-02
1.230268770812381174e+00,4.857077022564706970e-02,4.856989857703486457e-02,4.857081613084227034e-02,4.857122125011823638e-02,4.857125840020789370e-02,4.857131065363919087e-02,4.857137325956925600e-02
1.258925411794167504e+00,5.164500873326834107e-02,5.164392393546832910e-02,5.164504680778322226e-02,5.164550202739735807e-02,5.164554263923988586e-02,5.164560486662708033e-02,5.164568048267124956e-02
1.288249551693133599e+00,5.471889062791494840e-02,5.471754400196977841e-02,5.471891665483574752e-02,5.471942577646064093e-02,5.471946938792202758e-02,5.471954304676239500e-02,5.471963435681119481e-02
1.318256738556407459e+00,5.776209403888628996e-02,5.776042698571981493e-02,5.776210269634514394e-02,5.776266918501292424e-02,5.776271497082408057e-02,5.776280161230318982e-02,5.776291181811174513e-02
1.348962882591653312e+00,6.074177914848910564e-02,6.073972151497486482e-02,6.074176381266062352e-02,6.074239058185623708e-02,6.074243723423928404e-02,6.074253847061031331e-02,6.074267137478454176e-02
1.380384264602885214e+00,6.362316579029078656e-02,6.362063408942518483e-02,6.362311832117609200e-02,6.362380746931797781e-02,6.362385305190229601e-02,6.362397050797795328e-02,6.362413060401660159e-02
1.412537544622753938e+00,6.637029393221385853e-02,6.636718944680193577e-02,6.637020444593358381e-02,6.637095693953078135e-02,6.637099871113966154e-02,6.637113395611969613e-02,6.637132652381345921e-02
1.445439770745927888e+00,6.894697158356205557e-02,6.894317840165650746e-02,6.894682821705011566e-02,6.894764351699102234e-02,6.894767772221160884e-02,6.894783217770290851e-02,6.894806338114155275e-02
1.479108388168207222e+00,7.131790472848273388e-02,7.131328778250958789e-02,7.131769340515103917e-02,7.131856903444092066e-02,7.131859065857146240e-02,7.131876547842229408e-02,7.131904246253470414e-02
1.513561248436208651e+00,7.344999125880050106e-02,7.344439446919044656e-02,7.344969546695712115e-02,7.345062652093768685e-02,7.345062900803908668e-02,7.345082492558702159e-02,7.345115590551432039e-02
1.548816618912481236e+00,7.531374564722465026e-02,7.530699030545935646e-02,7.531334624676101763e-02,7.531432485057980297e-02,7.531429978505910228e-02,7.531451692368264228e-02,7.531491125935699249e-02
1.584893192461114042e+00,7.688480363394072092e-02,7.687668719873366752e-02,7.688427871099783040e-02,7.688529343399289062e-02,7.688523018853202218e-02,7.688546783212382718e-02,7.688593607821643527e-02
1.621810097358929781e+00,7.814543721539327081e-02,7.813573273807380981e-02,7.814476200924046212e-02,7.814579725208273264e-02,7.814568260790748233e-02,7.814593892919663443e-02,7.814649284816847785e-02
1.659586907437561321e+00,7.908599086945058976e-02,7.907444730838654456e-02,7.908513780044440500e-02,7.908617317838453897e-02,7.908599092793909546e-02,7.908626267464084758e-02,7.908691519808999648e-02
1.698243652461744357e+00,7.970613185288898117e-02,7.969247557865022369e-02,7.970507068478795143e-02,7.970608043913993135e-02,7.970581098624247851e-02,7.970609312797982682e-02,7.970685824900725081e-02
1.737800828749376247e+00,8.001579269499595193e-02,7.999973052317552180e-02,8.001449086862497118e-02,8.001544334849616802e-02,8.001506332698826718e-02,8.001534866997765671e-02,8.001624124714781794e-02
1.778279410038922759e+00,8.003567528772773110e-02,8.001689939849745969e-02,8.003409846539411010e-02,8.003495573226411530e-02,8.003443767092680017e-02,8.003471645269735757e-02,8.003575190469937317e-02
1.819700858609982541e+00,7.979718621030032488e-02,7.977538131474287697e-02,7.979529907068758088e-02,7.979601668912970902e-02,7.979532875798941993e-02,7.979558824101036507e-02,7.979678211078020111e-02
1.862087136662867515e+00,7.934168526726866066e-02,7.931653835048288470e-02,7.933945258784962096e-02,7.933997967557702979e-02,7.933908555627124104e-02,7.933930964731270019e-02,7.934067701569963438e-02
1.905460717963246342e+00,7.871895666614359133e-02,7.869016956491260706e-02,7.871634472341713928e-02,7.871662434169530986e-02,7.871548327172614434e-02,7.871565220296226906e-02,7.871720693564010496e-02
1.949844599758045582e+00,7.798485723954180771e-02,7.795216218618261639e-02,7.798183554550591756e-02,7.798180551524218351e-02,7.798037256191023281e-02,7.798046267990721425e-02,7.798221649780887055e-02
1.995262314968878847e+00,7.719815992351866663e-02,7.716133799611049615e-02,7.719470329868760583e-02,7.719429752630926900e-02,7.719252414986192690e-02,7.719250786915184126e-02,7.719446924289917467e-02
2.041737944669529625e+00,7.641669285534519185e-02,7.637559500878560170e-02,7.641278381343122317e-02,7.641193420187449015e-02,7.640976916767960869e-02,7.640961515579981767e-02,7.641178803895191940e-02
2.089296130854038758e+00,7.569297200172418749e-02,7.564754200942584716e-02,7.568860338835251000e-02,7.568724238988261410e-02,7.568463308485284813e-02,7.568430675437419486e-02,7.568668918914733812e-02
2.137962089502232654e+00,7.506963211948178283e-02,7.501993033480999773e-02,7.506480990714070600e-02,7.506287374420797520e-02,7.505976794178738365e-02,7.505923233044432819e-02,7.506181498280488362e-02
2.187761623949551648e+00,7.457506746667801056e-02,7.452129382991895534e-02,7.456981356159217422e-02,7.456724609784343150e-02,7.456359419724968574e-02,7.456281131792752426e-02,7.456557602601018853e-02
2.238721138568339875e+00,7.421978671444601217e-02,7.416230091273981473e-02,7.421414158047470733e-02,7.421089876558457921e-02,7.420665650359334342e-02,7.420558923940483165e-02,7.420850768871643799e-02
2.290867652767772267e+00,7.399404935672222738e-02,7.393338553567942173e-02,7.398807421049277688e-02,7.398412895021237723e-02,7.397926054704340171e-02,7.397787515062353991e-02,7.398090781921105863e-02
2.344228815319922887e+00,7.386736478061807498e-02,7.380423777104384853e-02,7.386114306633684290e-02,7.385649028552605799e-02,7.385097194067301307e-02,7.384924116872282340e-02,7.385233671215690743e-02
2.398832919019489918e+00,7.379038100304596837e-02,7.372568074720849129e-02,7.378401882192758832e-02,7.377868039820779933e-02,7.377250399883872323e-02,7.377041087076660619e-02,7.377350613614749864e-02
2.454708915685031023e+00,7.369955146647722000e-02,7.363432230458837047e-02,7.369317662311554440e-02,7.368720577983133013e-02,7.368038262662390814e-02,7.367792473852535773e-02,7.368094560360280432e-02
2.511886431509579687e+00,7.352473506647529133e-02,7.346013688329469660e-02,7.351849441230594306e-02,7.351197908237201706e-02,7.350454337992309850e-02,7.350173763205100630e-02,7.350460085427940049e-02
2.570395782768864823e+00,7.319955708199585298e-02,7.313680612019390903e-02,7.319361189377376897e-02,7.318667651410601382e-02,7.317868832161265880e-02,7.317557583076558791e-02,7.317819205606072852e-02
2.630267991895381297e+00,7.267395187623386377e-02,7.261424038097116784e-02,7.266847111319936492e-02,7.266127629814041200e-02,7.265282359857409833e-02,7.264947447083959509e-02,7.265175248824246035e-02
2.691534803926916908e+00,7.192785510679765293e-02,7.187225091515722641e-02,7.192300654858453657e-02,7.191574613588903875e-02,7.190694566695360335e-02,7.190346320843678252e-02,7.190531544209483039e-02
2.754228703338166273e+00,7.098456616989448631e-02,7.093389587059657775e-02,7.098050564734467716e-02,7.097340072602177641e-02,7.096439723238820441e-02,7.096092108677941324e-02,7.096227019113594825e-02
2.818382931264455049e+00,6.992193105629188055e-02,6.987665329616354892e-02,6.991879024045608015e-02,6.991207996558054805e-02,6.990304358658434858e-02,6.989975122285840836e-02,6.990053749566531305e-02
2.884031503126605500e+00,6.887928435411912187e-02,6.883936301959762971e-02,6.887715784638941130e-02,6.887108712335454630e-02,6.886220872815343452e-02,6.885931467620563795e-02,6.885950383738990987e-02
2.951209226666386964e+00,6.805812136270782131e-02,6.802291135465327043e-02,6.805705410204485051e-02,6.805185857158621565e-02,6.804334299501900440e-02,6.804109525975315931e-02,6.804068597864322554e-02
3.019951720402016093e+00,6.771481870297305083e-02,6.768297937455076962e-02,6.771479493514029335e-02,6.771068408635005920e-02,6.770274139799016544e-02,6.770141459034222098e-02,6.770044500123460762e-02
3.090295432513591845e+00,6.814442451684472879e-02,6.811387700212370722e-02,6.814535970852768354e-02,6.814249934966187805e-02,6.813533449377057183e-02,6.813521941318097241e-02,6.813377176566923210e-02
3.162277660168379523e+00,6.965558682436191751e-02,6.962353088217250463e-02,6.965732390299350651e-02,6.965581957385402756e-02,6.964962093039971103e-02,6.965101062195810933e-02,6.964921319504827069e-02
3.235936569296280929e+00,7.253800373434478310e-02,7.250100688446627084e-02,7.254031484938520957e-02,7.254019799837402305e-02,7.253512561079730747e-02,7.253829829393475259e-02,7.253632378604493725e-02
3.311311214825911176e+00,7.702521050409176506e-02,7.697937686095111809e-02,7.702780511090102922e-02,7.702902391570450036e-02,7.702519828249920764e-02,7.703039798288413564e-02,7.702845778978659186e-02
3.388441561392023793e+00,8.325684578776042233e-02,8.319806415012799550e-02,8.325938525241860511e-02,8.326180177596588516e-02,8.325929418401047111e-02,8.326671035411621624e-02,8.326504446698090867e-02
3.467368504525316641e+00,9.124549730998798847e-02,9.116975823104678245e-02,9.124761546186617445e-02,9.125101036864548265e-02,9.124983573546094351e-02,9.125958356221017254e-02,9.125844624375978320e-02
3.548133892335753270e+00,1.008535469055575062e-01,1.007573076291993774e-01,1.008548751074788419e-01,1.008589604222706188e-01,1.008590735007305894e-01,1.008711768973044043e-01,1.008708187911761811e-01
3.630780547701013994e+00,1.117849020221313161e-01,1.116654677807380203e-01,1.117850965111891887e-01,1.117895359369587560e-01,1.117908315214023035e-01,1.118052109068875533e-01,1.118058587496857520e-01
3.715352290971723814e+00,1.235950196188954214e-01,1.234509016297117290e-01,1.235937882499479612e-01,1.235982234854012540e-01,1.236005409590663628e-01,1.236170077754084745e-01,1.236188433440080503e-01
3.801893963205612792e+00,1.357202779305484719e-01,1.355514843614888387e-01,1.357174031901828004e-01,1.357214836638014066e-01,1.357246158732477725e-01,1.357428753314796621e-01,1.357460155954533787e-01
3.890451449942804896e+00,1.475248158165246293e-01,1.473330335939351254e-01,1.475201711993580911e-01,1.475235838622059314e-01,1.475272899322729037e-01,1.475469527204194831e-01,1.475514333128047917e-01
3.981071705534973137e+00,1.583599142729566200e-01,1.581485477605882595e-01,1.583534718854402445e-01,1.583559673760258912e-01,1.583599887275607132e-01,1.583805914096898804e-01,1.583863554300993237e-01
4.073802778041126338e+00,1.676284408656815716e-01,1.674024879881430561e-01,1.676202693978934011e-01,1.676216811604762380e-01,1.676257596956884921e-01,1.676467924061911807e-01,1.676536862114310356e-01
4.168693834703354639e+00,1.748454220965538486e-01,1.746111879696566060e-01,1.748356759025159468e-01,1.748359297644320465e-01,1.748398269641150415e-01,1.748607659273492265e-01,1.748685429681264558e-01
4.265795188015925277e+00,1.796859124929627294e-01,1.794505823696450064e-01,1.796748141437625457e-01,1.796739273644953339e-01,1.796774429093833392e-01,1.796977844935724877e-01,1.797061174829049368e-01
4.365158322401661017e+00,1.820131604183016782e-01,1.817842741676996277e-01,1.820009803587641084e-01,1.819990510310085519e-01,1.820020395208880593e-01,1.820213321548919128e-01,1.820298329977899088e-01
4.466835921509630047e+00,1.818834036472591342e-01,1.816682891970211045e-01,1.818704411167353929e-01,1.818676306724318348e-01,1.818700150749871514e-01,1.818878855446308951e-01,1.818961316297846575e-01
4.570881896148751622e+00,1.795278338685764585e-01,1.793330637792791005e-01,1.795144027691158439e-01,1.795109157907207043e-01,1.795126964151699811e-01,1.795288678353325063e-01,1.795364325954043605e-01
4.677351412871980862e+00,1.753164205630453887e-01,1.751473523377542474e-01,1.753028424196870771e-01,1.752989085659517055e-01,1.753001666356951427e-01,1.753144666595624346e-01,1.753209518313983972e-01
4.786300923226384896e+00,1.697113643345831702e-01,1.695718114588841141e-01,1.696979681281118868e-01,1.696938304720354285e-01,1.696947257735844095e-01,1.697070851223846655e-01,1.697121519267316414e-01
4.897788193684461611e+00,1.632191260112886289e-01,1.631111856246769409e-01,1.632062520029980146e-01,1.632021644003115723e-01,1.632029270048156455e-01,1.632133698678659706e-01,1.632167663786950607e-01
5.011872336272724660e+00,1.563488714371787935e-01,1.562729104050252504e-01,1.563368738866374452e-01,1.563331073979082886e-01,1.563340240518917845e-01,1.563426529914075103e-01,1.563442352371076371e-01
5.128613839913648498e+00,1.495820345137054697e-01,1.495368138472465414e-01,1.495712771910875094e-01,1.495681326133225797e-01,1.495695290104601394e-01,1.495765074503270231e-01,1.495762522230476288e-01
5.248074602497728058e+00,1.433534307395386287e-01,1.433363336368508600e-01,1.433442699438673418e-01,1.433420909133707455e-01,1.433443115951407165e-01,1.433498466660433346e-01,1.433478545598457776e-01
5.370317963702526676e+00,1.380403032918779138e-01,1.380476274244207546e-01,1.380330558861999624e-01,1.380322355720097482e-01,1.380356235499657358e-01,1.380399510915704120e-01,1.380364389244062850e-01
5.495408738576248453e+00,1.339532736254366585e-01,1.339805535764206357e-01,1.339481720073676663e-01,1.339491467264094238e-01,1.339540249583562326e-01,1.339573971333550273e-01,1.339526796469735492e-01
5.623413251903491172e+00,1.313233870942924486e-01,1.313657248412613554e-01,1.313205280689843935e-01,1.313237534478282065e-01,1.313304099452578810e-01,1.313330846354308912e-01,1.313275462395947502e-01
5.754399373371566817e+00,1.302824072228781771e-01,1.303348017951446725e-01,1.302817060367376378e-01,1.302876153439431750e-01,1.302962929246557211e-01,1.302985233057324665e-01,1.302925816428572303e-01
5.888436553555889574e+00,1.308382895126952994e-01,1.308959655476799877e-01,1.308394523432953871e-01,1.308484015277566470e-01,1.308592921826567668e-01,1.308613149035574019e-01,1.308553791050613146e-01
6.025595860743575116e+00,1.328526200988165151e-01,1.329113547480710866e-01,1.328551469499286708e-01,1.328673555655005001e-01,1.328805983852716366e-01,1.328826195962569401e-01,1.328770471667266584e-01
6.165950018614822170e+00,1.360298078807151423e-01,1.360862455722790521e-01,1.360330328116066134e-01,1.360485330911026525e-01,1.360642141054071164e-01,1.360663938548431484e-01,1.360614509879113365e-01
6.309573444801929831e+00,1.399275826169272541e-01,1.399795109172908003e-01,1.399307503773814798e-01,1.399493571929726343e-01,1.399675096191052848e-01,1.399699463633121699e-01,1.399657769561018228e-01
6.456542290346556356e+00,1.439945363292513270e-01,1.440410804279175228e-01,1.439969056419057869e-01,1.440182175201711046e-01,1.440388217653621739e-01,1.440415394724451348e-01,1.440381479149893673e-01
6.606934480075957516e+00,1.476338711562467654e-01,1.476755575813301358e-01,1.476348274497538415e-01,1.476582635875739180e-01,1.476812474707206169e-01,1.476841878475563530e-01,1.476814395647881584e-01
6.760829753919819218e+00,1.502849565328829295e-01,1.503236050468335916e-01,1.502841129624537253e-01,1.503089844357946014e-01,1.503342249364239824e-01,1.503372467021262260e-01,1.503348882836361977e-01
6.918309709189362167e+00,1.515080823520326414e-01,1.515465100114351815e-01,1.515053485884326478e-01,1.515309551136387878e-01,1.515582832417536607e-01,1.515611692843769065e-01,1.515588670223388390e-01
7.079457843841380438e+00,1.510551534405916996e-01,1.510967115724693721e-01,1.510507569459684785e-01,1.510764949584256778e-01,1.511057051693243669e-01,1.511081771449055977e-01,1.511055694728225540e-01
7.244359600749898931e+00,1.489111642522828738e-01,1.489591679085349729e-01,1.489056175839956198e-01,1.489310820180299588e-01,1.489619470842270810e-01,1.489636859737212549e-01,1.489604424322278353e-01
7.413102413009177383e+00,1.452974435912536832e-01,1.453545832138707916e-01,1.452914619153959919e-01,1.453165236570037877e-01,1.453488148679047132e-01,1.453494855854313428e-01,1.453453631999110374e-01
7.585775750291835706e+00,1.406357305968693738e-01,1.407035684865553804e-01,1.406301136673104024e-01,1.406549577486333191e-01,1.406884686547902330e-01,1.406877469749569232e-01,1.406826347097444307e-01
7.762471166286919910e+00,1.354800357390406051e-01,1.355586798078524668e-01,1.354755355390048766e-01,1.355006515768069630e-01,1.355352219858374785e-01,1.355328223064716231e-01,1.355267658048429635e-01
7.943282347242813124e+00,1.304297659406346566e-01,1.305177790598862908e-01,1.304269633110943238e-01,1.304530880489180589e-01,1.304886248612960598e-01,1.304843271673407357e-01,1.304775293799689817e-01
8.128305161640994925e+00,1.260415081653187275e-01,1.261360605070261931e-01,1.260407192643348273e-01,1.260687392361467818e-01,1.261052320539495231e-01,1.260989060118595517e-01,1.260917040576315928e-01
8.317637711026709013e+00,1.227562007221507379e-01,1.228534211884090982e-01,1.227574286640806256e-01,1.227882575749969229e-01,1.228257881389739070e-01,1.228174118815861249e-01,1.228102352100566841e-01
8.511380382023768121e+00,1.208528308204483703e-01,1.209482782856943217e-01,1.208557704144422873e-01,1.208902206038337396e-01,1.209289648819632385e-01,1.209186357264200595e-01,1.209119538615365252e-01
8.709635899560804972e+00,1.204328174838160126e-01,1.205219782847281179e-01,1.204369116214079882e-01,1.204755813072708598e-01,1.205158029669624181e-01,1.205037371684427872e-01,1.204980065095298397e-01
8.912509381337459402e+00,1.214345102828005563e-01,1.215132323115982876e-01,1.214390464143408344e-01,1.214822424891495445e-01,1.215242781012530054e-01,1.215107977421631957e-01,1.215064164045531470e-01
9.120108393559096527e+00,1.236730153902034224e-01,1.237378124787373301e-01,1.236772433712545194e-01,1.237249526516729647e-01,1.237691903408750377e-01,1.237546980502461369e-01,1.237519754780287140e-01
9.332543007969913873e+00,1.268942229059489835e-01,1.269424258317753684e-01,1.268974736168761441e-01,1.269493860359440229e-01,1.269962381764265236e-01,1.269811830604654079e-01,1.269803270472290302e-01
9.549925860214358408e+00,1.308285041281302130e-01,1.308582785126457537e-01,1.308302892107704174e-01,1.308858672455993077e-01,1.309357371926558045e-01,1.309205768339451459e-01,1.309216962207944146e-01
9.772372209558112033e+00,1.352343828311744767e-01,1.352446569544092925e-01,1.352344577415693916e-01,1.352930379208191480e-01,1.353462839451001487e-01,1.353314486224326818e-01,1.353345674691669998e-01
1.000000000000000000e+01,1.399282456922155971e-01,1.399185957592066765e-01,1.399266251129742122e-01,1.399875308996987588e-01,1.400444332276757631e-01,1.400302994253668221e-01,1.400353776203012435e-01
1.023292992280753566e+01,1.447958864502107146e-01,1.447664252506317972e-01,1.447928139805994552e-01,1.448554577109076869e-01,1.449161931034988471e-01,1.449030709083581892e-01,1.449100258193318225e-01
1.047128548050899610e+01,1.497846153243510559e-01,1.497359145655579871e-01,1.497804988208698007e-01,1.498444540584513152e-01,1.499090816937325710e-01,1.498972157806557903e-01,1.499059407371135799e-01
1.071519305237606012e+01,1.548835375777528611e-01,1.548165880080755730e-01,1.548788636298728538e-01,1.549438965701984694e-01,1.550123595053176373e-01,1.550019409027038331e-01,1.550123189218403363e-01
1.096478196143185180e+01,1.600995349046024363e-01,1.600157371110428606e-01,1.600947799396833238e-01,1.601608390970845619e-01,1.602329801095778994e-01,1.602241643336923260e-01,1.602360765100822315e-01
1.122018454301962898e+01,1.654311253996424702e-01,1.653322982985936662e-01,1.654266841837353508e-01,1.654938571521431812e-01,1.655694424654170493e-01,1.655623661814050462e-01,1.655756944173795708e-01
1.148153621496882870e+01,1.708460212729537853e-01,1.707344027840092815e-01,1.708421641707405514e-01,1.709106141042270322e-01,1.709893600954864312e-01,1.709841489946201665e-01,1.709987745032911788e-01
1.174897554939529165e+01,1.762672825100508878e-01,1.761455116292828249e-01,1.762641429873915977e-01,1.763340415270401584e-01,1.764156357917514573e-01,1.764124012105355299e-01,1.764281998592511780e-01
1.202264434617413080e+01,1.815667208321852522e-01,1.814378086386435884e-01,1.815643131649987696e-01,1.816357886904303442e-01,1.817198944094391977e-01,1.817187184709940784e-01,1.817355529110850076e-01
1.230268770812381085e+01,1.865685952326391062e-01,1.864358744146553115e-01,1.865668520834679600e-01,1.866399619380132158e-01,1.867262068536490738e-01,1.867271189527626163e-01,1.867448300036792519e-01
1.258925411794167459e+01,1.910627268682200675e-01,1.909297793485449368e-01,1.910615402887103076e-01,1.911362686079563500e-01,1.912242210092361672e-01,1.912271724470749057e-01,1.912455717033660907e-01
1.288249551693133554e+01,1.948218683787666106e-01,1.946924439266060625e-01,1.948211282292282576e-01,1.948974110116382386e-01,1.949865424878034215e-01,1.949913857130772532e-01,1.950102500898008018e-01
1.318256738556407370e+01,1.976270663517815107e-01,1.975049679676641190e-01,1.976266866372934083e-01,1.977044519580694604e-01,1.977941040505379333e-01,1.978005829603798615e-01,1.978196552864091018e-01
1.348962882591653312e+01,1.992933227296742049e-01,1.991822546400361937e-01,1.992932480003573037e-01,1.993724562581024040e-01,1.994618219547069360e-01,1.994695767369386585e-01,1.994885733407116002e-01
1.380384264602885303e+01,1.996899713357828954e-01,1.995933687098845888e-01,1.996901725946682860e-01,1.997708505363399167e-01,1.998589720084943400e-01,1.998675582486561519e-01,1.998861824602508885e-01
1.412537544622754027e+01,1.987582594165507033e-01,1.986790934280498466e-01,1.987587200811128940e-01,1.988409752880034853e-01,1.989267691911120739e-01,1.989356899440172521e-01,1.989536517555949846e-01
1.445439770745928065e+01,1.965150990391819896e-01,1.964556820327784115e-01,1.965157943053885969e-01,1.965998094736670643e-01,1.966821123057931331e-01,1.966908569971388687e-01,1.967078937073908906e-01
1.479108388168207178e+01,1.930516993399815084e-01,1.930135176762611537e-01,1.930525870980112080e-01,1.931386012568688249e-01,1.932162288365652514e-01,1.932243159185124681e-01,1.932402116748435650e-01
1.513561248436208651e+01,1.885254504089174110e-01,1.885090419033997045e-01,1.885264736479176362e-01,1.886147506010921460e-01,1.886865690864442391e-01,1.886935870181477015e-01,1.887081887173034933e-01
1.548816618912481147e+01,1.831460687864213122e-01,1.831509643318700031e-01,1.831471646469020609e-01,1.832379627284863866e-01,1.833029594008548369e-01,1.833086006110303257e-01,1.833218268970687459e-01
1.584893192461114175e+01,1.771619608852212369e-01,1.771867136597811143e-01,1.771630844089572554e-01,1.772566281680549860e-01,1.773139770784248337e-01,1.773180632659866474e-01,1.773299070034235758e-01
1.621810097358929781e+01,1.708437640251792566e-01,1.708860511059298315e-01,1.708449125894152820e-01,1.709413748465866689e-01,1.709904906390399548e-01,1.709929856831707007e-01,1.710035094563509828e-01
1.659586907437561365e+01,1.644763541048288036e-01,1.645331342634313021e-01,1.644775893208986761e-01,1.645770897071534844e-01,1.646176737625916764e-01,1.646186862666183526e-01,1.646280143550388209e-01
1.698243652461744446e+01,1.583447278987694107e-01,1.584124606210769171e-01,1.583461955977814584e-01,1.584488097545073970e-01,1.584808808253577450e-01,1.584806538996140213e-01,1.584889603319953322e-01
1.737800828749376336e+01,1.527213757474162048e-01,1.527962726453831466e-01,1.527233031125873608e-01,1.528290824320752694e-01,1.528529929242375962e-01,1.528518843029834096e-01,1.528593793399758149e-01
1.778279410038922848e+01,1.478426680634795376e-01,1.479209836153151381e-01,1.478453544491294680e-01,1.479543388937156756e-01,1.479707667254402392e-01,1.479692179688729681e-01,1.479761309925750612e-01
1.819700858609982674e+01,1.438932978136744367e-01,1.439715990000988433e-01,1.438970837397620661e-01,1.440093158064286172e-01,1.440192387027385001e-01,1.440177386379506708e-01,1.440243011605245316e-01
1.862087136662867692e+01,1.409861983420546139e-01,1.410616243118657520e-01,1.409914309957142620e-01,1.411069591063309203e-01,1.411116031270817639e-01,1.411106459522086798e-01,1.411170729195336260e-01
1.905460717963246253e+01,1.391506037539049778e-01,1.392210733644845266e-01,1.391575869408171462e-01,1.392764668864565070e-01,1.392772308608664078e-01,1.392772753294340138e-01,1.392837472550929045e-01
1.949844599758045405e+01,1.383219441997492749e-01,1.383863032864119935e-01,1.383308981629364776e-01,1.384531781251218951e-01,1.384515342298900109e-01,1.384529650164521564e-01,1.384596109851021772e-01
1.995262314968878670e+01,1.383458658959784149e-01,1.384039200559131211e-01,1.383568782123069940e-01,1.384825768258830803e-01,1.384799601441130401e-01,1.384830559295990859e-01,1.384899405616837609e-01
2.041737944669529625e+01,1.389904510844267027e-01,1.390428906731655534e-01,1.390034395939343803e-01,1.391325108622289697e-01,1.391302090804681368e-01,1.391351193626186034e-01,1.391422357828250300e-01
2.089296130854038580e+01,1.399688450369485915e-01,1.400170521052470085e-01,1.399835258654980041e-01,1.401158241742266330e-01,1.401148770311567426e-01,1.401216143392566837e-01,1.401288850177821732e-01
2.137962089502232388e+01,1.409672803939240049e-01,1.410130421616831720e-01,1.409831564469628540e-01,1.411183999730265259e-01,1.411195233694987894e-01,1.411279687901146052e-01,1.411352543652003855e-01
2.187761623949552003e+01,1.416741864122767203e-01,1.417193561944773139e-01,1.416905486229507183e-01,1.418282827903600829e-01,1.418318237909473034e-01,1.418417455727624121e-01,1.418488603143867044e-01
2.238721138568340052e+01,1.418147111008640493e-01,1.418608457439967663e-01,1.418306580757280888e-01,1.419702310687387670e-01,1.419761680430811079e-01,1.419872552860657888e-01,1.419939899360529445e-01
2.290867652767772356e+01,1.411812797979163647e-01,1.412293388477321998e-01,1.411957666278040868e-01,1.413363293660712672e-01,1.413443103958010039e-01,1.413562153938562327e-01,1.413623627213860812e-01
2.344228815319922532e+01,1.396511646321914879e-01,1.397013181544241867e-01,1.396630755930176604e-01,1.398035939008886175e-01,1.398130074454083382e-01,1.398253908730520412e-01,1.398307693191430667e-01
2.398832919019490006e+01,1.371967855734827491e-01,1.372483545422757689e-01,1.372050298828193238e-01,1.373443184514312188e-01,1.373543898750769765e-01,1.373669642129489721e-01,1.373714381984016131e-01
2.454708915685031201e+01,1.338873312506748958e-01,1.339388917255434908e-01,1.338909507757390649e-01,1.340277360145716856e-01,1.340376374410944260e-01,1.340501987530551553e-01,1.340536921657883018e-01
2.511886431509579509e+01,1.298723216781025036e-01,1.299219634234267950e-01,1.298705940107978685e-01,1.300035784562500185e-01,1.300125288953367653e-01,1.300249745205385443e-01,1.300274735114552438e-01
2.570395782768864734e+01,1.253590885125269172e-01,1.254047798198221486e-01,1.253516413965904408e-01,1.254795824099545765e-01,1.254869310221224388e-01,1.254992592362386139e-01,1.255008070681364885e-01
2.630267991895381385e+01,1.205788014527940932e-01,1.206188218849520849e-01,1.205656797718001882e-01,1.206874576663794219e-01,1.206927353114251589e-01,1.207050230279395064e-01,1.207057053816310288e-01
2.691534803926916553e+01,1.157548167526997740e-01,1.157881598850687976e-01,1.157365009507975162e-01,1.158511754133033644e-01,1.158541070643017978e-01,1.158664736823243335e-01,1.158663984690663368e-01
2.754228703338166184e+01,1.110768967156733483e-01,1.111036030770249650e-01,1.110543073484159676e-01,1.111611565274207292e-01,1.111616421893953793e-01,1.111742063064886515e-01,1.111734825340818245e-01
2.818382931264455138e+01,1.066756571473684023e-01,1.066969569357929248e-01,1.066500617525322769e-01,1.067485842636436699e-01,1.067466529569124079e-01,1.067594840666530459e-01,1.067582016529539518e-01
2.884031503126605855e+01,1.026200274065198897e-01,1.026383115721374167e-01,1.025929245269796286e-01,1.026828308220556624e-01,1.026785804251484635e-01,1.026916596831570772e-01,1.026898769255862598e-01
2.951209226666387053e+01,9.892222213444418211e-02,9.894081810309394986e-02,9.889519594584661455e-02,9.897637672298031930e-02,9.896992117039356274e-02,9.898311973110114625e-02,9.898085792123849369e-02
3.019951720402016093e+01,9.555437115203549436e-02,9.557713154713026737e-02,9.552891067191551788e-02,9.560140311397961888e-02,9.559283288004254142e-02,9.560590840246371847e-02,9.560315604521896216e-02
3.090295432513591933e+01,9.247219934291461829e-02,9.250303226934275536e-02,9.244956807613595451e-02,9.251352361184368711e-02,9.250289058226873751e-02,9.251550563763033530e-02,9.251222963710400982e-02
3.162277660168379256e+01,8.963965023808624644e-02,8.968201114870023860e-02,8.962076430453339015e-02,8.967643227648219861e-02,8.966376460659813974e-02,8.967552494688993403e-02,8.967168687303790631e-02
3.235936569296281107e+01,8.704655924368602526e-02,8.710305775015543539e-02,8.703194853837883938e-02,8.707967588806855841e-02,8.706500771571898389e-02,8.707551088699132247e-02,8.707108272380177649e-02
3.311311214825911264e+01,8.471709568139804136e-02,8.478923539951757626e-02,8.470690986544883450e-02,8.474714683286015127e-02,8.473055949808670773e-02,8.473944703874933260e-02,8.473442412091747311e-02
3.388441561392023971e+01,8.270594931293974439e-02,8.279408064634699582e-02,8.270002760235622974e-02,8.273334249538430440e-02,8.271499799348443205e-02,8.272200020535257214e-02,8.271640705330911281e-02
3.467368504525316553e+01,8.108200814459176620e-02,8.118546081737894327e-02,8.107997988922448218e-02,8.110706315783174081e-02,8.108721400205116947e-02,8.109217961592897483e-02,8.108606780908006462e-02
3.548133892335753359e+01,7.990880960445671810e-02,8.002615496072257306e-02,7.991020120527915493e-02,7.993184735887333414e-02,7.991082794853143767e-02,7.991373557150996398e-02,7.990717605397035239e-02
3.630780547701014171e+01,7.922151137967142764e-02,7.935087731123258159e-02,7.922581860010202703e-02,7.924289154227236176e-02,7.922107850967938236e-02,7.922202721283456983e-02,7.921509758275109558e-02
3.715352290971723903e+01,7.901192131832711352e-02,7.915130157757033214e-02,7.901866083466378698e-02,7.903202944643074324e-02,7.900979025724140514e-02,7.900897686502096617e-02,7.900174958991246221e-02
3.801893963205612437e+01,7.922553218364344896e-02,7.937297624385315775e-02,7.923421275907223393e-02,7.924468911308563124e-02,7.922232959197186841e-02,7.922001591815097665e-02,7.921255039257393826e-02
3.890451449942804629e+01,7.976448374581456002e-02,7.991820405132907257e-02,7.977456932632343012e-02,7.978284707275069831e-02,7.976056405659538717e-02,7.975704479090581223e-02,7.974938326181797710e-02
3.981071705534973404e+01,8.051443206485132953e-02,8.067277649472433254e-02,8.052528974889970603e-02,8.053192548403985407e-02,8.050979175100608787e-02,8.050537123177664567e-02,8.049754455144338128e-02
4.073802778041125805e+01,8.136069581786184446e-02,8.152208094133048255e-02,8.137157250440264777e-02,8.137698983122619578e-02,8.135495671056783284e-02,8.134993389511048500e-02,8.134196877021261651e-02
4.168693834703355350e+01,8.222049580050025397e-02,8.238332525781402738e-02,8.223055741938976870e-02,8.223510553700202896e-02,8.221304314909728961e-02,8.220771112989501417e-02,8.219964252541325789e-02
4.265795188015925277e+01,8.304712736323674460e-02,8.320977067848545072e-02,8.305554439041132331e-02,8.305956177303258636e-02,8.303730064723616189e-02,8.303195086203293829e-02,8.302382951822816215e-02
4.365158322401661195e+01,8.384355789437135387e-02,8.400437228767029807e-02,8.384963572207711213e-02,8.385354172862323485e-02,8.383093162632029860e-02,8.382586281679507700e-02,8.381776190978224017e-02
4.466835921509630225e+01,8.465248167429387238e-02,8.480989423473370148e-02,8.465580334147371211e-02,8.466016518778088362e-02,8.463712172702644865e-02,8.463264627087906111e-02,8.462465979215276490e-02
4.570881896148751622e+01,8.554676221012448567e-02,8.569936293364388558e-02,8.554727126689136429e-02,8.555285531258319254e-02,8.552939336754070143e-02,8.552583621235715361e-02,8.551807485649624840e-02
4.677351412871981040e+01,8.660238241221952793e-02,8.674902030878464676e-02,8.660041394876973053e-02,8.660817570562800993e-02,8.658441744765407733e-02,8.658210515887149183e-02,8.657468429656980935e-02
4.786300923226384896e+01,8.788059290049746175e-02,8.802042693108524940e-02,8.787680333529500343e-02,8.788784342536053174e-02,8.786400358098789276e-02,8.786324600983778932e-02,8.785627210891723549e-02
4.897788193684461078e+01,8.940747911634903955e-02,8.953996800974582670e-02,8.940269465300761109e-02,8.941816426825791031e-02,8.939451687367266919e-02,8.939558241778286507e-02,8.938913880950200008e-02
5.011872336272725192e+01,9.116800464398520931e-02,9.129287564046842385e-02,9.116303340723402870e-02,9.118403132115343590e-02,9.116086552805247045e-02,9.116395584232572791e-02,9.115809014882599037e-02
5.128613839913648320e+01,9.309781786659748759e-02,9.321504139930680832e-02,9.309325310582203250e-02,9.312070055833654436e-02,9.309826933408409111e-02,9.310349579760568428e-02,9.309820878693239599e-02
5.248074602497728591e+01,9.508806176597867088e-02,9.519786264965637845e-02,9.508414783664757841e-02,9.511867141783701685e-02,9.509714339185854071e-02,9.510450998434688552e-02,9.509974828284614712e-02
5.370317963702527209e+01,9.699394674312053488e-02,9.709686954523530367e-02,9.699052861446867679e-02,9.703235456462974695e-02,9.701178093987476714e-02,9.702117153128760052e-02,9.701682440985341660e-02
5.495408738576248453e+01,9.864846463063600690e-02,9.874544903829135523e-02,9.864500109569263042e-02,9.869387341180041462e-02,9.867417049758259173e-02,9.868534568314815680e-02,9.868124762081727230e-02
5.623413251903490817e+01,9.988235492887144462e-02,9.997480369096012343e-02,9.987801557828576704e-02,9.993315448186072814e-02,9.991411316951127886e-02,9.992671623598006758e-02,9.992265656365009741e-02
5.754399373371566639e+01,1.005416287279237569e-01,1.006314563438072546e-01,1.005354536632415002e-01,1.005955558680808187e-01,1.005768640219861926e-01,1.005904351587417755e-01,1.005861716281871571e-01
5.888436553555889930e+01,1.005070406646379477e-01,1.005966308680315696e-01,1.004981204622374946e-01,1.005614053840084982e-01,1.005426936497375023e-01,1.005566931952326243e-01,1.005519720405525924e-01
6.025595860743574406e+01,9.971103865369608521e-02,9.980311699080372800e-02,9.969868814402900459e-02,9.976300104760504883e-02,9.974389373623029909e-02,9.975773325312178863e-02,9.975231260321301696e-02
6.165950018614822170e+01,9.814885432427106204e-02,9.824630558939381753e-02,9.813277240521481315e-02,9.819574258591068361e-02,9.817590191190647686e-02,9.818898285432475781e-02,9.818265564373269971e-02
6.309573444801930009e+01,9.588306697855182581e-02,9.598871196878097645e-02,9.586346182327587506e-02,9.592269477440094894e-02,9.590185330185584112e-02,9.591361328644690265e-02,9.590622776579184328e-02
6.456542290346556001e+01,9.304187820376137730e-02,9.315826141169492036e-02,9.301954478574327168e-02,9.307284361388776239e-02,9.305082166836751989e-02,9.306077605839002675e-02,9.305225062259661617e-02
6.606934480075958049e+01,8.980399356469562222e-02,8.993323229973945732e-02,8.978031643413639240e-02,8.982588111192696401e-02,8.980258106497682191e-02,8.981036046663168348e-02,8.980068794662265930e-02
6.760829753919819041e+01,8.638179219268032893e-02,8.652548664632260522e-02,8.635869625305354902e-02,8.639529031091719435e-02,8.637067546626608916e-02,8.637605526398667299e-02,8.636529933234020351e-02
6.918309709189362877e+01,8.299640506580635568e-02,8.315563708850587377e-02,8.297622192452591694e-02,8.300326929999420067e-02,8.297733445088475990e-02,8.298024759423315577e-02,8.296852868179689644e-02
7.079457843841380793e+01,7.985059063264389467e-02,8.002598080600661912e-02,7.983584418006997585e-02,7.985344173167596704e-02,7.982617757640680933e-02,7.982670885237413971e-02,7.981418102505263845e-02
7.244359600749898220e+01,7.711159861873789767e-02,7.730344061522739785e-02,7.710480501984119661e-02,7.711366400135452603e-02,7.708503148958564810e-02,7.708340048712486459e-02,7.707022692976106537e-02
7.413102413009177383e+01,7.489112996884746132e-02,7.509949517821760956e-02,7.489454489502457568e-02,7.489585009927353376e-02,7.486576545489700973e-02,7.486229686193518473e-02,7.484862423211807725e-02
7.585775750291836061e+01,7.324243968105864644e-02,7.346730817239770228e-02,7.325786977184936544e-02,7.325311206546372689e-02,7.322144249504894398e-02,7.321653055791817188e-02,7.320246855477334502e-02
7.762471166286920266e+01,7.216286179983993909e-02,7.240422969839246936e-02,7.219156524383109341e-02,7.218236066622277236e-02,7.214894385633786877e-02,7.214301825632954412e-02,7.212862701649770669e-02
7.943282347242814012e+01,7.160564879569746022e-02,7.186354034078196173e-02,7.164828546928969644e-02,7.163622142344040766e-02,7.160090166184372718e-02,7.159439848474004331e-02,7.157968864743950721e-02
8.128305161640994925e+01,7.149520944666935829e-02,7.176970192809303817e-02,7.155193366799583732e-02,7.153845605611675040e-02,7.150112726744389802e-02,7.149446724024095812e-02,7.147940830955905323e-02
8.317637711026708303e+01,7.174394249107957089e-02,7.203511995424709269e-02,7.181455325063049178e-02,7.180090136178771121e-02,7.176156394199820210e-02,7.175513828468195465e-02,7.173967592264986204e-02
8.511380382023767766e+01,7.226681928214505335e-02,7.257470582514244373e-02,7.235096832315947302e-02,7.233815830948327197e-02,7.229697365117525309e-02,7.229113517103394337e-02,7.227521363455471914e-02
8.709635899560805683e+01,7.298648928723244778e-02,7.331097554281165718e-02,7.308388812086839825e-02,7.307271951765934026e-02,7.303004663408559083e-02,7.302510098622730372e-02,7.300868324193082737e-02
8.912509381337459047e+01,7.383740533041487086e-02,7.417820181174816785e-02,7.394801031811314151e-02,7.393909286443975382e-02,7.389550325615858173e-02,7.389169989208199674e-02,7.387478222313738352e-02
9.120108393559097237e+01,7.476194986691049593e-02,7.511855634567424223e-02,7.488605993239741410e-02,7.487984027783811669e-02,7.483609468303917267e-02,7.483361411776923156e-02,7.481623133083517563e-02
9.332543007969914584e+01,7.570522834578273519e-02,7.607697455324249902e-02,7.584351269400813056e-02,7.584028816006734008e-02,7.579727420641597935e-02,7.579621300065958467e-02,7.577843283770289984e-02
9.549925860214358408e+01,7.661333251423965707e-02,7.699946500583658426e-02,7.676677375798726666e-02,7.676670761083642658e-02,7.672534451897831953e-02,7.672570258633855389e-02,7.670761119787210258e-02
9.772372209558110967e+01,7.742805233429156386e-02,7.782785588956792067e-02,7.759780913405989189e-02,7.760092322591624625e-02,7.756204293450030818e-02,7.756371363694934684e-02,7.754539521949327385e-02
1.000000000000000000e+02,7.809431649589305968e-02,7.850723537298820442e-02,7.828153699391390830e-02,7.828772050084295553e-02,7.825194825777884167e-02,7.825471982250588321e-02,7.823623670789814355e-02
1.023292992280753566e+02,7.856220111952599838e-02,7.898796566750471149e-02,7.876786509028593786e-02,7.877687270468346215e-02,7.874453067029603404e-02,7.874809750689909515e-02,7.872947362318492848e-02
1.047128548050898473e+02,7.880156248657797791e-02,7.924021767280163553e-02,7.902631847787140729e-02,7.903779584154174698e-02,7.900885508198408902e-02,7.901284476551803659e-02,7.899406056166258239e-02
1.071519305237606972e+02,7.880298974961641445e-02,7.925489689335581123e-02,7.904708367286716886e-02,7.906058975295109092e-02,7.903466993518512562e-02,7.903867837786289485e-02,7.901967148902444560e-02
1.096478196143185073e+02,7.858749012380601695e-02,7.905320198899858097e-02,7.885072811826179806e-02,7.886577111301938670e-02,7.884220645740372402e-02,7.884584039945803646e-02,7.882651800489229310e-02
1.122018454301963004e+02,7.819869137686745464e-02,7.867878335552795643e-02,7.848049180551604220e-02,7.849653858115630822e-02,7.847448475305979221e-02,7.847740167329350647e-02,7.845765507491611612e-02
1.148153621496881698e+02,7.769980088007689967e-02,7.819465212168300039e-02,7.799926216924765732e-02,7.801576218423117437e-02,7.799432848242186800e-02,7.799626912611003215e-02,7.797599130914380228e-02
1.174897554939530266e+02,7.715773240296133761e-02,7.766729308964614997e-02,7.747369813455920462e-02,7.749006912436583183e-02,7.746845025502846482e-02,7.746925540920555908e-02,7.744835273155525890e-02
1.202264434617413116e+02,7.663266054315842624e-02,7.715627262235333350e-02,7.696377607104744334e-02,7.697939311478971258e-02,7.695697128635972661e-02,7.695658268902670629e-02,7.693498373302652682e-02
1.230268770812381121e+02,7.616140030120939486e-02,7.669768277412816748e-02,7.650608248518223076e-02,7.652024086690441262e-02,7.649664108792626760e-02,7.649508114608538634e-02,7.647273569601104048e-02
1.258925411794166251e+02,7.575258076495880455e-02,7.629944662261983757e-02,7.610899947652843833e-02,7.612089206229452620e-02,7.609598427931060782e-02,7.609332412148023250e-02,7.607019760755859283e-02
1.288249551693134833e+02,7.538251580473318003e-02,7.593725977023541018e-02,7.574849553369211730e-02,7.575718913792192644e-02,7.573104244769958415e-02,7.572736148278552681e-02,7.570342588867685907e-02
1.318256738556407299e+02,7.500326987797115152e-02,7.556281150011472103e-02,7.537627193520779478e-02,7.538072224964267876e-02,7.535352123022467929e-02,7.534886997894602034e-02,7.532409469968572024e-02
1.348962882591653170e+02,7.455431854902702660e-02,7.511547821107690537e-02,7.493144513915124538e-02,7.493053683439575285e-02,7.490249208390138691e-02,7.489686600857209386e-02,7.487121083441611313e-02
1.380384264602883775e+02,7.397799445173858235e-02,7.453781681484586419e-02,7.435609863812157883e-02,7.434872667004718827e-02,7.431999036173311812e-02,7.431332234889170829e-02,7.428673453062265009e-02
1.412537544622755377e+02,7.323555620788005371e-02,7.379161173403235574e-02,7.361145149150094547e-02,7.359662580440080870e-02,7.356723605912865449e-02,7.355940763271968941e-02,7.353182332554186740e-02
1.445439770745927888e+02,7.231898490323411532e-02,7.286959179425406274e-02,7.268972231982728793e-02,7.266668971748529993e-02,7.263655330011450917e-02,7.262742522371851139e-02,7.259877685453487717e-02
1.479108388168207284e+02,7.125186533428688740e-02,7.179616954969633702e-02,7.161498057255248628e-02,7.158331233589704246e-02,7.155221928951274735e-02,7.154166774457225431e-02,7.151189273002576952e-02
1.513561248436207052e+02,7.008692696328391869e-02,7.062486982162780036e-02,7.044063828288953111e-02,7.040030233536792581e-02,7.036796368089739961e-02,7.035591898034468383e-02,7.032497012866584241e-02
1.548816618912482852e+02,6.889562356808730248e-02,6.942777939649577568e-02,6.923891929399179912e-02,6.919028653146132302e-02,6.915638784176292297e-02,6.914285913809255224e-02,6.911071257930184730e-02
1.584893192461114211e+02,6.775056062896839260e-02,6.827788193053559163e-02,6.808311079252024611e-02,6.802689093243681484e-02,6.799113996611143296e-02,6.797621837272305179e-02,6.794287928018420686e-02
1.621810097358929852e+02,6.671088643081239666e-02,6.723443386264658927e-02,6.703286492891995241e-02,6.697000719449462680e-02,6.693216742148735965e-02,6.691601281677192481e-02,6.688151735063337100e-02
1.659586907437559660e+02,6.580992704003305049e-02,6.633062290096362890e-02,6.612171347306511349e-02,6.605325368962763899e-02,6.601314979217046131e-02,6.599595913820627269e-02,6.596037067674967447e-02
1.698243652461746080e+02,6.505336886816422137e-02,6.557185203357666914e-02,6.535529829185396378e-02,6.528222626987945088e-02,6.523973827241595635e-02,6.522170830054999091e-02,6.518511279019480187e-02
1.737800828749376194e+02,6.442331263502583394e-02,6.493989085786931736e-02,6.471552428350271780e-02,6.463867448075676092e-02,6.459372394035221843e-02,6.457502154000499539e-02,6.453752168606279038e-02
1.778279410038922776e+02,6.388466714882415354e-02,6.439936425368573969e-02,6.416704595718175641e-02,6.408701609150911638e-02,6.403954914304771373e-02,6.402028907438778171e-02,6.398199878737628743e-02
1.819700858609982674e+02,6.340225468506976991e-02,6.391493991928351437e-02,6.367456463685937373e-02,6.359172520585820720e-02,6.354171015188776750e-02,6.352195944926694593e-02,6.348300171205466247e-02
1.862087136662865703e+02,6.294936438902896947e-02,6.345988907242391952e-02,6.321143782381920262e-02,6.312597341436748666e-02,6.307340608553767269e-02,6.305319916883357634e-02,6.301370439508428845e-02
1.905460717963248385e+02,6.251512086173918736e-02,6.302347712599828955e-02,6.276711108586453813e-02,6.267910597580737819e-02,6.262403285089936100e-02,6.260339678513332506e-02,6.256350410254862826e-02
1.949844599758045547e+02,6.210536646983958603e-02,6.261176232259851870e-02,6.234794721657464095e-02,6.225748003585770962e-02,6.220002348133550629e-02,6.217900716032184055e-02,6.213886752633775851e-02
1.995262314968878741e+02,6.173914073464275426e-02,6.224405712263875179e-02,6.197362068869194385e-02,6.188085370314766465e-02,6.182122796022826439e-02,6.179992315403283476e-02,6.175969950134084507e-02
2.041737944669527565e+02,6.143980874517613461e-02,6.194400398873204511e-02,6.166810200859009633e-02,6.157334059472147764e-02,6.151185347594734232e-02,6.149039961297607382e-02,6.145026397280005381e-02
2.089296130854040712e+02,6.122734108068698944e-02,6.173177971881977505e-02,6.145181411012366757e-02,6.135552861312210809e-02,6.129256770309019636e-02,6.127114454137046196e-02,6.123127439107877573e-02
2.137962089502232459e+02,6.111491763137448519e-02,6.162068886575754884e-02,6.133818996731092710e-02,6.124101354131045866e-02,6.117702092911492251e-02,6.115583087534718493e-02,6.111640127257103594e-02
2.187761623949551790e+02,6.110437800316904922e-02,6.161256913662670198e-02,6.132904869460852060e-02,6.123173593925225477e-02,6.116716876479156434e-02,6.114641200772248653e-02,6.110758433695823166e-02
2.238721138568337778e+02,6.118876471225043190e-02,6.170033944995767516e-02,6.141717242672673632e-02,6.132054069073435143e-02,6.125583979352337838e-02,6.123568736254991762e-02,6.119759892716571809e-02
2.290867652767774700e+02,6.135438404529118539e-02,6.187002656276883311e-02,6.158838241265809227e-02,6.149323224317798653e-02,6.142879312879344356e-02,6.140936545069809044e-02,6.137211942439639578e-02
2.344228815319922603e+02,6.158397764442876537e-02,6.210395134233401976e-02,6.182476240705539472e-02,6.173179657523444885e-02,6.166795075954709104e-02,6.164930085112384911e-02,6.161295802696754864e-02
2.398832919019489793e+02,6.185724278053241626e-02,6.238125990660675635e-02,6.210521264669485036e-02,6.201494733095774814e-02,6.195194869151765538e-02,6.193405346109892573e-02,6.189862840695633389e-02
2.454708915685028501e+02,6.215117830200910659e-02,6.267833565400912632e-02,6.240584497763862482e-02,6.231851636862564825e-02,6.225652951462450069e-02,6.223928615344332532e-02,6.220474547899820794e-02
2.511886431509582280e+02,6.244029362314182374e-02,6.296908515051240218e-02,6.270026679260824742e-02,6.261577507010317178e-02,6.255486495789225332e-02,6.253809531114583320e-02,6.250436159355607368e-02
2.570395782768864592e+02,6.269538885186717869e-02,6.322377783381985528e-02,6.295840327278191817e-02,6.287626758637779312e-02,6.281638759888680257e-02,6.279984697412531458e-02,6.276680671019936597e-02
2.630267991895381670e+02,6.288551772677092311e-02,6.341108300646139395e-02,6.314855251153252136e-02,6.306792751574236133e-02,6.300890769766713528e-02,6.299230385741522165e-02,6.295981832485730845e-02
2.691534803926913924e+02,6.298136303384445356e-02,6.350151342246866670e-02,6.324085211894250880e-02,6.316058038281215092e-02,6.310213124000355056e-02,6.308514385957580961e-02,6.305306181802544652e-02
2.754228703338168884e+02,6.295731959948940026e-02,6.346951228840448656e-02,6.320940461343840799e-02,6.312811555221393978e-02,6.306984235650688053e-02,6.305214620251113622e-02,6.302031845364418350e-02
2.818382931264454783e+02,6.279679738652027554e-02,6.329877945143853879e-02,6.303765852291791372e-02,6.295391269077567353e-02,6.289534918272976505e-02,6.287663869340687217e-02,6.284493142999857118e-02
2.884031503126605571e+02,6.249194283338581346e-02,6.298194607922961985e-02,6.271805557530310549e-02,6.263047992611202319e-02,6.257112034241207876e-02,6.255112708120087739e-02,6.251943144188294721e-02
2.951209226666384211e+02,6.204540308762648143e-02,6.252231282467010653e-02,6.225382055394968611e-02,6.216122847028224957e-02,6.210057832956562135e-02,6.207908613403567699e-02,6.204732367259053333e-02
3.019951720402019077e+02,6.146996796046073908e-02,6.193345260661087259e-02,6.165851943219603781e-02,6.156000585145294385e-02,6.149761998554534315e-02,6.147447605145080901e-02,6.144259897430551232e-02
3.090295432513592004e+02,6.078505519405466573e-02,6.123561959169061819e-02,6.095245860434525542e-02,6.084744647663629935e-02,6.078296157075735451e-02,6.075808139930946594e-02,6.072606820392449645e-02
3.162277660168379612e+02,6.001656081176438146e-02,6.045553697372923335e-02,6.016248502703824830e-02,6.005072559329104054e-02,5.998387994806166079e-02,5.995725140286848470e-02,5.992509851978115865e-02
3.235936569296280823e+02,5.919327791438507014e-02,5.962271502493442232e-02,5.931827759272273459e-02,5.919982383170682705e-02,5.913046557304746376e-02,5.910214897647925181e-02,5.906985968355181471e-02
3.311311214825907427e+02,5.834689123489456702e-02,5.876939407016654876e-02,5.845232983617294764e-02,5.832750726534433050e-02,5.825559676471263326e-02,5.822572660628369534e-02,5.819330177219335376e-02
3.388441561392027666e+02,5.751038725342761532e-02,5.792881026712916326e-02,5.759825183852410047e-02,5.746762799205718669e-02,5.739324182900902571e-02,5.736202115799361040e-02,5.732945211904914157e-02
3.467368504525316553e+02,5.671321392755511448e-02,5.713033459902860239e-02,5.678585818316252837e-02,5.665021387572926476e-02,5.657353550891212890e-02,5.654122265263794578e-02,5.650848566168679282e-02
3.548133892335753217e+02,5.598241997932058844e-02,5.640057404993169266e-02,5.604230112314648876e-02,5.590261019339859416e-02,5.582393152970519662e-02,5.579081931560160579e-02,5.575787624344429733e-02
3.630780547701010050e+02,5.533630411034504148e-02,5.575708093257009113e-02,5.538569111249640881e-02,5.524308626880070766e-02,5.516279721116205959e-02,5.512918186485109284e-02,5.509598340655878085e-02
3.715352290971727598e+02,5.478292322954651100e-02,5.520694025539903127e-02,5.482362329501339060e-02,5.467934429312827638e-02,5.459791192724853387e-02,5.456405568408751600e-02,5.453054478614654393e-02
3.801893963205612863e+02,5.431959430020583124e-02,5.474645897854928805e-02,5.435278449428379566e-02,5.420809489295252970e-02,5.412603378327767584e-02,5.409212698696221067e-02,5.405824532450964615e-02
3.890451449942804629e+02,5.393136996335401445e-02,5.435975967590772617e-02,5.395749266506690012e-02,5.381356673021157194e-02,5.373139324017225937e-02,5.369752366357015416e-02,5.366321537847840162e-02
3.981071705534969283e+02,5.359390629234277864e-02,5.402182653710503601e-02,5.361268658385303504e-02,5.347048580036051213e-02,5.338865481708397059e-02,5.335479303349636993e-02,5.332000855606033873e-02
4.073802778041130068e+02,5.327661523429692153e-02,5.370172582377082116e-02,5.328714808130853575e-02,5.314731185829250915e-02,5.306615698954678106e-02,5.303215627066160814e-02,5.299685109316780440e-02
4.168693834703354923e+02,5.294633169169518649e-02,5.336627707512056618e-02,5.294721104274723728e-02,5.280995766540239750e-02,5.272963470533009733e-02,5.269525098683432857e-02,5.265938514910985246e-02
4.265795188015925419e+02,5.257414763604332381e-02,5.298684913245595846e-02,5.256362692153786903e-02,5.242873729967680724e-02,5.234918431508459036e-02,5.231411390570824688e-02,5.227764925262268908e-02
4.365158322401656505e+02,5.213622216747121341e-02,5.254002659050240748e-02,5.211232454352745375e-02,5.197914959723476391e-02,5.190007675168704232e-02,5.186399739121967667e-02,5.182689410538823815e-02
4.466835921509634773e+02,5.161738322806982276e-02,5.201109837216478377e-02,5.157795303803880405e-02,5.144549386519334244e-02,5.136639288044467233e-02,5.132900664297088134e-02,5.129121884758700012e-02
4.570881896148752048e+02,5.101355929410003598e-02,5.139638886298983356e-02,5.095634100253004090e-02,5.082335766563751689e-02,5.074355090813498226e-02,5.070461931777398012e-02,5.066609409498572247e-02
4.677351412871981324e+02,5.032629645672694052e-02,5.069767265740819651e-02,5.024891139117141498e-02,5.011402851072006837e-02,5.003272475632281058e-02,4.999208399246130030e-02,4.995275938858662751e-02
4.786300923226380064e+02,4.956483305124757127e-02,4.992425751420861979e-02,4.946484081059374094e-02,4.932667169362157933e-02,4.924303969690948385e-02,4.920060697316018528e-02,4.916041491977871103e-02
4.897788193684466478e+02,4.874268456109964037e-02,4.908960405219293943e-02,4.861765810760432238e-02,4.847488750897949172e-02,4.838811779526960150e-02,4.834387839467512576e-02,4.830274735781704687e-02
5.011872336272724624e+02,4.787402726749662163e-02,4.820778681097526164e-02,4.772167325412213224e-02,4.757311689112643516e-02,4.748247667784469273e-02,4.743646180198619194e-02,4.739432157142514646e-02
5.128613839913648462e+02,4.697270536661490858e-02,4.729258524058531366e-02,4.679103863057557100e-02,4.663567319156883273e-02,4.654054266288081693e-02,4.649280530463702904e-02,4.644959327228243701e-02
5.248074602497722481e+02,4.605373540977744651e-02,4.635910006402944872e-02,4.584135514146552015e-02,4.567834925616511693e-02,4.557825269475756363e-02,4.552884898640410793e-02,4.548451609487728919e-02
5.370317963702532325e+02,4.513289047438116125e-02,4.542337727164830891e-02,4.488920490993440066e-02,4.471794722240615694e-02,4.461256417351373849e-02,4.456153778809249233e-02,4.451605288572467456e-02
5.495408738576247742e+02,4.422854528315595113e-02,4.450429285119043843e-02,4.395400684898392168e-02,4.377413338688726507e-02,4.366330950015719081e-02,4.361069009493581672e-02,4.356404301974357157e-02
5.623413251903490391e+02,4.336287891419259716e-02,4.362470036841545329e-02,4.305914232538646941e-02,4.287057146185013767e-02,4.275432704543533774e-02,4.270013467136717783e-02,4.265233891815273237e-02
5.754399373371566071e+02,4.256174735244892121e-02,4.281122875917414694e-02,4.223171956427199114e-02,4.203467834692811711e-02,4.191320973416816364e-02,4.185747080819234023e-02,4.180856308190488563e-02
5.888436553555883393e+02,4.185237156097640354e-02,4.209189127547174891e-02,4.150013313209971466e-02,4.129516389368972917e-02,4.116883839865993072e-02,4.111159810877989401e-02,4.106163724631672896e-02
6.025595860743580943e+02,4.125949925750858199e-02,4.149213158012082098e-02,4.089009676141453636e-02,4.067801255879426731e-02,4.054734331112397339e-02,4.048867804956758631e-02,4.043774348756086490e-02
6.165950018614821602e+02,4.080210988545648898e-02,4.103140915162126895e-02,4.042121557904244239e-02,4.020302978272705802e-02,4.006864086141970899e-02,4.000866476797875632e-02,3.995685342370777771e-02
6.309573444801930009e+02,4.049040041527738470e-02,4.072012802546474963e-02,4.010394632543061444e-02,3.988079210252016421e-02,3.974337103872182392e-02,3.968223861495134841e-02,3.962966402901869217e-02
6.456542290346549180e+02,4.032189327962529268e-02,4.055568768231561372e-02,3.993561070739969077e-02,3.970860681064813935e-02,3.956884064281639135e-02,3.950673852883201942e-02,3.945352703705932995e-02
6.606934480075964302e+02,4.028271371465428491e-02,4.052377669498609392e-02,3.990174851648677079e-02,3.967190951074212046e-02,3.953043509660722488e-02,3.946757139445303264e-02,3.941385868893917260e-02
6.760829753919819041e+02,4.034756875971377138e-02,4.059839726576999069e-02,3.997612137680821298e-02,3.974426374231247727e-02,3.960161638141020818e-02,3.953820409950169895e-02,3.948413172328119752e-02
6.918309709189362593e+02,4.048577167354559109e-02,4.074797672575378865e-02,4.012689360092896312e-02,3.989360513035480199e-02,3.975019387310699259e-02,3.968643970170793178e-02,3.963215093149367180e-02
7.079457843841373688e+02,4.066535210862401439e-02,4.093957765616425964e-02,4.032086034911036565e-02,4.008649959804867074e-02,3.994260491440701499e-02,3.987869884165008705e-02,3.982433300541603216e-02
7.244359600749905894e+02,4.085721908391488216e-02,4.114319359513166768e-02,4.052774211838433560e-02,4.029246538948576956e-02,4.014825488147061305e-02,4.008436464321785825e-02,4.003005230680459214e-02
7.413102413009177099e+02,4.104168521123225527e-02,4.133838807277980670e-02,4.072691327515297333e-02,4.049075609458972769e-02,4.034633373824577512e-02,4.028260985258273058e-02,4.022847008128621615e-02
7.585775750291835493e+02,4.120776052143544643e-02,4.151366917719648969e-02,4.090671503445843932e-02,4.066964425216589019e-02,4.052508726210043988e-02,4.046166531454734733e-02,4.040780139326565629e-02
7.762471166286911739e+02,4.135470998548815280e-02,4.166809639561368239e-02,4.106609163849708755e-02,4.082806932431959357e-02,4.068346982437821835e-02,4.062047859810515721e-02,4.056697673374560359e-02
7.943282347242821970e+02,4.148948697263103030e-02,4.180871389367878804e-02,4.121198115385726196e-02,4.097300568749906446e-02,4.082849984406469734e-02,4.076606398827557765e-02,4.071299255390978949e-02
8.128305161640995493e+02,4.162300114747966018e-02,4.194674608342584265e-02,4.135547590113000660e-02,4.111559327557753885e-02,4.097136003826980233e-02,4.090959654279063828e-02,4.085700824235267981e-02
8.317637711026708303e+02,4.176484614818821994e-02,4.209221769716660344e-02,4.150637629515871452e-02,4.126565508963940532e-02,4.112188951997790276e-02,4.106089320848555629e-02,4.100882507625131651e-02
8.511380382023759239e+02,4.192036877385439675e-02,4.225088672068606083e-02,4.167009517484870224e-02,4.142857959088532688e-02,4.128545065811628501e-02,4.122527178784138324e-02,4.117374522074500331e-02
8.709635899560814778e+02,4.208677445210944751e-02,4.242023700286775417e-02,4.184360044412190061e-02,4.160124071009505681e-02,4.145883128387704147e-02,4.139944790133631008e-02,4.134846683543511037e-02
8.912509381337458763e+02,4.225524558586940538e-02,4.259148508900528762e-02,4.201754400316046190e-02,4.177414543515736017e-02,4.163241513602112392e-02,4.157370923452111122e-02,4.152325899192687436e-02
9.120108393559096385e+02,4.240866439903312468e-02,4.274728526538906087e-02,4.217394449694027853e-02,4.192910285630910977e-02,4.178785174809463571e-02,4.172959266645408921e-02,4.167963423351277868e-02
9.332543007969904920e+02,4.252891219644051868e-02,4.286904924325408983e-02,4.229368168195593580e-02,4.204677134527776139e-02,4.190564490442210549e-02,4.184749108953426250e-02,4.179795687025613521e-02
9.549925860214368640e+02,4.259896666769553975e-02,4.293914978774721752e-02,4.235879548283395801e-02,4.210898401663440427e-02,4.196750643411792381e-02,4.190902677081904948e-02,4.185981738233366528e-02
9.772372209558111535e+02,4.260873296924115594e-02,4.294688637875579418e-02,4.235858495733115653e-02,4.210491794723123654e-02,4.196255497917070199e-02,4.190327231828870624e-02,4.185425683330601387e-02
1.000000000000000000e+03,4.255602514754796423e-02,4.288961898896951480e-02,4.229073913880719571e-02,4.203221989501564060e-02,4.188844390063431455e-02,4.182788640429092875e-02,4.177890429625317342e-02
1.023292992280753651e+03,4.244867022410489521e-02,4.277499616357014617e-02,4.216358225375101132e-02,4.189930599675581457e-02,4.175367092471609504e-02,4.169142942366749205e-02,4.164229862148653705e-02
1.047128548050898416e+03,4.230186191220695197e-02,4.261839582428880030e-02,4.199337883370103663e-02,4.172262547705851005e-02,4.157480719006899361e-02,4.151058480990001132e-02,4.146111269439237135e-02
1.071519305237607114e+03,4.213570178896255264e-02,4.244048889761198318e-02,4.180175299400780420e-02,4.152408636048196544e-02,4.137390827461757958e-02,4.130754838840449555e-02,4.125754394704511663e-02
1.096478196143185187e+03,4.197027011622666420e-02,4.226225634792708796e-02,4.161055154506049930e-02,4.132586514183784338e-02,4.117329030740045359e-02,4.110478326440431679e-02,4.105407171702840641e-02
1.122018454301962947e+03,4.182012931829856561e-02,4.209937055579676679e-02,4.143598740415523757e-02,4.114449740676745515e-02,4.098958170675365276e-02,4.091904207073652350e-02,4.086747543779672975e-02
1.148153621496881669e+03,4.169394082568927962e-02,4.196167675668428104e-02,4.128813578802412176e-02,4.099035903007833964e-02,4.083321301435326872e-02,4.076084259477851662e-02,4.070831200630414815e-02
1.174897554939530210e+03,4.159151004446831612e-02,4.185004197406481247e-02,4.116771149292249021e-02,4.086440922103797696e-02,4.070514348173581015e-02,4.063118418220298261e-02,4.057762585454294940e-02
1.202264434617413144e+03,4.150509721778985334e-02,4.175751624813488910e-02,4.106733972854482995e-02,4.075944342469912940e-02,4.059813143661972212e-02,4.052281843346425272e-02,4.046821952457785310e-02
1.230268770812381035e+03,4.142106436053485941e-02,4.167083619459441973e-02,4.097317811386760877e-02,4.066170913637220247e-02,4.049836599401053505e-02,4.042188955076022466e-02,4.036628793651557412e-02
1.258925411794166166e+03,4.132318906324030511e-02,4.157367387862364455e-02,4.086835210661904361e-02,4.055436217477715460e-02,4.038894738239279247e-02,4.031143777850427351e-02,4.025492059117267984e-02
1.288249551693134890e+03,4.119643220535423173e-02,4.145043671748099151e-02,4.073688630119762233e-02,4.042139735950081580e-02,4.025383220361706399e-02,4.017535806373746798e-02,4.011805428598425732e-02
1.318256738556407527e+03,4.102922741494965247e-02,4.128861486205095965e-02,4.056617494193394402e-02,4.025014231366567247e-02,4.008034892690489487e-02,4.000093787281347457e-02,3.994300927809861512e-02
1.348962882591653170e+03,4.081391611570887173e-02,4.107936234820266236e-02,4.034752387222872994e-02,4.003177952906692566e-02,3.985970573382871529e-02,3.977937093308093336e-02,3.972099741025426206e-02
1.380384264602883832e+03,4.054927686016667615e-02,4.082021180666078192e-02,4.007888145691859000e-02,3.976411115093238940e-02,3.958976882314263479e-02,3.950854469975040306e-02,3.944990750885601916e-02
1.412537544622755377e+03,4.023793180972918410e-02,4.051262388460990377e-02,3.976226518945192440e-02,3.944898346848368931e-02,3.927246431833227719e-02,3.919043353104729316e-02,3.913169950588873958e-02
1.445439770745927945e+03,3.988754029341870511e-02,4.016336999939751351e-02,3.940501154039129095e-02,3.909354658912783664e-02,3.891503050227695243e-02,3.883234241578896462e-02,3.877364739981211533e-02
1.479108388168207284e+03,3.950711176347060372e-02,3.978090922290031251e-02,3.901604890207102661e-02,3.870654801754312008e-02,3.852629865367409451e-02,3.844317080543183107e-02,3.838460991912172326e-02
1.513561248436207279e+03,3.910643949250764556e-02,3.937489017284513670e-02,3.860529777300557991e-02,3.829774260248390572e-02,3.811609090628696739e-02,3.803279524676460299e-02,3.797441647290297068e-02
1.548816618912482681e+03,3.869415543155794307e-02,3.895417878974770376e-02,3.818164230120799085e-02,3.787588207318921124e-02,3.769319960738180125e-02,3.761003145128297837e-02,3.755183550769541911e-02
1.584893192461114040e+03,3.827557963345665226e-02,3.852466550391873273e-02,3.775068831628820148e-02,3.744645848498594221e-02,3.726311528854631128e-02,3.718034949110681636e-02,3.712229634167786563e-02
1.621810097358929852e+03,3.785183424901128468e-02,3.808824147597097975e-02,3.731379607826273287e-02,3.701073127257061696e-02,3.682704889646710306e-02,3.674489358624942470e-02,3.668691009404122239e-02
1.659586907437559603e+03,3.742144951298184002e-02,3.764433544347797062e-02,3.686966891336367069e-02,3.656732825069340664e-02,3.638353593545930881e-02,3.630209249573077696e-02,3.624408312170739055e-02
1.698243652461746024e+03,3.698116804803285029e-02,3.719054057520655709e-02,3.641511648368076642e-02,3.611299605085217801e-02,3.592918727838939619e-02,3.584842626614149347e-02,3.579028399294646029e-02
1.737800828749376251e+03,3.652936117671520128e-02,3.672593861131236148e-02,3.594852111383282922e-02,3.564609110290040128e-02,3.546220715581517580e-02,3.538196974311745568e-02,3.532358569969974715e-02
1.778279410038922833e+03,3.606837744434256143e-02,3.625334030124977708e-02,3.547219781498146818e-02,3.516894350718487161e-02,3.498477014808481361e-02,3.490479014721747236e-02,3.484606223085010002e-02
1.819700858609982561e+03,3.560820879447176152e-02,3.578293901512378389e-02,3.499620275885759191e-02,3.469170369184722269e-02,3.450690976380130226e-02,3.442686307526297840e-02,3.436770584946001461e-02
1.862087136662865532e+03,3.516611456764293792e-02,3.533191138598259368e-02,3.453795978277102857e-02,3.423195898968162121e-02,3.404615005460758653e-02,3.396571398410927478e-02,3.390606309242224364e-02
1.905460717963248271e+03,3.476406002559943864e-02,3.492192828970920593e-02,3.411969688384453026e-02,3.381214793420003750e-02,3.362492533325194682e-02,3.354383454188762659e-02,3.348365251885278976e-02
1.949844599758045433e+03,3.442616763807554436e-02,3.457671734066698060e-02,3.376593285667982974e-02,3.345702060856963617e-02,3.326804978352745218e-02,3.318614053482835113e-02,3.312541825590971378e-02
1.995262314968878854e+03,3.417183223410689280e-02,3.431525759372151124e-02,3.349643071676784711e-02,3.318649457257233371e-02,3.299554027206733076e-02,3.291276175839343010e-02,3.285151431738460304e-02
2.041737944669527451e+03,3.401087121758520487e-02,3.414707034631624810e-02,3.332130405640685439e-02,3.301071128384311382e-02,3.281764387582267184e-02,3.273404357562215150e-02,3.267230273887487824e-02
2.089296130854040712e+03,3.393962256968611341e-02,3.406838337278695478e-02,3.323700551050461777e-02,3.292597948950357067e-02,3.273076172585741295e-02,3.264644250215000681e-02,3.258424575136752849e-02
2.137962089502232629e+03,3.394023727978952298e-02,3.406143447517495648e-02,3.322556207373506681e-02,3.291399139792433592e-02,3.271663930163865724e-02,3.263170322803696233e-02,3.256908145495713419e-02
2.187761623949551904e+03,3.398219863385407852e-02,3.409596416630539945e-02,3.325609970645052038e-02,3.294339258788420849e-02,3.274392798482659434e-02,3.265841835272017407e-02,3.259538524651182240e-02
2.238721138568337665e+03,3.402977238252986869e-02,3.413664032950736865e-02,3.329242558685285847e-02,3.297746018915220095e-02,3.277588306591201761e-02,3.268974542260092570e-02,3.262629107222313890e-02
2.290867652767774871e+03,3.404703821151891519e-02,3.414801709560363885e-02,3.329815524289030104e-02,3.297933657534511676e-02,3.277561093354217775e-02,3.268867896747614660e-02,3.262476792278614507e-02
2.344228815319922887e+03,3.400626115396643279e-02,3.410283724078229384e-02,3.324528970102718500e-02,3.292072339321102520e-02,3.271479775847552229e-02,3.262680919163953031e-02,3.256238584933948688e-02
2.398832919019489964e+03,3.389264001204210508e-02,3.398674820683895981e-02,3.311907222030265052e-02,3.278680985587071467e-02,3.257864854029983437e-02,3.248928649272667807e-02,3.242428383024550248e-02
2.454708915685028387e+03,3.370603429168656656e-02,3.379998498750909353e-02,3.291974644588377408e-02,3.257804534781852390e-02,3.236766226760676851e-02,3.227660935745531312e-02,3.221095918648370776e-02
2.511886431509582053e+03,3.346072057808276157e-02,3.355710247442904304e-02,3.266228854130735770e-02,3.230984370542243356e-02,3.209732934651262498e-02,3.200432466061051834e-02,3.193796640162159528e-02
2.570395782768864592e+03,3.318255246434751587e-02,3.328410500476359363e-02,3.237342398328992010e-02,3.200952682224305484e-02,3.179505572920968831e-02,3.169994035091892176e-02,3.163282817876267999e-02
2.630267991895381329e+03,3.290218227097187198e-02,3.301163460604485816e-02,3.208462956589806792e-02,3.170919827138955066e-02,3.149300045233296985e-02,3.139574155959229396e-02,3.132784311943985489e-02
2.691534803926913810e+03,3.265051653288232603e-02,3.277039115505121780e-02,3.182740858871221240e-02,3.144094140242552349e-02,3.122326228393529704e-02,3.112395754587894692e-02,3.105524889375902917e-02
2.754228703338168998e+03,3.245258124606616168e-02,3.258497765243777156e-02,3.162696751544195883e-02,3.123040082119479810e-02,3.101144690103327731e-02,3.091030518367103574e-02,3.084076140903446728e-02
2.818382931264454783e+03,3.232474263318446672e-02,3.247111521812432594e-02,3.149936844870839664e-02,3.109391144253308842e-02,3.087380606074386150e-02,3.077111706698603191e-02,3.070070170240524893e-02
2.884031503126605912e+03,3.227306886074500503e-02,3.243405880457671947e-02,3.144992461871377182e-02,3.103688213086432460e-02,3.081563496595839807e-02,3.071172506761710511e-02,3.064037879635461009e-02
2.951209226666383984e+03,3.229235954008083387e-02,3.246766573192900324e-02,3.147232809313379315e-02,3.105297548466767754e-02,3.083048317586609133e-02,3.072567480607551332e-02,3.065331300105763115e-02
3.019951720402018964e+03,3.236965019924370468e-02,3.255798915134077570e-02,3.155232028380374615e-02,3.112780945583854680e-02,3.090387431119529307e-02,3.079844884769698463e-02,3.072496368668427985e-02
3.090295432513592004e+03,3.248609738464863783e-02,3.268529001505659365e-02,3.166982090349741708e-02,3.124114633230355709e-02,3.101552570163344791e-02,3.090969593635060214e-02,3.083496759957694150e-02
3.162277660168379498e+03,3.262074913286609756e-02,3.282788614635718388e-02,3.180286640916694246e-02,3.137087185025885100e-02,3.114332709267209412e-02,3.103722301211370854e-02,3.096113958313220782e-02
3.235936569296281050e+03,3.275329833179529970e-02,3.296497907924093862e-02,3.193049473510999048e-02,3.149589303940993068e-02,3.126623752974307807e-02,3.115990263995199044e-02,3.108238627734955309e-02
3.311311214825907882e+03,3.286669379539705615e-02,3.307934395668216121e-02,3.203547796033313216e-02,3.159888532915677145e-02,3.136702451465286923e-02,3.126042805240592665e-02,3.118146092952313320e-02
3.388441561392027324e+03,3.294770220320090981e-02,3.315785552029337779e-02,3.210479472423562880e-02,3.166673242593006504e-02,3.143267557982495214e-02,3.132572662184234663e-02,3.124537090354584379e-02
3.467368504525316894e+03,3.298862004000373965e-02,3.319319686242842848e-02,3.213136533554930563e-02,3.169227945302592608e-02,3.145614716698401370e-02,3.134872371226739979e-02,3.126713429234443536e-02
3.548133892335752989e+03,3.298497511860867815e-02,3.318148832505959239e-02,3.211153226480222000e-02,3.167175022400676998e-02,3.143375152260144412e-02,3.132571896328586319e-02,3.124314048854401685e-02
3.630780547701010164e+03,3.293605661492792630e-02,3.312271687669199327e-02,3.204549686620598858e-02,3.160520644339901569e-02,3.136561462030656999e-02,3.125685078258758770e-02,3.117360211301680242e-02
3.715352290971727598e+03,3.284260922463253657e-02,3.301836050568207614e-02,3.193485618836763851e-02,3.149407090312146551e-02,3.125318902135840182e-02,3.114359619596219347e-02,3.106004169045272975e-02
3.801893963205612636e+03,3.270589421748422432e-02,3.287033055759033817e-02,3.178151121521049366e-02,3.134002929236784363e-02,3.109815043301799448e-02,3.098766032648587673e-02,3.090417269248878912e-02
3.890451449942804629e+03,3.252638630891734745e-02,3.267961523207107977e-02,3.158627072171339700e-02,3.114364992916837313e-02,3.090101838715108087e-02,3.078958152881722254e-02,3.070650450268270007e-02
3.981071705534969169e+03,3.230337092418536504e-02,3.244583233223100743e-02,3.134842200819065033e-02,3.090396995251635040e-02,3.066074607887331327e-02,3.054831951488647807e-02,3.046593288436595312e-02
4.073802778041130296e+03,3.203581077874184668e-02,3.216811946736356648e-02,3.106666030954650590e-02,3.061947127178881942e-02,3.037570400308811994e-02,3.026223307837058729e-02,3.018072856555283415e-02
4.168693834703354696e+03,3.172217840910432352e-02,3.184498807499094863e-02,3.073895721899837924e-02,3.028795458915819680e-02,3.004356669468353364e-02,2.992896743892713846e-02,2.984843726195877261e-02
4.265795188015925305e+03,3.136286330354853130e-02,3.147680885913766574e-02,3.036516307685172694e-02,2.990919653468887204e-02,2.966398856974818837e-02,2.954813941760197141e-02,2.946858046211373733e-02
4.365158322401656733e+03,3.095992695387356913e-02,3.106559941265453137e-02,2.994679840681330196e-02,2.948474031819058733e-02,2.923840133791106438e-02,2.912113938397515103e-02,2.904246575486630483e-02
4.466835921509635227e+03,3.051962703360114326e-02,3.061761091606073765e-02,2.948978740220889808e-02,2.902067216034262542e-02,2.877282058391606931e-02,2.865395360333691105e-02,2.857602034892861576e-02
4.570881896148751366e+03,3.005206617319371859e-02,3.014299905621954656e-02,2.900414248149513902e-02,2.852728241526037919e-02,2.827751216975044057e-02,2.815684003495978749e-02,2.807947040104842584e-02
4.677351412871980756e+03,2.957064909599117775e-02,2.965525499154768319e-02,2.850340366986922960e-02,2.801847996416001810e-02,2.776640205044252768e-02,2.764373898776231048e-02,2.756674701396984173e-02
4.786300923226380291e+03,2.909174155136732762e-02,2.917085201551963825e-02,2.800435035330080952e-02,2.751149038423069890e-02,2.725678642170243499e-02,2.713198891208987509e-02,2.705520349072985248e-02
4.897788193684466023e+03,2.863265544282943623e-02,2.870721202398795677e-02,2.752490292815071293e-02,2.702469642882155895e-02,2.676715972815620070e-02,2.664015103261349257e-02,2.656343009540756278e-02
5.011872336272725079e+03,2.820944574400788274e-02,2.828045878614061925e-02,2.708179071707799562e-02,2.657524535762416026e-02,2.631479522899676793e-02,2.618557573411424075e-02,2.610881512750200251e-02
5.128613839913648007e+03,2.783613205284586264e-02,2.790465637016127654e-02,2.668977851616941011e-02,2.617826357731186521e-02,2.591496057936726674e-02,2.578361688234750287e-02,2.570675329917730678e-02
5.248074602497723390e+03,2.752175621539559164e-02,2.758880969737696406e-02,2.635850418437678949e-02,2.584360772474257953e-02,2.557762672236976384e-02,2.544432065824841008e-02,2.536732854762915185e-02
5.370317963702532325e+03,2.727096338208632662e-02,2.733749157155522524e-02,2.609307051963860938e-02,2.557646677123496387e-02,2.530806230962706627e-02,2.517301759560450214e-02,2.509590024273867029e-02
5.495408738576248652e+03,2.708290560681143530e-02,2.714973685961238545e-02,2.589285389094291706e-02,2.537614071038163388e-02,2.510559197282387009e-02,2.496906822195427492e-02,2.489184806458225041e-02
5.623413251903491073e+03,2.695249739168035716e-02,2.702033404980853579e-02,2.575275193157798570e-02,2.523730739832986611e-02,2.496485664308115485e-02,2.482712391561561413e-02,2.474982904713774606e-02
5.754399373371566071e+03,2.687008791601503549e-02,2.693945661200767075e-02,2.566279763983039461e-02,2.514963012517942853e-02,2.487541908492341136e-02,2.473672481282665481e-02,2.465937637976576419e-02
5.888436553555883620e+03,2.682313348845389439e-02,2.689438230673947897e-02,2.560989374770022628e-02,2.509953282525190926e-02,2.482354723612458999e-02,2.468408520600343103e-02,2.460668448024533675e-02
6.025595860743580488e+03,2.679734104807065392e-02,2.687063199937176489e-02,2.557900901003818533e-02,2.507142646911390826e-02,2.479347113899536825e-02,2.465335553247758119e-02,2.457587479888166324e-02
6.165950018614822511e+03,2.677754567978575875e-02,2.685284603287957372e-02,2.555413245852855564e-02,2.504870671537356985e-02,2.476840508538834945e-02,2.462765162582675194e-02,2.455002841577162698e-02
6.309573444801930236e+03,2.674963978314833651e-02,2.682673678844609000e-02,2.552031994825075534e-02,2.501586056594991975e-02,2.473269011210836588e-02,2.459120722975246393e-02,2.451334388066200853e-02
6.456542290346549635e+03,2.670134098385334998e-02,2.677983286858598780e-02,2.546451884213597056e-02,2.495933580209802952e-02,2.467268624015087411e-02,2.453028001151840234e-02,2.445204606752306165e-02
6.606934480075964530e+03,2.662328151460471859e-02,2.670258554893317066e-02,2.537677525647193816e-02,2.486879851774453573e-02,2.457804703453223688e-02,2.443443967684849963e-02,2.435567969259246415e-02
6.760829753919819268e+03,2.651026472285584329e-02,2.658957850809070753e-02,2.525148165078969567e-02,2.473843250417492867e-02,2.444302640362588583e-02,2.429788616454110761e-02,2.421843115887628226e-02
6.918309709189362366e+03,2.636143747230650439e-02,2.643972182473667762e-02,2.508759255588518394e-02,2.456716620213380414e-02,2.426668465125605620e-02,2.411966136732400512e-02,2.403934253768677531e-02
7.079457843841373688e+03,2.618012428997919944e-02,2.625607003835179684e-02,2.488842853011225334e-02,2.435848595812117878e-02,2.405268409186696668e-02,2.390345073193643824e-02,2.382211208124716123e-02
7.244359600749906349e+03,2.597302217934829502e-02,2.604505017567233099e-02,2.466083720398535781e-02,2.411957375855419000e-02,2.380839379153463359e-02,2.365667902538086051e-02,2.357419044078079215e-02
7.413102413009177326e+03,2.574961070132252700e-02,2.581588901702582678e-02,2.441458979176008848e-02,2.386068304043975977e-02,2.354424803725328405e-02,2.338986348192854600e-02,2.330613248137804183e-02
7.585775750291835720e+03,2.551971131453111344e-02,2.557824200881263915e-02,2.415988075338784333e-02,2.359254474387400755e-02,2.327111849942406496e-02,2.311396877027599092e-02,2.302894370878041941e-02
7.762471166286911284e+03,2.529329387043794189e-02,2.534209998946643227e-02,2.390723668919856812e-02,2.332629138135412783e-02,2.300025254954324999e-02,2.284034109136863500e-02,2.275401496976668311e-02
7.943282347242821743e+03,2.507912315577925239e-02,2.511641872171643461e-02,2.366606370759714861e-02,2.307191565057589711e-02,2.274171735293099850e-02,2.257913890936887741e-02,2.249154508106060435e-02
8.128305161640994811e+03,2.488424368742838191e-02,2.490865718184936614e-02,2.344416009962563621e-02,2.283776193167016966e-02,2.250391066113904132e-02,2.233884100022128991e-02,2.225004389310991995e-02
8.317637711026709439e+03,2.471413367813162648e-02,2.472487241721011558e-02,2.324779614263997041e-02,2.263057696963109017e-02,2.229361388820005896e-02,2.212629615619332579e-02,2.203637828110937766e-02
8.511380382023759012e+03,2.457167752629630525e-02,2.456859095385260927e-02,2.308053317193265591e-02,2.245427958661869172e-02,2.211475650316345812e-02,2.194548271340828957e-02,2.185453176980887285e-02
8.709635899560813414e+03,2.445857122517908558e-02,2.444215846481397753e-02,2.294464068510576604e-02,2.231139462259442222e-02,2.196986720508514040e-02,2.179896481214267656e-02,2.170706311072700956e-02
8.912509381337458763e+03,2.437444598364081269e-02,2.434570171675352196e-02,2.284003367335481552e-02,2.220194683868782076e-02,2.185894854613616017e-02,2.168676135427286336e-02,2.159397597783836720e-02
9.120108393559095930e+03,2.431758006351836601e-02,2.427778270706918567e-02,2.276500086934457948e-02,2.212418740396228378e-02,2.178020445500581867e-02,2.160707644070986380e-02,2.151345877190478928e-02
9.332543007969905375e+03,2.428463064962880363e-02,2.423514309841603293e-02,2.271594812167117977e-02,2.207432675944879727e-02,2.172976525806696868e-02,2.155602031755215336e-02,2.146160709796743338e-02
9.549925860214369095e+03,2.427136031354295773e-02,2.421343050949403830e-02,2.268820710194952017e-02,2.204736771089817193e-02,2.170251943700466507e-02,2.152844660840055532e-02,2.143326647726568820e-02
9.772372209558112445e+03,2.427366029651926299e-02,2.420834430029389708e-02,2.267723674444538026e-02,2.203834713173554935e-02,2.169337164657880040e-02,2.151921469275549711e-02,2.142329706041058018e-02
1.000000000000000000e+04,2.428871660682949823e-02,2.421692219275009897e-02,2.267993267374652025e-02,2.204370823390723599e-02,2.169861781770537901e-02,2.152457861147902968e-02,2.142796104119344680e-02
1.023292992280753606e+04,2.431572509683110894e-02,2.423830813407129581e-02,2.269539861100052305e-02,2.206211148868733596e-02,2.171677326913573278e-02,2.154301237477182843e-02,2.144574474493176827e-02
1.047128548050898462e+04,2.435594793311826253e-02,2.427389411165772892e-02,2.272508052009774085e-02,2.209462811837423907e-02,2.174878392086136009e-02,2.157543599939563961e-02,2.147758001357712512e-02
1.071519305237607114e+04,2.441263549887958545e-02,2.432719747746604766e-02,2.277256807249117276e-02,2.214457639241646653e-02,2.179786263903906590e-02,2.162504469330519055e-02,2.152666751179543869e-02
1.096478196143185050e+04,2.448944159918014021e-02,2.440219736882910315e-02,2.284192113407210178e-02,2.221585144161086767e-02,2.186784142239089554e-02,2.169566226729601616e-02,2.159682722835351218e-02
1.122018454301962993e+04,2.458903008449938796e-02,2.450186082923563879e-02,2.293611093746704410e-02,2.231135787924711650e-02,2.196159446286771733e-02,2.179015246570198405e-02,2.169091014508131229e-02
1.148153621496881715e+04,2.471033336259950003e-02,2.462526392803643729e-02,2.305410575355588965e-02,2.243003034350210881e-02,2.207805435957769027e-02,2.190742259361024014e-02,2.180780102365722714e-02
1.174897554939530346e+04,2.484783607410718034e-02,2.476679321892525515e-02,2.319008018103289534e-02,2.256603773019534229e-02,2.221140971865750297e-02,2.204161664279295080e-02,2.194161729490947191e-02
1.202264434617413099e+04,2.499098758461430064e-02,2.491553500176227343e-02,2.333280100103268459e-02,2.270811097731400413e-02,2.235042560890758770e-02,2.218142933508848030e-02,2.208102948246997571e-02
1.230268770812381081e+04,2.512489362347562066e-02,2.505596722421765676e-02,2.346634937089928791e-02,2.284024646201391479e-02,2.247912424638749684e-02,2.231078838800044234e-02,2.220994640452580993e-02
1.258925411794166212e+04,2.523203818033097762e-02,2.516974671752248913e-02,2.357196409640321261e-02,2.294355318618310907e-02,2.257862847600210221e-02,2.241070574275464897e-02,2.230937200358852276e-02
1.288249551693134890e+04,2.529515291162941909e-02,2.523871677100523320e-02,2.363109603230664768e-02,2.299933442348044837e-02,2.263024652680853052e-02,2.246237755305070458e-02,2.236050467912126943e-02
1.318256738556407436e+04,2.529934547354259142e-02,2.524713026033701194e-02,2.362763840062810303e-02,2.299131937523945721e-02,2.261768894657689710e-02,2.244940807349884992e-02,2.234695876220409855e-02
1.348962882591653215e+04,2.523502376329962715e-02,2.518475357886259744e-02,2.355111978928661406e-02,2.290893444691291178e-02,2.253036593315577846e-02,2.236112898646332864e-02,2.225807996957901436e-02
1.380384264602883741e+04,2.509876483772361527e-02,2.504777458897328862e-02,2.339760876996314562e-02,2.274819138308825303e-02,2.236427274569924295e-02,2.219348645588647279e-02,2.208982875482625244e-02
1.412537544622755377e+04,2.489390670887605544e-02,2.483952327100432192e-02,2.317044196596517586e-02,2.251247123525457194e-02,2.212279076431591940e-02,2.194985731789368677e-02,2.184559008134315944e-02
1.445439770745928035e+04,2.462942463799443552e-02,2.456928399948819092e-02,2.287905643338766781e-02,2.221132770853534791e-02,2.181550115692660469e-02,2.163985366488509546e-02,2.153497791482884491e-02
1.479108388168207239e+04,2.431940033190879702e-02,2.425180954503857247e-02,2.253850839615210988e-02,2.186003345269350515e-02,2.145773679519388452e-02,2.127888188462994518e-02,2.117339665752659278e-02
1.513561248436207097e+04,2.398066976107124729e-02,2.390479274127001175e-02,2.216694409847908692e-02,2.147700608673309627e-02,2.106801376196231965e-02,2.088555926872144933e-02,2.077946276381774371e-02
1.548816618912482772e+04,2.363087606705054425e-02,2.354682400972835793e-02,2.178352810252783683e-02,2.108173426568751146e-02,2.066595051671044417e-02,2.047962510500880157e-02,2.037292007721651366e-02
1.584893192461114086e+04,2.328685907171939087e-02,2.319565294777869643e-02,2.140667932371201343e-02,2.069297323312615025e-02,2.027046622000228115e-02,2.008012572211118063e-02,1.997283189958911492e-02
1.621810097358929852e+04,2.296324401049421732e-02,2.286660239085436946e-02,2.105243818063491992e-02,2.032707457177899968e-02,1.989809473739480652e-02,1.970371419613027933e-02,1.959588116012232067e-02
1.659586907437559785e+04,2.267176332945368758e-02,2.257183658562816886e-02,2.073369239947697035e-02,1.999719891263009378e-02,1.956219173108311726e-02,1.936385381223602528e-02,1.925557372415007823e-02
1.698243652461746024e+04,2.242065403260367837e-02,2.231968755557582965e-02,2.045944477584620697e-02,1.971256328990611539e-02,1.927217092427507480e-02,1.907004421783017531e-02,1.896145698190592963e-02
1.737800828749376160e+04,2.221467234374216448e-02,2.211466496202380699e-02,2.023477467901202767e-02,1.947837325322951396e-02,1.903340444771839043e-02,1.882772322182635349e-02,1.871901330017304577e-02
1.778279410038922651e+04,2.205495924238799407e-02,2.195736544122919159e-02,2.006067153127691349e-02,1.929566076070606678e-02,1.884705468500775388e-02,1.863810015152130364e-02,1.852948108814697625e-02
1.819700858609982606e+04,2.193967823138121345e-02,2.184519130198690068e-02,1.993474649581389313e-02,1.916199633177323100e-02,1.871075273285715407e-02,1.849883904762544135e-02,1.839053013568237374e-02
1.862087136662865669e+04,2.186396517262045869e-02,2.177241419563525834e-02,1.985123033401495207e-02,1.907148961869382583e-02,1.861859123808403196e-02,1.840404974073730701e-02,1.829624471510100936e-02
1.905460717963248317e+04,2.182035892423176554e-02,2.173070346030760505e-02,1.980147757975519313e-02,1.901529124504661508e-02,1.856160083985097103e-02,1.834476654722904526e-02,1.823760137192865713e-02
1.949844599758045661e+04,2.179956621490669252e-02,2.171001293405181581e-02,1.977487722940664966e-02,1.898254076670253393e-02,1.852871786043810282e-02,1.830991071973678622e-02,1.820343679554191699e-02
1.995262314968878854e+04,2.179119807022958377e-02,2.169939621603944255e-02,1.975973970487452172e-02,1.896126679179132440e-02,1.850769597480106041e-02,1.828720515750765011e-02,1.818137292030826135e-02
2.041737944669527496e+04,2.178504749467595480e-02,2.168835696636935151e-02,1.974469269685089415e-02,1.893981124804901620e-02,1.848656767300399517e-02,1.826463179015116664e-02,1.815928600905035439e-02
2.089296130854040894e+04,2.177241983214381338e-02,2.166821689021624503e-02,1.972022236038821832e-02,1.890842615349723824e-02,1.845528592342989688e-02,1.823208209502904728e-02,1.812697738006588399e-02
2.137962089502232266e+04,2.174693827533084184e-02,2.163289699026644045e-02,1.967954709221276730e-02,1.886016094549642155e-02,1.840665959812632160e-02,1.818229793847406933e-02,1.807712387311684668e-02
2.187761623949551722e+04,2.170638824674795200e-02,2.158076101877742445e-02,1.962063286326634973e-02,1.879294477054671911e-02,1.833847948300691352e-02,1.811301747614253721e-02,1.800743849138683808e-02
2.238721138568337847e+04,2.165155709627926764e-02,2.151334558512176670e-02,1.954493448978968442e-02,1.870831238938602814e-02,1.825225330162071752e-02,1.802571295648933494e-02,1.791941005897612973e-02
2.290867652767774780e+04,2.158628489308641457e-02,2.143536862484099470e-02,1.945740333432336572e-02,1.861140461673954638e-02,1.815320786668383687e-02,1.792560154672503264e-02,1.781831563979583907e-02
2.344228815319922796e+04,2.151654027704583486e-02,2.135369851795168583e-02,1.936543549522984353e-02,1.850993204212299931e-02,1.804923399573589438e-02,1.782059388757697288e-02,1.771215782832439786e-02
2.398832919019489782e+04,2.144897868803486568e-02,2.127583175145509112e-02,1.927720115764862061e-02,1.841242434585367224e-02,1.794908847760407627e-02,1.771948620205836614e-02,1.760984601497740665e-02
2.454708915685028478e+04,2.138947809819790463e-02,2.120832925250738452e-02,1.919990089842233891e-02,1.832643763958388683e-02,1.786054627113965038e-02,1.763009539667863973e-02,1.751931388732720987e-02
2.511886431509582326e+04,2.134176783882004574e-02,2.115538291292592271e-02,1.913819678483062031e-02,1.825692348391192918e-02,1.778872625832858545e-02,1.755756797362347660e-02,1.744581144280577673e-02
2.570395782768864592e+04,2.130712459854330887e-02,2.111840449696060149e-02,1.909370534391531884e-02,1.820565325473723003e-02,1.773548319481697139e-02,1.750375636502345469e-02,1.739126604097746692e-02
2.630267991895381419e+04,2.128422308469513080e-02,2.109592548410527124e-02,1.906482102713371457e-02,1.817102706656037459e-02,1.769919824874420164e-02,1.746700192656105294e-02,1.735405783105624031e-02
2.691534803926913810e+04,2.126961510337838090e-02,2.108398547528925887e-02,1.904714994937260070e-02,1.814847302002244728e-02,1.767518855470300715e-02,1.744253892927334973e-02,1.732942024747575679e-02
2.754228703338168998e+04,2.125889014835841487e-02,2.107742963813840839e-02,1.903492031294076389e-02,1.813192619826953234e-02,1.765722689448948057e-02,1.742403475714884506e-02,1.731098579209630270e-02
2.818382931264454965e+04,2.124741806631045421e-02,2.107068586208470443e-02,1.902185277965650484e-02,1.811473150244700264e-02,1.763847180610260412e-02,1.740453034039783978e-02,1.729173301777714444e-02
2.884031503126605821e+04,2.123134342642343103e-02,2.105891322267391952e-02,1.900245301427621811e-02,1.809100433752983128e-02,1.761287969760016309e-02,1.737787506492968065e-02,1.726543507081811785e-02
2.951209226666383984e+04,2.120848601396200031e-02,2.103899307200812752e-02,1.897314304921988298e-02,1.805685611197450219e-02,1.757646985050429281e-02,1.734001595050036273e-02,1.722796288128496806e-02
3.019951720402019055e+04,2.117820829117725637e-02,2.100952485234897082e-02,1.893226713165818698e-02,1.801041829034162600e-02,1.752735336561052001e-02,1.728902904617754185e-02,1.717732303920898804e-02
3.090295432513592095e+04,2.114114606620780615e-02,2.097063819682551747e-02,1.887992581908310222e-02,1.795171679370404991e-02,1.746561150476156135e-02,1.722500750981308115e-02,1.711355453314273092e-02
3.162277660168379225e+04,2.109851201614984864e-02,2.092331278157599436e-02,1.881725369882174259e-02,1.788193130679063131e-02,1.739253618859539635e-02,1.714929380525300265e-02,1.703795907918833480e-02
3.235936569296280868e+04,2.105154124853958475e-02,2.086882440133634720e-02,1.874580004863793045e-02,1.780274528146376378e-02,1.730994902691448956e-02,1.706378413402878311e-02,1.695240719516247219e-02
3.311311214825907518e+04,2.100080470094458501e-02,2.080804647504669314e-02,1.866677709868657525e-02,1.771555834106778443e-02,1.721937903038804271e-02,1.697009628319481184e-02,1.685850288747305081e-02
3.388441561392027506e+04,2.094582688015583782e-02,2.074101949093284589e-02,1.858060329963266352e-02,1.762099226687098216e-02,1.712155543567113469e-02,1.686905070609494642e-02,1.675706110259857912e-02
3.467368504525316530e+04,2.088556340086810889e-02,2.066737775131216245e-02,1.848731075516561045e-02,1.751927998326004154e-02,1.701677890900616177e-02,1.676103711215188100e-02,1.664847312227066972e-02
3.548133892335752898e+04,2.081880352870489267e-02,2.058672084555820264e-02,1.838695292599343278e-02,1.741068511133067251e-02,1.690534472115680018e-02,1.664643875697842043e-02,1.653313066231296147e-02
3.630780547701010073e+04,2.074488704665255687e-02,2.049924021174826319e-02,1.828022654557515114e-02,1.729610925910250729e-02,1.678816183313289190e-02,1.652624948714483816e-02,1.641204233307204385e-02
3.715352290971727780e+04,2.066446571313567543e-02,2.040642024184707512e-02,1.816911676964322320e-02,1.717772289489474802e-02,1.666737913071680496e-02,1.640269948045160187e-02,1.628745922835418691e-02
3.801893963205612818e+04,2.057910445909584204e-02,2.031049076563618341e-02,1.805627109919015136e-02,1.705830489227008057e-02,1.654573095936534219e-02,1.627858700087022464e-02,1.616220376674357487e-02
3.890451449942804902e+04,2.049144790517436546e-02,2.021452295037853494e-02,1.794499458151200058e-02,1.694119520100251589e-02,1.642648635590863992e-02,1.615722054532905960e-02,1.603960770059402810e-02
3.981071705534969078e+04,2.040450426437204548e-02,2.012160069137297613e-02,1.783834709747510183e-02,1.682935056691260700e-02,1.631249988039876544e-02,1.604145442570643898e-02,1.592254815906890553e-02
4.073802778041130659e+04,2.032099187497308709e-02,2.003411465942229672e-02,1.773835737459907719e-02,1.672451951767518416e-02,1.620538073959621253e-02,1.593284758862516942e-02,1.581260084305084745e-02
4.168693834703355242e+04,2.024279478904941060e-02,1.995326120732686392e-02,1.764558530181208756e-02,1.662682449882611074e-02,1.610509159394970732e-02,1.583126550859974627e-02,1.570964508866554490e-02
4.265795188015925669e+04,2.017023523727452458e-02,1.987844344452579723e-02,1.755858696793931653e-02,1.653426231092030435e-02,1.600946759644852890e-02,1.573440513062431337e-02,1.561138969706867344e-02
4.365158322401656187e+04,2.010246579194356967e-02,1.980778293455187633e-02,1.747460046125305297e-02,1.644347565834071434e-02,1.591500590348331537e-02,1.563861054075697463e-02,1.551419074680564052e-02
4.466835921509634500e+04,2.003757872687968872e-02,1.973850962374486956e-02,1.739011921114265793e-02,1.635044156426094034e-02,1.581760851835453327e-02,1.553964242886114386e-02,1.541382380063558398e-02
4.570881896148751548e+04,1.997330598052915462e-02,1.966780700802139153e-02,1.730190492506719635e-02,1.625158711688520774e-02,1.571370093854158531e-02,1.543382661131652116e-02,1.530663431441281475e-02
4.677351412871981302e+04,1.990732892664568571e-02,1.959325892498655838e-02,1.720748924499264018e-02,1.614435458364887888e-02,1.560081897958787156e-02,1.531865992267821865e-02,1.519014004620012487e-02
4.786300923226380110e+04,1.983827646085681295e-02,1.951387131387311014e-02,1.710626480493531582e-02,1.602835279851489575e-02,1.547874948418471140e-02,1.519396480438910818e-02,1.506418376100749842e-02
4.897788193684466387e+04,1.976581919396290174e-02,1.943006672972296886e-02,1.699935458403616095e-02,1.590518850523004249e-02,1.534933026198974544e-02,1.506167725758503217e-02,1.493071561125560928e-02
5.011872336272725079e+04,1.969049469491618992e-02,1.934334462500208671e-02,1.688911028314939514e-02,1.577788602663884529e-02,1.521582051852051268e-02,1.492519888159777458e-02,1.479314083962559277e-02
5.128613839913647826e+04,1.961366712721752947e-02,1.925596182390827693e-02,1.677859252271026932e-02,1.565024076172233380e-02,1.508220284080915782e-02,1.478866398755818504e-02,1.465558246838745762e-02
5.248074602497722663e+04,1.953718263828800941e-02,1.917043064873674707e-02,1.667094205797044898e-02,1.552611073051270510e-02,1.495244524299609370e-02,1.465617961478137866e-02,1.452212481547781806e-02
5.370317963702532870e+04,1.946255926786601836e-02,1.908852516237887625e-02,1.656821663502494948e-02,1.540810219854216873e-02,1.482915811668283033e-02,1.453044926103438592e-02,1.439543684603872276e-02
5.495408738576248288e+04,1.939094882762826613e-02,1.901122684340490060e-02,1.647130864420608132e-02,1.529743383187516514e-02,1.471345508418210254e-02,1.441262303173522497e-02,1.427663034430122144e-02
5.623413251903490891e+04,1.932249297451154105e-02,1.893813554943727870e-02,1.637942856531351618e-02,1.519340316988842046e-02,1.460446370288392276e-02,1.430180722829486537e-02,1.416477607229021766e-02
5.754399373371566617e+04,1.925700419079358003e-02,1.886836287964931830e-02,1.629112871668549761e-02,1.509443265377587162e-02,1.450041093167800041e-02,1.419616515961764740e-02,1.405801347976202813e-02
5.888436553555884166e+04,1.919380505613924731e-02,1.880051597764711285e-02,1.620446053677951012e-02,1.499831981822778541e-02,1.439893434357214508e-02,1.409324457556327369e-02,1.395388252166215523e-02
6.025595860743580852e+04,1.913221881363829507e-02,1.873340738073969725e-02,1.611783142852683814e-02,1.490314119242710719e-02,1.429803216587037691e-02,1.399095382403797543e-02,1.385030290682795311e-02
6.165950018614822329e+04,1.907189359061715189e-02,1.866647147492828118e-02,1.603054146749747708e-02,1.480790793578898312e-02,1.419675330098484588e-02,1.388826434085420336e-02,1.374627481217533670e-02
6.309573444801929872e+04,1.901297267578452507e-02,1.859995896619424244e-02,1.594303845972101785e-02,1.471285127865752315e-02,1.409548420844093999e-02,1.378551234725181908e-02,1.364217430639421379e-02
6.456542290346549271e+04,1.895621601367471903e-02,1.853497848225151012e-02,1.585688765878137327e-02,1.461943405682867604e-02,1.399593446188808488e-02,1.368438423937293549e-02,1.353973172088233229e-02
6.606934480075964530e+04,1.890238376015750468e-02,1.847276623866139778e-02,1.577392335344557361e-02,1.452947275925006720e-02,1.390021061565147736e-02,1.358698027868439524e-02,1.344108541284063166e-02
6.760829753919818904e+04,1.885239738999751682e-02,1.841467095273203666e-02,1.569614332849038341e-02,1.444501632874014077e-02,1.381064304595096964e-02,1.349564147640310713e-02,1.334860188315745502e-02
6.918309709189362184e+04,1.880682711916267444e-02,1.836155905037978667e-02,1.562489759218450847e-02,1.436747970710996157e-02,1.372885710278109322e-02,1.341200130156170942e-02,1.326392111167336296e-02
7.079457843841373688e+04,1.876569794939023789e-02,1.831354990471093652e-02,1.556059997018459026e-02,1.429732189714465196e-02,1.365541959536088930e-02,1.333663350297987701e-02,1.318760563061795524e-02
7.244359600749905803e+04,1.872854005186175980e-02,1.827004743114371901e-02,1.550262561132749288e-02,1.423391204030970483e-02,1.358966832156206263e-02,1.326887278422882871e-02,1.311896149129069752e-02
7.413102413009176962e+04,1.869455275413354003e-02,1.822997931144155689e-02,1.544964719393759726e-02,1.417588624915494012e-02,1.353009690133315755e-02,1.320720801476838596e-02,1.305644187127628572e-02
7.585775750291836448e+04,1.866248093092025967e-02,1.819170706480697022e-02,1.539952336329779986e-02,1.412099461337417740e-02,1.347420437944154593e-02,1.314912574302512169e-02,1.299749491625993431e-02
7.762471166286911466e+04,1.863112918521324726e-02,1.815363626546510900e-02,1.535007729404691892e-02,1.406693173354294814e-02,1.341939465778514348e-02,1.309202011982681102e-02,1.293948565067825317e-02
7.943282347242820833e+04,1.859931112885080534e-02,1.811417420712402304e-02,1.529910923060553291e-02,1.401134795504378749e-02,1.336302031870562762e-02,1.303323213557115723e-02,1.287974060658306219e-02
8.128305161640995357e+04,1.856634405875883659e-02,1.807227457081065497e-02,1.524505473539726833e-02,1.395253656835325137e-02,1.330312506073992249e-02,1.297079663912991537e-02,1.281629931989041946e-02
8.317637711026708712e+04,1.853208101588486173e-02,1.802746638162141743e-02,1.518713019884050143e-02,1.388960217097570150e-02,1.323865097199494224e-02,1.290365685761926499e-02,1.274812597162822657e-02
8.511380382023759012e+04,1.849714774336153056e-02,1.798011473545885197e-02,1.512558152338705671e-02,1.382271706314609078e-02,1.316971503338227635e-02,1.283193698167442443e-02,1.267537869999835025e-02
8.709635899560814141e+04,1.846306697080737219e-02,1.793160298801217689e-02,1.506189865499389310e-02,1.375335794365832413e-02,1.309784230675876092e-02,1.275718332373094836e-02,1.259964233620904789e-02
8.912509381337459490e+04,1.843197811741522502e-02,1.788405727908857698e-02,1.499851557773561501e-02,1.368401588282351471e-02,1.302566136469855869e-02,1.268206498612725434e-02,1.252362092174153993e-02
9.120108393559097021e+04,1.840649979083988641e-02,1.784027071502160625e-02,1.493861843047227661e-02,1.361797775533461069e-02,1.295664537516774684e-02,1.261011121388379112e-02,1.245086343566128260e-02
9.332543007969905739e+04,1.838938769135331844e-02,1.780334648470621034e-02,1.488577962382072947e-02,1.355894976075982389e-02,1.289469841816315472e-02,1.254529854273376231e-02,1.238534770931169759e-02
9.549925860214368731e+04,1.838298792369700424e-02,1.777616126233881946e-02,1.484327214626233668e-02,1.351034514860507268e-02,1.284340118272747286e-02,1.249128977977371005e-02,1.233071371355271006e-02
9.772372209558112081e+04,1.838871257143804075e-02,1.776075313771939904e-02,1.481339529372127650e-02,1.347455094478699350e-02,1.280524038066855469e-02,1.245064747513545747e-02,1.228948005210893195e-02
1.000000000000000000e+05,1.840691855021516291e-02,1.775809923711664864e-02,1.479716571579705459e-02,1.345259699243270268e-02,1.278125910938953703e-02,1.242447078065183133e-02,1.226268606296429010e-02
1.023292992280753679e+05,1.843639350373214164e-02,1.776750308713090018e-02,1.479370429542867585e-02,1.344351587515012041e-02,1.277042133128211687e-02,1.241174600498181659e-02,1.224924949544282590e-02
1.047128548050898535e+05,1.847463707141816167e-02,1.778677635424228201e-02,1.480044648774884487e-02,1.344456214960475585e-02,1.276983463682595903e-02,1.240956436032039992e-02,1.224619556564343625e-02
1.071519305237607041e+05,1.851815618169266528e-02,1.781246359756185130e-02,1.481340298671076153e-02,1.345152449138278458e-02,1.277509851765500255e-02,1.241346483401168863e-02,1.224900921854190500e-02
1.096478196143185050e+05,1.856303140739507668e-02,1.784040121377836532e-02,1.482787449221501658e-02,1.345946998579733954e-02,1.278107214890236015e-02,1.241821427998712063e-02,1.225242308184847605e-02
1.122018454301962920e+05,1.860535210835189551e-02,1.786623130060537024e-02,1.483903430320257510e-02,1.346340803173492681e-02,1.278257897738197153e-02,1.241852458900139823e-02,1.225114145229280055e-02
1.148153621496881678e+05,1.864193405595308134e-02,1.788617303148219359e-02,1.484282844751900685e-02,1.345922434185555308e-02,1.277534878748125269e-02,1.241001476836730774e-02,1.224080435167934112e-02
1.174897554939530382e+05,1.867077731990743339e-02,1.789759929973711375e-02,1.483655929022794501e-02,1.344427020863739504e-02,1.275662925842999985e-02,1.238983329180195700e-02,1.221860718442027184e-02
1.202264434617413062e+05,1.869112761077047075e-02,1.789926138435074879e-02,1.481908981230830452e-02,1.341756545250837214e-02,1.272538317579477093e-02,1.235687023089017920e-02,1.218350805191124875e-02
1.230268770812381117e+05,1.870349455073482686e-02,1.789134205425840438e-02,1.479083920784533476e-02,1.337973564286337215e-02,1.268222174834635757e-02,1.231169479660660336e-02,1.213615627202129302e-02
1.258925411794166139e+05,1.870918359125968086e-02,1.787510289194962909e-02,1.475331278699228837e-02,1.333248476108786322e-02,1.262886433881645586e-02,1.225600726429904030e-02,1.207833787060952693e-02
1.288249551693134854e+05,1.870998725179675790e-02,1.785253351053473977e-02,1.470865128237876240e-02,1.327806775233380740e-02,1.256759840680043115e-02,1.219209173806319081e-02,1.201241516675794277e-02
1.318256738556407508e+05,1.870737591981495862e-02,1.782560504347996400e-02,1.465887160520428466e-02,1.321853964392311238e-02,1.250053941824719010e-02,1.212207483793725955e-02,1.194058071442296622e-02
1.348962882591653324e+05,1.870213201422717131e-02,1.779577043961707433e-02,1.460531129181067908e-02,1.315512793057269092e-02,1.242897832690668947e-02,1.204725927602120703e-02,1.186418102033472664e-02
1.380384264602883777e+05,1.869427751327192716e-02,1.776383663986483286e-02,1.454862653234595057e-02,1.308831813077239795e-02,1.235349820131889306e-02,1.196824562531390024e-02,1.178383955055540763e-02
1.412537544622755377e+05,1.868295650233603097e-02,1.772976899424096725e-02,1.448867761566049323e-02,1.301775104500585596e-02,1.227387158784428237e-02,1.188483418207698060e-02,1.169935656303559661e-02
1.445439770745928108e+05,1.866676854609200520e-02,1.769287802137691629e-02,1.442475486654645582e-02,1.294247776414190858e-02,1.218929656286362774e-02,1.179625857841311992e-02,1.160994366296506757e-02
1.479108388168207312e+05,1.864413029906935790e-02,1.765214745506443056e-02,1.435598590313253223e-02,1.286145666523462634e-02,1.209891365387509923e-02,1.170171297182934916e-02,1.151475793842099589e-02
1.513561248436207243e+05,1.861382508728710861e-02,1.760666250767729465e-02,1.428173852588838014e-02,1.277393700416902707e-02,1.200215517685190164e-02,1.160069485343826617e-02,1.141325051802027056e-02
1.548816618912482809e+05,1.857521780986485030e-02,1.755580913309337174e-02,1.420174608376830253e-02,1.267964065028120632e-02,1.189891513280309961e-02,1.149316989748173229e-02,1.130533963027956224e-02
1.584893192461114086e+05,1.852848164688823338e-02,1.749941670985345060e-02,1.411615767944830388e-02,1.257877575357674478e-02,1.178953432720914601e-02,1.137954850319634545e-02,1.119139143939863919e-02
1.621810097358929925e+05,1.847462921233960359e-02,1.743790781330913434e-02,1.402560992044715391e-02,1.247216698081028696e-02,1.167492631359564638e-02,1.126080491220004913e-02,1.107234755857664996e-02
1.659586907437559566e+05,1.841535431242926138e-02,1.737208236534158387e-02,1.393090893117222492e-02,1.236085926609298107e-02,1.155614770851128535e-02,1.113803159554737320e-02,1.094927730522804454e-02
1.698243652461745951e+05,1.835295409467357225e-02,1.730321816709821242e-02,1.383315105925670731e-02,1.224627118577219925e-02,1.143457130385910903e-02,1.101261676201418030e-02,1.082355936199042891e-02
1.737800828749376233e+05,1.828980864065624795e-02,1.723264067938411886e-02,1.373324771785368152e-02,1.212965460725942517e-02,1.131133838963716172e-02,1.088568822099065386e-02,1.069631578739577149e-02
1.778279410038922797e+05,1.822844349244243101e-02,1.716191977380452510e-02,1.363225833516828328e-02,1.201239578403370291e-02,1.118768285309515789e-02,1.075845381798545310e-02,1.056874937153924436e-02
1.819700858609982533e+05,1.817115673774178514e-02,1.709259641419295928e-02,1.353111611418645298e-02,1.189567553580016084e-02,1.106460789838845452e-02,1.063187327785330982e-02,1.044180760522426393e-02
1.862087136662865523e+05,1.812007549447473137e-02,1.702634368328363387e-02,1.343098121318060667e-02,1.178079261734583244e-02,1.094325195514822199e-02,1.050704154979885570e-02,1.031656459074922934e-02
1.905460717963248317e+05,1.807676766122026310e-02,1.696458952599049635e-02,1.333287746236674724e-02,1.166875601984633005e-02,1.082447647351568801e-02,1.038477601055000192e-02,1.019380364445696824e-02
1.949844599758045515e+05,1.804242243493458381e-02,1.690870848243704663e-02,1.323800847824648831e-02,1.156062403748137762e-02,1.070924605806506009e-02,1.026600773795851435e-02,1.007441467775302239e-02
1.995262314968878927e+05,1.801764529329403369e-02,1.685971110240527121e-02,1.314747053168999896e-02,1.145722259206615259e-02,1.059834205090390627e-02,1.015149173396897274e-02,9.959110539772541085e-03
2.041737944669527351e+05,1.800253519165112212e-02,1.681831550739770406e-02,1.306237220933851792e-02,1.135936308487584499e-02,1.049259266416673053e-02,1.004204339167671933e-02,9.848672407407707552e-03
2.089296130854040966e+05,1.799657410590491807e-02,1.678473900341122954e-02,1.298358697492839157e-02,1.126764692652411533e-02,1.039266662949244781e-02,9.938331705265066734e-03,9.743752218022131220e-03
2.137962089502232557e+05,1.799882051927172849e-02,1.675879433846383382e-02,1.291177424511719650e-02,1.118255820720111607e-02,1.029914626222719169e-02,9.840950995835965123e-03,9.644949535522931439e-03
2.187761623949551722e+05,1.800812891957343301e-02,1.674008340579235046e-02,1.284754849757264832e-02,1.110468745301634169e-02,1.021274975567959716e-02,9.750648216589613212e-03,9.553043430768985364e-03
2.238721138568337774e+05,1.802327303965017141e-02,1.672808942855539063e-02,1.279139552597408080e-02,1.103465639746627029e-02,1.013423196642343482e-02,9.668225991318425694e-03,9.468892003282814579e-03
2.290867652767774707e+05,1.804316486749930892e-02,1.672240738047138520e-02,1.274384772733502293e-02,1.097327074193500500e-02,1.006452898171173588e-02,9.594686086318790497e-03,9.393570034374888744e-03
2.344228815319922578e+05,1.806695666110296264e-02,1.672284864339855515e-02,1.270551484131782725e-02,1.092152570937858329e-02,1.000476205841599985e-02,9.531242860619232662e-03,9.328373952524305138e-03
2.398832919019489782e+05,1.809420826940304899e-02,1.672956058360757295e-02,1.267710832770242366e-02,1.088055335543382067e-02,9.956169674697005686e-03,9.479247789816814054e-03,9.274733644203479038e-03
2.454708915685028478e+05,1.812474197662872211e-02,1.674289444916996286e-02,1.265930497244629853e-02,1.085141593586533455e-02,9.919904408390719033e-03,9.439981279798417141e-03,9.233993636562055907e-03
2.511886431509582035e+05,1.815862518793202873e-02,1.676327671285169491e-02,1.265256219727285865e-02,1.083484619291711672e-02,9.896754181553337262e-03,9.414357560107491571e-03,9.207107182614455640e-03
2.570395782768864592e+05,1.819570076495664879e-02,1.679073455076413382e-02,1.265665318513692350e-02,1.083073190250214562e-02,9.886624462192896909e-03,9.402389281746029864e-03,9.194095964596265061e-03
2.630267991895381710e+05,1.823573164500224067e-02,1.682490054535061216e-02,1.267063219665676838e-02,1.083801355867431392e-02,9.888410985229389646e-03,9.403030727317662416e-03,9.193887092352541826e-03
2.691534803926913883e+05,1.827799113742699030e-02,1.686461723246009126e-02,1.269251887790786952e-02,1.085438645718440898e-02,9.899714204022575306e-03,9.413878367114826909e-03,9.204020007638286094e-03
2.754228703338169144e+05,1.832123325455236804e-02,1.690788659037689712e-02,1.271925143238137462e-02,1.087623041885196068e-02,9.916741492101742786e-03,9.431052945860853715e-03,9.220536020228943183e-03
2.818382931264454965e+05,1.836387492015064196e-02,1.695213473714465499e-02,1.274706234786056498e-02,1.089909973569692068e-02,9.934842699430779939e-03,9.449737924770657341e-03,9.238529827899490815e-03
2.884031503126605530e+05,1.840415557623873571e-02,1.699452038469513940e-02,1.277192797428128995e-02,1.091822710980927362e-02,9.949018057464190101e-03,9.464703894811582127e-03,9.252688226610180505e-03
2.951209226666383911e+05,1.844044819111493455e-02,1.703237026584594749e-02,1.279013993854483805e-02,1.092923982240140424e-02,9.954688316271203402e-03,9.471102061320579163e-03,9.258101716275069989e-03
3.019951720402018982e+05,1.847153010737574708e-02,1.706368483388503998e-02,1.279892916374535811e-02,1.092888919765606405e-02,9.948444378142094757e-03,9.465258998567160215e-03,9.251067206181528418e-03
3.090295432513591950e+05,1.849693200042255500e-02,1.708755241651010656e-02,1.279699724665129754e-02,1.091563995539935120e-02,9.928670942332200669e-03,9.445330746344657996e-03,9.229749506190676814e-03
3.162277660168379080e+05,1.851701849622130677e-02,1.710434931044243351e-02,1.278470995511296615e-02,1.088992296283928379e-02,9.895812559009620202e-03,9.411598916400858161e-03,9.194474802894442994e-03
3.235936569296281086e+05,1.853295799802864852e-02,1.711568315412731120e-02,1.276403783433915917e-02,1.085406775215921535e-02,9.852309490841801298e-03,9.366429277584803134e-03,9.147681371675969036e-03
3.311311214825907955e+05,1.854659988329883033e-02,1.712414664757690164e-02,1.273816687535892986e-02,1.081183449062317337e-02,9.802107574417009625e-03,9.313773685831239907e-03,9.093408595214963128e-03
3.388441561392027652e+05,1.856012316861397130e-02,1.713280266017732506e-02,1.271089349418922515e-02,1.076771914189581653e-02,9.749929161155745927e-03,9.258433596694041340e-03,9.036544648711730687e-03
3.467368504525316530e+05,1.857567164122875952e-02,1.714464049132125370e-02,1.268597712371791197e-02,1.072621593011282605e-02,9.700518262145079937e-03,9.205281678117587310e-03,8.982037344173481389e-03
3.548133892335753189e+05,1.859499951326401557e-02,1.716206372208105291e-02,1.266648067229422803e-02,1.069103689504956323e-02,9.657803616647239742e-03,9.158397121250291470e-03,8.934013350131437062e-03
3.630780547701010364e+05,1.861921576840387671e-02,1.718649868672529613e-02,1.265439062121420134e-02,1.066468048631844835e-02,9.624459689380020222e-03,9.120602715203207644e-03,8.895318074089303417e-03
3.715352290971727925e+05,1.864854422508097770e-02,1.721816798128383841e-02,1.265036962104353589e-02,1.064813340899964378e-02,9.601592746325476185e-03,9.093138351882494239e-03,8.867184728387676740e-03
3.801893963205612381e+05,1.868238178326168952e-02,1.725614811718546859e-02,1.265382955343185949e-02,1.064091192131158201e-02,9.588773901878988246e-03,9.075681828934657400e-03,8.849260146356754259e-03
3.890451449942804757e+05,1.871939088205698890e-02,1.729860355184100612e-02,1.266315470360491850e-02,1.064130894390262136e-02,9.584296163629458035e-03,9.066602765524452850e-03,8.839865699170241370e-03
3.981071705534969224e+05,1.875774078178592610e-02,1.734311059014774156e-02,1.267604386426770743e-02,1.064673649447455718e-02,9.585521717702513364e-03,9.063311818489305088e-03,8.836352277929173174e-03
4.073802778041130514e+05,1.879538937214003322e-02,1.738709341341826420e-02,1.268991731651974986e-02,1.065420289120374252e-02,9.589383075460575223e-03,9.062774906112694429e-03,8.835624892243054002e-03
4.168693834703355096e+05,1.883041697101124623e-02,1.742815403596588777e-02,1.270221713243573775e-02,1.066062057229059598e-02,9.592691836063401215e-03,9.061819776023291237e-03,8.834450829899986174e-03
4.265795188015925814e+05,1.886122122936243276e-02,1.746439332204512140e-02,1.271069481270985756e-02,1.066319142774023801e-02,9.592538616891344710e-03,9.057545471191443681e-03,8.829877693026327162e-03
4.365158322401656187e+05,1.888666225031766788e-02,1.749442366702956900e-02,1.271341706789349234e-02,1.065943989263526404e-02,9.586315928892422816e-03,9.047348609949252760e-03,8.819261044311446987e-03
4.466835921509634936e+05,1.890620895985106742e-02,1.751755684050475270e-02,1.270896839168323897e-02,1.064747384216294286e-02,9.571985654778696409e-03,9.029187104976361955e-03,8.800533031312521293e-03
4.570881896148751839e+05,1.891968690163809558e-02,1.753353233992539437e-02,1.269627230559050753e-02,1.062585219395331335e-02,9.547952516680807689e-03,9.001451386985158051e-03,8.772074580817804806e-03
4.677351412871981156e+05,1.892733568994544799e-02,1.754255187613991060e-02,1.267472788527671153e-02,1.059375543102156030e-02,9.513242742137564822e-03,8.963142507541686094e-03,8.732894493706299527e-03
4.786300923226380255e+05,1.892947008360858566e-02,1.754500765615357727e-02,1.264407053545280914e-02,1.055084229002238756e-02,9.467376589515651142e-03,8.913735825235823140e-03,8.682489025122225312e-03
4.897788193684466532e+05,1.892650142643128447e-02,1.754147156161026816e-02,1.260454331569000816e-02,1.049742521467158206e-02,9.410570944377794761e-03,8.853390223774910972e-03,8.621049411027908310e-03
5.011872336272724788e+05,1.891879287819997132e-02,1.753266933860035681e-02,1.255694947585053386e-02,1.043448829771890900e-02,9.343764900564467679e-03,8.782971491205309594e-03,8.549478008613794686e-03
5.128613839913647971e+05,1.890670450947964584e-02,1.751943235745867175e-02,1.250268869424491121e-02,1.036369826875114392e-02,9.268653500507765403e-03,8.704105443209165724e-03,8.469434627762421550e-03
5.248074602497722954e+05,1.889068575988538112e-02,1.750270615056180937e-02,1.244370318257322777e-02,1.028728018700719379e-02,9.187547779921725194e-03,8.619041505687397367e-03,8.383193328345989875e-03
5.370317963702531997e+05,1.887146670751583752e-02,1.748372889450888062e-02,1.238250880794435765e-02,1.020804037945740803e-02,9.103372177242476104e-03,8.530669872485709820e-03,8.293656207689069013e-03
5.495408738576248288e+05,1.885005911327092623e-02,1.746390752142941427e-02,1.232188132396615059e-02,1.012899059565711829e-02,9.019261398930928861e-03,8.442126073608668957e-03,8.203955391411596465e-03
5.623413251903491328e+05,1.882774447041159552e-02,1.744473720488960017e-02,1.226452508387635212e-02,1.005300441845096565e-02,8.938167250742836550e-03,8.356399942523348029e-03,8.117064077887795395e-03
5.754399373371566180e+05,1.880605541876096895e-02,1.742777258537052745e-02,1.221281157004106173e-02,9.982544189206073865e-03,8.862560177007703863e-03,8.276025961160553279e-03,8.035491276587879844e-03
5.888436553555884166e+05,1.878656840022250099e-02,1.741441897961399851e-02,1.216840375131378327e-02,9.919286294625479644e-03,8.794040264304232510e-03,8.202683937483652016e-03,7.960887252854455948e-03
6.025595860743580852e+05,1.877069258015940864e-02,1.740577929641872953e-02,1.213203375226194064e-02,9.863889642520136739e-03,8.733114796346079511e-03,8.136946376242576093e-03,7.893794747934172046e-03
6.165950018614821602e+05,1.875946644161404289e-02,1.740252470150700434e-02,1.210344732075622695e-02,9.815967613066337374e-03,8.679202095392555411e-03,8.078272566726397638e-03,7.833648738598535111e-03
6.309573444801929872e+05,1.875347679422921868e-02,1.740481305940849016e-02,1.208152550623372082e-02,9.774255128085562044e-03,8.630857958009890626e-03,8.025226708179950333e-03,7.778996081116292330e-03
6.456542290346549125e+05,1.875274551469089529e-02,1.741227246309372256e-02,1.206448811273389855e-02,9.736841262865326280e-03,8.586046849581207424e-03,7.975752563794093891e-03,7.727771956293889161e-03
6.606934480075964238e+05,1.875684635235785880e-02,1.742409338080820602e-02,1.205021680762151381e-02,9.701525782563592826e-03,8.542519152822048573e-03,7.927563812103362306e-03,7.677689686816820125e-03
6.760829753919818904e+05,1.876500371251400151e-02,1.743913613784036157e-02,1.203668424373959510e-02,9.666317347261593404e-03,8.498347116754123576e-03,7.878703993802802993e-03,7.626804686635969485e-03
6.918309709189363057e+05,1.877626332747903137e-02,1.745610023149708062e-02,1.202217355437364132e-02,9.629623966005914498e-03,8.452067915447690483e-03,7.827701556329875673e-03,7.573666286938970579e-03
7.079457843841373688e+05,1.878967421323542511e-02,1.747368128362694617e-02,1.200558363161033197e-02,9.590577740859293487e-03,8.402999544685169769e-03,7.773908920326745749e-03,7.517654999988944431e-03
7.244359600749906385e+05,1.880436637442962217e-02,1.749067618014765388e-02,1.198641781429326744e-02,9.548945361568509163e-03,8.351061749267561091e-03,7.717308060811081845e-03,7.458786507983570374e-03
7.413102413009176962e+05,1.881964372234346330e-02,1.750610566474806659e-02,1.196485277937117155e-02,9.505164901580362424e-03,8.296803168030924408e-03,7.658539123343886118e-03,7.397736823269432903e-03
7.585775750291835284e+05,1.883496206333915013e-02,1.751925234782084756e-02,1.194159683428846520e-02,9.460108857380595399e-03,8.241124584653244933e-03,7.598599758553392994e-03,7.335536812693752712e-03
7.762471166286912048e+05,1.884993247374815856e-02,1.752972284327706382e-02,1.191782910320327363e-02,9.414983078072307332e-03,8.185175297600646646e-03,7.538719056252642450e-03,7.273443571469023240e-03
7.943282347242821706e+05,1.886426098955856778e-02,1.753745372460658453e-02,1.189494992037685994e-02,9.371065779312787516e-03,8.130117560395555554e-03,7.480112981192953842e-03,7.212692818156840602e-03
8.128305161640995648e+05,1.887770399446831240e-02,1.754266413871617691e-02,1.187444569087740646e-02,9.329568334181484457e-03,8.077026891091389216e-03,7.423862912817608649e-03,7.154378947737944847e-03
8.317637711026708130e+05,1.889011012129806696e-02,1.754590501572744418e-02,1.185780063318540509e-02,9.291616242580204993e-03,8.026926347613433030e-03,7.370959424476868430e-03,7.099498456241627037e-03
8.511380382023758721e+05,1.890137908666159744e-02,1.754799265528394700e-02,1.184632699232976427e-02,9.258150430725470628e-03,7.980715253576272164e-03,7.322236224014372352e-03,7.048889540706231548e-03
8.709635899560814723e+05,1.891149339792481260e-02,1.754992756088284353e-02,1.184101039286646062e-02,9.229857524156729470e-03,7.939147220102792460e-03,7.278358330526105147e-03,7.003221013238455916e-03
8.912509381337459199e+05,1.892054396305362096e-02,1.755281571747722633e-02,1.184247025913089633e-02,9.207182827015015017e-03,7.902824047195833312e-03,7.239828826411030122e-03,6.962998999487827329e-03
9.120108393559096148e+05,1.892872472284339719e-02,1.755771710875432198e-02,1.185082233794911358e-02,9.190249390013935371e-03,7.872109030309645816e-03,7.206924417156474263e-03,6.928505212717726847e-03
9.332543007969905157e+05,1.893624746884065360e-02,1.756546032695826057e-02,1.186562562194855112e-02,9.178802870306196696e-03,7.847027092645605939e-03,7.179600727168817739e-03,6.899695579494102837e-03
9.549925860214368440e+05,1.894339256207269728e-02,1.757658142784335534e-02,1.188592470985819737e-02,9.172224387536648260e-03,7.827237986336695388e-03,7.157474427829098144e-03,6.876182948569767653e-03
9.772372209558112081e+05,1.895041684954340902e-02,1.759119220962656466e-02,1.191034556963046706e-02,9.169587155990701136e-03,7.812050888616303007e-03,7.139840012067770122e-03,6.857251244249924944e-03
1.000000000000000000e+06,1.895748382589303865e-02,1.760901290593868199e-02,1.193728317232459375e-02,9.169801169736438440e-03,7.800546367683847994e-03,7.125793291007124705e-03,6.841979189522076621e-03
1.023292992280753679e+06,1.896468666083916260e-02,1.762943377574215445e-02,1.196508861759747709e-02,9.171749915836460362e-03,7.791712498414258767e-03,7.114359042600561754e-03,6.829372169995216041e-03
1.047128548050898477e+06,1.897203375795344926e-02,1.765164646483840041e-02,1.199236461440578508e-02,9.174526948636119866e-03,7.784674059797439677e-03,7.104709844934399207e-03,6.818582180190014934e-03
1.071519305237604771e+06,1.897933309629462259e-02,1.767469809544077938e-02,1.201798737455765827e-02,9.177427627882522171e-03,7.778700452050101716e-03,7.096167056616125429e-03,6.808915796891124722e-03
1.096478196143182926e+06,1.898625689615419249e-02,1.769767126273833271e-02,1.204130333979570693e-02,9.180112232473629577e-03,7.773389742581114994e-03,7.088374632263787917e-03,6.800007603914322470e-03
1.122018454301965190e+06,1.899234062183452823e-02,1.771976612323187053e-02,1.206211201064260295e-02,9.182531513945175333e-03,7.768592936254847467e-03,7.081204754951895067e-03,6.791728511014801135e-03
1.148153621496884152e+06,1.899698416833380324e-02,1.774029689611796717e-02,1.208053980028682417e-02,9.184790507733979828e-03,7.764274351195391173e-03,7.074621895427703894e-03,6.784045430273593497e-03
1.174897554939530324e+06,1.899956198693760270e-02,1.775870894393588584e-02,1.209689407576825144e-02,9.186971940531571401e-03,7.760324243071651217e-03,7.068483595725644567e-03,6.776817121024163865e-03
1.202264434617413208e+06,1.899948984079129211e-02,1.777453950092266338e-02,1.211155052917665433e-02,9.189004549239614475e-03,7.756421458474251941e-03,7.062406017283247121e-03,6.769654504977492930e-03
1.230268770812381059e+06,1.899634644524829385e-02,1.778740727866169602e-02,1.212482534910070374e-02,9.190608794063751669e-03,7.752007875375405838e-03,7.055746135392532148e-03,6.761902824634888343e-03
1.258925411794166081e+06,1.899001043671947123e-02,1.779706777483909194e-02,1.213690642831139962e-02,9.191248038047630103e-03,7.746249605163147214e-03,7.047565253868040731e-03,6.752601008954857258e-03
1.288249551693132380e+06,1.898066086011127723e-02,1.780333980768400090e-02,1.214780005112318061e-02,9.190202133425844772e-03,7.738184406965198901e-03,7.036794494290571009e-03,6.740652849794976330e-03
1.318256738556404831e+06,1.896879448511826216e-02,1.780618083594878373e-02,1.215734966477173724e-02,9.186677521734749885e-03,7.726854461492035572e-03,7.022379091076319697e-03,6.724974446515643786e-03
1.348962882591655944e+06,1.895513979935644841e-02,1.780568404808178032e-02,1.216530607626840899e-02,9.179978045442552595e-03,7.711554886160588290e-03,7.003535187584545088e-03,6.704761394868620494e-03
1.380384264602886746e+06,1.894053519423991722e-02,1.780206367966551823e-02,1.217132437361511700e-02,9.169565827838571312e-03,7.691896846898528886e-03,6.979820445547295533e-03,6.679564594849562650e-03
1.412537544622755377e+06,1.892580354846806062e-02,1.779566114174327765e-02,1.217506714599121166e-02,9.155176123598845681e-03,7.667906425837410847e-03,6.951234418824085368e-03,6.649393630650514420e-03
1.445439770745927934e+06,1.891163597324011306e-02,1.778692300774373930e-02,1.217620789836878180e-02,9.136771751924253893e-03,7.639938707512674079e-03,6.918126198256821686e-03,6.614622688837685366e-03
1.479108388168207137e+06,1.889849409090592694e-02,1.777634361478775196e-02,1.217450695213381610e-02,9.114509582495869053e-03,7.608556087876192260e-03,6.881070299680201209e-03,6.575866111746962901e-03
1.513561248436207185e+06,1.888657410868867584e-02,1.776445016822220807e-02,1.216981385881341950e-02,9.088690720634071477e-03,7.574412064226133078e-03,6.840740078237726729e-03,6.533842453413912961e-03
1.548816618912479607e+06,1.887588863545393639e-02,1.775177591839111405e-02,1.216211250057899762e-02,9.059697719412953057e-03,7.538113812612371421e-03,6.797776229521750729e-03,6.489239077848884402e-03
1.584893192461110884e+06,1.886626982887396053e-02,1.773882427839705220e-02,1.215149840944815263e-02,9.027910874992290530e-03,7.500106196262916816e-03,6.752668302395892913e-03,6.442582528087770211e-03
1.621810097358933184e+06,1.885750944058116330e-02,1.772606203007282000e-02,1.213819487915429769e-02,8.993711612011791659e-03,7.460651823330230817e-03,6.705741604301434719e-03,6.394223500665657464e-03
1.659586907437563175e+06,1.884945055265989031e-02,1.771391648867074939e-02,1.212256745668083800e-02,8.957535759387980426e-03,7.419936920445633147e-03,6.657272590315143658e-03,6.344450414404549481e-03
1.698243652461746009e+06,1.884204681226269232e-02,1.770271073718323110e-02,1.210508638363714737e-02,8.919877178641103313e-03,7.378113880184293018e-03,6.607529225633065190e-03,6.293529174617828841e-03
1.737800828749376349e+06,1.883537211875185163e-02,1.769270719291701072e-02,1.208630745006667243e-02,8.881288027866729093e-03,7.335349699126188922e-03,6.556820140981354725e-03,6.241750942918514872e-03
1.778279410038922913e+06,1.882969529150171906e-02,1.768411622417992435e-02,1.206696140386206463e-02,8.842521623176146858e-03,7.292025405867862478e-03,6.505678990952412123e-03,6.189617236242101091e-03
1.819700858609982533e+06,1.882534024187119612e-02,1.767704856836479349e-02,1.204785789692535032e-02,8.804414088087016838e-03,7.248663338459886661e-03,6.454774121371325245e-03,6.137752131751206090e-03
1.862087136662865523e+06,1.882271062622593860e-02,1.767159249253180339e-02,1.202993267665619474e-02,8.767930662916818829e-03,7.205995099992656278e-03,6.404964390630469781e-03,6.086958136086969770e-03
1.905460717963244300e+06,1.882209654922557471e-02,1.766777090526395685e-02,1.201415399986019601e-02,8.734028640731522977e-03,7.164820248350056361e-03,6.357126961429747716e-03,6.038045614185244894e-03
1.949844599758041557e+06,1.882370168549080472e-02,1.766561531431656146e-02,1.200147378378803829e-02,8.703595855695080499e-03,7.125953836462811317e-03,6.312101864024003903e-03,5.991784209733448489e-03
1.995262314968882827e+06,1.882758930186786972e-02,1.766513971626681306e-02,1.199275757429999617e-02,8.677363517634702900e-03,7.090144373270461896e-03,6.270604845405550187e-03,5.948826338682487377e-03
2.041737944669531658e+06,1.883363281870982855e-02,1.766633847950952255e-02,1.198864488254954008e-02,8.655767735494162077e-03,7.057912458368461629e-03,6.233071951058313451e-03,5.909561846800413451e-03
2.089296130854040850e+06,1.884161734976175923e-02,1.766927029392266479e-02,1.198951961519628510e-02,8.638936639827066166e-03,7.029525332253754033e-03,6.199653216720989526e-03,5.874120272413366206e-03
2.137962089502232615e+06,1.885125022941789436e-02,1.767397342423939616e-02,1.199539957922723075e-02,8.626625654088032613e-03,7.004929157932966201e-03,6.170160800810801406e-03,5.842329362816850620e-03
2.187761623949551955e+06,1.886220167433150241e-02,1.768047515288293306e-02,1.200594991638841667e-02,8.618276958143079869e-03,6.983788201997271662e-03,6.144136001984162529e-03,5.813784418614529985e-03
2.238721138568338007e+06,1.887418024401625247e-02,1.768882327888002953e-02,1.202051301234262348e-02,8.613061643262654929e-03,6.965493487408424070e-03,6.120867024758303368e-03,5.787858146450601537e-03
2.290867652767769992e+06,1.888684266771861742e-02,1.769895095755599085e-02,1.203812644904678729e-02,8.609991812174491721e-03,6.949284100236076400e-03,6.099535424934462297e-03,5.763838589660426684e-03
2.344228815319918096e+06,1.889982785465160742e-02,1.771069007553235930e-02,1.205764046458612793e-02,8.608044586398459763e-03,6.934357087767900087e-03,6.079323141917563830e-03,5.741019415563723173e-03
2.398832919019494671e+06,1.891276182183719221e-02,1.772373052847252967e-02,1.207782879202403022e-02,8.606282185420588426e-03,6.919998977639577921e-03,6.059546136393172654e-03,5.718817141132056733e-03
2.454708915685033426e+06,1.892520985836744149e-02,1.773756473662167765e-02,1.209749095432262680e-02,8.603982721685924165e-03,6.905708377189274591e-03,6.039778104043102246e-03,5.696879684496845668e-03
2.511886431509582326e+06,1.893673391475520287e-02,1.775150700627387002e-02,1.211555168835093746e-02,8.600619907734037561e-03,6.891170924848844491e-03,6.019800956648109318e-03,5.675027747034741381e-03
2.570395782768864650e+06,1.894696815853290361e-02,1.776470132282950004e-02,1.213115265597253939e-02,8.595892023148678229e-03,6.876279393181937427e-03,5.999617681599451850e-03,5.653262149644787925e-03
2.630267991895381361e+06,1.895563421026323983e-02,1.777621345099756126e-02,1.214370527154643581e-02,8.589645041666801872e-03,6.861005396524530973e-03,5.979295677203054840e-03,5.631610077913296042e-03
2.691534803926913999e+06,1.896258987734029261e-02,1.778509775246784816e-02,1.215291733933061141e-02,8.581840526445659936e-03,6.845354006074284847e-03,5.958911119815817753e-03,5.610081315863893470e-03
2.754228703338163439e+06,1.896784055205799971e-02,1.779049366399403781e-02,1.215882051807228720e-02,8.572454128603140475e-03,6.829207402336040685e-03,5.938365419075009206e-03,5.588492606022705568e-03
2.818382931264449377e+06,1.897152391444392044e-02,1.779174965770534064e-02,1.216173516683558518e-02,8.561501666292735402e-03,6.812340934652959257e-03,5.917395255916478754e-03,5.566495774208093765e-03
2.884031503126611467e+06,1.897383405726240160e-02,1.778848746432675973e-02,1.216219782766478352e-02,8.549040360624019300e-03,6.794452024273917382e-03,5.895602367543570886e-03,5.543620994166782723e-03
2.951209226666389965e+06,1.897499324990551545e-02,1.778069142425086485e-02,1.216096453393831003e-02,8.535252722286029714e-03,6.775267000776143654e-03,5.872561794700407144e-03,5.519392778187724898e-03
3.019951720402019098e+06,1.897521289807965750e-02,1.776875209404878489e-02,1.215893457554382065e-02,8.520552149313033105e-03,6.754744525106336911e-03,5.848054099575086991e-03,5.493572366731423393e-03
3.090295432513591833e+06,1.897469707347117576e-02,1.775343410617557377e-02,1.215704585982892508e-02,8.505570458442354015e-03,6.733112278014109428e-03,5.822120734494042049e-03,5.466207660240036091e-03
3.162277660168379545e+06,1.897364780398069078e-02,1.773582890484032976e-02,1.215622962271333679e-02,8.491164199207984140e-03,6.710953282266050347e-03,5.795186892626160401e-03,5.437752252692443049e-03
3.235936569296280853e+06,1.897227730150127800e-02,1.771720162733274317e-02,1.215729929336827053e-02,8.478314922289393110e-03,6.689154292280802966e-03,5.768034103597764924e-03,5.409029638135621695e-03
3.311311214825907722e+06,1.897089421622218108e-02,1.769888481967098193e-02,1.216088447948624439e-02,8.467985164628041156e-03,6.668757250277660559e-03,5.741666268179053921e-03,5.381086344607161585e-03
3.388441561392020434e+06,1.896984751693393118e-02,1.768212744654694413e-02,1.216737430132289188e-02,8.460950707359757642e-03,6.650787077981392195e-03,5.717140107581289259e-03,5.355014164100999237e-03
3.467368504525309429e+06,1.896950677710220606e-02,1.766791219716606562e-02,1.217682639855676048e-02,8.457600651476429240e-03,6.635966663886456313e-03,5.695274651426946409e-03,5.331650972698205246e-03
3.548133892335760407e+06,1.897016351094934009e-02,1.765685465717127187e-02,1.218902229783358666e-02,8.457888762072070590e-03,6.624647816683038905e-03,5.676553853412146487e-03,5.311484448928632113e-03
3.630780547701017465e+06,1.897199644042649527e-02,1.764921012736223038e-02,1.220348079795255739e-02,8.461322283799792981e-03,6.616711417265522428e-03,5.661003258869085411e-03,5.294531231644528102e-03
3.715352290971728042e+06,1.897496042523040549e-02,1.764483777446831242e-02,1.221953803020616770e-02,8.467020129982497437e-03,6.611586804827759151e-03,5.648186144717285383e-03,5.280337488440346727e-03
3.801893963205612730e+06,1.897877456295966880e-02,1.764331914476817073e-02,1.223645579156575069e-02,8.473891313751060611e-03,6.608397415918545494e-03,5.637323177173659064e-03,5.268103362028895252e-03
3.890451449942804873e+06,1.898295694085898669e-02,1.764402511459284631e-02,1.225352001619638490e-02,8.480775383511111182e-03,6.606086554412752415e-03,5.627419167816689188e-03,5.256815979267370070e-03
3.981071705534969456e+06,1.898687883206177582e-02,1.764625450541209423e-02,1.227012629692583907e-02,8.486649366708669262e-03,6.603620287124425080e-03,5.617464586849109202e-03,5.245449750582934466e-03
4.073802778041122016e+06,1.898985933429616843e-02,1.764929918923629354e-02,1.228581844485647501e-02,8.490738966946886554e-03,6.600135416711958372e-03,5.606596671925215269e-03,5.233131343156858205e-03
4.168693834703346714e+06,1.899131739453937748e-02,1.765250269449585019e-02,1.230028198630455684e-02,8.492580946626665517e-03,6.595008650215625559e-03,5.594187267293063148e-03,5.219221486706043973e-03
4.265795188015934080e+06,1.899084272196739295e-02,1.765530965414825737e-02,1.231333019402504683e-02,8.492048884456064248e-03,6.587904815121046510e-03,5.579899985937475902e-03,5.203367572967961679e-03
4.365158322401665151e+06,1.898827601708414151e-02,1.765729127957387304e-02,1.232482407423085222e-02,8.489286474978166575e-03,6.578740716353850826e-03,5.563672426204013463e-03,5.185488132482922452e-03
4.466835921509634703e+06,1.898374461640223512e-02,1.765814756182514100e-02,1.233462203632087334e-02,8.484619467703407789e-03,6.567587899085593033e-03,5.545607680649019926e-03,5.165661302445936562e-03
4.570881896148751490e+06,1.897758574815162913e-02,1.765774198091930869e-02,1.234254619547430452e-02,8.478452418279245478e-03,6.554591986600585320e-03,5.525894974036649025e-03,5.144049088718384566e-03
4.677351412871981040e+06,1.897032701288269008e-02,1.765618104016260931e-02,1.234839967599616305e-02,8.471188523982042806e-03,6.539867464285423031e-03,5.504684419661573860e-03,5.120774165344334390e-03
4.786300923226380721e+06,1.896259080511691550e-02,1.765377026734068697e-02,1.235199359203027931e-02,8.463158562667529028e-03,6.523459764869675957e-03,5.482047850249814440e-03,5.095887829220974337e-03
4.897788193684455939e+06,1.895504761326928175e-02,1.765106854783716692e-02,1.235319899847374912e-02,8.454571195041692133e-03,6.505300495437208938e-03,5.457918393547996246e-03,5.069312993903828460e-03
5.011872336272714660e+06,1.894829362435200559e-02,1.764878802015973358e-02,1.235199599052308125e-02,8.445506992699972765e-03,6.485227126224162725e-03,5.432116008867577533e-03,5.040873547242050688e-03
5.128613839913658798e+06,1.894283173404515824e-02,1.764773237206593640e-02,1.234852925370824930e-02,8.435954197001384672e-03,6.463075035451030549e-03,5.404444043206698203e-03,5.010392156094042870e-03
5.248074602497734129e+06,1.893905367059455988e-02,1.764866551563064323e-02,1.234314628745834287e-02,8.425858611492720654e-03,6.438732402462175528e-03,5.374746037763103099e-03,4.977743656218031922e-03
5.370317963702532463e+06,1.893719485747043588e-02,1.765215520991927564e-02,1.233633535340418995e-02,8.415163150589535443e-03,6.412243775424801388e-03,5.343028220905148007e-03,4.942980463856490141e-03
5.495408738576248288e+06,1.893733547881257598e-02,1.765848478382108996e-02,1.232871890435724774e-02,8.403887494473851263e-03,6.383859749118453442e-03,5.309507250053628613e-03,4.906370427687381346e-03
5.623413251903491095e+06,1.893937815348706658e-02,1.766756291984105179e-02,1.232095589041984005e-02,8.392159657180242247e-03,6.354067917751632204e-03,5.274645709243554192e-03,4.868429772093642999e-03
5.754399373371566646e+06,1.894309074556995570e-02,1.767896966742726547e-02,1.231368751284939514e-02,8.380270531738419348e-03,6.323588305374855389e-03,5.239150492435704770e-03,4.829916551296485096e-03
5.888436553555883467e+06,1.894812439007547214e-02,1.769203326494647385e-02,1.230743804748660707e-02,8.368612672956403375e-03,6.293249858584338066e-03,5.203832835858721029e-03,4.791684953595245350e-03
6.025595860743568279e+06,1.895401424607894014e-02,1.770589654479583219e-02,1.230259876815988779e-02,8.357666076463800275e-03,6.263915499657705943e-03,5.169532480021114124e-03,4.754604431488236582e-03
6.165950018614809960e+06,1.896022448764394033e-02,1.771968213009833884e-02,1.229934463125194853e-02,8.347901863751106682e-03,6.236336074632514020e-03,5.136964983480312753e-03,4.719406601776542434e-03
6.309573444801942445e+06,1.896619335496071632e-02,1.773257184595742469e-02,1.229770321879114503e-02,8.339692250402956294e-03,6.211032368493462318e-03,5.106595883891443775e-03,4.686556804725397138e-03
6.456542290346562862e+06,1.897136797737477079e-02,1.774386270065443985e-02,1.229754904215965387e-02,8.333284302724192766e-03,6.188288169039727650e-03,5.078643828896715028e-03,4.656258423078936393e-03
6.606934480075964704e+06,1.897521866706723334e-02,1.775298179501975937e-02,1.229868061130191120e-02,8.328705861544896671e-03,6.168055997028284131e-03,5.052984906270512576e-03,4.628361470787508911e-03
6.760829753919818439e+06,1.897732830095284068e-02,1.775947885140854651e-02,1.230086972686630226e-02,8.325817490550346117e-03,6.150068230827742191e-03,5.029270791933468203e-03,4.602483321758747345e-03
6.918309709189362824e+06,1.897743263456733165e-02,1.776303372601966205e-02,1.230391708817502039e-02,8.324320566524422496e-03,6.133876887339331264e-03,5.006986028058014841e-03,4.578074310328710331e-03
7.079457843841372989e+06,1.897548155407640519e-02,1.776345135033515973e-02,1.230768350979513995e-02,8.323894848429540250e-03,6.119037653911199408e-03,4.985638997180521018e-03,4.554613931092504203e-03
7.244359600749891251e+06,1.897161300286213936e-02,1.776066088102927487e-02,1.231208460119768110e-02,8.324211701024425772e-03,6.105138360625819542e-03,4.964798916016588404e-03,4.531653577364128799e-03
7.413102413009162061e+06,1.896616929830457002e-02,1.775482856127261200e-02,1.231710359452294241e-02,8.325079841094450150e-03,6.091943968725055739e-03,4.944247055556361299e-03,4.508970079351294798e-03
7.585775750291851349e+06,1.895966862158490404e-02,1.774634763045097180e-02,1.232272222574137648e-02,8.326471938620409047e-03,6.079425210184418761e-03,4.924007728768710519e-03,4.486599424512449467e-03
7.762471166286927648e+06,1.895269871501293821e-02,1.773589808627054273e-02,1.232892145474382729e-02,8.328527185051807710e-03,6.067742391347150099e-03,4.904333092640254278e-03,4.464813403348312851e-03
7.943282347242821939e+06,1.894583376340351621e-02,1.772440656112344790e-02,1.233562963267621077e-02,8.331533965902176292e-03,6.057243441842157829e-03,4.885701213377239595e-03,4.444120290123499198e-03
8.128305161640995182e+06,1.893961778967330131e-02,1.771293782195234104e-02,1.234272096104750173e-02,8.335833459170249524e-03,6.048309028244024284e-03,4.868639605927782034e-03,4.425073518242717691e-03
8.317637711026708595e+06,1.893444199929987526e-02,1.770260186448069026e-02,1.235000729510134926e-02,8.341744406647677232e-03,6.041325630659968859e-03,4.853699344234501528e-03,4.408246418791404546e-03
8.511380382023759186e+06,1.893055561795977532e-02,1.769437999919944507e-02,1.235726003676345178e-02,8.349461886202110689e-03,6.036554509681251596e-03,4.841297442639169724e-03,4.394064993157860248e-03
8.709635899560796097e+06,1.892806818751827450e-02,1.768896315252076537e-02,1.236421375770874534e-02,8.358983400657622048e-03,6.034063069195428133e-03,4.831629523222672265e-03,4.382720791128367349e-03
8.912509381337441504e+06,1.892694345994904576e-02,1.768665899097243699e-02,1.237060944977310707e-02,8.370098627306169978e-03,6.033724763141907164e-03,4.824653813131590634e-03,4.374156485134022068e-03
9.120108393559115008e+06,1.892705861999597824e-02,1.768734985622174780e-02,1.237618305302373711e-02,8.382369332877517842e-03,6.035164874204733756e-03,4.820022868931547570e-03,4.367997714310439122e-03
9.332543007969923317e+06,1.892817419482904773e-02,1.769047918299839622e-02,1.238072089184296017e-02,8.395224728986679791e-03,6.037863099070292852e-03,4.817178393360491834e-03,4.363657135640762463e-03
9.549925860214369372e+06,1.892997354619150793e-02,1.769516812737794917e-02,1.238403465759919074e-02,8.408028506117959724e-03,6.041177618649947248e-03,4.815378190904846985e-03,4.360363787655082562e-03
9.772372209558112547e+06,1.893210526481623260e-02,1.770035015635467932e-02,1.238599436212155409e-02,8.420186723928147973e-03,6.044449424328711407e-03,4.813822912798721744e-03,4.357295953653753801e-03
1.000000000000000000e+07,1.893420807249995841e-02,1.770494829850003532e-02,1.238654556585914307e-02,8.431244656711111771e-03,6.047067589035185799e-03,4.811734963079549940e-03,4.353664510345834314e-03
1.023292992280753702e+07,1.893595816698882828e-02,1.770803504341995210e-02,1.238570748767277990e-02,8.440957216253049122e-03,6.048563490995734378e-03,4.808486909600651581e-03,4.348840199289505555e-03
1.047128548050898500e+07,1.893715760357005465e-02,1.770897575545509264e-02,1.238355916659901988e-02,8.449287199719055300e-03,6.048587974541995080e-03,4.803586546006257882e-03,4.342332579207125801e-03
1.071519305237604864e+07,1.893771196327753009e-02,1.770754094425981348e-02,1.238025956101931543e-02,8.456409324243508580e-03,6.047000394236683521e-03,4.796794043150838863e-03,4.333907854535046580e-03
1.096478196143182926e+07,1.893770585661369577e-02,1.770388971974938552e-02,1.237600292550192563e-02,8.462643722361811588e-03,6.043797480925990930e-03,4.788042499525976305e-03,4.323497706296137826e-03
1.122018454301965237e+07,1.893734818215342050e-02,1.769853512300301884e-02,1.237100664092297998e-02,8.468398667862841664e-03,6.039128908066149562e-03,4.777450297160338796e-03,4.311206459054603077e-03
1.148153621496884152e+07,1.893695747609730126e-02,1.769219767229410559e-02,1.236548287910090374e-02,8.474094935982846508e-03,6.033239992297888959e-03,4.765254856413550337e-03,4.297235873974509027e-03
1.174897554939530231e+07,1.893691099212559126e-02,1.768570623087946381e-02,1.235962620798845661e-02,8.480099858885894321e-03,6.026442117761809762e-03,4.751771531603996186e-03,4.281849502000992756e-03
1.202264434617413022e+07,1.893757921865990221e-02,1.767977019072362183e-02,1.235358951380157236e-02,8.486677876997006029e-03,6.019051066861512943e-03,4.737323207541851641e-03,4.265298132606135106e-03
1.230268770812381059e+07,1.893930547467330416e-02,1.767490767244321581e-02,1.234751973663465556e-02,8.493989946754265663e-03,6.011387412766642895e-03,4.722234996556639794e-03,4.247829919280750322e-03
1.258925411794166267e+07,1.894237793183538993e-02,1.767132308863357884e-02,1.234153736464025861e-02,8.502084867473667582e-03,6.003747538782491094e-03,4.706825825869296112e-03,4.229694592717766349e-03
1.288249551693132333e+07,1.894702660308215936e-02,1.766893271168784585e-02,1.233578529931973582e-02,8.510926274764445826e-03,5.996406933307735047e-03,4.691403997822982466e-03,4.211150728160597233e-03
1.318256738556404784e+07,1.895342030846770137e-02,1.766743201655573622e-02,1.233039325080846280e-02,8.520384088137697431e-03,5.989589095962587727e-03,4.676246617039264523e-03,4.192461424429634424e-03
1.348962882591656037e+07,1.896165867267794736e-02,1.766636015501261633e-02,1.232548428907804736e-02,8.530283614823708921e-03,5.983508958425877954e-03,4.661644620911286306e-03,4.173944119967856574e-03
1.380384264602886699e+07,1.897174564662702789e-02,1.766527055986470696e-02,1.232117331568065646e-02,8.540410017509825202e-03,5.978322265136549324e-03,4.647840181807094857e-03,4.155909388909574849e-03
1.412537544622755423e+07,1.898356873148119781e-02,1.766383464816213833e-02,1.231752296850515370e-02,8.550511838818379562e-03,5.974134453075338400e-03,4.635018868289063343e-03,4.138648437206055193e-03
1.445439770745928027e+07,1.899684378847896205e-02,1.766192168320070838e-02,1.231453699994813564e-02,8.560342115994120857e-03,5.970983533223006567e-03,4.623285028089590097e-03,4.122394170277655402e-03
1.479108388168207183e+07,1.901109824354399111e-02,1.765960855789052222e-02,1.231215015739297453e-02,8.569644462387816797e-03,5.968807409653987400e-03,4.612606285023274078e-03,4.107251805984956858e-03
1.513561248436207138e+07,1.902566157898627833e-02,1.765717640278116618e-02,1.231026287987659236e-02,8.578218159556869754e-03,5.967467514574705499e-03,4.602832620160289719e-03,4.093197088299966972e-03
1.548816618912479654e+07,1.903970801405507896e-02,1.765502280162126875e-02,1.230874683571578886e-02,8.585892406547980527e-03,5.966718944840319894e-03,4.593661593410920847e-03,4.080030063056388351e-03
1.584893192461110838e+07,1.905231982199818985e-02,1.765356027929633129e-02,1.230751789328439830e-02,8.592584467402209283e-03,5.966262861666475105e-03,4.584707097187492794e-03,4.067431509211993576e-03
1.621810097358933091e+07,1.906260437618452139e-02,1.765309190945130516e-02,1.230654592407985290e-02,8.598267127015328526e-03,5.965770127416212577e-03,4.575528191116131314e-03,4.054985162126620822e-03
1.659586907437563129e+07,1.906981267438103908e-02,1.765376903752090970e-02,1.230589083769426974e-02,8.602973601387651353e-03,5.964920387730419243e-03,4.565684292766688905e-03,4.042233963764826736e-03
1.698243652461745963e+07,1.907349292513288788e-02,1.765555733186054480e-02,1.230570070692252500e-02,8.606790732478070832e-03,5.963471134437634338e-03,4.554824264081175182e-03,4.028776478248214873e-03
1.737800828749376163e+07,1.907353964706608174e-02,1.765826014183792189e-02,1.230619069796741634e-02,8.609799076155895403e-03,5.961269057695143744e-03,4.542700859272579515e-03,4.014289544549785350e-03
1.778279410038922727e+07,1.907021145077288440e-02,1.766161630618303183e-02,1.230759521688471608e-02,8.612080721592051125e-03,5.958289011065598384e-03,4.529221445612293534e-03,3.998588255165186692e-03
1.819700858609982580e+07,1.906408484430614780e-02,1.766538949793512378e-02,1.231012327751048428e-02,8.613694536191792220e-03,5.954633809590948075e-03,4.514455698375880247e-03,3.981654168566117064e-03
1.862087136662865803e+07,1.905594191055490216e-02,1.766947198814126582e-02,1.231388421464528135e-02,8.614675885431060526e-03,5.950502737227150729e-03,4.498604180224585053e-03,3.963605651019460815e-03
1.905460717963244393e+07,1.904661082668954175e-02,1.767390094570668591e-02,1.231885302283727140e-02,8.615035779384314085e-03,5.946156890642729891e-03,4.481968442181832185e-03,3.944683491937061443e-03
1.949844599758041650e+07,1.903681472716529585e-02,1.767887655395756347e-02,1.232484427211500214e-02,8.614801821419840189e-03,5.941895329236676106e-03,4.464921767857487830e-03,3.925224324712719114e-03
1.995262314968882874e+07,1.902707343680355365e-02,1.768466070721239070e-02,1.233151619890816147e-02,8.614009467799112543e-03,5.937974442818901716e-03,4.447819816072077527e-03,3.905571441394052427e-03
2.041737944669531658e+07,1.901765802767801244e-02,1.769148753345417199e-02,1.233842560356901777e-02,8.612737655087689473e-03,5.934604176057563935e-03,4.430986032943391544e-03,3.886054053259872104e-03
2.089296130854040757e+07,1.900858106763403388e-02,1.769944166108494005e-02,1.234506965725223893e-02,8.611096590878787246e-03,5.931930458699469222e-03,4.414688018991913890e-03,3.866963441002508554e-03
2.137962089502232522e+07,1.899974413371964890e-02,1.770836898533077741e-02,1.235098074752812372e-02,8.609220195060674971e-03,5.930017353404540108e-03,4.399093902837093034e-03,3.848499631462906287e-03
2.187761623949551955e+07,1.899098647437192505e-02,1.771787164902740783e-02,1.235579251871811966e-02,8.607268408429355824e-03,5.928886146609523532e-03,4.384313480851094978e-03,3.830810078087294908e-03
2.238721138568337634e+07,1.898220454508552785e-02,1.772734073515102454e-02,1.235929700886860202e-02,8.605383654687564013e-03,5.928510428775585032e-03,4.370387383323975743e-03,3.813972856472232220e-03
2.290867652767769992e+07,1.897343928123935639e-02,1.773604798786455536e-02,1.236145153309495259e-02,8.603682840652821309e-03,5.928815253622773430e-03,4.357292720820224279e-03,3.797998644514434356e-03
2.344228815319917724e+07,1.896487519306290503e-02,1.774327921007496506e-02,1.236238090983380472e-02,8.602253311305999017e-03,5.929715268168846837e-03,4.344992409660392192e-03,3.782884863068063010e-03
2.398832919019494951e+07,1.895686432467070040e-02,1.774848665320018920e-02,1.236231743507744743e-02,8.601118875554862597e-03,5.931067170860013574e-03,4.333400980949745317e-03,3.768571873499718811e-03
2.454708915685033426e+07,1.894983014742147170e-02,1.775136854515579204e-02,1.236157279617776904e-02,8.600261730910802038e-03,5.932699653033841891e-03,4.322417796120041691e-03,3.754979845715928147e-03
2.511886431509582326e+07,1.894422119775992716e-02,1.775194839121465099e-02,1.236045542144492172e-02,8.599631815511741412e-03,5.934406279392323222e-03,4.311920678373487061e-03,3.741994553144398564e-03
2.570395782768864557e+07,1.894037854665326856e-02,1.775056364120970384e-02,1.235924687225110376e-02,8.599171606129168630e-03,5.935985089614468149e-03,4.301791733986576501e-03,3.729488197711627005e-03
2.630267991895381361e+07,1.893846014897130475e-02,1.774779372741195141e-02,1.235815297967886653e-02,8.598838769199991169e-03,5.937253758734995814e-03,4.291917777117839825e-03,3.717320356552073542e-03
2.691534803926913813e+07,1.893839008663374818e-02,1.774438461118246074e-02,1.235732858892005757e-02,8.598651061781479796e-03,5.938124653379961600e-03,4.282250537660471298e-03,3.705399277190467907e-03
2.754228703338163346e+07,1.893976501824742517e-02,1.774107206509780224e-02,1.235684792987031336e-02,8.598686445009164417e-03,5.938593510833417057e-03,4.272775903848093949e-03,3.693649855508506288e-03
2.818382931264449283e+07,1.894188447368333819e-02,1.773847210837126501e-02,1.235672884789165878e-02,8.599103239107674934e-03,5.938800473315590002e-03,4.263580431852403117e-03,3.682095844171124743e-03
2.884031503126611561e+07,1.894378542903575949e-02,1.773696007214929302e-02,1.235695074184487222e-02,8.600108170461190707e-03,5.938983614678493977e-03,4.254809283028107049e-03,3.670822370430998176e-03
2.951209226666390151e+07,1.894438032210367731e-02,1.773660623584887366e-02,1.235744633463981522e-02,8.601943685716539889e-03,5.939481717795253718e-03,4.246692810939268689e-03,3.660019216477261063e-03
3.019951720402019098e+07,1.894263726687520077e-02,1.773712632817936799e-02,1.235814715139454956e-02,8.604853716590313978e-03,5.940666107694177189e-03,4.239491650582015089e-03,3.649923625234191473e-03
3.090295432513592020e+07,1.893777576201506607e-02,1.773797204377348599e-02,1.235897119062915293e-02,8.609034791449272223e-03,5.942912110478008533e-03,4.233493602842555020e-03,3.640827230791596897e-03
3.162277660168379173e+07,1.892944824555647249e-02,1.773842111548817879e-02,1.235985549700098149e-02,8.614597990590014409e-03,5.946527601971646204e-03,4.228948484285870689e-03,3.633001742257742969e-03
3.235936569296281040e+07,1.891790993954858488e-02,1.773769325095175819e-02,1.236076326796819655e-02,8.621545873942119617e-03,5.951712941717948041e-03,4.226023605574439311e-03,3.626644985035143778e-03
3.311311214825907722e+07,1.890405691717503278e-02,1.773509488201717790e-02,1.236167331570618526e-02,8.629759141588370236e-03,5.958522514621628248e-03,4.224765351889649481e-03,3.621834555604199358e-03
3.388441561392020434e+07,1.888935070652276310e-02,1.773013603225089690e-02,1.236259178531081207e-02,8.639001895834287278e-03,5.966858697856423921e-03,4.225082463201412786e-03,3.618500727774852290e-03
3.467368504525309801e+07,1.887561967137984728e-02,1.772263506132746441e-02,1.236353469501757195e-02,8.648912385542292455e-03,5.976454732282488087e-03,4.226722526950856679e-03,3.616398295042528438e-03
3.548133892335760593e+07,1.886483194591978205e-02,1.771274438226011147e-02,1.236450771188081846e-02,8.659054066411890974e-03,5.986910528857366555e-03,4.229301303578120522e-03,3.615135201853969960e-03
3.630780547701017559e+07,1.885871582079971104e-02,1.770091855274106424e-02,1.236549925020835952e-02,8.668939350977034400e-03,5.997718858109949390e-03,4.232332647874771300e-03,3.614211965587775521e-03
3.715352290971727669e+07,1.885850419679745149e-02,1.768789383368320894e-02,1.236648661159367793e-02,8.678055437334776523e-03,6.008334335419409852e-03,4.235297914493091342e-03,3.613099030907226256e-03
3.801893963205612451e+07,1.886467906701365729e-02,1.767454760774891248e-02,1.236741952034271959e-02,8.685933012266599043e-03,6.018238380989533731e-03,4.237713799446945866e-03,3.611313719242838574e-03
3.890451449942804873e+07,1.887691972678252200e-02,1.766182643329965857e-02,1.236824079266618873e-02,8.692171522789683344e-03,6.027002752062953633e-03,4.239190590283552391e-03,3.608490372080712816e-03
3.981071705534969270e+07,1.889411027346989819e-02,1.765063999233948064e-02,1.236888497538990266e-02,8.696487546402845853e-03,6.034342953882896113e-03,4.239476950770018106e-03,3.604419473779219181e-03
4.073802778041122109e+07,1.891458052689612077e-02,1.764176057436629003e-02,1.236929061307402537e-02,8.698727176197915481e-03,6.040153629378448158e-03,4.238477637143985184e-03,3.599069291438512092e-03
4.168693834703346342e+07,1.893632454335995169e-02,1.763579998690207457e-02,1.236941954921012138e-02,8.698893071934755972e-03,6.044505636046342695e-03,4.236247071105797742e-03,3.592568393722567980e-03
4.265795188015934080e+07,1.895734721281879670e-02,1.763317181759931768e-02,1.236924465621876655e-02,8.697103484380328681e-03,6.047611157293529376e-03,4.232941183795838405e-03,3.585147874713492944e-03
4.365158322401665151e+07,1.897593794742813422e-02,1.763406389211514755e-02,1.236875246128723259e-02,8.693586792204680003e-03,6.049792185567454648e-03,4.228783731458912384e-03,3.577097046098712523e-03
4.466835921509634703e+07,1.899087716546079413e-02,1.763850346847515779e-02,1.236797635382274468e-02,8.688646089145980050e-03,6.051404436700611247e-03,4.224013832992670053e-03,3.568701847578938102e-03
4.570881896148751676e+07,1.900156481621001481e-02,1.764634713350576173e-02,1.236695334900210323e-02,8.682614000110758581e-03,6.052780256236870923e-03,4.218828047996667392e-03,3.560179132957988057e-03
4.677351412871981412e+07,1.900801656168550277e-02,1.765732173527839732e-02,1.236575327317551709e-02,8.675833927625281258e-03,6.054178022180207661e-03,4.213377224695817429e-03,3.551670059269056937e-03
4.786300923226380348e+07,1.901078018059572036e-02,1.767101439913503977e-02,1.236447695474385960e-02,8.668648052516502583e-03,6.055771413045007642e-03,4.207762380632046155e-03,3.543235555329669884e-03
4.897788193684456497e+07,1.901077142975862722e-02,1.768688684568818503e-02,1.236320493444024830e-02,8.661378521828577703e-03,6.057617366995772697e-03,4.202034286633339784e-03,3.534858398758984697e-03
5.011872336272714287e+07,1.900910427767166927e-02,1.770424932160842221e-02,1.236202302853623390e-02,8.654327780115704527e-03,6.059671985465273601e-03,4.196224324706034764e-03,3.526473798827871927e-03
5.128613839913658798e+07,1.900691038072744102e-02,1.772231878682603221e-02,1.236098532074987426e-02,8.647787695052011267e-03,6.061839356003963578e-03,4.190380432358475904e-03,3.518019191835962747e-03
5.248074602497733384e+07,1.900516071229179857e-02,1.774020813326753626e-02,1.236011332887718313e-02,8.642009930349593347e-03,6.063979087447322544e-03,4.184567054977098542e-03,3.509440611047467354e-03
5.370317963702532649e+07,1.900454557953937251e-02,1.775700224987018447e-02,1.235938921309793700e-02,8.637209777815586104e-03,6.065957855486721687e-03,4.178881703701249790e-03,3.500727255455205952e-03
5.495408738576248288e+07,1.900539827154020672e-02,1.777184711789895483e-02,1.235878786123089865e-02,8.633543355513945139e-03,6.067664036429840438e-03,4.173439190387680589e-03,3.491912408439464335e-03
5.623413251903490722e+07,1.900773613874405521e-02,1.778402264699957547e-02,1.235824493593268292e-02,8.631072253475390033e-03,6.069022780954644140e-03,4.168349437419192893e-03,3.483068347086390633e-03
5.754399373371566832e+07,1.901125892437419487e-02,1.779303358080644437e-02,1.235770074356751930e-02,8.629777144537378528e-03,6.070007592757145111e-03,4.163693421779566563e-03,3.474292112656420569e-03
5.888436553555884212e+07,1.901548426645082585e-02,1.779866611997482639e-02,1.235711177021827159e-02,8.629541645345510659e-03,6.070621998851811162e-03,4.159490466713547212e-03,3.465677270960651393e-03
6.025595860743568838e+07,1.901984211916284140e-02,1.780096244466311192e-02,1.235646422750639496e-02,8.630176662375596899e-03,6.070883521008910502e-03,4.155677015752529471e-03,3.457277628948369434e-03
6.165950018614809215e+07,1.902378832904172770e-02,1.780021489961877701e-02,1.235576540482788421e-02,8.631452525505478937e-03,6.070821513706380936e-03,4.152118555906880205e-03,3.449109738839759021e-03
6.309573444801943004e+07,1.902692955132035194e-02,1.779687509223077529e-02,1.235506365162329818e-02,8.633138754618971747e-03,6.070465902660300388e-03,4.148621586427896600e-03,3.441131367439900172e-03
6.456542290346562862e+07,1.902898403425256138e-02,1.779146387768931054e-02,1.235443214107042470e-02,8.635031110523149270e-03,6.069845384708969470e-03,4.144959043848732948e-03,3.433246121246933107e-03
6.606934480075964332e+07,1.902990366463775535e-02,1.778452088812715673e-02,1.235394225076566488e-02,8.636983658459331317e-03,6.068997680175575171e-03,4.140917383734961377e-03,3.425328962400371689e-03
6.760829753919818997e+07,1.902976414216482962e-02,1.777653780878008655e-02,1.235366790591146090e-02,8.638917782633337775e-03,6.067982256682090923e-03,4.136341510185239517e-03,3.417260337736613505e-03
6.918309709189362824e+07,1.902874131183037582e-02,1.776795092617899918e-02,1.235362976888454770e-02,8.640808239750564709e-03,6.066885953197253059e-03,4.131171931598098465e-03,3.408963001289665520e-03
7.079457843841373920e+07,1.902711202410073063e-02,1.775917167838112626e-02,1.235380333156591709e-02,8.642671043448183626e-03,6.065832804139963119e-03,4.125466680472424444e-03,3.400440935260508162e-03
7.244359600749890506e+07,1.902518993570700631e-02,1.775060201692705425e-02,1.235411114279714659e-02,8.644516076196697915e-03,6.064962880291928891e-03,4.119408198697413308e-03,3.391797363157699873e-03
7.413102413009162247e+07,1.902331357051597477e-02,1.774262686158627200e-02,1.235441460584084730e-02,8.646350889339191395e-03,6.064431006520360976e-03,4.113284904004009708e-03,3.383243432764712708e-03
7.585775750291851163e+07,1.902179762207544672e-02,1.773563534142693493e-02,1.235455364000199313e-02,8.648131990432501512e-03,6.064373428296111757e-03,4.107453407310630161e-03,3.375067824962575073e-03
7.762471166286927462e+07,1.902092086272015245e-02,1.772997750382876436e-02,1.235436078069018784e-02,8.649784759461673009e-03,6.064897141014363030e-03,4.102291020637816206e-03,3.367602412064589837e-03
7.943282347242821753e+07,1.902085809068725097e-02,1.772591123345265696e-02,1.235371319944382137e-02,8.651214784902336655e-03,6.066055899203794642e-03,4.098145440332439868e-03,3.361165290093359650e-03
8.128305161640995741e+07,1.902168721352912387e-02,1.772358595415308644e-02,1.235253705359654411e-02,8.652325366944550039e-03,6.067846037340386862e-03,4.095270533711463726e-03,3.355991302099054115e-03
8.317637711026708782e+07,1.902334319466672530e-02,1.772299759417797493e-02,1.235083011234216349e-02,8.653050767810777436e-03,6.070222082015830009e-03,4.093808610887174175e-03,3.352201952404657709e-03
8.511380382023759186e+07,1.902563479187794129e-02,1.772401760151075603e-02,1.234865283158616094e-02,8.653362716673166505e-03,6.073093995223455624e-03,4.093763642787844048e-03,3.349770179588031690e-03
8.709635899560795724e+07,1.902829786774310611e-02,1.772639752548080261e-02,1.234610639881542765e-02,8.653292830625309781e-03,6.076348324301345839e-03,4.095003386440714335e-03,3.348512678525742206e-03
8.912509381337440014e+07,1.903105475787908799e-02,1.772981678013592008e-02,1.234332087234117636e-02,8.652927982530842638e-03,6.079868282829117322e-03,4.097287636672261590e-03,3.348123948795765636e-03
9.120108393559114635e+07,1.903364942799918441e-02,1.773390797602674915e-02,1.234041814901851858e-02,8.652380681914787972e-03,6.083540342581514500e-03,4.100298673957258541e-03,3.348209848941358178e-03
9.332543007969924808e+07,1.903592918637062037e-02,1.773832306256702129e-02,1.233751178987212149e-02,8.651775299227964025e-03,6.087264200278764276e-03,4.103690421707627267e-03,3.348353535426274591e-03
9.549925860214368999e+07,1.903778610046752071e-02,1.774272193292248528e-02,1.233470022487530120e-02,8.651230817223276234e-03,6.090964941448558795e-03,4.107125845396142512e-03,3.348164128769533492e-03
9.772372209558111429e+07,1.903915519186703473e-02,1.774680377549970114e-02,1.233208135168304201e-02,8.650832635733211526e-03,6.094578430132439016e-03,4.110316470209309132e-03,3.347330751774510189e-03
1.000000000000000000e+08,1.903992209605584462e-02,1.775030037770772631e-02,1.232976917558218331e-02,8.650621115269666039e-03,6.098065195523454801e-03,4.113054390564533508e-03,3.345662879473724864e-03
1.023292992280753702e+08,1.903991476266954710e-02,1.775299530174442517e-02,1.232788678666847312e-02,8.650597989546832817e-03,6.101396917758985378e-03,4.115225271564396103e-03,3.343107502979919543e-03
1.047128548050898463e+08,1.903880682516911893e-02,1.775472841479619826e-02,1.232656993442174040e-02,8.650730719828155987e-03,6.104551999979780132e-03,4.116803617737861340e-03,3.339734114982327497e-03
1.071519305237604827e+08,1.903619651439259278e-02,1.775540905362194347e-02,1.232593781899577259e-02,8.650963704952756989e-03,6.107515254269557659e-03,4.117848405823198304e-03,3.335721872020632611e-03
1.096478196143182814e+08,1.903166883278065852e-02,1.775501896856062842e-02,1.232609702031342049e-02,8.651243795443293999e-03,6.110267156812549880e-03,4.118473092261832821e-03,3.331310976022653844e-03
1.122018454301965237e+08,1.902492034097767043e-02,1.775366339345578817e-02,1.232710629171866745e-02,8.651535736087062958e-03,6.112791134405909377e-03,4.118821854121807943e-03,3.326762520085351990e-03
1.148153621496884078e+08,1.901587934179790537e-02,1.775152885230448993e-02,1.232894493204260249e-02,8.651829438998696539e-03,6.115071221379843845e-03,4.119046913652654740e-03,3.322320667507589267e-03
1.174897554939530343e+08,1.900477771078451159e-02,1.774890626894036830e-02,1.233154926644619911e-02,8.652140762671978527e-03,6.117094940866660627e-03,4.119282557391874995e-03,3.318176444776489015e-03
1.202264434617413133e+08,1.899219816171407102e-02,1.774615476539932735e-02,1.233478857970229069e-02,8.652505204145857776e-03,6.118858770307198693e-03,4.119630574110988777e-03,3.314448285152249256e-03
1.230268770812381059e+08,1.897903662628382462e-02,1.774369079860650678e-02,1.233849459824994631e-02,8.652955324589888322e-03,6.120366357479429219e-03,4.120166131901241424e-03,3.311196076477368033e-03
1.258925411794166118e+08,1.896639346052118522e-02,1.774189651030655401e-02,1.234246589414586190e-02,8.653516064779112615e-03,6.121635724959037517e-03,4.120937038842662457e-03,3.308421874936715718e-03
1.288249551693132222e+08,1.895537830629344389e-02,1.774112345198982851e-02,1.234648442193266721e-02,8.654185226751131763e-03,6.122698157028843256e-03,4.121967692542929940e-03,3.306096506112810203e-03
1.318256738556404710e+08,1.894696340313950858e-02,1.774157147340055252e-02,1.235030532106238740e-02,8.654942324428722272e-03,6.123576012907182634e-03,4.123268083943382872e-03,3.304171054957859722e-03
1.348962882591656148e+08,1.894181967184976889e-02,1.774333851994387007e-02,1.235368226546862229e-02,8.655756913322029678e-03,6.124294900283351953e-03,4.124832541501809689e-03,3.302595040958264741e-03
1.380384264602886736e+08,1.894021778777818868e-02,1.774635546148087620e-02,1.235635370339621154e-02,8.656596147501579436e-03,6.124865684049338177e-03,4.126641805483772900e-03,3.301319705552303689e-03
1.412537544622755349e+08,1.894195907654623590e-02,1.775038635570551013e-02,1.235805572671577063e-02,8.657449170075449604e-03,6.125286739140602642e-03,4.128653923264707232e-03,3.300291861257131486e-03
1.445439770745927989e+08,1.894644967408811234e-02,1.775509717426814946e-02,1.235858142446351858e-02,8.658336306434854038e-03,6.125552233954075984e-03,4.130811919825041513e-03,3.299453268454370647e-03
1.479108388168207109e+08,1.895280180104410780e-02,1.776008124299938151e-02,1.235777218929331490e-02,8.659294918530792765e-03,6.125646435070878845e-03,4.133040553247415913e-03,3.298734276068304716e-03
1.513561248436207175e+08,1.896001104723868402e-02,1.776492630140514423e-02,1.235557626894329651e-02,8.660376783040482293e-03,6.125562719181845348e-03,4.135250435603065808e-03,3.298043692670607138e-03
1.548816618912479579e+08,1.896712578657594461e-02,1.776925644753112390e-02,1.235205203602530999e-02,8.661627664637150739e-03,6.125296046688863405e-03,4.137347470682854224e-03,3.297277384205047485e-03
1.584893192461110950e+08,1.897341922326992517e-02,1.777276589126099149e-02,1.234739036783230083e-02,8.663060288390204283e-03,6.124855791822959861e-03,4.139238749717688050e-03,3.296313211736083462e-03
1.621810097358933091e+08,1.897851793171850820e-02,1.777522746314279256e-02,1.234188653981958469e-02,8.664644810017363072e-03,6.124254901780194771e-03,4.140844447761867810e-03,3.295033366204705612e-03
1.659586907437562943e+08,1.898243777352164388e-02,1.777650575264488192e-02,1.233592640672053799e-02,8.666309361127949237e-03,6.123504515054927627e-03,4.142094630776116046e-03,3.293324179012994350e-03
1.698243652461746037e+08,1.898552743220664057e-02,1.777655309829728053e-02,1.232994338095636314e-02,8.667926976652964507e-03,6.122610432662008335e-03,4.142944903458682833e-03,3.291104997761441602e-03
1.737800828749376237e+08,1.898840946180143860e-02,1.777536659142776171e-02,1.232436793612474470e-02,8.669349321187413276e-03,6.121572104940389315e-03,4.143376381557962139e-03,3.288330969815692929e-03
1.778279410038922727e+08,1.899179630701277460e-02,1.777301374680519824e-02,1.231958880051858482e-02,8.670408987172558216e-03,6.120387441690440869e-03,4.143398308277396191e-03,3.285007813122799505e-03
1.819700858609982431e+08,1.899634802448502136e-02,1.776960816942521962e-02,1.231591469116861265e-02,8.670943400196686954e-03,6.119048690814673890e-03,4.143050701172509495e-03,3.281193607429370648e-03
1.862087136662865579e+08,1.900249259318987499e-02,1.776531174503628158e-02,1.231354668522330331e-02,8.670819465626247377e-03,6.117562924530407092e-03,4.142392714118936677e-03,3.276987042774760599e-03
1.905460717963244319e+08,1.901036639397536004e-02,1.776031716879305361e-02,1.231257580289792791e-02,8.669943286062704174e-03,6.115957054654399920e-03,4.141511577188096427e-03,3.272526994549399861e-03
1.949844599758041501e+08,1.901976343611155168e-02,1.775484584312629274e-02,1.231297799593379823e-02,8.668282437766638288e-03,6.114282486515971136e-03,4.140501889618297855e-03,3.267968485208328812e-03
1.995262314968882799e+08,1.903012909612844181e-02,1.774911881302466271e-02,1.231462757069268742e-02,8.665863904620266928e-03,6.112615374492001707e-03,4.139455032576220585e-03,3.263463793781818355e-03
2.041737944669531584e+08,1.904065892311500308e-02,1.774337198082194533e-02,1.231731425469964961e-02,8.662782817797465978e-03,6.111054272206146824e-03,4.138450651330902522e-03,3.259147353891962608e-03
2.089296130854040980e+08,1.905041784272079944e-02,1.773781222430612439e-02,1.232076119182480382e-02,8.659195298559525800e-03,6.109706378757386036e-03,4.137559218545701356e-03,3.255131474825309797e-03
2.137962089502232373e+08,1.905844638234768448e-02,1.773263832291947090e-02,1.232464945511052914e-02,8.655296050096069477e-03,6.108674947950979567e-03,4.136831139163581368e-03,3.251498344635141407e-03
2.187761623949551880e+08,1.906390251753767653e-02,1.772800356307882227e-02,1.232861263687954831e-02,8.651302542949801042e-03,6.108052552337174361e-03,4.136306476917981853e-03,3.248302489909510316e-03
2.238721138568337858e+08,1.906620335179780995e-02,1.772405007753586129e-02,1.233227084543758734e-02,8.647432445416098137e-03,6.107907347479039559e-03,4.136021787167029617e-03,3.245582073353692372e-03
2.290867652767769992e+08,1.906507755691753611e-02,1.772086082946749616e-02,1.233524719765254941e-02,8.643875793533057489e-03,6.108283393768793555e-03,4.136018059623524853e-03,3.243372491903425553e-03
2.344228815319917798e+08,1.906062237042265711e-02,1.771848287716611819e-02,1.233722020305656059e-02,8.640781911414733771e-03,6.109191669754966691e-03,4.136348769082889149e-03,3.241710710142562887e-03
2.398832919019494653e+08,1.905329649294528610e-02,1.771686941834711704e-02,1.233794405317328868e-02,8.638247738217077684e-03,6.110612618692543886e-03,4.137074632495369580e-03,3.240636008827582192e-03
2.454708915685033500e+08,1.904386624323592403e-02,1.771593759376375796e-02,1.233732494059986730e-02,8.636302363525685463e-03,6.112493682632062081e-03,4.138264899012793901e-03,3.240193124889803947e-03
2.511886431509582102e+08,1.903327312684361186e-02,1.771554123183238447e-02,1.233544100955927605e-02,8.634907931478552970e-03,6.114760452070289523e-03,4.139987112913099364e-03,3.240422941884586131e-03
2.570395782768864632e+08,1.902249087127401428e-02,1.771552066600100631e-02,1.233255486633271815e-02,8.633977131990152459e-03,6.117314629196236343e-03,4.142297560602066150e-03,3.241353514358529062e-03
2.630267991895381510e+08,1.901234666237031426e-02,1.771572646360104752e-02,1.232912097400051636e-02,8.633376974414373739e-03,6.120046022304050613e-03,4.145227763158335597e-03,3.242991055948174668e-03
2.691534803926913738e+08,1.900342836925495577e-02,1.771604812499224732e-02,1.232571074922708329e-02,8.632953601942609106e-03,6.122836169643588664e-03,4.148778665475539792e-03,3.245311407831294633e-03
2.754228703338163495e+08,1.899597943350323989e-02,1.771643946711308482e-02,1.232294322000087108e-02,8.632572978370211050e-03,6.125564731945056657e-03,4.152905497004557439e-03,3.248255060724199346e-03
2.818382931264449358e+08,1.898991115895694651e-02,1.771690430851272091e-02,1.232139316111438912e-02,8.632137450509721338e-03,6.128117599417223088e-03,4.157521507414055177e-03,3.251725581091645303e-03
2.884031503126611710e+08,1.898486331909457481e-02,1.771745286083111978e-02,1.232150770020887590e-02,8.631612250564550323e-03,6.130393859551484283e-03,4.162497593798890512e-03,3.255596548530116652e-03
2.951209226666390300e+08,1.898035959510489812e-02,1.771808395033445949e-02,1.232354527211154682e-02,8.631050676038858060e-03,6.132308181976039649e-03,4.167672299271832012e-03,3.259717738509031355e-03
3.019951720402019024e+08,1.897593765030385071e-02,1.771873336201136226e-02,1.232754531143690976e-02,8.630572318873713442e-03,6.133794301441590144e-03,4.172871659906033336e-03,3.263933430534865683e-03
3.090295432513592243e+08,1.897127135005404613e-02,1.771927426078821408e-02,1.233333552440219610e-02,8.630351186643632488e-03,6.134810063592531504e-03,4.177920013706111664e-03,3.268088135001364410e-03
3.162277660168379545e+08,1.896624839614773420e-02,1.771952107740776272e-02,1.234057750164584133e-02,8.630578214399031375e-03,6.135334194548550113e-03,4.182662701333431619e-03,3.272043230723211023e-03
3.235936569296280742e+08,1.896096487680317896e-02,1.771929235715221165e-02,1.234881825639597488e-02,8.631403059487986751e-03,6.135365491986006885e-03,4.186979519843708406e-03,3.275691151809249045e-03
3.311311214825907946e+08,1.895567977629070144e-02,1.771842904981994066e-02,1.235752729006373875e-02,8.632911412553940719e-03,6.134916292845738785e-03,4.190794085477229751e-03,3.278960880717574859e-03
3.388441561392020583e+08,1.895065720895778086e-02,1.771686612710712122e-02,1.236618548592814670e-02,8.635081414736442418e-03,6.134015701436177845e-03,4.194075019580128551e-03,3.281824632668779371e-03
3.467368504525309801e+08,1.894613607717174353e-02,1.771464486237627964e-02,1.237428171034087206e-02,8.637780577764342729e-03,6.132698975332778746e-03,4.196834755003304648e-03,3.284297325001744525e-03
3.548133892335760593e+08,1.894220270435903811e-02,1.771191989920544926e-02,1.238137838091687981e-02,8.640787949684135619e-03,6.131009987605457248e-03,4.199119321740719425e-03,3.286430379711734184e-03
3.630780547701017857e+08,1.893884588736377203e-02,1.770895101127400659e-02,1.238710883822086682e-02,8.643810260128188122e-03,6.129000509904346077e-03,4.200998366840217983e-03,3.288304411070515441e-03
3.715352290971727967e+08,1.893597585328493996e-02,1.770603783222895675e-02,1.239120157589925636e-02,8.646541223228667097e-03,6.126732124151565949e-03,4.202557402031561681e-03,3.290022146526181031e-03
3.801893963205612302e+08,1.893351121476944190e-02,1.770349553481904981e-02,1.239350357311619875e-02,8.648710277545011704e-03,6.124282181080107496e-03,4.203881887291831612e-03,3.291682735348001442e-03
3.890451449942804575e+08,1.893141449907090323e-02,1.770158583784644732e-02,1.239397967896161551e-02,8.650112076931431443e-03,6.121742533154640557e-03,4.205059677809317928e-03,3.293381347062337376e-03
3.981071705534968972e+08,1.892979456234291508e-02,1.770048405012047965e-02,1.239272065525259467e-02,8.650655366783560271e-03,6.119226565351860124e-03,4.206165446808944434e-03,3.295185735621706732e-03
4.073802778041121960e+08,1.892882473183921110e-02,1.770026470562430232e-02,1.238993424818699354e-02,8.650369272641346766e-03,6.116850932127503720e-03,4.207258990272559444e-03,3.297132814680828368e-03
4.168693834703346491e+08,1.892872253981335573e-02,1.770087914561522049e-02,1.238591290483361494e-02,8.649395819680116143e-03,6.114739448648895057e-03,4.208380823322895384e-03,3.299224740218520500e-03
4.265795188015934229e+08,1.892968184116632785e-02,1.770219597023654085e-02,1.238101363498307454e-02,8.647953912069268959e-03,6.112998872493827750e-03,4.209553218826618710e-03,3.301430482663335244e-03
4.365158322401665449e+08,1.893173201257896537e-02,1.770402016187819921e-02,1.237560416869054603e-02,8.646327814746388937e-03,6.111704478853712680e-03,4.210768167022720457e-03,3.303684152452594260e-03
4.466835921509634852e+08,1.893475103623603814e-02,1.770619501140177979e-02,1.237004715016688447e-02,8.644786406934723555e-03,6.110889635577606595e-03,4.211998335434111694e-03,3.305911906082457247e-03
4.570881896148751974e+08,1.893841643228532864e-02,1.770856605118263996e-02,1.236466862507205715e-02,8.643568610903894223e-03,6.110539066801277085e-03,4.213197754333716273e-03,3.308032381980283588e-03
4.677351412871981263e+08,1.894225334286770562e-02,1.771106290062026897e-02,1.235974703456547454e-02,8.642834838421238966e-03,6.110596508160323105e-03,4.214309926879295821e-03,3.309972977943163516e-03
4.786300923226380348e+08,1.894574370089841669e-02,1.771366207952849645e-02,1.235552660882349024e-02,8.642652526316952494e-03,6.110968595328328777e-03,4.215270924799448954e-03,3.311678477060817256e-03
4.897788193684456348e+08,1.894838092086074954e-02,1.771636125175908572e-02,1.235220161861199858e-02,8.643002075230039535e-03,6.111553358055928260e-03,4.216016787385288428e-03,3.313108887574010321e-03
5.011872336272714734e+08,1.894977134041628958e-02,1.771913646635362924e-02,1.234992224315125883e-02,8.643790854290482259e-03,6.112258327637191437e-03,4.216492692834251411e-03,3.314242611455841918e-03
5.128613839913658500e+08,1.894973018208132368e-02,1.772191430183834085e-02,1.234877925348585107e-02,8.644878563581209416e-03,6.113020285569410392e-03,4.216658611884048502e-03,3.315070178669398977e-03
5.248074602497733831e+08,1.894827666088127333e-02,1.772456536521688567e-02,1.234878755367909559e-02,8.646105542302105415e-03,6.113813618695801248e-03,4.216485203215819023e-03,3.315586189928765564e-03
5.370317963702532053e+08,1.894561337634511136e-02,1.772692651128164598e-02,1.234986953328927675e-02,8.647328000891234268e-03,6.114656240671693943e-03,4.215965259030083311e-03,3.315793818646796225e-03
5.495408738576247692e+08,1.894209148321726599e-02,1.772883140842181071e-02,1.235184858647967072e-02,8.648435122641587314e-03,6.115592098872417622e-03,4.215108117528496880e-03,3.315699878371158437e-03
5.623413251903491020e+08,1.893814388591147369e-02,1.773015577692495584e-02,1.235446274809724916e-02,8.649353738791942803e-03,6.116685029561517474e-03,4.213947353124919935e-03,3.315326931326065263e-03
5.754399373371566534e+08,1.893413052411837411e-02,1.773082586188289358e-02,1.235738408654544346e-02,8.650048888775558817e-03,6.117987897523066362e-03,4.212536915059581291e-03,3.314715946283427681e-03
5.888436553555884361e+08,1.893034673871647408e-02,1.773086718619587901e-02,1.236026161587057762e-02,8.650518190265788637e-03,6.119535375885305252e-03,4.210946566593523968e-03,3.313925216512437003e-03
6.025595860743569136e+08,1.892694898108623902e-02,1.773033041443426369e-02,1.236278155754938664e-02,8.650773369649493796e-03,6.121333823622248163e-03,4.209263885850189624e-03,3.313041919469935162e-03
6.165950018614809513e+08,1.892394012253910060e-02,1.772932588014183158e-02,1.236468940501510988e-02,8.650831533990474553e-03,6.123354221110079154e-03,4.207581678409135460e-03,3.312169291627274637e-03
6.309573444801943302e+08,1.892122532622103961e-02,1.772794734760758939e-02,1.236583759566482581e-02,8.650711102584411616e-03,6.125527526266823924e-03,4.205992007195987273e-03,3.311421950013850729e-03
6.456542290346562862e+08,1.891866206888127497e-02,1.772632312901866597e-02,1.236618414004191265e-02,8.650417337866280615e-03,6.127757788130366694e-03,4.204577877428160651e-03,3.310910376410330230e-03
6.606934480075964928e+08,1.891614372846511793e-02,1.772458870199934700e-02,1.236578869409960153e-02,8.649947344319026260e-03,6.129922568388642030e-03,4.203404832822385702e-03,3.310725376623210089e-03
6.760829753919818401e+08,1.891365563418007448e-02,1.772294195445425422e-02,1.236479692882077458e-02,8.649295044329078155e-03,6.131882894789063114e-03,4.202520418014773357e-03,3.310929089453643059e-03
6.918309709189362526e+08,1.891128010403945667e-02,1.772165959202256016e-02,1.236339117154510066e-02,8.648455919626997154e-03,6.133494448375238599e-03,4.201944797371405874e-03,3.311541004332064098e-03
7.079457843841372728e+08,1.890921138235428928e-02,1.772105170523416429e-02,1.236178117134135654e-02,8.647430080643057557e-03,6.134620012325588817e-03,4.201684465627465205e-03,3.312536216101296619e-03
7.244359600749890804e+08,1.890769506923496712e-02,1.772146425867271100e-02,1.236015579843231793e-02,8.646235033093271558e-03,6.135142327392118303e-03,4.201722968637982072e-03,3.313846083896123621e-03
7.413102413009161949e+08,1.890697582565844387e-02,1.772318479422059501e-02,1.235866911065693421e-02,8.644906824796027428e-03,6.134975053236923527e-03,4.202032348568957194e-03,3.315366067579507674e-03
7.585775750291851759e+08,1.890723645327503644e-02,1.772637851422422320e-02,1.235741753613487856e-02,8.643487933464654577e-03,6.134084306846774269e-03,4.202574123263325481e-03,3.316969576085376792e-03
7.762471166286927462e+08,1.890852333586653944e-02,1.773103979633041186e-02,1.235643784244034454e-02,8.642044417508206594e-03,6.132490473915933396e-03,4.203300508335234241e-03,3.318519871181488303e-03
7.943282347242821455e+08,1.891073953505111385e-02,1.773697723969592729e-02,1.235570365012019813e-02,8.640648492513378076e-03,6.130270119763391208e-03,4.204159258261001841e-03,3.319889598697428786e-03
8.128305161640994549e+08,1.891365207282494354e-02,1.774383966948321276e-02,1.235512916417204170e-02,8.639374111961301353e-03,6.127553806869447117e-03,4.205094897227147979e-03,3.320975280986726390e-03
8.317637711026709080e+08,1.891692522530259712e-02,1.775115801793400450e-02,1.235459563212342946e-02,8.638291033751667458e-03,6.124508258624228665e-03,4.206049411831475938e-03,3.321705692886516709e-03
8.511380382023758888e+08,1.892019044288732743e-02,1.775845374545227326e-02,1.235398514967997116e-02,8.637451583215272066e-03,6.121319806246851465e-03,4.206969926398960655e-03,3.322054280454007306e-03
8.709635899560796022e+08,1.892313265185498541e-02,1.776528187719618804e-02,1.235319523108175527e-02,8.636890511429635986e-03,6.118176421014562098e-03,4.207809454078881989e-03,3.322036634684601315e-03
8.912509381337441206e+08,1.892551273023776459e-02,1.777130418028073991e-02,1.235219667101985878e-02,8.636607559305625390e-03,6.115244330003974382e-03,4.208531982840392136e-03,3.321712161114499448e-03
9.120108393559114933e+08,1.892723931304093887e-02,1.777632812218748332e-02,1.235102148690042471e-02,8.636565044328853649e-03,6.112656938712045761e-03,4.209117323390305053e-03,3.321173213286953384e-03
9.332543007969924212e+08,1.892832857203828253e-02,1.778026080621753630e-02,1.234977318334432722e-02,8.636697864816552175e-03,6.110513094065840763e-03,4.209562570581571600e-03,3.320535311022745212e-03
9.549925860214369297e+08,1.892891548464893658e-02,1.778312441752440132e-02,1.234861445769009150e-02,8.636912893585200687e-03,6.108873684021591879e-03,4.209874161208676351e-03,3.319919479275468006e-03
9.772372209558111429e+08,1.892916339347995580e-02,1.778497063887386764e-02,1.234771438467193588e-02,8.637122296531265370e-03,6.107770913132124814e-03,4.210068528416825891e-03,3.319437229350929476e-03
1.000000000000000000e+09,1.892923987209529577e-02,1.778587603503263559e-02,1.234722282881182964e-02,8.637249733554808531e-03,6.107217070750408858e-03,4.210160405672211219e-03,3.319172122988760677e-03


==> anc/fig5e_t_transprob.csv <==
1.023292992280754217e-02,1.978883026300450289e-31,2.047831388851819437e-31,2.304765233997592942e-31,2.834073124689223932e-31,8.544012597343877774e-31,1.136387110349531951e-30,1.201559841592740657e-30
1.047128548050899575e-02,1.978872659943029911e-31,2.047887433099058398e-31,2.304806710950712246e-31,2.834152890743475546e-31,8.544078083215680304e-31,1.136400376239253134e-30,1.201572511331107840e-30
1.071519305237606488e-02,1.978858308833010832e-31,2.047962955870076608e-31,2.304867209782641984e-31,2.834264241990339318e-31,8.544166060523408115e-31,1.136419596853357782e-30,1.201590177779141254e-30
1.096478196143185063e-02,1.978841018102412356e-31,2.048049583525856411e-31,2.304944701765825495e-31,2.834398056710422016e-31,8.544266912583305019e-31,1.136444023569455604e-30,1.201611527030275428e-30
1.122018454301963557e-02,1.978822230697926060e-31,2.048138575347095016e-31,2.305036533538656395e-31,2.834543124318785918e-31,8.544371668121901502e-31,1.136472717707640795e-30,1.201635200786338533e-30
1.148153621496882971e-02,1.978803216153788982e-31,2.048221907247068266e-31,2.305139142560509038e-31,2.834687508689849378e-31,8.544473885574849983e-31,1.136504640760223467e-30,1.201660026304718824e-30
1.174897554939529666e-02,1.978785221712349786e-31,2.048293498367669433e-31,2.305248394874459179e-31,2.834819643653485191e-31,8.544570806270796415e-31,1.136538681492077542e-30,1.201685138996575972e-30
1.202264434617413176e-02,1.978769630812355275e-31,2.048350147304598058e-31,2.305359356753439600e-31,2.834929933272938655e-31,8.544663588919997223e-31,1.136573775356615194e-30,1.201710043866922869e-30
1.230268770812381791e-02,1.978757715066805702e-31,2.048391226948757065e-31,2.305466801131733189e-31,2.835011632182553496e-31,8.544757096583628104e-31,1.136608940116791191e-30,1.201734606836334670e-30
1.258925411794167490e-02,1.978751078310422046e-31,2.048418595177346783e-31,2.305565403329052255e-31,2.835062291443488116e-31,8.544858203315369537e-31,1.136643396388860381e-30,1.201758936104480773e-30
1.288249551693134223e-02,1.978751718282310540e-31,2.048435812577041549e-31,2.305650091171188621e-31,2.835084043932284324e-31,8.544974017006945112e-31,1.136676561459528673e-30,1.201783264601833898e-30
1.318256738556407466e-02,1.978761944102309821e-31,2.048447733592451629e-31,2.305716849966007972e-31,2.835083795667767547e-31,8.545110545154374141e-31,1.136708125410940175e-30,1.201807833984197036e-30
1.348962882591653312e-02,1.978783739319815846e-31,2.048459481122142472e-31,2.305763390703639373e-31,2.835071683594119455e-31,8.545270976593545627e-31,1.136738065464644682e-30,1.201832845500646973e-30
1.380384264602885214e-02,1.978819110047648248e-31,2.048475698909544262e-31,2.305789620572684316e-31,2.835060170447446770e-31,8.545455826953037049e-31,1.136766585283477303e-30,1.201858428373450939e-30
1.412537544622754007e-02,1.978868444692816076e-31,2.048500393212896964e-31,2.305798640138694242e-31,2.835061755919843442e-31,8.545662623502038937e-31,1.136794075705018194e-30,1.201884675449316745e-30
1.445439770745927249e-02,1.978930974205734869e-31,2.048536150232114485e-31,2.305795964025072622e-31,2.835087023784749131e-31,8.545887324680997908e-31,1.136821045602691680e-30,1.201911702033070836e-30
1.479108388168207111e-02,1.979003651769407848e-31,2.048584301073242983e-31,2.305790025860958616e-31,2.835143649891308478e-31,8.546125197311426777e-31,1.136848030661073509e-30,1.201939696545889068e-30
1.513561248436207964e-02,1.979081930797615230e-31,2.048645017261707758e-31,2.305790408100031615e-31,2.835234938531190058e-31,8.546372138049566481e-31,1.136875569600888490e-30,1.201968961823802960e-30
1.548816618912481069e-02,1.979159847875521682e-31,2.048717261595161634e-31,2.305807181600771341e-31,2.835360622302269522e-31,8.546625786962193999e-31,1.136904142716146909e-30,1.201999900299301933e-30
1.584893192461113431e-02,1.979231277861258225e-31,2.048799061672065176e-31,2.305848693053291310e-31,2.835516863074220584e-31,8.546886167307106606e-31,1.136934172578298755e-30,1.202032982183006178e-30
1.621810097358929864e-02,1.979290413341674544e-31,2.048888083049362246e-31,2.305921082224693906e-31,2.835697734559202594e-31,8.547154709767049795e-31,1.136965993067670431e-30,1.202068679018791497e-30
1.659586907437560557e-02,1.979333128238759114e-31,2.048981782120974654e-31,2.306026703203333268e-31,2.835896262977984999e-31,8.547434460820444742e-31,1.136999889889231429e-30,1.202107366082724712e-30
1.698243652461744330e-02,1.979357629964502369e-31,2.049077916860516946e-31,2.306164542751732808e-31,2.836105764199504736e-31,8.547729288320100537e-31,1.137036081908395472e-30,1.202149306737493094e-30
1.737800828749375484e-02,1.979364353784108310e-31,2.049174812481530566e-31,2.306330325032404357e-31,2.836320450397921577e-31,8.548042553751115049e-31,1.137074741900548893e-30,1.202194601657979309e-30
1.778279410038922925e-02,1.979356069704422247e-31,2.049271713719437134e-31,2.306517345069589217e-31,2.836536017679139989e-31,8.548377036533059438e-31,1.137115951526834039e-30,1.202243192884714287e-30
1.819700858609983596e-02,1.979337202206959652e-31,2.049368779856761180e-31,2.306718002779208301e-31,2.836750136855836188e-31,8.548734600344917803e-31,1.137159759428327092e-30,1.202294920401375237e-30
1.862087136662867598e-02,1.979313299640465345e-31,2.049467097445684433e-31,2.306923932267802543e-31,2.836962093276693719e-31,8.549116548348863400e-31,1.137206126636087493e-30,1.202349561301201562e-30
1.905460717963247327e-02,1.979290091428729897e-31,2.049568375791381699e-31,2.307127752586120746e-31,2.837172569695665334e-31,8.549523334241099984e-31,1.137255015528124311e-30,1.202406911599070542e-30
1.949844599758045541e-02,1.979273475709474440e-31,2.049674350034145748e-31,2.307322702313974640e-31,2.837382975828735971e-31,8.549955366256389803e-31,1.137306383024254925e-30,1.202466810323110632e-30
1.995262314968879874e-02,1.979268569506728301e-31,2.049786618181939584e-31,2.307503442697918386e-31,2.837594773819966654e-31,8.550413009824528375e-31,1.137360225380536689e-30,1.202529221485619760e-30
2.041737944669529473e-02,1.979280319487616836e-31,2.049905644494725941e-31,2.307665832475399357e-31,2.837808678686273922e-31,8.550896236472998136e-31,1.137416589888394978e-30,1.202594232734941580e-30
2.089296130854039618e-02,1.979312850250705317e-31,2.050030823897766361e-31,2.307807400704801288e-31,2.838023884932466576e-31,8.551404274760993381e-31,1.137475584833415426e-30,1.202662098064684983e-30
2.137962089502232557e-02,1.979369654519701920e-31,2.050160270623799229e-31,2.307927608948643565e-31,2.838237898922760027e-31,8.551935646303095601e-31,1.137537395705569819e-30,1.202733214264460063e-30
2.187761623949553008e-02,1.979453452368820437e-31,2.050291006441829776e-31,2.308027820370415130e-31,2.838446796305635005e-31,8.552487637435581745e-31,1.137602175874240442e-30,1.202808084236586208e-30
2.238721138568339902e-02,1.979565582428841995e-31,2.050419760438393240e-31,2.308111775570280225e-31,2.838645912571881125e-31,8.553056932657246816e-31,1.137670096697161661e-30,1.202887289507306019e-30
2.290867652767772378e-02,1.979705873534424203e-31,2.050543213514671518e-31,2.308185471309546903e-31,2.838830924702530896e-31,8.553639910060953447e-31,1.137741290752753618e-30,1.202971386596106307e-30
2.344228815319922624e-02,1.979872095298520795e-31,2.050659306298985015e-31,2.308256425462177113e-31,2.838999235851222566e-31,8.554233255654323740e-31,1.137815887068078462e-30,1.203060885203054181e-30
2.398832919019489723e-02,1.980059646145061311e-31,2.050767577867129152e-31,2.308333175817586563e-31,2.839151055654218573e-31,8.554835346121140868e-31,1.137893990520430454e-30,1.203156142738859151e-30
2.454708915685031162e-02,1.980261772001953961e-31,2.050869526528795321e-31,2.308424147070072501e-31,2.839289907934714659e-31,8.555446801147323413e-31,1.137975773158414404e-30,1.203257312185333253e-30
2.511886431509579437e-02,1.980469961708922253e-31,2.050968513668732657e-31,2.308536372052143639e-31,2.839422555700966998e-31,8.556071160075778228e-31,1.138061463015965252e-30,1.203364368270881417e-30
2.570395782768863241e-02,1.980674992895932052e-31,2.051069483355484632e-31,2.308675233069810970e-31,2.839558346423836415e-31,8.556714904178745075e-31,1.138151384373415076e-30,1.203477107481083735e-30
2.630267991895381477e-02,1.980867897400652171e-31,2.051178159532889446e-31,2.308843561140756306e-31,2.839707630718764346e-31,8.557387088425929666e-31,1.138245928359608473e-30,1.203595234733827337e-30
2.691534803926915256e-02,1.981041083165398524e-31,2.051300291273193851e-31,2.309041799468341075e-31,2.839880801473596348e-31,8.558098437027802421e-31,1.138345566832995936e-30,1.203718452144840858e-30
2.754228703338166065e-02,1.981189880045007057e-31,2.051440858785311093e-31,2.309268678274248321e-31,2.840086467539314662e-31,8.558859668941357059e-31,1.138450838920198885e-30,1.203846533010779705e-30
2.818382931264453578e-02,1.981312992769790123e-31,2.051602936518447185e-31,2.309521813784465034e-31,2.840330531260565683e-31,8.559680496237179394e-31,1.138562286629896826e-30,1.203979382902413450e-30
2.884031503126605750e-02,1.981412509583579439e-31,2.051787357914945706e-31,2.309798415106618183e-31,2.840615917884267018e-31,8.560568061878398462e-31,1.138680482810666729e-30,1.204117077598875985e-30
2.951209226666385438e-02,1.981494027720215495e-31,2.051992823587201159e-31,2.310096206375068538e-31,2.840942183343270591e-31,8.561525974114366367e-31,1.138805989403318061e-30,1.204259827420748861e-30
3.019951720402016052e-02,1.981565658761221450e-31,2.052215835386571484e-31,2.310413840971750207e-31,2.841306325384967657e-31,8.562554342803999542e-31,1.138939323840920095e-30,1.204407965258711412e-30
3.090295432513590415e-02,1.981636461021961778e-31,2.052451630960811524e-31,2.310750599951445941e-31,2.841703342590891502e-31,8.563650069123857876e-31,1.139080912538317718e-30,1.204561897745271411e-30
3.162277660168379134e-02,1.981716161937999402e-31,2.052695194769233454e-31,2.311105934803115312e-31,2.842127534644372092e-31,8.564807607410681271e-31,1.139231064185744413e-30,1.204722048139807443e-30
3.235936569296282705e-02,1.981813308956659754e-31,2.052942294253754766e-31,2.311479349807387139e-31,2.842572699789770594e-31,8.566020420014822307e-31,1.139389910331728835e-30,1.204888875038264412e-30
3.311311214825911342e-02,1.981934453110496369e-31,2.053190267899822810e-31,2.311869315307712554e-31,2.843033603498372629e-31,8.567282280552025528e-31,1.139557406682217419e-30,1.205062878221224655e-30
3.388441561392025597e-02,1.982083999311118760e-31,2.053438607746836682e-31,2.312273456059650055e-31,2.843506277736765747e-31,8.568588064703213469e-31,1.139733342790337113e-30,1.205244614024237922e-30
3.467368504525316503e-02,1.982264049147520785e-31,2.053689104411735587e-31,2.312688491410972418e-31,2.843988156146527655e-31,8.569934575382280602e-31,1.139917408392817385e-30,1.205434712087365354e-30
3.548133892335755130e-02,1.982474218247633790e-31,2.053945530528254557e-31,2.313110775743428452e-31,2.844477997329737161e-31,8.571319893802751392e-31,1.140109293596018706e-30,1.205633912185910774e-30
3.630780547701013827e-02,1.982712784355443150e-31,2.054212635989583749e-31,2.313536863658481513e-31,2.844976014724321636e-31,8.572744397742533806e-31,1.140308772917650831e-30,1.205843039470551963e-30
3.715352290971724036e-02,1.982977007244554569e-31,2.054495275309209440e-31,2.313964332507260250e-31,2.845483002007656274e-31,8.574209580729621193e-31,1.140515812833715966e-30,1.206062989424459105e-30
3.801893963205612431e-02,1.983263918009453411e-31,2.054797584443315545e-31,2.314392527618590275e-31,2.845999856026420381e-31,8.575718719143093652e-31,1.140730645488298277e-30,1.206294692401349557e-30
3.890451449942804868e-02,1.983570853721477628e-31,2.055121954226087636e-31,2.314822900614100118e-31,2.846527657046536180e-31,8.577277205454399435e-31,1.140953732510022296e-30,1.206539043997066831e-30
3.981071705534973415e-02,1.983896197302964005e-31,2.055469238663139089e-31,2.315258700751592890e-31,2.847066789032556774e-31,8.578892533644821299e-31,1.141185792755237900e-30,1.206796860995448071e-30
4.073802778041125949e-02,1.984239130147322936e-31,2.055838879253476824e-31,2.315704998237927734e-31,2.847617686981106294e-31,8.580575287453211794e-31,1.141427699416341454e-30,1.207068855931611529e-30
4.168693834703354750e-02,1.984600054512929355e-31,2.056229316048218452e-31,2.316167650095405487e-31,2.848180781603635541e-31,8.582338917110155004e-31,1.141680452310297660e-30,1.207355575524596926e-30
4.265795188015925749e-02,1.984980279270784719e-31,2.056639058954962097e-31,2.316652877241244392e-31,2.848757180702110986e-31,8.584198780598697265e-31,1.141945020277157421e-30,1.207657446044940105e-30
4.365158322401661156e-02,1.985381614909550231e-31,2.057067320364393694e-31,2.317165976927539696e-31,2.849348974301111665e-31,8.586171029044517608e-31,1.142222337792832706e-30,1.207974729879131277e-30
4.466835921509629964e-02,1.985806114464793037e-31,2.057514460595465854e-31,2.317711197146005004e-31,2.849960184209614716e-31,8.588270123746520548e-31,1.142513176957705169e-30,1.208307629266460422e-30
4.570881896148751983e-02,1.986255621770409976e-31,2.057982062218381032e-31,2.318290746748019432e-31,2.850596386144813478e-31,8.590507251054762275e-31,1.142818194257716273e-30,1.208656306110947376e-30
4.677351412871981473e-02,1.986731710480105031e-31,2.058472695377559497e-31,2.318905082032266859e-31,2.851264916337768097e-31,8.592888731256715385e-31,1.143137844216856189e-30,1.209020970040734667e-30
4.786300923226385201e-02,1.987235640895287651e-31,2.058989271391810423e-31,2.319553305304830666e-31,2.851974295783032656e-31,8.595415199960823764e-31,1.143472487763442849e-30,1.209401935396972604e-30
4.897788193684461666e-02,1.987768183100891667e-31,2.059534829984801991e-31,2.320232884118605423e-31,2.852733441516945286e-31,8.598082954175814761e-31,1.143822364521489308e-30,1.209799644602990002e-30
5.011872336272722023e-02,1.988329678062847074e-31,2.060111622023610072e-31,2.320940979922252456e-31,2.853550681396442276e-31,8.600884551350458982e-31,1.144187750320493320e-30,1.210214733734491792e-30
5.128613839913648276e-02,1.988920147088412436e-31,2.060720991499764519e-31,2.321674523066796404e-31,2.854432992323103770e-31,8.603811591847520179e-31,1.144568964292368763e-30,1.210647963695790553e-30
5.248074602497725810e-02,1.989539136541219005e-31,2.061363795017248650e-31,2.322431112854424786e-31,2.855385215590224768e-31,8.606856535209264563e-31,1.144966528576787018e-30,1.211100245976359802e-30
5.370317963702526953e-02,1.990186084072318625e-31,2.062039964512215786e-31,2.323209331216137319e-31,2.856409456950138315e-31,8.610014693485370548e-31,1.145381174111217160e-30,1.211572565251037117e-30
5.495408738576245539e-02,1.990859915031306998e-31,2.062749307634684281e-31,2.324009230948212645e-31,2.857505510628577618e-31,8.613284734276959709e-31,1.145813860390313305e-30,1.212065968205956681e-30
5.623413251903491145e-02,1.991559294952448704e-31,2.063491396211587627e-31,2.324832801098429233e-31,2.858671042656561574e-31,8.616669270075345960e-31,1.146265759123681849e-30,1.212581554651148155e-30
5.754399373371569398e-02,1.992282985477308984e-31,2.064265850612242486e-31,2.325683775743304413e-31,2.859902309168301465e-31,8.620174331338558055e-31,1.146738219555475254e-30,1.213120492334593736e-30
5.888436553555889685e-02,1.993029659867975385e-31,2.065072668381714955e-31,2.326568024771181458e-31,2.861195222971712615e-31,8.623808975761939324e-31,1.147232650582834346e-30,1.213684060503159493e-30
6.025595860743578058e-02,1.993798267743212288e-31,2.065912274527429270e-31,2.327493302682357293e-31,2.862545823648799508e-31,8.627584890736662475e-31,1.147750513290920028e-30,1.214273679866320812e-30
6.165950018614822087e-02,1.994588722923001674e-31,2.066786111667735261e-31,2.328468873575035192e-31,2.863951523487726017e-31,8.631515820684288147e-31,1.148293269516664960e-30,1.214890965583521307e-30
6.309573444801933051e-02,1.995401790870068991e-31,2.067696816277391203e-31,2.329505057074629701e-31,2.865411367831393142e-31,8.635617420870541546e-31,1.148862416564110286e-30,1.215537785895104176e-30
6.456542290346556356e-02,1.996239753568395381e-31,2.068648703092342350e-31,2.330612742882114365e-31,2.866926692338552770e-31,8.639907629302946414e-31,1.149459534287415883e-30,1.216216253861995293e-30
6.606934480075957183e-02,1.997106572333816748e-31,2.069648075614418468e-31,2.331802798353839113e-31,2.868501746484524424e-31,8.644406553108038431e-31,1.150086402461655471e-30,1.216928746022766297e-30
6.760829753919818386e-02,1.998008141057551477e-31,2.070703470884970031e-31,2.333086518754212509e-31,2.870144504723676671e-31,8.649135898558002047e-31,1.150745066761213687e-30,1.217677892277622446e-30
6.918309709189363055e-02,1.998952281720848990e-31,2.071825814983158662e-31,2.334475948310863436e-31,2.871866966582276062e-31,8.654119703294772386e-31,1.151437975820716888e-30,1.218466626112925916e-30
7.079457843841380216e-02,1.999949394470031284e-31,2.073029744644015016e-31,2.335986193954471439e-31,2.873686629343451518e-31,8.659384133429724759e-31,1.152168114673343458e-30,1.219298239843730544e-30
7.244359600749898653e-02,2.001013961189822630e-31,2.074335032838234176e-31,2.337638268416910788e-31,2.875628374759589283e-31,8.664959020944324330e-31,1.152939225314656639e-30,1.220176562376163436e-30
7.413102413009177438e-02,2.002167460424386062e-31,2.075770225253876342e-31,2.339463957905374600e-31,2.877727076684760027e-31,8.670880703617053801e-31,1.153756108114591350e-30,1.221106328933571974e-30
7.585775750291835762e-02,2.003443517008165358e-31,2.077378347266473792e-31,2.341512304845100427e-31,2.880032876441943798e-31,8.677197228010533631e-31,1.154625175243284926e-30,1.222093770532656133e-30
7.762471166286918911e-02,2.004896976677926759e-31,2.079226083314276207e-31,2.343859854862251881e-31,2.882619558868303981e-31,8.683977295820333981e-31,1.155555348120216847e-30,1.223147589195268689e-30
7.943282347242813790e-02,2.006618915070194277e-31,2.081418484756234802e-31,2.346625157361491924e-31,2.885598683757564518e-31,8.691324589215186853e-31,1.156559522326950014e-30,1.224280523646623853e-30
8.128305161640994592e-02,2.008759139162470975e-31,2.084121254623147435e-31,2.349992012362500053e-31,2.889142085628264303e-31,8.699400528983498428e-31,1.157656826213074706e-30,1.225511742365812931e-30
8.317637711026708291e-02,2.011562619752278949e-31,2.087596835916729852e-31,2.354244572799695168e-31,2.893518016210485219e-31,8.708460724454503867e-31,1.158876275796887638e-30,1.226870596449032884e-30
8.511380382023767122e-02,2.015425005655429221e-31,2.092259801087763658e-31,2.359824258833276850e-31,2.899147727015915725e-31,8.718910755345149509e-31,1.160262421107545767e-30,1.228402424834190007e-30
8.709635899560805306e-02,2.020980763292024672e-31,2.098766105930564244e-31,2.367419236387321478e-31,2.906694884957584170e-31,8.731396041760011610e-31,1.161884337777550262e-30,1.230177626711060710e-30
8.912509381337455072e-02,2.029241621844761810e-31,2.108153598276198429e-31,2.378106042016711344e-31,2.917207088843297342e-31,8.746942401201477706e-31,1.163849800040096848e-30,1.232305935194917063e-30
9.120108393559096804e-02,2.041818117139454498e-31,2.122065331400030658e-31,2.393575198939760354e-31,2.932338745370387671e-31,8.767178478267159968e-31,1.166327713053441691e-30,1.234958857452745555e-30
9.332543007969909543e-02,2.061269836961483551e-31,2.143103726013776940e-31,2.416487658999146001e-31,2.954704987025257487e-31,8.794688036616965557e-31,1.169583623884837667e-30,1.238405220736049085e-30
9.549925860214358853e-02,2.091661196173204592e-31,2.175392315075462248e-31,2.451038153643582243e-31,2.988441368159431511e-31,8.833569294003307081e-31,1.174036022417495645e-30,1.243067423670312910e-30
9.772372209558106981e-02,2.139447146377366429e-31,2.225464219427676026e-31,2.503849723814768426e-31,3.040093762501027060e-31,8.890318903655844219e-31,1.180345454479209425e-30,1.249610462920503287e-30
1.000000000000000056e-01,2.214875110231515726e-31,2.303670702459975255e-31,2.585383751760701074e-31,3.120026243146082204e-31,8.975236282616903865e-31,1.189555629988689762e-30,1.259083155405634599e-30
1.023292992280754182e-01,2.334210196108082932e-31,2.426412605007024804e-31,2.712181257325777807e-31,3.244652985413971273e-31,9.104649649511139386e-31,1.203316835554563356e-30,1.273141587873157420e-30
1.047128548050899610e-01,2.523262407856976041e-31,2.619671083288772583e-31,2.910398512422377532e-31,3.439973362985906786e-31,9.304442805921527574e-31,1.224239739265239855e-30,1.294403179986099627e-30
1.071519305237606523e-01,2.822974327640031755e-31,2.924607177275496018e-31,3.221420074120696874e-31,3.747173821405104076e-31,9.615645861808070656e-31,1.256455764842651354e-30,1.327007371082592043e-30
1.096478196143185063e-01,3.298279535817438264e-31,3.406431045233126637e-31,3.710734671724688673e-31,4.231494699635853925e-31,1.010329748742497165e-30,1.306504296020156663e-30,1.377503427506125611e-30
1.122018454301963591e-01,4.052134641845764680e-31,4.168443336058141258e-31,4.482000162307628169e-31,4.996285641839479172e-31,1.087048046750785490e-30,1.384738296752413012e-30,1.456256663828716998e-30
1.148153621496882937e-01,5.247755882681274030e-31,5.374292496836044180e-31,5.699314815040507448e-31,6.205260706211331109e-31,1.208056466798469414e-30,1.507550446247023510e-30,1.579675373609128289e-30
1.174897554939529770e-01,7.143846360025498345e-31,7.283222643678402430e-31,7.622493737660971623e-31,8.117747098137786811e-31,1.399244161892414718e-30,1.700899195498681112e-30,1.773737880660402719e-30
1.202264434617413141e-01,1.015039879229476671e-30,1.030590849356495373e-30,1.066293512031035436e-30,1.114452796457783683e-30,1.701634044757557143e-30,2.005894085514031961e-30,2.079578602312660413e-30
1.230268770812381757e-01,1.491710874836739598e-30,1.509289861628531825e-30,1.547209653180272971e-30,1.593628799808727595e-30,2.180224031196515189e-30,2.487641436705129699e-30,2.562335652523898653e-30
1.258925411794167559e-01,2.247340854415868635e-30,2.267470284748818460e-30,2.308163915368989699e-30,2.352370400037779408e-30,2.937993261237478412e-30,3.249255858276309422e-30,3.325162833342519388e-30
1.288249551693134154e-01,3.445028771313933152e-30,3.468365802052039956e-30,3.512536142090446907e-30,3.553933746606554929e-30,4.138085149047312595e-30,4.454051255035436068e-30,4.531423960877240276e-30
1.318256738556407293e-01,5.343165761772204242e-30,5.370538938980452714e-30,5.419069826855530210e-30,5.456907780086259921e-30,6.038944966405427636e-30,6.360686673611278394e-30,6.439839517217470939e-30
1.348962882591653312e-01,8.351082968330884827e-30,8.383534462359764676e-30,8.437539463036442342e-30,8.470871710034562393e-30,9.049970104738735273e-30,9.378828685112884538e-30,9.460153821929076157e-30
1.380384264602884659e-01,1.311718559976055594e-29,1.315602803516943856e-29,1.321690740027547343e-29,1.324454532714342225e-29,1.381965131038202765e-29,1.415730356129267271e-29,1.424129000989240247e-29
1.412537544622753938e-01,2.066853485117821273e-29,2.071542340358748757e-29,2.078493900605278466e-29,2.080538597309251364e-29,2.137515399416081090e-29,2.172369918338480796e-29,2.181095735862017925e-29
1.445439770745927111e-01,3.263189852009678836e-29,3.268891574693595716e-29,3.276928160979040059e-29,3.278066079063178097e-29,3.334337003601229888e-29,3.370543781655220720e-29,3.379673141594638887e-29
1.479108388168207111e-01,5.158379351367190108e-29,5.165356202251609281e-29,5.174756383377672611e-29,5.174751176241700642e-29,5.230097426702316393e-29,5.267985623828508034e-29,5.277614027693659937e-29
1.513561248436207929e-01,8.160478238187328282e-29,8.169061564917765843e-29,8.180175320590897129e-29,8.178730408236073752e-29,8.232872602825637525e-29,8.272854432868529921e-29,8.283101558661491399e-29
1.548816618912481069e-01,1.291571938300872830e-28,1.292632532587044415e-28,1.293959307181446738e-28,1.293633549549977828e-28,1.298891830965676277e-28,1.303150987817470329e-28,1.304252618361728720e-28
1.584893192461113431e-01,2.044748241590396080e-28,2.046063596278831010e-28,2.047661222480250840e-28,2.047107230199340244e-28,2.052164349710187389e-28,2.056749143783799637e-28,2.057946516865277174e-28
1.621810097358929725e-01,3.237632934925080123e-28,3.239269183782583964e-28,3.241207438424454767e-28,3.240366168933471742e-28,3.245164450401411229e-28,3.250155939070321019e-28,3.251472733291100012e-28
1.659586907437560488e-01,5.126836494917432396e-28,5.128876916207789911e-28,5.131243668170786988e-28,5.130040733628830625e-28,5.134506819305718335e-28,5.140006574592592839e-28,5.141472567850230440e-28
1.698243652461744191e-01,8.118673723568492738e-28,8.121223198944089879e-28,8.124128914049842918e-28,8.122470803774554163e-28,8.126511299384030792e-28,8.132646698034736653e-28,8.134299306195860718e-28
1.737800828749375415e-01,1.285646881318333334e-27,1.285965939120681787e-27,1.286324329849715838e-27,1.286101233198942221e-27,1.286450830358995765e-27,1.287143905690965675e-27,1.287332528766481428e-27
1.778279410038922925e-01,2.035875600610430744e-27,2.036275410844465591e-27,2.036719104643392631e-27,2.036423946034649740e-27,2.036703954605963466e-27,2.037496573216316480e-27,2.037714467368879964e-27
1.819700858609983596e-01,3.223803185719602132e-27,3.224304731440562567e-27,3.224855704092605495e-27,3.224469920418479714e-27,3.224661091846896057e-27,3.225578341320594711e-27,3.225832929989098851e-27
1.862087136662867459e-01,5.104699070575354526e-27,5.105328833361283193e-27,5.106014691465478195e-27,5.105514961475488161e-27,5.105592827381009669e-27,5.106666139668720355e-27,5.106966740794320485e-27
1.905460717963247397e-01,8.082650061240010354e-27,8.083441417162735789e-27,8.084296759824138548e-27,8.083653923021860543e-27,8.083587381490333168e-27,8.084856094804657759e-27,8.085214404671836838e-27
1.949844599758045471e-01,1.279728088933186808e-26,1.279827601995865513e-26,1.279934421729263559e-26,1.279852170417652212e-26,1.279827126985181229e-26,1.279978465795230392e-26,1.280021531378539746e-26
1.995262314968879735e-01,2.026098547908945532e-26,2.026223777899340293e-26,2.026357304353676617e-26,2.026252522743224445e-26,2.026204073283279941e-26,2.026386043455436456e-26,2.026438182214725047e-26
2.041737944669529681e-01,3.207607342165584816e-26,3.207765018749166377e-26,3.207932049632368066e-26,3.207799033355932880e-26,3.207720811636618364e-26,3.207941127569414965e-26,3.208004635963040794e-26
2.089296130854039757e-01,5.077834216579952391e-26,5.078032873763416228e-26,5.078241890351904255e-26,5.078073537001278278e-26,5.077957446847257730e-26,5.078225757338076550e-26,5.078303517201840272e-26
2.137962089502232488e-01,8.038064003441784377e-26,8.038314415471209114e-26,8.038576033247597771e-26,8.038363498933943055e-26,8.038199251385098932e-26,8.038527638722089596e-26,8.038623241473117435e-26
2.187761623949552869e-01,1.272327595503581680e-25,1.272359174420648727e-25,1.272391923067806888e-25,1.272365154319307891e-25,1.272342601061970125e-25,1.272382960983635069e-25,1.272394755086547542e-25
2.238721138568340041e-01,2.013816336765451777e-25,2.013856174120532305e-25,2.013897173066345502e-25,2.013863525259390510e-25,2.013833171281046613e-25,2.013882946574595179e-25,2.013897536064735933e-25
2.290867652767773488e-01,3.187227229290694082e-25,3.187277497132990291e-25,3.187328839229365808e-25,3.187286617331990721e-25,3.187246325221373058e-25,3.187307891681086000e-25,3.187325978339841278e-25
2.344228815319922832e-01,5.044024823081644877e-25,5.044088270174208716e-25,5.044152584108118667e-25,5.044099690508761976e-25,5.044046729565808716e-25,5.044123060275207948e-25,5.044145523093143100e-25
2.398832919019489862e-01,7.981988985581420279e-25,7.982069078896039362e-25,7.982149687291210403e-25,7.982083524752036595e-25,7.982014396250080886e-25,7.982109219949523589e-25,7.982137159007109869e-25
2.454708915685029913e-01,1.263029175728816386e-24,1.263039287895145186e-24,1.263049399232703817e-24,1.263041134843903322e-24,1.263032156936234814e-24,1.263043955746877220e-24,1.263047435542943982e-24
2.511886431509579576e-01,1.998400577022414433e-24,1.998413344994067103e-24,1.998426043328344894e-24,1.998415734723026564e-24,1.998404116739389482e-24,1.998418817982597486e-24,1.998423156914003512e-24
2.570395782768863380e-01,3.161674046841816838e-24,3.161690168489604202e-24,3.161706139790833903e-24,3.161693301301592143e-24,3.161678305016938388e-24,3.161696643831916421e-24,3.161702059803943714e-24
2.630267991895381408e-01,5.001674517012572892e-24,5.001694874225413308e-24,5.001714999368749316e-24,5.001699039345654697e-24,5.001679715576682331e-24,5.001702615541641610e-24,5.001709382428180826e-24
2.691534803926915465e-01,7.911810245787401834e-24,7.911835951455027663e-24,7.911861370736432890e-24,7.911841573350354800e-24,7.911816701252257027e-24,7.911845324612440609e-24,7.911853785893126567e-24
2.754228703338166273e-01,1.251401401767381081e-23,1.251404647688284783e-23,1.251407867703379937e-23,1.251405419098026126e-23,1.251402219425917924e-23,1.251405800765405706e-23,1.251406859484709207e-23
2.818382931264453717e-01,1.979137178921462970e-23,1.979141277189819390e-23,1.979145371508332003e-23,1.979142354105108054e-23,1.979138238269024119e-23,1.979142724167011466e-23,1.979144049489042051e-23
2.884031503126605611e-01,3.129764785598831258e-23,3.129769959164833310e-23,3.129775189341722886e-23,3.129771489680944717e-23,3.129766193382727129e-23,3.129771819733129366e-23,3.129773479244861666e-23
2.951209226666385299e-01,4.948823977362064217e-23,4.948830506916153971e-23,4.948837226947442961e-23,4.948832721339078140e-23,4.948825900312926822e-23,4.948832968459381084e-23,4.948835046819140361e-23
3.019951720402015982e-01,7.824285377659688209e-23,7.824293616818649541e-23,7.824302313607404063e-23,7.824296877598168739e-23,7.824288080726059596e-23,7.824296978532729383e-23,7.824299581674376760e-23
3.090295432513590623e-01,1.236908252934143094e-22,1.236909292193005902e-22,1.236910427786832807e-22,1.236909780482639430e-22,1.236908643747816818e-22,1.236909766798086916e-22,1.236910092900717164e-22
3.162277660168379412e-01,1.955140968342630017e-22,1.955142278706308613e-22,1.955143777635601880e-22,1.955143021413271559e-22,1.955141548590492363e-22,1.955142970839113645e-22,1.955143379515915263e-22
3.235936569296282705e-01,3.090039216256501144e-22,3.090040867732571341e-22,3.090042871771598372e-22,3.090042013469859605e-22,3.090040098467974152e-22,3.090041907442293362e-22,3.090042420001508399e-22
3.311311214825911065e-01,4.883066716994033951e-22,4.883068797421749338e-22,4.883071516597364027e-22,4.883070586766886171e-22,4.883068085626461585e-22,4.883070399260699655e-22,4.883071042982456918e-22
3.388441561392025458e-01,7.715452113239671626e-22,7.715454732919908795e-22,7.715458483878280542e-22,7.715457557090121245e-22,7.715454271800354292e-22,7.715457251793851503e-22,7.715458061974673314e-22
3.467368504525316641e-01,1.218897911400967508e-21,1.218898241215690520e-21,1.218898767943982597e-21,1.218898690867919969e-21,1.218898256320958626e-21,1.218898643545702900e-21,1.218898745834438679e-21
3.548133892335754713e-01,1.925340552173560067e-21,1.925340967454614371e-21,1.925341720954919944e-21,1.925341688499771063e-21,1.925341108836894233e-21,1.925341617504551056e-21,1.925341747201971699e-21
3.630780547701014105e-01,3.040737694591356931e-21,3.040738217856887529e-21,3.040739315993742628e-21,3.040739380712262154e-21,3.040738599675990881e-21,3.040739276682763499e-21,3.040739442089417735e-21
3.715352290971725702e-01,4.801514971797632568e-21,4.801515632123607332e-21,4.801517261540315277e-21,4.801517516016910017e-21,4.801516451324955373e-21,4.801517366328789069e-21,4.801517578861954858e-21
3.801893963205612570e-01,7.580574996924952938e-21,7.580575832688696647e-21,7.580578291152809924e-21,7.580578895401089788e-21,7.580577424805109114e-21,7.580578683177690270e-21,7.580578958855257370e-21
3.890451449942806672e-01,1.196594447624584693e-20,1.196594553925749767e-20,1.196594930477239343e-20,1.196595053195297432e-20,1.196594847105472309e-20,1.196595023486126902e-20,1.196595059659373292e-20
3.981071705534973137e-01,1.888465540943712836e-20,1.888465677193965595e-20,1.888466261544762045e-20,1.888466492756316552e-20,1.888466199432074484e-20,1.888466451641830720e-20,1.888466499763139482e-20
4.073802778041128447e-01,2.979781983415460809e-20,2.979782160054373580e-20,2.979783077004481662e-20,2.979783494354534594e-20,2.979783070110759870e-20,2.979783438070026415e-20,2.979783503107620172e-20
4.168693834703355305e-01,4.700771839581249241e-20,4.700772072326427782e-20,4.700773524428199728e-20,4.700774257775606110e-20,4.700773634218701630e-20,4.700774181569829885e-20,4.700774271030432563e-20
4.265795188015925610e-01,7.414106703932595073e-20,7.414107017399514309e-20,7.414109334030110839e-20,7.414110599811391805e-20,7.414109668851660649e-20,7.414110497844866551e-20,7.414110623237925777e-20
4.365158322401658797e-01,1.169092802939990940e-19,1.169092846352427650e-19,1.169093218103555106e-19,1.169093433901052924e-19,1.169093292850226343e-19,1.169093420442432509e-19,1.169093438360452951e-19
4.466835921509630380e-01,1.843040773916821547e-19,1.843040836081604551e-19,1.843041435321429386e-19,1.843041800019444126e-19,1.843041583420118357e-19,1.843041782550362047e-19,1.843041808643657065e-19
4.570881896148749624e-01,2.904770235523159994e-19,2.904770327900923259e-19,2.904771297110446445e-19,2.904771909555283795e-19,2.904771572954059401e-19,2.904771887379176932e-19,2.904771926059394083e-19
4.677351412871981196e-01,4.576931019526504476e-19,4.576931162102945147e-19,4.576932733571258171e-19,4.576933757285423562e-19,4.576933228769040588e-19,4.576933730004823308e-19,4.576933788271607400e-19
4.786300923226382564e-01,7.209701705276272618e-19,7.209701933309846633e-19,7.209704485683845284e-19,7.209706190902079377e-19,7.209705353772696481e-19,7.209706158933775268e-19,7.209706247932682224e-19
4.897788193684461389e-01,1.135363502292599510e-18,1.135363539906674806e-18,1.135363954930640830e-18,1.135364238228182954e-18,1.135364104669487853e-18,1.135364234784070167e-18,1.135364248536647677e-18
5.011872336272722439e-01,1.787398352001716767e-18,1.787398415602295662e-18,1.787399090886008733e-18,1.787399560599138866e-18,1.787399346255323340e-18,1.787399557494482788e-18,1.787399578945007871e-18
5.128613839913648276e-01,2.813004180931379953e-18,2.813004290487697610e-18,2.813005389537618190e-18,2.813006167116180818e-18,2.813005821496253281e-18,2.813006165642174187e-18,2.813006199342323999e-18
5.248074602497725394e-01,4.425634247644051890e-18,4.425634438840106170e-18,4.425636227521342439e-18,4.425637513162077911e-18,4.425636953790368795e-18,4.425637515926920599e-18,4.425637569157702954e-18
5.370317963702526676e-01,6.960332525091620996e-18,6.960332861633270985e-18,6.960335771846144342e-18,6.960337895389934770e-18,6.960336987462897383e-18,6.960337907415766439e-18,6.960337991813726714e-18
5.495408738576245122e-01,1.094275496122609104e-17,1.094275555667100727e-17,1.094276028930866600e-17,1.094276379394879113e-17,1.094276231706055439e-17,1.094276382461594063e-17,1.094276395875444830e-17
5.623413251903490728e-01,1.719721540125523348e-17,1.719721645763764409e-17,1.719722414880977543e-17,1.719722992869762423e-17,1.719722752243180615e-17,1.719722999517396204e-17,1.719723020864397545e-17
5.754399373371569260e-01,2.701572085367590169e-17,2.701572272968205338e-17,2.701573521867229849e-17,2.701574474501963102e-17,2.701574082004150376e-17,2.701574487828375572e-17,2.701574521811789388e-17
5.888436553555890240e-01,4.242225939804391585e-17,4.242226272908943486e-17,4.242228298952679315e-17,4.242229868194403892e-17,4.242229227479842410e-17,4.242229893732086427e-17,4.242229947807039622e-17
6.025595860743577781e-01,6.658574808407471187e-17,6.658575399332863396e-17,6.658578682573589045e-17,6.658581266178722706e-17,6.658580219791597619e-17,6.658581313733745450e-17,6.658581399678972573e-17
6.165950018614821948e-01,1.044648218145269658e-16,1.044648322829906197e-16,1.044648854249296108e-16,1.044649279402114043e-16,1.044649108474479075e-16,1.044649288087258754e-16,1.044649301722892927e-16
6.309573444801933606e-01,1.638139069683625559e-16,1.638139254826257691e-16,1.638140113843707564e-16,1.638140813124077212e-16,1.638140533911193208e-16,1.638140828769805762e-16,1.638140850352610940e-16
6.456542290346556356e-01,2.567518381045305833e-16,2.567518707883890081e-16,2.567520094464351652e-16,2.567521244061813968e-16,2.567520788036918467e-16,2.567521271965512348e-16,2.567521306028235836e-16
6.606934480075961069e-01,4.022056424633876613e-16,4.022057000510768376e-16,4.022059235181685969e-16,4.022061124157110916e-16,4.022060379578796253e-16,4.022061173550111530e-16,4.022061227123017374e-16
6.760829753919819218e-01,6.297146346851729931e-16,6.297147359559932821e-16,6.297150954995320679e-16,6.297154057328520216e-16,6.297152842124935353e-16,6.297154144257914427e-16,6.297154228173998032e-16
6.918309709189366385e-01,9.853469129332811532e-16,9.853470906795061062e-16,9.853476681089745403e-16,9.853481773529711777e-16,9.853479791273530896e-16,9.853481925831773532e-16,9.853482056656726378e-16
7.079457843841380216e-01,1.540892931359847444e-15,1.540893242738679221e-15,1.540894168269818510e-15,1.540895003740101535e-15,1.540894680590726679e-15,1.540895030327237607e-15,1.540895050610973714e-15
7.244359600749902262e-01,2.408137707563966106e-15,2.408138252023865684e-15,2.408139732347383980e-15,2.408141102265983937e-15,2.408140575831436531e-15,2.408141148541032432e-15,2.408141179788831307e-15
7.413102413009177161e-01,3.760995072060457626e-15,3.760996022332521382e-15,3.760998384534833644e-15,3.761000629487368268e-15,3.760999772547151615e-15,3.761000709828637370e-15,3.761000757605309419e-15
7.585775750291835484e-01,5.869798963102509710e-15,5.869800618690662015e-15,5.869804378662853991e-15,5.869808055355031758e-15,5.869806661584493029e-15,5.869808194542136602e-15,5.869808266938614767e-15
7.762471166286916135e-01,9.154370595999308861e-15,9.154373475352346160e-15,9.154379443788821193e-15,9.154385461527219003e-15,9.154383196687660308e-15,9.154385702206491308e-15,9.154385810727970314e-15
7.943282347242813790e-01,1.426604743440889827e-14,1.426605243348802217e-14,1.426606187916343607e-14,1.426607172205444859e-14,1.426606804533555526e-14,1.426607213752347445e-14,1.426607229804065794e-14
8.128305161640990706e-01,2.221432672534787228e-14,2.221433538997104370e-14,2.221435028955220321e-14,2.221436637792157591e-14,2.221436041537437352e-14,2.221436709399405190e-14,2.221436732745288350e-14
8.317637711026708569e-01,3.456214065872871225e-14,3.456215565156061450e-14,3.456217906882958960e-14,3.456220534652270946e-14,3.456219568772661707e-14,3.456220657887416633e-14,3.456220691103301194e-14
8.511380382023763236e-01,5.372655510747640121e-14,5.372658100744964154e-14,5.372661766369213583e-14,5.372666055145631802e-14,5.372664492341025830e-14,5.372666266932617863e-14,5.372666312793865110e-14
8.709635899560805861e-01,8.344115894083241095e-14,8.344120360934480214e-14,8.344126073186503205e-14,8.344133067335303517e-14,8.344130541838916244e-14,8.344133430805391502e-14,8.344133491426961504e-14
8.912509381337454517e-01,1.294660420753747592e-13,1.294661189871139770e-13,1.294662075546342288e-13,1.294663215205920582e-13,1.294662807621183599e-13,1.294663277500828395e-13,1.294663284977325150e-13
9.120108393559096527e-01,2.006762511280749469e-13,2.006763833406591794e-13,2.006765198807470055e-13,2.006767054204837292e-13,2.006766397325719458e-13,2.006767160828693405e-13,2.006767168935442314e-13
9.332543007969910098e-01,3.107277748775002843e-13,3.107280017802119654e-13,3.107282109076333040e-13,3.107285126957108414e-13,3.107284069859654905e-13,3.107285309209249342e-13,3.107285315522489787e-13
9.549925860214358853e-01,4.806031458125997871e-13,4.806035345790118120e-13,4.806038524768009911e-13,4.806043428779904545e-13,4.806041730261021746e-13,4.806043739881080917e-13,4.806043738536401493e-13
9.772372209558106704e-01,7.424941103984730852e-13,7.424947753854569057e-13,7.424952543824534745e-13,7.424960504781061112e-13,7.424957780115899263e-13,7.424961035094125895e-13,7.424961013347739442e-13
1.000000000000000000e+00,1.145712499668784646e-12,1.145713635212689350e-12,1.145714349420278928e-12,1.145715640408613204e-12,1.145715204091196278e-12,1.145715730680523154e-12,1.145715723860489887e-12
1.023292992280753655e+00,1.765670945740676613e-12,1.765672881493828586e-12,1.765673932970412017e-12,1.765676024195176622e-12,1.765675326773883908e-12,1.765676177638491097e-12,1.765676161054800774e-12
1.047128548050899610e+00,2.717499349035367769e-12,2.717502643145065808e-12,2.717504166956243762e-12,2.717507550543377286e-12,2.717506437928793145e-12,2.717507810979628856e-12,2.717507774856418861e-12
1.071519305237605968e+00,4.176644752708248879e-12,4.176650348388328827e-12,4.176652512664190319e-12,4.176657980658693436e-12,4.176656209320176696e-12,4.176658422019757511e-12,4.176658348077391891e-12
1.096478196143185091e+00,6.409964252302491074e-12,6.409973740354797533e-12,6.409976732998960766e-12,6.409985558257527657e-12,6.409982744333267633e-12,6.409986305058227740e-12,6.409986159682987996e-12
1.122018454301962898e+00,9.822541810003074243e-12,9.822557867994520642e-12,9.822561853264064753e-12,9.822576078151525511e-12,9.822571618304519361e-12,9.822577339719453228e-12,9.822577061938661682e-12
1.148153621496882826e+00,1.502800032993916043e-11,1.502802745519624751e-11,1.502803246776411920e-11,1.502805536401271324e-11,1.502804831282273070e-11,1.502805749159829608e-11,1.502805697207479446e-11
1.174897554939529076e+00,2.295381563030456097e-11,2.295386136033187366e-11,2.295386707612641254e-11,2.295390387585398117e-11,2.295389275667095196e-11,2.295390745770353711e-11,2.295390650230295027e-11
1.202264434617413169e+00,3.499860852642557389e-11,3.499868546575676071e-11,3.499869073831326657e-11,3.499874979361597914e-11,3.499873230808825964e-11,3.499875581287657943e-11,3.499875407989314896e-11
1.230268770812381174e+00,5.326636556316568250e-11,5.326649474070041698e-11,5.326649670270145332e-11,5.326659132096039550e-11,5.326656390515963379e-11,5.326660141730588184e-11,5.326659830997123402e-11
1.258925411794167504e+00,8.091411117513871503e-11,8.091432759014816141e-11,8.091431996479896158e-11,8.091447130660097984e-11,8.091442845638614179e-11,8.091448820861227602e-11,8.091448269211718960e-11
1.288249551693133599e+00,1.226662644547321146e-10,1.226666262122456583e-10,1.226665962120851292e-10,1.226668378556391713e-10,1.226667711073642486e-10,1.226668660934909918e-10,1.226668563852736868e-10
1.318256738556407459e+00,1.855729159110707835e-10,1.855735192249635364e-10,1.855734419601158018e-10,1.855738270717222244e-10,1.855737234722855392e-10,1.855738741486363547e-10,1.855738571970469416e-10
1.348962882591653312e+00,2.801235398013652543e-10,2.801245435574902160e-10,2.801243721049921495e-10,2.801249846724907997e-10,2.801248244996012740e-10,2.801250629846739391e-10,2.801250335961522357e-10
1.380384264602885214e+00,4.218763183389959361e-10,4.218779841795482058e-10,4.218776321737112094e-10,4.218786045540689842e-10,4.218783579470078019e-10,4.218787345277842449e-10,4.218786839133757699e-10
1.412537544622753938e+00,6.338318740334468474e-10,6.338346315482150510e-10,6.338339430036591159e-10,6.338354832500121499e-10,6.338351052762354829e-10,6.338356984510005223e-10,6.338356118187772702e-10
1.445439770745927888e+00,9.498762850965329353e-10,9.498808374700160364e-10,9.498795350038622389e-10,9.498819692850923214e-10,9.498813927930514597e-10,9.498823247125100160e-10,9.498821773008507491e-10
1.479108388168207222e+00,1.419751748010631581e-09,1.419759242593597299e-09,1.419756839408064644e-09,1.419760677632655818e-09,1.419759803024990406e-09,1.419761263134933142e-09,1.419761013712063387e-09
1.513561248436208651e+00,2.116197162339083094e-09,2.116209464969166502e-09,2.116205116522111516e-09,2.116211153495429553e-09,2.116209834308986411e-09,2.116212115390882634e-09,2.116211695660232278e-09
1.548816618912481236e+00,3.145151966368797392e-09,3.145172100740512820e-09,3.145164356818450270e-09,3.145173827583532986e-09,3.145171850515992761e-09,3.145175403368156899e-09,3.145174700796640749e-09
1.584893192461114042e+00,4.660255800943354510e-09,4.660288649312561860e-09,4.660275042877106421e-09,4.660289860307904375e-09,4.660286918161251296e-09,4.660292434144608427e-09,4.660291264288629629e-09
1.621810097358929781e+00,6.883329878971471977e-09,6.883383294600819346e-09,6.883359665130599159e-09,6.883382781794741470e-09,6.883378437868211161e-09,6.883386972845811597e-09,6.883385035011564044e-09
1.659586907437561321e+00,1.013312406603243232e-08,1.013321063096521650e-08,1.013317001914776549e-08,1.013320597597387071e-08,1.013319961902520661e-08,1.013321277838014790e-08,1.013320958500824917e-08
1.698243652461744357e+00,1.486539178161093813e-08,1.486553157031850322e-08,1.486546242587949153e-08,1.486551818013065434e-08,1.486550897065711564e-08,1.486552918377796518e-08,1.486552394867945267e-08
1.737800828749376247e+00,2.172835076552785056e-08,2.172857566731905117e-08,2.172845896456591701e-08,2.172854513304947310e-08,2.172853194522113051e-08,2.172856286999997254e-08,2.172855433260433044e-08
1.778279410038922759e+00,3.163883867522501039e-08,3.163919911741443348e-08,3.163900374714969773e-08,3.163913646300626132e-08,3.163911783362335412e-08,3.163916494824822511e-08,3.163915109907835848e-08
1.819700858609982541e+00,4.588600887964570821e-08,4.588658422437009976e-08,4.588625968734357726e-08,4.588646335764122918e-08,4.588643746644971672e-08,4.588650892843847922e-08,4.588648658329450289e-08
1.862087136662867515e+00,6.627124800109859969e-08,6.627216252508073156e-08,6.627162743503963854e-08,6.627193881172722389e-08,6.627190354024360085e-08,6.627201142276740498e-08,6.627197556705977371e-08
1.905460717963246342e+00,9.529511661920769112e-08,9.529656391658865842e-08,9.529568805054146494e-08,9.529616220211745389e-08,9.529611535692840990e-08,9.529627741151370650e-08,9.529622019838890613e-08
1.949844599758045582e+00,1.364044514823320095e-07,1.364067314778727901e-07,1.364053079758978513e-07,1.364060269880450061e-07,1.364059668387583020e-07,1.364062089826123999e-07,1.364061182143462287e-07
1.995262314968878847e+00,1.943151776088377369e-07,1.943187522964666483e-07,1.943164549600747982e-07,1.943175405210765694e-07,1.943174669068060790e-07,1.943178266925372454e-07,1.943176835381127736e-07
2.041737944669529625e+00,2.754286065985010904e-07,2.754341833445237745e-07,2.754305016050291123e-07,2.754321330705738127e-07,2.754320494927559048e-07,2.754325808865051199e-07,2.754323564817345257e-07
2.089296130854038758e+00,3.883606369476947619e-07,3.883692919964155175e-07,3.883634327519416142e-07,3.883658728617737927e-07,3.883657902350091365e-07,3.883665701008660876e-07,3.883662205316054238e-07
2.137962089502232654e+00,5.446037228110126543e-07,5.446170828481700545e-07,5.446078236533347716e-07,5.446114548184129592e-07,5.446113979367398670e-07,5.446125346898661805e-07,5.446119936631387404e-07
2.187761623949551648e+00,7.593399056616989569e-07,7.593604123408099041e-07,7.593458839486305007e-07,7.593512589690982209e-07,7.593512773198936990e-07,7.593529222479381823e-07,7.593520904987212911e-07
2.238721138568339875e+00,1.052418515948087587e-06,1.052449807635208872e-06,1.052427175129561608e-06,1.052435087359568436e-06,1.052435272757321274e-06,1.052437634485654612e-06,1.052436364637942505e-06
2.290867652767772267e+00,1.449503002069407719e-06,1.449550459206413701e-06,1.449515459359459306e-06,1.449527038705137021e-06,1.449527553420565571e-06,1.449530915857960593e-06,1.449528991049891382e-06
2.344228815319922887e+00,1.983376187016841187e-06,1.983447702900563277e-06,1.983393980363140083e-06,1.983410823052690444e-06,1.983411943799817376e-06,1.983416687566840385e-06,1.983413791660457514e-06
2.398832919019489918e+00,2.695370482276280895e-06,2.695477540024447611e-06,2.695395705998434203e-06,2.695420047714002654e-06,2.695422233169852266e-06,2.695428859866571701e-06,2.695424536504998629e-06
2.454708915685031023e+00,3.636857781171559662e-06,3.637016940234821789e-06,3.636893254079173178e-06,3.636928197627205842e-06,3.636932190248125967e-06,3.636941347802043663e-06,3.636934944982079629e-06
2.511886431509579687e+00,4.870692053015574908e-06,4.870926974340455619e-06,4.870741521224639877e-06,4.870791331175633148e-06,4.870798308085995255e-06,4.870810813628167431e-06,4.870801409885061705e-06
2.570395782768864823e+00,6.472446309886844578e-06,6.472790476511222354e-06,6.472514683523544581e-06,6.472585160765004620e-06,6.472596953533174988e-06,6.472613807525635911e-06,6.472600115378029292e-06
2.630267991895381297e+00,8.531226643817825485e-06,8.531726960970611193e-06,8.531320261804386187e-06,8.531419210146075257e-06,8.531438619342286624e-06,8.531461000732405202e-06,8.531441242855826486e-06
2.691534803926916908e+00,1.114978400646339750e-05,1.115050548838736406e-05,1.114991091606896539e-05,1.115004871015676955e-05,1.115007994755487305e-05,1.115010917426642893e-05,1.115008092815209709e-05
2.754228703338166273e+00,1.444358719321848760e-05,1.444461895743605828e-05,1.444375742054964033e-05,1.444394767844913948e-05,1.444399697717090123e-05,1.444403440901421310e-05,1.444399441687478278e-05
2.818382931264455049e+00,1.853847979334318589e-05,1.853994257949754347e-05,1.853870556718931401e-05,1.853896592103775588e-05,1.853904236104096475e-05,1.853908921303964519e-05,1.853903315572596734e-05
2.884031503126605500e+00,2.356653524321586599e-05,2.356859064361376262e-05,2.356683111784617357e-05,2.356718406088421648e-05,2.356730066264550320e-05,2.356735768602833824e-05,2.356727992299980157e-05
2.951209226666386964e+00,2.965976622851102776e-05,2.966262775026424088e-05,2.966014903205671562e-05,2.966062279928257490e-05,2.966079794037180468e-05,2.966086491673604819e-05,2.966075819889814295e-05
3.019951720402016093e+00,3.694145730333496774e-05,3.694540326616763050e-05,3.694194581923417557e-05,3.694257523151727178e-05,3.694283443635683692e-05,3.694290941915594082e-05,3.694276458771596152e-05
3.090295432513591845e+00,4.551509019123015613e-05,4.552047829008251163e-05,4.551570446413985484e-05,4.551653163243301838e-05,4.551690977158598367e-05,4.551698800047632247e-05,4.551679369270279058e-05
3.162277660168379523e+00,5.545112994609801193e-05,5.545841306590008457e-05,5.545189009545184070e-05,5.545296484465946676e-05,5.545350875277473679e-05,5.545358116400390345e-05,5.545332355540639097e-05
3.235936569296280929e+00,6.677233354384024271e-05,6.678207610247716966e-05,6.677325797401418618e-05,6.677463780884037789e-05,6.677540928623741255e-05,6.677546055100347215e-05,6.677512317208858712e-05
3.311311214825911176e+00,7.943870688016553409e-05,7.945160059875555245e-05,7.943980980302846339e-05,7.944155920662967899e-05,7.944263830563275835e-05,7.944264435421186283e-05,7.944220802738409916e-05
3.388441561392023793e+00,9.333372219399160288e-05,9.335059976288983023e-05,9.333501043420750734e-05,9.333719927277149249e-05,9.333868768552311629e-05,9.333861272468536765e-05,9.333805567166422528e-05
3.467368504525316641e+00,1.082538385442561761e-04,1.082756831871078544e-04,1.082553076846407317e-04,1.082580084968343186e-04,1.082600327591126666e-04,1.082598258703646035e-04,1.082591240415605328e-04
3.548133892335753270e+00,1.239036426416027976e-04,1.239315910996874022e-04,1.239052726848744910e-04,1.239085566745619631e-04,1.239112707878002096e-04,1.239108623087898547e-04,1.239099899832354532e-04
3.630780547701013994e+00,1.398989354209809167e-04,1.399342714035731238e-04,1.399006862871512795e-04,1.399046179191656720e-04,1.399082048844530477e-04,1.399075029256189706e-04,1.399064336249351652e-04
3.715352290971723814e+00,1.557797342607080489e-04,1.558238689387990905e-04,1.557815415867641422e-04,1.557861718120906122e-04,1.557908434863238619e-04,1.557897311124584790e-04,1.557884388694218082e-04
3.801893963205612792e+00,1.710343917041501837e-04,1.710888273471605748e-04,1.710361635320109379e-04,1.710415218349339655e-04,1.710475164873050634e-04,1.710458502816079396e-04,1.710443113112528426e-04
3.890451449942804896e+00,1.851348830627556972e-04,1.852011553875970674e-04,1.851364980473498597e-04,1.851425836947013885e-04,1.851501606909102047e-04,1.851477715867404716e-04,1.851459664373068673e-04
3.981071705534973137e+00,1.975819352198016706e-04,1.976615293797541614e-04,1.975832429080802964e-04,1.975900159564031203e-04,1.975994471546751747e-04,1.975961445229191822e-04,1.975940608492716586e-04
4.073802778041126338e+00,2.079573235497747421e-04,2.080515578970847622e-04,2.079581470228519856e-04,2.079655197554549349e-04,2.079770774767400617e-04,2.079726574378477401e-04,2.079702936535568502e-04
4.168693834703354639e+00,2.159796979494962258e-04,2.160895688104562938e-04,2.159798386537466956e-04,2.159876681204909023e-04,2.160016099461960703e-04,2.159958686735778612e-04,2.159932389033613579e-04
4.265795188015925277e+00,2.215600380846472926e-04,2.216860180417014250e-04,2.215592820173890127e-04,2.215673641848764982e-04,2.215839152968407844e-04,2.215766676376831423e-04,2.215738085942065396e-04
4.365158322401661017e+00,2.248534380850911087e-04,2.249952202621418012e-04,2.248515617289846493e-04,2.248596273925302042e-04,2.248789616206021817e-04,2.248700646518512352e-04,2.248670452539378180e-04
4.466835921509630047e+00,2.263052053978483564e-04,2.264613880498706779e-04,2.263019790825271708e-04,2.263096911694008784e-04,2.263319122376450409e-04,2.263212924166630173e-04,2.263182270629805434e-04
4.570881896148751622e+00,2.266906212861613654e-04,2.268583321294240630e-04,2.266858072413199744e-04,2.266927585453494347e-04,2.267178830837880384e-04,2.267055645301802849e-04,2.267026308154322916e-04
4.677351412871980862e+00,2.271481884432288907e-04,2.273226583869054223e-04,2.271415309747808122e-04,2.271472408832694661e-04,2.271751845055934268e-04,2.271613148263108026e-04,2.271587759846327339e-04
4.786300923226384896e+00,2.292047812194714334e-04,2.293788938615889928e-04,2.291959874174645962e-04,2.291998960585271542e-04,2.292304631949872477e-04,2.292153323722734282e-04,2.292135637247333455e-04
4.897788193684461611e+00,2.347873071339158209e-04,2.349511736023136030e-04,2.347760183641602256e-04,2.347774770518760350e-04,2.348103544137554607e-04,2.347944018832938168e-04,2.347939190137808064e-04
5.011872336272724660e+00,2.462098294091137098e-04,2.463504654118062057e-04,2.461955863239984640e-04,2.461938443557354687e-04,2.462285972041777945e-04,2.462124026019849466e-04,2.462138870188207624e-04
5.128613839913648498e+00,2.661194401109172108e-04,2.662206476913055999e-04,2.661016464912539011e-04,2.660958362146075332e-04,2.661319064430529586e-04,2.661161607386640761e-04,2.661204767522790463e-04
5.248074602497728058e+00,2.973813116154682833e-04,2.974238833483601181e-04,2.973592042485199223e-04,2.973483285741111292e-04,2.973850344032573150e-04,2.973704902496080880e-04,2.973786852748410477e-04
5.370317963702526676e+00,3.428860708918363837e-04,3.428484290800695787e-04,3.428587031290441676e-04,3.428416317917479120e-04,3.428781708059009097e-04,3.428655737354563654e-04,3.428788538828440630e-04
5.495408738576248453e+00,4.052725945437562192e-04,4.051319439924277728e-04,4.052388396823430102e-04,4.052143218738431035e-04,4.052497819587865631e-04,4.052397872243228933e-04,4.052594614845102640e-04
5.623413251903491172e+00,4.865765384000517125e-04,4.863105447115180220e-04,4.865351155768358788e-04,4.865018164071165216e-04,4.865352021408208627e-04,4.865282851764049120e-04,4.865556750941436252e-04
5.754399373371566817e+00,5.878381472744382283e-04,5.874270554536224461e-04,5.877876675302498143e-04,5.877442335749491660e-04,5.877745176621105520e-04,5.877708889814933909e-04,5.878072064937304043e-04
5.888436553555889574e+00,7.087299998867372742e-04,7.081589881871606451e-04,7.086690240133739589e-04,7.086141786741051224e-04,7.086403879288398402e-04,7.086399254341819260e-04,7.086861291758349973e-04
6.025595860743575116e+00,8.472921324612845946e-04,8.465535673149891457e-04,8.472192258412606985e-04,8.471518885325566477e-04,8.471732307693686766e-04,8.471754434469481402e-04,8.472320925172699500e-04
6.165950018614822170e+00,9.998792939027276346e-04,9.989744355738904534e-04,9.997930579351975607e-04,9.997124730879568700e-04,9.997285045181309067e-04,9.997325407052576156e-04,9.997996731367481647e-04
6.309573444801929831e+00,1.161417662311551831e-03,1.160357303189359134e-03,1.161316719367760150e-03,1.161222573734857098e-03,1.161233395906597233e-03,1.161238106087707830e-03,1.161315174606010643e-03
6.456542290346556356e+00,1.326021342346763929e-03,1.324824887872473513e-03,1.325904254461723539e-03,1.325796756741812622e-03,1.325803218243135984e-03,1.325807276517210632e-03,1.325893173502605158e-03
6.606934480075957516e+00,1.487932954316940545e-03,1.486625620427955204e-03,1.487798066647970591e-03,1.487677964112854622e-03,1.487681827447112160e-03,1.487683908124712209e-03,1.487777102557712779e-03
6.760829753919819218e+00,1.642655347819608428e-03,1.641263447859615723e-03,1.642500563722153455e-03,1.642369076646369233e-03,1.642373100057806148e-03,1.642372097542402556e-03,1.642470889338173675e-03
6.918309709189362167e+00,1.788076600267858845e-03,1.786621268112647707e-03,1.787899108664337423e-03,1.787757773246518526e-03,1.787765658267947933e-03,1.787760929984036178e-03,1.787863805022648581e-03
7.079457843841380438e+00,1.925381038885190955e-03,1.923871092800816902e-03,1.925177020573234010e-03,1.925027443060390187e-03,1.925043616777315832e-03,1.925035219436772860e-03,1.925141266535012382e-03
7.244359600749898931e+00,2.059561304189841402e-03,2.057986243876659682e-03,2.059325645080142819e-03,2.059169184588063167e-03,2.059198418882761741e-03,2.059187297186033678e-03,2.059296628762798294e-03
7.413102413009177383e+00,2.199361596527652299e-03,2.197685951968604643e-03,2.199087644323689632e-03,2.198925060799058941e-03,2.198971967954326152e-03,2.198960046028531484e-03,2.199074147492547770e-03
7.585775750291835706e+00,2.356509062227656309e-03,2.354669461224928682e-03,2.356188483626801746e-03,2.356019607174212379e-03,2.356088080729946705e-03,2.356078210619715844e-03,2.356200132950283296e-03
7.762471166286919910e+00,2.544212163340066422e-03,2.542118401686857716e-03,2.543834973252856371e-03,2.543658461933271005e-03,2.543751153977422737e-03,2.543746900890617689e-03,2.543881217481711032e-03
7.943282347242813124e+00,2.775143850802555025e-03,2.772684718462346994e-03,2.774698663945485318e-03,2.774511912903258101e-03,2.774629862984650565e-03,2.774635147015602071e-03,2.774787630704338929e-03
8.128305161640994925e+00,3.059332787452598464e-03,3.056386439813584335e-03,3.058807285721434985e-03,3.058606539301149049e-03,3.058749088751936719e-03,3.058767736096584290e-03,3.058944770469662969e-03
8.317637711026709013e+00,3.402378131744821822e-03,3.398825774590357417e-03,3.401759691516608158e-03,3.401540403113067872e-03,3.401705505203184501e-03,3.401740777309381677e-03,3.401948575196955728e-03
8.511380382023768121e+00,3.804263969220277822e-03,3.800004911846133811e-03,3.803540381358849233e-03,3.803297849370255741e-03,3.803482794135844280e-03,3.803536977369649345e-03,3.803780722563947572e-03
8.709635899560804972e+00,4.259045821235026529e-03,4.254011445974538799e-03,4.258206019179875193e-03,4.257936270178851006e-03,4.258138726733186503e-03,4.258212888775876614e-03,4.258495951279245642e-03
8.912509381337459402e+00,4.755755360551061628e-03,4.749919067050426859e-03,4.754789994956954216e-03,4.754490797034280694e-03,4.754710018176691588e-03,4.754804028273151677e-03,4.755127430471221654e-03
9.120108393559096527e+00,5.280580012769008069e-03,5.273960248696620869e-03,5.279481648586954040e-03,5.279153485306036647e-03,5.279391512130061047e-03,5.279504332538988501e-03,5.279866626881759423e-03
9.332543007969913873e+00,5.819737914855151878e-03,5.812392820176958894e-03,5.818500724739173076e-03,5.818147568217382076e-03,5.818410211263629409e-03,5.818540355504654010e-03,5.818937980016436647e-03
9.549925860214358408e+00,6.362233404095130745e-03,6.354247920803983776e-03,6.360852446956192716e-03,6.360482169149170133e-03,6.360779448497637899e-03,6.360925482406238132e-03,6.361353529714010649e-03
9.772372209558112033e+00,6.902015524482798398e-03,6.893483552752746081e-03,6.900485794742616807e-03,6.900110039567019030e-03,6.900455858108663770e-03,6.900616847859139709e-03,6.901070089221136156e-03
1.000000000000000000e+01,7.439080471845624896e-03,7.430085591029200742e-03,7.437395870660795487e-03,7.437029304437294333e-03,7.437440428944281159e-03,7.437616176921026633e-03,7.438090121330433180e-03
1.023292992280753566e+01,7.978781694493612686e-03,7.969381099954811129e-03,7.976934182954411798e-03,7.976593251714167443e-03,7.977087828033380471e-03,7.977278704055668773e-03,7.977770414300382543e-03
1.047128548050899610e+01,8.529292329446323470e-03,8.519509018653215887e-03,8.527271719775688166e-03,8.526973160886486616e-03,8.527568916730444287e-03,8.527775298606578291e-03,8.528283701632444203e-03
1.071519305237606012e+01,9.098251426355849839e-03,9.088077355494182663e-03,9.096046101328152458e-03,9.095805476017392380e-03,9.096517926607828805e-03,9.096739444837563873e-03,9.097265026230821547e-03
1.096478196143185180e+01,9.689459797096917210e-03,9.678869116216870863e-03,9.687058206745102068e-03,9.686888812342590166e-03,9.687730076067813806e-03,9.687964751893637927e-03,9.688508719123297558e-03
1.122018454301962898e+01,1.030027263071182572e-02,1.028924180116815197e-02,1.029766527980359794e-02,1.029757778477101079e-02,1.029855631930600389e-02,1.029879973708873464e-02,1.029936287793157060e-02
1.148153621496882870e+01,1.092088438374997153e-02,1.090941434533815139e-02,1.091806603338066686e-02,1.091806893407740349e-02,1.091919001558715532e-02,1.091943488644845674e-02,1.092001644250916934e-02
1.174897554939529165e+01,1.153567004334085482e-02,1.152380440318484522e-02,1.153264155025336343e-02,1.153274238441390383e-02,1.153400922647147657e-02,1.153424537917908943e-02,1.153484225229326962e-02
1.202264434617413080e+01,1.212556952079368172e-02,1.211340390044421053e-02,1.212233871102253065e-02,1.212254569322624743e-02,1.212396088492399132e-02,1.212417548177986693e-02,1.212478197703345355e-02
1.230268770812381085e+01,1.267129190327625533e-02,1.265897240538964644e-02,1.266787344205542835e-02,1.266819683128465532e-02,1.266976327234924093e-02,1.266994139539381892e-02,1.267054955287170645e-02
1.258925411794167459e+01,1.315620674126643207e-02,1.314391845401988342e-02,1.315262120399694930e-02,1.315307401356196129e-02,1.315479500560109462e-02,1.315492038008186926e-02,1.315552076203560516e-02
1.288249551693133554e+01,1.356766788967374987e-02,1.355561652277368148e-02,1.356394018343463556e-02,1.356453790283299217e-02,1.356641634633756408e-02,1.356647177317284007e-02,1.356705447362039144e-02
1.318256738556407370e+01,1.389784353730180201e-02,1.388623396566408125e-02,1.389400114979169425e-02,1.389475998792058867e-02,1.389679662603995197e-02,1.389676447098906614e-02,1.389732014540309181e-02
1.348962882591653312e+01,1.414304236583739487e-02,1.413205953264933326e-02,1.413911391646696485e-02,1.414004828459147593e-02,1.414223974310693105e-02,1.414210224050744397e-02,1.414262289158517601e-02
1.380384264602885303e+01,1.430172908103432075e-02,1.429152581941243311e-02,1.429774346018751127e-02,1.429886322001065573e-02,1.430120007396686391e-02,1.430093937349858485e-02,1.430141871796379062e-02
1.412537544622754027e+01,1.437399823155744924e-02,1.436468945120667091e-02,1.436998475293564149e-02,1.437129219563162974e-02,1.437375744743192921e-02,1.437335622910214904e-02,1.437378977599274368e-02
1.445439770745928065e+01,1.436076829132417777e-02,1.435243093036107573e-02,1.435675744817404946e-02,1.435824550956946166e-02,1.436081440343744790e-02,1.436025657748901847e-02,1.436064156352883162e-02
1.479108388168207178e+01,1.426451990276989684e-02,1.425719628594205451e-02,1.426054406434509522e-02,1.426219552619973317e-02,1.426483577297271016e-02,1.426410768548042399e-02,1.426444296539904066e-02
1.513561248436208651e+01,1.409114657987953385e-02,1.408484677526243047e-02,1.408724050059968584e-02,1.408902787710090976e-02,1.409170083935747976e-02,1.409079304516145693e-02,1.409107907297201673e-02
1.548816618912481147e+01,1.385014303160483212e-02,1.384484699181160773e-02,1.384634352416643822e-02,1.384823016228457424e-02,1.385089230410294428e-02,1.384980117854855627e-02,1.385004000615896666e-02
1.584893192461114175e+01,1.355604144650569137e-02,1.355169875944576066e-02,1.355238681445530835e-02,1.355432780926242760e-02,1.355693149720564768e-02,1.355566127244590968e-02,1.355585653044082996e-02
1.621810097358929781e+01,1.322800399059394401e-02,1.322453212804317740e-02,1.322453320270905799e-02,1.322647672349050105e-02,1.322897154880345837e-02,1.322753569615309210e-02,1.322769259955600823e-02
1.659586907437561365e+01,1.288941249396373043e-02,1.288669727397925673e-02,1.288616359236963160e-02,1.288805213049074028e-02,1.289038532502772422e-02,1.288880762632124352e-02,1.288893267289376032e-02
1.698243652461744446e+01,1.256624356437914189e-02,1.256414241290362832e-02,1.256325236898395321e-02,1.256502420591927571e-02,1.256714190376584037e-02,1.256545663674083629e-02,1.256555708926133767e-02
1.737800828749376336e+01,1.228497519028957062e-02,1.228332782658109017e-02,1.228227460274152437e-02,1.228386568848383736e-02,1.228571368750570013e-02,1.228396520775139333e-02,1.228404824644358830e-02
1.778279410038922848e+01,1.207104773156481362e-02,1.206969073063198644e-02,1.206866754740998186e-02,1.207001451530983344e-02,1.207154002417411276e-02,1.206978155696185329e-02,1.206985334480439528e-02
1.819700858609982674e+01,1.194660126028007814e-02,1.194539081895749748e-02,1.194456885385707101e-02,1.194561264130493752e-02,1.194676571667863119e-02,1.194505727513530541e-02,1.194512174803088328e-02
1.862087136662867692e+01,1.192852514647810627e-02,1.192736061786327066e-02,1.192686581407786592e-02,1.192755624530114633e-02,1.192829209517160330e-02,1.192669762836131436e-02,1.192675535037305591e-02
1.905460717963246253e+01,1.202671922418390056e-02,1.202556805606629260e-02,1.202545798939402485e-02,1.202575837416557103e-02,1.202603896986545289e-02,1.202462299728414979e-02,1.202467017197448619e-02
1.949844599758045405e+01,1.224296922790547165e-02,1.224188584342968296e-02,1.224213211242860568e-02,1.224202343450195296e-02,1.224181958520197816e-02,1.224064319316102781e-02,1.224067102882896857e-02
1.995262314968878670e+01,1.256993777279967819e-02,1.256907668479267243e-02,1.256955386910922276e-02,1.256903781594726106e-02,1.256833081499403142e-02,1.256744723465275104e-02,1.256744168468577200e-02
2.041737944669529625e+01,1.299126539593046560e-02,1.299088091028674508e-02,1.299136793447002239e-02,1.299046861341679286e-02,1.298925241322099536e-02,1.298870256819717461e-02,1.298864489470119912e-02
2.089296130854038580e+01,1.348279824172879567e-02,1.348323335180036733e-02,1.348342654278520195e-02,1.348219095208576766e-02,1.348047418444922943e-02,1.348028278760595756e-02,1.348015086283877416e-02
2.137962089502232388e+01,1.401385920826064661e-02,1.401552416592453769e-02,1.401505970099695651e-02,1.401355504201139308e-02,1.401136294779889609e-02,1.401153519738213872e-02,1.401130531322464581e-02
2.187761623949552003e+01,1.455044152129761695e-02,1.455377869254672295e-02,1.455226827632375916e-02,1.455057924985488603e-02,1.454795672022377896e-02,1.454847661761783303e-02,1.454812630110296177e-02
2.238721138568340052e+01,1.505901861635015014e-02,1.506445932861164363e-02,1.506153282883641517e-02,1.505975730326737302e-02,1.505677097716029769e-02,1.505760152679802392e-02,1.505711272439519237e-02
2.290867652767772356e+01,1.551022978528596163e-02,1.551814586867718108e-02,1.551349705758396993e-02,1.551174122404243641e-02,1.550848160672975429e-02,1.550956690065930302e-02,1.550892934835884640e-02
2.344228815319922532e+01,1.588182945917004235e-02,1.589248448053405885e-02,1.588591566218314904e-02,1.588428815235582922e-02,1.588087073327427989e-02,1.588213995782693233e-02,1.588135428274541766e-02
2.398832919019490006e+01,1.616252275053406059e-02,1.617602784387799086e-02,1.616748739409547622e-02,1.616609583236285411e-02,1.616266066418447361e-02,1.616403407922756968e-02,1.616311438398050290e-02
2.454708915685031201e+01,1.635298584471319566e-02,1.636926814251393053e-02,1.635887343078328351e-02,1.635782092927844794e-02,1.635453003681281575e-02,1.635592599268908751e-02,1.635490118273085630e-02
2.511886431509579509e+01,1.646567473780089635e-02,1.648446171296203550e-02,1.647250451934422627e-02,1.647188752863421035e-02,1.646891969918515969e-02,1.647026175869883632e-02,1.646917540695672436e-02
2.570395782768864734e+01,1.652269653117403869e-02,1.654352432600069214e-02,1.653045182318864381e-02,1.653035976685600719e-02,1.652790198550919618e-02,1.652912558392029621e-02,1.652803384920691412e-02
2.630267991895381385e+01,1.655208342453753922e-02,1.657432755386693130e-02,1.656070363512263457e-02,1.656121993703092016e-02,1.655945589862276371e-02,1.656051369160723222e-02,1.655948160678048439e-02
2.691534803926916553e+01,1.658296119204235794e-02,1.660588932594840930e-02,1.659233522959970702e-02,1.659353755509851772e-02,1.659263359919557410e-02,1.659349845396633147e-02,1.659259451275829286e-02
2.754228703338166184e+01,1.663983920688360749e-02,1.666267969506137619e-02,1.664980412781625480e-02,1.665176429245179834e-02,1.665185383807487110e-02,1.665251933629406308e-02,1.665180904581692323e-02
2.818382931264455138e+01,1.673876760998850577e-02,1.676078576760138897e-02,1.674911651740090823e-02,1.675189995012972555e-02,1.675306871212492443e-02,1.675354740066934897e-02,1.675308682025298396e-02
2.884031503126605855e+01,1.688264382489626514e-02,1.690321958770609617e-02,1.689313909846195186e-02,1.689679950993474775e-02,1.689907205472559668e-02,1.689939127334737917e-02,1.689922069292593837e-02
2.951209226666387053e+01,1.706243374870238666e-02,1.708112036273051401e-02,1.707283018672825850e-02,1.707740501462393090e-02,1.708073747967822284e-02,1.708093450421655987e-02,1.708107440853953371e-02
3.019951720402016093e+01,1.725825304383299744e-02,1.727482032390310895e-02,1.726832538587971116e-02,1.727382813864829225e-02,1.727810675709455165e-02,1.727822354063157304e-02,1.727867231962260455e-02
3.090295432513591933e+01,1.744610254384723266e-02,1.746054704480924299e-02,1.745568069791535171e-02,1.746209546799392526e-02,1.746714458406548390e-02,1.746722401420269799e-02,1.746795920309060848e-02
3.162277660168379256e+01,1.760345332062574278e-02,1.761598546187288783e-02,1.761245327398557395e-02,1.761973044524834525e-02,1.762532754441252514e-02,1.762541060549586286e-02,1.762639224673510571e-02
3.235936569296281107e+01,1.771835132650592670e-02,1.772935152123650618e-02,1.772680284703993456e-02,1.773486244355878400e-02,1.774076227800446340e-02,1.774088833507430490e-02,1.774206547730855163e-02
3.311311214825911264e+01,1.779492315900242996e-02,1.780488916529166313e-02,1.780298947706511481e-02,1.781172853056298827e-02,1.781769095837695827e-02,1.781789906337518173e-02,1.781921710040770823e-02
3.388441561392023971e+01,1.785586262005333519e-02,1.786533997346464661e-02,1.786383837146116038e-02,1.787314697482947703e-02,1.787896608357000816e-02,1.787929744567133550e-02,1.788070616290855092e-02
3.467368504525316553e+01,1.794276735640121245e-02,1.795229587669917859e-02,1.795107106863482946e-02,1.796085311035722221e-02,1.796638345288004493e-02,1.796688404445367579e-02,1.796834438294345887e-02
3.548133892335753359e+01,1.810984057975647404e-02,1.811989567548794380e-02,1.811897824908077423e-02,1.812917366475788952e-02,1.813434873262465691e-02,1.813507022093254623e-02,1.813655949209482324e-02
3.630780547701014171e+01,1.841485839614839110e-02,1.842582673491411152e-02,1.842538409546004563e-02,1.843598942378030237e-02,1.844082918825248191e-02,1.844182788004528409e-02,1.844334148536081949e-02
3.715352290971723903e+01,1.890807624715771032e-02,1.892023331385583526e-02,1.892053803292326197e-02,1.893161846413797533e-02,1.893622462393617853e-02,1.893755821202915829e-02,1.893910907848824279e-02
3.801893963205612437e+01,1.961964626280235033e-02,1.963316242503062095e-02,1.963453331100429786e-02,1.964622193261499408e-02,1.965075952980749677e-02,1.965248140595739212e-02,1.965409568599463946e-02
3.890451449942804629e+01,2.055285153700444831e-02,2.056780305498499828e-02,2.057055176912374328e-02,2.058303692677003471e-02,2.058770733449998350e-02,2.058986089790433571e-02,2.059157238085971078e-02
3.981071705534973404e+01,2.167912528640535130e-02,2.169551432586351233e-02,2.169988898180755243e-02,2.171338492262654685e-02,2.171839114610409072e-02,2.172100375826250054e-02,2.172284646442075237e-02
4.073802778041125805e+01,2.294131881579507259e-02,2.295910353948296678e-02,2.296525021398468369e-02,2.297996117089715074e-02,2.298547422148670277e-02,2.298855366158119792e-02,2.299055454857943173e-02
4.168693834703355350e+01,2.426061688332897121e-02,2.427974015046924922e-02,2.428767590117806435e-02,2.430375555528384995e-02,2.430988354735563392e-02,2.431341657258061922e-02,2.431558897170996852e-02
4.265795188015925277e+01,2.554768770452466031e-02,2.556811310958665220e-02,2.557771492106171093e-02,2.559523073301022203e-02,2.560199865391570018e-02,2.560595217836704809e-02,2.560829091344298675e-02
4.365158322401661195e+01,2.671654847056115917e-02,2.673829646183661229e-02,2.674930109320897489e-02,2.676821154170692246e-02,2.677555209031103403e-02,2.677987665648573490e-02,2.678235545964453151e-02
4.466835921509630225e+01,2.769630767961919066e-02,2.771948355545593434e-02,2.773150309198843533e-02,2.775164995147182123e-02,2.775940979365503977e-02,2.776404358613576706e-02,2.776661563021026041e-02
4.570881896148751622e+01,2.844015364365486132e-02,2.846496615567609828e-02,2.847750945790608265e-02,2.849863032572446525e-02,2.850658947775636803e-02,2.851146248748698264e-02,2.851406374172612071e-02
4.677351412871981040e+01,2.892997162530855371e-02,2.895672980428211016e-02,2.896924361107365217e-02,2.899099981632993067e-02,2.899890213195240388e-02,2.900394007890174861e-02,2.900649586014986819e-02
4.786300923226384896e+01,2.917681226558710081e-02,2.920589967210580895e-02,2.921782261709403306e-02,2.923983797309031435e-02,2.924742810514236249e-02,2.925255561306819296e-02,2.925498949223396053e-02
4.897788193684461078e+01,2.921669506883695783e-02,2.924851125493128923e-02,2.925934149201604717e-02,2.928124536640308931e-02,2.928830824877785149e-02,2.929345140394788022e-02,2.929569561779060000e-02
5.011872336272725192e+01,2.910401558519223192e-02,2.913890352146999985e-02,2.914827258052611614e-02,2.916974063442273613e-02,2.917613563966846638e-02,2.918122553451154427e-02,2.918323135626179829e-02
5.128613839913648320e+01,2.890403292555793896e-02,2.894219437929775735e-02,2.894993618985936684e-02,2.897072117207928968e-02,2.897640726944761269e-02,2.898138401012637436e-02,2.898313039677284306e-02
5.248074602497728591e+01,2.868507679981001368e-02,2.872649662404735960e-02,2.873269735880462986e-02,2.875264921953365332e-02,2.875769649446103735e-02,2.876251408589952305e-02,2.876401312122695703e-02
5.370317963702527209e+01,2.851091297903682320e-02,2.855530945097503950e-02,2.856032657240464151e-02,2.857939799842922415e-02,2.858398370083343326e-02,2.858861498332988110e-02,2.858991276929646538e-02
5.495408738576248453e+01,2.843350625481397276e-02,2.848032121995811711e-02,2.848475622144869615e-02,2.850299273785926804e-02,2.850738047443214171e-02,2.851182024767566492e-02,2.851299227125425953e-02
5.623413251903490817e+01,2.848835144640526895e-02,2.853678811481414127e-02,2.854142356112754006e-02,2.855894288952114807e-02,2.856344974744757029e-02,2.856771575779116362e-02,2.856885769713622680e-02
5.754399373371566639e+01,2.869069412498711363e-02,2.873979695060980763e-02,2.874549977143509016e-02,2.876246370905762711e-02,2.876741999831332677e-02,2.877155000722568870e-02,2.877276511695235628e-02
5.888436553555889930e+01,2.903512951637494954e-02,2.908389526323520990e-02,2.909150943968162595e-02,2.910809051342256801e-02,2.911379846950399794e-02,2.911784417088807836e-02,2.911922937646274634e-02
6.025595860743574406e+01,2.949871943303005242e-02,2.954622252942176383e-02,2.955647207696192325e-02,2.957282589391816569e-02,2.957952530810403075e-02,2.958354405576873666e-02,2.958517750878954938e-02
6.165950018614822170e+01,3.004359296728313644e-02,3.008910304739426805e-02,3.010251598282856142e-02,3.011875562102186293e-02,3.012659960720706284e-02,3.013064471870684907e-02,3.013257626547365120e-02
6.309573444801930009e+01,3.062597734206370242e-02,3.066904772357432682e-02,3.068591979483310112e-02,3.070210438046279411e-02,3.071115094391838052e-02,3.071526382893953119e-02,3.071751069781162441e-02
6.456542290346556001e+01,3.120381997801530832e-02,3.124433843597814592e-02,3.126473614775263782e-02,3.128087231956498682e-02,3.129109135289857846e-02,3.129529665142326972e-02,3.129784426821088927e-02
6.606934480075958049e+01,3.174308699699134734e-02,3.178127968530020109e-02,3.180507415504926078e-02,3.182112559789207484e-02,3.183241786554791286e-02,3.183672164916460240e-02,3.183952889901239813e-02
6.760829753919819041e+01,3.222138210221043436e-02,3.225776870884796560e-02,3.228468353085950371e-02,3.230058432107143357e-02,3.231280676982400263e-02,3.231719777502614632e-02,3.232020492906846620e-02
6.918309709189362877e+01,3.262914388547710764e-02,3.266445418505032477e-02,3.269412011598232803e-02,3.270978813762440152e-02,3.272278072663034609e-02,3.272723413285787142e-02,3.273037210191038354e-02
7.079457843841380793e+01,3.296762886092950706e-02,3.300270232172557855e-02,3.303470049365861416e-02,3.305004357217029842e-02,3.306365192899189676e-02,3.306813319147017260e-02,3.307133154295261585e-02
7.244359600749898220e+01,3.324299006208911861e-02,3.327867291097302838e-02,3.331255707810910904e-02,3.332746700708501264e-02,3.334155546036018242e-02,3.334602271794857853e-02,3.334921498960138897e-02
7.413102413009177383e+01,3.346276380450455279e-02,3.349981436316790129e-02,3.353512067529257346e-02,3.354946204958809963e-02,3.356391844326068324e-02,3.356832371754539524e-02,3.357145056352723450e-02
7.585775750291836061e+01,3.363064251352463480e-02,3.366966905478010336e-02,3.370590706281671733e-02,3.371950096545367481e-02,3.373423304069275708e-02,3.373852123476479142e-02,3.374153070217367212e-02
7.762471166286920266e+01,3.374682451589239990e-02,3.378825170326276578e-02,3.382490262336365627e-02,3.383751774277425628e-02,3.385244660695004015e-02,3.385655436641426402e-02,3.385940157609387130e-02
7.943282347242814012e+01,3.380803538828568849e-02,3.385210389828859079e-02,3.388861711927418363e-02,3.389997249421744518e-02,3.391502485978400289e-02,3.391888042666971192e-02,3.392152669279507871e-02
8.128305161640994925e+01,3.381204234825860300e-02,3.385882207165432506e-02,3.389463421353335060e-02,3.390442117366619657e-02,3.391952672131403473e-02,3.392305288833110527e-02,3.392546666433232661e-02
8.317637711026708303e+01,3.376030780829589184e-02,3.380972928157579410e-02,3.384429735877521328e-02,3.385221591121338053e-02,3.386730909543355511e-02,3.387042865255880664e-02,3.387258744377791980e-02
8.511380382023767766e+01,3.366243743391419269e-02,3.371431373589350855e-02,3.374717536548677010e-02,3.375298385423833314e-02,3.376801188906659174e-02,3.377065764189848829e-02,3.377255229118171498e-02
8.709635899560805683e+01,3.353744072852694880e-02,3.359149997728012177e-02,3.362233414836571926e-02,3.362589815039714741e-02,3.364083009379283118e-02,3.364295627055034071e-02,3.364459481502745514e-02
8.912509381337459047e+01,3.341046320787424695e-02,3.346636054085907336e-02,3.349504348993244396e-02,3.349636830287396755e-02,3.351120179465821858e-02,3.351279309889945712e-02,3.351420329744832921e-02
9.120108393559097237e+01,3.331061821623387820e-02,3.336796969285713010e-02,3.339460642861950823e-02,3.339385469659629513e-02,3.340861771767689864e-02,3.340969735602077745e-02,3.341092686394438183e-02
9.332543007969914584e+01,3.326390210488554267e-02,3.332231364205018309e-02,3.334723802713392832e-02,3.334471530266935879e-02,3.335945957905137732e-02,3.336009027912901354e-02,3.336120348302300254e-02
9.549925860214358408e+01,3.328583516397141256e-02,3.334495773191398921e-02,3.336866811284270457e-02,3.336477661184646115e-02,3.337956073876315044e-02,3.337983762627862172e-02,3.338090719321900463e-02
9.772372209558110967e+01,3.337722719235061697e-02,3.343680495541895281e-02,3.345987401211201334e-02,3.345505194284815326e-02,3.346992079384047275e-02,3.346996011008372685e-02,3.347105731266404594e-02
1.000000000000000000e+02,3.351984260828195367e-02,3.357977587717934226e-02,3.360271587881769051e-02,3.359735933536273783e-02,3.361231893023595985e-02,3.361224026500309742e-02,3.361342280657444309e-02
1.023292992280753566e+02,3.367887932914974403e-02,3.373925031924825124e-02,3.376238572117808839e-02,3.375678150011615641e-02,3.377178081323748554e-02,3.377168940392968194e-02,3.377299136651192024e-02
1.047128548050898473e+02,3.380687607471968836e-02,3.386795124986632932e-02,3.389131418181536709e-02,3.388559233755338018e-02,3.390051390350294624e-02,3.390048521803126075e-02,3.390191103014232599e-02
1.071519305237606972e+02,3.385323754021807297e-02,3.391543576178007724e-02,3.393871740966535044e-02,3.393283284465165028e-02,3.394749797355284954e-02,3.394756867129967298e-02,3.394909188072114947e-02
1.096478196143185073e+02,3.377529735046717885e-02,3.383910628983777258e-02,3.386169466498981095e-02,3.385544994953204601e-02,3.386964015619206569e-02,3.386980797831264794e-02,3.387137736841591001e-02
1.122018454301963004e+02,3.354818127134238243e-02,3.361407656808076960e-02,3.363515823865480953e-02,3.362825829327831945e-02,3.364174934851293236e-02,3.364198062423624097e-02,3.364353085881350430e-02
1.148153621496881698e+02,3.317141812315490407e-02,3.323977124300293157e-02,3.325848595198512003e-02,3.325061489296778083e-02,3.326321625364931506e-02,3.326346070623267814e-02,3.326492592612582955e-02
1.174897554939530266e+02,3.267034979371627457e-02,3.274136444484043729e-02,3.275698570169612023e-02,3.274788857315300700e-02,3.275948303469058270e-02,3.275969057436116383e-02,3.276101799964157429e-02
1.202264434617413116e+02,3.209303725073915647e-02,3.216671932811029228e-02,3.217881590988525692e-02,3.216837368498513122e-02,3.217894813137111426e-02,3.217908552966747965e-02,3.218024667194827049e-02
1.230268770812381121e+02,3.149943933597507129e-02,3.157561777972367478e-02,3.158415383404761939e-02,3.157242380276395477e-02,3.158208164144266084e-02,3.158214376288616398e-02,3.158313973132870212e-02
1.258925411794166251e+02,3.094924360972738792e-02,3.102761384929512631e-02,3.103296994027000821e-02,3.102019521241625166e-02,3.102914943101303322e-02,3.102916316895126120e-02,3.103002449449036859e-02
1.288249551693134833e+02,3.049074615881848180e-02,3.057093543931593480e-02,3.057385657793892236e-02,3.056043815798999141e-02,3.056898650712956342e-02,3.056900661946681391e-02,3.056978751125314503e-02
1.318256738556407299e+02,3.015153175974659427e-02,3.023316787765522456e-02,3.023464036630672813e-02,3.022108291305435415e-02,3.022956757163811764e-02,3.022966641559229548e-02,3.023043581846077826e-02
1.348962882591653170e+02,2.993413974151479251e-02,3.001690862225353876e-02,3.001799598606841660e-02,3.000483327148840626e-02,3.001359344656400613e-02,3.001384630271024603e-02,3.001467664418220119e-02
1.380384264602883775e+02,2.981903871161306271e-02,2.990270892229231203e-02,2.990439515813705582e-02,2.989212153173028894e-02,2.990144860578487773e-02,2.990191920849124413e-02,2.990287696886414007e-02
1.412537544622755377e+02,2.977255825544505852e-02,2.985699249900308772e-02,2.986006207671118226e-02,2.984907832383160500e-02,2.985918345561262843e-02,2.985991275161899161e-02,2.986105189954386951e-02
1.445439770745927888e+02,2.975562264121075357e-02,2.984077303910619844e-02,2.984573857206263350e-02,2.983631975174809436e-02,2.984731643770776460e-02,2.984831687208715223e-02,2.984967537299126894e-02
1.479108388168207284e+02,2.973370286986109015e-02,2.981958467918167585e-02,2.982668830681489344e-02,2.981897844804272391e-02,2.983088294125287726e-02,2.983213917176830501e-02,2.983373913840259642e-02
1.513561248436207052e+02,2.968443750964324876e-02,2.977111647591401677e-02,2.978037410106454050e-02,2.977440355710081477e-02,2.978715155845338899e-02,2.978862630420321678e-02,2.979047630612093739e-02
1.548816618912482852e+02,2.960041871531555319e-02,2.968799214550923993e-02,2.969927829384830936e-02,2.969499433287599646e-02,2.970846772168771882e-02,2.971011148584942752e-02,2.971221005607839472e-02
1.584893192461114211e+02,2.948944480030843765e-02,2.957803817085592063e-02,2.959117312516398174e-02,2.958847519898976167e-02,2.960253139155525140e-02,2.960429326654867230e-02,2.960663194147323402e-02
1.621810097358929852e+02,2.936942365672405922e-02,2.945919423430878176e-02,2.947401763131236169e-02,2.947278899444969250e-02,2.948728757099805531e-02,2.948912373600166489e-02,2.949168904044844122e-02
1.659586907437559660e+02,2.926200521438162769e-02,2.935313995157580111e-02,2.936954544454804458e-02,2.936967054306187375e-02,2.938448931053302959e-02,2.938636762688633108e-02,2.938914153598164505e-02
1.698243652461746080e+02,2.918716613013170452e-02,2.927988246357506041e-02,2.929781895423961766e-02,2.929919044706357292e-02,2.931423186124591795e-02,2.931613209111817026e-02,2.931909127873378110e-02
1.737800828749376194e+02,2.915962073847138888e-02,2.925416264998002142e-02,2.927361367152079077e-02,2.927613299583634032e-02,2.929132278768285108e-02,2.929323393284348140e-02,2.929634885155529833e-02
1.778279410038922776e+02,2.918447892381195730e-02,2.928109303309821970e-02,2.930203458441333828e-02,2.930559952032931598e-02,2.932087530661253716e-02,2.932278939012578772e-02,2.932602309577085967e-02
1.819700858609982674e+02,2.925723029094684513e-02,2.935613181744919226e-02,2.937848645528466987e-02,2.938297639014694068e-02,2.939827415383017978e-02,2.940017976001722821e-02,2.940348730307441871e-02
1.862087136662865703e+02,2.936652080892591596e-02,2.946785279044434810e-02,2.949147184254496956e-02,2.949674216036808627e-02,2.951198672199265710e-02,2.951386472730797503e-02,2.951719442939006177e-02
1.905460717963248385e+02,2.949359110272568862e-02,2.959737109439097152e-02,2.962201289522287811e-02,2.962787997640758605e-02,2.964297458641090149e-02,2.964479358609176454e-02,2.964808768890107860e-02
1.949844599758045547e+02,2.961500062780414097e-02,2.972107597422503009e-02,2.974640925889246446e-02,2.975264255051686402e-02,2.976746392335792926e-02,2.976917950281335670e-02,2.977237581123349380e-02
1.995262314968878741e+02,2.970451363916214865e-02,2.981252272512065898e-02,2.983814260714702168e-02,2.984446242211581668e-02,2.985886167254571052e-02,2.986041718381381507e-02,2.986345115663962754e-02
2.041737944669527565e+02,2.973505153853235605e-02,2.984441139989590236e-02,2.986985533158004885e-02,2.987593157379376391e-02,2.988973841127818068e-02,2.989106623834949031e-02,2.989387233027732127e-02
2.089296130854040712e+02,2.968094035519472373e-02,2.979085654635545144e-02,2.981563434479022820e-02,2.982109116233167684e-02,2.983412240767116530e-02,2.983514674051217577e-02,2.983766020486115778e-02
2.137962089502232459e+02,2.951991816681926242e-02,2.962942764829305797e-02,2.965303225530097758e-02,2.965746459464013371e-02,2.966953352478043579e-02,2.967017311905643939e-02,2.967233161196573127e-02
2.187761623949551790e+02,2.923642753001150923e-02,2.934446842107467368e-02,2.936640393615504857e-02,2.936940282877545383e-02,2.938033328865165966e-02,2.938050557782844602e-02,2.938225162382025052e-02
2.238721138568337778e+02,2.882400818362077649e-02,2.892951673596378184e-02,2.894931971355418562e-02,2.895050894065181665e-02,2.896014935063949414e-02,2.895977595558961448e-02,2.896106012263816379e-02
2.290867652767774700e+02,2.828743472621492172e-02,2.838945474627285401e-02,2.840671535015226040e-02,2.840579916435352625e-02,2.841403572783370718e-02,2.841304997862682466e-02,2.841383461823744627e-02
2.344228815319922603e+02,2.764259757902737605e-02,2.774038867839970918e-02,2.775477067862885255e-02,2.775157610798455882e-02,2.775834516270566862e-02,2.775669936055610854e-02,2.775696204777335432e-02
2.398832919019489793e+02,2.691494242387403035e-02,2.700806993303407968e-02,2.701932028496639021e-02,2.701383501135303650e-02,2.701912933219341104e-02,2.701680268239372434e-02,2.701653870785014969e-02
2.454708915685028501e+02,2.613746084392643346e-02,2.622585307779785185e-02,2.623381594658762139e-02,2.622621171053008196e-02,2.623008393171125108e-02,2.622709014599656357e-02,2.622631453091865336e-02
2.511886431509582280e+02,2.534549408530189715e-02,2.542945624614253650e-02,2.543406024963920653e-02,2.542468753630505035e-02,2.542724583140762787e-02,2.542363470140041048e-02,2.542238068370141976e-02
2.570395782768864592e+02,2.457235339113941763e-02,2.465252246383594498e-02,2.465376568079762076e-02,2.464312678615604782e-02,2.464452482737577652e-02,2.464038179092757977e-02,2.463869795731044032e-02
2.630267991895381670e+02,2.384759054077725121e-02,2.392486779335884980e-02,2.392280989629679347e-02,2.391151285625427170e-02,2.391193866775478266e-02,2.390738073318102869e-02,2.390532661070667378e-02
2.691534803926913924e+02,2.319262367430663385e-02,2.326805133038831880e-02,2.326278479814087793e-02,2.325147715682922625e-02,2.325113638537363789e-02,2.324630245839310119e-02,2.324394180357674394e-02
2.754228703338168884e+02,2.262125539429893362e-02,2.269588893374972424e-02,2.268752911414985765e-02,2.267683337618728312e-02,2.267593516831298284e-02,2.267097560998038858e-02,2.266837099984391965e-02
2.818382931264454783e+02,2.213943505629838160e-02,2.221422836517483734e-02,2.220289687797848480e-02,2.219335397992241998e-02,2.219209849122913761e-02,2.218716394464340796e-02,2.218437133055429708e-02
2.884031503126605571e+02,2.174650038454630646e-02,2.182219253706247503e-02,2.180801460726886076e-02,2.180003665538253477e-02,2.179860435619802167e-02,2.179383496021964142e-02,2.179090044295233994e-02
2.951209226666384211e+02,2.143743655292853351e-02,2.151448294248139298e-02,2.149759045113718015e-02,2.149143845871431119e-02,2.148998493409723029e-02,2.148550147994057399e-02,2.148246035280012775e-02
3.019951720402019077e+02,2.120390278252567637e-02,2.128243462490462742e-02,2.126296285898632982e-02,2.125874194565601991e-02,2.125739234379674103e-02,2.125329048630406753e-02,2.125016795414719217e-02
3.090295432513592004e+02,2.103488891299432756e-02,2.111471607039379014e-02,2.109280300897790200e-02,2.109046848106343325e-02,2.108931588762870749e-02,2.108566110476377958e-02,2.108247432926750597e-02
3.162277660168379612e+02,2.091886486849120486e-02,2.099950933981743761e-02,2.097529693817758167e-02,2.097468016063899071e-02,2.097378695908055229e-02,2.097061308175624320e-02,2.096737451623513146e-02
3.235936569296280823e+02,2.084419448434727401e-02,2.092496704393674925e-02,2.089859309948191926e-02,2.089942687266010957e-02,2.089882617855236963e-02,2.089613534912043019e-02,2.089285512947945331e-02
3.311311214825907427e+02,2.079926166117296304e-02,2.087935632670737812e-02,2.085094484749383179e-02,2.085288969585896712e-02,2.085258852836306687e-02,2.085035249746598415e-02,2.084704062331998314e-02
3.388441561392027666e+02,2.077361629740917884e-02,2.085221598845981086e-02,2.082186746042089670e-02,2.082453671178939592e-02,2.082451969368871378e-02,2.082268160848781482e-02,2.081934846889913274e-02
3.467368504525316553e+02,2.075925405837269339e-02,2.083565034222086693e-02,2.080343573601372079e-02,2.080642432810881834e-02,2.080665909627175611e-02,2.080513778225632354e-02,2.080179399473437718e-02
3.548133892335753217e+02,2.075053269673628187e-02,2.082422857008417102e-02,2.079018602749696867e-02,2.079308528469644632e-02,2.079352781986051543e-02,2.079222192170870551e-02,2.078887675248924580e-02
3.630780547701010050e+02,2.074415231580264626e-02,2.081493090610239335e-02,2.077905546823203761e-02,2.078146624845964366e-02,2.078206111473684253e-02,2.078085410679403680e-02,2.077751284384905459e-02
3.715352290971727598e+02,2.073870366906378077e-02,2.080665878719412110e-02,2.076890811266247916e-02,2.077044569020248393e-02,2.077112805723274613e-02,2.076989255212476418e-02,2.076655395769993334e-02
3.801893963205612863e+02,2.073440328902174251e-02,2.079992743227867397e-02,2.076021023943261726e-02,2.076050177861547830e-02,2.076119526551692407e-02,2.075979741544651397e-02,2.075645060808265635e-02
3.890451449942804629e+02,2.073147478043232267e-02,2.079519233855251642e-02,2.075337766498111178e-02,2.075206057568039844e-02,2.075267495599874418e-02,2.075097966275742112e-02,2.074760224969117786e-02
3.981071705534969283e+02,2.073032953079770313e-02,2.079301082521990349e-02,2.074892470793769650e-02,2.074563974930103069e-02,2.074606968026399684e-02,2.074394480692628995e-02,2.074050121667837462e-02
4.073802778041130068e+02,2.073176116881942505e-02,2.079422306024520870e-02,2.074767054323336038e-02,2.074206972176514951e-02,2.074219889361537256e-02,2.073952135745757777e-02,2.073596408094349058e-02
4.168693834703354923e+02,2.073614189135536412e-02,2.079914495160134491e-02,2.074992380099614092e-02,2.074167768640368739e-02,2.074138307120814567e-02,2.073804471331002625e-02,2.073431653791141596e-02
4.265795188015925419e+02,2.074535733548132227e-02,2.080953860745370088e-02,2.075747710482614763e-02,2.074630337942652905e-02,2.074546655116337943e-02,2.074138226824131376e-02,2.073742124106793885e-02
4.365158322401656505e+02,2.076205306769740230e-02,2.082787715575972615e-02,2.077286725512255197e-02,2.075856164969745385e-02,2.075708013503190646e-02,2.075219500306264842e-02,2.074794077855305133e-02
4.466835921509634773e+02,2.078875672858550988e-02,2.085650417040367174e-02,2.079852468001028298e-02,2.078098960377124452e-02,2.077878593269747581e-02,2.077308092265433767e-02,2.076848140494578360e-02
4.570881896148752048e+02,2.082836069444661542e-02,2.089814765109237332e-02,2.083728470547338563e-02,2.081656349603172237e-02,2.081359367496227186e-02,2.080709000975542247e-02,2.080210781478301213e-02
4.677351412871981324e+02,2.088191836761735601e-02,2.095373346489446190e-02,2.089018716939388884e-02,2.086647784220060226e-02,2.086273406416537177e-02,2.085549424183793035e-02,2.085011167312981334e-02
4.786300923226380064e+02,2.094715337746677272e-02,2.102089714708847701e-02,2.095496222260866820e-02,2.092861780619802853e-02,2.092412518382155001e-02,2.091624967448010852e-02,2.091047073010894597e-02
4.897788193684466478e+02,2.101920767733405845e-02,2.109473886138679005e-02,2.102678403279200497e-02,2.099829807824818081e-02,2.099310920661306284e-02,2.098472999859665733e-02,2.097858030747794950e-02
5.011872336272724624e+02,2.108931038982966161e-02,2.116646647222831037e-02,2.109690035039457276e-02,2.106687564708470753e-02,2.106106246212877467e-02,2.105233253251540329e-02,2.104585642021856301e-02
5.128613839913648462e+02,2.114595164612502465e-02,2.122456081771115916e-02,2.115379045517947268e-02,2.112289080795659579e-02,2.111653412400801150e-02,2.110761479119209819e-02,2.110087017478541604e-02
5.248074602497722481e+02,2.117634655613105654e-02,2.125620993234402650e-02,2.118460778585901788e-02,2.115350604961398207e-02,2.114668656390353632e-02,2.113773396206327509e-02,2.113078702003801448e-02
5.370317963702532325e+02,2.116791671556985527e-02,2.124878278444193580e-02,2.117664773730175767e-02,2.114596631346481875e-02,2.113875332668143855e-02,2.112990479975009744e-02,2.112282390585851904e-02
5.495408738576247742e+02,2.110951573592688771e-02,2.119104590773410179e-02,2.111856697352135215e-02,2.108881504210144420e-02,2.108125574234521668e-02,2.107261745907040157e-02,2.106546770608859823e-02
5.623413251903490391e+02,2.099211587823220093e-02,2.107385519148061159e-02,2.100106745974469544e-02,2.097258247294564448e-02,2.096468978403905059e-02,2.095632589598184214e-02,2.094916427695971833e-02
5.754399373371566071e+02,2.080977446360671168e-02,2.089114696349026953e-02,2.081789559361921227e-02,2.079079473803500250e-02,2.078253795688178238e-02,2.077446372172983904e-02,2.076733532318133374e-02
5.888436553555883393e+02,2.055966487595864076e-02,2.063998848087397406e-02,2.056589371098192787e-02,2.054004092668796147e-02,2.053133892278517086e-02,2.052351727517908939e-02,2.051645201115655237e-02
6.025595860743580943e+02,2.024199625892862675e-02,2.032053316976242807e-02,2.024497287140200955e-02,2.021996922976270622e-02,2.021068659800000222e-02,2.020302884455430284e-02,2.019603881819774863e-02
6.165950018614821602e+02,1.986049220375467675e-02,1.993652514920322971e-02,1.985864558889252618e-02,1.983384939721898055e-02,1.982380367091044274e-02,1.981617607879352164e-02,1.980925423912481553e-02
6.309573444801930009e+02,1.942307281732926633e-02,1.949598885078724850e-02,1.941475529228249911e-02,1.938934012775392346e-02,1.937831816228885451e-02,1.937055291787244740e-02,1.936367293097919842e-02
6.456542290346549180e+02,1.894157023601725567e-02,1.901094311890587016e-02,1.892522656273638165e-02,1.889826002279306263e-02,1.888603955718181140e-02,1.887795061001309310e-02,1.887106840546413575e-02
6.606934480075964302e+02,1.843237717490670349e-02,1.849803893719629416e-02,1.840673170611404827e-02,1.837728241922061134e-02,1.836366293829076388e-02,1.835506400409580782e-02,1.834812182042858467e-02
6.760829753919819041e+02,1.791519050154407461e-02,1.797725811021577344e-02,1.787939996501890921e-02,1.784664664684861013e-02,1.783147638342408650e-02,1.782219940439151024e-02,1.781513131242092041e-02
6.918309709189362593e+02,1.741288402662494877e-02,1.747177298918402635e-02,1.736667495196807590e-02,1.733000618587839797e-02,1.731320823053976096e-02,1.730312180900342792e-02,1.729586167967566909e-02
7.079457843841373688e+02,1.694850167631133109e-02,1.700489143327699876e-02,1.689221304328461862e-02,1.685129451368256454e-02,1.683287840233437319e-02,1.682189988044995727e-02,1.681438924655084474e-02
7.244359600749905894e+02,1.654307291173666428e-02,1.659784994799755678e-02,1.647763185202272274e-02,1.643243455385546073e-02,1.641249571394451726e-02,1.640059730057818327e-02,1.639279300428381214e-02
7.413102413009177099e+02,1.621298875142400744e-02,1.626716949402845155e-02,1.613980791395600370e-02,1.609059457594341422e-02,1.606930134963730980e-02,1.605651083145716307e-02,1.604839092508705128e-02
7.585775750291835493e+02,1.596812362033865271e-02,1.602275742819319476e-02,1.588893964737346509e-02,1.583620725566190282e-02,1.581377629213610164e-02,1.580016860129635284e-02,1.579173550220023051e-02
7.762471166286911739e+02,1.581015255099697120e-02,1.586622754175483208e-02,1.572683059937522720e-02,1.567122397765318559e-02,1.564789054473974053e-02,1.563357493053396316e-02,1.562485545969991008e-02
7.943282347242821970e+02,1.573327844828842012e-02,1.579162484682545067e-02,1.564761711049309639e-02,1.558983757898060006e-02,1.556582828010220909e-02,1.555093277941001911e-02,1.554197532364504954e-02
8.128305161640995493e+02,1.572505304445987601e-02,1.578627373148965007e-02,1.563862274636361460e-02,1.557933579761677095e-02,1.555484562128003727e-02,1.553950081146606051e-02,1.553036951468077763e-02
8.317637711026708303e+02,1.576895436729820049e-02,1.583338083682311881e-02,1.568299448468472509e-02,1.562276155702555305e-02,1.559794196181112959e-02,1.558226800255700303e-02,1.557303576194000484e-02
8.511380382023759239e+02,1.584703286063402633e-02,1.591472279514631605e-02,1.576241405167320975e-02,1.570165625861019015e-02,1.567661240775462816e-02,1.566071093463061031e-02,1.565145135820563208e-02
8.709635899560814778e+02,1.594257597577318844e-02,1.601334819164501599e-02,1.585982749670076380e-02,1.579881291085342976e-02,1.577360933514955488e-02,1.575756002746976636e-02,1.574833933508464415e-02
8.912509381337458763e+02,1.604184689610306178e-02,1.611534056189889777e-02,1.596121547603437593e-02,1.590007242975831347e-02,1.587474082672281350e-02,1.585860276268689223e-02,1.584947288547209482e-02
9.120108393559096385e+02,1.613499365015080844e-02,1.621074944846473756e-02,1.605651493296752011e-02,1.599526251757046186e-02,1.596981027472955950e-02,1.595362639813757005e-02,1.594461894837881366e-02
9.332543007969904920e+02,1.621630195833991331e-02,1.629383204827864612e-02,1.613987416809619518e-02,1.607845771164318968e-02,1.605287733229295022e-02,1.603667940209797110e-02,1.602780256494359262e-02
9.549925860214368640e+02,1.628346513253166317e-02,1.636229937502656218e-02,1.620887182820246811e-02,1.614719487035488898e-02,1.612146627481400932e-02,1.610527813539280872e-02,1.609651497239225973e-02
9.772372209558111535e+02,1.633624506048826988e-02,1.641594649291055683e-02,1.626316358852165911e-02,1.620111083664808535e-02,1.617520514411640090e-02,1.615904318823525518e-02,1.615035355533096448e-02
1.000000000000000000e+03,1.637511752541674637e-02,1.645525372236653072e-02,1.630306919346510841e-02,1.624051595543629656e-02,1.621439473452813973e-02,1.619826436382605997e-02,1.618958914357992995e-02
1.023292992280753651e+03,1.640026667326823298e-02,1.648037165128290321e-02,1.632858244908153705e-02,1.626540278609454881e-02,1.623901975821410645e-02,1.622291078772781364e-02,1.621417943916588986e-02
1.047128548050898416e+03,1.641085735803726742e-02,1.649038367661173274e-02,1.633864001643915709e-02,1.627470426635894973e-02,1.624800575870722838e-02,1.623188846913650729e-02,1.622302770857686829e-02
1.071519305237607114e+03,1.640562885707448279e-02,1.648394104957940504e-02,1.633178518305659563e-02,1.626696775065070155e-02,1.623989746205188600e-02,1.622372310117164984e-02,1.621466721328784777e-02
1.096478196143185187e+03,1.638245705434940303e-02,1.645884555209543160e-02,1.630575701677154654e-02,1.623994197709515905e-02,1.621244500989027504e-02,1.619614991960980493e-02,1.618684982947669188e-02
1.122018454301962947e+03,1.633970029874655394e-02,1.641345180198008208e-02,1.625890955691355194e-02,1.619200839765634614e-02,1.616403737281200959e-02,1.614755378809087233e-02,1.613798387638555251e-02
1.148153621496881669e+03,1.627639731974733425e-02,1.634687622983788807e-02,1.619041222127311566e-02,1.612237949224563927e-02,1.609389810615460478e-02,1.607716601808369464e-02,1.606732681580855943e-02
1.174897554939530210e+03,1.619273380726233072e-02,1.625948189869938845e-02,1.610074364044793496e-02,1.603159155293409216e-02,1.600257948220674270e-02,1.598556041988287435e-02,1.597547778034810392e-02
1.202264434617413144e+03,1.608968421220608597e-02,1.615248886027659606e-02,1.599125583221098351e-02,1.592105890339153701e-02,1.589150977174938473e-02,1.587419391509887687e-02,1.586391204971118740e-02
1.230268770812381035e+03,1.596909358265602083e-02,1.602802590478799583e-02,1.586422115588582288e-02,1.579311074453542199e-02,1.576303062795423454e-02,1.574543975290171316e-02,1.573501149276021471e-02
1.258925411794166166e+03,1.583288979098321919e-02,1.588827002862562218e-02,1.572193471195488385e-02,1.565008083984538098e-02,1.561948311615639004e-02,1.560166554542784939e-02,1.559114025204121415e-02
1.288249551693134890e+03,1.568273525980698122e-02,1.573505694529976628e-02,1.556630792858441567e-02,1.549388689656050477e-02,1.546278360090832908e-02,1.544480311117849003e-02,1.543421532349330445e-02
1.318256738556407527e+03,1.552038830880755199e-02,1.557020200638117684e-02,1.539918526941657685e-02,1.532635462296689371e-02,1.529475178522236162e-02,1.527667488989473653e-02,1.526603596786255471e-02
1.348962882591653170e+03,1.534789785756087224e-02,1.539569301149987593e-02,1.522254453499924561e-02,1.514942247299966988e-02,1.511731774886571067e-02,1.509920266665353873e-02,1.508849726462449005e-02
1.380384264602883832e+03,1.516849358079083200e-02,1.521458714039037978e-02,1.503941843279908014e-02,1.496607774842725197e-02,1.493346481886955422e-02,1.491535358580919207e-02,1.490454249762535217e-02
1.412537544622755377e+03,1.498725260187500422e-02,1.503172659056731773e-02,1.485463860438037721e-02,1.478111661955442205e-02,1.474799330619341181e-02,1.472991005822940278e-02,1.471893776420301302e-02
1.445439770745927945e+03,1.481154907440134991e-02,1.485424285093806321e-02,1.467536639628173184e-02,1.460169184776480451e-02,1.456807352671199603e-02,1.455002917028465695e-02,1.453883553082884958e-02
1.479108388168207284e+03,1.465016981666883607e-02,1.469072052864810879e-02,1.451026698238736500e-02,1.443648613095319978e-02,1.440241732678619081e-02,1.438441545248677830e-02,1.437294812672699346e-02
1.513561248436207279e+03,1.451268778716913177e-02,1.455062067530353900e-02,1.436892435411157160e-02,1.429512413719873434e-02,1.426068428748695702e-02,1.424272765649853278e-02,1.423095258571171334e-02
1.548816618912482681e+03,1.440739743992755333e-02,1.444222375659800703e-02,1.425975403500595595e-02,1.418607268029223323e-02,1.415137531508961315e-02,1.413346994860075791e-02,1.412137727766062806e-02
1.584893192461114040e+03,1.433975338237380298e-02,1.437106182048894162e-02,1.418839371065584200e-02,1.411501228369449121e-02,1.408018940994938337e-02,1.406234403130434546e-02,1.404994933713677764e-02
1.621810097358929852e+03,1.431019292045964883e-02,1.433771877751798506e-02,1.415545284341955187e-02,1.408255997321772833e-02,1.404773727727761691e-02,1.402995871303485374e-02,1.401729820562472827e-02
1.659586907437559603e+03,1.431430003321701103e-02,1.433794782307715870e-02,1.415660873040484359e-02,1.408436643819034086e-02,1.404963842118826627e-02,1.403192482655810959e-02,1.401904862770806011e-02
1.698243652461746024e+03,1.434222112885119756e-02,1.436205625215795749e-02,1.418196788480026796e-02,1.411046090379139591e-02,1.407586143694294044e-02,1.405819418129329069e-02,1.404515667308438472e-02
1.737800828749376251e+03,1.438045820674909228e-02,1.439667206759162599e-02,1.421785870504152678e-02,1.414706043393593876e-02,1.411254801894656734e-02,1.409488676009819537e-02,1.408173921335454694e-02
1.778279410038922833e+03,1.441365527943497780e-02,1.442651041259557232e-02,1.424863481052593417e-02,1.417838617608548936e-02,1.414383829169555892e-02,1.412611864795710465e-02,1.411290283135254765e-02
1.819700858609982561e+03,1.442741533218178628e-02,1.443720440342079366e-02,1.425957189078071348e-02,1.418958700763764749e-02,1.415481286305089563e-02,1.413695068927973801e-02,1.412369597633749037e-02
1.862087136662865532e+03,1.440984453149458944e-02,1.441684902693020874e-02,1.423845129708053124e-02,1.416833141718460212e-02,1.413309078119873857e-02,1.411498736518840280e-02,1.410170935821357732e-02
1.905460717963248271e+03,1.435378392932685696e-02,1.435825164475767676e-02,1.417787438039861889e-02,1.410715022166256563e-02,1.407118304679081874e-02,1.405273433537425690e-02,1.403943539417645478e-02
1.949844599758045433e+03,1.425716747613920386e-02,1.425931217149752420e-02,1.407566019168594862e-02,1.400383795319732477e-02,1.396689350620443533e-02,1.394800069974063556e-02,1.393467104717274578e-02
1.995262314968878854e+03,1.412310519011054748e-02,1.412309547008659683e-02,1.393492366676528718e-02,1.386152825240840984e-02,1.382338764687921460e-02,1.380396483979503056e-02,1.379058327875481993e-02
2.041737944669527451e+03,1.395858966149779619e-02,1.395656375353758819e-02,1.376277701113204008e-02,1.368738968607762993e-02,1.364788102736881267e-02,1.362786088680043375e-02,1.361439554242781930e-02
2.089296130854040712e+03,1.377309816030175375e-02,1.376916904346472785e-02,1.356888299730590539e-02,1.349116264211515370e-02,1.345016338194284303e-02,1.342949895118313725e-02,1.341590796470391520e-02
2.137962089502232629e+03,1.357700627020557750e-02,1.357128085145351513e-02,1.336384356818842711e-02,1.328353857887447885e-02,1.324097237110235734e-02,1.321963583227725447e-02,1.320586955512015152e-02
2.187761623949551904e+03,1.337962916245833203e-02,1.337222986717277219e-02,1.315718545760352978e-02,1.307412320837050487e-02,1.302994794040884807e-02,1.300792580685764671e-02,1.299392870365958380e-02
2.238721138568337665e+03,1.318909460332530308e-02,1.318019431868922703e-02,1.295724444894733561e-02,1.287132557376222466e-02,1.282552484217391528e-02,1.280281428826623297e-02,1.278852993251925613e-02
2.290867652767774871e+03,1.301116822322908283e-02,1.300102675778484415e-02,1.276998193976442916e-02,1.268116499234858349e-02,1.263374130045743018e-02,1.261034531019897438e-02,1.259572028412127287e-02
2.344228815319922887e+03,1.284930449746633264e-02,1.283829680095730993e-02,1.259902695558079780e-02,1.250731414968340484e-02,1.245828187748444262e-02,1.243420375647389699e-02,1.241919238395278700e-02
2.398832919019489964e+03,1.270549521621001585e-02,1.269413882180259190e-02,1.244656461493652382e-02,1.235199629870171838e-02,1.230138822257283854e-02,1.227663063008190523e-02,1.226119895578594958e-02
2.454708915685028387e+03,1.258043360366134511e-02,1.256939171027876036e-02,1.231349311377350278e-02,1.221614410038058922e-02,1.216401645865643547e-02,1.213857999494894618e-02,1.212270884763027613e-02
2.511886431509582053e+03,1.247433060605281779e-02,1.246439168720597443e-02,1.220024475654245093e-02,1.210022876033365648e-02,1.204667070996920560e-02,1.202055521332399263e-02,1.200424164468289964e-02
2.570395782768864592e+03,1.238751640728071729e-02,1.237957707998637268e-02,1.210740535717673774e-02,1.200487956985267154e-02,1.195002287747968898e-02,1.192323212934181045e-02,1.190648844643545957e-02
2.630267991895381329e+03,1.231979975248675627e-02,1.231479977611596791e-02,1.203499760899599466e-02,1.193015779878329151e-02,1.187417615769090044e-02,1.184672040403387042e-02,1.182957237454282037e-02
2.691534803926913810e+03,1.227114277224815655e-02,1.227002246728602433e-02,1.198318526863400429e-02,1.187626523991830094e-02,1.181937588031037149e-02,1.179127737544222350e-02,1.177376143981252211e-02
2.754228703338168998e+03,1.224102235803783620e-02,1.224465481568744879e-02,1.195156294159441419e-02,1.184282079851925983e-02,1.178527251823729624e-02,1.175656876286949176e-02,1.173872732260242482e-02
2.818382931264454783e+03,1.222846684677852958e-02,1.223759453696884880e-02,1.193918864306547055e-02,1.182889645474484788e-02,1.177095610124468880e-02,1.174170266286171313e-02,1.172358009042110197e-02
2.884031503126605912e+03,1.223170911876301364e-02,1.224687234199859677e-02,1.194419687929120649e-02,1.183261999759509242e-02,1.177455328128037063e-02,1.174482300719701527e-02,1.172646167007046145e-02
2.951209226666383984e+03,1.224854987334344017e-02,1.227003843483373199e-02,1.196418448741464954e-02,1.185157287718298542e-02,1.179362827396775171e-02,1.176350933730022433e-02,1.174494675376046120e-02
3.019951720402018964e+03,1.227588911385154614e-02,1.230368563268788816e-02,1.199571483151717737e-02,1.188228846554754449e-02,1.182467853173582890e-02,1.179426771827908615e-02,1.177553388512180173e-02
3.090295432513592004e+03,1.231050473657937204e-02,1.234426494701249682e-02,1.203515940128332441e-02,1.192110085708560259e-02,1.186399109780659350e-02,1.183338735258968044e-02,1.181450536804661867e-02
3.162277660168379498e+03,1.234867337409112711e-02,1.238772798738927566e-02,1.207832876471632948e-02,1.196377612117064532e-02,1.190727584124303719e-02,1.187656979779244150e-02,1.185755775355251500e-02
3.235936569296281050e+03,1.238706675111406544e-02,1.243047204336242273e-02,1.212145296938414024e-02,1.200650400650014188e-02,1.195066613756003149e-02,1.191993353260946409e-02,1.190080781548775481e-02
3.311311214825907882e+03,1.242255946416110507e-02,1.246916615919185095e-02,1.216100767037758476e-02,1.204572554353096521e-02,1.199054781014216933e-02,1.195984276040575750e-02,1.194062290328901620e-02
3.388441561392027324e+03,1.245274135032886122e-02,1.250130518615952778e-02,1.219429116579162989e-02,1.207871170326690370e-02,1.202414416135652586e-02,1.199349521095279154e-02,1.197420958330116907e-02
3.467368504525316894e+03,1.247621717203785049e-02,1.252551514039949854e-02,1.221974762346763992e-02,1.210389455687202985e-02,1.204985150228898676e-02,1.201926143722970713e-02,1.199995174554260337e-02
3.548133892335752989e+03,1.249285313199991268e-02,1.254180614339918051e-02,1.223724117886418154e-02,1.212114940393958090e-02,1.206752346225622302e-02,1.203697410619508634e-02,1.201769864139734176e-02
3.630780547701010164e+03,1.250321169319692192e-02,1.255097686122465424e-02,1.224744426728404008e-02,1.213116469828549003e-02,1.207783716744277765e-02,1.204729179862013000e-02,1.202812546530374234e-02
3.715352290971727598e+03,1.250857385442827666e-02,1.255461009928438877e-02,1.225184900708916474e-02,1.213546151356181824e-02,1.208231407088070086e-02,1.205172366417912692e-02,1.203275463297602196e-02
3.801893963205612636e+03,1.251065420177931327e-02,1.255474340210128471e-02,1.225243540557568837e-02,1.213605345836085703e-02,1.208297478881673742e-02,1.205228433210123531e-02,1.203360747285569035e-02
3.890451449942804629e+03,1.251092467522527812e-02,1.255314859926084242e-02,1.225092669034712548e-02,1.213468161234267616e-02,1.208157097900933348e-02,1.205072342321348959e-02,1.203243126076387198e-02
3.981071705534969169e+03,1.251045472415541343e-02,1.255113196339681554e-02,1.224858513757129744e-02,1.213260823348291141e-02,1.207937094580174495e-02,1.204830929794829461e-02,1.203048159236299978e-02
4.073802778041130296e+03,1.250977758630674244e-02,1.254938088624967842e-02,1.224605628738270266e-02,1.213045585208219132e-02,1.207700075196285576e-02,1.204567145352721316e-02,1.202836506648391826e-02
4.168693834703354696e+03,1.250891889942976065e-02,1.254796451930760559e-02,1.224335478331555101e-02,1.212818915781605292e-02,1.207442000672178870e-02,1.204277278344958839e-02,1.202601493857911180e-02
4.265795188015925305e+03,1.250725907341748017e-02,1.254620235980705156e-02,1.223973139783624160e-02,1.212498082590069554e-02,1.207078794875949580e-02,1.203877499636103396e-02,1.202255745458191173e-02
4.365158322401656733e+03,1.250402639034789258e-02,1.254316679576022130e-02,1.223420047286857652e-02,1.211975737511658720e-02,1.206501719229517364e-02,1.203259381361662834e-02,1.201687384844526453e-02
4.466835921509635227e+03,1.249787412639557713e-02,1.253728606529360898e-02,1.222513579600630756e-02,1.211079104208642038e-02,1.205536244703647036e-02,1.202248531887396832e-02,1.200718810335688405e-02
4.570881896148751366e+03,1.248737269769342392e-02,1.252687030153555418e-02,1.221082199817199142e-02,1.209627382943270248e-02,1.204000462818618188e-02,1.200663184369897551e-02,1.199165776547492755e-02
4.677351412871980756e+03,1.247067493432115273e-02,1.250981496571192467e-02,1.218917226236444253e-02,1.207404135679825997e-02,1.201677596755673996e-02,1.198286719320114900e-02,1.196810023612254227e-02
4.786300923226380291e+03,1.244597893963585340e-02,1.248410621163587031e-02,1.215824997977031814e-02,1.204210942530746856e-02,1.198370218347730165e-02,1.194922183052102641e-02,1.193453906127216538e-02
4.897788193684466023e+03,1.241157545070951246e-02,1.244791209000585541e-02,1.211635619557324683e-02,1.199876863290814250e-02,1.193909564666308966e-02,1.190401458913492583e-02,1.188929488670745563e-02
5.011872336272725079e+03,1.236615944118958296e-02,1.239989184779028038e-02,1.206234268087627050e-02,1.194289931097950418e-02,1.188187112696000372e-02,1.184616975012836235e-02,1.183130095664315651e-02
5.128613839913648007e+03,1.230901353929587765e-02,1.233941173856493295e-02,1.199579547008116157e-02,1.187415378939833156e-02,1.181172067742306854e-02,1.177538967320657104e-02,1.176027419459900469e-02
5.248074602497723390e+03,1.224014521608787071e-02,1.226665118401603152e-02,1.191711902853893890e-02,1.179303105873574092e-02,1.172918435940609877e-02,1.169222484473764374e-02,1.167678270722870455e-02
5.370317963702532325e+03,1.216007674635393061e-02,1.218238272566244534e-02,1.182726739526273815e-02,1.170059334597340316e-02,1.163535943622870036e-02,1.159777929427756142e-02,1.158194961150744474e-02
5.495408738576248652e+03,1.206946389852086784e-02,1.208755141705919814e-02,1.172727983150273490e-02,1.159798158418587181e-02,1.153140800905645691e-02,1.149321590243660915e-02,1.147695512608531976e-02
5.623413251903491073e+03,1.196891545890859179e-02,1.198303472563555169e-02,1.161801593745454692e-02,1.148613238556079816e-02,1.141827244752559312e-02,1.137946830792241175e-02,1.136274847818115503e-02
5.754399373371566071e+03,1.185824274465376894e-02,1.186886523204311664e-02,1.149935215467234526e-02,1.136495435216293079e-02,1.129584471214474008e-02,1.125641028385479005e-02,1.123921452224792977e-02
5.888436553555883620e+03,1.173701920288942706e-02,1.174474728901655704e-02,1.137072496542453071e-02,1.123386734988949913e-02,1.116351364435059015e-02,1.112340373111862964e-02,1.110572302343763515e-02
6.025595860743580488e+03,1.160472613779928858e-02,1.161018980941719465e-02,1.123131287486584667e-02,1.109198800641023747e-02,1.102035577251197877e-02,1.097949541539922080e-02,1.096132439337629133e-02
6.165950018614822511e+03,1.146063061668180401e-02,1.146437232285242927e-02,1.107993426865036719e-02,1.093802745703423979e-02,1.086503188429899409e-02,1.082331388825065813e-02,1.080464730925099689e-02
6.309573444801930236e+03,1.130489707722790414e-02,1.130728444124070101e-02,1.091629050356690556e-02,1.077156696746146489e-02,1.069707959452501425e-02,1.065437239359346040e-02,1.063520320826289063e-02
6.456542290346549635e+03,1.113839942867076750e-02,1.113956801684582928e-02,1.074082982013738891e-02,1.059292799216027259e-02,1.051678171181916893e-02,1.047293779381919948e-02,1.045325591935663059e-02
6.606934480075964530e+03,1.096298669093445297e-02,1.096281195553180585e-02,1.055509452365638486e-02,1.040354769128264134e-02,1.032554828720257285e-02,1.028041713260278642e-02,1.026021038899182364e-02
6.760829753919819268e+03,1.078168211803080812e-02,1.077982106809667259e-02,1.036202352250301453e-02,1.020630814206635768e-02,1.012625371439741274e-02,1.007970032409636132e-02,1.005895544360274965e-02
6.918309709189362366e+03,1.059773422494613392e-02,1.059367826789016885e-02,1.016495369137084166e-02,1.000453330015425336e-02,9.922223995319175149e-03,9.874142078093025784e-03,9.852846243844620017e-03
7.079457843841373688e+03,1.041474126580889566e-02,1.040790754755361973e-02,9.967783086943616394e-03,9.802170704157901066e-03,9.717426635180886549e-03,9.667753455463118026e-03,9.645897617434539759e-03
7.244359600749906349e+03,1.023591801368308254e-02,1.022574235596004563e-02,9.774162887189742979e-03,9.602967436521383723e-03,9.515639477064814084e-03,9.464363875297535783e-03,9.441943840763973583e-03
7.413102413009177326e+03,1.006406094572828702e-02,1.005008083945975635e-02,9.587417332047943816e-03,9.410389981079063382e-03,9.320373199050813878e-03,9.267540462284208636e-03,9.244558558638836521e-03
7.585775750291835720e+03,9.901257705831211300e-03,9.883162272883024360e-03,9.410166509464600038e-03,9.227220754258099941e-03,9.134460774966176796e-03,9.080170427764829022e-03,9.056636098706778715e-03
7.762471166286911284e+03,9.749059808468699129e-03,9.726720324317351951e-03,9.244449679937774556e-03,9.055670933744278117e-03,8.960171757745671178e-03,8.904569452553297987e-03,8.880499057532574222e-03
7.943282347242821743e+03,9.608612654689945368e-03,9.582075810700330445e-03,9.091818812299531233e-03,8.897462079338712762e-03,8.799293474715324040e-03,8.742560767654467685e-03,8.717976416583943233e-03
8.128305161640994811e+03,9.480819198397017269e-03,9.450285126240184214e-03,8.953472320702433873e-03,8.753944589477990340e-03,8.653245334769747027e-03,8.595586228121064251e-03,8.570514036261087445e-03
8.317637711026709439e+03,9.366494359661805061e-03,9.332267582655921767e-03,8.830390240218814052e-03,8.626229191082808445e-03,8.523207178994469946e-03,8.464834036700050190e-03,8.439303369955799064e-03
8.511380382023759012e+03,9.266544270714814971e-03,9.228992977610451023e-03,8.723547570059561954e-03,8.515397569009663242e-03,8.410330158367122083e-03,8.351453211794373707e-03,8.325494619647041267e-03
8.709635899560813414e+03,9.181808737406996213e-03,9.141324844844599812e-03,8.633757794236942423e-03,8.422342450455415352e-03,8.315566991136271943e-03,8.256385449229457218e-03,8.230030241496483559e-03
8.912509381337458763e+03,9.113070287285625001e-03,9.070047869956849099e-03,8.561710598170570521e-03,8.347804824057758130e-03,8.239706753926833577e-03,8.180403692404976390e-03,8.153683985618775942e-03
9.120108393559095930e+03,9.060579550556930803e-03,9.015399935456613542e-03,8.507514417250474498e-03,8.291911562335350927e-03,8.182908289625140733e-03,8.123647324933135419e-03,8.096596115379859487e-03
9.332543007969905375e+03,9.024499019777827008e-03,8.977533909592065944e-03,8.471192217741453992e-03,8.254679630621063191e-03,8.145202544919348184e-03,8.086130469460857742e-03,8.058782682057213237e-03
9.549925860214369095e+03,9.004086708216807802e-03,8.955706715106089705e-03,8.451831271202383394e-03,8.235144495797156600e-03,8.125614916936469215e-03,8.066858159820909646e-03,8.039250363080315334e-03
9.772372209558112445e+03,8.998204222724865559e-03,8.948792505071002934e-03,8.448129150830645251e-03,8.231912048137951174e-03,8.122722163436978116e-03,8.064386775397764870e-03,8.036556623145637776e-03
1.000000000000000000e+04,9.005382408209812450e-03,8.955350743598020774e-03,8.458464146173749060e-03,8.243242141717468940e-03,8.134737038732364062e-03,8.076908594158872107e-03,8.048893304555460385e-03
1.023292992280753606e+04,9.024029277787041017e-03,8.973820816865121092e-03,8.481089076297798623e-03,8.267235614770041680e-03,8.159702923145715700e-03,8.102444305431753119e-03,8.074279750128100439e-03
1.047128548050898462e+04,9.052530345848646201e-03,9.002613817420557912e-03,8.514223626603827436e-03,8.301945939631211191e-03,8.195605814190541280e-03,8.138954913001098662e-03,8.110673688854841759e-03
1.071519305237607114e+04,9.089513547854966707e-03,9.040368922012178426e-03,8.556312183352735717e-03,8.345647830117602570e-03,8.240649335540667364e-03,8.184619548556449145e-03,8.156250158632964709e-03
1.096478196143185050e+04,9.133821698174377987e-03,9.085920416169743566e-03,8.605999190048124400e-03,8.396830983517693595e-03,8.293252263833346752e-03,8.237834184267048970e-03,8.209402402628806356e-03
1.122018454301962993e+04,9.184049553384039666e-03,9.137821865274509125e-03,8.661638063233258189e-03,8.453711853457113179e-03,8.351559074356371473e-03,8.296721808940978396e-03,8.268252242101377381e-03
1.148153621496881715e+04,9.238702312411429737e-03,9.194518448569057381e-03,8.721482746068551575e-03,8.514441854725041808e-03,8.413652313942582631e-03,8.359347636024496569e-03,8.330865892593276867e-03
1.174897554939530346e+04,9.295854818854670798e-03,9.253996556082911065e-03,8.783342289203140141e-03,8.576760636616062930e-03,8.477208139345564566e-03,8.423373999915554494e-03,8.394908677213236414e-03
1.202264434617413099e+04,9.352980632385616416e-03,9.313628990448298908e-03,8.844428532820216432e-03,8.637842808777707743e-03,8.539344832209465330e-03,8.485908349034341699e-03,8.457490620224755035e-03
1.230268770812381081e+04,9.407147458992471886e-03,9.370372563818014922e-03,8.901584455702417353e-03,8.694526889864294394e-03,8.596854685722131115e-03,8.543734313397215174e-03,8.515395818474880141e-03
1.258925411794166212e+04,9.455098847394904568e-03,9.420851907503597494e-03,8.951371237260611832e-03,8.743392611548236534e-03,8.646284281517089762e-03,8.593392203960388553e-03,8.565160381953604643e-03
1.288249551693134890e+04,9.493624257739995131e-03,9.461747548632003929e-03,8.990459186963695518e-03,8.781147162689453486e-03,8.684318914813374257e-03,8.631560041792564128e-03,8.603451467565562463e-03
1.318256738556407436e+04,9.520004865584772574e-03,9.490228182059950307e-03,9.016074745044087846e-03,8.805065443802604849e-03,8.708224761966462668e-03,8.655496277716107426e-03,8.627510219216538712e-03
1.348962882591653215e+04,9.532134625577297696e-03,9.504078615104695482e-03,9.026103345179467205e-03,8.813082984596286307e-03,8.715935310092629701e-03,8.663123976713284907e-03,8.635237320748594819e-03
1.380384264602883741e+04,9.528805236416762470e-03,9.501972462455713503e-03,9.019332119591173466e-03,8.804026034314876847e-03,8.706274158471753039e-03,8.653252455633857199e-03,8.625416196948142156e-03
1.412537544622755377e+04,9.509590658147661427e-03,9.483359198558116362e-03,8.995313077455071443e-03,8.777465518080855914e-03,8.678806628051130914e-03,8.625427668108625462e-03,8.597568122940669674e-03
1.445439770745928035e+04,9.475057757170519263e-03,9.448692930237473711e-03,8.954553336089540391e-03,8.733906976406042438e-03,8.634023414675466926e-03,8.580118533058853428e-03,8.552141974322805679e-03
1.479108388168207239e+04,9.426281508129500178e-03,9.398917681730102613e-03,8.897984285084538716e-03,8.674250932269176456e-03,8.572803627849213959e-03,8.518178622935692126e-03,8.489978516052253468e-03
1.513561248436207097e+04,9.364796347843946239e-03,9.335474353538196837e-03,8.826958385863746537e-03,8.599799773327618940e-03,8.496422476016510933e-03,8.440861138715212084e-03,8.412328312780907244e-03
1.548816618912482772e+04,9.292387338570195360e-03,9.260083792002295894e-03,8.743056135588733735e-03,8.512078055399146387e-03,8.406380772344417343e-03,8.349651167253686196e-03,8.320684749780836442e-03
1.584893192461114086e+04,9.211036706885096167e-03,9.174731333091483421e-03,8.648097298485844103e-03,8.412859852978973874e-03,8.304437936905792114e-03,8.246305834157514544e-03,8.216822890863088522e-03
1.621810097358929852e+04,9.122690307901349521e-03,9.081437082866183896e-03,8.543958056375705254e-03,8.303995722635879734e-03,8.192447615882506723e-03,8.132691827498438747e-03,8.102634642116151101e-03
1.659586907437559785e+04,9.029549362191462147e-03,8.982562730254639236e-03,8.432937367607869217e-03,8.187808172639268744e-03,8.072762080096159559e-03,8.011195616892312008e-03,7.980535948719419403e-03
1.698243652461746024e+04,8.933777205504993615e-03,8.880502475677475027e-03,8.317464137661358115e-03,8.066789300415058706e-03,7.947927996264635489e-03,7.884414554966533845e-03,7.853152710136547185e-03
1.737800828749376160e+04,8.837548210521956396e-03,8.777708248271117591e-03,8.200126352822259546e-03,7.943631869326405609e-03,7.820718129105341809e-03,7.755183191856770616e-03,7.723343747384904534e-03
1.778279410038922651e+04,8.743039528680239536e-03,8.676651286099242022e-03,8.083649541437242306e-03,7.821200690113765119e-03,7.694100166520188855e-03,7.626536712973613040e-03,7.594161315328839743e-03
1.819700858609982606e+04,8.652199265238675815e-03,8.579553890216860476e-03,7.970583677813020823e-03,7.702200951131544376e-03,7.570895681222421583e-03,7.501359878540466049e-03,7.468497837352625762e-03
1.862087136662865669e+04,8.566560641630156098e-03,8.488168686609703917e-03,7.863046646558981972e-03,7.588903440490923392e-03,7.453495800268810506e-03,7.382096065058795474e-03,7.348795753481658123e-03
1.905460717963248317e+04,8.487024315706481054e-03,8.403541846300186663e-03,7.762454129665508594e-03,7.482860729773192429e-03,7.343564174384335438e-03,7.270444623951513759e-03,7.236747101254915882e-03
1.949844599758045661e+04,8.413872136748870231e-03,8.326027680053131597e-03,7.669514799933126355e-03,7.384897575254603143e-03,7.242024033415071609e-03,7.167349394027789505e-03,7.133285164282427565e-03
1.995262314968878854e+04,8.346764057793982713e-03,8.255293535423965934e-03,7.584211490424966687e-03,7.295081758471391731e-03,7.149016000081159262e-03,7.072958163120809244e-03,7.038548125117663132e-03
2.041737944669527496e+04,8.284892402482200643e-03,8.190491109541354550e-03,7.505975387176478178e-03,7.212907299758161174e-03,7.064080027830686032e-03,6.986810569217199833e-03,6.952070450105904235e-03
2.089296130854040894e+04,8.227413391714236829e-03,8.130712336609609986e-03,7.434152383227954873e-03,7.137759693476308960e-03,6.986621210749087603e-03,6.908310221117953780e-03,6.873256858046433715e-03
2.137962089502232266e+04,8.173667716267566871e-03,8.075231218741396946e-03,7.368250055924800181e-03,7.069168801501130896e-03,6.916165801542138378e-03,6.836984954281581650e-03,6.801643161038775642e-03
2.187761623949551722e+04,8.123592468246123091e-03,8.023920410504483194e-03,7.308334381405609884e-03,7.007206755970460908e-03,6.852762584208023193e-03,6.772889123224594410e-03,6.737297756062020013e-03
2.238721138568337847e+04,8.077815610240450528e-03,7.977338007697608660e-03,7.255120707025704795e-03,6.952576159406653918e-03,6.797079145929596673e-03,6.716698677474711859e-03,6.680912779658167676e-03
2.290867652767774780e+04,8.037577709804717349e-03,7.936649996868095497e-03,7.209845620569265562e-03,6.906465192609170453e-03,6.750257401689597342e-03,6.669558272704414516e-03,6.633648498166758514e-03
2.344228815319922796e+04,8.004496971080604650e-03,7.903386693322708365e-03,7.174006664884923293e-03,6.870294838197498269e-03,6.713666147457016294e-03,6.632830501360864432e-03,6.596879175933736267e-03
2.398832919019489782e+04,7.980158162300415511e-03,7.879011950717291352e-03,7.148891646213990404e-03,6.845230164562232655e-03,6.688411394885323234e-03,6.607596843396225557e-03,6.571691170282069859e-03
2.454708915685028478e+04,7.965689100948671053e-03,7.864506516205221204e-03,7.135180371637741929e-03,6.831796540241534023e-03,6.674954759440194195e-03,6.594278151416443912e-03,6.558502600691716762e-03
2.511886431509582326e+04,7.961341719082512536e-03,7.859958453234092840e-03,7.132544387284206651e-03,6.829488014726791713e-03,6.672723862224575787e-03,6.592245012452344760e-03,6.556674187840666815e-03
2.570395782768864592e+04,7.966287831326144056e-03,7.864367245052992367e-03,7.139489773395180962e-03,6.836620299382168212e-03,6.679965433207481554e-03,6.599676828243488183e-03,6.564369097214980443e-03
2.630267991895381419e+04,7.978459938765771961e-03,7.875512960637886389e-03,7.153288415279271742e-03,6.850291447560516965e-03,6.693711808897542456e-03,6.613539114383867705e-03,6.578532263932701865e-03
2.691534803926913810e+04,7.994898282309346321e-03,7.890314258491994137e-03,7.170385167674232611e-03,6.866799633483207550e-03,6.710201937446589812e-03,6.630012142388734715e-03,6.595321841781965656e-03
2.754228703338168998e+04,8.012015326364137907e-03,7.905112436995993808e-03,7.186752369108284980e-03,6.882019713027859482e-03,6.725265236881008100e-03,6.644884821347125936e-03,6.610504689227014556e-03
2.818382931264454965e+04,8.026017976221662409e-03,7.916098788881321263e-03,7.198318426139534675e-03,6.891830612424511976e-03,6.734748833046175914e-03,6.653983782501514573e-03,6.619887184605868433e-03
2.884031503126605821e+04,8.033562329455816095e-03,7.919966505855427497e-03,7.201645849095161811e-03,6.892793255028095353e-03,6.735197988842465434e-03,6.653856471307558612e-03,6.619998392604664258e-03
2.951209226666383984e+04,8.032015534109121502e-03,7.914164468768573879e-03,7.194168598585393842e-03,6.882383150114472666e-03,6.724091101276097500e-03,6.642003542638453759e-03,6.608325337898349888e-03
3.019951720402019055e+04,8.019837325740812942e-03,7.897280018455462430e-03,7.174530344135797259e-03,6.859307855932656600e-03,6.700148662643620051e-03,6.617180548580610909e-03,6.583612124459788800e-03
3.090295432513592095e+04,7.996758335459123665e-03,7.869202849374295344e-03,7.142746589295811965e-03,6.823671596975966827e-03,6.663503539205287499e-03,6.579564774967417047e-03,6.546028757889637076e-03
3.162277660168379225e+04,7.963676878624511082e-03,7.831012418438008243e-03,7.100048546704658403e-03,6.776804943112171679e-03,6.615523504190046374e-03,6.530568894003787282e-03,6.496984431387397944e-03
3.235936569296280868e+04,7.922556707855254315e-03,7.784869806150996469e-03,7.048757345746581651e-03,6.721133248640298249e-03,6.558674879504970169e-03,6.472699926532256461e-03,6.438985828114433298e-03
3.311311214825907518e+04,7.876104845336847488e-03,7.733684467615062341e-03,6.991944227609542262e-03,6.659838849950714366e-03,6.496182392973779904e-03,6.409214856260628257e-03,6.375293410684308368e-03
3.388441561392027506e+04,7.827402421385794978e-03,7.680724323893616673e-03,6.933050201114487540e-03,6.596478752289513907e-03,6.431646649621127788e-03,6.343735772292006039e-03,6.309535514000232798e-03
3.467368504525316530e+04,7.779667327184851787e-03,7.629374348891481208e-03,6.875624290859744595e-03,6.534717152753452031e-03,6.368766555191225989e-03,6.279971786634631209e-03,6.245430542211519338e-03
3.548133892335752898e+04,7.736012947938653364e-03,7.582872177350560502e-03,6.823077859207966368e-03,6.478076333948360431e-03,6.311093316362122521e-03,6.221474790205985990e-03,6.186542365907490675e-03
3.630780547701010073e+04,7.699129150736609695e-03,7.543975310497366173e-03,6.778310563490014262e-03,6.429549630488901220e-03,6.261634114280291256e-03,6.171245638297167407e-03,6.135884497600299810e-03
3.715352290971727780e+04,7.671061069138169000e-03,7.514730619128233771e-03,6.743472340201714377e-03,6.391345592882867466e-03,6.222596894661735697e-03,6.131480767630584881e-03,6.095665892298963127e-03
3.801893963205612818e+04,7.653103818964144406e-03,7.496378626394082159e-03,6.719817203977271163e-03,6.364723604421629148e-03,6.195216920648145310e-03,6.103401332545768318e-03,6.067117921789822767e-03
3.890451449942804902e+04,7.645481780386616417e-03,7.489015333667210957e-03,6.707338746790975602e-03,6.349616846909387005e-03,6.179379562762813381e-03,6.086874353285131115e-03,6.050113211812233743e-03
3.981071705534969078e+04,7.647447240102835976e-03,7.491736613350438723e-03,6.704923451697330367e-03,6.344787796337681730e-03,6.173779944663471478e-03,6.080577026741511987e-03,6.043329960128367498e-03
4.073802778041130659e+04,7.657173687255589868e-03,7.502530566884815441e-03,6.710256370266329262e-03,6.347743057573750763e-03,6.175841548980055482e-03,6.081913842226218878e-03,6.044168915975362336e-03
4.168693834703355242e+04,7.671983105698945531e-03,7.518525071016690653e-03,6.720094271197284488e-03,6.355027253465002531e-03,6.182015379988921311e-03,6.087314362066930176e-03,6.049052276596315371e-03
4.265795188015925669e+04,7.688647403068847239e-03,7.536320594936626871e-03,6.730700559107374165e-03,6.362699820467236991e-03,6.188278545788352195e-03,6.092736296650259550e-03,6.053929999253941305e-03
4.365158322401656187e+04,7.703790455516233530e-03,7.552393635509064770e-03,6.738301922751737359e-03,6.366826991553495470e-03,6.190637405360266757e-03,6.094170268405759740e-03,6.054787469950998098e-03
4.466835921509634500e+04,7.714341363459179847e-03,7.563564416154178877e-03,6.739627554720872306e-03,6.364053473157265696e-03,6.185713367542236898e-03,6.088228181503027234e-03,6.048236233056916017e-03
4.570881896148751548e+04,7.717849463521017292e-03,7.567312027956752882e-03,6.732243333322945368e-03,6.351953617064597796e-03,6.171102950966114373e-03,6.072505450616504791e-03,6.031877661285951937e-03
4.677351412871981302e+04,7.712702257677370860e-03,7.561996301164202600e-03,6.714769557497557440e-03,6.329245090547698516e-03,6.145590403273535479e-03,6.045795890693215872e-03,6.004517159670984781e-03
4.786300923226380110e+04,7.698291573409842513e-03,7.547021428591779366e-03,6.686999906420050890e-03,6.295893796200648269e-03,6.109245501868658737e-03,6.008187601513464808e-03,5.966258250259123645e-03
4.897788193684466387e+04,7.674854772224314059e-03,7.522659169900500903e-03,6.649651836210613252e-03,6.252825484979407378e-03,6.063117710163828597e-03,5.960756043979801785e-03,5.918191581343158238e-03
5.011872336272725079e+04,7.643321502893728192e-03,7.489888001001368360e-03,6.604130467757006462e-03,6.201658753411292205e-03,6.008948716841046658e-03,5.905272658819035389e-03,5.862100709742009384e-03
5.128613839913647826e+04,7.605156367632710801e-03,7.450215063314290925e-03,6.552280111372465674e-03,6.144417755688323657e-03,5.948864334836325221e-03,5.843892306455170972e-03,5.800146063806476543e-03
5.248074602497722663e+04,7.562112719737957775e-03,7.405411516118604216e-03,6.496086813388613282e-03,6.083213434944337999e-03,5.885037951080076754e-03,5.778813037905502353e-03,5.734523661121328740e-03
5.370317963702532870e+04,7.516105420816363882e-03,7.357369465926698153e-03,6.437513271579754087e-03,6.020073161865884329e-03,5.819513622101982024e-03,5.712096166667964860e-03,5.667286097156139582e-03
5.495408738576248288e+04,7.469126958837304237e-03,7.308020809992374529e-03,6.378429233961439328e-03,5.956870270955062600e-03,5.754134911063313491e-03,5.645593929222423799e-03,5.600271264477840218e-03
5.623413251903490891e+04,7.423110502663547196e-03,7.259190516543714486e-03,6.320511219761211844e-03,5.895240047121018401e-03,5.690473231380087545e-03,5.580876460402382257e-03,5.535033693921686572e-03
5.754399373371566617e+04,7.379850543686854517e-03,7.212549555410919036e-03,6.265215843460967930e-03,5.836568942082296166e-03,5.629829465825136534e-03,5.519235613026357914e-03,5.472851711770086378e-03
5.888436553555884166e+04,7.340934034574151182e-03,7.169553855605288392e-03,6.213764605284805877e-03,5.781995449697640947e-03,5.573255735039893584e-03,5.461707859182226774e-03,5.414752297653520861e-03
6.025595860743580852e+04,7.307618269028105448e-03,7.131360575013566058e-03,6.167106095540585316e-03,5.732387817421903849e-03,5.521549041509659153e-03,5.409072685743247788e-03,5.361512968721402275e-03
6.165950018614822329e+04,7.280681605720650505e-03,7.098709976925224666e-03,6.125821430009586142e-03,5.688260652577437071e-03,5.475182541127154683e-03,5.361785854496527344e-03,5.313594476291145889e-03
6.309573444801929872e+04,7.260406831336428148e-03,7.071903987808762782e-03,6.090130447888877051e-03,5.649778632728509609e-03,5.434314807680752125e-03,5.319991651870089634e-03,5.271153078609269044e-03
6.456542290346549271e+04,7.246541729868859368e-03,7.050774798911325220e-03,6.059875225660374225e-03,5.616747176051069615e-03,5.398779231888581505e-03,5.283514617059499423e-03,5.234030223368835340e-03
6.606934480075964530e+04,7.238291682961840723e-03,7.034655807863319545e-03,6.034477124699851036e-03,5.588553371382152038e-03,5.368017517704679574e-03,5.251790717553419564e-03,5.201681000754909689e-03
6.760829753919818904e+04,7.234544861209118646e-03,7.022575666185811895e-03,6.013121371856988522e-03,5.564353517295480070e-03,5.341254336972218499e-03,5.224041816948857102e-03,5.173346989963034832e-03
6.918309709189362184e+04,7.233854387911693717e-03,7.013216726772337692e-03,5.994689314211905720e-03,5.542995014565733382e-03,5.317408178088679251e-03,5.199184124277515286e-03,5.147960973967674776e-03
7.079457843841373688e+04,7.234778468159220460e-03,7.005234814763804108e-03,5.978045833974858329e-03,5.523308783031845304e-03,5.295368855037547659e-03,5.176105037718286249e-03,5.124422558587882551e-03
7.244359600749905803e+04,7.235912609469896152e-03,6.997278149999483325e-03,5.962013058071003249e-03,5.504068942429399258e-03,5.273949290625575687e-03,5.153613367079422879e-03,5.101545372038863990e-03
7.413102413009176962e+04,7.236159328508866631e-03,6.988281900245149093e-03,5.945663815121435963e-03,5.484320033437733478e-03,5.252215741126910892e-03,5.130773309722241708e-03,5.078392535183734284e-03
7.585775750291836448e+04,7.234682087173326809e-03,6.977413705840949942e-03,5.928237892612653326e-03,5.463276798907270616e-03,5.229381981631607557e-03,5.106798192164727773e-03,5.054168510016653418e-03
7.762471166286911466e+04,7.231028979552208032e-03,6.964246121320899832e-03,5.909331427416486190e-03,5.440553200964861821e-03,5.205053897403112174e-03,5.081301788770549617e-03,5.028473618698720178e-03
7.943282347242820833e+04,7.224958787967772703e-03,6.948564958381343859e-03,5.888684892111843532e-03,5.415926251884755835e-03,5.178987467440573575e-03,5.054052838017237051e-03,5.001059508823083033e-03
8.128305161640995357e+04,7.216431310281935275e-03,6.930402503810140745e-03,5.866247610778497004e-03,5.389423335332366866e-03,5.151189472123137054e-03,5.025078903800423921e-03,4.971935218460619629e-03
8.317637711026708712e+04,7.205501064189606328e-03,6.909899587289883120e-03,5.842041044230522097e-03,5.361165889028299963e-03,5.121762316386560369e-03,4.994505265340847162e-03,4.941209435008668202e-03
8.511380382023759012e+04,7.192307899234117938e-03,6.887309246144449754e-03,5.816159286900526339e-03,5.331350724953514211e-03,5.090883574172406709e-03,4.962532149007986906e-03,4.909068938347406659e-03
8.709635899560814141e+04,7.177177020921468413e-03,6.863096227091690024e-03,5.788883314407965684e-03,5.300358402412180640e-03,5.058918326391206519e-03,4.929542644057454369e-03,4.875888409241680571e-03
8.912509381337459490e+04,7.160557310357818991e-03,6.837869670328889510e-03,5.760619664214635359e-03,5.268664503187341780e-03,5.026331147623206395e-03,4.896010596854381142e-03,4.842137958981597955e-03
9.120108393559097021e+04,7.143286690991600303e-03,6.812658165751385789e-03,5.732216118956938097e-03,5.237158247352138342e-03,4.994008225558553039e-03,4.862826378556933844e-03,4.808710032998543896e-03
9.332543007969905739e+04,7.126518390473625744e-03,6.788823780796953387e-03,5.704891404929947341e-03,5.207064269847390924e-03,4.963178466062201366e-03,4.831217018198580293e-03,4.776837256577623654e-03
9.549925860214368731e+04,7.111783559477057558e-03,6.768129855062072694e-03,5.680329800397878638e-03,5.180049114377183878e-03,4.935524662534193467e-03,4.802862906404185839e-03,4.748208014862061524e-03
9.772372209558112081e+04,7.100773669239049922e-03,6.752466295061001177e-03,5.660437522624845244e-03,5.157980001074077836e-03,4.912938096478591983e-03,4.779654035449318328e-03,4.724721605433968886e-03
1.000000000000000000e+05,7.095155077500468407e-03,6.743649337448068617e-03,5.647130326054385085e-03,5.142728808068788154e-03,4.897318406076672619e-03,4.763493533861031491e-03,4.708288829451851530e-03
1.023292992280753679e+05,7.096188894516085137e-03,6.742967922515798011e-03,5.641829288626207251e-03,5.135657470355007616e-03,4.890042446696354211e-03,4.755759104566742446e-03,4.700290998398953118e-03
1.047128548050898535e+05,7.104537157996707909e-03,6.750955040952418863e-03,5.645212315309126178e-03,5.137379393931365036e-03,4.891720774387903203e-03,4.757058630949516365e-03,4.701334219119492237e-03
1.071519305237607041e+05,7.120062770752545907e-03,6.767169480986861413e-03,5.656925171956555046e-03,5.147465044813543875e-03,4.901889548931929845e-03,4.766916680003992733e-03,4.710934779241103022e-03
1.096478196143185050e+05,7.141715518006961846e-03,6.790073716283141075e-03,5.675394331732449074e-03,5.164238379805115992e-03,4.918797528345296259e-03,4.783552819418746341e-03,4.727296553793416262e-03
1.122018454301962920e+05,7.167718296423533295e-03,6.817299865461554607e-03,5.698103973948569732e-03,5.185079055149197265e-03,4.939721050945672376e-03,4.804200996924893122e-03,4.747634241996114696e-03
1.148153621496881678e+05,7.195761623037097779e-03,6.845895489679433565e-03,5.721814340356271358e-03,5.206622253009184076e-03,4.961165959650558691e-03,4.825311765513775296e-03,4.768376746011993017e-03
1.174897554939530382e+05,7.223371860720457713e-03,6.872803445231391931e-03,5.743105644957785180e-03,5.225333619331646272e-03,4.979467453692606495e-03,4.843161433691327115e-03,4.785782257578037602e-03
1.202264434617413062e+05,7.248175238600228915e-03,6.895194507650264162e-03,5.758755548652865278e-03,5.237890316028037327e-03,4.991186329295643591e-03,4.854256447209152892e-03,4.796345842277671689e-03
1.230268770812381117e+05,7.268243454493740138e-03,6.910869781438529376e-03,5.766224759683369512e-03,5.241690294538149317e-03,4.993639024981032237e-03,4.855876774872430399e-03,4.797346277113445114e-03
1.258925411794166139e+05,7.282305047561308392e-03,6.918512752554274899e-03,5.763976386490810358e-03,5.235184581802224818e-03,4.985247724973508252e-03,4.846431381819669634e-03,4.787202104842334417e-03
1.288249551693134854e+05,7.289842926090357549e-03,6.917746517626546451e-03,5.751569516009696556e-03,5.217975372261085369e-03,4.965638999824132857e-03,4.825559337021259956e-03,4.765571730684069369e-03
1.318256738556407508e+05,7.291172732849500980e-03,6.909177836591349001e-03,5.729747237282488241e-03,5.190912312212273179e-03,4.935743294899257172e-03,4.794229485253024940e-03,4.733449375098965593e-03
1.348962882591653324e+05,7.287271131180387412e-03,6.894155917960141829e-03,5.700137508116062332e-03,5.155765378591900538e-03,4.897449129691841367e-03,4.754383436979710276e-03,4.692801812381445885e-03
1.380384264602883777e+05,7.279625575335095175e-03,6.874572934037349869e-03,5.665046174046752675e-03,5.115015932317971623e-03,4.853383503240381834e-03,4.708709049231336180e-03,4.646338211763940441e-03
1.412537544622755377e+05,7.269963624767570090e-03,6.852535114310686661e-03,5.627036972914871253e-03,5.071401834999733106e-03,4.806431755599817855e-03,4.660146342456070873e-03,4.597012062655283018e-03
1.445439770745928108e+05,7.259963226211802248e-03,6.830072444216060169e-03,5.588561901008707450e-03,5.027520106402897510e-03,4.759317442759718533e-03,4.611461805781319999e-03,4.547593174120290183e-03
1.479108388168207312e+05,7.250948044720191207e-03,6.808818397727763386e-03,5.551594367070067024e-03,4.985447936070122078e-03,4.714211789486990808e-03,4.564850976822781153e-03,4.500272413196896443e-03
1.513561248436207243e+05,7.243653497779318703e-03,6.789780160859326327e-03,5.517352686296992867e-03,4.946441818489369369e-03,4.672420193411580200e-03,4.521626541811350070e-03,4.456353531345772639e-03
1.548816618912482809e+05,7.238128264787030766e-03,6.773247930182875638e-03,5.486186629341580252e-03,4.910819634093936507e-03,4.634259708169542052e-03,4.482097629915231946e-03,4.416135564434856345e-03
1.584893192461114086e+05,7.233809767338825192e-03,6.758862672184826927e-03,5.457712942580613368e-03,4.878120119049384612e-03,4.599228557674936088e-03,4.445751549719219320e-03,4.379102000542823767e-03
1.621810097358929925e+05,7.229638411074673469e-03,6.745706433975185400e-03,5.430916674225232978e-03,4.847207525151956721e-03,4.566118253075496410e-03,4.411365596682541475e-03,4.344033507463212693e-03
1.659586907437559566e+05,7.224388889334911260e-03,6.732612892873322818e-03,5.404560568288524838e-03,4.816716851013163117e-03,4.533479958595310749e-03,4.377485055156208130e-03,4.309489422310611509e-03
1.698243652461745951e+05,7.216944513295778588e-03,6.718407127180142310e-03,5.377477030769912091e-03,4.785374918909346409e-03,4.499960595759549230e-03,4.342759708318810578e-03,4.274141949593477166e-03
1.737800828749376233e+05,7.206520408595183842e-03,6.702125519815581821e-03,5.348800164544894979e-03,4.752238137932568787e-03,4.464550502949965818e-03,4.306190510553094264e-03,4.237018438167924200e-03
1.778279410038922797e+05,7.192902031003520213e-03,6.683254317245894936e-03,5.318195349435675227e-03,4.716938718016442690e-03,4.426839305788824938e-03,4.267380519001983188e-03,4.197748241260934252e-03
1.819700858609982533e+05,7.176345587909426643e-03,6.661677872256648383e-03,5.285765551135273264e-03,4.679586553239793723e-03,4.386924411156746181e-03,4.226438241897997189e-03,4.156459747044287910e-03
1.862087136662865523e+05,7.157577916839900911e-03,6.637729280522604476e-03,5.252043852809856229e-03,4.640760455913755383e-03,4.345393772517921506e-03,4.183958039933897109e-03,4.113756057177322435e-03
1.905460717963248317e+05,7.137517788388140702e-03,6.612006490116733790e-03,5.217724181696293401e-03,4.601217687364020197e-03,4.303035307988615707e-03,4.140723203269369018e-03,4.070414897438435695e-03
1.949844599758045515e+05,7.117164245732248394e-03,6.585314307448844259e-03,5.183578887391841750e-03,4.561819790483921319e-03,4.260757853362888599e-03,4.097632908124454465e-03,4.027316515031032114e-03
1.995262314968878927e+05,7.097385303424853277e-03,6.558494078410906022e-03,5.150270978084420942e-03,4.523323425013800296e-03,4.219372648845101659e-03,4.055482991686588760e-03,3.985225956902569561e-03
2.041737944669527351e+05,7.078879088629096844e-03,6.532442340598309388e-03,5.118401993174506899e-03,4.486441314875974987e-03,4.179655538159485727e-03,4.015035659329519065e-03,3.944868428839423853e-03
2.089296130854040966e+05,7.062123080795111064e-03,6.507998080521301514e-03,5.088460708722412733e-03,4.451779462856929326e-03,4.142273771669978052e-03,3.976952137315231846e-03,3.906867749480172868e-03
2.137962089502232557e+05,7.047444639260026789e-03,6.485982223683630157e-03,5.060922172258747881e-03,4.419932836504150350e-03,4.107875081350663600e-03,3.941883207876920731e-03,3.871842564734937538e-03
2.187761623949551722e+05,7.035119651186001223e-03,6.467197778875681882e-03,5.036307598762961371e-03,4.391527065549245823e-03,4.077119729070996859e-03,3.910501726335021896e-03,3.840442964648490762e-03
2.238721138568337774e+05,7.025311603633527073e-03,6.452275224594586356e-03,5.015035287327113643e-03,4.367040043363588746e-03,4.050490549958884329e-03,3.883304104465299007e-03,3.813153715058872906e-03
2.290867652767774707e+05,7.018204192087462365e-03,6.441742408671222164e-03,4.997498798185186740e-03,4.346871365265137996e-03,4.028360264404397609e-03,3.860674516721784421e-03,3.790359464726264071e-03
2.344228815319922578e+05,7.013904830718911687e-03,6.435847608952086421e-03,4.983839595411761886e-03,4.331082006967762292e-03,4.010724702016536282e-03,3.842604915818705058e-03,3.772061212912468202e-03
2.398832919019489782e+05,7.012436082585260175e-03,6.434554097068214892e-03,4.973879796397662721e-03,4.319317573713195475e-03,3.997130746371968350e-03,3.828617152138045522e-03,3.757794553998533744e-03
2.454708915685028478e+05,7.013634366512565450e-03,6.437440227296213971e-03,4.967006130064005077e-03,4.310700935910335117e-03,3.986581036835760462e-03,3.817665155785672157e-03,3.746528195220465499e-03
2.511886431509582035e+05,7.017204712667785005e-03,6.443814821927298757e-03,4.962253797135039203e-03,4.303943136800896310e-03,3.977661795767513039e-03,3.808265919043936788e-03,3.736790096389098776e-03
2.570395782768864592e+05,7.022673304884570825e-03,6.452701074186283775e-03,4.958324400258337823e-03,4.297387094164797222e-03,3.968600384218375944e-03,3.798565256598890414e-03,3.726730948141679031e-03
2.630267991895381710e+05,7.029497080971494269e-03,6.463040743091339087e-03,4.953861307699158195e-03,4.289344397873761337e-03,3.957627102441230865e-03,3.786716933271928355e-03,3.714502652349908202e-03
2.691534803926913883e+05,7.037109998742495549e-03,6.473774960912325252e-03,4.947586494981883083e-03,4.278270821443415708e-03,3.943155067388679109e-03,3.771075017959879278e-03,3.698450936406725426e-03
2.754228703338169144e+05,7.045024736740368790e-03,6.484014235148712751e-03,4.938562711976107050e-03,4.263078961702554404e-03,3.924106757182702944e-03,3.750535950023362649e-03,3.677461330334975010e-03
2.818382931264454965e+05,7.052922917302101129e-03,6.493140175399900876e-03,4.926345824888931843e-03,4.243319470438799632e-03,3.900093646160108368e-03,3.724726451659673455e-03,3.651150433976425250e-03
2.884031503126605530e+05,7.060652008201210271e-03,6.500825404769624075e-03,4.911010426647866717e-03,4.219208069036067127e-03,3.871436450103629516e-03,3.694024409115078365e-03,3.619890359924568188e-03
2.951209226666383911e+05,7.068209713538713135e-03,6.507046754263463156e-03,4.893164483203539007e-03,4.191652892954046347e-03,3.839190825204214993e-03,3.659580410770082830e-03,3.584836127894586947e-03
3.019951720402018982e+05,7.075711769968890015e-03,6.512000618212791282e-03,4.873766487194886726e-03,4.162014088081782658e-03,3.804882599840520886e-03,3.623036505469144890e-03,3.547643251977927303e-03
3.090295432513591950e+05,7.083381827808717980e-03,6.516115944994020810e-03,4.854058659455832460e-03,4.131997737459740944e-03,3.770391091300858474e-03,3.586392639634827621e-03,3.510335612371367001e-03
3.162277660168379080e+05,7.091426620543819087e-03,6.519908670937968852e-03,4.835302448454503223e-03,4.103335839046553211e-03,3.737609123407006212e-03,3.551648457149446467e-03,3.474943444869787144e-03
3.235936569296281086e+05,7.100059741998984535e-03,6.523946980122126774e-03,4.818650362523967286e-03,4.077586352451522192e-03,3.708221124135977799e-03,3.520564497059664594e-03,3.443260332337925046e-03
3.311311214825907955e+05,7.109482624346133255e-03,6.528813454353459000e-03,4.805019597586271049e-03,4.055954174497708453e-03,3.683509570337758100e-03,3.494457434373926009e-03,3.416631097018639485e-03
3.388441561392027652e+05,7.119856275008546245e-03,6.535031046842592478e-03,4.794992982615895426e-03,4.039160274703313888e-03,3.664215334853741270e-03,3.474055998075689135e-03,3.395803803520625226e-03
3.467368504525316530e+05,7.131362788609742209e-03,6.543086376021177777e-03,4.788860977223608276e-03,4.027479748627904935e-03,3.650575041999811702e-03,3.459543336271937632e-03,3.380968498968320475e-03
3.548133892335753189e+05,7.144163999704911984e-03,6.553330117368584909e-03,4.786575143636484161e-03,4.020706256420661373e-03,3.642288940417671289e-03,3.450537073738603380e-03,3.371735225465088276e-03
3.630780547701010364e+05,7.158343368752480979e-03,6.565909517481217580e-03,4.787766976574422614e-03,4.018219877573060185e-03,3.638610432665753940e-03,3.446191868400886715e-03,3.367239318618583943e-03
3.715352290971727925e+05,7.173888640227743876e-03,6.580744290550748742e-03,4.791840163791852812e-03,4.019134667750044222e-03,3.638514003032612167e-03,3.445387699262611198e-03,3.366334268211109045e-03
3.801893963205612381e+05,7.190657103058882213e-03,6.597504153365046052e-03,4.798042815929682084e-03,4.022424859291258079e-03,3.640843642675139179e-03,3.446893916164219928e-03,3.367761206004376250e-03
3.890451449942804757e+05,7.208296152975629881e-03,6.615584006736964159e-03,4.805496216410956242e-03,4.027010499717662353e-03,3.644422717153238296e-03,3.449488964810427417e-03,3.370275110838742965e-03
3.981071705534969224e+05,7.226289516769684659e-03,6.634177249153788529e-03,4.813316353419923310e-03,4.031907370405573773e-03,3.648218476714201047e-03,3.452130904208806222e-03,3.372820172067400157e-03
4.073802778041130514e+05,7.243986585030018355e-03,6.652393821517085630e-03,4.820689212550493229e-03,4.036300634316425384e-03,3.651415598228357345e-03,3.454027432875349420e-03,3.374600261239174125e-03
4.168693834703355096e+05,7.260728804397801987e-03,6.669399974234328961e-03,4.826970426575170892e-03,4.039639522018819047e-03,3.653506314932365717e-03,3.454721269349553085e-03,3.375164893347716924e-03
4.265795188015925814e+05,7.275901430138803465e-03,6.684491920375273261e-03,4.831656689281633651e-03,4.041549590256713481e-03,3.654180390254209519e-03,3.453960472796269859e-03,3.374274510914374633e-03
4.365158322401656187e+05,7.289084038649982882e-03,6.697248820327600383e-03,4.834464801723691897e-03,4.041872788993775868e-03,3.653342140812977992e-03,3.451707373389995177e-03,3.371903914665136913e-03
4.466835921509634936e+05,7.300079444279555969e-03,6.707511360934671242e-03,4.835226982102205744e-03,4.040507609889618448e-03,3.650925241013937717e-03,3.447935207070582531e-03,3.368033584943060012e-03
4.570881896148751839e+05,7.308923729102131256e-03,6.715386002125790267e-03,4.833874841342787262e-03,4.037364905492770058e-03,3.646832686728329609e-03,3.442563880333720898e-03,3.362581349867646043e-03
4.677351412871981156e+05,7.315872945692421248e-03,6.721182658364598106e-03,4.830358373754657306e-03,4.032262509654437575e-03,3.640817743554124707e-03,3.435334757989165315e-03,3.355274935020134772e-03
4.786300923226380255e+05,7.321346318526298497e-03,6.725369875657607327e-03,4.824680010756983439e-03,4.024974814378571263e-03,3.632550486270999177e-03,3.425879078234399591e-03,3.345723471077474004e-03
4.897788193684466532e+05,7.325796299176029307e-03,6.728447937019205530e-03,4.816824510450882883e-03,4.015187261648668800e-03,3.621583101705528381e-03,3.413691293513288708e-03,3.333393347252947784e-03
5.011872336272724788e+05,7.329638274875329394e-03,6.730915575128287517e-03,4.806849142489811808e-03,4.002640938879265149e-03,3.607525573708049698e-03,3.398313796432042740e-03,3.317800085247318408e-03
5.128613839913647971e+05,7.333148640290331442e-03,6.733177617265533738e-03,4.794893983500172520e-03,3.987190313829396329e-03,3.590132788881871938e-03,3.379438352174801707e-03,3.298615173841953820e-03
5.248074602497722954e+05,7.336443464597184293e-03,6.735541508202170721e-03,4.781239900957897325e-03,3.968907100299318147e-03,3.569429553675019292e-03,3.357039418531174158e-03,3.275802799906055857e-03
5.370317963702531997e+05,7.339469388593998500e-03,6.738186051650618853e-03,4.766311966596279218e-03,3.948113368935886672e-03,3.545754556847467796e-03,3.331429682452904419e-03,3.249676863106542787e-03
5.495408738576248288e+05,7.342014190406170003e-03,6.741137865499922076e-03,4.750661988009061490e-03,3.925375551625554307e-03,3.519752352714896042e-03,3.303255757040311682e-03,3.220895539305490551e-03
5.623413251903491328e+05,7.343774885751028041e-03,6.744299504647780635e-03,4.734938903665514114e-03,3.901473226201598171e-03,3.492338629733505572e-03,3.273463335434273133e-03,3.190425291135453190e-03
5.754399373371566180e+05,7.344471727548916931e-03,6.747503677516876984e-03,4.719850606118649455e-03,3.877338208716983939e-03,3.464606086802567153e-03,3.243203468219001823e-03,3.159441949456432558e-03
5.888436553555884166e+05,7.343857726840654146e-03,6.750483348243091312e-03,4.706048194971577947e-03,3.853896689965301357e-03,3.437649974821690036e-03,3.213643457013892410e-03,3.129137351240280935e-03
6.025595860743580852e+05,7.341838816687300089e-03,6.753010600427274135e-03,4.694145057113218930e-03,3.832062698891097133e-03,3.412540730277286490e-03,3.185935417083693520e-03,3.100686427588257403e-03
6.165950018614821602e+05,7.338459629676195167e-03,6.754856120441083377e-03,4.684586476819503284e-03,3.812557596245448686e-03,3.390112368705420175e-03,3.160992163753583665e-03,3.075020133017257722e-03
6.309573444801929872e+05,7.333923510630173566e-03,6.755875998671289490e-03,4.677656716987135983e-03,3.795902010191509832e-03,3.370954635317958623e-03,3.139471365495201827e-03,3.052808207812933699e-03
6.456542290346549125e+05,7.328535284297002343e-03,6.755998092689466383e-03,4.673405606026084617e-03,3.782305477170593098e-03,3.355284216482347717e-03,3.121640697891113567e-03,3.034322925697592252e-03
6.606934480075964238e+05,7.322662403608006139e-03,6.755236956447438143e-03,4.671675448925508012e-03,3.771695725017022369e-03,3.342976964346003332e-03,3.107407831360355088e-03,3.019469466861102180e-03
6.760829753919818904e+05,7.316672031859818362e-03,6.753664875752130904e-03,4.672095368314294235e-03,3.763710096587069912e-03,3.333566481320201190e-03,3.096317567948743930e-03,3.007783209055184172e-03
6.918309709189363057e+05,7.310890619293723518e-03,6.751418024284455005e-03,4.674131963490640342e-03,3.757744351142246284e-03,3.326296259131494761e-03,3.087605448140455511e-03,2.998482867524972662e-03
7.079457843841373688e+05,7.305571340772566702e-03,6.748663355920516381e-03,4.677142740771311931e-03,3.753036319982206923e-03,3.320226135010023900e-03,3.080307917433545810e-03,2.990583544061859150e-03
7.244359600749906385e+05,7.300885742588730104e-03,6.745598549835005002e-03,4.680456703690832540e-03,3.748740837131496039e-03,3.314319269367511835e-03,3.073348432388657049e-03,2.982984645741999091e-03
7.413102413009176962e+05,7.296950368891203138e-03,6.742465110502687299e-03,4.683478990498752062e-03,3.744073217207907582e-03,3.307606998774205529e-03,3.065708359281927881e-03,2.974644952742544392e-03
7.585775750291835284e+05,7.293818527271697313e-03,6.739523105152580087e-03,4.685726460545842215e-03,3.738353912726716070e-03,3.299251154381590417e-03,3.056493055078362414e-03,2.964650975489463176e-03
7.762471166286912048e+05,7.291518424841147809e-03,6.737081583977910099e-03,4.686921480628973395e-03,3.731138075881656156e-03,3.288697516271525678e-03,3.045093171046126500e-03,2.952384320817180718e-03
7.943282347242821706e+05,7.290029119662509022e-03,6.735426337306830991e-03,4.686958268877975189e-03,3.722203347291393877e-03,3.275666517968718692e-03,3.031183853821629512e-03,2.937521606325317874e-03
8.128305161640995648e+05,7.289313149612536291e-03,6.734823598220435886e-03,4.685919423582894650e-03,3.711568847598798598e-03,3.260183654110413668e-03,3.014755466344426656e-03,2.920066564059549310e-03
8.317637711026708130e+05,7.289320414219594563e-03,6.735501146407790046e-03,4.684071274502351993e-03,3.699524878378985908e-03,3.242610994871002357e-03,2.996154706567814678e-03,2.900390447899532220e-03
8.511380382023758721e+05,7.289969967936331223e-03,6.737596170906196523e-03,4.681805784941281065e-03,3.686568074443250485e-03,3.223576688635925759e-03,2.976015700949020005e-03,2.879160658808432253e-03
8.709635899560814723e+05,7.291197626100945524e-03,6.741164344157416985e-03,4.679591861438051406e-03,3.673328347698497608e-03,3.203891019281095327e-03,2.955167277749493407e-03,2.857242100318417490e-03
8.912509381337459199e+05,7.292951462824003722e-03,6.746170240745737699e-03,4.677933694904087836e-03,3.660498205052381635e-03,3.184455962605885725e-03,2.934536106914001265e-03,2.835594951132170295e-03
9.120108393559096148e+05,7.295231055228331568e-03,6.752513455047138777e-03,4.677294598419818282e-03,3.648726278771215453e-03,3.166144088329341313e-03,2.915014773357628864e-03,2.815138243032326050e-03
9.332543007969905157e+05,7.298084554896243359e-03,6.760059249251515814e-03,4.678056540685599472e-03,3.638546610544551863e-03,3.149705714425457201e-03,2.897362929100418677e-03,2.796647129762861242e-03
9.549925860214368440e+05,7.301608693332175756e-03,6.768651524931369734e-03,4.680441727631090391e-03,3.630284343745269777e-03,3.135658998339764959e-03,2.882089086128751271e-03,2.780633281568109343e-03
9.772372209558112081e+05,7.305938963095439873e-03,6.778157949144965680e-03,4.684489400219194605e-03,3.624028376007335135e-03,3.124245212814243979e-03,2.869410749340235451e-03,2.767306939830483595e-03
1.000000000000000000e+06,7.311209477969688071e-03,6.788458921237587769e-03,4.690049493135518485e-03,3.619631418169782545e-03,3.115412121673450958e-03,2.859240653346361693e-03,2.756564910110557640e-03
1.023292992280753679e+06,7.317491186350407080e-03,6.799450622583394846e-03,4.696779722144038029e-03,3.616740696340987708e-03,3.108847440218673666e-03,2.851232139514767779e-03,2.748041379677372120e-03
1.047128548050898477e+06,7.324762133286973759e-03,6.811008625372751320e-03,4.704190013455510598e-03,3.614867969759671777e-03,3.104040110800437586e-03,2.844850877240770372e-03,2.741185075522650783e-03
1.071519305237604771e+06,7.332854059549264586e-03,6.822956643498529448e-03,4.711714281095211003e-03,3.613479643645035010e-03,3.100381104285138828e-03,2.839485774933894497e-03,2.735372836189380562e-03
1.096478196143182926e+06,7.341457999114267899e-03,6.835062179305071046e-03,4.718776861520485207e-03,3.612058536552364627e-03,3.097222809065127563e-03,2.834509899371181942e-03,2.729971273172488843e-03
1.122018454301965190e+06,7.350118401532060308e-03,6.847001934848755828e-03,4.724846031336794698e-03,3.610152309616059072e-03,3.093948484369058328e-03,2.829345915325662091e-03,2.724403365245567539e-03
1.148153621496884152e+06,7.358296440133178448e-03,6.858406473448556452e-03,4.729510176464303377e-03,3.607424743105530369e-03,3.090034928351722936e-03,2.823527323055186489e-03,2.718206247203923051e-03
1.174897554939530324e+06,7.365424373920840227e-03,6.868856499133874430e-03,4.732480750583612471e-03,3.603629043859405377e-03,3.085048901209144594e-03,2.816678762174574732e-03,2.711009080463349860e-03
1.202264434617413208e+06,7.370969584822672713e-03,6.877958920903783774e-03,4.733643090651166313e-03,3.598634482497000981e-03,3.078686973298331436e-03,2.808548362067059181e-03,2.702560877021913978e-03
1.230268770812381059e+06,7.374505874460520437e-03,6.885383471476639976e-03,4.733025892976609403e-03,3.592399900534528484e-03,3.070769861877016907e-03,2.798996054686329893e-03,2.692716313270962503e-03
1.258925411794166081e+06,7.375745789931831276e-03,6.890905488326498282e-03,4.730801781873858816e-03,3.584960973241921398e-03,3.061239722462372366e-03,2.787982823938309554e-03,2.681423593833382260e-03
1.288249551693132380e+06,7.374558309961067037e-03,6.894417900072771430e-03,4.727233375968174951e-03,3.576409472626732901e-03,3.050150246693914165e-03,2.775563012607265047e-03,2.668716560926260098e-03
1.318256738556404831e+06,7.370977702035369852e-03,6.895957944195327260e-03,4.722670281243657696e-03,3.566892566175977088e-03,3.037650291088170307e-03,2.761868340487218503e-03,2.654699367054370353e-03
1.348962882591655944e+06,7.365176032117032312e-03,6.895656432176321647e-03,4.717483615096113546e-03,3.556586196300975510e-03,3.023955012184648735e-03,2.747081594452579351e-03,2.639524252231474719e-03
1.380384264602886746e+06,7.357453938228283169e-03,6.893727733015073654e-03,4.712058777362406088e-03,3.545677710026546355e-03,3.009302128881222692e-03,2.731394023624672800e-03,2.623352118446279930e-03
1.412537544622755377e+06,7.348247969999307030e-03,6.890445248823607802e-03,4.706757666621281394e-03,3.534348250788986456e-03,2.993914535586692481e-03,2.714969722903515063e-03,2.606320318262436014e-03
1.445439770745927934e+06,7.338103208511830532e-03,6.886091320408443267e-03,4.701873769110864916e-03,3.522720781149062553e-03,2.977926230633544044e-03,2.697870809329898888e-03,2.588470780122563604e-03
1.479108388168207137e+06,7.327659089513499299e-03,6.880939193008563971e-03,4.697654947055499020e-03,3.510886363758031464e-03,2.961415150881702759e-03,2.680092278421736859e-03,2.569789942397916922e-03
1.513561248436207185e+06,7.317638209120470513e-03,6.875252383054839683e-03,4.694263290562150463e-03,3.498879444125584277e-03,2.944367237315326929e-03,2.661535229593302299e-03,2.550181736649273154e-03
1.548816618912479607e+06,7.308755791549733857e-03,6.869240959064652763e-03,4.691761688519128018e-03,3.486683577692143224e-03,2.926701848549977114e-03,2.642039045756154180e-03,2.529500172863666154e-03
1.584893192461110884e+06,7.301655398005677672e-03,6.863080025877241024e-03,4.690161190237750015e-03,3.474313711580451821e-03,2.908385918785410910e-03,2.621508885943846321e-03,2.507676862392708809e-03
1.621810097358933184e+06,7.296809818079934978e-03,6.856894262724249137e-03,4.689362519183878052e-03,3.461770329078082357e-03,2.889399473621536481e-03,2.599895155973697570e-03,2.484697345391669813e-03
1.659586907437563175e+06,7.294431155418451204e-03,6.850736577024164192e-03,4.689195235242407320e-03,3.449107850801179809e-03,2.869832267512640624e-03,2.577297391563944991e-03,2.460702365826994940e-03
1.698243652461746009e+06,7.294434876982750122e-03,6.844635076939654256e-03,4.689421290429408862e-03,3.436436533366587186e-03,2.849899924065590895e-03,2.553985870868407271e-03,2.436006950278617189e-03
1.737800828749376349e+06,7.296453097741189761e-03,6.838586750239928139e-03,4.689752654696277383e-03,3.423911538470463065e-03,2.829922177833193390e-03,2.530374233237544027e-03,2.411068569830398731e-03
1.778279410038922913e+06,7.299888133619851331e-03,6.832582596583267401e-03,4.689904225910989516e-03,3.411744955557298627e-03,2.810329382948933714e-03,2.507014525747241433e-03,2.386480781462247194e-03
1.819700858609982533e+06,7.304027404584277801e-03,6.826623655973306469e-03,4.689609163480546773e-03,3.400152098048300417e-03,2.791568593657733129e-03,2.484485050666847706e-03,2.362855652045564754e-03
1.862087136662865523e+06,7.308186439340871345e-03,6.820769349866741445e-03,4.688683134061904720e-03,3.389366621290766657e-03,2.774095169829956815e-03,2.463367801577981669e-03,2.340800958779194578e-03
1.905460717963244300e+06,7.311806756156287446e-03,6.815111684929564886e-03,4.687041063593451115e-03,3.379575345202680357e-03,2.758270963887793099e-03,2.444126645642655683e-03,2.320794372846226271e-03
1.949844599758041557e+06,7.314553811983318804e-03,6.809789981910719520e-03,4.684726016050327034e-03,3.370934784387435990e-03,2.744356399040921279e-03,2.427095898740019245e-03,2.303173596323369529e-03
1.995262314968882827e+06,7.316306043447125089e-03,6.804958695009008518e-03,4.681892799199880752e-03,3.363527235800977538e-03,2.732450331552317702e-03,2.412413398737420656e-03,2.288066920758995149e-03
2.041737944669531658e+06,7.317163756368905668e-03,6.800792777678497936e-03,4.678791615373408333e-03,3.357356285421078841e-03,2.722494363215164758e-03,2.400030594368544011e-03,2.275406490370437615e-03
2.089296130854040850e+06,7.317354016920778886e-03,6.797453806495048871e-03,4.675721496194753558e-03,3.352344224030536467e-03,2.714279659730367122e-03,2.389726901097709473e-03,2.264943995613062644e-03
2.137962089502232615e+06,7.317143031571758140e-03,6.795058417137036372e-03,4.672968238182036160e-03,3.348318957067093846e-03,2.707469666441135892e-03,2.381136384140999668e-03,2.256280686238322942e-03
2.187761623949551955e+06,7.316773199201835089e-03,6.793684509093546320e-03,4.670785929205350032e-03,3.345058753654481850e-03,2.701675004939790934e-03,2.373830177247735970e-03,2.248952910242125840e-03
2.238721138568338007e+06,7.316391429214572951e-03,6.793333989164316786e-03,4.669335856690002076e-03,3.342292984215549084e-03,2.696487792643547602e-03,2.367354824733007047e-03,2.242473084447689329e-03
2.290867652767769992e+06,7.316043030696375501e-03,6.793942445632453545e-03,4.668686114439826555e-03,3.339746029909502166e-03,2.691546455615057790e-03,2.361295122682328072e-03,2.236395599923441183e-03
2.344228815319918096e+06,7.315684091625699464e-03,6.795378958054982058e-03,4.668815818549434601e-03,3.337172867890213484e-03,2.686585762567014323e-03,2.355325247989076016e-03,2.230368283924943386e-03
2.398832919019494671e+06,7.315229432984684046e-03,6.797449988080446134e-03,4.669633405941385831e-03,3.334380096554691395e-03,2.681448227138613812e-03,2.349222163016899661e-03,2.224148254462941180e-03
2.454708915685033426e+06,7.314582083075137076e-03,6.799908658392950743e-03,4.670987726637786976e-03,3.331225929210497334e-03,2.676068872846547840e-03,2.342852432562308757e-03,2.217587671212151428e-03
2.511886431509582326e+06,7.313685800126167036e-03,6.802487128496144571e-03,4.672726914102404323e-03,3.327657653596410858e-03,2.670482841920695984e-03,2.336187734594108185e-03,2.210650433190121562e-03
2.570395782768864650e+06,7.312529883500975408e-03,6.804922530258532970e-03,4.674701310830716924e-03,3.323679041400811121e-03,2.664766683961633260e-03,2.329254142581351460e-03,2.203362004042652873e-03
2.630267991895381361e+06,7.311163863805243343e-03,6.806975166299330041e-03,4.676807707429454265e-03,3.319347199730999804e-03,2.659000653906265412e-03,2.322092810547008411e-03,2.195766862471231623e-03
2.691534803926913999e+06,7.309670514143078689e-03,6.808473828085990186e-03,4.679018219537306802e-03,3.314779523283483288e-03,2.653269281255525580e-03,2.314768564845734022e-03,2.187937311912825037e-03
2.754228703338163439e+06,7.308137180302204730e-03,6.809328353939043781e-03,4.681385612692391326e-03,3.310127807776102899e-03,2.647624140290642282e-03,2.307326245663087697e-03,2.179927835471664414e-03
2.818382931264449377e+06,7.306651295608360651e-03,6.809524103253380631e-03,4.684056478619323671e-03,3.305600880014098603e-03,2.642135684804495545e-03,2.299842796620384534e-03,2.171826916176188265e-03
2.884031503126611467e+06,7.305284657843514468e-03,6.809138329559595061e-03,4.687266663931695908e-03,3.301446415522494432e-03,2.636885293244641080e-03,2.292410800151965886e-03,2.163738487085566879e-03
2.951209226666389965e+06,7.304091265057158916e-03,6.808288022953218332e-03,4.691304529392994159e-03,3.297934852239503122e-03,2.631987005051013989e-03,2.285152557439273056e-03,2.155794862910483025e-03
3.019951720402019098e+06,7.303124958914121966e-03,6.807138901097586209e-03,4.696476174717537089e-03,3.295339867840027265e-03,2.627588206472819456e-03,2.278223476885373865e-03,2.148160228663793282e-03
3.090295432513591833e+06,7.302454038045507606e-03,6.805842475340866810e-03,4.703034703304343617e-03,3.293887368709530472e-03,2.623848273613949445e-03,2.271788845617687697e-03,2.141009926825891349e-03
3.162277660168379545e+06,7.302148120484313124e-03,6.804509249193613912e-03,4.711127494170115268e-03,3.293718958011783351e-03,2.620901719879598340e-03,2.265991287069557981e-03,2.134496769034708360e-03
3.235936569296280853e+06,7.302290848584710656e-03,6.803205450179232970e-03,4.720742809355121111e-03,3.294846595952911732e-03,2.618799724767842309e-03,2.260896298574332445e-03,2.128696452506061067e-03
3.311311214825907722e+06,7.302945423135664450e-03,6.801953342793669657e-03,4.731684341047677836e-03,3.297135619563706412e-03,2.617483804633842503e-03,2.256469297503207062e-03,2.123584826603275820e-03
3.388441561392020434e+06,7.304123419545222387e-03,6.800725481350921447e-03,4.743545156376507282e-03,3.300301383640421790e-03,2.616762557972327537e-03,2.252555637767729955e-03,2.119017825796213478e-03
3.467368504525309429e+06,7.305763289978679798e-03,6.799500197303424455e-03,4.755775796220047640e-03,3.303937287379967759e-03,2.616306094589610116e-03,2.248872566091426189e-03,2.114719025372838526e-03
3.548133892335760407e+06,7.307726048114731449e-03,6.798285807934770567e-03,4.767733392225017783e-03,3.307595405169145610e-03,2.615733038686597189e-03,2.245089443876684132e-03,2.110360922969089972e-03
3.630780547701017465e+06,7.309787746954630842e-03,6.797136332232714059e-03,4.778764507909880402e-03,3.310827412293125549e-03,2.614630801421261117e-03,2.240845131023530990e-03,2.105578792033708894e-03
3.715352290971728042e+06,7.311687164529922546e-03,6.796156661990815709e-03,4.788305630885702699e-03,3.313266998470419666e-03,2.612646770988472436e-03,2.235829564007157759e-03,2.100052676103091303e-03
3.801893963205612730e+06,7.313173382918670799e-03,6.795507412877061643e-03,4.795940618354848500e-03,3.314670370553183219e-03,2.609537796415457335e-03,2.229828965098082719e-03,2.093552101038537172e-03
3.890451449942804873e+06,7.314063042139663275e-03,6.795355599466160190e-03,4.801470104810818401e-03,3.314956148308171278e-03,2.605221049575316087e-03,2.222774103291085164e-03,2.085986886494294382e-03
3.981071705534969456e+06,7.314288839995463330e-03,6.795846278769988348e-03,4.804906017629474550e-03,3.314175505702259949e-03,2.599753221815966856e-03,2.214718303064213117e-03,2.077387895102645200e-03
4.073802778041122016e+06,7.313920765779548944e-03,6.797065432858842224e-03,4.806446870314147815e-03,3.312497135525832494e-03,2.593322198775063585e-03,2.205835665753343687e-03,2.067908149320197512e-03
4.168693834703346714e+06,7.313148352576262674e-03,6.799007825109533790e-03,4.806436267215633169e-03,3.310165374581511104e-03,2.586202303663985135e-03,2.196375240672145384e-03,2.057779472130547797e-03
4.265795188015934080e+06,7.312223116031454917e-03,6.801576494998741798e-03,4.805279036816752745e-03,3.307453305142345115e-03,2.578708954089643096e-03,2.186625663199541492e-03,2.047280332969372840e-03
4.365158322401665151e+06,7.311397308275576802e-03,6.804578375661790232e-03,4.803371584872693535e-03,3.304601146420816336e-03,2.571122672686119819e-03,2.176839181525708818e-03,2.036659117050637104e-03
4.466835921509634703e+06,7.310835525183448716e-03,6.807775065830756929e-03,4.801049352800201321e-03,3.301807657351396759e-03,2.563673803720320152e-03,2.167220586226145836e-03,2.026123873715789288e-03
4.570881896148751490e+06,7.310577415390617263e-03,6.810907344676464178e-03,4.798548391199844790e-03,3.299203689310745320e-03,2.556497472547705416e-03,2.157878531711466315e-03,2.015790156308557186e-03
4.677351412871981040e+06,7.310507718929111498e-03,6.813745187844437445e-03,4.795995155713935615e-03,3.296843046073766152e-03,2.549619634928218873e-03,2.148814566164896842e-03,2.005670095088010144e-03
4.786300923226380721e+06,7.310407739152561743e-03,6.816103930793970117e-03,4.793432165419204624e-03,3.294721902606417580e-03,2.542969832487409695e-03,2.139933797772575978e-03,1.995679696887311515e-03
4.897788193684455939e+06,7.310002819873881799e-03,6.817889821659399961e-03,4.790831919379124650e-03,3.292780880592773539e-03,2.536389189833976234e-03,2.131055311608911172e-03,1.985648986053123715e-03
5.011872336272714660e+06,7.309041782163468171e-03,6.819086621511384269e-03,4.788138642910136529e-03,3.290919581889044550e-03,2.529665590874256593e-03,2.121947424713254478e-03,1.975357759285583693e-03
5.128613839913658798e+06,7.307391675454555022e-03,6.819744388555005858e-03,4.785290087400041401e-03,3.289022130312556705e-03,2.522581699444883824e-03,2.112389066313118298e-03,1.964598972656624639e-03
5.248074602497734129e+06,7.305046772372928571e-03,6.819961815946192808e-03,4.782245154997180961e-03,3.286977488741205447e-03,2.514955755854059605e-03,2.102205866730353073e-03,1.953213937873594409e-03
5.370317963702532463e+06,7.302162984012403740e-03,6.819845955694144209e-03,4.778995347044230450e-03,3.284698327712302132e-03,2.506683818713957308e-03,2.091321748320339874e-03,1.941145438231831055e-03
5.495408738576248288e+06,7.299000677051789565e-03,6.819512751173251869e-03,4.775574255397498601e-03,3.282138003951327095e-03,2.497758155105196578e-03,2.079775380595778704e-03,1.928453665009263263e-03
5.623413251903491095e+06,7.295867334873702703e-03,6.819036025033607673e-03,4.772049006069528122e-03,3.279303018298207039e-03,2.488279101288151402e-03,2.067721043096551296e-03,1.915315134480497818e-03
5.754399373371566646e+06,7.293065017650540369e-03,6.818477945891697305e-03,4.768527469903084161e-03,3.276268089879975139e-03,2.478451108564919646e-03,2.055424686796542087e-03,1.902017601826920751e-03
5.888436553555883467e+06,7.290830802227797960e-03,6.817873594255065631e-03,4.765132759888759603e-03,3.273165441545669140e-03,2.468553367586688585e-03,2.043220148469313772e-03,1.888914138100928914e-03
6.025595860743568279e+06,7.289301607108998257e-03,6.817249789551232605e-03,4.762005125038084631e-03,3.270181559403068181e-03,2.458907593138850295e-03,2.031472315854843027e-03,1.876384759159851773e-03
6.165950018614809960e+06,7.288518311335067876e-03,6.816644696444888046e-03,4.759271916223462365e-03,3.267531599688795751e-03,2.449836390474702860e-03,2.020526758814871534e-03,1.864783848618842797e-03
6.309573444801942445e+06,7.288438502739215223e-03,6.816125116575026677e-03,4.757042842189375918e-03,3.265437275556944824e-03,2.441627592749586861e-03,2.010670761687259264e-03,1.854400442475476153e-03
6.456542290346562862e+06,7.288953148526941539e-03,6.815764763820404692e-03,4.755380571953579140e-03,3.264082509409766287e-03,2.434489508285178020e-03,2.002088917033400996e-03,1.845411038130829150e-03
6.606934480075964704e+06,7.289929239908651652e-03,6.815653043966781247e-03,4.754312923379122417e-03,3.263602325720788011e-03,2.428534364577697446e-03,1.994842953800800203e-03,1.837857973542796758e-03
6.760829753919818439e+06,7.291237912473918364e-03,6.815872136066014955e-03,4.753818561536686006e-03,3.264042129082479933e-03,2.423745336899113360e-03,1.988844540056859504e-03,1.831622222975287304e-03
6.918309709189362824e+06,7.292768993854124686e-03,6.816468520103856690e-03,4.753841328341063509e-03,3.265345504540937902e-03,2.419966412820802673e-03,1.983844007582682544e-03,1.826411587491150569e-03
7.079457843841372989e+06,7.294446685159534580e-03,6.817450617366030766e-03,4.754313251566468640e-03,3.267369899558975055e-03,2.416931748872880141e-03,1.979468683091885426e-03,1.821801450805597558e-03
7.244359600749891251e+06,7.296232832084831310e-03,6.818764836318569680e-03,4.755171544176510154e-03,3.269907334060627099e-03,2.414289767018195504e-03,1.975254673109221211e-03,1.817272063598417749e-03
7.413102413009162061e+06,7.298120912324942977e-03,6.820301355837377760e-03,4.756374277312235520e-03,3.272721374582778561e-03,2.411661557804307358e-03,1.970719693555005644e-03,1.812287561400360543e-03
7.585775750291851349e+06,7.300121158990997144e-03,6.821923457097915644e-03,4.757907852219704983e-03,3.275596511377072174e-03,2.408705919847321276e-03,1.965441490414980823e-03,1.806382202049412397e-03
7.762471166286927648e+06,7.302250316089622072e-03,6.823469852394976193e-03,4.759779834638338050e-03,3.278376058318693137e-03,2.405177419804577915e-03,1.959129020779259815e-03,1.799238237457398241e-03
7.943282347242821939e+06,7.304514356884716023e-03,6.824796261030429204e-03,4.762012261506437527e-03,3.280999784081519918e-03,2.400974799417063092e-03,1.951681956622167147e-03,1.790747700374068939e-03
8.128305161640995182e+06,7.306897906787781713e-03,6.825795495450370787e-03,4.764604731190386425e-03,3.283486761764055871e-03,2.396131293382827709e-03,1.943180854903101516e-03,1.781005475742119962e-03
8.317637711026708595e+06,7.309355629113322220e-03,6.826419735570409507e-03,4.767524155064024535e-03,3.285943241409603616e-03,2.390828906348617909e-03,1.933899487371354853e-03,1.770317374971461634e-03
8.511380382023759186e+06,7.311806558588003664e-03,6.826672702349327777e-03,4.770692154689049752e-03,3.288503780538879102e-03,2.385317468607147523e-03,1.924207172637034486e-03,1.759096541439396063e-03
8.709635899560796097e+06,7.314150453706431097e-03,6.826622431254072455e-03,4.773972544860113215e-03,3.291299672938472441e-03,2.379874060936041941e-03,1.914515254602216360e-03,1.747802922296592303e-03
8.912509381337441504e+06,7.316286174328614014e-03,6.826369597364293981e-03,4.777187482847986000e-03,3.294423141105868626e-03,2.374747671004056974e-03,1.905199171930886193e-03,1.736857768187813561e-03
9.120108393559115008e+06,7.318131231255472526e-03,6.826041539192834184e-03,4.780141230055472840e-03,3.297881697817371498e-03,2.370090902787373548e-03,1.896520104830372744e-03,1.726557668617918284e-03
9.332543007969923317e+06,7.319661160602321248e-03,6.825755039187184070e-03,4.782656916596444291e-03,3.301617561976284698e-03,2.365978988303879191e-03,1.888633972410566804e-03,1.717083559488498607e-03
9.549925860214369372e+06,7.320921668037945473e-03,6.825610989124842980e-03,4.784597750876925550e-03,3.305506624644323401e-03,2.362393360379632344e-03,1.881571760954529708e-03,1.708476911825748375e-03
9.772372209558112547e+06,7.322035030635599268e-03,6.825656396889728805e-03,4.785899999455273460e-03,3.309388329980858523e-03,2.359255043344101084e-03,1.875278613996157707e-03,1.700683718815958721e-03
1.000000000000000000e+07,7.323199276508455743e-03,6.825897773164474325e-03,4.786583206791336295e-03,3.313099380214898533e-03,2.356464823962536176e-03,1.869653085926981876e-03,1.693597962799833594e-03
1.023292992280753702e+07,7.324660601496875076e-03,6.826286694134572723e-03,4.786742764896030275e-03,3.316509758511996305e-03,2.353941029180919419e-03,1.864596988128394261e-03,1.687114943196186493e-03
1.047128548050898500e+07,7.326673818780186573e-03,6.826744595530977004e-03,4.786537155003193870e-03,3.319530953374192316e-03,2.351636339237822559e-03,1.860028749722933156e-03,1.681149918208836060e-03
1.071519305237604864e+07,7.329447337692322241e-03,6.827170327047512796e-03,4.786158825236789920e-03,3.322137788026555214e-03,2.349560486243909389e-03,1.855910701244648398e-03,1.675667540689438793e-03
1.096478196143182926e+07,7.333083845068385717e-03,6.827458645101126822e-03,4.785809233012155821e-03,3.324353452757359759e-03,2.347758756985532554e-03,1.852222939774327091e-03,1.670655005297158602e-03
1.122018454301965237e+07,7.337553648616416783e-03,6.827510635219169108e-03,4.785662350978214796e-03,3.326243275134145930e-03,2.346297446299590826e-03,1.848948442849335108e-03,1.666103269840285908e-03
1.148153621496884152e+07,7.342666801529272938e-03,6.827257614656034174e-03,4.785856362143297779e-03,3.327891604125740675e-03,2.345237490858208696e-03,1.846049615360964005e-03,1.661982883396321371e-03
1.174897554939530231e+07,7.348092378922446016e-03,6.826655040211567632e-03,4.786474310819118470e-03,3.329385719173311425e-03,2.344602889456186973e-03,1.843440016715783281e-03,1.658209253603326605e-03
1.202264434617413022e+07,7.353391454264305779e-03,6.825703310079640589e-03,4.787544337006473423e-03,3.330801527451754569e-03,2.344363704865559065e-03,1.840973461304412076e-03,1.654628302654975302e-03
1.230268770812381059e+07,7.358077743279288138e-03,6.824448706858977053e-03,4.789041009070836054e-03,3.332196073380331702e-03,2.344427171139859285e-03,1.838450968920626828e-03,1.651023776555888114e-03
1.258925411794166267e+07,7.361717298160990949e-03,6.822962680832305588e-03,4.790896892988297240e-03,3.333609946946800885e-03,2.344652276119153604e-03,1.835641313487172905e-03,1.647138728236591503e-03
1.288249551693132333e+07,7.363996170345427257e-03,6.821357676458836110e-03,4.793013069598266000e-03,3.335075080348792569e-03,2.344867643293705676e-03,1.832312692131268968e-03,1.642709888679415222e-03
1.318256738556404784e+07,7.364756603156641900e-03,6.819770634531015577e-03,4.795270585475418061e-03,3.336604162063266411e-03,2.344895527100645735e-03,1.828258164254063615e-03,1.637500171350797550e-03
1.348962882591656037e+07,7.364062402554188980e-03,6.818339152253523675e-03,4.797540629834144352e-03,3.338210262654539486e-03,2.344594325284461017e-03,1.823346554813626893e-03,1.631356911508886204e-03
1.380384264602886699e+07,7.362140497773019508e-03,6.817196202885850674e-03,4.799692620299889946e-03,3.339897860945849860e-03,2.343874202033873269e-03,1.817530776851438790e-03,1.624223108943759989e-03
1.412537544622755423e+07,7.359359420380974168e-03,6.816426530370636727e-03,4.801599163046184338e-03,3.341664233756049072e-03,2.342721303134549012e-03,1.810873187233272893e-03,1.616167792336172318e-03
1.445439770745928027e+07,7.356140023839285308e-03,6.816063800757929392e-03,4.803143902899604210e-03,3.343499424816316450e-03,2.341196386606044736e-03,1.803543610095232046e-03,1.607384031215496013e-03
1.479108388168207183e+07,7.352856312545437943e-03,6.816052689734972657e-03,4.804218747744715828e-03,3.345388222562000868e-03,2.339427940894798098e-03,1.795800054803328282e-03,1.598166472908205257e-03
1.513561248436207138e+07,7.349777649748288205e-03,6.816267764886990536e-03,4.804730600571730480e-03,3.347312591434857976e-03,2.337588246262837198e-03,1.787967420189452141e-03,1.588883374222575372e-03
1.548816618912479654e+07,7.347026410113142655e-03,6.816526267414543469e-03,4.804610926581864144e-03,3.349260707109055508e-03,2.335864895712160254e-03,1.780394192177162885e-03,1.579927138308456335e-03
1.584893192461110838e+07,7.344577818688221953e-03,6.816607219429786542e-03,4.803813805226499721e-03,3.351225665257016786e-03,2.334428835049568492e-03,1.773412133378463040e-03,1.571664300183857332e-03
1.621810097358933091e+07,7.342299142334766417e-03,6.816306089582533506e-03,4.802338808873785406e-03,3.353207378586709701e-03,2.333399892505852100e-03,1.767282235339833569e-03,1.564376362695805815e-03
1.659586907437563129e+07,7.340015607153444789e-03,6.815469726445381494e-03,4.800232876432912986e-03,3.355199316119304893e-03,2.332819870659595066e-03,1.762148271326777075e-03,1.558210184241949365e-03
1.698243652461745963e+07,7.337585268662119228e-03,6.814013936056074507e-03,4.797597612112431721e-03,3.357184334800533687e-03,2.332651308008347815e-03,1.758022773281786837e-03,1.553163449062523044e-03
1.737800828749376163e+07,7.334937346098881900e-03,6.811964760497871488e-03,4.794589803631977946e-03,3.359120342866594652e-03,2.332785183417329482e-03,1.754775761248364777e-03,1.549078924481465730e-03
1.778279410038922727e+07,7.332116294210960783e-03,6.809428074934767774e-03,4.791411786910644913e-03,3.360942982095048090e-03,2.333073431423148252e-03,1.752167291300285763e-03,1.545681621048944831e-03
1.819700858609982580e+07,7.329255581787642165e-03,6.806576640454643258e-03,4.788285076036648095e-03,3.362560577157704123e-03,2.333355690941791693e-03,1.749882432334306072e-03,1.542622387405435643e-03
1.862087136662865803e+07,7.326535747015644126e-03,6.803627456759564658e-03,4.785423877242471827e-03,3.363869270162525398e-03,2.333506897937419246e-03,1.747596135095480074e-03,1.539547457691323043e-03
1.905460717963244393e+07,7.324134487919343323e-03,6.800797772142119259e-03,4.783012332478481059e-03,3.364779157934929057e-03,2.333469330150307174e-03,1.745032208554182914e-03,1.536162814012464626e-03
1.949844599758041650e+07,7.322191948310107987e-03,6.798278573067864476e-03,4.781169550455060049e-03,3.365223892935633072e-03,2.333267575377264043e-03,1.742011797189421153e-03,1.532283013652964128e-03
1.995262314968882874e+07,7.320755247325765741e-03,6.796220392024815773e-03,4.779940250685498285e-03,3.365176631134510210e-03,2.332999732601097071e-03,1.738474380425976363e-03,1.527851168946751329e-03
2.041737944669531658e+07,7.319789641453110403e-03,6.794724279360524546e-03,4.779298540202412716e-03,3.364651812786701411e-03,2.332818477085936253e-03,1.734477213597221618e-03,1.522932590608125402e-03
2.089296130854040757e+07,7.319202541253112988e-03,6.793849352325600360e-03,4.779164739367433405e-03,3.363707377766711644e-03,2.332900123730709870e-03,1.730180072644881429e-03,1.517694694450405588e-03
2.137962089502232522e+07,7.318856187909350726e-03,6.793603448872836958e-03,4.779422677331147951e-03,3.362419502076739730e-03,2.333394587673820551e-03,1.725793285148889081e-03,1.512351042125315492e-03
2.187761623949551955e+07,7.318632084522377207e-03,6.793972967951348099e-03,4.779947952445635050e-03,3.360880801853914981e-03,2.334405413165766691e-03,1.721543405942559590e-03,1.507122594991941629e-03
2.238721138568337634e+07,7.318449117566109934e-03,6.794909405607393177e-03,4.780645646494545431e-03,3.359181944748412460e-03,2.335965864053906292e-03,1.717626848764741308e-03,1.502192328757199049e-03
2.290867652767769992e+07,7.318254530872638115e-03,6.796335863318681003e-03,4.781433708108641031e-03,3.357408867944777775e-03,2.338039631317054279e-03,1.714188248129926498e-03,1.497687515470316321e-03
2.344228815319917724e+07,7.318052315570544759e-03,6.798156089940317857e-03,4.782261733298181182e-03,3.355647965424136698e-03,2.340529192646804806e-03,1.711294500297306760e-03,1.493657084254007865e-03
2.398832919019494951e+07,7.317872892766382961e-03,6.800252708066138393e-03,4.783094929963324117e-03,3.353987595339452763e-03,2.343301524030784368e-03,1.708938902119015897e-03,1.490081622847225923e-03
2.454708915685033426e+07,7.317743748315898647e-03,6.802502244714797239e-03,4.783906151690183080e-03,3.352524241464362349e-03,2.346211030694859805e-03,1.707049552066957233e-03,1.486888784621677537e-03
2.511886431509582326e+07,7.317697323115134218e-03,6.804787249067300280e-03,4.784656863819616510e-03,3.351361421189530919e-03,2.349119966087161865e-03,1.705496877753107966e-03,1.483958316801609750e-03
2.570395782768864557e+07,7.317740198079045015e-03,6.806996760242890396e-03,4.785293644813226610e-03,3.350599140394332123e-03,2.351914350587740350e-03,1.704121284884746066e-03,1.481151752229774776e-03
2.630267991895381361e+07,7.317867626445801951e-03,6.809056276921828313e-03,4.785756206327595151e-03,3.350318297211610057e-03,2.354506658168863294e-03,1.702742521296985757e-03,1.478316557909539882e-03
2.691534803926913813e+07,7.318067400377131770e-03,6.810915351637357971e-03,4.785979740355946789e-03,3.350576572734229909e-03,2.356847710134133810e-03,1.701191905689056205e-03,1.475312108852575065e-03
2.754228703338163346e+07,7.318344888526751371e-03,6.812560818552452872e-03,4.785917507125819412e-03,3.351383614371747366e-03,2.358910172279849327e-03,1.699321237549486323e-03,1.472012634641331214e-03
2.818382931264449283e+07,7.318718121252185474e-03,6.814001850657367548e-03,4.785544068481784562e-03,3.352706149454070216e-03,2.360698587801476379e-03,1.697032356845996990e-03,1.468332495836007379e-03
2.884031503126611561e+07,7.319208259424549341e-03,6.815261328242208996e-03,4.784873359943538768e-03,3.354469942393909117e-03,2.362234170203402536e-03,1.694281031557714947e-03,1.464229863994419029e-03
2.951209226666390151e+07,7.319849629517026848e-03,6.816349666560419032e-03,4.783944917535184159e-03,3.356579356110093830e-03,2.363562432557479026e-03,1.691091696597520587e-03,1.459718543290913599e-03
3.019951720402019098e+07,7.320662282954001725e-03,6.817261406054998460e-03,4.782825786985802144e-03,3.358928497033640114e-03,2.364741857548587761e-03,1.687552218285453664e-03,1.454871925822981589e-03
3.090295432513592020e+07,7.321650639864162383e-03,6.817958694817032733e-03,4.781587918993945516e-03,3.361421346624815943e-03,2.365838364248063017e-03,1.683795244528987853e-03,1.449804961405908510e-03
3.162277660168379173e+07,7.322792138455394562e-03,6.818382478579592190e-03,4.780295913974228275e-03,3.363975938698318246e-03,2.366924713606265943e-03,1.679987796753625723e-03,1.444668998573821368e-03
3.235936569296281040e+07,7.324035709959735539e-03,6.818475719029580724e-03,4.778995560193843861e-03,3.366529520552899880e-03,2.368065588981990276e-03,1.676301811665671790e-03,1.439624233550616805e-03
3.311311214825907722e+07,7.325320222896751152e-03,6.818206186601286772e-03,4.777699027013541412e-03,3.369029271810368431e-03,2.369308993190835655e-03,1.672884913746298160e-03,1.434811981410261464e-03
3.388441561392020434e+07,7.326587531657035093e-03,6.817590362223407627e-03,4.776399180518786300e-03,3.371434687224506878e-03,2.370689047553492003e-03,1.669854409004212573e-03,1.430347472386742352e-03
3.467368504525309801e+07,7.327778580412394431e-03,6.816713570528164928e-03,4.775072879218934634e-03,3.373697970053722399e-03,2.372211458522925295e-03,1.667276556683131537e-03,1.426296664031331081e-03
3.548133892335760593e+07,7.328859400281371485e-03,6.815724789670140477e-03,4.773698091291227012e-03,3.375770601215696311e-03,2.373862238369276161e-03,1.665172919878757287e-03,1.422684311052814813e-03
3.630780547701017559e+07,7.329810744979457435e-03,6.814803920988531452e-03,4.772266806518639902e-03,3.377601761555162722e-03,2.375615845652677850e-03,1.663526371176803943e-03,1.419497503470236455e-03
3.715352290971727669e+07,7.330613121719239435e-03,6.814130801101723860e-03,4.770797239729796142e-03,3.379143084158719740e-03,2.377439741264865316e-03,1.662296912937690895e-03,1.416703592439755299e-03
3.801893963205612451e+07,7.331249022461333760e-03,6.813830368232925809e-03,4.769338780924555626e-03,3.380359830356550327e-03,2.379304546478848773e-03,1.661431916183971676e-03,1.414261428088928445e-03
3.890451449942804873e+07,7.331699953077190635e-03,6.813946097031963606e-03,4.767961349192321140e-03,3.381229163850472605e-03,2.381188614547172493e-03,1.660871715703102214e-03,1.412127417977962355e-03
3.981071705534969270e+07,7.331944861488676364e-03,6.814399195644400484e-03,4.766740270454190506e-03,3.381745566881592252e-03,2.383075147305522938e-03,1.660550981091399097e-03,1.410255442523074840e-03
4.073802778041122109e+07,7.331983140848197071e-03,6.815033066123334093e-03,4.765752308255611844e-03,3.381918091509494677e-03,2.384953237952896522e-03,1.660396891411827346e-03,1.408594420145614472e-03
4.168693834703346342e+07,7.331848364810539601e-03,6.815631959178274947e-03,4.765052427268584752e-03,3.381762439268877311e-03,2.386807421858629964e-03,1.660324469217173927e-03,1.407077363167923752e-03
4.265795188015934080e+07,7.331607897912714202e-03,6.815986541596293427e-03,4.764676719745056764e-03,3.381295065300031748e-03,2.388616078830154733e-03,1.660231850234152907e-03,1.405614603198680583e-03
4.365158322401665151e+07,7.331387880229963544e-03,6.815943197105807892e-03,4.764636759785046555e-03,3.380526578077429258e-03,2.390344521634599640e-03,1.660002463996463696e-03,1.404093303580883009e-03
4.466835921509634703e+07,7.331338276192513916e-03,6.815434009108741961e-03,4.764925476485986668e-03,3.379467352550712730e-03,2.391946705502830464e-03,1.659515434542680780e-03,1.402385196451376350e-03
4.570881896148751676e+07,7.331604405842799717e-03,6.814513139444797196e-03,4.765518085180245507e-03,3.378123898288732697e-03,2.393365650249338044e-03,1.658655302284004884e-03,1.400359608367259890e-03
4.677351412871981412e+07,7.332315995419758613e-03,6.813335433275126939e-03,4.766374077058469286e-03,3.376506773065546078e-03,2.394542048573597339e-03,1.657332666650014564e-03,1.397907314079224316e-03
4.786300923226380348e+07,7.333541257479070895e-03,6.812120156394873248e-03,4.767437201932813590e-03,3.374637093280487277e-03,2.395421257466847330e-03,1.655495428064815899e-03,1.394956271639238377e-03
4.897788193684456497e+07,7.335259369962508769e-03,6.811121185164855513e-03,4.768633658056108289e-03,3.372553459860765709e-03,2.395959514891837523e-03,1.653138792195584699e-03,1.391484505387004939e-03
5.011872336272714287e+07,7.337361818663123113e-03,6.810564492517199621e-03,4.769877492302327000e-03,3.370313758910692750e-03,2.396127333224118503e-03,1.650303771846555953e-03,1.387520852036713478e-03
5.128613839913658798e+07,7.339659785563860603e-03,6.810606286906367018e-03,4.771076560639517412e-03,3.367993839558020876e-03,2.395918491835710099e-03,1.647071445201242577e-03,1.383138440844301504e-03
5.248074602497733384e+07,7.341908718159931985e-03,6.811305196078218903e-03,4.772137685205294494e-03,3.365679308759515244e-03,2.395347340779222043e-03,1.643550026504307779e-03,1.378442046881549112e-03
5.370317963702532649e+07,7.343842289487817997e-03,6.812598545202003773e-03,4.772990519942299677e-03,3.363457333981832026e-03,2.394448239513115913e-03,1.639857385605405886e-03,1.373545059146650572e-03
5.495408738576248288e+07,7.345225267247627171e-03,6.814306705582119650e-03,4.773594122444602995e-03,3.361412398811463274e-03,2.393283964980022927e-03,1.636113759203361873e-03,1.368563074411534167e-03
5.623413251903490722e+07,7.345873620436780237e-03,6.816157154305434521e-03,4.773945816329462286e-03,3.359609405962152729e-03,2.391936980123542979e-03,1.632430699914717365e-03,1.363601471455773602e-03
5.754399373371566832e+07,7.345685662012735664e-03,6.817824506486332148e-03,4.774085887318761830e-03,3.358098749707934087e-03,2.390510707144101726e-03,1.628912339335717666e-03,1.358755590044142354e-03
5.888436553555884212e+07,7.344672374952464049e-03,6.818989423994523645e-03,4.774091454042425457e-03,3.356912718531904639e-03,2.389123452830434983e-03,1.625652946923761191e-03,1.354112556166161717e-03
6.025595860743568838e+07,7.342923979683536884e-03,6.819402200941341273e-03,4.774065734787709056e-03,3.356067933700745964e-03,2.387896696633874747e-03,1.622739458327396647e-03,1.349755304309838621e-03
6.165950018614809215e+07,7.340619003173233861e-03,6.818936449529458196e-03,4.774114704737842177e-03,3.355569682743124709e-03,2.386940485146314770e-03,1.620246477015407091e-03,1.345759102908663987e-03
6.309573444801943004e+07,7.337998146007451011e-03,6.817634165191882242e-03,4.774334500837081746e-03,3.355418062003037889e-03,2.386346772265961376e-03,1.618236669562123520e-03,1.342191238697281082e-03
6.456542290346562862e+07,7.335320875262917040e-03,6.815714297022032464e-03,4.774790898227814287e-03,3.355607872564438272e-03,2.386168902493348860e-03,1.616747497051319784e-03,1.339099144394981710e-03
6.606934480075964332e+07,7.332846102496735560e-03,6.813558207166114065e-03,4.775507517463722928e-03,3.356130453072843269e-03,2.386420522860092236e-03,1.615785382697722695e-03,1.336499504831492472e-03
6.760829753919818997e+07,7.330795066036170649e-03,6.811643151935493738e-03,4.776459972088008439e-03,3.356968880000551700e-03,2.387071573075758013e-03,1.615319822788286765e-03,1.334372404242636445e-03
6.918309709189362824e+07,7.329344425895490539e-03,6.810480275632812414e-03,4.777586244253841444e-03,3.358103881056950790e-03,2.388057404830739965e-03,1.615289942919460398e-03,1.332665459627428370e-03
7.079457843841373920e+07,7.328600619176054397e-03,6.810509215715711100e-03,4.778784726707204292e-03,3.359507586421568714e-03,2.389293568446249506e-03,1.615611090293830876e-03,1.331301060615956927e-03
7.244359600749890506e+07,7.328625467849217770e-03,6.812026640497307640e-03,4.779949378651915728e-03,3.361148245115525100e-03,2.390680825954125469e-03,1.616181062899816820e-03,1.330183207135846642e-03
7.413102413009162247e+07,7.329409854532786817e-03,6.815108284869957761e-03,4.780982501055666169e-03,3.362988453809325103e-03,2.392127769202630812e-03,1.616902277610738140e-03,1.329221677910805404e-03
7.585775750291851163e+07,7.330897290052654919e-03,6.819600088675995680e-03,4.781824680288516982e-03,3.364984916169118986e-03,2.393553340859078463e-03,1.617687752510507063e-03,1.328340690317906473e-03
7.762471166286927462e+07,7.332962668388156614e-03,6.825124364479846599e-03,4.782459414434646512e-03,3.367092176995010577e-03,2.394897619757234680e-03,1.618472301515599086e-03,1.327489393668496078e-03
7.943282347242821753e+07,7.335419483063233652e-03,6.831137215007810314e-03,4.782926223613477405e-03,3.369258893122848222e-03,2.396120724913246031e-03,1.619215983271175005e-03,1.326646388179030271e-03
8.128305161640995741e+07,7.337995010631816542e-03,6.837017482450438895e-03,4.783305267757752451e-03,3.371430471942978100e-03,2.397198540219332933e-03,1.619897551345072812e-03,1.325809159174301836e-03
8.317637711026708782e+07,7.340343421904925968e-03,6.842161581062730299e-03,4.783701063858251598e-03,3.373542954039470462e-03,2.398125457324923240e-03,1.620513017970445519e-03,1.324991557207367242e-03
8.511380382023759186e+07,7.342054457864254091e-03,6.846068816407188673e-03,4.784216308729317274e-03,3.375530069113535925e-03,2.398911026467955964e-03,1.621069548272961909e-03,1.324208978298911177e-03
8.709635899560795724e+07,7.342719458351396056e-03,6.848413950191516858e-03,4.784919243437570774e-03,3.377320550996082589e-03,2.399573756432673774e-03,1.621575564520811924e-03,1.323470342201088197e-03
8.912509381337440014e+07,7.341979773874448244e-03,6.849064401027114488e-03,4.785834097309378532e-03,3.378846659957621557e-03,2.400143401926549749e-03,1.622035094505458550e-03,1.322769451336377241e-03
9.120108393559114635e+07,7.339604966353168933e-03,6.848078103295031881e-03,4.786930186154691493e-03,3.380047580083539970e-03,2.400652580066639768e-03,1.622444819217695429e-03,1.322083712927115285e-03
9.332543007969924808e+07,7.335539476998086290e-03,6.845676492182202304e-03,4.788133671037471221e-03,3.380880857861635631e-03,2.401130898837282399e-03,1.622793358808274954e-03,1.321378828123952881e-03
9.549925860214368999e+07,7.329948378563584319e-03,6.842173614640815679e-03,4.789342796733180550e-03,3.381323673114630321e-03,2.401607396357034914e-03,1.623066252419035375e-03,1.320617185256168754e-03
9.772372209558111429e+07,7.323204084242577148e-03,6.837940972421538074e-03,4.790460936923592386e-03,3.381379867329792517e-03,2.402095621848470211e-03,1.623246837903751655e-03,1.319764186880196827e-03
1.000000000000000000e+08,7.315821200601101831e-03,6.833331983520546903e-03,4.791430800585830437e-03,3.381084449391982740e-03,2.402605044049615883e-03,1.623328471287617276e-03,1.318802454591130576e-03
1.023292992280753702e+08,7.308398361230026598e-03,6.828690167349995080e-03,4.792241700273908341e-03,3.380497012418493420e-03,2.403138134039627029e-03,1.623320212341097758e-03,1.317736626710627312e-03
1.047128548050898463e+08,7.301508640115422430e-03,6.824285506766075531e-03,4.792941067996992800e-03,3.379699111792763312e-03,2.403696025296953205e-03,1.623251334515630724e-03,1.316595713373746408e-03
1.071519305237604827e+08,7.295642032588079556e-03,6.820332783185130594e-03,4.793617399238133889e-03,3.378786122911264008e-03,2.404286955002368255e-03,1.623170349293082040e-03,1.315427324017044187e-03
1.096478196143182814e+08,7.291149275041685848e-03,6.816978967619731315e-03,4.794370855797089499e-03,3.377853667903950134e-03,2.404923558772201903e-03,1.623140701915133568e-03,1.314288600013952413e-03
1.122018454301965237e+08,7.288201132391096577e-03,6.814316961769381099e-03,4.795279542619506133e-03,3.376986216231081007e-03,2.405625190728877347e-03,1.623230532611070944e-03,1.313235359883421728e-03
1.148153621496884078e+08,7.286829611331440207e-03,6.812364158578921268e-03,4.796368182796030555e-03,3.376244678474203068e-03,2.406413999562789351e-03,1.623504460761606392e-03,1.312313159143802367e-03
1.174897554939530343e+08,7.286939194569240150e-03,6.811077362633180879e-03,4.797588451788816627e-03,3.375664428788393255e-03,2.407304044614553672e-03,1.624012722340008319e-03,1.311548603830159756e-03
1.202264434617413133e+08,7.288345574773444011e-03,6.810350325379179934e-03,4.798825497754155220e-03,3.375247486205625730e-03,2.408295212121156978e-03,1.624783094766285184e-03,1.310946546640276347e-03
1.230268770812381059e+08,7.290801809766435729e-03,6.810030071244652441e-03,4.799910540819928885e-03,3.374972185068114000e-03,2.409366659884670803e-03,1.625822458317342919e-03,1.310498226772252237e-03
1.258925411794166118e+08,7.294037482325273214e-03,6.809923450998183088e-03,4.800652381759692305e-03,3.374795368327961759e-03,2.410477542973998508e-03,1.627115887621166396e-03,1.310183471465409819e-03
1.288249551693132222e+08,7.297742247796426031e-03,6.809830903529292406e-03,4.800889965418846453e-03,3.374669718381364224e-03,2.411568476147789818e-03,1.628631129926934405e-03,1.309979306289255638e-03
1.318256738556404710e+08,7.301597200573748531e-03,6.809571637619520057e-03,4.800512613526358024e-03,3.374547534384080699e-03,2.412563818251356376e-03,1.630319662329695728e-03,1.309861206400985117e-03
1.348962882591656148e+08,7.305274254478541160e-03,6.809001547896952923e-03,4.799491354541049644e-03,3.374395382369988622e-03,2.413385741580561378e-03,1.632121790922324428e-03,1.309804628896121294e-03
1.380384264602886736e+08,7.308451594288787115e-03,6.808037364471627648e-03,4.797877663776691469e-03,3.374190590600094006e-03,2.413964096007296511e-03,1.633967292747562578e-03,1.309785687298839745e-03
1.412537544622755349e+08,7.310854724043192900e-03,6.806666983911274782e-03,4.795791429055668367e-03,3.373922660128629396e-03,2.414239455501569504e-03,1.635779312493659604e-03,1.309773504753422840e-03
1.445439770745927989e+08,7.312293824279764327e-03,6.804937572768125949e-03,4.793396680217828359e-03,3.373592051541026565e-03,2.414176165192591893e-03,1.637477426396204616e-03,1.309732108427476716e-03
1.479108388168207109e+08,7.312707631450737072e-03,6.802943850753783925e-03,4.790864499530311793e-03,3.373196882617486656e-03,2.413759176390191646e-03,1.638979776875538552e-03,1.309614054335274521e-03
1.513561248436207175e+08,7.312184287368390587e-03,6.800821347750903023e-03,4.788354322815865927e-03,3.372736873514593434e-03,2.412996990705013403e-03,1.640212571506265322e-03,1.309366528528352119e-03
1.548816618912479579e+08,7.310964793825809431e-03,6.798710182372844600e-03,4.785986062456035889e-03,3.372209629450627182e-03,2.411918803479678498e-03,1.641118582914580107e-03,1.308937148565729415e-03
1.584893192461110950e+08,7.309399296597874143e-03,6.796758363701813424e-03,4.783846331222246263e-03,3.371614720829861286e-03,2.410566005869356487e-03,1.641659314857194093e-03,1.308277788232391735e-03
1.621810097358933091e+08,7.307899398248264740e-03,6.795100121276087361e-03,4.781980952949587207e-03,3.370956226301751249e-03,2.408988102959141574e-03,1.641823530805733289e-03,1.307355518853609878e-03
1.659586907437562943e+08,7.306849895242608153e-03,6.793852848912264666e-03,4.780409796188130403e-03,3.370250092824868433e-03,2.407240425225838643e-03,1.641628331205733857e-03,1.306158565094377513e-03
1.698243652461746037e+08,7.306548152690549823e-03,6.793107184153916560e-03,4.779140975337582697e-03,3.369525730629586730e-03,2.405382228390421772e-03,1.641119518527613119e-03,1.304703694156910060e-03
1.737800828749376237e+08,7.307146996104837977e-03,6.792922550092990105e-03,4.778177685514379408e-03,3.368826420221378640e-03,2.403475458179702047e-03,1.640367459017220281e-03,1.303036172050066072e-03
1.778279410038922727e+08,7.308649729326693184e-03,6.793318764791026962e-03,4.777519275465529763e-03,3.368196406377692298e-03,2.401591014326972997e-03,1.639462891279348453e-03,1.301228921605626643e-03
1.819700858609982431e+08,7.310946447543563431e-03,6.794268513345264743e-03,4.777164603071594809e-03,3.367686196199484120e-03,2.399807706021938290e-03,1.638506619875947957e-03,1.299372804870644769e-03
1.862087136662865579e+08,7.313860142594240388e-03,6.795701162235916887e-03,4.777103514145532998e-03,3.367332142282104725e-03,2.398213113052910517e-03,1.637604017468799163e-03,1.297570636039269707e-03
1.905460717963244319e+08,7.317220975282751408e-03,6.797511135769577877e-03,4.777315184547810921e-03,3.367155062597723160e-03,2.396896820212772623e-03,1.636852793136298664e-03,1.295922029050832402e-03
1.949844599758041501e+08,7.320888682861702301e-03,6.799561269173449995e-03,4.777769476669128934e-03,3.367156177291867440e-03,2.395944388977366921e-03,1.636335098801717722e-03,1.294512538200005228e-03
1.995262314968882799e+08,7.324794194476931877e-03,6.801707270705262612e-03,4.778427361511945401e-03,3.367316579939398126e-03,2.395426860290206673e-03,1.636109682183179478e-03,1.293404963851857653e-03
2.041737944669531584e+08,7.328897830638646423e-03,6.803814748416955188e-03,4.779249783536970719e-03,3.367604224719510531e-03,2.395389533015947724e-03,1.636204904386849741e-03,1.292629409953711169e-03
2.089296130854040980e+08,7.333175957642398476e-03,6.805760599572717104e-03,4.780196136975185112e-03,3.367982069803887764e-03,2.395847102496881202e-03,1.636618570222580799e-03,1.292185231779448881e-03
2.137962089502232373e+08,7.337568244397374775e-03,6.807456809343879166e-03,4.781239505570048128e-03,3.368418804024247114e-03,2.396776893306124152e-03,1.637319386377142014e-03,1.292040695789000793e-03
2.187761623949551880e+08,7.341949508054752306e-03,6.808838333905090426e-03,4.782358980985833806e-03,3.368895279733899462e-03,2.398121155111871718e-03,1.638252336901710286e-03,1.292143271708696061e-03
2.238721138568337858e+08,7.346119274881306865e-03,6.809873934912441876e-03,4.783537168560740051e-03,3.369417592224658187e-03,2.399795177860217146e-03,1.639348204424370984e-03,1.292424104101831239e-03
2.290867652767769992e+08,7.349851142635531985e-03,6.810560887616999223e-03,4.784761051663062939e-03,3.370008161212883612e-03,2.401690950855616194e-03,1.640534335306083162e-03,1.292813315340326195e-03
2.344228815319917798e+08,7.352920041414247668e-03,6.810933520674730679e-03,4.786014658669826907e-03,3.370711123589244934e-03,2.403691794504774371e-03,1.641743614204577151e-03,1.293245423454403428e-03
2.398832919019494653e+08,7.355179649308223391e-03,6.811048651364658493e-03,4.787281906911801735e-03,3.371577757214125771e-03,2.405680499765566055e-03,1.642924647369952166e-03,1.293669897128448681e-03
2.454708915685033500e+08,7.356594038637117097e-03,6.810998909619316033e-03,4.788547449637556991e-03,3.372653666727287725e-03,2.407546513243982028e-03,1.644044332628423173e-03,1.294055009899233678e-03
2.511886431509582102e+08,7.357253214537893757e-03,6.810893998654501263e-03,4.789790964471489151e-03,3.373960614041789704e-03,2.409195461164212113e-03,1.645092940080766829e-03,1.294390539670279465e-03
2.570395782768864632e+08,7.357373892569974913e-03,6.810847252762641628e-03,4.790990627018560516e-03,3.375486963770549503e-03,2.410549587610428743e-03,1.646078397414988542e-03,1.294687440377734157e-03
2.630267991895381510e+08,7.357246977139532927e-03,6.810952215984851857e-03,4.792122552119131886e-03,3.377177514400773149e-03,2.411553593066839869e-03,1.647020785590174851e-03,1.294969845325717609e-03
2.691534803926913738e+08,7.357170328168090474e-03,6.811261523970196970e-03,4.793150657301122747e-03,3.378937707837469887e-03,2.412177604369406675e-03,1.647946728778398699e-03,1.295271728599588831e-03
2.754228703338163495e+08,7.357380314321390266e-03,6.811767998326942637e-03,4.794021673466988646e-03,3.380642163636603074e-03,2.412415316777161579e-03,1.648878385701469350e-03,1.295626551487441894e-03
2.818382931264449358e+08,7.357995639258312071e-03,6.812395036410035312e-03,4.794661657256928111e-03,3.382150134284365745e-03,2.412285989504098140e-03,1.649829138643749919e-03,1.296059602127371197e-03
2.884031503126611710e+08,7.358985340785169360e-03,6.813007237097525905e-03,4.794979658976889110e-03,3.383330166583313914e-03,2.411831475670513092e-03,1.650796665868378612e-03,1.296580567414127054e-03
2.951209226666390300e+08,7.360174378123010043e-03,6.813447288372321067e-03,4.794870319805374578e-03,3.384081120304393772e-03,2.411110600844273370e-03,1.651761372622166700e-03,1.297180966416158895e-03
3.019951720402019024e+08,7.361276863568136201e-03,6.813553804537316946e-03,4.794232771084168572e-03,3.384343546640563270e-03,2.410196782903960711e-03,1.652693414302543445e-03,1.297839111721114415e-03
3.090295432513592243e+08,7.361961257989469397e-03,6.813211689143187401e-03,4.792989402791235365e-03,3.384118533234909548e-03,2.409164777305238068e-03,1.653555028609756186e-03,1.298519364248148285e-03
3.162277660168379545e+08,7.361934337775479995e-03,6.812369914524801784e-03,4.791112172542758008e-03,3.383456959806865460e-03,2.408083910840705909e-03,1.654309940640041844e-03,1.299183730448533452e-03
3.235936569296280742e+08,7.361006933471411946e-03,6.811069474170054240e-03,4.788637341739377350e-03,3.382455238109078818e-03,2.407009878403341702e-03,1.654929889181550300e-03,1.299798811345128030e-03
3.311311214825907946e+08,7.359139621669687735e-03,6.809429835268041888e-03,4.785670288584400849e-03,3.381238082307352726e-03,2.405981999003809109e-03,1.655401442851285078e-03,1.300341764484698199e-03
3.388441561392020583e+08,7.356455519844958338e-03,6.807625042992632332e-03,4.782389916620689678e-03,3.379934128590814449e-03,2.405021357155617389e-03,1.655728833982673693e-03,1.300805338757223808e-03
3.467368504525309801e+08,7.353221365791796221e-03,6.805850632037781060e-03,4.779020256795089676e-03,3.378659519152110626e-03,2.404133469482571880e-03,1.655931124246125350e-03,1.301197130821186597e-03
3.548133892335760593e+08,7.349794745372974919e-03,6.804272903013120974e-03,4.775806533228271061e-03,3.377503806270806645e-03,2.403316796886454786e-03,1.656042513563610406e-03,1.301537666547464105e-03
3.630780547701017857e+08,7.346556961156730341e-03,6.803015028326519879e-03,4.772984075450307541e-03,3.376514305228463762e-03,2.402567856841909041e-03,1.656100215606155952e-03,1.301854449546327539e-03
3.715352290971727967e+08,7.343850152648883842e-03,6.802123305241077403e-03,4.770741834574650057e-03,3.375698540044597042e-03,2.401882966832453222e-03,1.656142204270323950e-03,1.302175799540225293e-03
3.801893963205612302e+08,7.341917982584518845e-03,6.801587962389452416e-03,4.769190407313352725e-03,3.375027761383373945e-03,2.401265315684534586e-03,1.656199630546515734e-03,1.302528488759791599e-03
3.890451449942804575e+08,7.340880484841287926e-03,6.801345674271327447e-03,4.768360709987776169e-03,3.374445274890793510e-03,2.400719420898912888e-03,1.656292965943293631e-03,1.302929760988462545e-03
3.981071705534968972e+08,7.340741404528337496e-03,6.801328156116576845e-03,4.768202244465645674e-03,3.373881551341172819e-03,2.400250596097916293e-03,1.656428712920611154e-03,1.303386832633282762e-03
4.073802778041121960e+08,7.341390908831691917e-03,6.801488853510416488e-03,4.768594389501857114e-03,3.373266530974038807e-03,2.399862404696098250e-03,1.656602410495805391e-03,1.303896654242639366e-03
4.168693834703346491e+08,7.342646273946910711e-03,6.801819672755901949e-03,4.769380960812615380e-03,3.372550165913180530e-03,2.399553932336512263e-03,1.656798715161655498e-03,1.304446827197077016e-03
4.265795188015934229e+08,7.344286769007367550e-03,6.802367554265560667e-03,4.770397901302541287e-03,3.371702149185455081e-03,2.399321831015494965e-03,1.656995856881564484e-03,1.305019197924538231e-03
4.365158322401665449e+08,7.346067520688461493e-03,6.803210967962386967e-03,4.771498726577349386e-03,3.370726188036889115e-03,2.399162256653477807e-03,1.657169357335818057e-03,1.305591811096457402e-03
4.466835921509634852e+08,7.347755280584986753e-03,6.804445411005358331e-03,4.772579791237278705e-03,3.369653064307530019e-03,2.399073527034547779e-03,1.657295532560861765e-03,1.306145015906245814e-03
4.570881896148751974e+08,7.349123554106279030e-03,6.806140235277047430e-03,4.773584602469632329e-03,3.368539716669984897e-03,2.399059748964850469e-03,1.657356290639193722e-03,1.306665617182510217e-03
4.677351412871981263e+08,7.349973394033483889e-03,6.808317719403920477e-03,4.774504710992820769e-03,3.367453579580693187e-03,2.399128985084449280e-03,1.657340446972595206e-03,1.307148439300129640e-03
4.786300923226380348e+08,7.350136264949624042e-03,6.810919301358232120e-03,4.775358272611072118e-03,3.366466015679940235e-03,2.399296445592231930e-03,1.657247172762027921e-03,1.307598671137437168e-03
4.897788193684456348e+08,7.349493665625568897e-03,6.813803710953613042e-03,4.776174201126861044e-03,3.365638792725936333e-03,2.399578939480817661e-03,1.657084710798486333e-03,1.308030612441918534e-03
5.011872336272714734e+08,7.348003588600519539e-03,6.816767267900655271e-03,4.776972627161639451e-03,3.365015619768027110e-03,2.399990544901300579e-03,1.656871299201634687e-03,1.308464855272735948e-03
5.128613839913658500e+08,7.345700035539719751e-03,6.819569164479228132e-03,4.777749861847402010e-03,3.364617553788337104e-03,2.400539121073770078e-03,1.656631088040999393e-03,1.308920302492473436e-03
5.248074602497733831e+08,7.342735429043166853e-03,6.821969108661613337e-03,4.778476576251251828e-03,3.364444960929679866e-03,2.401221765820910417e-03,1.656391366762044026e-03,1.309412801421867487e-03
5.370317963702532053e+08,7.339348266255493226e-03,6.823782725230886220e-03,4.779100912421720311e-03,3.364479001907070069e-03,2.402021749567628296e-03,1.656178431330941354e-03,1.309946782820241556e-03
5.495408738576247692e+08,7.335848037194776620e-03,6.824893363716928382e-03,4.779558532478522803e-03,3.364686371907547706e-03,2.402908998487832820e-03,1.656016050918432186e-03,1.310516894739898342e-03
5.623413251903491020e+08,7.332578632024241289e-03,6.825289530351946396e-03,4.779788650621644326e-03,3.365028136267000664e-03,2.403842759767274486e-03,1.655922365534129217e-03,1.311106530768980667e-03
5.754399373371566534e+08,7.329861762698123423e-03,6.825050317529013540e-03,4.779749194078431948e-03,3.365460724440445372e-03,2.404770814499433262e-03,1.655908339699253742e-03,1.311690809769815559e-03
5.888436553555884361e+08,7.327934112570326682e-03,6.824340752396072449e-03,4.779424830103645543e-03,3.365940603737063372e-03,2.405641542470843882e-03,1.655977717078043962e-03,1.312243070916128919e-03
6.025595860743569136e+08,7.326928244719073044e-03,6.823352795648051326e-03,4.778828930200284576e-03,3.366423026425408201e-03,2.406408277767755049e-03,1.656128301993947411e-03,1.312739895420483470e-03
6.165950018614809513e+08,7.326842269419201435e-03,6.822298931323462004e-03,4.778005004541820144e-03,3.366864947733777102e-03,2.407036930481472672e-03,1.656350264486740245e-03,1.313165200451878655e-03
6.309573444801943302e+08,7.327565743184899331e-03,6.821354203678509781e-03,4.777025808128577793e-03,3.367227267834486341e-03,2.407511889621376331e-03,1.656629953659681997e-03,1.313515640352000934e-03
6.456542290346562862e+08,7.328903310772774161e-03,6.820633809989290475e-03,4.775987037908244887e-03,3.367472300690087239e-03,2.407840838882516904e-03,1.656947789199059379e-03,1.313799844629699558e-03
6.606934480075964928e+08,7.330616899608685157e-03,6.820182505818657946e-03,4.774995869091726297e-03,3.367571866374862236e-03,2.408053347392800133e-03,1.657281377227905845e-03,1.314036188596566512e-03
6.760829753919818401e+08,7.332469562065353774e-03,6.819960731867802384e-03,4.774164356582251585e-03,3.367512077699952831e-03,2.408195423356042190e-03,1.657606585022123680e-03,1.314250795859574954e-03
6.918309709189362526e+08,7.334251672100988544e-03,6.819876121822785256e-03,4.773591600631383811e-03,3.367296418052976442e-03,2.408320291816071126e-03,1.657899497672746117e-03,1.314469844135128952e-03
7.079457843841372728e+08,7.335785062712344914e-03,6.819778739051532077e-03,4.773350360073834453e-03,3.366949635338897101e-03,2.408481058621851374e-03,1.658142527447046795e-03,1.314716719700648965e-03
7.244359600749890804e+08,7.336919496460167153e-03,6.819511055241792366e-03,4.773475854519036374e-03,3.366518207752834235e-03,2.408720283998623275e-03,1.658324304375321471e-03,1.315007301122667364e-03
7.413102413009161949e+08,7.337524213897475903e-03,6.818914434911215253e-03,4.773953786445982173e-03,3.366065837221601190e-03,2.409059823582485917e-03,1.658446094084199251e-03,1.315346955263603035e-03
7.585775750291851759e+08,7.337475229719106137e-03,6.817860320961017552e-03,4.774722492342646160e-03,3.365668768084668829e-03,2.409500540364727540e-03,1.658520825817411549e-03,1.315729805130282613e-03
7.762471166286927462e+08,7.336662621908284290e-03,6.816267757876578320e-03,4.775688755886238306e-03,3.365407041295326914e-03,2.410021938898412180e-03,1.658571299496934808e-03,1.316139541443075512e-03
7.943282347242821455e+08,7.335001396750135197e-03,6.814114138066150982e-03,4.776736960425115482e-03,3.365351416600633264e-03,2.410586265563111150e-03,1.658627815508981066e-03,1.316553678200648239e-03
8.128305161640994549e+08,7.332466164387150750e-03,6.811436090580748337e-03,4.777757656979956212e-03,3.365558360628185999e-03,2.411149270804681648e-03,1.658722886517162475e-03,1.316946304355789098e-03
8.317637711026709080e+08,7.329084654385067434e-03,6.808321219782195038e-03,4.778660578993553301e-03,3.366058184508995219e-03,2.411667197673531774e-03,1.658884955042393703e-03,1.317294032331065880e-03
8.511380382023758888e+08,7.324991107386857533e-03,6.804906080495227126e-03,4.779388238147182395e-03,3.366848799557484433e-03,2.412103850151813608e-03,1.659130626674438884e-03,1.317577900587010246e-03
8.709635899560796022e+08,7.320395137255159002e-03,6.801350755070393640e-03,4.779918410795475081e-03,3.367894946211266640e-03,2.412438974385881698e-03,1.659462619941522816e-03,1.317789186480637122e-03
8.912509381337441206e+08,7.315577362793996424e-03,6.797838294856634392e-03,4.780263644250012586e-03,3.369123730821030772e-03,2.412668667519793538e-03,1.659866422896760655e-03,1.317928245031711179e-03
9.120108393559114933e+08,7.310869268195421822e-03,6.794558030772088024e-03,4.780458344468555693e-03,3.370433710241798036e-03,2.412801638718813091e-03,1.660309831104108931e-03,1.318003333875227261e-03
9.332543007969924212e+08,7.306604761600166142e-03,6.791680736632555761e-03,4.780542958982306363e-03,3.371703520133603922e-03,2.412860489677218657e-03,1.660750464211519818e-03,1.318030587616810878e-03
9.549925860214369297e+08,7.303095474800744627e-03,6.789371458849113861e-03,4.780561962123766953e-03,3.372802651988479096e-03,2.412871494242362774e-03,1.661138660601314690e-03,1.318028378986523539e-03
9.772372209558111429e+08,7.300600882723202664e-03,6.787755380900230111e-03,4.780555715166312156e-03,3.373613522996539004e-03,2.412861064561538926e-03,1.661428586743167891e-03,1.318014629539103737e-03
1.000000000000000000e+09,7.299304027424327081e-03,6.786923008659824855e-03,4.780546633792619182e-03,3.374042054695036534e-03,2.412849889541376219e-03,1.661583166643760103e-03,1.318003668692723472e-03


==> anc/fig5f_t_transprob.csv <==
1.023292992280754217e-02,1.460985168260557141e-31,1.572528568576719088e-31,1.790452849551908485e-31,2.291579767787386178e-31,6.796134105471371451e-31,8.681178219598293774e-31,9.122773989150735344e-31
1.047128548050899575e-02,1.461019868407435538e-31,1.572561125753621947e-31,1.790476659466417969e-31,2.291596821467331688e-31,6.796217071918064734e-31,8.681233333934575070e-31,9.122863430105740832e-31
1.071519305237606488e-02,1.461068958504362741e-31,1.572606612572110231e-31,1.790511654283366354e-31,2.291620869975384835e-31,6.796335014435714457e-31,8.681312531254753038e-31,9.122991140866871522e-31
1.096478196143185063e-02,1.461129207692480909e-31,1.572661389689363062e-31,1.790556986191999639e-31,2.291650473921195403e-31,6.796480761872502646e-31,8.681412530893073984e-31,9.123150131317428691e-31
1.122018454301963557e-02,1.461196635040790618e-31,1.572721236991069804e-31,1.790611579621051114e-31,2.291684122777544365e-31,6.796646416616965217e-31,8.681529609377419396e-31,9.123332601712701317e-31
1.148153621496882971e-02,1.461266960971585267e-31,1.572781830866769630e-31,1.790674302755354032e-31,2.291720593552469519e-31,6.796823852353367506e-31,8.681660249074087249e-31,9.123530456099205606e-31
1.174897554939529666e-02,1.461335992021332328e-31,1.572839360098142446e-31,1.790744131222633411e-31,2.291759317120762851e-31,6.797005830195814619e-31,8.681801341715124005e-31,9.123736129160871908e-31
1.202264434617413176e-02,1.461400110764152554e-31,1.572890718393046282e-31,1.790819974388488847e-31,2.291800491873416827e-31,6.797186485035346995e-31,8.681950364472981298e-31,9.123943156396193475e-31
1.230268770812381791e-02,1.461456835594105864e-31,1.572933961921375831e-31,1.790900921268716430e-31,2.291845074996604425e-31,6.797361882130122032e-31,8.682105130617396083e-31,9.124146523581306731e-31
1.258925411794167490e-02,1.461504915499207531e-31,1.572968422851834711e-31,1.790985911475914861e-31,2.291894766810810417e-31,6.797530039162986085e-31,8.682263582569834510e-31,9.124342791650751920e-31
1.288249551693134223e-02,1.461544590865612934e-31,1.572994623595956060e-31,1.791073423665282817e-31,2.291951367366863842e-31,6.797690713919475949e-31,8.682423654602804031e-31,9.124530290793586500e-31
1.318256738556407466e-02,1.461577380717992216e-31,1.573014187552982108e-31,1.791161367818845978e-31,2.292016709892024146e-31,6.797844891379314088e-31,8.682582989037919737e-31,9.124708798133685587e-31
1.348962882591653312e-02,1.461605878467928852e-31,1.573029300468842331e-31,1.791246720994262118e-31,2.292091704345583354e-31,6.797994578121437982e-31,8.682738904081916481e-31,9.124879473919829728e-31
1.380384264602885214e-02,1.461633001163326275e-31,1.573042376117448035e-31,1.791325472521895105e-31,2.292176380054459608e-31,6.798141986126732158e-31,8.682888951508184501e-31,9.125044554204277972e-31
1.412537544622754007e-02,1.461661621705684004e-31,1.573055726048295839e-31,1.791393383373945589e-31,2.292269458705174578e-31,6.798289206569502065e-31,8.683030779440747993e-31,9.125207086481489220e-31
1.445439770745927249e-02,1.461694071531690995e-31,1.573071207332284190e-31,1.791446354050209725e-31,2.292368615304889717e-31,6.798438301352290998e-31,8.683162932993235016e-31,9.125370511245317550e-31
1.479108388168207111e-02,1.461731803745667129e-31,1.573090041872325535e-31,1.791481203076567941e-31,2.292470651500437978e-31,6.798590480614361276e-31,8.683285125984622412e-31,9.125538391126228917e-31
1.513561248436207964e-02,1.461775358156832190e-31,1.573112883434933488e-31,1.791496793554625791e-31,2.292572148621728890e-31,6.798746650660145277e-31,8.683398754982808091e-31,9.125714288220225286e-31
1.548816618912481069e-02,1.461824395615365049e-31,1.573139953388128595e-31,1.791494167853263371e-31,2.292670039462744272e-31,6.798907277460914771e-31,8.683506828202802273e-31,9.125901445013031908e-31
1.584893192461113431e-02,1.461877917026760834e-31,1.573170935832426404e-31,1.791476937690627584e-31,2.292762016343490608e-31,6.799072594966303522e-31,8.683614384893059699e-31,9.126102767597444520e-31
1.621810097358929864e-02,1.461934401525757881e-31,1.573205376095745769e-31,1.791450888097462181e-31,2.292846937099783938e-31,6.799242713124969743e-31,8.683728002279723716e-31,9.126320705865913721e-31
1.659586907437560557e-02,1.461992228474694664e-31,1.573242585728164188e-31,1.791423184657352279e-31,2.292924712925308425e-31,6.799417861328214378e-31,8.683855553790999836e-31,9.126557273592446428e-31
1.698243652461744330e-02,1.462049634959997838e-31,1.573281959190743820e-31,1.791401341177085188e-31,2.292996233743057720e-31,6.799598643644187725e-31,8.684005694143137121e-31,9.126814203133164240e-31
1.737800828749375484e-02,1.462104929305845623e-31,1.573322926740714128e-31,1.791392308754898191e-31,2.293063156951679384e-31,6.799786184548333467e-31,8.684186758986620977e-31,9.127092947379864145e-31
1.778279410038922925e-02,1.462156712178652289e-31,1.573365295899133935e-31,1.791401678508215997e-31,2.293127429382395637e-31,6.799981963851815107e-31,8.684406131979987942e-31,9.127395131018677604e-31
1.819700858609983596e-02,1.462204039311628808e-31,1.573409303119768528e-31,1.791433047754810812e-31,2.293191385750585703e-31,6.800187758680505198e-31,8.684669096969231279e-31,9.127722257063148420e-31
1.862087136662867598e-02,1.462246605052780800e-31,1.573455888289052375e-31,1.791487972265142391e-31,2.293257509287011656e-31,6.800405510918331220e-31,8.684978546361081506e-31,9.128076133110758226e-31
1.905460717963247327e-02,1.462284996681549298e-31,1.573506726685400512e-31,1.791566022928315375e-31,2.293328426370200700e-31,6.800636512081503479e-31,8.685334624926706276e-31,9.128458673885931847e-31
1.949844599758045541e-02,1.462320816448532034e-31,1.573564002393537681e-31,1.791665081020971416e-31,2.293406773713772505e-31,6.800881408934177537e-31,8.685734980709964999e-31,9.128871636909881487e-31
1.995262314968879874e-02,1.462356549223606316e-31,1.573630247476497927e-31,1.791782003918570080e-31,2.293495121286648721e-31,6.801139745247650360e-31,8.686175158155318859e-31,9.129316121091302544e-31
2.041737944669529473e-02,1.462395115872747742e-31,1.573707613993900575e-31,1.791913139243096225e-31,2.293595712602510075e-31,6.801410085084327357e-31,8.686649691333325566e-31,9.129792352866446518e-31
2.089296130854039618e-02,1.462439558907116956e-31,1.573797243584840938e-31,1.792054781138581512e-31,2.293709970842478008e-31,6.801690433308825194e-31,8.687152992850725876e-31,9.130299354187731245e-31
2.137962089502232557e-02,1.462492439812333008e-31,1.573898922482985090e-31,1.792203764204182047e-31,2.293838330282893910e-31,6.801978660218483089e-31,8.687679822457760952e-31,9.130834829845995245e-31
2.187761623949553008e-02,1.462555403935775071e-31,1.574010766558594203e-31,1.792357577926824400e-31,2.293979980317699152e-31,6.802273194470466535e-31,8.688226154748935756e-31,9.131395563021086374e-31
2.238721138568339902e-02,1.462628842641930922e-31,1.574129221809999332e-31,1.792514637306382980e-31,2.294133418877650369e-31,6.802573656699000225e-31,8.688789203448600432e-31,9.131977745914352879e-31
2.290867652767772378e-02,1.462712086575988626e-31,1.574249894107469054e-31,1.792674144644725960e-31,2.294296429792447873e-31,6.802881362215615818e-31,8.689367483148380642e-31,9.132577915964140078e-31
2.344228815319922624e-02,1.462803634089438552e-31,1.574368074934462471e-31,1.792835833640224729e-31,2.294467031049898224e-31,6.803199144091287549e-31,8.689960647281334973e-31,9.133193445893522483e-31
2.398832919019489723e-02,1.462901513126298620e-31,1.574479919211595382e-31,1.792999540026391322e-31,2.294643976322199694e-31,6.803530980890580819e-31,8.690569316740900162e-31,9.133823149428776442e-31
2.454708915685031162e-02,1.463003901552331343e-31,1.574583186723700227e-31,1.793164928695410837e-31,2.294827066793808858e-31,6.803881452798602710e-31,8.691194989161455599e-31,9.134467650228067284e-31
2.511886431509579437e-02,1.463109409750678909e-31,1.574677790051719500e-31,1.793331186296854512e-31,2.295017303291537208e-31,6.804255012323688831e-31,8.691839403819046490e-31,9.135129501140137464e-31
2.570395782768863241e-02,1.463217438482527077e-31,1.574765751290943711e-31,1.793497003902006664e-31,2.295216396195404957e-31,6.804655026664219189e-31,8.692505041165645602e-31,9.135812738978151541e-31
2.630267991895381477e-02,1.463328068527641007e-31,1.574850899280520834e-31,1.793660569711872696e-31,2.295426486534530592e-31,6.805083971567708956e-31,8.693194363616361722e-31,9.136522414924127075e-31
2.691534803926915256e-02,1.463442058095604276e-31,1.574938143854243779e-31,1.793820030007416076e-31,2.295649203531303126e-31,6.805543167094672769e-31,8.693910131178191275e-31,9.137264066782835369e-31
2.754228703338166065e-02,1.463560610254506888e-31,1.575032694499618111e-31,1.793973975742130309e-31,2.295885527101494816e-31,6.806033168243130803e-31,8.694655122798357486e-31,9.138043243729120410e-31
2.818382931264453578e-02,1.463685154187610391e-31,1.575139089654227434e-31,1.794121664827003287e-31,2.296135191258890068e-31,6.806554641629799178e-31,8.695431845931591787e-31,9.138864825877762270e-31
2.884031503126605750e-02,1.463817112721322696e-31,1.575260727632490629e-31,1.794263507692700264e-31,2.296397117127190992e-31,6.807108516191247049e-31,8.696242937508617019e-31,9.139732631112445645e-31
2.951209226666385438e-02,1.463957925293777642e-31,1.575399484151755099e-31,1.794401027792330186e-31,2.296669372283922172e-31,6.807696314453154337e-31,8.697091116419530066e-31,9.140649424003220402e-31
3.019951720402016052e-02,1.464108799794438195e-31,1.575555674789135272e-31,1.794536937698184795e-31,2.296949937974603146e-31,6.808320015406456311e-31,8.697979204303429089e-31,9.141616449156286699e-31
3.090295432513590415e-02,1.464270783269066680e-31,1.575728301108565988e-31,1.794674843637414644e-31,2.297237474873423639e-31,6.808981711176523192e-31,8.698910367692231147e-31,9.142633955715596085e-31
3.162277660168379134e-02,1.464444713138705524e-31,1.575915327688606714e-31,1.794818759297025868e-31,2.297531332354522335e-31,6.809683238062016310e-31,8.699887839441300856e-31,9.143701229737470311e-31
3.235936569296282705e-02,1.464631250032709396e-31,1.576114055277514479e-31,1.794972843742221609e-31,2.297832171949639540e-31,6.810425664674768280e-31,8.700914612663129712e-31,9.144817243823744720e-31
3.311311214825911342e-02,1.464830846918440665e-31,1.576321486096378214e-31,1.795140931389317292e-31,2.298141722247056640e-31,6.811209129642969577e-31,8.701993138107100866e-31,9.145981093802433891e-31
3.388441561392025597e-02,1.465043581488876788e-31,1.576534651811427292e-31,1.795326058560293825e-31,2.298462329620129757e-31,6.812033098100391200e-31,8.703125152054640914e-31,9.147192795761969858e-31
3.467368504525316503e-02,1.465269405909749684e-31,1.576751047323515189e-31,1.795530535370446654e-31,2.298796536555292163e-31,6.812896893410362137e-31,8.704311098856438418e-31,9.148453728725217791e-31
3.548133892335755130e-02,1.465508012735504751e-31,1.576968915877158517e-31,1.795755773781409821e-31,2.299146339118825090e-31,6.813800310720641083e-31,8.705550500613400609e-31,9.149767058764113269e-31
3.630780547701013827e-02,1.465758837825997867e-31,1.577187557580161940e-31,1.796002231917864202e-31,2.299512713086531762e-31,6.814744147963197604e-31,8.706842295497785362e-31,9.151137766773629066e-31
3.715352290971724036e-02,1.466021198427997948e-31,1.577407437589104634e-31,1.796269837080870672e-31,2.299895370404003174e-31,6.815730659301134532e-31,8.708185280946995257e-31,9.152572693112570730e-31
3.801893963205612431e-02,1.466294453243254442e-31,1.577630416962975876e-31,1.796558221819007132e-31,2.300292717499417229e-31,6.816763776624117851e-31,8.709579118205423983e-31,9.154079797859238307e-31
3.890451449942804868e-02,1.466577902970745678e-31,1.577859362699656211e-31,1.796866784532688099e-31,2.300702398446979873e-31,6.817848085813923514e-31,8.711024985314192988e-31,9.155667845893429069e-31
3.981071705534973415e-02,1.466871129155501523e-31,1.578097789804602262e-31,1.797195261027244052e-31,2.301121791370999172e-31,6.818988959588548674e-31,8.712525995060758651e-31,9.157345367715121906e-31
4.073802778041125949e-02,1.467173837645879213e-31,1.578349657991674800e-31,1.797543481368912799e-31,2.301548756878415511e-31,6.820191115176899646e-31,8.714087417043771183e-31,9.159120148199573077e-31
4.168693834703354750e-02,1.467485967727801574e-31,1.578618327953168915e-31,1.797911647550820409e-31,2.301982251714575120e-31,6.821458284630508879e-31,8.715716361160585373e-31,9.160998431678493922e-31
4.265795188015925749e-02,1.467807409126884697e-31,1.578906638918211862e-31,1.798300142693875255e-31,2.302422973785776142e-31,6.822793203077825837e-31,8.717420977760921139e-31,9.162984756220711318e-31
4.365158322401661156e-02,1.468138161816182049e-31,1.579216439764964637e-31,1.798709323119768272e-31,2.302873270916433270e-31,6.824197019129138787e-31,8.719209727469927300e-31,9.165081587612064671e-31
4.466835921509629964e-02,1.468477948007808055e-31,1.579548678886292956e-31,1.799139457311388823e-31,2.303337123508353446e-31,6.825670128496599964e-31,8.721090257272472548e-31,9.167289523210900998e-31
4.570881896148751983e-02,1.468826381973839489e-31,1.579903728658932543e-31,1.799590410284792559e-31,2.303819822283577133e-31,6.827212374272889673e-31,8.723068818563553420e-31,9.169607649084409852e-31
4.677351412871981473e-02,1.469182929660183447e-31,1.580281621548244164e-31,1.800061644542409739e-31,2.304327188629296327e-31,6.828823768393531678e-31,8.725149816552980121e-31,9.172034232619094895e-31
4.786300923226385201e-02,1.469547265536332288e-31,1.580682342523969024e-31,1.800552305801739165e-31,2.304865230637747366e-31,6.830504716118749347e-31,8.727335514451868007e-31,9.174567459923714101e-31
4.897788193684461666e-02,1.469919500582980180e-31,1.581105887171062107e-31,1.801061184139774342e-31,2.305439467614420464e-31,6.832256331261812882e-31,8.729626914002558164e-31,9.177206245384564665e-31
5.011872336272722023e-02,1.470300437044040516e-31,1.581552478326522948e-31,1.801587005363684038e-31,2.306054746238958003e-31,6.834080268885883934e-31,8.732024192158204057e-31,9.179950940895865835e-31
5.128613839913648276e-02,1.470691923158585412e-31,1.582022306373059261e-31,1.802128701240022569e-31,2.306714883862339754e-31,6.835978744186137566e-31,8.734527761982994203e-31,9.182804006598175515e-31
5.248074602497725810e-02,1.471096901481814531e-31,1.582515574196631364e-31,1.802685613127983537e-31,2.307422949099725690e-31,6.837954376555315909e-31,8.737139168024090084e-31,9.185769920471861208e-31
5.370317963702526953e-02,1.471519213057503430e-31,1.583032487750244737e-31,1.803257907997131840e-31,2.308181308139852538e-31,6.840010291943492523e-31,8.739862036777406844e-31,9.188855348943883085e-31
5.495408738576245539e-02,1.471963244813772006e-31,1.583573226730010729e-31,1.803846576552373922e-31,2.308991931645039897e-31,6.842150264244291497e-31,8.742702454655367427e-31,9.192068501565338957e-31
5.623413251903491145e-02,1.472433523789462584e-31,1.584138131159951612e-31,1.804453782572237747e-31,2.309856312149069927e-31,6.844378955058337763e-31,8.745669078486128319e-31,9.195418535366244911e-31
5.754399373371569398e-02,1.472934234364467375e-31,1.584727953326737201e-31,1.805082491626835595e-31,2.310775574472509482e-31,6.846701940796661391e-31,8.748772747305423516e-31,9.198915136397475754e-31
5.888436553555889685e-02,1.473468906828498091e-31,1.585343691715621517e-31,1.805736623661111261e-31,2.311750520817533841e-31,6.849126110420879031e-31,8.752025876966670094e-31,9.202567749419528482e-31
6.025595860743578058e-02,1.474040272718550018e-31,1.585986895836878593e-31,1.806420543943558628e-31,2.312780960813803283e-31,6.851659154869215594e-31,8.755441649268653681e-31,9.206385592470154874e-31
6.165950018614822087e-02,1.474650321510711127e-31,1.586659296255617761e-31,1.807138784542606450e-31,2.313865859460020786e-31,6.854309715221975870e-31,8.759032888264561428e-31,9.210377484478263922e-31
6.309573444801933051e-02,1.475300478795704316e-31,1.587362575936338477e-31,1.807895746045798087e-31,2.315003234646952116e-31,6.857086716555472018e-31,8.762811289501843023e-31,9.214552140838221700e-31
6.456542290346556356e-02,1.475991892586983381e-31,1.588098181970148500e-31,1.808695519147451064e-31,2.316190443421700569e-31,6.859999335791482005e-31,8.766787210927502374e-31,9.218918653218829857e-31
6.606934480075957183e-02,1.476725678495094155e-31,1.588867319031174104e-31,1.809541380463006650e-31,2.317424694940820327e-31,6.863056728976404110e-31,8.770968963031647904e-31,9.223487007840966758e-31
6.760829753919818386e-02,1.477503027161354932e-31,1.589670789968472855e-31,1.810436085346353380e-31,2.318703588559140434e-31,6.866267499076597290e-31,8.775363340668776180e-31,9.228268469103947718e-31
6.918309709189363055e-02,1.478325066932798024e-31,1.590509394403720151e-31,1.811381662380242330e-31,2.320025941702822359e-31,6.869639961434308657e-31,8.779975913213539636e-31,9.233275813108650804e-31
7.079457843841380216e-02,1.479192700485879414e-31,1.591384161809145573e-31,1.812379449954535077e-31,2.321392223390551275e-31,6.873181538384563966e-31,8.784811843781823944e-31,9.238523218244356949e-31
7.244359600749898653e-02,1.480106298485227702e-31,1.592296887338328170e-31,1.813430420579545900e-31,2.322805007436069375e-31,6.876898873196755738e-31,8.789876329337346690e-31,9.244026108229498141e-31
7.413102413009177438e-02,1.481065659423877834e-31,1.593250154501408276e-31,1.814535196093131306e-31,2.324268886146991078e-31,6.880797913838779375e-31,8.795175525518685815e-31,9.249800498990689165e-31
7.585775750291835762e-02,1.482069761362679056e-31,1.594247643816504328e-31,1.815694442142665551e-31,2.325790202577911964e-31,6.884884229750187572e-31,8.800716728714827072e-31,9.255862206989538518e-31
7.762471166286918911e-02,1.483117101687919836e-31,1.595293865267814246e-31,1.816908882516826595e-31,2.327376420855734772e-31,6.889163391688358766e-31,8.806508822526206320e-31,9.262226362640026100e-31
7.943282347242813790e-02,1.484205934586833942e-31,1.596393837574249601e-31,1.818179795540150763e-31,2.329035433797666405e-31,6.893641908418709062e-31,8.812562321874379707e-31,9.268906509902710610e-31
8.128305161640994592e-02,1.485334857455604616e-31,1.597552619404180699e-31,1.819509120534484193e-31,2.330774897073570767e-31,6.898327260739406547e-31,8.818889615393244045e-31,9.275914703411484907e-31
8.317637711026708291e-02,1.486503191916644344e-31,1.598774775684569446e-31,1.820899465299030611e-31,2.332601594916758485e-31,6.903229146525626102e-31,8.825504607925857705e-31,9.283261557491481496e-31
8.511380382023767122e-02,1.487711421575685658e-31,1.600064068582405105e-31,1.822354238174730847e-31,2.334521060015381980e-31,6.908359148343424399e-31,8.832422823068931146e-31,9.290956836579809804e-31
8.709635899560805306e-02,1.488961411203606612e-31,1.601423157775321304e-31,1.823877537809870438e-31,2.336537497363182032e-31,6.913730367060511234e-31,8.839661159016378609e-31,9.299010411798488104e-31
8.912509381337455072e-02,1.490256217538703741e-31,1.602853655500204471e-31,1.825473751415778270e-31,2.338653969051856941e-31,6.919356951949435410e-31,8.847237859096441624e-31,9.307433434873780409e-31
9.120108393559096804e-02,1.491600102592885411e-31,1.604356254390642351e-31,1.827147396587013795e-31,2.340872735077005829e-31,6.925253135374710503e-31,8.855172407578164464e-31,9.316239123434708932e-31
9.332543007969909543e-02,1.492998210091265888e-31,1.605931004648557492e-31,1.828902739881280301e-31,2.343195789256605804e-31,6.931432422875645499e-31,8.863485195820346470e-31,9.325443647488240893e-31
9.549925860214358853e-02,1.494456253013103115e-31,1.607577832303977449e-31,1.830743659401289155e-31,2.345625481587934152e-31,6.937907008207924111e-31,8.872197503441352215e-31,9.335066299125639228e-31
9.772372209558106981e-02,1.495980166547689332e-31,1.609296606058395607e-31,1.832673519646347207e-31,2.348165023508902756e-31,6.944687868234326581e-31,8.881331104313459664e-31,9.345129434275745556e-31
1.000000000000000056e-01,1.497576100815964162e-31,1.611087725573076159e-31,1.834695342870822414e-31,2.350818391576005805e-31,6.951785010210440355e-31,8.890907694544240581e-31,9.355657747291216828e-31
1.023292992280754182e-01,1.499250010871460226e-31,1.612952084989285474e-31,1.836811822938020895e-31,2.353591010321878433e-31,6.959207823430128709e-31,8.900948558490054587e-31,9.366677744046915084e-31
1.047128548050899610e-01,1.501007740017695894e-31,1.614891596012527312e-31,1.839025629774502026e-31,2.356489298165363556e-31,6.966966362762104754e-31,8.911474128249935040e-31,9.378216812371328168e-31
1.071519305237606523e-01,1.502854582664456032e-31,1.616909149712049514e-31,1.841339692585353678e-31,2.359520653254374350e-31,6.975071814279390603e-31,8.922503470344098837e-31,9.390302757760366364e-31
1.096478196143185063e-01,1.504795219725818802e-31,1.619008785934706735e-31,1.843757306888550524e-31,2.362693310212537332e-31,6.983536990240910165e-31,8.934054557263784601e-31,9.402963457624733042e-31
1.122018454301963591e-01,1.506833498385152146e-31,1.621195565578715678e-31,1.846282330348181163e-31,2.366016171583235869e-31,6.992377006684414109e-31,8.946144161644159192e-31,9.416226882363913881e-31
1.148153621496882937e-01,1.508972509596010444e-31,1.623475570768261928e-31,1.848919227080151202e-31,2.369498704958499751e-31,7.001609059070124004e-31,8.958789132882599742e-31,9.430121337139163622e-31
1.174897554939529770e-01,1.511214538645392745e-31,1.625855576853998560e-31,1.851673106622191300e-31,2.373150685156132626e-31,7.011252658702458008e-31,8.972007030630010284e-31,9.444675725463785054e-31
1.202264434617413141e-01,1.513561597654399104e-31,1.628342865090009033e-31,1.854549743391537945e-31,2.376982194426503797e-31,7.021329435431917207e-31,8.985817516958045173e-31,9.459919994892344871e-31
1.230268770812381757e-01,1.516015742227949873e-31,1.630944843505075097e-31,1.857555542133407990e-31,2.381002977609335518e-31,7.031863251104800459e-31,9.000243537135747313e-31,9.475885292267139393e-31
1.258925411794167559e-01,1.518579676123484351e-31,1.633668873067413720e-31,1.860697607624859589e-31,2.385222507378254953e-31,7.042879931564616481e-31,9.015312195290077425e-31,9.492604149433618284e-31
1.288249551693134154e-01,1.521257226833001066e-31,1.636521953495706218e-31,1.863983552979345012e-31,2.389649730784043132e-31,7.054407370517736078e-31,9.031055281741853248e-31,9.510110702252555038e-31
1.318256738556407293e-01,1.524053537052657682e-31,1.639510788976146385e-31,1.867421307275720472e-31,2.394292799187851369e-31,7.066475257592427039e-31,9.047509153470734086e-31,9.528440643379769205e-31
1.348962882591653312e-01,1.526975019386686428e-31,1.642641840635553651e-31,1.871019133823516715e-31,2.399159410867664208e-31,7.079114846547537051e-31,9.064714305416242612e-31,9.547631403683426149e-31
1.380384264602884659e-01,1.530029322507977425e-31,1.645921462037191618e-31,1.874785175926206283e-31,2.404257182070799776e-31,7.092358643914891043e-31,9.082714189632589135e-31,9.567722060575274395e-31
1.412537544622753938e-01,1.533224793310153454e-31,1.649356199233845087e-31,1.878727683698302753e-31,2.409594044456895520e-31,7.106239462845853237e-31,9.101554427665249095e-31,9.588753414675155614e-31
1.445439770745927111e-01,1.536570275261520553e-31,1.652953076255158217e-31,1.882854710724088475e-31,2.415179072057947560e-31,7.120790188162933674e-31,9.121281561036002120e-31,9.610767893075544340e-31
1.479108388168207111e-01,1.540074706240998501e-31,1.656719828860770557e-31,1.887174463811046955e-31,2.421022643301478986e-31,7.136043086325890252e-31,9.141942201717298745e-31,9.633809493687502839e-31
1.513561248436207929e-01,1.543746905483995954e-31,1.660664940600177846e-31,1.891695238667977684e-31,2.427136975627850968e-31,7.152029399142643123e-31,9.163582482172390790e-31,9.657923697704985208e-31
1.548816618912481069e-01,1.547595574119323212e-31,1.664797531694166059e-31,1.896425819006839007e-31,2.433536172043284231e-31,7.168779777554072115e-31,9.186248028921808153e-31,9.683157570607034293e-31
1.584893192461113431e-01,1.551629286829866685e-31,1.669127206585895748e-31,1.901375673591413351e-31,2.440235724005619186e-31,7.186324596865852310e-31,9.209984257882434963e-31,9.709559904465985113e-31
1.621810097358929725e-01,1.555856480891271031e-31,1.673663926370425189e-31,1.906554975042478858e-31,2.447251986142304113e-31,7.204695048153133984e-31,9.234837242472544071e-31,9.737181516323174054e-31
1.659586907437560488e-01,1.560285317816731693e-31,1.678417590377514877e-31,1.911974697639816542e-31,2.454601402140421984e-31,7.223924029817646888e-31,9.260854378021729073e-31,9.766075626939687783e-31
1.698243652461744191e-01,1.564923626758127350e-31,1.683397807398455533e-31,1.917646693108576240e-31,2.462299867577523698e-31,7.244047040404338880e-31,9.288085444484943195e-31,9.796298323475156407e-31
1.737800828749375415e-01,1.569778784583774243e-31,1.688614056221611828e-31,1.923583469465843901e-31,2.470362091784044533e-31,7.265103067784865405e-31,9.316583688425654983e-31,9.827908789162093933e-31
1.778279410038922925e-01,1.574857556566151201e-31,1.694075542437348977e-31,1.929797946051694165e-31,2.478801604530098104e-31,7.287134507824299841e-31,9.346406127506899301e-31,9.860969338054393756e-31
1.819700858609983596e-01,1.580166317613439850e-31,1.699791711508032777e-31,1.936303457650254562e-31,2.487630805651142946e-31,7.310187223091699592e-31,9.377614123219908594e-31,9.895545566603389069e-31
1.862087136662867459e-01,1.585711185899534385e-31,1.705772319288765875e-31,1.943113534143277748e-31,2.496861780503450801e-31,7.334309596411651034e-31,9.410273388064651723e-31,9.931706373507650240e-31
1.905460717963247397e-01,1.591498569462129832e-31,1.712027913373375228e-31,1.950241742844950557e-31,2.506507226255928993e-31,7.359552049349109412e-31,9.444453271585987537e-31,9.969523748852409215e-31
1.949844599758045471e-01,1.597535697095301479e-31,1.718569999702161519e-31,1.957701611870702724e-31,2.516581509075020923e-31,7.385966425296044739e-31,9.480226588717663076e-31,1.000907305449140357e-30
1.995262314968879735e-01,1.603831089039035495e-31,1.725411205481245778e-31,1.965506870819523633e-31,2.527101486854866892e-31,7.413605466413311227e-31,9.517668570717857099e-31,1.005043308467478500e-30
2.041737944669529681e-01,1.610394831807726734e-31,1.732565330098839729e-31,1.973671420061749194e-31,2.538087097318280221e-31,7.442522970485590821e-31,9.556856135451461623e-31,1.009368642774280263e-30
2.089296130854039757e-01,1.617238766178257639e-31,1.740047139396854445e-31,1.982209743497986470e-31,2.549561733464753486e-31,7.472774414315531129e-31,9.597867456278831476e-31,1.013891967943735303e-30
2.137962089502232488e-01,1.624376402540119323e-31,1.747872223324111720e-31,1.991137224125113178e-31,2.561551871287580454e-31,7.504417066071086784e-31,9.640782036020458081e-31,1.018622346706082632e-30
2.187761623949552869e-01,1.631822541751160091e-31,1.756056618268218211e-31,2.000470488183053385e-31,2.574086461678141465e-31,7.537511189366559506e-31,9.685680732305311363e-31,1.023569279750505390e-30
2.238721138568340041e-01,1.639593037324704713e-31,1.764616809892074878e-31,2.010227871645487408e-31,2.587196181526652394e-31,7.572120447224516689e-31,9.732646491121687546e-31,1.028742662447404366e-30
2.290867652767773488e-01,1.647704441046291043e-31,1.773569322584526353e-31,2.020429587701270754e-31,2.600912728100826881e-31,7.608312422571600429e-31,9.781765749796902327e-31,1.034152783711430499e-30
2.344228815319922832e-01,1.656173595129423809e-31,1.782930830774281688e-31,2.031097973365639845e-31,2.615267893793700939e-31,7.646158956061944560e-31,9.833128994516496597e-31,1.039810323624136137e-30
2.398832919019489862e-01,1.665017715900788949e-31,1.792718200616364001e-31,2.042257407937704571e-31,2.630293389008927728e-31,7.685736138903559095e-31,9.886832418020943251e-31,1.045726314762627183e-30
2.454708915685029913e-01,1.674254302651734824e-31,1.802948573268969781e-31,2.053934108546311488e-31,2.646020435032303229e-31,7.727124155671824586e-31,9.942978186108213235e-31,1.051912146694517812e-30
2.511886431509579576e-01,1.683901303202922861e-31,1.813639649725648352e-31,2.066155845732597261e-31,2.662480201869276901e-31,7.770407136454037651e-31,1.000167534187481346e-30,1.058379597779271424e-30
2.570395782768863380e-01,1.693977050124556604e-31,1.824809987310451661e-31,2.078951522361852157e-31,2.679704292712704577e-31,7.815673220748507970e-31,1.006303979807068248e-30,1.065140841114660074e-30
2.630267991895381408e-01,1.704500293573102552e-31,1.836479217485393804e-31,2.092350705827743664e-31,2.697725352803619917e-31,7.863014530417648205e-31,1.012719417249158158e-30,1.072208491207935736e-30
2.691534803926915465e-01,1.715490170365749933e-31,1.848668084045854775e-31,2.106383194507501502e-31,2.716577766763763022e-31,7.912527265642776175e-31,1.019426728727781945e-30,1.079595660452391557e-30
2.754228703338166273e-01,1.726966120889454653e-31,1.861398983830076055e-31,2.121078432967641977e-31,2.736298395122217763e-31,7.964312041967639222e-31,1.026439394620365213e-30,1.087315989386752172e-30
2.818382931264453717e-01,1.738947527168590745e-31,1.874695756364098841e-31,2.136465479496352434e-31,2.756926537646310637e-31,8.018473831231983991e-31,1.033771406069013010e-30,1.095383692463692601e-30
2.884031503126605611e-01,1.751453747168409230e-31,1.888584166682228183e-31,2.152572734777033192e-31,2.778504083379973833e-31,8.075122330799777254e-31,1.041437248073958934e-30,1.103813576586263556e-30
2.951209226666385299e-01,1.764504015591665705e-31,1.903091707692945978e-31,2.169427944603185006e-31,2.801074973112384052e-31,8.134371463806164690e-31,1.049451837883140438e-30,1.112621056235712884e-30
3.019951720402015982e-01,1.778117568419041071e-31,1.918247753784875918e-31,2.187058769666160635e-31,2.824684676134425266e-31,8.196339299038763682e-31,1.057830552607110167e-30,1.121822150064518071e-30
3.090295432513590623e-01,1.792313843554894601e-31,1.934083392323687696e-31,2.205493073848307804e-31,2.849379619918415711e-31,8.261147433818574947e-31,1.066589223088474470e-30,1.131433470319046844e-30
3.162277660168379412e-01,1.807112783318780057e-31,1.950631348840138613e-31,2.224759580872235781e-31,2.875206805003282304e-31,8.328920629223491632e-31,1.075744178595981760e-30,1.141472197849091301e-30
3.235936569296282705e-01,1.822535183332981809e-31,1.967925405114657248e-31,2.244888551071495178e-31,2.902213750829974911e-31,8.399786784496320643e-31,1.085312292943603732e-30,1.151956090021573295e-30
3.311311214825911065e-01,1.838602801180991197e-31,1.986000218008430854e-31,2.265912387255562916e-31,2.930448823085116485e-31,8.473876765212583344e-31,1.095311048569959497e-30,1.162903475179113340e-30
3.388441561392025458e-01,1.855338584976339433e-31,2.004890921467339159e-31,2.287866144772977176e-31,2.959962136395415595e-31,8.551324982639136496e-31,1.105758580630831599e-30,1.174333254970843270e-30
3.467368504525316641e-01,1.872766746651961785e-31,2.024632765468628969e-31,2.310787733040180889e-31,2.990806106892583174e-31,8.632270200569913450e-31,1.116673718794334477e-30,1.186264957539595049e-30
3.548133892335754713e-01,1.890912619444676856e-31,2.045261187279187088e-31,2.334718363308507632e-31,3.023036289298092651e-31,8.716856518464908829e-31,1.128076037051171196e-30,1.198718763245373596e-30
3.630780547701014105e-01,1.909802646036336839e-31,2.066811858612099088e-31,2.359702365508946851e-31,3.056711933673305780e-31,8.805234676670270681e-31,1.139985885645218440e-30,1.211715570336094066e-30
3.715352290971725702e-01,1.929464064018824161e-31,2.089320898592441561e-31,2.385787273505588300e-31,3.091896120859960029e-31,8.897562737319371450e-31,1.152424426307918205e-30,1.225277053337818645e-30
3.801893963205612570e-01,1.949924980770964223e-31,2.112825284946960253e-31,2.413023693255772808e-31,3.128655574098965460e-31,8.994007113769231310e-31,1.165413683836111220e-30,1.239425723320223568e-30
3.890451449942806672e-01,1.971214204123215079e-31,2.137363293167126743e-31,2.441465238737453229e-31,3.167060425448363520e-31,9.094742777111197088e-31,1.178976610177928781e-30,1.254184977253222612e-30
3.981071705534973137e-01,1.993361218278762035e-31,2.162974765740256381e-31,2.471168126067640153e-31,3.207183898035287530e-31,9.199953402870690710e-31,1.193137137453866906e-30,1.269579120581164215e-30
4.073802778041128447e-01,2.016396240028970231e-31,2.189701393728585402e-31,2.502190843301962684e-31,3.249102056991519502e-31,9.309831126778664095e-31,1.207920236309820057e-30,1.285633391990239704e-30
4.168693834703355305e-01,2.040350258816858941e-31,2.217586914880204256e-31,2.534593795177616210e-31,3.292893646766126943e-31,9.424576118346334565e-31,1.223351945690905245e-30,1.302373957804903380e-30
4.265795188015925610e-01,2.065255253781845507e-31,2.246677190648550222e-31,2.568438873302906223e-31,3.338640455815049607e-31,9.544396544874856908e-31,1.239459391067373256e-30,1.319827902602974187e-30
4.365158322401658797e-01,2.091144341653445630e-31,2.277020344731199424e-31,2.603789258542466604e-31,3.386427166006259361e-31,9.669508128625040153e-31,1.256270778828345256e-30,1.338023222593350520e-30
4.466835921509630380e-01,2.118052009129283903e-31,2.308666677834045026e-31,2.640708989507438731e-31,3.436341768517399588e-31,9.800134085789091615e-31,1.273815351530183078e-30,1.356988840290328401e-30
4.570881896148749624e-01,2.146014048591638169e-31,2.341668900600306647e-31,2.679263502387136778e-31,3.488475647183317461e-31,9.936505408944189642e-31,1.292123357667105093e-30,1.376754628251144137e-30
4.677351412871981196e-01,2.175067821214594583e-31,2.376081960838054091e-31,2.719519636870635935e-31,3.542923641232535567e-31,1.007886115031873240e-30,1.311226031737153986e-30,1.397351438803513542e-30
4.786300923226382564e-01,2.205252147149935508e-31,2.411963294325724021e-31,2.761546039332958884e-31,3.599783999009338154e-31,1.022744912630777176e-30,1.331155578741649887e-30,1.418811121399431746e-30
4.897788193684461389e-01,2.236607127086233168e-31,2.449372635017631148e-31,2.805413866235753115e-31,3.659158672649705556e-31,1.038252665888007456e-30,1.351945199677376096e-30,1.441166588077701167e-30
5.011872336272722439e-01,2.269174320927897473e-31,2.488371956429184826e-31,2.851197009748913329e-31,3.721153559197816258e-31,1.054436105909934036e-30,1.373629133377525154e-30,1.464451796453877036e-30
5.128613839913648276e-01,2.302996463407019659e-31,2.529025695338965082e-31,2.898972187004062564e-31,3.785878853771469816e-31,1.071323061955029351e-30,1.396242750470964422e-30,1.488701759974109513e-30
5.248074602497725394e-01,2.338117963950578170e-31,2.571400579305571564e-31,2.948819320153209162e-31,3.853449722385864151e-31,1.088942495244750261e-30,1.419822627083242596e-30,1.513952544619003134e-30
5.370317963702526676e-01,2.374584947074132871e-31,2.615565731034008761e-31,3.000821343155683938e-31,3.923986817237549075e-31,1.107324566655298561e-30,1.444406606652288693e-30,1.540241248403866378e-30
5.495408738576245122e-01,2.412445858297659632e-31,2.661593080633974632e-31,3.055064152728064824e-31,3.997616816775316010e-31,1.126500668370441633e-30,1.470033895886177615e-30,1.567606045668116255e-30
5.623413251903490728e-01,2.451751750284340100e-31,2.709557429220249378e-31,3.111636555728913154e-31,4.074473018857043639e-31,1.146503419784083688e-30,1.496745108775664603e-30,1.596086225310762778e-30
5.754399373371569260e-01,2.492556740430207989e-31,2.759536945584439418e-31,3.170630454273120469e-31,4.154695663692741003e-31,1.167366659591127033e-30,1.524582350215755700e-30,1.625722288041952067e-30
5.888436553555890240e-01,2.534918363136678195e-31,2.811613600159672633e-31,3.232141244596744075e-31,4.238431958756592495e-31,1.189125427096088557e-30,1.553589221716508012e-30,1.656556067615398796e-30
6.025595860743577781e-01,2.578897756195115919e-31,2.865873266506896600e-31,3.296267810732400132e-31,4.325836752011163211e-31,1.211815945262655439e-30,1.583810920712060280e-30,1.688630834231612390e-30
6.165950018614821948e-01,2.624559850224714299e-31,2.922406083793391535e-31,3.363113403121282635e-31,4.417072084117005226e-31,1.235475623525170693e-30,1.615294313965815836e-30,1.721991414715111093e-30
6.309573444801933606e-01,2.671973685417375000e-31,2.981306427183346003e-31,3.432786044757474740e-31,4.512307440790030001e-31,1.260143129269991845e-30,1.648088051975294737e-30,1.756684294342674519e-30
6.456542290346556356e-01,2.721212722533415903e-31,3.042672769426247192e-31,3.505398981367932527e-31,4.611719889610352773e-31,1.285858441669121492e-30,1.682242735775478920e-30,1.792757656904526294e-30
6.606934480075961069e-01,2.772355266394000346e-31,3.106607709925121981e-31,3.581071160542590882e-31,4.715493883486741872e-31,1.312663015978439623e-30,1.717811090329501326e-30,1.830261438783508541e-30
6.760829753919819218e-01,2.825485079770171220e-31,3.173218080102780150e-31,3.659927675642374865e-31,4.823821527951817860e-31,1.340599989030421701e-30,1.754848132034277006e-30,1.869247376386735011e-30
6.918309709189366385e-01,2.880691668610645231e-31,3.242615089926220099e-31,3.742099956544501499e-31,4.936903205707927430e-31,1.369714332524266315e-30,1.793411346443362852e-30,1.909769052651874365e-30
7.079457843841380216e-01,2.938071186958627423e-31,3.314914810338904640e-31,3.827726036612444112e-31,5.054947912339820461e-31,1.400053107850573021e-30,1.833560836782069997e-30,1.951882032247694532e-30
7.244359600749902262e-01,2.997726804817095838e-31,3.390238963466131974e-31,3.916950797802076078e-31,5.178174891426336088e-31,1.431665603614753136e-30,1.875359446756888830e-30,1.995644001154958882e-30
7.413102413009177161e-01,3.059769182262487913e-31,3.468715691449606673e-31,4.009926088318798315e-31,5.306814426358495676e-31,1.464603482942743269e-30,1.918872860538773072e-30,2.041114985857376119e-30
7.585775750291835484e-01,3.124317110744514144e-31,3.550480655098359654e-31,4.106811120570777640e-31,5.441109648776899987e-31,1.498920845159962619e-30,1.964169713527662851e-30,2.088357619165592459e-30
7.762471166286916135e-01,3.191498370699685419e-31,3.635677818769161351e-31,4.207773350238240095e-31,5.581317792670824340e-31,1.534674269659272313e-30,2.011321734383576111e-30,2.137437420057905361e-30
7.943282347242813790e-01,3.261450559609701492e-31,3.724460460853449981e-31,4.312989306570342194e-31,5.727711944976710746e-31,1.571922814912135312e-30,2.060403915608396722e-30,2.188423097244775990e-30
8.128305161640990706e-01,3.334322714828188566e-31,3.816992142612635720e-31,4.422646376035958123e-31,5.880582281948838900e-31,1.610728128271039840e-30,2.111494788658967325e-30,2.241386918308254835e-30
8.317637711026708569e-01,3.410277944631504149e-31,3.913448827137948969e-31,4.536945513846052332e-31,6.040237971429523475e-31,1.651154614857812000e-30,2.164676864933519176e-30,2.296405107817826917e-30
8.511380382023763236e-01,3.489497876632591531e-31,4.014022904491152169e-31,4.656106192437220509e-31,6.207011006172492727e-31,1.693269882744112642e-30,2.220037331225546455e-30,2.353558512324760244e-30
8.709635899560805861e-01,3.572192668343258504e-31,4.118933422472877785e-31,4.780376298614402395e-31,6.381264843961619648e-31,1.737145865834398008e-30,2.277669331630180579e-30,2.412933810971623231e-30
8.912509381337454517e-01,3.658623935426191974e-31,4.228449611421743652e-31,4.910054627126617851e-31,6.563416310263617440e-31,1.782861278684634554e-30,2.337674679515582262e-30,2.474626098650535953e-30
9.120108393559096527e-01,3.749160257271753935e-31,4.342948444666693238e-31,5.045545600846958474e-31,6.753990043503995901e-31,1.830507456417732413e-30,2.400169871254644399e-30,2.538744900275402549e-30
9.332543007969910098e-01,3.844413385082263902e-31,4.463054113910387286e-31,5.187492875514161733e-31,6.953754516515946686e-31,1.880202427223927168e-30,2.465300268784851477e-30,2.605428373627178789e-30
9.549925860214358853e-01,3.945574017898510314e-31,4.589978588196123362e-31,5.337110735538541995e-31,7.164057638001481856e-31,1.932124969912104637e-30,2.533274441145978309e-30,2.674877753855857431e-30
9.772372209558106704e-01,4.055236999151047932e-31,4.726356026551143137e-31,5.497002574366627854e-31,7.387653393359991217e-31,1.986597844869158227e-30,2.604447667077617131e-30,2.747441211438319656e-30
1.000000000000000000e+00,4.179430765686664396e-31,4.878282630930247231e-31,5.673175852359595513e-31,7.630734203010538335e-31,2.044291941630662244e-30,2.679526301232866825e-30,2.823818788297553067e-30
1.023292992280753655e+00,4.332597351039337914e-31,5.060324449726098386e-31,5.880007847968260445e-31,7.907916301536148043e-31,2.106725894111019195e-30,2.760068223113807330e-30,2.905563867926718972e-30
1.047128548050899610e+00,4.549814564926965705e-31,5.307768530562827569e-31,6.152429460651348266e-31,8.254466840533035923e-31,2.177491036793004803e-30,2.849708109431398472e-30,2.996310258136519142e-30
1.071519305237605968e+00,4.916721905671466896e-31,5.706615925434349450e-31,6.575804244005260068e-31,8.756253285459749037e-31,2.265249330180795172e-30,2.957156234630245131e-30,3.104773784059840167e-30
1.096478196143185091e+00,5.642766406407501690e-31,6.466921421125890966e-31,7.359072742638171232e-31,9.622988614336395509e-31,2.391064215550787586e-30,3.103530622527391266e-30,3.252089387289753882e-30
1.122018454301962898e+00,7.240115242855761685e-31,8.101907368003625006e-31,9.013575267267776725e-31,1.136721278143566185e-30,2.606307733280642644e-30,3.340266142333168412e-30,3.489728447944128621e-30
1.148153621496882826e+00,1.096035289433857643e-30,1.186490849023354428e-30,1.278950770026029803e-30,1.524104532385019506e-30,3.036348389937652358e-30,3.792803854972051790e-30,3.943202492094848830e-30
1.174897554939529076e+00,1.985855486843332164e-30,2.081390753634551774e-30,2.173969296784275265e-30,2.430037006877658951e-30,3.986996466113732170e-30,4.767039172740829062e-30,4.918529418302656857e-30
1.202264434617413169e+00,4.138243292516271421e-30,4.240145345512683790e-30,4.330831874823643747e-30,4.599416468656645406e-30,6.203474530783691650e-30,7.008295126178071134e-30,7.161243038400147377e-30
1.230268770812381174e+00,9.366275955609823428e-30,9.476623365879912101e-30,9.562053195504894930e-30,9.845522071552298162e-30,1.149955113028254121e-29,1.233045826258591081e-29,1.248558258529159605e-29
1.258925411794167504e+00,2.207711377288857258e-29,2.219929956026571534e-29,2.227397483184037503e-29,2.257586308027588135e-29,2.428347400015749865e-29,2.514191949120665000e-29,2.530051676688910574e-29
1.288249551693133599e+00,5.296674710086058525e-29,5.310628361900444000e-29,5.316133194949361069e-29,5.348697924953954138e-29,5.525292692502022857e-29,5.614052200805075939e-29,5.630481571697698215e-29
1.318256738556407459e+00,1.279509361398314907e-28,1.281167165670929121e-28,1.281380897552278945e-28,1.284955403261819867e-28,1.303263769722664049e-28,1.312448987033420173e-28,1.314185899596690354e-28
1.348962882591653312e+00,3.097134791516537671e-28,3.099197419816327885e-28,3.098854880085736133e-28,3.102868224685409291e-28,3.121918390811437756e-28,3.131432436286829749e-28,3.133323335954870817e-28
1.380384264602885214e+00,7.495956813675475090e-28,7.498652455324102191e-28,7.497414859189368609e-28,7.502045033449818142e-28,7.521972859497117291e-28,7.531836238098566584e-28,7.533976906316994793e-28
1.412537544622753938e+00,1.812294992816070753e-27,1.812663980888895072e-27,1.812399420663660413e-27,1.812949918600092819e-27,1.815050652290922073e-27,1.816073942382462853e-27,1.816327973769052986e-27
1.445439770745927888e+00,4.374895121506415026e-27,4.375420324250451208e-27,4.374938361813825001e-27,4.375612898217147664e-27,4.377851776199545928e-27,4.378913717113134071e-27,4.379230717808823908e-27
1.479108388168207222e+00,1.054233696055091441e-26,1.054310731105959517e-26,1.054229562648198990e-26,1.054314399769956870e-26,1.054556669071620529e-26,1.054666797171028948e-26,1.054708254226348808e-26
1.513561248436208651e+00,2.535525210509281262e-26,2.535640687780497692e-26,2.535510341104815574e-26,2.535619057448207926e-26,2.535886578056079536e-26,2.536000525297525200e-26,2.536056829413465197e-26
1.548816618912481236e+00,6.085649548311966284e-26,6.085825412219144669e-26,6.085622811091405633e-26,6.085763335267685306e-26,6.086066463968787071e-26,6.086183736807105224e-26,6.086262162003917895e-26
1.584893192461114042e+00,1.457488600070849049e-25,1.457515749346574549e-25,1.457484987672298671e-25,1.457503085375186355e-25,1.457538521969781958e-25,1.457550461127598052e-25,1.457561514279399329e-25
1.621810097358929781e+00,3.482689267610394435e-25,3.482731870980021852e-25,3.482685860272650222e-25,3.482708773870249573e-25,3.482751687996961028e-25,3.482763609528633994e-25,3.482779164281585162e-25
1.659586907437561321e+00,8.302076842240395758e-25,8.302145354045818420e-25,8.302076725117088398e-25,8.302104853561925209e-25,8.302158807918910420e-25,8.302170296013275249e-25,8.302191846519732520e-25
1.698243652461744357e+00,1.974106158250153662e-24,1.974117616546966191e-24,1.974107188703238618e-24,1.974110490244835280e-24,1.974117539858231961e-24,1.974118578576531041e-24,1.974121467285684249e-24
1.737800828749376247e+00,4.681801313264702328e-24,4.681821625226067066e-24,4.681804916386901530e-24,4.681808609361560696e-24,4.681818193669562785e-24,4.681819020927924854e-24,4.681822657544646129e-24
1.778279410038922759e+00,1.107282960987234441e-23,1.107286843614066694e-23,1.107283896038872229e-23,1.107284309621696616e-23,1.107285671666418015e-23,1.107285719510389765e-23,1.107286121604493812e-23
1.819700858609982541e+00,2.611254020581951445e-23,2.611262078447066263e-23,2.611256179870373436e-23,2.611256748848889578e-23,2.611258792283238504e-23,2.611258791096004197e-23,2.611259094797662720e-23
1.862087136662867515e+00,6.139362786490549642e-23,6.139380797685190897e-23,6.139367502052138447e-23,6.139368738505808988e-23,6.139372030092270359e-23,6.139371976591849033e-23,6.139371798744606028e-23
1.905460717963246342e+00,1.438854534931797657e-22,1.438858793272843747e-22,1.438855539148659236e-22,1.438855906254634460e-22,1.438856486103991526e-22,1.438856480318465765e-22,1.438856316565717410e-22
1.949844599758045582e+00,3.360952902841570338e-22,3.360963340961491919e-22,3.360955027719115016e-22,3.360956173364623032e-22,3.360957301403721012e-22,3.360957315710631723e-22,3.360956765907242223e-22
1.995262314968878847e+00,7.823283194094537817e-22,7.823309301374240806e-22,7.823287719813921795e-22,7.823291145595202877e-22,7.823293552004044244e-22,7.823293653470643976e-22,7.823292133894086075e-22
2.041737944669529625e+00,1.814355358082166845e-21,1.814361949348385494e-21,1.814356336444424203e-21,1.814357309095425461e-21,1.814357860278544025e-21,1.814357898498408609e-21,1.814357507766280527e-21
2.089296130854038758e+00,4.191641942632668300e-21,4.191658631204046832e-21,4.191644098275171381e-21,4.191646743516006024e-21,4.191648066333092013e-21,4.191648186131727390e-21,4.191647210490171455e-21
2.137962089502232654e+00,9.644782834602940230e-21,9.644825051136868153e-21,9.644787677775118678e-21,9.644794639725963337e-21,9.644797898249062260e-21,9.644798243922965802e-21,9.644795834243298990e-21
2.187761623949551648e+00,2.209840765896351819e-20,2.209851414243653624e-20,2.209841873355419991e-20,2.209843661232439085e-20,2.209844473843421268e-20,2.209844569331867797e-20,2.209843975732501772e-20
2.238721138568339875e+00,5.040797285974100326e-20,5.040824036402484287e-20,5.040799854245297461e-20,5.040804360951440723e-20,5.040806395794705970e-20,5.040806653026966112e-20,5.040805190132530721e-20
2.290867652767772267e+00,1.144490360362977090e-19,1.144497049389647514e-19,1.144490961938611410e-19,1.144492081817584709e-19,1.144492591114980360e-19,1.144492659317212850e-19,1.144492298480385758e-19
2.344228815319922887e+00,2.585829383919716942e-19,2.585846026257233327e-19,2.585830801649003818e-19,2.585833553217656238e-19,2.585834824111671890e-19,2.585835002947351994e-19,2.585834112826737568e-19
2.398832919019489918e+00,5.812428020849889147e-19,5.812469208736469335e-19,5.812431371502573113e-19,5.812438069942870846e-19,5.812441227619974390e-19,5.812441692407568542e-19,5.812439499104727761e-19
2.454708915685031023e+00,1.299496906226008034e-18,1.299507043671831548e-18,1.299497698305918727e-18,1.299499316153699944e-18,1.299500096744734784e-18,1.299500216597826961e-18,1.299499677448324483e-18
2.511886431509579687e+00,2.888932077710365247e-18,2.888956885761611444e-18,2.888933946866588094e-18,2.888937826941858615e-18,2.888939745975326746e-18,2.888940052725280262e-18,2.888938732093845885e-18
2.570395782768864823e+00,6.384436903985264155e-18,6.384497251147927042e-18,6.384441300562756922e-18,6.384450545182345477e-18,6.384455235545251821e-18,6.384456014798610062e-18,6.384452794523608159e-18
2.630267991895381297e+00,1.402180316777841678e-17,1.402194905177172099e-17,1.402181346435649014e-17,1.402183535098913080e-17,1.402184674501265061e-17,1.402184870970073952e-17,1.402184089891625146e-17
2.691534803926916908e+00,3.059480899425961651e-17,3.059515936020240226e-17,3.059483298322940649e-17,3.059488447319350755e-17,3.059491197619977756e-17,3.059491689157291113e-17,3.059489805960418976e-17
2.754228703338166273e+00,6.630013561312793948e-17,6.630097134413232902e-17,6.630019117530029828e-17,6.630031153328668667e-17,6.630037748023783242e-17,6.630038968104587671e-17,6.630034457347782251e-17
2.818382931264455049e+00,1.426452757334177871e-16,1.426472549758387060e-16,1.426454035986140177e-16,1.426456830775447153e-16,1.426458401107213812e-16,1.426458701508995654e-16,1.426457628659856907e-16
2.884031503126605500e+00,3.045953825065669244e-16,3.046000348031807849e-16,3.045956747306647423e-16,3.045963192377664353e-16,3.045966904571903170e-16,3.045967638083647619e-16,3.045965105496117646e-16
2.951209226666386964e+00,6.452852885362714890e-16,6.452961380556956693e-16,6.452859514687438506e-16,6.452874270755830208e-16,6.452882979647295856e-16,6.452884755487008387e-16,6.452878824353739175e-16
3.019951720402016093e+00,1.355735920914024694e-15,1.355761014220683306e-15,1.355737413078830524e-15,1.355740765972419251e-15,1.355742792852616197e-15,1.355743219026439767e-15,1.355741841586915670e-15
3.090295432513591845e+00,2.823698820597721808e-15,2.823756355302860881e-15,2.823702151501798404e-15,2.823709709420007314e-15,2.823714387379886347e-15,2.823715400919879361e-15,2.823712230021999238e-15
3.162277660168379523e+00,5.827727512328765701e-15,5.827858230948034422e-15,5.827734882946809283e-15,5.827751776938731146e-15,5.827762479026478004e-15,5.827764867061398237e-15,5.827757634769237172e-15
3.235936569296280929e+00,1.191318849410005101e-14,1.191348265303646051e-14,1.191320465379505081e-14,1.191324208318504317e-14,1.191326634229217290e-14,1.191327191478644911e-14,1.191325557837749835e-14
3.311311214825911176e+00,2.411058733092452375e-14,2.411124265412779319e-14,2.411062241674754154e-14,2.411070457198135222e-14,2.411075903183003889e-14,2.411077190601301728e-14,2.411073537854904600e-14
3.388441561392023793e+00,4.828749444844137181e-14,4.828893902360356738e-14,4.828756984837556724e-14,4.828774840693096038e-14,4.828786942904529723e-14,4.828789886585914584e-14,4.828781805836746197e-14
3.467368504525316641e+00,9.565290592407426662e-14,9.565605518300798325e-14,9.565306621607329807e-14,9.565345029403907850e-14,9.565371637971751645e-14,9.565378296694851591e-14,9.565360618787731786e-14
3.548133892335753270e+00,1.873189734247955192e-13,1.873257595710388730e-13,1.873193103272287063e-13,1.873201274952786197e-13,1.873207060161124425e-13,1.873208549645716204e-13,1.873204727335003578e-13
3.630780547701013994e+00,3.624630342203839060e-13,3.624774799146575545e-13,3.624637338802005276e-13,3.624654526051431575e-13,3.624666957457966627e-13,3.624670250747455614e-13,3.624662086863396792e-13
3.715352290971723814e+00,6.926567466429223615e-13,6.926871064489084581e-13,6.926581814349253129e-13,6.926617528828821559e-13,6.926643915187598763e-13,6.926651109095202229e-13,6.926633894590493825e-13
3.801893963205612792e+00,1.306519700728651203e-12,1.306582657434827570e-12,1.306522604279711378e-12,1.306529931780962760e-12,1.306535460729228058e-12,1.306537012479420143e-12,1.306533431000844404e-12
3.890451449942804896e+00,2.431236984179320111e-12,2.431365719496127132e-12,2.431242778727538812e-12,2.431257612903864186e-12,2.431269042952996993e-12,2.431272346428482252e-12,2.431264998976740768e-12
3.981071705534973137e+00,4.460901584087733574e-12,4.461160996743199812e-12,4.460912980391413309e-12,4.460942593376693406e-12,4.460965891922396516e-12,4.460972828948361810e-12,4.460957974764261249e-12
4.073802778041126338e+00,8.066321938764189877e-12,8.066836745548557148e-12,8.066344011877735646e-12,8.066402265388624290e-12,8.066449061854814560e-12,8.066463422723754758e-12,8.066433847616612141e-12
4.168693834703354639e+00,1.436696642404136762e-11,1.436797191565213784e-11,1.436700849849691239e-11,1.436712134552670282e-11,1.436721390636032780e-11,1.436724319767363804e-11,1.436718524194972801e-11
4.265795188015925277e+00,2.519292048230243034e-11,2.519485208600121075e-11,2.519299935602593343e-11,2.519321448218010301e-11,2.519339465894342731e-11,2.519345348759996712e-11,2.519334177857836069e-11
4.365158322401661017e+00,4.347245429685725436e-11,4.347610178721320938e-11,4.347259961410706223e-11,4.347300292686298555e-11,4.347334787956263852e-11,4.347346415042894889e-11,4.347325249096070577e-11
4.466835921509630047e+00,7.378767360757935177e-11,7.379443987980161167e-11,7.378793657344361440e-11,7.378867968675943141e-11,7.378932884463272542e-11,7.378955485441915216e-11,7.378916085920488835e-11
4.570881896148751622e+00,1.231444339342809540e-10,1.231567576926019198e-10,1.231449010518951979e-10,1.231462458721013341e-10,1.231474459949777939e-10,1.231478778198981322e-10,1.231471576918725175e-10
4.677351412871980862e+00,2.019997557532330644e-10,2.020217827968713694e-10,2.020005698437455110e-10,2.020029588634180917e-10,2.020051373735582668e-10,2.020059479146848719e-10,2.020046561714532926e-10
4.786300923226384896e+00,3.255755990744387338e-10,3.256142176237316879e-10,3.255769904596336697e-10,3.255811543138622667e-10,3.255850353773747560e-10,3.255865292436900611e-10,3.255842562529432005e-10
4.897788193684461611e+00,5.154559604095652361e-10,5.155223499283331945e-10,5.154582917023844666e-10,5.154654086496042867e-10,5.154721917489918397e-10,5.154748940090827784e-10,5.154709719878556932e-10
5.011872336272724660e+00,8.014078658059960293e-10,8.015197411873961788e-10,8.014116941049763384e-10,8.014236187971320535e-10,8.014352454590701330e-10,8.014400413052757531e-10,8.014334072576035340e-10
5.128613839913648498e+00,1.223279498775412854e-09,1.223464253655019072e-09,1.223285658937537916e-09,1.223305239188281544e-09,1.223324779453105055e-09,1.223333128012505058e-09,1.223322130442061084e-09
5.248074602497728058e+00,1.832708160443891426e-09,1.833007109709497488e-09,1.832717872098893958e-09,1.832749370839068842e-09,1.832781565783690553e-09,1.832795818524205263e-09,1.832777954541473978e-09
5.370317963702526676e+00,2.694226260091482865e-09,2.694700128141066432e-09,2.694241258496193734e-09,2.694290891421254949e-09,2.694342889585207257e-09,2.694366751596908021e-09,2.694338323647774256e-09
5.495408738576248453e+00,3.885216746814838634e-09,3.885952408466743383e-09,3.885239432587467548e-09,3.885316016783748105e-09,3.885398337562243616e-09,3.885437517630146457e-09,3.885393206600142916e-09
5.623413251903491172e+00,5.494104178788200141e-09,5.495222386430920457e-09,5.494137773012518177e-09,5.494253453699858928e-09,5.494381195089929683e-09,5.494444296381182869e-09,5.494376663049962378e-09
5.754399373371566817e+00,7.616266606222270071e-09,7.617929982881874394e-09,7.616315285099447795e-09,7.616486262216966792e-09,7.616680538064913251e-09,7.616780242717184160e-09,7.616679195318339671e-09
5.888436553555889574e+00,1.034750553419671419e-08,1.034992546191084191e-08,1.034757450326672759e-08,1.034782161584532172e-08,1.034811115411803525e-08,1.034826574788164563e-08,1.034811805122182831e-08
6.025595860743575116e+00,1.377553736477717070e-08,1.377897761259652968e-08,1.377563282231652641e-08,1.377598177385958012e-08,1.377640453286252947e-08,1.377663979548484046e-08,1.377642874394685169e-08
6.165950018614822170e+00,1.797076423938085816e-08,1.797553842665967717e-08,1.797089318059599549e-08,1.797137412374405179e-08,1.797197869926027741e-08,1.797233015050914845e-08,1.797203557426557585e-08
6.309573444801929831e+00,2.297834604803762416e-08,2.298480556616922740e-08,2.297851588256896162e-08,2.297916205732333407e-08,2.298000858610577188e-08,2.298052403297154123e-08,2.298012283984655147e-08
6.456542290346556356e+00,2.881423011460640624e-08,2.882273908584854838e-08,2.881444810395502318e-08,2.881529326431220184e-08,2.881645351016958548e-08,2.881719580860187644e-08,2.881666327181091831e-08
6.606934480075957516e+00,3.546854985343258888e-08,3.547944396458185218e-08,3.546882239892039146e-08,3.546989685494287104e-08,3.547145320848801724e-08,3.547250316311525203e-08,3.547181514957360964e-08
6.760829753919819218e+00,4.292117401192967841e-08,4.293470029317682774e-08,4.292150581431924758e-08,4.292283100154195301e-08,4.292487421015455373e-08,4.292633360350278283e-08,4.292546991430977938e-08
6.918309709189362167e+00,5.117604100113324832e-08,5.119227593573636605e-08,5.117643409729581642e-08,5.117801561843782451e-08,5.118064114104412950e-08,5.118263597568522994e-08,5.118158494190028105e-08
7.079457843841380438e+00,6.032124089817001873e-08,6.033998614631625806e-08,6.032169368193614136e-08,6.032351285179907724e-08,6.032681581135650060e-08,6.032949987593407605e-08,6.032826425966716220e-08
7.244359600749898931e+00,7.061703433413396432e-08,7.063769555209241460e-08,7.061754104385765214e-08,7.061954543072730178e-08,7.062361437263204169e-08,7.062717315087086816e-08,7.062577711924050560e-08
7.413102413009177383e+00,8.260286051502458979e-08,8.262432617794191935e-08,8.260341225638561111e-08,8.260550683461686040e-08,8.261041713288304540e-08,8.261507200490103725e-08,8.261356840874328835e-08
7.585775750291835706e+00,9.720315128417486081e-08,9.722369968014727767e-08,9.720373991601145343e-08,9.720578182777715209e-08,9.721159058985994599e-08,9.721760359668719139e-08,9.721608021302821795e-08
7.762471166286919910e+00,1.158117717648238947e-07,1.158290345547708880e-07,1.158123971810418997e-07,1.158141973521713721e-07,1.158209424213974520e-07,1.158286227765713499e-07,1.158272060673304653e-07
7.943282347242813124e+00,1.403462316270819388e-07,1.403572279706854841e-07,1.403469113281922335e-07,1.403482440962537988e-07,1.403559493903347949e-07,1.403656637791933600e-07,1.403645193357394572e-07
8.128305161640994925e+00,1.732610083673505739e-07,1.732622522017094557e-07,1.732617876727654755e-07,1.732624066585589550e-07,1.732710949343731751e-07,1.732832830884850303e-07,1.732826126027242659e-07
8.317637711026709013e+00,2.174728517369184987e-07,2.174605482576616181e-07,2.174738151567974416e-07,2.174734740505651440e-07,2.174831883175199184e-07,2.174983833884093066e-07,2.174984176910164502e-07
8.511380382023768121e+00,2.761246642321527170e-07,2.760950207111835050e-07,2.761259499799576100e-07,2.761244311487452786e-07,2.761352682917635395e-07,2.761541216862521853e-07,2.761551091026757972e-07
8.709635899560804972e+00,3.522007074963900674e-07,3.521502956869827878e-07,3.522025198640421327e-07,3.521996712457919825e-07,3.522118313852345813e-07,3.522351478025804012e-07,3.522373406529571274e-07
8.912509381337459402e+00,4.481913708317295882e-07,4.481172743409284615e-07,4.481939701338560278e-07,4.481897303849083067e-07,4.482035762864662830e-07,4.482323715601713254e-07,4.482360224074813109e-07
9.120108393559096527e+00,5.660401562800120872e-07,5.659395306591148628e-07,5.660438055342576044e-07,5.660381747317527675e-07,5.660542817414513834e-07,5.660898689927832363e-07,5.660952538396207794e-07
9.332543007969913873e+00,7.073347374150942127e-07,7.072036412932836284e-07,7.073396168605108458e-07,7.073325470789407140e-07,7.073517238275002560e-07,7.073958119784708014e-07,7.074032891191301691e-07
9.549925860214358408e+00,8.735636614271511855e-07,8.733953154924453922e-07,8.735697879968870267e-07,8.735610214559635990e-07,8.735842971658417334e-07,8.736390835117962479e-07,8.736491825726999284e-07
9.772372209558112033e+00,1.066727217311973921e-06,1.066509635479672838e-06,1.066734362271603673e-06,1.066723244572478574e-06,1.066751818084284884e-06,1.066820092761189264e-06,1.066833632389886643e-06
1.000000000000000000e+01,1.290828603024032747e-06,1.290541233821143319e-06,1.290836145139524249e-06,1.290821359826197280e-06,1.290856483060395362e-06,1.290941770930709538e-06,1.290960015125010537e-06
1.023292992280753566e+01,1.553578182331803864e-06,1.553188121431366153e-06,1.553584928722512541e-06,1.553564124967464013e-06,1.553606922259298125e-06,1.553713606124240105e-06,1.553738439087827831e-06
1.047128548050899610e+01,1.866765378883753356e-06,1.866224993493345603e-06,1.866769525911178280e-06,1.866739033793351054e-06,1.866790351671421317e-06,1.866923697178858797e-06,1.866957748018479844e-06
1.071519305237606012e+01,2.245904069634970841e-06,2.245150323799373385e-06,2.245903264690062014e-06,2.245858095220962196e-06,2.245918472614374648e-06,2.246084669533008772e-06,2.246131367239423966e-06
1.096478196143185180e+01,2.711202804244425742e-06,2.710155835338207440e-06,2.711193928805612164e-06,2.711127815651842218e-06,2.711197542307068245e-06,2.711403962011059040e-06,2.711467609883384136e-06
1.122018454301962898e+01,3.287842838450068690e-06,3.286403729606790549e-06,3.287821543525842714e-06,3.287726772659252529e-06,3.287806058601050184e-06,3.288061577334070826e-06,3.288147475356104369e-06
1.148153621496882870e+01,4.002650938803596601e-06,4.000701868552064818e-06,4.002611513864321904e-06,4.002478992971573294e-06,4.002568391751570448e-06,4.002883579727003376e-06,4.002998085089170738e-06
1.174897554939529165e+01,4.882190338519666492e-06,4.879594145245825990e-06,4.882125512996270440e-06,4.881945174946974762e-06,4.882046114770729893e-06,4.882433750079333817e-06,4.882584324967613115e-06
1.202264434617413080e+01,5.954871008309875373e-06,5.951464285015935697e-06,5.954770682304180004e-06,5.954531153775361410e-06,5.954646355595909106e-06,5.955122439693675658e-06,5.955317906564464364e-06
1.230268770812381085e+01,7.248672895132986909e-06,7.244258062527891212e-06,7.248522898629914669e-06,7.248210645064199044e-06,7.248344733558224441e-06,7.248929140057893429e-06,7.249180073471186654e-06
1.258925411794167459e+01,8.789557643386372668e-06,8.783895005272673742e-06,8.789339209964416570e-06,8.788938477159026583e-06,8.789098575933062556e-06,8.789815717049271322e-06,8.790134881706558172e-06
1.288249551693133554e+01,1.061216606119085117e-05,1.060495151491048692e-05,1.061185335174816373e-05,1.061134527797927361e-05,1.061154089060138900e-05,1.061242155101288015e-05,1.061282478479091825e-05
1.318256738556407370e+01,1.276498462271217014e-05,1.275582220928280091e-05,1.276454172091424763e-05,1.276390199268542871e-05,1.276414502005418104e-05,1.276522760194460590e-05,1.276573504165149960e-05
1.348962882591653312e+01,1.530698499389621277e-05,1.529537387644949902e-05,1.530636609534077834e-05,1.530556452278055896e-05,1.530586930521658654e-05,1.530720014164778977e-05,1.530783686216250189e-05
1.380384264602885303e+01,1.831412991764576830e-05,1.829945116402307420e-05,1.831327749161396193e-05,1.831227775517588457e-05,1.831266029376574646e-05,1.831429548810223928e-05,1.831509165077415188e-05
1.412537544622754027e+01,2.187233224437321486e-05,2.185384080131332762e-05,2.187117362447231738e-05,2.186993219197452836e-05,2.187041146688362535e-05,2.187241771880407240e-05,2.187340887085490682e-05
1.445439770745928065e+01,2.606749821203504573e-05,2.604432927117617165e-05,2.606594600385392173e-05,2.606441499097271762e-05,2.606501471795935653e-05,2.606746968450812364e-05,2.606869667227977981e-05
1.479108388168207178e+01,3.099580219475934036e-05,3.096695420795285420e-05,3.099374917123818142e-05,3.099187797022328553e-05,3.099262714855936633e-05,3.099562317687368777e-05,3.099713254695851114e-05
1.513561248436208651e+01,3.675602915598206365e-05,3.672034233906016319e-05,3.675334401370642930e-05,3.675107977118922796e-05,3.675201658855513126e-05,3.675566280586798002e-05,3.675750818785601421e-05
1.548816618912481147e+01,4.344446502195389945e-05,4.340061786181325781e-05,4.344099413125198007e-05,4.343828442369590575e-05,4.343945720074839290e-05,4.344388205352186046e-05,4.344612394679010477e-05
1.584893192461114175e+01,5.115411940709040144e-05,5.110061097581563053e-05,5.114968071663525520e-05,5.114647245906232549e-05,5.114794131863809160e-05,5.115329589478505643e-05,5.115600202126659336e-05
1.621810097358929781e+01,5.997285356768424712e-05,5.990799492505967752e-05,5.996723575099900780e-05,5.996347822888420208e-05,5.996531592241081683e-05,5.997177351500302517e-05,5.997501927411752021e-05
1.659586907437561365e+01,6.999457362987756062e-05,6.991647880145433508e-05,6.998753378196623839e-05,6.998318067314727097e-05,6.998546710129111947e-05,6.999322491620568786e-05,6.999709282136441931e-05
1.698243652461744446e+01,8.131592366176393935e-05,8.122250654914033670e-05,8.130718468245293716e-05,8.130219915104080727e-05,8.130502117619302328e-05,8.131429982838863973e-05,8.131887986571552016e-05
1.737800828749376336e+01,9.402075018332337736e-05,9.390975447503153431e-05,9.401000216289614000e-05,9.400435979860721162e-05,9.400780890714301977e-05,9.401885223079837605e-05,9.402423991948768490e-05
1.778279410038922848e+01,1.081773254786664164e-04,1.080463473770477154e-04,1.081642247660387921e-04,1.081579153934469846e-04,1.081620879638124481e-04,1.081751595424354154e-04,1.081814559130355141e-04
1.819700858609982674e+01,1.238288007399926849e-04,1.236753563107012511e-04,1.238129740731390969e-04,1.238060077906536882e-04,1.238109918861958405e-04,1.238263683119696307e-04,1.238336756567793369e-04
1.862087136662867692e+01,1.410017684835817024e-04,1.408233322597590297e-04,1.409828172386871502e-04,1.409752295101320343e-04,1.409810984029385593e-04,1.409990631787110655e-04,1.410074845326476608e-04
1.905460717963246253e+01,1.596744376410727984e-04,1.594685022757437139e-04,1.596519262545439239e-04,1.596437866004734533e-04,1.596505896418443614e-04,1.596714255139850870e-04,1.596810620013731159e-04
1.949844599758045405e+01,1.798278980251753788e-04,1.795919127153534326e-04,1.798013379982863911e-04,1.797927391868857350e-04,1.798005075230644611e-04,1.798244912315900780e-04,1.798354488579610418e-04
1.995262314968878670e+01,2.014019130226033546e-04,2.011333948835165788e-04,2.013707785764039281e-04,2.013618307365608393e-04,2.013705453277957560e-04,2.013979271735998825e-04,2.014103102158821819e-04
2.041737944669529625e+01,2.243507082344509086e-04,2.240472290437194882e-04,2.243144373023182251e-04,2.243052643576466958e-04,2.243148487606626447e-04,2.243458423597457119e-04,2.243597560498882069e-04
2.089296130854038580e+01,2.485787088601355789e-04,2.482379130445511541e-04,2.485366610857054855e-04,2.485273979705748034e-04,2.485377038027736653e-04,2.485724652344859366e-04,2.485880166479712493e-04
2.137962089502232388e+01,2.740772054688179159e-04,2.736965857588761672e-04,2.740285949238815337e-04,2.740193654616600869e-04,2.740301871985675506e-04,2.740688103068843954e-04,2.740861224536988647e-04
2.187761623949552003e+01,3.008257586219741119e-04,3.004027540657545686e-04,3.007696947149990623e-04,3.007605880913001182e-04,3.007716437874139738e-04,3.008141411075772797e-04,3.008333502207237030e-04
2.238721138568340052e+01,3.288758515604922714e-04,3.284076685578426742e-04,3.288113079406451852e-04,3.288023738592039035e-04,3.288133264174235380e-04,3.288596275178002856e-04,3.288808923456831672e-04
2.290867652767772356e+01,3.583329446390800632e-04,3.578163741276601173e-04,3.582586620514063977e-04,3.582498943016706864e-04,3.582603734412771442e-04,3.583103211633284924e-04,3.583338326302014528e-04
2.344228815319922532e+01,3.894241222798271369e-04,3.888552975130256254e-04,3.893385455328041839e-04,3.893298664799657929e-04,3.893395146047619001e-04,3.893928736243415577e-04,3.894188664721151853e-04
2.398832919019490006e+01,4.224605276856517296e-04,4.218349183489273398e-04,4.223618672166542859e-04,4.223531275153799146e-04,4.223616440169255127e-04,4.224181270974489730e-04,4.224468789285897811e-04
2.454708915685031201e+01,4.578262063665479182e-04,4.571385266494335897e-04,4.577124132720965417e-04,4.577034041114584942e-04,4.577106178771709298e-04,4.577699026258504880e-04,4.578017345098022405e-04
2.511886431509579509e+01,4.959877616575074973e-04,4.952319296937185509e-04,4.958564581087059487e-04,4.958469421842485710e-04,4.958528703539167269e-04,4.959146412398235783e-04,4.959499106624087406e-04
2.570395782768864734e+01,5.374419840822877107e-04,5.366113411637988065e-04,5.372905391230638466e-04,5.372802925766912872e-04,5.372852215875514523e-04,5.373492135304431183e-04,5.373882983486506608e-04
2.630267991895381385e+01,5.826081919861746550e-04,5.816960926331169249e-04,5.824338786231260086e-04,5.824227458376379351e-04,5.824272825295881027e-04,5.824933201338336215e-04,5.825365795717106455e-04
2.691534803926916553e+01,6.318109139613666686e-04,6.308113138821925918e-04,6.316110556788216007e-04,6.315990124099146166e-04,6.316041083558880838e-04,6.316721599349997118e-04,6.317198969550225042e-04
2.754228703338166184e+01,6.851780167310463901e-04,6.840861949331197584e-04,6.849500425487551345e-04,6.849372836017195198e-04,6.849442439745280194e-04,6.850144528202945643e-04,6.850668676524057773e-04
2.818382931264455138e+01,7.424593708537973250e-04,7.412733579646208111e-04,7.422011746576408393e-04,7.421881200073420252e-04,7.421985035868482313e-04,7.422711932500457082e-04,7.423283036390461963e-04
2.884031503126605855e+01,8.031125382093025691e-04,8.018342492616433023e-04,8.028228646579017207e-04,8.028101984745759055e-04,8.028257180614040232e-04,8.029014233332892837e-04,8.029630144449861852e-04
2.951209226666387053e+01,8.661662865645365595e-04,8.648024157070425925e-04,8.658448164037676684e-04,8.658335054493510909e-04,8.658558596084446569e-04,8.659352928509808471e-04,8.660008723090139920e-04
3.019951720402016093e+01,9.301985785514502647e-04,9.287618737093738999e-04,9.298462953668974046e-04,9.298374431102494290e-04,9.298680325299954431e-04,9.299520357138278941e-04,9.300207783031241415e-04
3.090295432513591933e+01,9.935504194430884971e-04,9.920603596522926601e-04,9.931701313126916567e-04,9.931649107125571727e-04,9.932046575183088154e-04,9.932941771163216436e-04,9.933649293830384627e-04
3.162277660168379256e+01,1.054362588045353825e-03,1.052844993171495177e-03,1.053958915186258179e-03,1.053958499580326998e-03,1.054007603929160404e-03,1.054103624767805877e-03,1.054174948768339453e-03
3.235936569296281107e+01,1.110730116163927746e-03,1.109217020314688315e-03,1.110309738919744264e-03,1.110315057390664009e-03,1.110372760099344672e-03,1.110476229925427437e-03,1.110546442534242773e-03
3.311311214825911264e+01,1.161096367366689936e-03,1.159624744297109997e-03,1.160668364465901586e-03,1.160680054270269140e-03,1.160744666003744787e-03,1.160856476453298730e-03,1.160923778605719731e-03
3.388441561392023971e+01,1.204394742273934282e-03,1.203004246371572154e-03,1.203970516514932775e-03,1.203989079567486641e-03,1.204058065085966602e-03,1.204179034960664238e-03,1.204241676248330980e-03
3.467368504525316553e+01,1.240242671016212120e-03,1.238973784799966534e-03,1.239835764485321297e-03,1.239861481194884374e-03,1.239931681785418375e-03,1.240062517236481185e-03,1.240118915482467518e-03
3.548133892335753359e+01,1.269267131831719074e-03,1.268158626449775866e-03,1.268893624471794691e-03,1.268927171151497911e-03,1.268995393684820179e-03,1.269136792843472217e-03,1.269185752603447159e-03
3.630780547701014171e+01,1.292950664209332676e-03,1.292036973543331767e-03,1.292628444340416334e-03,1.292671235796003610e-03,1.292734745943839277e-03,1.292887388536979008e-03,1.292928224291947474e-03
3.715352290971723903e+01,1.313713949955597465e-03,1.313023781667297480e-03,1.313462687556095224e-03,1.313517415945478521e-03,1.313574711676658438e-03,1.313739337706790449e-03,1.313771979441391742e-03
3.801893963205612437e+01,1.334780633763815337e-03,1.334335258924481543e-03,1.334621369148419326e-03,1.334692986832952330e-03,1.334744551822796780e-03,1.334922074583479472e-03,1.334947165958428380e-03
3.890451449942804629e+01,1.359735953658582812e-03,1.359548601195207035e-03,1.359689842834609476e-03,1.359785828348789808e-03,1.359834673967640030e-03,1.360026167203628403e-03,1.360045031577035305e-03
3.981071705534973404e+01,1.392374649089427215e-03,1.392451288319482934e-03,1.392462898623040473e-03,1.392594115779348602e-03,1.392646268158439235e-03,1.392853104428156980e-03,1.392867708238534549e-03
4.073802778041125805e+01,1.436272811289976544e-03,1.436612078465237434e-03,1.436514804047462138e-03,1.436695503087759371e-03,1.436760049366364112e-03,1.436983885227232629e-03,1.436996729352523535e-03
4.168693834703355350e+01,1.494423086810913424e-03,1.495018631491042485e-03,1.494836308460950830e-03,1.495084313296489269e-03,1.495173209621560593e-03,1.495416082077508264e-03,1.495430060941039824e-03
4.265795188015925277e+01,1.569242213053391975e-03,1.570083338324644888e-03,1.569840999339307350e-03,1.570177413552389240e-03,1.570304927946367330e-03,1.570569333941398147e-03,1.570587615452207668e-03
4.365158322401661195e+01,1.662401859269020286e-03,1.663475440183441109e-03,1.663197636181827860e-03,1.663646637782685567e-03,1.663828689575725739e-03,1.664117700415760443e-03,1.664143646564675370e-03
4.466835921509630225e+01,1.775143682796300262e-03,1.776435442467833893e-03,1.776145803641126109e-03,1.776734472276679652e-03,1.776987831317165768e-03,1.777305298338771947e-03,1.777342429419157032e-03
4.570881896148751622e+01,1.908353340867235699e-03,1.909848585104614296e-03,1.909570282406067689e-03,1.910328610246847178e-03,1.910670176524081974e-03,1.911020870193548982e-03,1.911072921133982663e-03
4.677351412871981040e+01,2.063327288304431760e-03,2.065012626347169193e-03,2.064770302307554050e-03,2.065731732010515041e-03,2.066178304526047720e-03,2.066568242393473746e-03,2.066639318523506505e-03
4.786300923226384896e+01,2.241935361910326382e-03,2.243797768646564432e-03,2.243621303687287453e-03,2.244823843006467541e-03,2.245392127347057079e-03,2.245828762359756980e-03,2.245923604441596531e-03
4.897788193684461078e+01,2.446856679302061507e-03,2.448885468128805289e-03,2.448812060444883771e-03,2.450298934064702814e-03,2.451005714080748549e-03,2.451498029891011413e-03,2.451622157937928450e-03
5.011872336272725192e+01,2.681787180841100054e-03,2.683973638187832095e-03,2.684051378010482956e-03,2.685872167148474921e-03,2.686734918658179126e-03,2.687293441567348111e-03,2.687453369812287367e-03
5.128613839913648320e+01,2.950977091679682970e-03,2.953316292270467044e-03,2.953604001380611202e-03,2.955814649072675132e-03,2.956851822614831211e-03,2.957488312337253154e-03,2.957691479468076059e-03
5.248074602497728591e+01,3.258322116827929837e-03,3.260813527644308447e-03,3.261379238953847175e-03,3.264041068429987449e-03,3.265271698384399936e-03,3.265998591724574712e-03,3.266253068754061684e-03
5.370317963702527209e+01,3.606400572578100441e-03,3.609051946743747907e-03,3.609965904177058881e-03,3.613142537262587894e-03,3.614585235345123618e-03,3.615414658256838748e-03,3.615728447265366147e-03
5.495408738576248453e+01,3.994789351590058608e-03,3.997619522404987323e-03,3.998945403943799694e-03,4.002698260449254891e-03,4.004369001961822876e-03,4.005311591065425884e-03,4.005691668479058158e-03
5.623413251903490817e+01,4.419332892302223204e-03,4.422376751923086727e-03,4.424159407561614223e-03,4.428541877522339763e-03,4.430450991938297833e-03,4.431514593202335456e-03,4.431965669519677062e-03
5.754399373371566639e+01,4.870836030022397678e-03,4.874150747388905809e-03,4.876402121058179273e-03,4.881451913728659768e-03,4.883600569536754657e-03,4.884788744910333221e-03,4.885311933868276800e-03
5.888436553555889930e+01,5.335500962440340930e-03,5.339168891307333534e-03,5.341858029693594481e-03,5.347591337477851717e-03,5.349968119699213299e-03,5.351279161977597586e-03,5.351870932189536391e-03
6.025595860743574406e+01,5.795591015035521550e-03,5.799726143891816704e-03,5.802769243092249611e-03,5.809174940608857578e-03,5.811753577235897333e-03,5.813179707184210412e-03,5.813831118167180241e-03
6.165950018614822170e+01,6.231407035385519606e-03,6.236152486837676957e-03,6.239413942239201670e-03,6.246451269829426250e-03,6.249190110368650804e-03,6.250717579603820920e-03,6.251414412976979279e-03
6.309573444801930009e+01,6.623861388834524459e-03,6.629388354528710156e-03,6.632684896850171187e-03,6.640284157891597136e-03,6.643127662519480656e-03,6.644737341043833317e-03,6.645460699331352979e-03
6.456542290346556001e+01,6.956636955045381737e-03,6.963135626141689349e-03,6.966248285674981472e-03,6.974314233295525814e-03,6.977196575972954840e-03,6.978865040839474058e-03,6.979592810619079414e-03
6.606934480075958049e+01,7.219348474169421173e-03,7.227013281654912080e-03,7.229709349633259806e-03,7.238129530485064127e-03,7.240980828641521011e-03,7.242682445682275226e-03,7.243391504211830340e-03
6.760829753919819041e+01,7.408481272939713980e-03,7.417496571121302146e-03,7.419549458194959514e-03,7.428203156185569228e-03,7.430956051072408301e-03,7.432664804127927724e-03,7.433333139193262253e-03
6.918309709189362877e+01,7.527570005120672904e-03,7.538090470148507694e-03,7.539302233809015014e-03,7.548070092955938559e-03,7.550666306125435913e-03,7.552357729737464026e-03,7.552966714174507226e-03
7.079457843841380793e+01,7.587104421038014246e-03,7.599235156036651673e-03,7.599460248764029063e-03,7.608235200549019750e-03,7.610631399309752444e-03,7.612284643032921592e-03,7.612821087139854878e-03
7.244359600749898220e+01,7.602794830131797896e-03,7.616577021699354362e-03,7.615738887683962295e-03,7.624434938276102892e-03,7.626606980429913654e-03,7.628206253238533664e-03,7.628663679301921074e-03
7.413102413009177383e+01,7.592775180632192755e-03,7.608177939166011275e-03,7.606277469609886398e-03,7.614835014865563995e-03,7.616779256813998623e-03,7.618314682752164863e-03,7.618693741030884391e-03
7.585775750291836061e+01,7.575698470194346633e-03,7.592616725421206560e-03,7.589735612241113941e-03,7.598124823226720670e-03,7.599857201384379451e-03,7.601325371795661021e-03,7.601633609299362701e-03
7.762471166286920266e+01,7.568874042744398907e-03,7.587135101244690642e-03,7.583431592792079165e-03,7.591653399049417064e-03,7.593206853247982599e-03,7.594610801251766227e-03,7.594861676632294958e-03
7.943282347242814012e+01,7.586543572292037824e-03,7.605923189209762118e-03,7.601618435249932540e-03,7.609702475930872276e-03,7.611122907618064586e-03,7.612471375436362549e-03,7.612682559877642467e-03
8.128305161640994925e+01,7.639060146409139621e-03,7.659304847551028951e-03,7.654662348884657720e-03,7.662662739921626345e-03,7.664004500442009316e-03,7.665310686328372439e-03,7.665502018040901491e-03
8.317637711026708303e+01,7.732539412672942772e-03,7.753391159951957164e-03,7.748691763298766466e-03,7.756681320861279899e-03,7.758002713563130412e-03,7.759282570308641616e-03,7.759473917740298925e-03
8.511380382023767766e+01,7.868827939181415043e-03,7.890049859305331426e-03,7.885563606595879377e-03,7.893626239035623701e-03,7.894985175999572752e-03,7.896255238944350011e-03,7.896464350473060903e-03
8.709635899560805683e+01,8.046233277413510424e-03,8.067632523888722262e-03,8.063591580504464104e-03,8.071813806485993170e-03,8.073264589364165245e-03,8.074539683473961824e-03,8.074780368868850547e-03
8.912509381337459047e+01,8.259335226538397010e-03,8.280780277392249533e-03,8.277352218116899515e-03,8.285812648926207946e-03,8.287402622040465280e-03,8.288693254885086750e-03,8.288973815893337094e-03
9.120108393559097237e+01,8.499646211376081159e-03,8.521077011501725085e-03,8.518344508852125976e-03,8.527102822525936196e-03,8.528869701381358928e-03,8.530179794018382874e-03,8.530502068779990954e-03
9.332543007969914584e+01,8.756283150130854051e-03,8.777713434634055664e-03,8.775662873598794045e-03,8.784749793822536901e-03,8.786719504793124094e-03,8.788045047924073969e-03,8.788404093255994601e-03
9.549925860214358408e+01,9.016721016215357293e-03,9.038231275661877742e-03,9.036750238529985338e-03,9.046158493519303873e-03,9.048343161398766238e-03,9.049671582578484169e-03,9.050055926239312237e-03
9.772372209558110967e+01,9.267751411920816321e-03,9.289476279664921066e-03,9.288360763004271589e-03,9.298039462493270374e-03,9.300436006712712450e-03,9.301747009394690721e-03,9.302139552348319060e-03
1.000000000000000000e+02,9.496955768758230318e-03,9.519065692296140718e-03,9.518038075461724909e-03,9.527891724333799675e-03,9.530481435216946184e-03,9.531748908388860270e-03,9.532128327473075521e-03
1.023292992280753566e+02,9.693568900636500771e-03,9.716250449221870700e-03,9.714979904308964839e-03,9.724871872006574103e-03,9.727620616729600739e-03,9.728815131861079379e-03,9.729157527952560572e-03
1.047128548050898473e+02,9.850157399279649284e-03,9.873595936602459419e-03,9.871725753740403023e-03,9.881487768015900439e-03,9.884347875982014281e-03,9.885440134352658018e-03,9.885720862217867166e-03
1.071519305237606972e+02,9.962916177317550012e-03,9.987284582564212934e-03,9.984454612583307243e-03,9.993898673476058966e-03,9.996811649352897386e-03,9.997775498347898082e-03,9.997970692173887772e-03
1.096478196143185073e+02,1.003214777733052454e-02,1.005760173796529239e-02,1.005347129279711080e-02,1.006240494207337292e-02,1.006530512476459804e-02,1.006612048607260189e-02,1.006620830323310539e-02
1.122018454301963004e+02,1.006172598890409456e-02,1.008840610450328218e-02,1.008267003494621623e-02,1.009091110413137815e-02,1.009373001891855637e-02,1.009438447472340260e-02,1.009434586900907933e-02
1.148153621496881698e+02,1.005851218116382041e-02,1.008655386651753291e-02,1.007895579625751881e-02,1.008634593685483159e-02,1.008901703487481011e-02,1.008950703976281733e-02,1.008932614508108692e-02
1.174897554939530266e+02,1.003222327267776041e-02,1.006176864712605978e-02,1.005211522319698209e-02,1.005853128412857907e-02,1.006099524849296718e-02,1.006132690720394456e-02,1.006099122546428269e-02
1.202264434617413116e+02,9.994011348132336020e-03,1.002521709481016612e-02,1.001338992423960773e-02,1.001875307487884101e-02,1.002096291217059384e-02,1.002115190028859265e-02,1.002065234317523618e-02
1.230268770812381121e+02,9.956353850338264463e-03,9.989395058066764810e-03,9.975364500445985452e-03,9.979647777372271933e-03,9.981573053849460142e-03,9.981644784806332354e-03,9.980975904182915609e-03
1.258925411794166251e+02,9.933013109777706975e-03,9.968076415938267529e-03,9.951916813275708817e-03,9.955151350548439859e-03,9.956782746797520484e-03,9.956771962342295806e-03,9.955932422718444252e-03
1.288249551693134833e+02,9.937771660783009664e-03,9.975040845171225662e-03,9.956938603462672441e-03,9.959217325814614247e-03,9.960568583115848515e-03,9.960518624080344496e-03,9.959511613005404135e-03
1.318256738556407299e+02,9.984086484619946258e-03,1.002372458098354721e-02,1.000397745878639326e-02,1.000545582628534907e-02,1.000656367140837985e-02,1.000652497578665041e-02,1.000535844353388042e-02
1.348962882591653170e+02,1.008384380334273814e-02,1.012597828727369864e-02,1.010497896433410273e-02,1.010587359705028034e-02,1.010679493777134202e-02,1.010682284502522829e-02,1.010550955273957843e-02
1.380384264602883775e+02,1.024528952156121379e-02,1.028999973407219125e-02,1.026820291060263207e-02,1.026878237259339251e-02,1.026958795405109870e-02,1.026973902627376783e-02,1.026829598993753492e-02
1.412537544622755377e+02,1.047150110247662899e-02,1.051881971286267731e-02,1.049669105477022552e-02,1.049726006511276545e-02,1.049802553785609931e-02,1.049835312953571569e-02,1.049680022613066512e-02
1.445439770745927888e+02,1.075860859116862037e-02,1.080853113411370074e-02,1.078648810511843338e-02,1.078736487038639905e-02,1.078816004117004283e-02,1.078870938167759280e-02,1.078706746462431906e-02
1.479108388168207284e+02,1.109513427299327337e-02,1.114763324353996478e-02,1.112598266302105079e-02,1.112746900322738458e-02,1.112834555027796338e-02,1.112914844430712598e-02,1.112743677230832763e-02
1.513561248436207052e+02,1.146282335831187021e-02,1.151786995064648343e-02,1.149676049198620868e-02,1.149911207583791117e-02,1.150009450865521754e-02,1.150116542621006446e-02,1.149939919971072581e-02
1.548816618912482852e+02,1.183779911339734314e-02,1.189537025794750076e-02,1.187476432215402340e-02,1.187816081185879072e-02,1.187923910661616705e-02,1.188057220645486953e-02,1.187876002894969890e-02
1.584893192461114211e+02,1.219484738283829056e-02,1.225493807984106079e-02,1.223461745872415733e-02,1.223914495645617162e-02,1.224027444382227471e-02,1.224184402412408987e-02,1.223998638234188342e-02
1.621810097358929852e+02,1.250961276867418835e-02,1.257222264602704531e-02,1.255182247436397759e-02,1.255746368325199626e-02,1.255856855553519509e-02,1.256033128629268844e-02,1.255842004352146837e-02
1.659586907437559660e+02,1.276395348706913999e-02,1.282907593158777275e-02,1.280814688467061049e-02,1.281479052419543484e-02,1.281577378275869025e-02,1.281767434788950652e-02,1.281569345702391824e-02
1.698243652461746080e+02,1.294819432583309629e-02,1.301579831511471587e-02,1.299388896598848223e-02,1.300135321715845289e-02,1.300211190396016563e-02,1.300409100085783004e-02,1.300201885605280737e-02
1.737800828749376194e+02,1.306338787494635070e-02,1.313340257710677791e-02,1.311014155637868668e-02,1.311820877612697445e-02,1.311865019820767850e-02,1.312065359340456455e-02,1.311846656192118543e-02
1.778279410038922776e+02,1.312126991067269315e-02,1.319358076469949806e-02,1.316874336748271625e-02,1.317720025540396536e-02,1.317725797754096782e-02,1.317924498132535573e-02,1.317692124381610042e-02
1.819700858609982674e+02,1.314195910679933840e-02,1.321641457612553541e-02,1.318996512104999783e-02,1.319863899466586568e-02,1.319828573776321914e-02,1.320023577821188496e-02,1.319775905527107579e-02
1.862087136662865703e+02,1.315121184008664554e-02,1.322764301936183058e-02,1.319974603836763724e-02,1.320853420768319450e-02,1.320778976544009602e-02,1.320970543005893505e-02,1.320706790134772157e-02
1.905460717963248385e+02,1.317639417157949466e-02,1.325464308966752686e-02,1.322563695539207863e-02,1.323452012822410456e-02,1.323345261126665853e-02,1.323535861482454112e-02,1.323256202976357508e-02
1.949844599758045547e+02,1.324167379399090322e-02,1.332162294167727259e-02,1.329195967340269374e-02,1.330099823016325268e-02,1.329971743031201428e-02,1.330165514261856877e-02,1.329870981308439379e-02
1.995262314968878741e+02,1.336448044960127091e-02,1.344607743143708643e-02,1.341624198480229416e-02,1.342555413198087862e-02,1.342419752814056136e-02,1.342621641427956328e-02,1.342313811721752154e-02
2.041737944669527565e+02,1.355304265984622059e-02,1.363630469749660401e-02,1.360673352572171549e-02,1.361646241993976977e-02,1.361517753010686380e-02,1.361732518232437392e-02,1.361413077401186014e-02
2.089296130854040712e+02,1.380506130026925259e-02,1.389006592286424167e-02,1.386106607522277247e-02,1.387133875328636773e-02,1.387026117229432642e-02,1.387257293035189937e-02,1.386927498062833983e-02
2.137962089502232459e+02,1.410751375965277853e-02,1.419436383941682228e-02,1.416605293112411720e-02,1.417693770901120795e-02,1.417617013333460733e-02,1.417866009709231080e-02,1.417526211761176158e-02
2.187761623949551790e+02,1.443841554225687961e-02,1.452719447980253993e-02,1.449946975971978629e-02,1.451093968013815634e-02,1.451053506919537141e-02,1.451318985528938024e-02,1.450968279834336655e-02
2.238721138568337778e+02,1.476835606672430995e-02,1.485907057298636348e-02,1.483159585993684693e-02,1.484349919167599410e-02,1.484344705703577807e-02,1.484622194335900175e-02,1.484258243332694897e-02
2.290867652767774700e+02,1.506614043751523628e-02,1.515867310267579940e-02,1.513092339728665595e-02,1.514297970650725286e-02,1.514320674884067283e-02,1.514602767938768788e-02,1.514221964434093841e-02
2.344228815319922603e+02,1.530128289421504861e-02,1.539535525743622110e-02,1.536667399417153412e-02,1.537848291098449678e-02,1.537886037927925671e-02,1.538162796592237695e-02,1.537760623271975519e-02
2.398832919019489793e+02,1.544929295371407114e-02,1.554446163447424645e-02,1.551414695327078819e-02,1.552522175327594040e-02,1.552558391193356244e-02,1.552818220398270374e-02,1.552389814043964728e-02
2.454708915685028501e+02,1.549528715548796273e-02,1.559096929482186970e-02,1.555837318731422003e-02,1.556819194411441371e-02,1.556836141817177430e-02,1.557066941916364529e-02,1.556607755668953236e-02
2.511886431509582280e+02,1.543639054236285203e-02,1.553191297935207528e-02,1.549653851647558520e-02,1.550460781620111722e-02,1.550442435703265620e-02,1.550632901407163547e-02,1.550139405138272961e-02
2.570395782768864592e+02,1.528222979511219271e-02,1.537690517913574244e-02,1.533847808749553773e-02,1.534439990700462754e-02,1.534374453632149880e-02,1.534515441115356232e-02,1.533985655393568445e-02
2.630267991895381670e+02,1.505431035977431407e-02,1.514751632275298035e-02,1.510604571779474055e-02,1.510958155095604508e-02,1.510839776382838506e-02,1.510925567813105330e-02,1.510359540183022972e-02
2.691534803926913924e+02,1.478147747375471548e-02,1.487272613943875152e-02,1.482850775181867101e-02,1.482962373540585091e-02,1.482792414493553854e-02,1.482821501416756518e-02,1.482221455123222849e-02
2.754228703338168884e+02,1.449653630445276245e-02,1.458553132159643058e-02,1.453912222988807887e-02,1.453801260205549867e-02,1.453587552787167538e-02,1.453563104795003655e-02,1.452933441999669159e-02
2.818382931264454783e+02,1.423119464801095128e-02,1.431786108312953221e-02,1.427001228328883195e-02,1.426709168213507149e-02,1.426464627799224963e-02,1.426394296238703285e-02,1.425741324727307704e-02
2.884031503126605571e+02,1.401234763262007924e-02,1.409683684170397536e-02,1.404840674908561585e-02,1.404427625220138441e-02,1.404168058940712463e-02,1.404063338481831118e-02,1.403394823232699540e-02
2.951209226666384211e+02,1.385917997381949651e-02,1.394184998678336083e-02,1.389371054399289596e-02,1.388909994828519540e-02,1.388651696549679689e-02,1.388526774401582439e-02,1.387851360759787683e-02
3.019951720402019077e+02,1.378118491005498811e-02,1.386256860037103807e-02,1.381550777341510744e-02,1.381119813292929974e-02,1.380877124541061464e-02,1.380747424018857750e-02,1.380073934085625231e-02
3.090295432513592004e+02,1.377989955264676686e-02,1.386065926493282134e-02,1.381532400624643254e-02,1.381206810019943582e-02,1.380990624193271718e-02,1.380871344380505371e-02,1.380208105269389342e-02
3.162277660168379612e+02,1.384923753576099148e-02,1.393010909608950222e-02,1.388696748592051916e-02,1.388541062161171777e-02,1.388357922809778204e-02,1.388262553630296818e-02,1.387616734691005799e-02
3.235936569296280823e+02,1.397718858328576667e-02,1.405892446198264353e-02,1.401826309609187013e-02,1.401887966908413156e-02,1.401739932387187013e-02,1.401679122371543920e-02,1.401056232120802963e-02
3.311311214825907427e+02,1.414835732247552574e-02,1.423165981225504341e-02,1.419360728519948600e-02,1.419665584433960244e-02,1.419550847917555418e-02,1.419531531938268351e-02,1.418935104102930951e-02
3.388441561392027666e+02,1.434563434954931431e-02,1.443109268279243670e-02,1.439566309829075179e-02,1.440117037452422546e-02,1.440030918964833179e-02,1.440056024895544975e-02,1.439487535084225424e-02
3.467368504525316553e+02,1.455253848154003209e-02,1.464057025105615709e-02,1.460772123326115751e-02,1.461549437321763879e-02,1.461485836155941749e-02,1.461554416756268363e-02,1.461013463587768242e-02
3.548133892335753217e+02,1.475457213249029530e-02,1.484537715803501551e-02,1.481505481580051159e-02,1.482471977301423084e-02,1.482424507074523931e-02,1.482532389733921124e-02,1.482017057782172853e-02
3.630780547701010050e+02,1.494171787509695690e-02,1.503526915294684831e-02,1.500745269394711083e-02,1.501851574470040168e-02,1.501814936848744515e-02,1.501955707125798671e-02,1.501463107376357908e-02
3.715352290971727598e+02,1.510917955757880987e-02,1.520523922965235850e-02,1.517996136192624815e-02,1.519188469870729613e-02,1.519159465484238442e-02,1.519325745598731382e-02,1.518852581200972642e-02
3.801893963205612863e+02,1.525866174781256163e-02,1.535684363422836277e-02,1.533420215411025397e-02,1.534648410132848084e-02,1.534626813067972023e-02,1.534811672253158857e-02,1.534354792452475441e-02
3.890451449942804629e+02,1.539744488339570352e-02,1.549730450425865214e-02,1.547744228265535496e-02,1.548968429979658175e-02,1.548957338517331812e-02,1.549155418404300245e-02,1.548712191862592312e-02
3.981071705534969283e+02,1.553762248729898335e-02,1.563876121535152236e-02,1.562184142782817309e-02,1.563380117754107138e-02,1.563386138494509206e-02,1.563594596024079492e-02,1.563163153820918902e-02
4.073802778041130068e+02,1.569308582103005542e-02,1.579524950826727281e-02,1.578141864372110958e-02,1.579303458919191841e-02,1.579336420617926881e-02,1.579555330400718785e-02,1.579134565961700515e-02
4.168693834703354923e+02,1.587809390698205134e-02,1.598125032279533106e-02,1.597061249943936695e-02,1.598200619926105556e-02,1.598273241839787834e-02,1.598505629141955264e-02,1.598095090518320341e-02
4.265795188015925419e+02,1.610268630214800253e-02,1.620704488539857074e-02,1.619963118904101454e-02,1.621107835730062688e-02,1.621234810886625771e-02,1.621485978357306568e-02,1.621085572939006542e-02
4.365158322401656505e+02,1.637130862937298884e-02,1.647730099707461759e-02,1.647305630418250538e-02,1.648494117608182916e-02,1.648691106584887142e-02,1.648967744147988509e-02,1.648577437690320474e-02
4.466835921509634773e+02,1.668173638793923538e-02,1.678994145756383671e-02,1.678873665897972697e-02,1.680149879862513629e-02,1.680432602687406685e-02,1.680741617867615931e-02,1.680361168811898148e-02
4.570881896148752048e+02,1.702611995065652847e-02,1.713716584596884293e-02,1.713883599159169921e-02,1.715292394672017148e-02,1.715676123513304452e-02,1.716023665954061542e-02,1.715652506667276686e-02
4.677351412871981324e+02,1.739175652410722417e-02,1.750621399533831488e-02,1.751058601264546266e-02,1.752640831135347799e-02,1.753139448407610781e-02,1.753529957090001201e-02,1.753167123743512579e-02
4.786300923226380064e+02,1.776542692145969410e-02,1.788372065006544123e-02,1.789067566810832385e-02,1.790857892149950309e-02,1.791483886997925074e-02,1.791919779619597503e-02,1.791564030476376287e-02
4.897788193684466478e+02,1.813536982654085500e-02,1.825772771236380820e-02,1.826723626122518651e-02,1.828748802718134850e-02,1.829512924981060648e-02,1.829994559523872785e-02,1.829644516825567474e-02
5.011872336272724624e+02,1.849371703763275435e-02,1.862015793295445851e-02,1.863230069802783787e-02,1.865508418886475256e-02,1.866419468301046269e-02,1.866945520087535254e-02,1.866599823425440022e-02
5.128613839913648462e+02,1.883696163518439742e-02,1.896731422081045226e-02,1.898227403817185494e-02,1.900769092907255223e-02,1.901833526459079798e-02,1.902401561444051412e-02,1.902058968688709675e-02
5.248074602497722481e+02,1.916527147503161582e-02,1.929921715238039695e-02,1.931724042700869864e-02,1.934531211585104396e-02,1.935752532896163614e-02,1.936359643841923175e-02,1.936019037795646755e-02
5.370317963702532325e+02,1.947977673093658282e-02,1.961687860251767196e-02,1.963820707924618381e-02,1.966887229765216724e-02,1.968265008220573126e-02,1.968908232467784028e-02,1.968568522805839993e-02
5.495408738576247742e+02,1.978026945545368481e-02,1.991999758003984086e-02,1.994479085036467841e-02,1.997790714724757138e-02,1.999319747997354429e-02,1.999996325572894057e-02,1.999656274244680787e-02
5.623413251903490391e+02,2.006302000145996842e-02,2.020474396190325220e-02,2.023301077476386683e-02,2.026835692865681243e-02,2.028505240453777267e-02,2.029212586109067906e-02,2.028870692917977142e-02
5.754399373371566071e+02,2.032010218548525524e-02,2.046307433881876942e-02,2.049462675118885607e-02,2.053191408866215234e-02,2.054985082798399532e-02,2.055720693052899214e-02,2.055375137329178842e-02
5.888436553555883393e+02,2.053944658240003385e-02,2.068278674684061527e-02,2.071721238471694801e-02,2.075609914057894786e-02,2.077505856345875090e-02,2.078266984027700437e-02,2.077915623767132014e-02
6.025595860743580943e+02,2.070836007085912617e-02,2.085106447849094380e-02,2.088775572237436262e-02,2.092787728636534214e-02,2.094759804586265178e-02,2.095543322346446469e-02,2.095183867855050786e-02
6.165950018614821602e+02,2.081524474709624262e-02,2.095622154015831448e-02,2.099441571553912339e-02,2.103541145633081727e-02,2.105560338103321452e-02,2.106362510923719816e-02,2.105992755000845804e-02
6.309573444801930009e+02,2.085268104720089388e-02,2.099081868962422368e-02,2.102966848325302576e-02,2.107120905923169293e-02,2.109157094501519850e-02,2.109973473417636747e-02,2.109591568021104702e-02
6.456542290346549180e+02,2.081905672796809798e-02,2.095332155756309683e-02,2.099196041508730182e-02,2.103376300586955183e-02,2.105399903542212389e-02,2.106225206712094428e-02,2.105829827621026606e-02
6.606934480075964302e+02,2.071842503948036207e-02,2.084794276521190898e-02,2.088554687764501011e-02,2.092737397156977514e-02,2.094720615902322114e-02,2.095548468609112827e-02,2.095138967878841865e-02
6.760829753919819041e+02,2.055858732301791766e-02,2.068270628585008181e-02,2.071851613717272389e-02,2.076015267064436690e-02,2.077932495868350243e-02,2.078755113361524867e-02,2.078331398961407242e-02
6.918309709189362593e+02,2.034999872380329963e-02,2.046830768762219338e-02,2.050165399795790197e-02,2.054288007545258463e-02,2.056116303467840634e-02,2.056924368333705802e-02,2.056486816184114816e-02
7.079457843841373688e+02,2.010295126116618675e-02,2.021524511618961323e-02,2.024554465745513968e-02,2.028610173965082752e-02,2.030329123868875041e-02,2.031111708630550794e-02,2.030660878399424829e-02
7.244359600749905894e+02,1.982638880724472280e-02,1.993259959382221239e-02,1.995935739019358973e-02,1.999892939601355391e-02,2.001484852894964972e-02,2.002229829131019559e-02,2.001766291586941707e-02
7.413102413009177099e+02,1.952768599542744829e-02,1.962779754731148671e-02,1.965060983488528534e-02,1.968882015304471156e-02,1.970332215374111587e-02,1.971027038758935146e-02,1.970551189960827523e-02
7.585775750291835493e+02,1.921347491045689859e-02,1.930745180535241995e-02,1.932603555082502977e-02,1.936247406002634605e-02,1.937545261807744126e-02,1.938178284603156443e-02,1.937690365140100346e-02
7.762471166286911739e+02,1.889075004648438014e-02,1.897849228980379166e-02,1.899271905578079483e-02,1.902698964925090067e-02,1.903839017185101484e-02,1.904401035485069407e-02,1.903901207244496074e-02
7.943282347242821970e+02,1.856735657648886373e-02,1.864871263394513035e-02,1.865864636032634263e-02,1.869042971029061598e-02,1.870026164676882527e-02,1.870511997352224121e-02,1.870000573700607294e-02
8.128305161640995493e+02,1.825287332199169305e-02,1.832769435006218958e-02,1.833362708930974180e-02,1.836274586899822384e-02,1.837109323845983327e-02,1.837519093857034602e-02,1.836996791106565441e-02
8.317637711026708303e+02,1.795789149894720660e-02,1.802611141669376374e-02,1.802858017950576680e-02,1.805504874329040901e-02,1.806207430613621795e-02,1.806547191161234078e-02,1.806015341482029163e-02
8.511380382023759239e+02,1.769272167188945186e-02,1.775445053314248997e-02,1.775421908522186940e-02,1.777827032239462021e-02,1.778421010160628410e-02,1.778702690597405017e-02,1.778163327385157491e-02
8.709635899560814778e+02,1.746589183243979840e-02,1.752148738966341490e-02,1.751949917355582684e-02,1.754157781948054509e-02,1.754672724961564567e-02,1.754913153819867913e-02,1.754368980039542128e-02
8.912509381337458763e+02,1.728266385072529249e-02,1.733276485114743776e-02,1.733006124677151372e-02,1.735078582182476847e-02,1.735547621622047371e-02,1.735766972052855267e-02,1.735221141659732888e-02
9.120108393559096385e+02,1.714477299208829256e-02,1.719028700376102128e-02,1.718792296937792646e-02,1.720802608545799264e-02,1.721260019401121139e-02,1.721479752852350664e-02,1.720935619528591795e-02
9.332543007969904920e+02,1.704929111255544527e-02,1.709132620382152259e-02,1.709026961698692157e-02,1.711052002710582165e-02,1.711530339772561471e-02,1.711771043657595026e-02,1.711231846124417963e-02
9.549925860214368640e+02,1.698984051314696847e-02,1.702961083185601868e-02,1.703065848987457553e-02,1.705177758916619560e-02,1.705705404657795535e-02,1.705984652613796310e-02,1.705453247640419459e-02
9.772372209558111535e+02,1.695700511942269811e-02,1.699570425606856602e-02,1.699941689222762148e-02,1.702200276358057512e-02,1.702799535055794095e-02,1.703130122654054890e-02,1.702608808044142608e-02
1.000000000000000000e+03,1.693927281957588807e-02,1.697795706968625862e-02,1.698461511302175667e-02,1.700907966015677980e-02,1.701593697900559421e-02,1.701982331315317690e-02,1.701472787359137664e-02
1.023292992280753651e+03,1.692393863565375828e-02,1.696342929140579048e-02,1.697300728623502009e-02,1.699952896018001522e-02,1.700731668975502542e-02,1.701178188958691467e-02,1.700681453543730418e-02
1.047128548050898416e+03,1.689756654204593866e-02,1.693838961816142297e-02,1.695055287735691696e-02,1.697905324755325310e-02,1.698775163615750053e-02,1.699272489027299493e-02,1.698788996536301082e-02
1.071519305237607114e+03,1.684601651307445977e-02,1.688837910471303536e-02,1.690247570845268207e-02,1.693261015685721543e-02,1.694211134980897274e-02,1.694745617550566866e-02,1.694275170783820020e-02
1.096478196143185187e+03,1.675581978800031943e-02,1.679963613307670217e-02,1.681472376989073467e-02,1.684590341367911762e-02,1.685601642766192815e-02,1.686154363774510639e-02,1.685696107781124720e-02
1.122018454301962947e+03,1.661440817253281854e-02,1.665935363862558818e-02,1.667422881325150014e-02,1.670565876416098619e-02,1.671611637518483073e-02,1.672160022813658220e-02,1.671712333631095518e-02
1.148153621496881669e+03,1.641175718020860749e-02,1.645734873946001070e-02,1.647060005910614897e-02,1.650134047131495210e-02,1.651181194531987223e-02,1.651701244780368408e-02,1.651261630922803286e-02
1.174897554939530210e+03,1.614115736830018522e-02,1.618684297976961603e-02,1.619691565672878864e-02,1.622595208031160988e-02,1.623605844802830656e-02,1.624074376767165734e-02,1.623639346632707245e-02
1.202264434617413144e+03,1.580195309897403436e-02,1.584721150774286158e-02,1.585252039875533620e-02,1.587886014704591175e-02,1.588820485702619953e-02,1.589217563649284251e-02,1.588782694391253220e-02
1.230268770812381035e+03,1.539934900837588126e-02,1.544377058302987687e-02,1.544280428915850364e-02,1.546555898557105263e-02,1.547375565489499810e-02,1.547686310701069066e-02,1.547246332272607383e-02
1.258925411794166166e+03,1.494611762391732240e-02,1.498947277529908209e-02,1.498093166245902629e-02,1.499940854970208126e-02,1.500611884723037845e-02,1.500827842477961069e-02,1.500376945804081548e-02
1.288249551693134890e+03,1.446157763605513367e-02,1.450385945867657678e-02,1.448677492609940637e-02,1.450054308161389562e-02,1.450551033827362363e-02,1.450670607900629919e-02,1.450202826877685681e-02
1.318256738556407527e+03,1.397006394809450873e-02,1.401149567994280226e-02,1.398533592427538691e-02,1.399427194594654589e-02,1.399734952537314524e-02,1.399763021156139389e-02,1.399272752233822123e-02
1.348962882591653170e+03,1.349823288299401881e-02,1.353924421182639906e-02,1.350396694491312437e-02,1.350826520880071997e-02,1.350943172165886344e-02,1.350889847767155864e-02,1.350372330400781071e-02
1.380384264602883832e+03,1.307247108094705679e-02,1.311364182939561002e-02,1.306970789146499022e-02,1.306986047144603411e-02,1.306922300896918264e-02,1.306801225234027926e-02,1.306252990327471351e-02
1.412537544622755377e+03,1.271516906892010412e-02,1.275715315885159011e-02,1.270546550047250284e-02,1.270220546858952769e-02,1.269998250079805435e-02,1.269824517745229107e-02,1.269243677150536792e-02
1.445439770745927945e+03,1.244190235146376382e-02,1.248534629541434883e-02,1.242713408706466391e-02,1.242135377769792645e-02,1.241784456778710632e-02,1.241572646189684735e-02,1.240958935003591210e-02
1.479108388168207284e+03,1.226022099123593237e-02,1.230569066132739670e-02,1.224236196767012480e-02,1.223502023095223400e-02,1.223056569627935242e-02,1.222819053659941757e-02,1.222173680952691813e-02
1.513561248436207279e+03,1.216857476384453941e-02,1.221650406336555715e-02,1.214947759036627724e-02,1.214150440387490835e-02,1.213644383364312004e-02,1.213390346131795229e-02,1.212715653769662685e-02
1.548816618912482681e+03,1.215732032585998060e-02,1.220798922734817396e-02,1.213853638035767429e-02,1.213074929412457856e-02,1.212538019570138723e-02,1.212273050613156197e-02,1.211571997471736287e-02
1.584893192461114040e+03,1.221079616498057033e-02,1.226433506323071701e-02,1.219346872967424708e-02,1.218651471631372087e-02,1.218106502567650219e-02,1.217832904611395282e-02,1.217108544301082236e-02
1.621810097358929852e+03,1.230984352572732018e-02,1.236626781343903164e-02,1.229467200285455641e-02,1.228899462800940069e-02,1.228360625551540644e-02,1.228078297452017860e-02,1.227333283848396767e-02
1.659586907437559603e+03,1.243392724352820888e-02,1.249316243805390948e-02,1.242116517453720898e-02,1.241698801009273601e-02,1.241170964760823087e-02,1.240878281698938428e-02,1.240114481911382995e-02
1.698243652461746024e+03,1.256387213019400859e-02,1.262578851469241953e-02,1.255338937372666233e-02,1.255072963124098662e-02,1.254552591453037859e-02,1.254247493788034767e-02,1.253465832027384451e-02
1.737800828749376251e+03,1.268309404817175370e-02,1.274750886768880563e-02,1.267441551400166899e-02,1.267309823162030349e-02,1.266785897945701782e-02,1.266466439856049099e-02,1.265666816326372138e-02
1.778279410038922833e+03,1.277847493386879280e-02,1.284513793672154361e-02,1.277082376443416586e-02,1.277050609635587558e-02,1.276506206360718612e-02,1.276170777272505816e-02,1.275352186791939811e-02
1.819700858609982561e+03,1.283995939476915461e-02,1.290853164795667703e-02,1.283227228446558177e-02,1.283246486225239104e-02,1.282659996408320666e-02,1.282306943149244711e-02,1.281467673028384435e-02
1.862087136662865532e+03,1.286133815395880571e-02,1.293137171719807924e-02,1.285230606720868737e-02,1.285240526169232830e-02,1.284587432637526727e-02,1.284214614729028633e-02,1.283352478118841150e-02
1.905460717963248271e+03,1.283949589748292763e-02,1.291043053744922627e-02,1.282761556129612471e-02,1.282694157021799057e-02,1.281948676734755155e-02,1.281552860748177633e-02,1.280665500361907391e-02
1.949844599758045433e+03,1.277448209240821669e-02,1.284567749801064293e-02,1.275815769438519605e-02,1.275600477910726095e-02,1.274737626966287833e-02,1.274314178493713735e-02,1.273399346200812868e-02
1.995262314968878854e+03,1.266967184958437548e-02,1.274047506395887576e-02,1.264738428293230889e-02,1.264308742502682700e-02,1.263306949730251365e-02,1.262849964054869184e-02,1.261905883767151793e-02
2.041737944669527451e+03,1.253155141776794365e-02,1.260138500744488119e-02,1.250205206488770940e-02,1.249505776445248434e-02,1.248349541159194873e-02,1.247852520443702359e-02,1.246878188666637050e-02
2.089296130854040712e+03,1.236953320863940636e-02,1.243799161809049439e-02,1.233204596712494071e-02,1.232198127195984622e-02,1.230880387697781339e-02,1.230337261563369672e-02,1.229332729821746434e-02
2.137962089502232629e+03,1.219498457801116917e-02,1.226190663887569490e-02,1.214935451879546602e-02,1.213607791940174083e-02,1.212131459462542291e-02,1.211537679421447605e-02,1.210504246171801961e-02
2.187761623949551904e+03,1.202007557211532199e-02,1.208557843677133051e-02,1.196683651238382440e-02,1.195045939463523950e-02,1.193424259006607702e-02,1.192777763756961047e-02,1.191718001688429202e-02
2.238721138568337665e+03,1.185597846352891283e-02,1.192042508748340779e-02,1.179629122876519817e-02,1.177716300490911153e-02,1.175971506299858770e-02,1.175273261900380666e-02,1.174190869717437954e-02
2.290867652767774871e+03,1.171129115980816884e-02,1.177521345552400359e-02,1.164676589494337451e-02,1.162541661206460859e-02,1.160702007204353348e-02,1.159955849132660033e-02,1.158855287980503114e-02
2.344228815319922887e+03,1.159097020683857830e-02,1.165494365346444496e-02,1.152340164501637100e-02,1.150046201956607221e-02,1.148142095662781081e-02,1.147354116852168822e-02,1.146240142219852320e-02
2.398832919019489964e+03,1.149551383713389927e-02,1.156001824083170357e-02,1.142657842501694325e-02,1.140268385445684755e-02,1.138328169230141441e-02,1.137505540621271821e-02,1.136382693570928484e-02
2.454708915685028387e+03,1.142106282258030861e-02,1.148635999354716969e-02,1.135203333398549647e-02,1.132773144292666297e-02,1.130819172733154090e-02,1.129968724144128633e-02,1.128840842797937394e-02
2.511886431509582053e+03,1.136022456677806235e-02,1.142627946134898431e-02,1.129175717655869424e-02,1.126743027812801730e-02,1.124788772810599025e-02,1.123915587618673148e-02,1.122785455798257226e-02
2.570395782768864592e+03,1.130352043377657635e-02,1.136997920382580574e-02,1.123556324092471990e-02,1.121138704490852456e-02,1.119187616676249608e-02,1.118294002567784239e-02,1.117163213102219388e-02
2.630267991895381329e+03,1.124086911638616168e-02,1.130710699129613972e-02,1.117268891906048923e-02,1.114862548893882054e-02,1.112908420245597996e-02,1.111993262528749096e-02,1.110862264774900229e-02
2.691534803926913810e+03,1.116305255670118485e-02,1.122826410918177295e-02,1.109336705687517105e-02,1.106918842261688136e-02,1.104947487992184556e-02,1.104006206465947895e-02,1.102874548455140373e-02
2.754228703338168998e+03,1.106361464817380916e-02,1.112695054637308396e-02,1.099083220945682414e-02,1.096617850876804683e-02,1.094609956279831570e-02,1.093635269370551132e-02,1.092501980308898876e-02
2.818382931264454783e+03,1.093905604961305233e-02,1.099975339864390882e-02,1.086151075646298904e-02,1.083595043095506895e-02,1.081528936708082284e-02,1.080511815737996220e-02,1.079375799915724757e-02
2.884031503126605912e+03,1.078986466983920811e-02,1.084736272386996672e-02,1.070607652563642861e-02,1.067917956892951506e-02,1.065772610595975764e-02,1.064703818018194331e-02,1.063564262837950886e-02
2.951209226666383984e+03,1.061980289263998734e-02,1.067381142552218179e-02,1.052865660958298907e-02,1.050004683038718856e-02,1.047761782492569876e-02,1.046633207622971184e-02,1.045489887845115450e-02
3.019951720402018964e+03,1.043550645201235874e-02,1.048602840080294606e-02,1.033637310859361960e-02,1.030576876671995476e-02,1.028222474260767801e-02,1.027028332966437377e-02,1.025881808001964483e-02
3.090295432513592004e+03,1.024510204095713077e-02,1.029239346271941177e-02,1.013784074028559537e-02,1.010505932284974477e-02,1.008030742057318928e-02,1.006768154575501430e-02,1.005619704851709942e-02
3.162277660168379498e+03,1.005695683963137022e-02,1.010145083174164918e-02,9.941850474469680898e-03,9.906797853719697539e-03,9.880791622786584336e-03,9.867481704773166037e-03,9.855996544488754979e-03
3.235936569296281050e+03,9.878618976602703688e-03,9.920831262689576435e-03,9.756251116431665163e-03,9.718890549729809411e-03,9.691624521657112717e-03,9.677654919170731659e-03,9.666189554830981884e-03
3.311311214825907882e+03,9.715527676894914963e-03,9.755961516237461259e-03,9.586617253407630351e-03,9.546929688352310053e-03,9.518429463732509116e-03,9.503837642122064944e-03,9.492409392713658731e-03
3.388441561392027324e+03,9.570763686520201291e-03,9.609836665398692815e-03,9.436006267625066460e-03,9.393951174962274914e-03,9.364262542677448051e-03,9.349086659557560852e-03,9.337703937498052428e-03
3.467368504525316894e+03,9.445162149923656825e-03,9.483171323285168042e-03,9.305119819556903829e-03,9.260618269238419728e-03,9.229799703346490761e-03,9.214067858948238321e-03,9.202726115262117174e-03
3.548133892335752989e+03,9.337544843629181843e-03,9.374672751942739538e-03,9.192580046866649993e-03,9.145514042588186870e-03,9.113630884383711397e-03,9.097354133889606204e-03,9.086033239742559442e-03
3.630780547701010164e+03,9.245711298968308650e-03,9.282057598649437122e-03,9.095982373695530102e-03,9.046217546179492752e-03,9.013340623462283430e-03,8.996510800275497877e-03,8.985175297759199001e-03
3.715352290971727598e+03,9.167080635163924254e-03,9.202710523432832898e-03,9.012575486666467642e-03,8.959998652572787742e-03,8.926204909882900010e-03,8.908797889357630492e-03,8.897400463664089515e-03
3.801893963205612636e+03,9.099442948376808629e-03,9.134436080433556635e-03,8.940050493524200406e-03,8.884612738884087660e-03,8.849986911280607188e-03,8.831970743133374033e-03,8.820457467652356373e-03
3.890451449942804629e+03,9.041299475689800955e-03,9.075768935837419393e-03,8.876880471777315318e-03,8.818634699682626615e-03,8.783272976024995154e-03,8.764617531604247322e-03,8.752934736877793567e-03
3.981071705534969169e+03,8.992085118204162092e-03,9.026174472792270267e-03,8.822534094929435772e-03,8.761653975813623804e-03,8.725664840180587592e-03,8.706352417143486955e-03,8.694452492992266884e-03
4.073802778041130296e+03,8.951711103764718389e-03,8.985558030972687349e-03,8.776995059506910793e-03,8.713772801754641681e-03,8.677273830548545841e-03,8.657307417102744207e-03,8.645152920839817290e-03
4.168693834703354696e+03,8.920199573044256328e-03,8.953874985746393053e-03,8.740366801145729031e-03,8.675186747028775305e-03,8.638299163600893574e-03,8.617706643258145685e-03,8.605272139429799919e-03
4.265795188015925305e+03,8.897596250786303854e-03,8.931049182107748952e-03,8.712789867221633344e-03,8.646093561474251302e-03,8.608935337072839977e-03,8.587772245240406568e-03,8.575043611728176002e-03
4.365158322401656733e+03,8.883203078248242193e-03,8.916218508430686501e-03,8.693630239501301538e-03,8.625862434274496338e-03,8.588533888665778743e-03,8.566878900097798372e-03,8.553850246322429463e-03
4.466835921509635227e+03,8.875916926571435217e-03,8.908121053161476705e-03,8.681868965628190826e-03,8.613443045482336788e-03,8.576021911702829195e-03,8.553972977116002657e-03,8.540644764835269784e-03
4.570881896148751366e+03,8.873976776361394009e-03,8.904881382250495053e-03,8.675814366537384220e-03,8.607078106168369880e-03,8.569608671391660409e-03,8.547274481203119556e-03,8.533650566924930875e-03
4.677351412871980756e+03,8.875639121106570356e-03,8.904722321534868507e-03,8.673811727030380364e-03,8.605038924279358528e-03,8.567532053265228265e-03,8.545025398473750020e-03,8.531112957116721365e-03
4.786300923226380291e+03,8.878723613096151795e-03,8.905536851340848867e-03,8.673753020623349574e-03,8.605142885553149559e-03,8.567574368191190753e-03,8.545002471494462723e-03,8.530812773636183358e-03
4.897788193684466023e+03,8.881558658445176321e-03,8.905831896089006286e-03,8.674033830475080462e-03,8.605721810463680746e-03,8.568039482785019811e-03,8.545497103913664988e-03,8.531047054831309567e-03
5.011872336272725079e+03,8.882739008675184442e-03,8.904440986617133055e-03,8.673254503188171718e-03,8.605324428392424965e-03,8.567451686730707255e-03,8.545013898566197752e-03,8.530327067711510752e-03
5.128613839913648007e+03,8.881496698908249859e-03,8.900859230763096680e-03,8.670592579765256172e-03,8.603086133247540845e-03,8.564929388253005038e-03,8.542646233802455788e-03,8.527753799858468417e-03
5.248074602497723390e+03,8.877438872465120631e-03,8.894911565043593649e-03,8.665506626786261685e-03,8.598425143508245036e-03,8.559878932324349599e-03,8.537771394468233674e-03,8.522710415356146360e-03
5.370317963702532325e+03,8.870887672502086180e-03,8.887059729235789046e-03,8.658112604577338639e-03,8.591420798005072398e-03,8.552376830147812026e-03,8.530437351273156485e-03,8.515248863221145173e-03
5.495408738576248652e+03,8.862449046244188708e-03,8.877935021940740884e-03,8.648756952651904042e-03,8.582378097728078983e-03,8.542730082818354720e-03,8.520924382463849686e-03,8.505649211983193694e-03
5.623413251903491073e+03,8.853104491765287007e-03,8.868433952579978657e-03,8.638175389789603045e-03,8.571994585108815012e-03,8.531647863540329363e-03,8.509920987287221406e-03,8.494597032424869645e-03
5.754399373371566071e+03,8.843927027966014612e-03,8.859459992871829975e-03,8.627242690097715327e-03,8.561111185890406955e-03,8.519991852946948510e-03,8.498275553130197474e-03,8.482934148521529411e-03
5.888436553555883620e+03,8.836013686573884751e-03,8.851888054921675311e-03,8.616958397422382412e-03,8.550710792275727223e-03,8.508777219680465145e-03,8.486999752245124110e-03,8.471663992058987847e-03
6.025595860743580488e+03,8.829642118088707609e-03,8.845770968917331112e-03,8.607587534298402274e-03,8.541047834972649577e-03,8.498293236472952844e-03,8.476385542091607189e-03,8.461068908331204064e-03
6.165950018614822511e+03,8.824547013555356784e-03,8.840643765714979729e-03,8.598938430560613619e-03,8.531931553563760345e-03,8.488386404592712306e-03,8.466287408830147979e-03,8.450993404764853972e-03
6.309573444801930236e+03,8.819512841480582968e-03,8.835160834420556844e-03,8.589926294771357829e-03,8.522284489278407482e-03,8.478011351908438728e-03,8.455670146053044858e-03,8.440392598201387417e-03
6.456542290346549635e+03,8.812315090309616808e-03,8.827025960612244759e-03,8.578449616896447263e-03,8.510007384986984988e-03,8.465087564743923113e-03,8.442459940031751472e-03,8.427183633487014131e-03
6.606934480075964530e+03,8.799852885236209357e-03,8.813134326357469073e-03,8.561475604811612933e-03,8.492052110172993926e-03,8.446564353734605998e-03,8.423606181021697781e-03,8.408306559390520823e-03
6.760829753919819268e+03,8.778843645132415954e-03,8.790248354412418322e-03,8.535724960914103238e-03,8.465113273003185834e-03,8.419115387454104843e-03,8.395776306216143348e-03,8.380420756537223029e-03
6.918309709189362366e+03,8.746232448888693195e-03,8.755397141229475863e-03,8.498074342474584708e-03,8.426032738278306511e-03,8.379545267610404718e-03,8.355762719777136416e-03,8.340310819361844083e-03
7.079457843841373688e+03,8.700114355482306897e-03,8.706762636399540539e-03,8.446499957498635608e-03,8.372753321492952192e-03,8.325749964874427228e-03,8.301447571585572269e-03,8.285852450272669645e-03
7.244359600749906349e+03,8.640095133278647213e-03,8.644039947996704637e-03,8.380486686373613686e-03,8.304742595950844603e-03,8.257151886916459446e-03,8.232242194782187633e-03,8.216452012573285252e-03
7.413102413009177326e+03,8.567744448153814807e-03,8.568875288138539173e-03,8.301528679270029840e-03,8.223507632060287481e-03,8.175224952616990531e-03,8.149618715658064894e-03,8.133579584488140335e-03
7.585775750291835720e+03,8.486850211004573832e-03,8.485125178894079717e-03,8.213445098192018526e-03,8.132925694830064195e-03,8.083836604698368261e-03,8.057456623688381489e-03,8.041116161281282662e-03
7.762471166286911284e+03,8.402862782435871827e-03,8.398293600255030827e-03,8.121826168979181734e-03,8.038684355410562893e-03,7.988687541747044318e-03,7.961484166315379446e-03,7.944795965495445034e-03
7.943282347242821743e+03,8.322212031136958302e-03,8.314871229737279268e-03,8.033372575400080443e-03,7.947619961371709188e-03,7.896652457281046894e-03,7.868617168499464007e-03,7.851545857000409578e-03
8.128305161640994811e+03,8.251375394075026112e-03,8.241413835325724774e-03,7.954926170730906160e-03,7.866724056087400635e-03,7.814775715149513760e-03,7.785949918085646043e-03,7.768475112108115706e-03
8.317637711026709439e+03,8.195678639358132053e-03,8.183330926500222841e-03,7.892196905134101978e-03,7.801843466619476711e-03,7.748957567737680546e-03,7.719431762343878685e-03,7.701550559438594991e-03
8.511380382023759012e+03,8.158616130358521332e-03,8.144216499381998556e-03,7.849049593818650805e-03,7.756950376582042762e-03,7.703216042025461813e-03,7.673122564609878050e-03,7.654850411585071082e-03
8.709635899560813414e+03,8.140919079875328507e-03,8.124902349648605027e-03,7.826476678710291707e-03,7.733085567108545673e-03,7.678614592487057952e-03,7.648110715976689025e-03,7.629477938290346421e-03
8.912509381337458763e+03,8.140572485404784508e-03,8.123458401084507688e-03,7.822577901944533646e-03,7.728330582641516899e-03,7.673231851193213111e-03,7.642478315124696595e-03,7.623525527013213371e-03
9.120108393559095930e+03,8.153241200122302718e-03,8.135607529594487616e-03,7.832963304308547189e-03,7.738211896433148246e-03,7.682563142499676881e-03,7.651702703698647773e-03,7.632473057967588057e-03
9.332543007969905375e+03,8.172895323938673962e-03,8.155337102990984147e-03,7.851385463780802612e-03,7.756349455551485479e-03,7.700178019808804133e-03,7.669316730456824174e-03,7.649849080190094380e-03
9.549925860214369095e+03,8.193109077081980191e-03,8.176204103106656310e-03,7.871105142698507293e-03,7.775850351341872212e-03,7.719126037740279417e-03,7.688323250692548697e-03,7.668646064054564053e-03
9.772372209558112445e+03,8.207795297724891984e-03,8.192065428229752116e-03,7.885656534688771993e-03,7.790094141242797851e-03,7.732731113948266254e-03,7.701995552780473847e-03,7.682123863587132263e-03
1.000000000000000000e+04,8.212147958334314185e-03,8.198035445073499974e-03,7.889872065021672973e-03,7.793782405967328297e-03,7.735654252556785175e-03,7.704948377873591450e-03,7.684883122710648058e-03
1.023292992280753606e+04,8.203112134804428288e-03,8.190968491884151326e-03,7.880413859353910255e-03,7.783491595493097562e-03,7.724454341904185041e-03,7.693705595732244253e-03,7.673437690453744492e-03
1.047128548050898462e+04,8.179425912645693977e-03,8.169504655871219490e-03,7.855823686576567794e-03,7.757718990378170351e-03,7.697631890984930718e-03,7.666743890724433616e-03,7.646258766319744167e-03
1.071519305237607114e+04,8.141348097814929408e-03,8.133809495163100284e-03,7.816271855869607460e-03,7.716634696665554231e-03,7.655380436482514886e-03,7.624245976549597244e-03,7.603529320761370953e-03
1.096478196143185050e+04,8.090417029556278353e-03,8.085331822734718316e-03,7.763293184171950363e-03,7.661805072757078838e-03,7.599301628629212199e-03,7.567813219958605640e-03,7.546856178075100896e-03
1.122018454301962993e+04,8.028807054842759458e-03,8.026155673658087741e-03,7.699113033595498395e-03,7.595507713420107318e-03,7.531713311511421469e-03,7.499771400892680726e-03,7.478573499908514402e-03
1.148153621496881715e+04,7.959098372021850346e-03,7.958767597234515587e-03,7.626370481707418249e-03,7.520443490396028392e-03,7.455352287002080247e-03,7.422870059926860165e-03,7.401440181138099761e-03
1.174897554939530346e+04,7.884135487187653515e-03,7.885920183590989022e-03,7.547969371424103138e-03,7.439587040069759252e-03,7.373224732765881230e-03,7.340132394797658187e-03,7.318488596317892364e-03
1.202264434617413099e+04,7.806810232328102034e-03,7.810406865163444998e-03,7.466826209689757937e-03,7.355925825788370113e-03,7.288338526163489622e-03,7.254585291450607598e-03,7.232752487392309082e-03
1.230268770812381081e+04,7.730048035389626773e-03,7.735070837815969519e-03,7.385873022553323189e-03,7.272464495252953416e-03,7.203709147421141247e-03,7.169265331218208429e-03,7.147272888301400839e-03
1.258925411794166212e+04,7.656700273413290063e-03,7.662689356390129519e-03,7.307932274680653713e-03,7.192091849574850856e-03,7.122226088523869389e-03,7.087082347257256561e-03,7.064961782783326684e-03
1.288249551693134890e+04,7.589398279262459315e-03,7.595851392471009503e-03,7.235607765170214319e-03,7.117464721169438832e-03,7.046538992575349797e-03,7.010704359159960000e-03,6.988487016972069407e-03
1.318256738556407436e+04,7.530116659362629493e-03,7.536508937193153734e-03,7.170821179474744060e-03,7.050530195606277868e-03,6.978578902337684645e-03,6.942074895319921835e-03,6.919788494062221323e-03
1.348962882591653215e+04,7.479992632195826482e-03,7.485803067954999342e-03,7.114660446879383406e-03,6.992363361211895167e-03,6.919397355006546603e-03,6.882249747650185691e-03,6.859916715679630767e-03
1.380384264602883741e+04,7.438986173760864067e-03,7.443717448705387818e-03,7.067024517110860951e-03,6.942804257246682625e-03,6.868804025120622651e-03,6.831032325021169603e-03,6.808666641333779163e-03
1.412537544622755377e+04,7.405979054049732606e-03,7.409165587547702873e-03,7.026740079131736823e-03,6.900584430201439981e-03,6.825499694886945357e-03,6.787107170091198627e-03,6.764713107768723956e-03
1.445439770745928035e+04,7.378773305483744133e-03,7.379995248729741969e-03,6.991562252846415457e-03,6.863336218675834648e-03,6.787086642196031930e-03,6.748052696884747001e-03,6.725623265139124216e-03
1.479108388168207239e+04,7.354630315043175597e-03,7.353505008235890900e-03,6.958728422868810243e-03,6.828171760104346719e-03,6.750653509013637352e-03,6.710931088938850049e-03,6.688448762527656952e-03
1.513561248436207097e+04,7.330551969930924894e-03,7.326741158697691603e-03,6.925262594659606016e-03,6.792013826345470739e-03,6.713111761239484547e-03,6.672630436433445514e-03,6.650069373459242469e-03
1.548816618912482772e+04,7.304105613142142933e-03,7.297318802056111317e-03,6.888822185311404417e-03,6.752471242559577799e-03,6.672074547636660038e-03,6.630750823185868788e-03,6.608080702149687034e-03
1.584893192461114086e+04,7.273421328593850446e-03,7.263428716931129639e-03,6.847684166985245659e-03,6.707829192342320244e-03,6.625843529655155856e-03,6.583593476704284984e-03,6.560783826202035325e-03
1.621810097358929852e+04,7.237561433055720618e-03,7.224197030804218461e-03,6.801114937201976213e-03,6.657427670328452951e-03,6.573786785998320115e-03,6.530541131877172327e-03,6.507565520810313156e-03
1.659586907437559785e+04,7.196433753912848293e-03,7.179611576542970289e-03,6.749266844708924629e-03,6.601542916770081031e-03,6.516212740627190178e-03,6.471930736480662784e-03,6.448770166366321263e-03
1.698243652461746024e+04,7.150666983317599187e-03,7.130381410619472324e-03,6.693012634149227841e-03,6.541198387308543548e-03,6.454174795865193215e-03,6.408852467884257852e-03,6.385497221505524387e-03
1.737800828749376160e+04,7.101206372162145383e-03,7.077529013996591151e-03,6.633508777744043412e-03,6.477698707105676579e-03,6.388998185036669046e-03,6.342669513296807400e-03,6.319118561044413489e-03
1.778279410038922651e+04,7.049161911769892194e-03,7.022232151411286066e-03,6.572017814992931958e-03,6.412432139257671394e-03,6.322080616809055108e-03,6.274812766060202524e-03,6.251071834987497952e-03
1.819700858609982606e+04,6.995551296438546479e-03,6.965571176691796873e-03,6.509639105642329310e-03,6.346583090081474657e-03,6.254606661977467862e-03,6.206488301442274376e-03,6.182567449309638030e-03
1.862087136662865669e+04,6.941513174262137556e-03,6.908736344095300387e-03,6.447529444184270549e-03,6.281350532113500612e-03,6.187768778290560212e-03,6.138897553106044402e-03,6.114808541084745808e-03
1.905460717963248317e+04,6.888054341152528327e-03,6.852783861190367594e-03,6.386650218949558797e-03,6.217695760353227942e-03,6.122519629110340089e-03,6.072987290869471914e-03,6.048740944881331530e-03
1.949844599758045661e+04,6.836142722670945568e-03,6.798735350030294007e-03,6.327893704008392614e-03,6.156475705972540638e-03,6.059711814081046241e-03,6.009593067424824110e-03,5.985198250565556752e-03
1.995262314968878854e+04,6.786775760222902090e-03,6.747636860936210776e-03,6.272166290762247638e-03,6.098544042898862427e-03,6.000203001240835519e-03,5.949547879022971941e-03,5.925011040542131277e-03
2.041737944669527496e+04,6.740775025888805921e-03,6.700351193806431196e-03,6.220182377194943130e-03,6.044541968318958500e-03,5.944643346404925033e-03,5.893473225178861435e-03,5.868798393804608438e-03
2.089296130854040894e+04,6.698731068241830025e-03,6.657485081269069911e-03,6.172428177498544277e-03,5.994875090514736535e-03,5.893453302138432215e-03,5.841761457151282110e-03,5.816950701289874681e-03
2.137962089502232266e+04,6.660875966264285727e-03,6.619255915363337316e-03,6.129032835777298467e-03,5.949587847424495264e-03,5.846692598937454008e-03,5.794447915925820744e-03,5.769501729769348913e-03
2.187761623949551722e+04,6.627002177120385959e-03,6.585391326406475100e-03,6.089681374441217182e-03,5.908274774638421802e-03,5.803966766127670665e-03,5.751119055095245056e-03,5.726036130473703342e-03
2.238721138568337847e+04,6.596621937171598567e-03,6.555287453650584031e-03,6.053789599407572580e-03,5.870272287528341577e-03,5.764619712204233429e-03,5.711106062089174595e-03,5.685884182964569267e-03
2.290867652767774780e+04,6.568982624676094825e-03,6.528030996455802190e-03,6.020518739987686455e-03,5.834678307916173721e-03,5.727749651163173590e-03,5.673502287686482681e-03,5.648138299782529126e-03
2.344228815319922796e+04,6.543303360730815324e-03,6.502653587613062974e-03,5.989037457378059912e-03,5.800627925723865659e-03,5.692491701971899923e-03,5.637445242441445868e-03,5.611937296715918330e-03
2.398832919019489782e+04,6.518943534373600190e-03,6.478321354498570682e-03,5.958687178739102350e-03,5.767467056089982565e-03,5.658190924000388797e-03,5.602289986062259503e-03,5.576638662551198014e-03
2.454708915685028478e+04,6.495577041634061424e-03,6.454546248052801631e-03,5.929178438164428577e-03,5.734955504075447096e-03,5.624613254484725489e-03,5.567819392766035734e-03,5.542030509459161362e-03
2.511886431509582326e+04,6.473209022241148761e-03,6.431221715165265536e-03,5.900590691230444239e-03,5.703259135445545858e-03,5.591935605720621365e-03,5.534232639088063760e-03,5.508318681923545304e-03
2.570395782768864592e+04,6.452137933160839549e-03,6.408605417232238720e-03,5.873319887677334525e-03,5.672886954380349303e-03,5.560680369174033494e-03,5.502077396477313836e-03,5.476057824446166171e-03
2.630267991895381419e+04,6.432806600317668086e-03,6.387168375220714234e-03,5.847894092076305964e-03,5.644480563440959150e-03,5.531502167954757514e-03,5.472031745213173752e-03,5.445931135410505934e-03
2.691534803926913810e+04,6.415696339883896447e-03,6.367491382044392946e-03,5.824861435911283386e-03,5.618693714332144776e-03,5.505062547319941775e-03,5.444778738235858673e-03,5.418623893362751846e-03
2.754228703338168998e+04,6.401133363015332894e-03,6.350044903238012163e-03,5.804554996768365727e-03,5.595924007257131044e-03,5.481753516467186525e-03,5.420723707286893671e-03,5.394538561567252706e-03
2.818382931264454965e+04,6.389163880405709060e-03,6.335043274313988462e-03,5.786981171875691700e-03,5.576206215448357290e-03,5.461594189754552520e-03,5.399891359494651474e-03,5.373692887461755351e-03
2.884031503126605821e+04,6.379547423897055647e-03,6.322418081551752118e-03,5.771835716755054080e-03,5.559227994070122143e-03,5.444247931176150225e-03,5.381944192087742898e-03,5.355739385415433929e-03
2.951209226666383984e+04,6.371713034443369367e-03,6.311751693524866869e-03,5.758480639281072372e-03,5.544313536300709937e-03,5.429011755384113846e-03,5.366171652232297994e-03,5.339956176286967532e-03
3.019951720402019055e+04,6.364832350847737102e-03,6.302330731022640076e-03,5.746061195319615740e-03,5.530557319055871314e-03,5.414957958547166744e-03,5.351636804392911548e-03,5.325396375093513143e-03
3.090295432513592095e+04,6.358065597454337289e-03,6.293400858239126677e-03,5.733795333196619465e-03,5.517134892222738327e-03,5.401254782749343938e-03,5.337500751389127364e-03,5.311214715609180285e-03
3.162277660168379225e+04,6.350606945425209433e-03,6.284201242513645994e-03,5.721015709796667056e-03,5.503347773570938656e-03,5.387211114027339910e-03,5.323069581740342247e-03,5.296715749943224291e-03
3.235936569296280868e+04,6.341980547737447946e-03,6.274278101045044180e-03,5.707485442919314929e-03,5.488956187273088226e-03,5.372613344031867272e-03,5.308135310414604027e-03,5.281694272472658123e-03
3.311311214825907518e+04,6.332105025227877278e-03,6.263549522489280340e-03,5.693410582562008493e-03,5.474176727127735495e-03,5.357716327138109351e-03,5.292965998019958512e-03,5.266424773157623446e-03
3.388441561392027506e+04,6.321447761235804430e-03,6.252460987073858896e-03,5.679540797606150680e-03,5.459777581672198982e-03,5.343327130341159019e-03,5.278386939245068368e-03,5.251740936343590738e-03
3.467368504525316530e+04,6.310950175324969019e-03,6.241926065190493700e-03,5.667040511266215053e-03,5.446936235044053110e-03,5.330655330959272256e-03,5.265627382641855855e-03,5.238879717550098437e-03
3.548133892335752898e+04,6.301906410729611260e-03,6.233174526708061026e-03,5.657289308594274507e-03,5.437025230353892923e-03,5.321087853519305966e-03,5.256089084431661562e-03,5.229249089340365884e-03
3.630780547701010073e+04,6.295682707364877104e-03,6.227482043173779985e-03,5.651553138097366140e-03,5.431264498736246629e-03,5.315830074486131360e-03,5.250980272129105418e-03,5.224059927272864043e-03
3.715352290971727780e+04,6.293347898286345832e-03,6.225774111102143002e-03,5.650588159491446751e-03,5.430328959042515433e-03,5.315513692678699997e-03,5.250918241091161176e-03,5.223928309767299563e-03
3.801893963205612818e+04,6.295460174143739478e-03,6.228433852788426914e-03,5.654452170612370501e-03,5.434159953203804988e-03,5.320007169886538725e-03,5.255736987594394720e-03,5.228683621498863253e-03
3.890451449942804902e+04,6.301747542334161858e-03,6.234972708100741320e-03,5.662214614607499058e-03,5.441682530245101936e-03,5.328137940870857937e-03,5.264210299922831432e-03,5.237091118351293317e-03
3.981071705534969078e+04,6.311127930010589082e-03,6.244075359016817116e-03,5.672068761998066803e-03,5.450941504351037442e-03,5.337842366342439651e-03,5.274206176640068057e-03,5.247008562999684253e-03
4.073802778041130659e+04,6.321744274259589666e-03,6.253665991351364979e-03,5.681461066512578928e-03,5.459250940736990604e-03,5.346324483556597063e-03,5.282854765962743775e-03,5.255554757354899235e-03
4.168693834703355242e+04,6.331358253149871329e-03,6.261343008454611087e-03,5.687592071877605425e-03,5.463715596112145821e-03,5.350595060900288809e-03,5.287098499627428463e-03,5.259661577979029765e-03
4.265795188015925669e+04,6.337736986585554635e-03,6.264800901795580107e-03,5.687893774310900409e-03,5.461734039009807744e-03,5.347986666379348289e-03,5.284218358126249390e-03,5.256600888284831269e-03
4.365158322401656187e+04,6.339093907568425432e-03,6.262287933207320509e-03,5.680542520081743527e-03,5.451520624199543245e-03,5.336688869267671755e-03,5.272379853476916525e-03,5.244532798140015550e-03
4.466835921509634500e+04,6.334362066103345519e-03,6.252881182403697245e-03,5.664718252752910625e-03,5.432362960096090779e-03,5.316004223371627660e-03,5.250891755067872528e-03,5.222764518868243042e-03
4.570881896148751548e+04,6.323474167011642298e-03,6.236754747753830812e-03,5.640884122635447459e-03,5.404893572770015468e-03,5.286624699417299435e-03,5.220483895355542033e-03,5.192029739093828589e-03
4.677351412871981302e+04,6.307205665881623034e-03,6.214978516802382481e-03,5.610526858181072440e-03,5.370802575908410412e-03,5.250330516647761132e-03,5.182998804061676040e-03,5.154178643267002743e-03
4.786300923226380110e+04,6.286896217010158258e-03,6.189176393996000114e-03,5.575748134451502178e-03,5.332388047707867576e-03,5.209528584245212701e-03,5.140916985396352772e-03,5.111702669744218504e-03
4.897788193684466387e+04,6.264152772174906743e-03,6.161191344872551413e-03,5.538862327946350930e-03,5.292121637038330398e-03,5.166799472717011066e-03,5.096891950881276591e-03,5.067268049034620754e-03
5.011872336272725079e+04,6.240460285775106461e-03,6.132649268720204508e-03,5.501886468062502054e-03,5.252108764556165030e-03,5.124343096693955747e-03,5.053182507054836299e-03,5.023145614588499577e-03
5.128613839913647826e+04,6.216780372897686563e-03,6.104538706346920689e-03,5.466058284035540948e-03,5.213575965445994657e-03,5.083449617996399147e-03,5.011113428896108064e-03,4.980668952931362019e-03
5.248074602497722663e+04,6.193472159174440335e-03,6.077148459019438009e-03,5.431755134073804059e-03,5.176804863608629181e-03,5.044432860900538093e-03,4.971007449074305896e-03,4.940165049826421469e-03
5.370317963702532870e+04,6.170193450039918558e-03,6.049991035981934669e-03,5.398394650958043481e-03,5.141035798054496148e-03,5.006526713341711947e-03,4.932080861323980166e-03,4.900848467934456124e-03
5.495408738576248288e+04,6.146167717410507859e-03,6.022112217099341580e-03,5.364790665315918167e-03,5.104862876535208073e-03,4.968288353896156695e-03,4.892856355241370289e-03,4.861234314985793392e-03
5.623413251903490891e+04,6.120309556258311107e-03,5.992261125797455380e-03,5.329350679338986166e-03,5.066469338449721034e-03,4.927841152633565154e-03,4.851413984287697954e-03,4.819390058549409897e-03
5.754399373371566617e+04,6.091663963861826056e-03,5.959370491741402230e-03,5.290652473434405249e-03,5.024250534281946012e-03,4.883513887770420461e-03,4.806045722411822312e-03,4.773592831006186719e-03
5.888436553555884166e+04,6.059622899713978418e-03,5.922789154507764574e-03,5.247715543876389256e-03,4.977110965083793130e-03,4.834147195532103973e-03,4.755566474132836424e-03,4.722642353761670117e-03
6.025595860743580852e+04,6.024110309611066007e-03,5.882467606972551812e-03,5.200257455609581976e-03,4.924746560878369601e-03,4.779390354660093508e-03,4.699618821385772791e-03,4.666169402862637740e-03
6.165950018614822329e+04,5.985681061346865596e-03,5.839052848528855644e-03,5.148827409021658474e-03,4.867776683368569071e-03,4.719841025170936309e-03,4.638814326985851375e-03,4.604778140556162538e-03
6.309573444801929872e+04,5.945382214846617851e-03,5.793731132006919166e-03,5.094662882624538362e-03,4.807591872642231860e-03,4.656900642624165962e-03,4.574584631013315847e-03,4.539899399527445867e-03
6.456542290346549271e+04,5.904686806291097392e-03,5.748147995089748774e-03,5.039600336508734922e-03,4.746242657603580439e-03,4.592662375067934136e-03,4.509065920084327772e-03,4.473674540323002886e-03
6.606934480075964530e+04,5.865209135753921693e-03,5.704117816835382188e-03,4.985746240043251870e-03,4.686085993966544912e-03,4.529559712551374517e-03,4.444739456025097527e-03,4.408596237096329418e-03
6.760829753919818904e+04,5.828443749937071636e-03,5.663345011414368767e-03,4.935154928630309558e-03,4.629434476838132327e-03,4.470002583049000403e-03,4.384061791376756521e-03,4.347136428137487844e-03
6.918309709189362184e+04,5.795621904468916362e-03,5.627262204895807848e-03,4.889605631736303887e-03,4.578300072534909060e-03,4.416114468796702476e-03,4.329192770849980137e-03,4.291473017915410984e-03
7.079457843841373688e+04,5.767515406908819975e-03,5.596828765085128804e-03,4.850348576766348209e-03,4.534128860057161890e-03,4.369449890068636058e-03,4.281709662324147646e-03,4.243203183530091377e-03
7.244359600749905803e+04,5.744377480339311025e-03,5.572422315297632239e-03,4.817940417366455355e-03,4.497601261980984158e-03,4.330779660465425285e-03,4.242385904412981565e-03,4.203118885667334222e-03
7.413102413009176962e+04,5.725990208876263754e-03,5.553860639103977946e-03,4.792249283402800521e-03,4.468629166675506734e-03,4.300072620821954010e-03,4.211172109121023854e-03,4.171187804841449374e-03
7.585775750291836448e+04,5.711744907111566787e-03,5.540452441540257011e-03,4.772499878954982074e-03,4.446397483698901615e-03,4.276529327771808227e-03,4.187231494043993675e-03,4.146587558037362169e-03
7.762471166286911466e+04,5.700795142000319310e-03,5.531126214783724585e-03,4.757419213684771844e-03,4.429510287280928431e-03,4.258723260063653621e-03,4.169083626305040459e-03,4.127848178185141055e-03
7.943282347242820833e+04,5.692215550850412628e-03,5.524597675087127707e-03,4.745452078452089273e-03,4.416226459541981383e-03,4.244842987627501889e-03,4.154855395503650496e-03,4.113103460158798116e-03
8.128305161640995357e+04,5.685186961843481657e-03,5.519576390313665933e-03,4.735011184627309876e-03,4.404731088892641783e-03,4.232972298975237573e-03,4.142568664235590260e-03,4.100377878245282590e-03
8.317637711026708712e+04,5.679118027113602522e-03,5.514955941210424040e-03,4.724726306313971856e-03,4.393422206925447389e-03,4.221394799585887793e-03,4.130455647424228702e-03,4.087903243113910449e-03
8.511380382023759012e+04,5.673734674221791834e-03,5.509967925455920394e-03,4.713631139473926576e-03,4.381127415793726124e-03,4.208825499344287513e-03,4.117196476335097284e-03,4.074356032653233747e-03
8.709635899560814141e+04,5.669084729911785109e-03,5.504264925755323126e-03,4.701283375979649001e-03,4.367253402326792301e-03,4.194580283076173449e-03,4.102095784432055817e-03,4.059034956683506279e-03
8.912509381337459490e+04,5.665442500299103928e-03,5.497880702952113313e-03,4.687719396072950392e-03,4.351757106456088237e-03,4.178552110701568012e-03,4.085057966217585552e-03,4.041836621509259028e-03
9.120108393559097021e+04,5.663204792753787770e-03,5.491184907633023943e-03,4.673403844781603630e-03,4.335102930133253804e-03,4.161178250992672578e-03,4.066553775358887866e-03,4.023222774492088427e-03
9.332543007969905739e+04,5.662792065330206348e-03,5.484766317358357769e-03,4.659071360952012943e-03,4.318091990605462706e-03,4.143261950132241626e-03,4.047434557290686616e-03,4.004033509241992049e-03
9.549925860214368731e+04,5.664462765098204726e-03,5.479223881212226532e-03,4.645491673620149101e-03,4.301604286884629438e-03,4.125706201282276255e-03,4.028658845217419557e-03,3.985214473641906022e-03
9.772372209558112081e+04,5.668236069148831734e-03,5.475023159762150426e-03,4.633288045765443681e-03,4.286393555349100361e-03,4.109301852610903853e-03,4.011071645294438277e-03,3.967595645136467661e-03
1.000000000000000000e+05,5.673947048399734239e-03,5.472466989554169992e-03,4.622877319058235623e-03,4.272993001780317317e-03,4.094616938545488430e-03,3.995285193478273662e-03,3.951772174028173913e-03
1.023292992280753679e+05,5.681193786449230572e-03,5.471574899928160519e-03,4.614327412440930899e-03,4.261550801130807760e-03,4.081826410711820660e-03,3.981503800357689797e-03,3.937929680124599603e-03
1.047128548050898535e+05,5.689526190485971052e-03,5.472193582051769825e-03,4.607474421045218947e-03,4.251939321336724309e-03,4.070815574708180548e-03,3.969624099421501136e-03,3.925946599911788251e-03
1.071519305237607041e+05,5.698472306724745862e-03,5.473990813464596657e-03,4.601913882634468128e-03,4.243737919077173772e-03,4.061160103545338393e-03,3.959214674360500563e-03,3.915374632453910535e-03
1.096478196143185050e+05,5.707644371313072736e-03,5.476558298301433328e-03,4.597126848867341860e-03,4.236370290133269559e-03,4.052269385394010812e-03,3.949663366571851825e-03,3.905588554213329511e-03
1.122018454301962920e+05,5.716725889292674848e-03,5.479430711339637779e-03,4.592513988609346620e-03,4.229161094788862034e-03,4.043443163098554491e-03,3.940238337638406370e-03,3.895848797176493586e-03
1.148153621496881678e+05,5.725510158031109527e-03,5.482176898565489440e-03,4.587520241789614685e-03,4.221475689304856824e-03,4.034021519065419600e-03,3.930246152961047561e-03,3.885460558589704742e-03
1.174897554939530382e+05,5.733763853965600718e-03,5.484326317435719508e-03,4.581572371600148123e-03,4.212683783732149544e-03,4.023347382583607190e-03,3.918998963040026991e-03,3.873741061157708228e-03
1.202264434617413062e+05,5.741242936771417948e-03,5.485436939981956639e-03,4.574180169738556283e-03,4.202269175927640307e-03,4.010885986664609014e-03,3.905939618219360452e-03,3.860144602513070500e-03
1.230268770812381117e+05,5.747650892245215193e-03,5.485095706420682095e-03,4.564936626558857222e-03,4.189843289683858885e-03,3.996238740093865580e-03,3.890658091237376992e-03,3.844277121425789673e-03
1.258925411794166139e+05,5.752662507928621438e-03,5.482940625881355806e-03,4.553536292468293896e-03,4.175147283721513010e-03,3.979149651601504925e-03,3.872895742460974976e-03,3.825898189494290804e-03
1.288249551693134854e+05,5.756023632825879241e-03,5.478755847845808401e-03,4.539874995032514016e-03,4.158147931943636036e-03,3.959603337277095916e-03,3.852641784390873833e-03,3.805016359818997121e-03
1.318256738556407508e+05,5.757657153080518106e-03,5.472546655462773475e-03,4.524097177675616768e-03,4.139065886112961584e-03,3.937853437291007064e-03,3.830157237021545018e-03,3.781910701740374449e-03
1.348962882591653324e+05,5.757767385797737947e-03,5.464617808455293768e-03,4.506652783749217316e-03,4.118411139889089669e-03,3.914456022786774389e-03,3.806003426868805571e-03,3.757158346859813466e-03
1.380384264602883777e+05,5.756839060987636522e-03,5.455543863525198593e-03,4.488242396414810625e-03,4.096921691603611949e-03,3.890207668463367685e-03,3.780978099036597442e-03,3.731569476173919424e-03
1.412537544622755377e+05,5.755618956959593704e-03,5.446174749557739468e-03,4.469814294633037491e-03,4.075562380389022819e-03,3.866141447678022279e-03,3.756112354287404788e-03,3.706185433556792759e-03
1.445439770745928108e+05,5.755034611780318263e-03,5.437544178519757021e-03,4.452459487980856001e-03,4.055416725044773407e-03,3.843408925674053449e-03,3.732554837994209521e-03,3.682161812189398836e-03
1.479108388168207312e+05,5.755927129652638544e-03,5.430632026350791682e-03,4.437165348735767553e-03,4.037453641906351733e-03,3.823042082824590522e-03,3.711335611559640237e-03,3.660533888251174973e-03
1.513561248436207243e+05,5.758892756797193320e-03,5.426207094976095296e-03,4.424686711039877741e-03,4.022407775710767734e-03,3.805830029431964308e-03,3.693249254782148515e-03,3.642099100149170411e-03
1.548816618912482809e+05,5.764162285249417594e-03,5.424698283494932757e-03,4.415425103115155035e-03,4.010667459956328111e-03,3.792198547784105499e-03,3.678735418796277423e-03,3.627297943485209911e-03
1.584893192461114086e+05,5.771467679483209892e-03,5.426032066140425505e-03,4.409284765402764032e-03,4.002134205770196095e-03,3.782068567304141572e-03,3.667735407024944657e-03,3.616071212981021923e-03
1.621810097358929925e+05,5.780075487223531455e-03,5.429607155076936024e-03,4.405655732565709123e-03,3.996200908834290043e-03,3.774827103512157743e-03,3.659661579876035027e-03,3.607827889609272615e-03
1.659586907437559566e+05,5.788948628239325503e-03,5.434437403643650917e-03,4.403573028892457907e-03,3.991912816380499898e-03,3.769497153717286421e-03,3.653561897728929003e-03,3.601611508725363706e-03
1.698243652461745951e+05,5.796900997135088704e-03,5.439261878840110850e-03,4.401821176090355177e-03,3.988061628404365212e-03,3.764825004785806589e-03,3.648202095879846292e-03,3.596181156524476483e-03
1.737800828749376233e+05,5.802838249419998810e-03,5.442802676954324251e-03,4.399171320805810199e-03,3.983421440268499619e-03,3.759526687124488398e-03,3.642306566354763971e-03,3.590253653254623853e-03
1.778279410038922797e+05,5.805881133736333355e-03,5.443928930910046753e-03,4.394531270692272548e-03,3.976894606136967790e-03,3.752436672410857516e-03,3.634706560074676875e-03,3.582652304376209972e-03
1.819700858609982533e+05,5.805558288278108575e-03,5.441880433255250754e-03,4.387138180996861224e-03,3.967696244160281993e-03,3.742695729700293121e-03,3.624525591422672523e-03,3.572491101543769608e-03
1.862087136662865523e+05,5.801741311612398228e-03,5.436294276666951003e-03,4.376583108774198712e-03,3.955384773042683842e-03,3.729788647615758269e-03,3.611222380708290283e-03,3.559219966474804018e-03
1.905460717963248317e+05,5.794647470602382576e-03,5.427216787100308873e-03,4.362785387624998172e-03,3.939818163788636612e-03,3.713502147816939280e-03,3.594549357432873064e-03,3.542580520639355447e-03
1.949844599758045515e+05,5.784734268673954322e-03,5.415025378916651054e-03,4.345946123566047856e-03,3.921124826458967025e-03,3.693903932727745417e-03,3.574540266641668563e-03,3.522595289941052397e-03
1.995262314968878927e+05,5.772616128032509453e-03,5.400333927494610844e-03,4.326442814555412492e-03,3.899586695745408792e-03,3.671225268684544414e-03,3.551395436797192325e-03,3.499452425585195241e-03
2.041737944669527351e+05,5.758950168414172892e-03,5.383812212614266443e-03,4.304674514324791611e-03,3.875494480447732974e-03,3.645720875382984279e-03,3.525343957153471292e-03,3.473367613659043493e-03
2.089296130854040966e+05,5.744436726754705361e-03,5.366156711156801380e-03,4.281084878737815257e-03,3.849192022819014451e-03,3.617718178907890908e-03,3.496698512017003355e-03,3.444640946029079408e-03
2.137962089502232557e+05,5.729737906019672852e-03,5.347968549974863213e-03,4.256041801432846640e-03,3.820962956641713558e-03,3.587504556229205964e-03,3.465740900674652188e-03,3.413543147796687868e-03
2.187761623949551722e+05,5.715491491296252440e-03,5.329770466794133896e-03,4.229905498145860449e-03,3.791119112374179319e-03,3.555416891936380268e-03,3.432811987881870079e-03,3.380407110720802088e-03
2.238721138568337774e+05,5.702294913512248598e-03,5.311994052432851901e-03,4.203030953403074331e-03,3.760010645795289035e-03,3.521850138600203777e-03,3.398317101176954926e-03,3.345635434357045572e-03
2.290867652767774707e+05,5.690645507202253539e-03,5.294955281808973353e-03,4.175749767470916113e-03,3.728008052976327855e-03,3.487232392617457908e-03,3.362699805804643741e-03,3.309674223011546592e-03
2.344228815319922578e+05,5.680933814863413714e-03,5.278903781314797303e-03,4.148432083300584820e-03,3.695551868905756418e-03,3.452065253096432522e-03,3.326478639986815179e-03,3.273050430703092119e-03
2.398832919019489782e+05,5.673406504444177163e-03,5.264029672886587526e-03,4.121469030300870320e-03,3.663125819710995844e-03,3.416891955782294481e-03,3.290213930347633299e-03,3.236338225651504488e-03
2.454708915685028478e+05,5.668172779480723858e-03,5.250484570489753235e-03,4.095277258589228621e-03,3.631242602026374736e-03,3.382270111225595295e-03,3.254479131667848725e-03,3.200127776540856450e-03
2.511886431509582035e+05,5.665206876492358615e-03,5.238399434226189214e-03,4.070287418568367156e-03,3.600426731859462243e-03,3.348755168322383076e-03,3.219845545553640716e-03,3.165008321529508284e-03
2.570395782768864592e+05,5.664390832000618624e-03,5.227919190796488126e-03,4.046947421180165788e-03,3.571212702954208989e-03,3.316896298361479787e-03,3.186877879753648689e-03,3.131561675859442350e-03
2.630267991895381710e+05,5.665575457142449714e-03,5.219225475521252662e-03,4.025687456234590053e-03,3.544108329726056161e-03,3.287201256329099451e-03,3.156097558994736853e-03,3.100322729685908024e-03
2.691534803926913883e+05,5.668595980843843009e-03,5.212541448427398735e-03,4.006909197203918464e-03,3.519595840746007464e-03,3.260149984004936507e-03,3.127996492637001580e-03,3.071793810678413901e-03
2.754228703338169144e+05,5.673334635017666418e-03,5.208147889727607338e-03,3.990964429678743597e-03,3.498117325302730306e-03,3.236184737986605442e-03,3.103024874276763632e-03,3.046431607026289963e-03
2.818382931264454965e+05,5.679685763970813116e-03,5.206330348023610263e-03,3.978104492152318566e-03,3.480017691273369455e-03,3.215654555073179342e-03,3.081533240428709075e-03,3.024590084985505790e-03
2.884031503126605530e+05,5.687534945559940408e-03,5.207323755390190316e-03,3.968444832525305430e-03,3.465516237618779336e-03,3.198794759556605576e-03,3.063752877159737088e-03,3.006502418518597688e-03
2.951209226666383911e+05,5.696713443863739984e-03,5.211259567440383947e-03,3.961929065021702751e-03,3.454650276961541890e-03,3.185659168528758630e-03,3.049725628309987464e-03,2.992211228577926381e-03
3.019951720402018982e+05,5.707011004273815358e-03,5.218148705376325636e-03,3.958388202685853528e-03,3.447336294336877851e-03,3.176183527576263016e-03,3.039376660744447321e-03,2.981642997502018978e-03
3.090295432513591950e+05,5.718117271928695698e-03,5.227813044695660792e-03,3.957490882388302322e-03,3.443298466196475973e-03,3.170100684405882142e-03,3.032427456170585112e-03,2.974519492807381829e-03
3.162277660168379080e+05,5.729664534508655850e-03,5.239899467074700216e-03,3.958821741923598467e-03,3.442138316684184053e-03,3.167005718724165766e-03,3.028469198529167711e-03,2.970430861807634836e-03
3.235936569296281086e+05,5.741251760192480312e-03,5.253902621050622786e-03,3.961921373802021647e-03,3.443379556814087777e-03,3.166401492889840599e-03,3.027010139522875575e-03,2.968881630261567366e-03
3.311311214825907955e+05,5.752457171610784493e-03,5.269155347269884049e-03,3.966258735475315482e-03,3.446423701186523015e-03,3.167648846909673372e-03,3.027423443257148006e-03,2.969236911542673905e-03
3.388441561392027652e+05,5.762928493415439210e-03,5.284925881857980082e-03,3.971315083026798545e-03,3.450646502053716230e-03,3.170075619485533680e-03,3.029054412915244306e-03,2.970829431303751312e-03
3.467368504525316530e+05,5.772409741942296710e-03,5.300454019417994572e-03,3.976560780477490439e-03,3.455370745975420033e-03,3.172950683742892068e-03,3.031187090926955926e-03,2.972926406393540649e-03
3.548133892335753189e+05,5.780768215820997723e-03,5.315040118290688918e-03,3.981497106868465106e-03,3.459920176391365065e-03,3.175550440772061285e-03,3.033106498618163942e-03,2.974793118713944372e-03
3.630780547701010364e+05,5.787980740091510506e-03,5.328055291234860824e-03,3.985603408684539224e-03,3.463571215719195469e-03,3.177115068334209272e-03,3.034047485999901567e-03,2.975643213592611951e-03
3.715352290971727925e+05,5.794117243781366292e-03,5.339006427707616159e-03,3.988391557392681475e-03,3.465634295487817797e-03,3.176942328558501026e-03,3.033288498861919959e-03,2.974736878355165471e-03
3.801893963205612381e+05,5.799302028674816964e-03,5.347556660277300554e-03,3.989389639903815135e-03,3.465439094088964764e-03,3.174366599368093431e-03,3.030128993978550064e-03,2.971358204807083084e-03
3.890451449942804757e+05,5.803672581704390557e-03,5.353559987126905312e-03,3.988235686223013006e-03,3.462475635653373268e-03,3.168910872036855529e-03,3.024051976685592467e-03,2.964983584357991711e-03
3.981071705534969224e+05,5.807286392308458334e-03,5.357000290986626938e-03,3.984612928264706644e-03,3.456320492323380553e-03,3.160207014880228940e-03,3.014644779224954878e-03,2.955200917555596447e-03
4.073802778041130514e+05,5.810151877773887807e-03,5.358033381473001518e-03,3.978363183618547835e-03,3.446774567790866946e-03,3.148128311791183187e-03,3.001742319869242157e-03,2.941854465343317956e-03
4.168693834703355096e+05,5.812191850251171958e-03,5.356933942327247837e-03,3.969480402733436934e-03,3.433849085471463777e-03,3.132767769648648476e-03,2.985409335535140537e-03,2.925025386447366663e-03
4.265795188015925814e+05,5.813290498608063295e-03,5.354098612296716644e-03,3.958154716431614741e-03,3.417806812125143839e-03,3.114468276866960358e-03,2.965977300506077337e-03,2.905066349381576173e-03
4.365158322401656187e+05,5.813324571184151981e-03,5.350004740323571761e-03,3.944746635025439194e-03,3.399118227570081720e-03,3.093767118620078908e-03,2.943988959047416816e-03,2.882542898889394432e-03
4.466835921509634936e+05,5.812235054622518979e-03,5.345204992555887408e-03,3.929800119999195263e-03,3.378454624915338579e-03,3.071376401461227770e-03,2.920177974721059003e-03,2.858209756792078234e-03
4.570881896148751839e+05,5.810079917365428524e-03,5.340281004950887464e-03,3.913982673304000973e-03,3.356629314514486800e-03,3.048117863668271376e-03,2.895402119327818938e-03,2.832941043869633031e-03
4.677351412871981156e+05,5.807051835025757447e-03,5.335788296977606732e-03,3.897998407159600047e-03,3.334483276651022468e-03,3.024810624932715991e-03,2.870524046370639265e-03,2.807610123367887400e-03
4.786300923226380255e+05,5.803517931682505675e-03,5.332225048954076368e-03,3.882515305403933491e-03,3.312811449678171143e-03,3.002195342907043509e-03,2.846328520345865754e-03,2.783005215282762391e-03
4.897788193684466532e+05,5.799958675008129276e-03,5.329963932292573932e-03,3.868083439217680046e-03,3.292283397429846860e-03,2.980872528693249632e-03,2.823455973206267632e-03,2.759764596035500523e-03
5.011872336272724788e+05,5.796935772191401555e-03,5.329217316116807018e-03,3.855024319193643169e-03,3.273299356263796155e-03,2.961162481648143933e-03,2.802250907002755941e-03,2.738225318117164069e-03
5.128613839913647971e+05,5.795006356884092706e-03,5.330025510525869363e-03,3.843436199639069153e-03,3.256014078378353938e-03,2.943152728541918728e-03,2.782810313296513877e-03,2.718474285206313665e-03
5.248074602497722954e+05,5.794634317822539016e-03,5.332259391827623082e-03,3.833195041986672998e-03,3.240312808876800576e-03,2.926676624057470213e-03,2.764959857018075423e-03,2.700326302655856395e-03
5.370317963702531997e+05,5.796093154023873074e-03,5.335648168176367057e-03,3.823977656567385634e-03,3.225832728594880267e-03,2.911344651366128741e-03,2.748284842089416570e-03,2.683355996016970838e-03
5.495408738576248288e+05,5.799440824861355759e-03,5.339841461000709513e-03,3.815363950493899300e-03,3.212055477355558845e-03,2.896628870468830746e-03,2.732219922898536813e-03,2.666988479357409146e-03
5.623413251903491328e+05,5.804496008487937050e-03,5.344467173571038933e-03,3.806930988513686741e-03,3.198424626382401301e-03,2.881981481179618325e-03,2.716178334637566871e-03,2.650629431838178764e-03
5.754399373371566180e+05,5.810877374646448296e-03,5.349194092213104164e-03,3.798344011191555434e-03,3.184437174846519239e-03,2.866909393545563275e-03,2.699632676690146612e-03,2.633744794318518441e-03
5.888436553555884166e+05,5.818042533436909927e-03,5.353738070351863471e-03,3.789390838856431486e-03,3.169713458716856384e-03,2.851041220097638371e-03,2.682186706418003986e-03,2.615933388684646074e-03
6.025595860743580852e+05,5.825419514803087395e-03,5.357899708951128007e-03,3.780016281432174198e-03,3.154049944002389194e-03,2.834165199124707643e-03,2.663620263920479011e-03,2.596969749618333306e-03
6.165950018614821602e+05,5.832458403867511916e-03,5.361538704947558555e-03,3.770303065716837376e-03,3.137435020266449593e-03,2.816249434066840900e-03,2.643911975321094811e-03,2.576827744780985866e-03
6.309573444801929872e+05,5.838716961575053828e-03,5.364579945313267297e-03,3.760412126535573555e-03,3.119994307637243437e-03,2.797380012393817662e-03,2.623173428171091375e-03,2.555613699998125418e-03
6.456542290346549125e+05,5.843921480429383961e-03,5.367002815783455602e-03,3.750582215641444939e-03,3.102006271984647078e-03,2.777783364937329736e-03,2.601668962256773951e-03,2.533587160082203908e-03
6.606934480075964238e+05,5.847975922753336463e-03,5.368845680403066048e-03,3.741071322742516633e-03,3.083834676621368016e-03,2.757767007495154181e-03,2.579751502296908413e-03,2.511096404455761405e-03
6.760829753919818904e+05,5.850918259973065735e-03,5.370183551170311376e-03,3.732159238537504503e-03,3.065916562656406837e-03,2.737716683705409843e-03,2.557854726927525583e-03,2.488572537336400294e-03
6.918309709189363057e+05,5.852937709705290960e-03,5.371174450560991555e-03,3.724142656046603057e-03,3.048731728751843430e-03,2.718071867299918370e-03,2.536463357671840581e-03,2.466499400761100989e-03
7.079457843841373688e+05,5.854281559732165373e-03,5.372024563359925967e-03,3.717335369566096472e-03,3.032765910233904509e-03,2.699289129305362973e-03,2.516071125648359705e-03,2.445372729090134097e-03
7.244359600749906385e+05,5.855248815983745379e-03,5.373006149054965902e-03,3.712079937733888876e-03,3.018505757983070293e-03,2.681848255221328144e-03,2.497187084520362602e-03,2.425705920473494089e-03
7.413102413009176962e+05,5.856150576031572338e-03,5.374427444440101238e-03,3.708710531262327144e-03,3.006356810946457080e-03,2.666159230390442812e-03,2.480234491190832797e-03,2.407928326735698978e-03
7.585775750291835284e+05,5.857272496021501823e-03,5.376570419338074468e-03,3.707525920066113284e-03,2.996629378854918577e-03,2.652555600915622834e-03,2.465549905386207885e-03,2.392384176044644144e-03
7.762471166286912048e+05,5.858858920473270296e-03,5.379673185958276302e-03,3.708720892539638971e-03,2.989453079890846965e-03,2.641197416653996103e-03,2.453278883223977171e-03,2.379226992042562158e-03
7.943282347242821706e+05,5.861114846759993453e-03,5.383890580682153086e-03,3.712384446341617742e-03,2.984814437294571344e-03,2.632111943368897668e-03,2.443425646766963274e-03,2.368469768496167527e-03
8.128305161640995648e+05,5.864174492945860989e-03,5.389259268845356110e-03,3.718436528480692678e-03,2.982509043407347536e-03,2.625143209707382023e-03,2.435800071452017598e-03,2.359931837462081027e-03
8.317637711026708130e+05,5.868124517727545467e-03,5.395691077622953406e-03,3.726630219202401763e-03,2.982178348525137829e-03,2.619983814210166077e-03,2.430054080494532549e-03,2.353275586398678038e-03
8.511380382023758721e+05,5.872984719687274549e-03,5.402999028206542480e-03,3.736589179189715379e-03,2.983386344470180009e-03,2.616258641137768522e-03,2.425771237567400825e-03,2.348097509508395922e-03
8.709635899560814723e+05,5.878701220902054526e-03,5.410902192098000253e-03,3.747815005960030040e-03,2.985632316830741113e-03,2.613525463007411714e-03,2.422468340960165153e-03,2.343928971626819697e-03
8.912509381337459199e+05,5.885162490147216423e-03,5.419079308002978414e-03,3.759753873271156569e-03,2.988426043899243371e-03,2.611351422387265392e-03,2.419676457105682243e-03,2.340316769773668690e-03
9.120108393559096148e+05,5.892185629836795002e-03,5.427189648713743111e-03,3.771824956006625436e-03,2.991296840207470064e-03,2.609312358942360993e-03,2.416939306308970269e-03,2.336819858937298419e-03
9.332543007969905157e+05,5.899536154050268565e-03,5.434941628356768084e-03,3.783464626583562217e-03,2.993812871924335893e-03,2.607005452018811183e-03,2.413828169865096622e-03,2.333021922019052913e-03
9.549925860214368440e+05,5.906927492054110315e-03,5.442118435159831909e-03,3.794160619073413607e-03,2.995592215636665688e-03,2.604058997740181514e-03,2.409949763338755258e-03,2.328536377256912315e-03
9.772372209558112081e+05,5.914054400588565977e-03,5.448606812096513236e-03,3.803485143535850852e-03,2.996311351383393502e-03,2.600147843771614779e-03,2.404963658523762843e-03,2.323022761937719189e-03
1.000000000000000000e+06,5.920622534292123949e-03,5.454423646584815114e-03,3.811105863599721644e-03,2.995689907859213751e-03,2.594974942018836526e-03,2.398559611359104594e-03,2.316162862580169266e-03
1.023292992280753679e+06,5.926383181362185164e-03,5.459702384141180975e-03,3.816831557391387082e-03,2.993552971115598978e-03,2.588352055541383485e-03,2.390545025324127340e-03,2.307750187289673259e-03
1.047128548050898477e+06,5.931151328023566600e-03,5.464675369512864318e-03,3.820600315823410344e-03,2.989822863763660910e-03,2.580205932719204301e-03,2.380852654119934141e-03,2.297700337309503422e-03
1.071519305237604771e+06,5.934857036719972528e-03,5.469638887874849788e-03,3.822510097827682904e-03,2.984566803126548033e-03,2.570626986097158256e-03,2.369587997455019444e-03,2.286101655647111274e-03
1.096478196143182926e+06,5.937522367724776609e-03,5.474893813797799755e-03,3.822778936547371539e-03,2.977969706630135497e-03,2.559845149727070848e-03,2.357005706325585384e-03,2.273194339009336311e-03
1.122018454301965190e+06,5.939274878364986243e-03,5.480702001690635101e-03,3.821737291335369421e-03,2.970346238883292498e-03,2.548239247955916102e-03,2.343519738348974913e-03,2.259383525475102024e-03
1.148153621496884152e+06,5.940310494181908797e-03,5.487225919896091680e-03,3.819798139575659307e-03,2.962113187108629097e-03,2.536297801707246453e-03,2.329659965480431263e-03,2.245196005241904651e-03
1.174897554939530324e+06,5.940868386377702592e-03,5.494524149255689167e-03,3.817409022973518827e-03,2.953728311252583685e-03,2.524540802973796860e-03,2.315988541920445312e-03,2.231195963322781840e-03
1.202264434617413208e+06,5.941178340584306501e-03,5.502510148835348079e-03,3.815022075025724293e-03,2.945658832563746114e-03,2.513478880731097841e-03,2.303056422393179835e-03,2.217938434739071159e-03
1.230268770812381059e+06,5.941444305473317367e-03,5.510991081424414760e-03,3.813057583388525761e-03,2.938317101577664001e-03,2.503538825625494218e-03,2.291322133964756105e-03,2.205885931131069261e-03
1.258925411794166081e+06,5.941807192437318155e-03,5.519668624412296318e-03,3.811859341944373765e-03,2.932013217828531061e-03,2.495014490481338530e-03,2.281101729829332608e-03,2.195356560814474157e-03
1.288249551693132380e+06,5.942335907695106556e-03,5.528201683236803887e-03,3.811696050244179745e-03,2.926942954499403213e-03,2.488061303500822743e-03,2.272560891910233027e-03,2.186513595827512934e-03
1.318256738556404831e+06,5.943015628751617888e-03,5.536226620973815765e-03,3.812710122491628356e-03,2.923129494010274533e-03,2.482635929612546626e-03,2.265652786680870130e-03,2.179303176046639128e-03
1.348962882591655944e+06,5.943772633597566718e-03,5.543438842104885314e-03,3.814932073298468469e-03,2.920446237292471416e-03,2.478531177606960352e-03,2.260154005744356275e-03,2.173490784963239518e-03
1.380384264602886746e+06,5.944469347500626333e-03,5.549577674069040151e-03,3.818265271134833709e-03,2.918612091574385344e-03,2.475371293393079444e-03,2.255662102492852171e-03,2.168660817655668205e-03
1.412537544622755377e+06,5.944942846316305166e-03,5.554476679801933527e-03,3.822515037087285787e-03,2.917247148582421956e-03,2.472678223798512129e-03,2.251664212624792348e-03,2.164286859085548000e-03
1.445439770745927934e+06,5.945012872158895838e-03,5.558048133864958509e-03,3.827397186725178032e-03,2.915888629471380562e-03,2.469885759377046276e-03,2.247550522686559901e-03,2.159746980170426309e-03
1.479108388168207137e+06,5.944517363813378585e-03,5.560266048355034726e-03,3.832578664190809236e-03,2.914073490203284746e-03,2.466438727691491750e-03,2.242722713616016484e-03,2.154434788661471409e-03
1.513561248436207185e+06,5.943343571648686090e-03,5.561159155563169532e-03,3.837718364408335484e-03,2.911389611779464232e-03,2.461847979031764160e-03,2.236653171634417087e-03,2.147819973640960854e-03
1.548816618912479607e+06,5.941432779828998215e-03,5.560781347165354507e-03,3.842477206937709982e-03,2.907523349404062506e-03,2.455760737205602093e-03,2.228962081557910296e-03,2.139527424841035624e-03
1.584893192461110884e+06,5.938792969370321889e-03,5.559199785060123591e-03,3.846558948657089437e-03,2.902300578834777871e-03,2.448001913820753439e-03,2.219463583651360827e-03,2.129382509027899235e-03
1.621810097358933184e+06,5.935501445249236063e-03,5.556491354931466370e-03,3.849714635194524323e-03,2.895696564840273633e-03,2.438597929459689582e-03,2.208192399469833828e-03,2.117436286647246622e-03
1.659586907437563175e+06,5.931676072625741668e-03,5.552757272358617609e-03,3.851756511358625165e-03,2.887822829668608079e-03,2.427750190715993999e-03,2.195376062533768279e-03,2.103935820213082702e-03
1.698243652461746009e+06,5.927459170753888833e-03,5.548120999530180980e-03,3.852560277114472093e-03,2.878917964662911118e-03,2.415818760127751239e-03,2.181414775054023140e-03,2.089300611070010662e-03
1.737800828749376349e+06,5.923010301997922583e-03,5.542767856579715671e-03,3.852082240787824303e-03,2.869291676594625754e-03,2.403233391286525595e-03,2.166781734084293788e-03,2.074018689702665594e-03
1.778279410038922913e+06,5.918467367808499108e-03,5.536922964778075683e-03,3.850362554033954100e-03,2.859295919454566282e-03,2.390444496798769039e-03,2.151965955459694477e-03,2.058587260007395132e-03
1.819700858609982533e+06,5.913973608669315790e-03,5.530868519865742017e-03,3.847536155436056312e-03,2.849287208016779410e-03,2.377870284197466585e-03,2.137412892748762061e-03,2.043452051594266475e-03
1.862087136662865523e+06,5.909668995842968717e-03,5.524920548654770058e-03,3.843822505888123704e-03,2.839582743241006717e-03,2.365829255520493068e-03,2.123449240795900490e-03,2.028932686378028850e-03
1.905460717963244300e+06,5.905702560806610872e-03,5.519401852773718128e-03,3.839518684808911932e-03,2.830444495783880198e-03,2.354530949937119928e-03,2.110277160915335123e-03,2.015218207444140035e-03
1.949844599758041557e+06,5.902232820738208610e-03,5.514613414661968631e-03,3.834959611671612430e-03,2.822036923179359769e-03,2.344038419669604301e-03,2.097936742947966067e-03,2.002332541492689993e-03
1.995262314968882827e+06,5.899420255052198817e-03,5.510782471807576174e-03,3.830472192291311043e-03,2.814413754460317555e-03,2.334273805503583096e-03,2.086322151416667662e-03,1.990154356796499952e-03
2.041737944669531658e+06,5.897413243843688084e-03,5.508042777935329322e-03,3.826354483721902938e-03,2.807530876725006317e-03,2.325048008385262668e-03,2.075216490713182281e-03,1.978454007244982108e-03
2.089296130854040850e+06,5.896315691242799174e-03,5.506404240222794247e-03,3.822828985712998975e-03,2.801245245799016508e-03,2.316081814263710494e-03,2.064318768916357551e-03,1.966922879692314940e-03
2.137962089502232615e+06,5.896145514953833253e-03,5.505752480454387254e-03,3.820034193256196565e-03,2.795357366946981097e-03,2.307065478354245608e-03,2.053312205259179291e-03,1.955242613384990634e-03
2.187761623949551955e+06,5.896835601810442203e-03,5.505861489287400441e-03,3.818018335967420830e-03,2.789631146049622364e-03,2.297686832182299806e-03,2.041888821524713658e-03,1.943108532867638934e-03
2.238721138568338007e+06,5.898217583041267045e-03,5.506442350943645085e-03,3.816750603965323330e-03,2.783848430395744443e-03,2.287702167015954417e-03,2.029821926290917896e-03,1.930302611564311405e-03
2.290867652767769992e+06,5.900027539798563016e-03,5.507176728962418985e-03,3.816136171392344248e-03,2.777827457988698689e-03,2.276951084616210888e-03,2.016976502232583398e-03,1.916701217623332804e-03
2.344228815319918096e+06,5.901957320717572501e-03,5.507805555593301566e-03,3.816040109676936080e-03,2.771445101567930266e-03,2.265381875643582288e-03,2.003328653043470395e-03,1.902293139104129470e-03
2.398832919019494671e+06,5.903693828626511812e-03,5.508154915085782671e-03,3.816311168653666302e-03,2.764650654480021400e-03,2.253054539381329092e-03,1.988961720142618309e-03,1.887173847816780558e-03
2.454708915685033426e+06,5.904956241066129131e-03,5.508185939817454406e-03,3.816794124101682145e-03,2.757444151848649928e-03,2.240110075063397356e-03,1.974031819411462083e-03,1.871509398880595587e-03
2.511886431509582326e+06,5.905535335252763002e-03,5.507988467248204657e-03,3.817337902537981924e-03,2.749862149102943586e-03,2.226743832035331470e-03,1.958734703260634792e-03,1.855502153866342603e-03
2.570395782768864650e+06,5.905319754973975717e-03,5.507750816975857250e-03,3.817809756144166945e-03,2.741970021341574165e-03,2.213180089981255875e-03,1.943280335051677946e-03,1.839364942185883365e-03
2.630267991895381361e+06,5.904292533765326430e-03,5.507705149404197240e-03,3.818113237978744499e-03,2.733846268377987214e-03,2.199641913170582996e-03,1.927863292703706037e-03,1.823291874901635402e-03
2.691534803926913999e+06,5.902540327236438858e-03,5.508059661917955388e-03,3.818196948501263038e-03,2.725588430513482211e-03,2.186343963357437539e-03,1.912659650997965968e-03,1.807455845666869343e-03
2.754228703338163439e+06,5.900221655071387523e-03,5.508950765804062830e-03,3.818053697583174023e-03,2.717305206858504438e-03,2.173482322937196533e-03,1.897828648155615826e-03,1.792010900716899851e-03
2.818382931264449377e+06,5.897561813182627087e-03,5.510391136421341138e-03,3.817735582348733957e-03,2.709132151364649493e-03,2.161247700022084391e-03,1.883533627682253565e-03,1.777115327443979601e-03
2.884031503126611467e+06,5.894833987345559842e-03,5.512282215029117201e-03,3.817351095953787094e-03,2.701229212900205148e-03,2.149821537449067566e-03,1.869944194478545150e-03,1.762933880094125346e-03
2.951209226666389965e+06,5.892331522899460494e-03,5.514431975190836263e-03,3.817043318658351440e-03,2.693767262074453842e-03,2.139368149842255790e-03,1.857237098858015171e-03,1.749639216385828842e-03
3.019951720402019098e+06,5.890356191148528667e-03,5.516590692866456952e-03,3.816990906863639010e-03,2.686924309502121671e-03,2.130034806511699706e-03,1.845592852455123700e-03,1.737408915545964310e-03
3.090295432513591833e+06,5.889175068169614016e-03,5.518518002205111128e-03,3.817379932556529912e-03,2.680867873577880145e-03,2.121943273711149065e-03,1.835187174418772453e-03,1.726418263345438518e-03
3.162277660168379545e+06,5.889008804059744397e-03,5.520001872606712656e-03,3.818378466198034914e-03,2.675746377362748368e-03,2.115186778472889686e-03,1.826177312745478395e-03,1.716825932941321801e-03
3.235936569296280853e+06,5.889981995858014838e-03,5.520899751213381550e-03,3.820118233387964721e-03,2.671674234706440231e-03,2.109814626470864988e-03,1.818674583138655144e-03,1.708747016665141533e-03
3.311311214825907722e+06,5.892104487974432134e-03,5.521128863795748618e-03,3.822667939103011579e-03,2.668732737791112107e-03,2.105847179181295770e-03,1.812753309728856559e-03,1.702263812338307598e-03
3.388441561392020434e+06,5.895265594016927020e-03,5.520663302085125450e-03,3.826017046395364246e-03,2.666961939358987108e-03,2.103272388826660753e-03,1.808435224909722954e-03,1.697410144393903843e-03
3.467368504525309429e+06,5.899227868231265472e-03,5.519511221522664310e-03,3.830074049803819207e-03,2.666366220639174774e-03,2.102056205239088461e-03,1.805701906606635952e-03,1.694183248120871869e-03
3.548133892335760407e+06,5.903668225515126475e-03,5.517724206076846452e-03,3.834675722820519213e-03,2.666910949409758043e-03,2.102137484277219037e-03,1.804482488381817891e-03,1.692529722911042785e-03
3.630780547701017465e+06,5.908199953517492657e-03,5.515375359392472691e-03,3.839604917026203604e-03,2.668510922522440623e-03,2.103409484555443174e-03,1.804640984483222308e-03,1.692329937457594420e-03
3.715352290971728042e+06,5.912456533171675174e-03,5.512575263892783087e-03,3.844620344714760191e-03,2.671033775264587944e-03,2.105719130784802513e-03,1.805981594871788887e-03,1.693400689736774059e-03
3.801893963205612730e+06,5.916117293209248798e-03,5.509485897683974627e-03,3.849492913522418232e-03,2.674293418336430063e-03,2.108835658029741683e-03,1.808216073252763524e-03,1.695457307975544847e-03
3.890451449942804873e+06,5.918961294909364651e-03,5.506311099672951161e-03,3.854034654404583145e-03,2.678068934425128882e-03,2.112470300041885841e-03,1.810993131234407564e-03,1.698140838693622907e-03
3.981071705534969456e+06,5.920889738444322543e-03,5.503284521959636751e-03,3.858132893222949826e-03,2.682124693483016378e-03,2.116273096324339242e-03,1.813895323493333296e-03,1.701013007663281168e-03
4.073802778041122016e+06,5.921919125579468146e-03,5.500651235583651176e-03,3.861728761995090325e-03,2.686216890488039161e-03,2.119852380972681114e-03,1.816466528529737424e-03,1.703585040399954080e-03
4.168693834703346714e+06,5.922165406161312984e-03,5.498621737360574920e-03,3.864826869050466598e-03,2.690140439704485215e-03,2.122827435105288044e-03,1.818267319593099961e-03,1.705376955992419109e-03
4.265795188015934080e+06,5.921790449073828164e-03,5.497338712960692271e-03,3.867449371626592147e-03,2.693716315976537982e-03,2.124845421860286493e-03,1.818898092464728364e-03,1.705945369416976987e-03
4.365158322401665151e+06,5.920975983368897792e-03,5.496856695903392688e-03,3.869638986614240724e-03,2.696817708672778237e-03,2.125628373942876296e-03,1.818049786793755332e-03,1.704941945961410514e-03
4.466835921509634703e+06,5.919881596181216475e-03,5.497130932229519519e-03,3.871419809996535198e-03,2.699367201495543600e-03,2.125008369935053355e-03,1.815545656851546468e-03,1.702160344664142583e-03
4.570881896148751490e+06,5.918614453185324330e-03,5.498035060488375668e-03,3.872799673123823293e-03,2.701311088327724118e-03,2.122915196539972623e-03,1.811328706257114276e-03,1.697528309421059752e-03
4.677351412871981040e+06,5.917233411965441836e-03,5.499393609308338149e-03,3.873788285267066450e-03,2.702634496124368783e-03,2.119399301366230257e-03,1.805484975476066237e-03,1.691132750912544523e-03
4.786300923226380721e+06,5.915764427397818964e-03,5.501021458349617844e-03,3.874407825232946065e-03,2.703333474514700140e-03,2.114602004230008853e-03,1.798209104202899613e-03,1.683183674126231171e-03
4.897788193684455939e+06,5.914219183862629188e-03,5.502740610898524364e-03,3.874709818928175759e-03,2.703420987249132487e-03,2.108739177841241833e-03,1.789782344195737411e-03,1.673989800026838472e-03
5.011872336272714660e+06,5.912635201437598659e-03,5.504421464220786604e-03,3.874782794208017286e-03,2.702934187448437567e-03,2.102082098515007692e-03,1.780544005909954824e-03,1.663924907999465982e-03
5.128613839913658798e+06,5.911082816380879359e-03,5.505964288908580563e-03,3.874748665170856237e-03,2.701929337711835542e-03,2.094913035660008263e-03,1.770835591826280808e-03,1.653363898219060470e-03
5.248074602497734129e+06,5.909666687592039780e-03,5.507311802488106325e-03,3.874734873140094418e-03,2.700490714098900506e-03,2.087517135241792696e-03,1.760991525856107085e-03,1.642672598622819686e-03
5.370317963702532463e+06,5.908526996395535406e-03,5.508419666165125309e-03,3.874855730793410127e-03,2.698725036620696835e-03,2.080142438697496834e-03,1.751288614913466433e-03,1.632149766230589884e-03
5.495408738576248288e+06,5.907791191412273962e-03,5.509262331269493621e-03,3.875194169129856162e-03,2.696763654213200131e-03,2.072989376683086974e-03,1.741935397093853470e-03,1.622015644475942320e-03
5.623413251903491095e+06,5.907548854520609967e-03,5.509814616642412510e-03,3.875785689480282844e-03,2.694749773352707149e-03,2.066196709866691648e-03,1.733059619513467988e-03,1.612398476527590954e-03
5.754399373371566646e+06,5.907817436923821879e-03,5.510073389686030720e-03,3.876623275234953800e-03,2.692824804529909619e-03,2.059825923087384245e-03,1.724699064515246988e-03,1.603325039071094079e-03
5.888436553555883467e+06,5.908540390299281929e-03,5.510078310561084512e-03,3.877671481513903472e-03,2.691112990082114229e-03,2.053862444691689770e-03,1.716807094717332383e-03,1.594729900684063815e-03
6.025595860743568279e+06,5.909574678354949373e-03,5.509901679341509470e-03,3.878878523081224702e-03,2.689710748193874582e-03,2.048225639308401663e-03,1.709271066835771347e-03,1.586476302307517419e-03
6.165950018614809960e+06,5.910721826034482859e-03,5.509676130729617045e-03,3.880204095918830115e-03,2.688679265672051007e-03,2.042789036794970432e-03,1.701937424077749634e-03,1.578385250850503855e-03
6.309573444801942445e+06,5.911768623691525913e-03,5.509562066103117738e-03,3.881603888843205598e-03,2.688026924681668518e-03,2.037393548635108888e-03,1.694630542833893425e-03,1.570260462187817938e-03
6.456542290346562862e+06,5.912514118876635756e-03,5.509723539209523610e-03,3.883053325433718627e-03,2.687735244673221478e-03,2.031897437190320795e-03,1.687203479661884831e-03,1.561941163669897147e-03
6.606934480075964704e+06,5.912810992417550163e-03,5.510287883322240871e-03,3.884522133697576943e-03,2.687745367558620757e-03,2.026190511798471854e-03,1.679552804962633180e-03,1.553319670202156413e-03
6.760829753919818439e+06,5.912588879242985582e-03,5.511315685241437515e-03,3.885973605268305126e-03,2.688002122631676614e-03,2.020244515213827797e-03,1.671664269651903893e-03,1.544388458442173383e-03
6.918309709189362824e+06,5.911851261457566620e-03,5.512758731685303906e-03,3.887356686974117580e-03,2.688447700691073798e-03,2.014096128772170386e-03,1.663590950606225628e-03,1.535214935588111564e-03
7.079457843841372989e+06,5.910679309262440589e-03,5.514463069337467022e-03,3.888614116290280229e-03,2.689055453164208940e-03,2.007868372685011216e-03,1.655470646854959819e-03,1.525957679867903823e-03
7.244359600749891251e+06,5.909211283492558572e-03,5.516184485765336307e-03,3.889686028526520394e-03,2.689824887825096374e-03,2.001730605825788149e-03,1.647478086433644059e-03,1.516812620069708881e-03
7.413102413009162061e+06,5.907610484879137480e-03,5.517628017966515544e-03,3.890523028367956319e-03,2.690784933929327855e-03,1.995873457133705460e-03,1.639801033320712051e-03,1.507986936377636025e-03
7.585775750291851349e+06,5.906054193172394738e-03,5.518496277521166109e-03,3.891103531873757199e-03,2.691976281801402096e-03,1.990462039639329279e-03,1.632585756007235746e-03,1.499642012520635169e-03
7.762471166286927648e+06,5.904697398360751054e-03,5.518543746864913550e-03,3.891435344819749089e-03,2.693439077228769983e-03,1.985604675199588703e-03,1.625911761485006194e-03,1.491866660760065482e-03
7.943282347242821939e+06,5.903673270322529025e-03,5.517633243607042610e-03,3.891557475178518410e-03,2.695193819774884935e-03,1.981329609272485751e-03,1.619766334402041128e-03,1.484652534967442457e-03
8.128305161640995182e+06,5.903063000262674491e-03,5.515761456792461596e-03,3.891539775293312037e-03,2.697229575403094735e-03,1.977578856326624862e-03,1.614044697206565293e-03,1.477895680125301901e-03
8.317637711026708595e+06,5.902903130095139665e-03,5.513061112726782426e-03,3.891463070156592294e-03,2.699503767965999185e-03,1.974230448199504415e-03,1.608579008189176939e-03,1.471427705907374416e-03
8.511380382023759186e+06,5.903198333474857229e-03,5.509794214719807189e-03,3.891409225470490989e-03,2.701952783339451984e-03,1.971122072205382797e-03,1.603165187922822197e-03,1.465042904917313558e-03
8.709635899560796097e+06,5.903908709526697191e-03,5.506300831364665041e-03,3.891445523744527669e-03,2.704505151790470661e-03,1.968096244092267140e-03,1.597616522124942293e-03,1.458554193237545033e-03
8.912509381337441504e+06,5.904980219913195071e-03,5.502948787397193148e-03,3.891606033081261400e-03,2.707090651605791997e-03,1.965020408163803585e-03,1.591788837393232677e-03,1.451816197248544842e-03
9.120108393559115008e+06,5.906359850615133800e-03,5.500081335712047118e-03,3.891889991391026503e-03,2.709659183311485461e-03,1.961824983820510335e-03,1.585627584952015471e-03,1.444774173037436391e-03
9.332543007969923317e+06,5.907992092306264993e-03,5.497970528777023497e-03,3.892260221109805629e-03,2.712183497562490296e-03,1.958507875307166548e-03,1.579169585216169420e-03,1.437464606731754524e-03
9.549925860214369372e+06,5.909830801798855206e-03,5.496784874250718912e-03,3.892646842375037386e-03,2.714657278360396459e-03,1.955130966338621337e-03,1.572539571936168966e-03,1.430010400996032608e-03
9.772372209558112547e+06,5.911828511688178855e-03,5.496572289783399450e-03,3.892963412637529333e-03,2.717085910017532843e-03,1.951803523028877588e-03,1.565929650105160869e-03,1.422601239306369976e-03
1.000000000000000000e+07,5.913941029456244551e-03,5.497273188389029640e-03,3.893131157850717502e-03,2.719483887331800888e-03,1.948668155749862414e-03,1.559571499076844135e-03,1.415466694438214821e-03
1.023292992280753702e+07,5.916111630255911635e-03,5.498745354514807462e-03,3.893089185365283637e-03,2.721859511996495198e-03,1.945871834899023456e-03,1.553697954831557721e-03,1.408837618358072885e-03
1.047128548050898500e+07,5.918275248171252396e-03,5.500781452712119254e-03,3.892822830679730506e-03,2.724224049449092307e-03,1.943551156908356276e-03,1.548513055925068889e-03,1.402916992341646501e-03
1.071519305237604864e+07,5.920340284497569230e-03,5.503156851044627498e-03,3.892362504946857669e-03,2.726577715019381370e-03,1.941806415130455533e-03,1.544157865978600672e-03,1.397846267287186205e-03
1.096478196143182926e+07,5.922223449022057280e-03,5.505655867346583368e-03,3.891785909084688206e-03,2.728925648161066586e-03,1.940700485179836909e-03,1.540704083465459315e-03,1.393699031224081026e-03
1.122018454301965237e+07,5.923828117205012095e-03,5.508089147025305859e-03,3.891207973285775151e-03,2.731279524133120671e-03,1.940255174592060315e-03,1.538150786603177190e-03,1.390477191736337300e-03
1.148153621496884152e+07,5.925072301502519109e-03,5.510313315394086038e-03,3.890759623497999902e-03,2.733663203799831069e-03,1.940450139328176414e-03,1.536429280194525097e-03,1.388115838146634006e-03
1.174897554939530231e+07,5.925890894801564071e-03,5.512227476711835557e-03,3.890560373474647848e-03,2.736115526106379717e-03,1.941233245250211957e-03,1.535424061108632120e-03,1.386501799080263600e-03
1.202264434617413022e+07,5.926243575619525444e-03,5.513778390655878735e-03,3.890692573058500241e-03,2.738678752627413983e-03,1.942523227774860858e-03,1.534983407177563331e-03,1.385483995353820920e-03
1.230268770812381059e+07,5.926117156692757570e-03,5.514947178263212429e-03,3.891183799963875839e-03,2.741402552591016336e-03,1.944218952914858510e-03,1.534938079346559936e-03,1.384889760292647024e-03
1.258925411794166267e+07,5.925536136457338829e-03,5.515749611053714918e-03,3.891995485051815210e-03,2.744324312052382440e-03,1.946199581475160359e-03,1.535103532818118304e-03,1.384524919001888735e-03
1.288249551693132333e+07,5.924560030813153834e-03,5.516207046056978078e-03,3.893029801936471763e-03,2.747460050875848853e-03,1.948328504098324971e-03,1.535287291312380231e-03,1.384181767166985707e-03
1.318256738556404784e+07,5.923278633032230504e-03,5.516359221899959538e-03,3.894143194027414445e-03,2.750802043471311728e-03,1.950465092190873610e-03,1.535301457077946656e-03,1.383652459038158368e-03
1.348962882591656037e+07,5.921819824484940431e-03,5.516224000958184180e-03,3.895171949299923182e-03,2.754307636454260497e-03,1.952453035827603732e-03,1.534943266528615569e-03,1.382708421848360351e-03
1.380384264602886699e+07,5.920315942268650905e-03,5.515808823107588681e-03,3.895961272578936721e-03,2.757908593691925803e-03,1.954145625918949497e-03,1.534028075067572815e-03,1.381138706066040557e-03
1.412537544622755423e+07,5.918918398597517415e-03,5.515098810784434778e-03,3.896392319221939939e-03,2.761513587949830043e-03,1.955407965144278018e-03,1.532389902983225839e-03,1.378753955331029485e-03
1.445439770745928027e+07,5.917752567148153175e-03,5.514062653921405002e-03,3.896401726697714448e-03,2.765026712128013965e-03,1.956138804002836157e-03,1.529910739774497080e-03,1.375419653161838538e-03
1.479108388168207183e+07,5.916921846451964409e-03,5.512660400737464869e-03,3.895994835669261934e-03,2.768350025197453650e-03,1.956276390951101202e-03,1.526525295583149467e-03,1.371062225201853842e-03
1.513561248436207138e+07,5.916478514481431604e-03,5.510857138957311017e-03,3.895237472558264399e-03,2.771404804827918168e-03,1.955814451130149460e-03,1.522249176539753127e-03,1.365699868056116737e-03
1.548816618912479654e+07,5.916423109356260673e-03,5.508651414803644383e-03,3.894250252516151360e-03,2.774130734218168987e-03,1.954793773177366557e-03,1.517166516548614993e-03,1.359429632988772181e-03
1.584893192461110838e+07,5.916713283679182235e-03,5.506082449359645664e-03,3.893182984176673123e-03,2.776492681849201428e-03,1.953298820967788122e-03,1.511427340574743403e-03,1.352422644845257312e-03
1.621810097358933091e+07,5.917264491983229534e-03,5.503240113513318058e-03,3.892198211239157601e-03,2.778481289038377613e-03,1.951439597597329819e-03,1.505218971863400744e-03,1.344891160058247007e-03
1.659586907437563129e+07,5.917977080999782015e-03,5.500267239129797217e-03,3.891438247018283968e-03,2.780104462562785206e-03,1.949336940422073412e-03,1.498747997875067659e-03,1.337070897798535701e-03
1.698243652461745963e+07,5.918734829590825870e-03,5.497335728042638224e-03,3.891016445692598458e-03,2.781386584757634950e-03,1.947104857781656751e-03,1.492208325867695534e-03,1.329183064891772134e-03
1.737800828749376163e+07,5.919423265041507017e-03,5.494631395360643350e-03,3.890998373416643639e-03,2.782361189260280313e-03,1.944836057154373165e-03,1.485758800219164153e-03,1.321412267360677758e-03
1.778279410038922727e+07,5.919942699804079354e-03,5.492319602264719713e-03,3.891401234184481330e-03,2.783071049959654278e-03,1.942606752739782332e-03,1.479522949934595870e-03,1.313904137092600797e-03
1.819700858609982580e+07,5.920197537732750995e-03,5.490510914474099405e-03,3.892184675551854395e-03,2.783550429121844916e-03,1.940461635521368265e-03,1.473567449430537553e-03,1.306741727153301266e-03
1.862087136662865803e+07,5.920106786118773008e-03,5.489253090999706396e-03,3.893272938857965902e-03,2.783830655326567476e-03,1.938423620413060868e-03,1.467914982973789022e-03,1.299957654884247331e-03
1.905460717963244393e+07,5.919609826032245364e-03,5.488512329044013469e-03,3.894556808079852137e-03,2.783929662207816451e-03,1.936498691643241199e-03,1.462549964097881660e-03,1.293537529327867548e-03
1.949844599758041650e+07,5.918679707827777768e-03,5.488201289181780795e-03,3.895910643119330184e-03,2.783853529544353875e-03,1.934682146020478546e-03,1.457434462758930207e-03,1.287435770576741056e-03
1.995262314968882874e+07,5.917328916930443376e-03,5.488191304945725692e-03,3.897214718010152609e-03,2.783597979469467840e-03,1.932965774467040659e-03,1.452515097594889561e-03,1.281582547544338722e-03
2.041737944669531658e+07,5.915617980026997673e-03,5.488336446393396982e-03,3.898369846262049205e-03,2.783150242538141774e-03,1.931336192036335261e-03,1.447731382614749407e-03,1.275893505672004002e-03
2.089296130854040757e+07,5.913661922448303250e-03,5.488513934358467752e-03,3.899309631102339333e-03,2.782501332999809309e-03,1.929791611207311687e-03,1.443037048816332366e-03,1.270295223768291501e-03
2.137962089502232522e+07,5.911618050278345284e-03,5.488638334355500428e-03,3.900016257146556725e-03,2.781651585755984517e-03,1.928341180652112926e-03,1.438398336116145787e-03,1.264727465468156418e-03
2.187761623949551955e+07,5.909654807531903621e-03,5.488668590203478470e-03,3.900519273679582764e-03,2.780620606316060867e-03,1.927007592134703795e-03,1.433808068061388948e-03,1.259162671113228877e-03
2.238721138568337634e+07,5.907937938002907376e-03,5.488614476747921689e-03,3.900889110347650554e-03,2.779444672341110142e-03,1.925821888194087375e-03,1.429278884516623545e-03,1.253601404995649451e-03
2.290867652767769992e+07,5.906585935550630675e-03,5.488522358251795435e-03,3.901231988192543215e-03,2.778185986408580974e-03,1.924833191727326216e-03,1.424851246010230832e-03,1.248083196642916668e-03
2.344228815319917724e+07,5.905648827406342546e-03,5.488456865426297529e-03,3.901662740070029750e-03,2.776914497112573880e-03,1.924084156889278646e-03,1.420575483223606404e-03,1.242666483954711285e-03
2.398832919019494951e+07,5.905111534646657889e-03,5.488498273467644004e-03,3.902288247659858184e-03,2.775708040183456383e-03,1.923616109333003976e-03,1.416511526233624457e-03,1.237426801312062948e-03
2.454708915685033426e+07,5.904879049529244452e-03,5.488721691638150622e-03,3.903185982093014539e-03,2.774638433464781274e-03,1.923456245492625397e-03,1.412713976985308095e-03,1.232437066601725726e-03
2.511886431509582326e+07,5.904821626239338365e-03,5.489193430459945316e-03,3.904384587175933202e-03,2.773769574034846280e-03,1.923624260071459457e-03,1.409231691518437069e-03,1.227762958681577997e-03
2.570395782768864557e+07,5.904792269005873853e-03,5.489969250436762399e-03,3.905855246878184306e-03,2.773144940313469840e-03,1.924120780781379955e-03,1.406090431160555206e-03,1.223441361582032570e-03
2.630267991895381361e+07,5.904650440079265566e-03,5.491089366700517387e-03,3.907510308649245374e-03,2.772789318169250391e-03,1.924942569820103661e-03,1.403304381925979524e-03,1.219490346336540333e-03
2.691534803926913813e+07,5.904311536638618720e-03,5.492584680293527248e-03,3.909213450494232120e-03,2.772709792018135042e-03,1.926083207353642161e-03,1.400873308983789254e-03,1.215906324502489221e-03
2.754228703338163346e+07,5.903744098337334635e-03,5.494466317132927491e-03,3.910794174532479170e-03,2.772897567496717015e-03,1.927537002380116287e-03,1.398788418802778466e-03,1.212670537967889964e-03
2.818382931264449283e+07,5.902981052640983439e-03,5.496727386635937539e-03,3.912072630096728211e-03,2.773332531020827017e-03,1.929297918305981994e-03,1.397034462293954976e-03,1.209754585175915704e-03
2.884031503126611561e+07,5.902107732084512989e-03,5.499345605534251315e-03,3.912884286267251377e-03,2.773981030754828388e-03,1.931355638111491649e-03,1.395591901776874807e-03,1.207125299335879082e-03
2.951209226666390151e+07,5.901241969115776989e-03,5.502271709173063574e-03,3.913100841463115417e-03,2.774802479298381190e-03,1.933692547165022368e-03,1.394443708681477852e-03,1.204757044313503915e-03
3.019951720402019098e+07,5.900513832239839135e-03,5.505435047627120493e-03,3.912657796885357121e-03,2.775751491534679625e-03,1.936272377049562746e-03,1.393562962647546411e-03,1.202620631453180490e-03
3.090295432513592020e+07,5.900043044042481248e-03,5.508739794957647797e-03,3.911560618046747151e-03,2.776779085175759294e-03,1.939037012105435153e-03,1.392915315463796790e-03,1.200687180489075486e-03
3.162277660168379173e+07,5.899915589605870571e-03,5.512065602648461536e-03,3.909898183597585244e-03,2.777835669025809778e-03,1.941909432088639300e-03,1.392452912706680168e-03,1.198921438851026627e-03
3.235936569296281040e+07,5.900178506850021869e-03,5.515276029382348497e-03,3.907829403571860642e-03,2.778874984200164697e-03,1.944796661134330813e-03,1.392114692177498112e-03,1.197281097299938415e-03
3.311311214825907722e+07,5.900830995968069440e-03,5.518221000885689329e-03,3.905568810742511207e-03,2.779856999863698601e-03,1.947601581421218222e-03,1.391823533315357086e-03,1.195708431085716139e-03
3.388441561392020434e+07,5.901834223685565629e-03,5.520745337453002687e-03,3.903359544651732477e-03,2.780752413610817087e-03,1.950237071421513082e-03,1.391495552993386731e-03,1.194138043276077353e-03
3.467368504525309801e+07,5.903106891977863077e-03,5.522709121683185007e-03,3.901442417240095530e-03,2.781540048355376875e-03,1.952638618204410219e-03,1.391050456496781794e-03,1.192502766365446379e-03
3.548133892335760593e+07,5.904544021105778868e-03,5.523993433303222775e-03,3.900022574556545087e-03,2.782210508155152744e-03,1.954770620110081979e-03,1.390415085707004091e-03,1.190735151421281821e-03
3.630780547701017559e+07,5.906019727752330820e-03,5.524514062570552372e-03,3.899242400062523720e-03,2.782764788878396272e-03,1.956631275039678441e-03,1.389539885184450227e-03,1.188784359393988549e-03
3.715352290971727669e+07,5.907400185240467214e-03,5.524224588967758566e-03,3.899163087384330435e-03,2.783212944402321722e-03,1.958245833001410422e-03,1.388400617054617175e-03,1.186617951867846533e-03
3.801893963205612451e+07,5.908558089488141242e-03,5.523125003883588152e-03,3.899760335857051750e-03,2.783573552499848079e-03,1.959664502661222826e-03,1.387009377014229109e-03,1.184238328159916776e-03
3.890451449942804873e+07,5.909390359078724696e-03,5.521258659975577902e-03,3.900933332618912539e-03,2.783869719207945816e-03,1.960944116160223856e-03,1.385401868287555001e-03,1.181669642343290529e-03
3.981071705534969270e+07,5.909841442672606783e-03,5.518698854332550717e-03,3.902522200954877587e-03,2.784126408086346448e-03,1.962139098350894600e-03,1.383638403880402181e-03,1.178962707111815261e-03
4.073802778041122109e+07,5.909911487748116532e-03,5.515546171996071542e-03,3.904337152114440747e-03,2.784371697415605196e-03,1.963297374738400599e-03,1.381794860018250182e-03,1.176188637166090392e-03
4.168693834703346342e+07,5.909664668283247553e-03,5.511922261372203223e-03,3.906184353661710639e-03,2.784631521050024826e-03,1.964449505360930243e-03,1.379947324021432806e-03,1.173421891187949621e-03
4.265795188015934080e+07,5.909225826930515971e-03,5.507949379536081214e-03,3.907895743109345531e-03,2.784924955665631953e-03,1.965606784184669841e-03,1.378159987407004362e-03,1.170725088470649274e-03
4.365158322401665151e+07,5.908765440870111102e-03,5.503746176752206953e-03,3.909337156482124709e-03,2.785264443701843031e-03,1.966766356426160722e-03,1.376480386527311047e-03,1.168145081252765357e-03
4.466835921509634703e+07,5.908451222228151140e-03,5.499418481375779356e-03,3.910427244387503463e-03,2.785650191479411512e-03,1.967915456951528034e-03,1.374933889993014456e-03,1.165702021872602918e-03
4.570881896148751676e+07,5.908406044090846153e-03,5.495067560871980117e-03,3.911126361652726875e-03,2.786073430400485672e-03,1.969037083130730035e-03,1.373520160227334908e-03,1.163386244958727975e-03
4.677351412871981412e+07,5.908680564217803043e-03,5.490799753792398492e-03,3.911438074381686295e-03,2.786516316277199475e-03,1.970119396153415837e-03,1.372221026849179855e-03,1.161165869862403922e-03
4.786300923226380348e+07,5.909224664355701775e-03,5.486722860120514175e-03,3.911384014614982356e-03,2.786950138313760896e-03,1.971160863069565047e-03,1.371007677525483024e-03,1.158995910097199763e-03
4.897788193684456497e+07,5.909884837738086164e-03,5.482982524946704121e-03,3.911007847739521141e-03,2.787347175772010577e-03,1.972175201506010285e-03,1.369846734943887083e-03,1.156825409971333138e-03
5.011872336272714287e+07,5.910444855472219913e-03,5.479753718080375077e-03,3.910356698113142196e-03,2.787681348300118968e-03,1.973188668593600474e-03,1.368707944474489109e-03,1.154608639817762249e-03
5.128613839913658798e+07,5.910666053513584373e-03,5.477247227426254236e-03,3.909483898798838362e-03,2.787930608049162332e-03,1.974237080606613612e-03,1.367571261429322352e-03,1.152313980509636453e-03
5.248074602497733384e+07,5.910340121781763531e-03,5.475688647968684174e-03,3.908443482281908146e-03,2.788086295471614573e-03,1.975360319445158483e-03,1.366428837505385832e-03,1.149928772127126490e-03
5.370317963702532649e+07,5.909343991100630446e-03,5.475291148441801571e-03,3.907293043410280629e-03,2.788148038604376048e-03,1.976586888417696409e-03,1.365281244993007525e-03,1.147455966218501391e-03
5.495408738576248288e+07,5.907665945510558181e-03,5.476219487048790240e-03,3.906087950578693378e-03,2.788129474861646834e-03,1.977927282883842636e-03,1.364135084783188543e-03,1.144912180298507127e-03
5.623413251903490722e+07,5.905406257671387896e-03,5.478551125440492969e-03,3.904883315695806354e-03,2.788048022422746387e-03,1.979365833290796899e-03,1.362994720311931163e-03,1.142318846099086432e-03
5.754399373371566832e+07,5.902768530301954336e-03,5.482257038600560177e-03,3.903722729184251269e-03,2.787928506542355217e-03,1.980858923392365013e-03,1.361860353461846708e-03,1.139700352980330730e-03
5.888436553555884212e+07,5.900009319898609668e-03,5.487182332464146661e-03,3.902635920544999387e-03,2.787792702652405318e-03,1.982334810404046046e-03,1.360720561510355732e-03,1.137072640724068676e-03
6.025595860743568838e+07,5.897389788430925858e-03,5.493072987231716400e-03,3.901632169881738381e-03,2.787655581263284894e-03,1.983707782174995698e-03,1.359555901348014377e-03,1.134442897385430117e-03
6.165950018614809215e+07,5.895131524185757803e-03,5.499581981940003181e-03,3.900708006213067080e-03,2.787517608316344118e-03,1.984885700903418239e-03,1.358338584039152711e-03,1.131804967137342794e-03
6.309573444801943004e+07,5.893381171652665659e-03,5.506330272749341594e-03,3.899852111606645459e-03,2.787365828227442773e-03,1.985786577507657816e-03,1.357040791537087940e-03,1.129143384991198847e-03
6.456542290346562862e+07,5.892199863991354029e-03,5.512939120431659124e-03,3.899056578613373063e-03,2.787172930579325057e-03,1.986351109199912049e-03,1.355644043449728223e-03,1.126439355631798228e-03
6.606934480075964332e+07,5.891547683946020061e-03,5.519060011731644413e-03,3.898320988649782090e-03,2.786903222933441102e-03,1.986553247669075629e-03,1.354145831871140506e-03,1.123677164725768625e-03
6.760829753919818997e+07,5.891333530644163492e-03,5.524416313764147352e-03,3.897660398966552777e-03,2.786524687835329785e-03,1.986406363471136458e-03,1.352563588908094151e-03,1.120850134617687932e-03
6.918309709189362824e+07,5.891415585461531358e-03,5.528801831454734778e-03,3.897094377085253900e-03,2.786011538133446354e-03,1.985958199122457579e-03,1.350936928518097109e-03,1.117969637286321495e-03
7.079457843841373920e+07,5.891658516918140374e-03,5.532095694574148959e-03,3.896643964021285524e-03,2.785362538124602164e-03,1.985291091239055512e-03,1.349325880026725063e-03,1.115070757810952568e-03
7.244359600749890506e+07,5.891946128452508515e-03,5.534252425513985080e-03,3.896321673886247918e-03,2.784600413685859362e-03,1.984508208294019464e-03,1.347800373665971338e-03,1.112208880669192899e-03
7.413102413009162247e+07,5.892221164082988953e-03,5.535296635123703075e-03,3.896122220717531618e-03,2.783777385034792110e-03,1.983716754310737521e-03,1.346428560716250982e-03,1.109453992836389102e-03
7.585775750291851163e+07,5.892472796238380078e-03,5.535303155118151061e-03,3.896025393074077636e-03,2.782969320037780719e-03,1.983018289868994279e-03,1.345266079379197136e-03,1.106880132979897249e-03
7.762471166286927462e+07,5.892740336570692801e-03,5.534385195655295089e-03,3.895995936861045960e-03,2.782259678514800369e-03,1.982489036016477166e-03,1.344344560458407903e-03,1.104554628826475695e-03
7.943282347242821753e+07,5.893081435594587844e-03,5.532686228831159951e-03,3.895995519419245649e-03,2.781733497739040731e-03,1.982173832711540615e-03,1.343663278497167534e-03,1.102521141137820151e-03
8.128305161640995741e+07,5.893559596334753750e-03,5.530365404858648970e-03,3.895989277449700677e-03,2.781454827985145335e-03,1.982078975593805793e-03,1.343190568125136311e-03,1.100794031734948211e-03
8.317637711026708782e+07,5.894199971754615283e-03,5.527590322383370627e-03,3.895958188038698040e-03,2.781458383173928024e-03,1.982177469124903318e-03,1.342864800635300499e-03,1.099348583561723025e-03
8.511380382023759186e+07,5.894985087575497357e-03,5.524538396047552237e-03,3.895896266857534155e-03,2.781742557490471564e-03,1.982417903265193317e-03,1.342609907715524523e-03,1.098130305238966594e-03
8.709635899560795724e+07,5.895843464906313537e-03,5.521375377527609242e-03,3.895814831672744609e-03,2.782267061227848906e-03,1.982741623884692710e-03,1.342348436770384769e-03,1.097060305523909736e-03
8.912509381337440014e+07,5.896655977494457551e-03,5.518258140276441348e-03,3.895725595860577515e-03,2.782962584727362385e-03,1.983095633485571115e-03,1.342014818894593292e-03,1.096050190361632379e-03
9.120108393559114635e+07,5.897286224912579727e-03,5.515320177892321304e-03,3.895641918588505642e-03,2.783740917602481237e-03,1.983449204847506555e-03,1.341573894128844299e-03,1.095020818344862078e-03
9.332543007969924808e+07,5.897591818284258700e-03,5.512663036644267593e-03,3.895567024874855601e-03,2.784508711074097816e-03,1.983796828658950830e-03,1.341020789663109267e-03,1.093909373381459545e-03
9.549925860214368999e+07,5.897466191521537858e-03,5.510351974565137062e-03,3.895495540054679483e-03,2.785182530900979191e-03,1.984157115250174703e-03,1.340385974590418061e-03,1.092683820481459575e-03
9.772372209558111429e+07,5.896852021409928687e-03,5.508398980267678081e-03,3.895411010777384726e-03,2.785701735083520331e-03,1.984564136590611511e-03,1.339726255434925883e-03,1.091342154559198909e-03
1.000000000000000000e+08,5.895754218225859704e-03,5.506773030218625742e-03,3.895301422690520925e-03,2.786032177895654289e-03,1.985055416804901683e-03,1.339116997212501598e-03,1.089914060251946648e-03
1.023292992280753702e+08,5.894233041089692871e-03,5.505409166386938252e-03,3.895161404378225632e-03,2.786170058802665134e-03,1.985657427412496501e-03,1.338635951633385069e-03,1.088450717185078607e-03
1.047128548050898463e+08,5.892408959287926892e-03,5.504214638071492673e-03,3.895004483682900677e-03,2.786134383634276696e-03,1.986374115905674767e-03,1.338352244645957907e-03,1.087013598851801653e-03
1.071519305237604827e+08,5.890437702613118831e-03,5.503091889187304402e-03,3.894865192537282951e-03,2.785959992127599004e-03,1.987186360544717940e-03,1.338318631602793086e-03,1.085669651201006791e-03
1.096478196143182814e+08,5.888485757848247425e-03,5.501958993880880742e-03,3.894791792319170221e-03,2.785691056525844631e-03,1.988056558758546574e-03,1.338566720671308672e-03,1.084480876101237426e-03
1.122018454301965237e+08,5.886706493941369807e-03,5.500769725785045750e-03,3.894845774186160136e-03,2.785365831681815146e-03,1.988934556349808164e-03,1.339104846137603375e-03,1.083496389362640202e-03
1.148153621496884078e+08,5.885235431757058870e-03,5.499520958050360328e-03,3.895076500533728968e-03,2.785012782381267749e-03,1.989772080580211235e-03,1.339919672096257734e-03,1.082748961176273252e-03
1.174897554939530343e+08,5.884172798105668373e-03,5.498262071531891809e-03,3.895513750138513993e-03,2.784647850860722494e-03,1.990534343774424259e-03,1.340981389903472994e-03,1.082254030644083783e-03
1.202264434617413133e+08,5.883558908563932960e-03,5.497089386270559083e-03,3.896151568963707353e-03,2.784276177881858140e-03,1.991205119779274838e-03,1.342246029558348888e-03,1.082007767050130508e-03
1.230268770812381059e+08,5.883403298467488295e-03,5.496136355128015960e-03,3.896950679998928413e-03,2.783895330023325714e-03,1.991793672253776466e-03,1.343662509251157761e-03,1.081989945485124652e-03
1.258925411794166118e+08,5.883677214079910400e-03,5.495547320725106127e-03,3.897839162269618046e-03,2.783499426301263863e-03,1.992327935493315091e-03,1.345175896717338507e-03,1.082167062483072300e-03
1.288249551693132222e+08,5.884327068496672704e-03,5.495448446153058941e-03,3.898725788493491873e-03,2.783086069914601605e-03,1.992851862732609655e-03,1.346734208539736950e-03,1.082497241952737549e-03
1.318256738556404710e+08,5.885299976187059225e-03,5.495932128740909674e-03,3.899524231450455722e-03,2.782659662550946659e-03,1.993412298939185000e-03,1.348290945684564764e-03,1.082933881486740054e-03
1.348962882591656148e+08,5.886554326053419078e-03,5.497029036687518973e-03,3.900165699881043887e-03,2.782228954267850808e-03,1.994049159730751104e-03,1.349808451291871362e-03,1.083429655453451617e-03
1.380384264602886736e+08,5.888057427848761120e-03,5.498693654323248171e-03,3.900614284409799695e-03,2.781808999506940085e-03,1.994786121851482592e-03,1.351259059704921399e-03,1.083939791590493151e-03
1.412537544622755349e+08,5.889796882808937158e-03,5.500811577052435765e-03,3.900869165185340184e-03,2.781414035827160097e-03,1.995622651863587695e-03,1.352626294445888463e-03,1.084426671635419035e-03
1.445439770745927989e+08,5.891767947990482999e-03,5.503214780551777922e-03,3.900959796812932326e-03,2.781058245863705144e-03,1.996530441690580211e-03,1.353900284152208386e-03,1.084857428085848506e-03
1.479108388168207109e+08,5.893954282126853857e-03,5.505706288326956029e-03,3.900936176764973999e-03,2.780750187446616624e-03,1.997456824095845702e-03,1.355078241583516007e-03,1.085206352315295228e-03
1.513561248436207175e+08,5.896325264151540055e-03,5.508095512041741651e-03,3.900847248300465080e-03,2.780497161603809157e-03,1.998332221682491174e-03,1.356164909988394297e-03,1.085459044037021198e-03
1.548816618912479579e+08,5.898827401667574785e-03,5.510220046898136118e-03,3.900736126393263611e-03,2.780306244833292278e-03,1.999078022940738338e-03,1.357166639152718960e-03,1.085605520154398840e-03
1.584893192461110950e+08,5.901375358713271263e-03,5.511978869063086095e-03,3.900620129712311247e-03,2.780186776384674027e-03,1.999616693866022431e-03,1.358094123029014288e-03,1.085646034790429442e-03
1.621810097358933091e+08,5.903874302569644614e-03,5.513333309279777605e-03,3.900491619366184930e-03,2.780152195610069519e-03,1.999887118539450497e-03,1.358963184301602766e-03,1.085590131648006291e-03
1.659586907437562943e+08,5.906221131236894309e-03,5.514302699842502965e-03,3.900322492854819793e-03,2.780221156696291180e-03,1.999849810248788360e-03,1.359791301378365140e-03,1.085453204320193472e-03
1.698243652461746037e+08,5.908342632306025702e-03,5.514955276886998776e-03,3.900073408256446005e-03,2.780412260190894339e-03,1.999491950147250750e-03,1.360596505435428044e-03,1.085256115242780534e-03
1.737800828749376237e+08,5.910185143308872673e-03,5.515380100474875230e-03,3.899705321866990364e-03,2.780738404118378131e-03,1.998830985154762072e-03,1.361396025290634998e-03,1.085023181213931945e-03
1.778279410038922727e+08,5.911734612953810190e-03,5.515670404043900195e-03,3.899194520319521767e-03,2.781204891101151863e-03,1.997907973302734137e-03,1.362199688762078973e-03,1.084774118843507672e-03
1.819700858609982431e+08,5.913002400546378719e-03,5.515901205078171596e-03,3.898534805634564209e-03,2.781800227443034096e-03,1.996785707479463955e-03,1.363009999174119406e-03,1.084525804071440752e-03
1.862087136662865579e+08,5.914008803177699808e-03,5.516123639044320445e-03,3.897745957925220252e-03,2.782497890114570254e-03,1.995539713276575991e-03,1.363819479453774264e-03,1.084287319532389231e-03
1.905460717963244319e+08,5.914749914404396347e-03,5.516351321864445753e-03,3.896867422584511260e-03,2.783254268545789101e-03,1.994252763675581283e-03,1.364612465315107916e-03,1.084061633222145821e-03
1.949844599758041501e+08,5.915193080650155838e-03,5.516568395206455575e-03,3.895957726337019415e-03,2.784018343569295059e-03,1.993004986530625029e-03,1.365366133255099031e-03,1.083845298419809644e-03
1.995262314968882799e+08,5.915267451221551537e-03,5.516728360158981020e-03,3.895077176717470779e-03,2.784738471670444165e-03,1.991869796233946676e-03,1.366059723050883469e-03,1.083633276608845933e-03
2.041737944669531584e+08,5.914876108764823004e-03,5.516754871166943720e-03,3.894281687521277194e-03,2.785368099763187600e-03,1.990906900484804964e-03,1.366675908561269109e-03,1.083420589971608328e-03
2.089296130854040980e+08,5.913923763580993323e-03,5.516555707409749945e-03,3.893610544399849025e-03,2.785875862918861957e-03,1.990158592609572643e-03,1.367208251658353843e-03,1.083206357851290019e-03
2.137962089502232373e+08,5.912367140559055684e-03,5.516033273489465497e-03,3.893083672612375826e-03,2.786248275227384136e-03,1.989647662066804362e-03,1.367663195168554576e-03,1.082993451703765948e-03
2.187761623949551880e+08,5.910243330828853815e-03,5.515096009637756452e-03,3.892698370601975315e-03,2.786485313585910280e-03,1.989374904433765211e-03,1.368058906564448198e-03,1.082788658855713803e-03
2.238721138568337858e+08,5.907689013914863008e-03,5.513686554641139721e-03,3.892432754333009174e-03,2.786599762612725854e-03,1.989322357852979853e-03,1.368420814886620387e-03,1.082598714587211172e-03
2.290867652767769992e+08,5.904952045888803812e-03,5.511797496806593831e-03,3.892260768273935172e-03,2.786611336187757356e-03,1.989455063725134327e-03,1.368776734960006850e-03,1.082427843432765859e-03
2.344228815319917798e+08,5.902342903564445145e-03,5.509475620583330173e-03,3.892154962608737612e-03,2.786537119523766273e-03,1.989729198359202304e-03,1.369147714574130148e-03,1.082274963467117976e-03
2.398832919019494653e+08,5.900198544036398991e-03,5.506835421717013596e-03,3.892103030597043184e-03,2.786394647696112219e-03,1.990097305663977335e-03,1.369544668798491948e-03,1.082132414300051703e-03
2.454708915685033500e+08,5.898807367892468061e-03,5.504031302926651152e-03,3.892109148472056197e-03,2.786198974819099720e-03,1.990516064352951253e-03,1.369962587089023406e-03,1.081985996420980816e-03
2.511886431509582102e+08,5.898358544196836278e-03,5.501246277935062552e-03,3.892199499977566993e-03,2.785963438973571276e-03,1.990950853727091203e-03,1.370383751449822263e-03,1.081818774201762177e-03
2.570395782768864632e+08,5.898906711341679772e-03,5.498651176255295314e-03,3.892410626843536506e-03,2.785704829460887953e-03,1.991379338938321138e-03,1.370779352356260626e-03,1.081614399550213284e-03
2.630267991895381510e+08,5.900371827841716793e-03,5.496375238295157437e-03,3.892788310838843704e-03,2.785447282017619250e-03,1.991793316690121125e-03,1.371120899620527573e-03,1.081363662979119202e-03
2.691534803926913738e+08,5.902558023928730982e-03,5.494491077160519078e-03,3.893369755802458636e-03,2.785219966891205358e-03,1.992193190802837681e-03,1.371384437550869466e-03,1.081066763093331247e-03
2.754228703338163495e+08,5.905214743202938203e-03,5.493003775301822517e-03,3.894175846838114109e-03,2.785055058959580530e-03,1.992588106990830256e-03,1.371559893827070577e-03,1.080737112369262133e-03
2.818382931264449358e+08,5.908091953592632672e-03,5.491863799544834460e-03,3.895208154016528528e-03,2.784979222616538411e-03,1.992987152921104482e-03,1.371651954822457418e-03,1.080398574125716361e-03
2.884031503126611710e+08,5.911000072992169188e-03,5.490980525043056247e-03,3.896433466099372567e-03,2.785007943627583991e-03,1.993396168108026775e-03,1.371681686511352569e-03,1.080083981457672640e-03
2.951209226666390300e+08,5.913840015502486516e-03,5.490253535031922039e-03,3.897799408459184413e-03,2.785136670244668915e-03,1.993814706265762023e-03,1.371681951784124633e-03,1.079831046162241844e-03
3.019951720402019024e+08,5.916607914601130017e-03,5.489589491386525667e-03,3.899227872719347645e-03,2.785335936435416517e-03,1.994233347948858731e-03,1.371691033202743042e-03,1.079676308440897072e-03
3.090295432513592243e+08,5.919395454838123800e-03,5.488920152546867062e-03,3.900626208239406974e-03,2.785553883995053014e-03,1.994636020319158834e-03,1.371746049939733198e-03,1.079651138252240000e-03
3.162277660168379545e+08,5.922326943937334005e-03,5.488215501464551588e-03,3.901897387311549677e-03,2.785720865276359454e-03,1.994999824517101634e-03,1.371876204152898751e-03,1.079777107927111122e-03
3.235936569296280742e+08,5.925530005924573365e-03,5.487475408467211782e-03,3.902947396356411594e-03,2.785762035380807012e-03,1.995302093455020645e-03,1.372100863183119829e-03,1.080065310747427634e-03
3.311311214825907946e+08,5.929084269025825318e-03,5.486735970368307805e-03,3.903706286153504380e-03,2.785607977644380222e-03,1.995521816243739800e-03,1.372426736501228218e-03,1.080514282173538742e-03
3.388441561392020583e+08,5.932998425123891043e-03,5.486048631397162298e-03,3.904126243034583294e-03,2.785208034235242200e-03,1.995644405270213199e-03,1.372848478908758000e-03,1.081110400787172908e-03
3.467368504525309801e+08,5.937186590564339297e-03,5.485476263111380320e-03,3.904199081899682906e-03,2.784540139563391505e-03,1.995664088340081636e-03,1.373353675617827859e-03,1.081830165757919097e-03
3.548133892335760593e+08,5.941479696645049317e-03,5.485084814770009587e-03,3.903951221071844547e-03,2.783616708760880323e-03,1.995583776527259587e-03,1.373922223648267301e-03,1.082639083566726713e-03
3.630780547701017857e+08,5.945642205125419369e-03,5.484932107942900800e-03,3.903442471345306992e-03,2.782480841275527042e-03,1.995413703671768124e-03,1.374533324598112977e-03,1.083497084162008415e-03
3.715352290971727967e+08,5.949392945967356058e-03,5.485056080030551069e-03,3.902754579246527512e-03,2.781201819892739711e-03,1.995167836769014703e-03,1.375165639224670399e-03,1.084359730328905008e-03
3.801893963205612302e+08,5.952439963590068321e-03,5.485486507903030752e-03,3.901973359555735432e-03,2.779866582688458876e-03,1.994859641012976942e-03,1.375799723837350550e-03,1.085184777522820538e-03
3.890451449942804575e+08,5.954503238366702124e-03,5.486240123141540234e-03,3.901171864257964826e-03,2.778566349528677377e-03,1.994499338710527779e-03,1.376419173790362129e-03,1.085935683420809856e-03
3.981071705534968972e+08,5.955343378309086409e-03,5.487329487757891359e-03,3.900397761900248512e-03,2.777388515607861954e-03,1.994094495230780070e-03,1.377011590620162186e-03,1.086590458584537006e-03
4.073802778041121960e+08,5.954803961352179986e-03,5.488765801179037659e-03,3.899666732055976151e-03,2.776405962918772948e-03,1.993648673260755514e-03,1.377568099355441214e-03,1.087142259111456176e-03
4.168693834703346491e+08,5.952819229532884705e-03,5.490566454583116485e-03,3.898967621821722730e-03,2.775671861302236518e-03,1.993164200838101318e-03,1.378082319828425771e-03,1.087602688325821918e-03
4.265795188015934229e+08,5.949440811403687579e-03,5.492754686631086056e-03,3.898262085652646862e-03,2.775215592321651943e-03,1.992644255872671154e-03,1.378550751184824501e-03,1.087999870847108919e-03
4.365158322401665449e+08,5.944839593014445214e-03,5.495344347634321600e-03,3.897505841402089388e-03,2.775045395245469455e-03,1.992096370628567824e-03,1.378972412023962918e-03,1.088372515712256747e-03
4.466835921509634852e+08,5.939296759231374977e-03,5.498331065236591701e-03,3.896658528855107603e-03,2.775146072855707614e-03,1.991534213117486431e-03,1.379348261171351765e-03,1.088763681308840478e-03
4.570881896148751974e+08,5.933159790848552793e-03,5.501674131292060357e-03,3.895702020238579928e-03,2.775482374071293595e-03,1.990977819903422610e-03,1.379680917993985180e-03,1.089210642464873797e-03
4.677351412871981263e+08,5.926807079121129869e-03,5.505279541367752785e-03,3.894646822268725203e-03,2.776006434534006567e-03,1.990450715622905497e-03,1.379975432597616881e-03,1.089739074484508564e-03
4.786300923226380348e+08,5.920595231326967849e-03,5.508998499135689571e-03,3.893531510546200357e-03,2.776661744206875525e-03,1.989979269526090475e-03,1.380236581116665818e-03,1.090357744508936837e-03
4.897788193684456348e+08,5.914817884973167829e-03,5.512637934653556726e-03,3.892420298074286342e-03,2.777389196395008662e-03,1.989588890547678603e-03,1.380469232587045380e-03,1.091056936033369274e-03
5.011872336272714734e+08,5.909672446645820518e-03,5.515970958460994847e-03,3.891393996196814645e-03,2.778134604770925425e-03,1.989301762390618695e-03,1.380677042670629909e-03,1.091810422256452810e-03
5.128613839913658500e+08,5.905257130585518655e-03,5.518774624063783885e-03,3.890534541344718364e-03,2.778851456921196342e-03,1.989135443413020225e-03,1.380860784002891067e-03,1.092582882246569782e-03
5.248074602497733831e+08,5.901591256013153687e-03,5.520845128628115023e-03,3.889917942285493670e-03,2.779505123601935367e-03,1.989098773229627803e-03,1.381019397394550683e-03,1.093334661080998596e-03
5.370317963702532053e+08,5.898634854255888071e-03,5.522035686446425534e-03,3.889595741951661599e-03,2.780073032316614321e-03,1.989193210275422286e-03,1.381149483340072745e-03,1.094029655460430125e-03
5.495408738576247692e+08,5.896328831513735630e-03,5.522262811899996023e-03,3.889594635009427544e-03,2.780537362409473984e-03,1.989409850209407794e-03,1.381245899301354434e-03,1.094641154992047555e-03
5.623413251903491020e+08,5.894620377990644582e-03,5.521533468228707019e-03,3.889916047049875921e-03,2.780885732767571315e-03,1.989732097626204562e-03,1.381302753313772523e-03,1.095154145770026134e-03
5.754399373371566534e+08,5.893477852059331341e-03,5.519924113785044592e-03,3.890532614536233030e-03,2.781101140225629518e-03,1.990134779061433160e-03,1.381314339016608862e-03,1.095567079977600479e-03
5.888436553555884361e+08,5.892878872505718547e-03,5.517585519299926175e-03,3.891400905993557240e-03,2.781159911126400083e-03,1.990588491076872042e-03,1.381273892442508484e-03,1.095888033274783043e-03
6.025595860743569136e+08,5.892813720680447828e-03,5.514724782962466057e-03,3.892453369953503307e-03,2.781033167995113076e-03,1.991059541384127950e-03,1.381175914306424736e-03,1.096132912994726141e-03
6.165950018614809513e+08,5.893255812948898324e-03,5.511581753382301628e-03,3.893612159399834332e-03,2.780687461438491586e-03,1.991518224095868879e-03,1.381016249945372009e-03,1.096321444552949284e-03
6.309573444801943302e+08,5.894152220584389888e-03,5.508408548942004927e-03,3.894792496138453023e-03,2.780095808385838092e-03,1.991936734324211821e-03,1.380793819473171780e-03,1.096473897394890755e-03
6.456542290346562862e+08,5.895417356865492904e-03,5.505435618953115687e-03,3.895906607255695143e-03,2.779247358365957016e-03,1.992296588554693000e-03,1.380512380754999767e-03,1.096608135561100757e-03
6.606934480075964928e+08,5.896932133934554982e-03,5.502855928998362685e-03,3.896872610430815280e-03,2.778153892217732207e-03,1.992588825812773197e-03,1.380183668437720427e-03,1.096738952748660227e-03
6.760829753919818401e+08,5.898552177251442305e-03,5.500799267998449614e-03,3.897627054589379754e-03,2.776855309195477330e-03,1.992811885899167107e-03,1.379826073731023469e-03,1.096877006859729156e-03
6.918309709189362526e+08,5.900123869678864687e-03,5.499327621461888062e-03,3.898134847383065774e-03,2.775419612531890116e-03,1.992976938501859595e-03,1.379466804980808555e-03,1.097028764637953107e-03
7.079457843841372728e+08,5.901500205713843157e-03,5.498431432415257919e-03,3.898394691298952448e-03,2.773934648023482132e-03,1.993099268326852837e-03,1.379137152105071274e-03,1.097194196157196293e-03
7.244359600749890804e+08,5.902544722350903071e-03,5.498052204722631009e-03,3.898452109123643448e-03,2.772497464757171185e-03,1.993200556669182631e-03,1.378868253795324274e-03,1.097367983061892224e-03
7.413102413009161949e+08,5.903149074018032919e-03,5.498089217797955293e-03,3.898393439853561557e-03,2.771196675669589365e-03,1.993304129293171651e-03,1.378686282163820364e-03,1.097538341970360131e-03
7.585775750291851759e+08,5.903238920010239754e-03,5.498436376113949656e-03,3.898333914577616251e-03,2.770101659925588208e-03,1.993430693383232803e-03,1.378608553471618930e-03,1.097689227822961884e-03
7.762471166286927462e+08,5.902788660353882645e-03,5.498989173988648275e-03,3.898407422844608720e-03,2.769248873035955356e-03,1.993597046665428630e-03,1.378638986304018882e-03,1.097800875164423040e-03
7.943282347242821455e+08,5.901810340196678509e-03,5.499663874875785653e-03,3.898739529546768872e-03,2.768641276975687682e-03,1.993810746907900919e-03,1.378768805124363497e-03,1.097854382080244284e-03
8.128305161640994549e+08,5.900366275203173388e-03,5.500393371055277772e-03,3.899431336024744999e-03,2.768249856492767738e-03,1.994071835085239712e-03,1.378977445754090304e-03,1.097834988347027490e-03
8.317637711026709080e+08,5.898564397444266104e-03,5.501142143684852742e-03,3.900540185967530087e-03,2.768021488794039382e-03,1.994371242980907087e-03,1.379237018837105007e-03,1.097736434514043433e-03
8.511380382023758888e+08,5.896541107002955043e-03,5.501884044752916939e-03,3.902064740800547868e-03,2.767896334203824062e-03,1.994693889730124719e-03,1.379516990939196053e-03,1.097561338453223500e-03
8.709635899560796022e+08,5.894444171341786665e-03,5.502603993799220009e-03,3.903944267998881237e-03,2.767816254547853915e-03,1.995020634123869860e-03,1.379790417884675744e-03,1.097324062621056126e-03
8.912509381337441206e+08,5.892425432846530066e-03,5.503288227820134562e-03,3.906060672595608810e-03,2.767738815902553908e-03,1.995331153373686509e-03,1.380033775041245719e-03,1.097045830142814784e-03
9.120108393559114933e+08,5.890612574366837877e-03,5.503916211940199955e-03,3.908251662590697326e-03,2.767641707831984803e-03,1.995608103801590431e-03,1.380234558260350856e-03,1.096754954746183720e-03
9.332543007969924212e+08,5.889096247064625617e-03,5.504463233714267795e-03,3.910328572754025872e-03,2.767525316605041943e-03,1.995838200391230298e-03,1.380387202064661291e-03,1.096479560706485178e-03
9.549925860214369297e+08,5.887935835091684562e-03,5.504908983598783348e-03,3.912096934864634813e-03,2.767404577263294675e-03,1.996014171793960082e-03,1.380493452660363184e-03,1.096246953576481171e-03
9.772372209558111429e+08,5.887157294638247461e-03,5.505222860453345447e-03,3.913384949584318082e-03,2.767304172115611638e-03,1.996132071963447208e-03,1.380559155904428643e-03,1.096079061680842312e-03
1.000000000000000000e+09,5.886768534595804812e-03,5.505385282576463757e-03,3.914064010711286977e-03,2.767247149117604572e-03,1.996190943870327934e-03,1.380589839115270315e-03,1.095991249431862904e-03


==> anc/fig5g_t_transprob.csv <==
1.023292992280754217e-02,1.420657719707458648e-31,1.462304142095826782e-31,1.646374303021446167e-31,2.093890975253036686e-31,5.731983826960016292e-31,7.151738531706465718e-31,6.803074101615140406e-31
1.047128548050899575e-02,1.420675017121671668e-31,1.462332825938870789e-31,1.646385567751359755e-31,2.093903714289607594e-31,5.732025051229441068e-31,7.151799461774897025e-31,6.803154009245425324e-31
1.071519305237606488e-02,1.420698053230652761e-31,1.462374475659492415e-31,1.646402025063299663e-31,2.093922719915976270e-31,5.732081709165393261e-31,7.151886830617800763e-31,6.803268920828966092e-31
1.096478196143185063e-02,1.420724022870562926e-31,1.462427404384997500e-31,1.646423184633462195e-31,2.093947834968578082e-31,5.732148695917310853e-31,7.151996764298757552e-31,6.803413862363702641e-31
1.122018454301963557e-02,1.420750262114157750e-31,1.462489357614267471e-31,1.646448437523457750e-31,2.093978746603408862e-31,5.732220762107403087e-31,7.152125348387800328e-31,6.803583453345977129e-31
1.148153621496882971e-02,1.420774740963238738e-31,1.462557647534699851e-31,1.646477105975398754e-31,2.094015078778835565e-31,5.732293523154185277e-31,7.152269293689011844e-31,6.803772577243111962e-31
1.174897554939529666e-02,1.420796409401330450e-31,1.462629188223644565e-31,1.646508365316377772e-31,2.094056233786910853e-31,5.732364250245594067e-31,7.152426160230052997e-31,6.803976850424928949e-31
1.202264434617413176e-02,1.420815362377153773e-31,1.462700857206421219e-31,1.646541274777899224e-31,2.094101526623245249e-31,5.732432279690230734e-31,7.152594399924454604e-31,6.804192832562324674e-31
1.230268770812381791e-02,1.420832698791685578e-31,1.462769724430069666e-31,1.646574835260204462e-31,2.094150135593465209e-31,5.732499252922291122e-31,7.152773003997456610e-31,6.804417915634545085e-31
1.258925411794167490e-02,1.420850171758949738e-31,1.462833339389112391e-31,1.646608029008091517e-31,2.094201236247009513e-31,5.732568692709313723e-31,7.152961239239310912e-31,6.804650215614059436e-31
1.288249551693134223e-02,1.420869848107984200e-31,1.462889961554455873e-31,1.646639890802152755e-31,2.094253994067289985e-31,5.732645560621448510e-31,7.153158135764912194e-31,6.804888211429636649e-31
1.318256738556407466e-02,1.420893579626188546e-31,1.462938775673545311e-31,1.646669649276104620e-31,2.094307783166247171e-31,5.732735328103992723e-31,7.153362269813978422e-31,6.805130641954215212e-31
1.348962882591653312e-02,1.420922756234768168e-31,1.462979880324988133e-31,1.646696870919335631e-31,2.094362164894187886e-31,5.732843023340576767e-31,7.153571873952487534e-31,6.805376357470056302e-31
1.380384264602885214e-02,1.420958055537763173e-31,1.463014263605127492e-31,1.646721412766030723e-31,2.094416892480641387e-31,5.732972539011827064e-31,7.153784858015278292e-31,6.805624304066129662e-31
1.412537544622754007e-02,1.420999383841617166e-31,1.463043717723173296e-31,1.646743587819978214e-31,2.094472035003457565e-31,5.733125872439359244e-31,7.153999333693763809e-31,6.805873708706046348e-31
1.445439770745927249e-02,1.421045856942683629e-31,1.463070485447980670e-31,1.646763973155451126e-31,2.094527757441447527e-31,5.733302722861326961e-31,7.154213782036162921e-31,6.806124038211679577e-31
1.479108388168207111e-02,1.421095960606419054e-31,1.463097074499942711e-31,1.646783421061198743e-31,2.094584413066077014e-31,5.733500630072549683e-31,7.154427649612006594e-31,6.806375211614960990e-31
1.513561248436207964e-02,1.421147806021048010e-31,1.463125924331902806e-31,1.646802827078066898e-31,2.094642439505885428e-31,5.733715372706119939e-31,7.154641468428685790e-31,6.806627497788107519e-31
1.548816618912481069e-02,1.421199324598543023e-31,1.463159159886679131e-31,1.646823072129717389e-31,2.094702343422788791e-31,5.733941721100243989e-31,7.154856841698744968e-31,6.806881446127917286e-31
1.584893192461113431e-02,1.421248629771053073e-31,1.463198245793697343e-31,1.646844943385489839e-31,2.094764683891131525e-31,5.734174267231139804e-31,7.155076494541278648e-31,6.807137788352448299e-31
1.621810097358929864e-02,1.421294250076107650e-31,1.463243992222968993e-31,1.646869081143182801e-31,2.094830102397007583e-31,5.734408238301127582e-31,7.155303658614082509e-31,6.807397451297044560e-31
1.659586907437560557e-02,1.421335324991987206e-31,1.463296321384206303e-31,1.646896014479351132e-31,2.094899249330057894e-31,5.734640479922787038e-31,7.155541614181640550e-31,6.807661472175652933e-31
1.698243652461744330e-02,1.421371756130164757e-31,1.463354382993525285e-31,1.646926295433442175e-31,2.094972778644270539e-31,5.734869798666826815e-31,7.155793254942779438e-31,6.807931116818671484e-31
1.737800828749375484e-02,1.421404175575544162e-31,1.463416725501173951e-31,1.646960500674854847e-31,2.095051179900156684e-31,5.735097006956661345e-31,7.156060271618920433e-31,6.808207899758701001e-31
1.778279410038922925e-02,1.421433855248423638e-31,1.463481530805367035e-31,1.646999266607750297e-31,2.095134824525130144e-31,5.735324848928171889e-31,7.156343290641986193e-31,6.808493746314015104e-31
1.819700858609983596e-02,1.421462473144876101e-31,1.463546941226578158e-31,1.647043356620045050e-31,2.095223808312841135e-31,5.735557340416168893e-31,7.156641631520372166e-31,6.808790836947517783e-31
1.862087136662867598e-02,1.421491891921529161e-31,1.463611333763190317e-31,1.647093577710529248e-31,2.095317891560910564e-31,5.735799110205240705e-31,7.156953673427923354e-31,6.809101661670476466e-31
1.905460717963247327e-02,1.421523970747473921e-31,1.463673623037380619e-31,1.647150711405622423e-31,2.095416638475617198e-31,5.736054812922686917e-31,7.157277527013092699e-31,6.809428837035202176e-31
1.949844599758045541e-02,1.421560341888114912e-31,1.463733335525046290e-31,1.647215403673833816e-31,2.095519391453065583e-31,5.736328343891981977e-31,7.157611541205561752e-31,6.809774934781529391e-31
1.995262314968879874e-02,1.421602406229216543e-31,1.463790753073779943e-31,1.647288095764269638e-31,2.095625542377250743e-31,5.736622475397860675e-31,7.157955056186935946e-31,6.810142375677681389e-31
2.041737944669529473e-02,1.421651257358810506e-31,1.463846843061542577e-31,1.647368936147733929e-31,2.095734631173025785e-31,5.736938819073176230e-31,7.158308883311526569e-31,6.810533073035189663e-31
2.089296130854039618e-02,1.421707704108595625e-31,1.463903015334518370e-31,1.647457758123926549e-31,2.095846551664722042e-31,5.737277787785560529e-31,7.158675322185912437e-31,6.810948565054664009e-31
2.137962089502232557e-02,1.421772151215459122e-31,1.463960955100327847e-31,1.647554070965642162e-31,2.095961661048896991e-31,5.737638941302775353e-31,7.159058318993552130e-31,6.811389951986070165e-31
2.187761623949553008e-02,1.421844711950044347e-31,1.464022428366060917e-31,1.647657115085592650e-31,2.096080793902794889e-31,5.738021292871004461e-31,7.159462716024041083e-31,6.811857966932609382e-31
2.238721138568339902e-02,1.421925044516446459e-31,1.464088962694546780e-31,1.647765984873791932e-31,2.096205223929295438e-31,5.738423616658214499e-31,7.159893731223570809e-31,6.812353042472120569e-31
2.290867652767772378e-02,1.422012363151220336e-31,1.464161724814191318e-31,1.647879765574776497e-31,2.096336487021227947e-31,5.738844918829506661e-31,7.160356369841054309e-31,6.812875420639389815e-31
2.344228815319922624e-02,1.422105508704731103e-31,1.464241430805449969e-31,1.647997701352456488e-31,2.096476202254623726e-31,5.739284346564258102e-31,7.160854714790076611e-31,6.813425242160050119e-31
2.398832919019489723e-02,1.422203050457771920e-31,1.464328342057075998e-31,1.648119233455700478e-31,2.096625727964648094e-31,5.739741394151816816e-31,7.161391548917906657e-31,6.814002713201959730e-31
2.454708915685031162e-02,1.422303389817931253e-31,1.464422303322856577e-31,1.648244092953742220e-31,2.096785994524593499e-31,5.740215785329076361e-31,7.161968263525950222e-31,6.814608186400300737e-31
2.511886431509579437e-02,1.422405071081732145e-31,1.464522913396778121e-31,1.648372314453196819e-31,2.096957236858853557e-31,5.740707426605371500e-31,7.162584916890214109e-31,6.815242162563662568e-31
2.570395782768863241e-02,1.422506883157706324e-31,1.464629734103996482e-31,1.648504200805912905e-31,2.097139012913289225e-31,5.741216223740139128e-31,7.163240378111289091e-31,6.815905515214652842e-31
2.630267991895381477e-02,1.422608154096436808e-31,1.464742420594770650e-31,1.648640147177055707e-31,2.097330298174790867e-31,5.741742310326864611e-31,7.163932738262838190e-31,6.816599493245510347e-31
2.691534803926915256e-02,1.422708877763189560e-31,1.464860887265888583e-31,1.648780610110743246e-31,2.097529783022305895e-31,5.742286112135292126e-31,7.164659793608204605e-31,6.817325647103261595e-31
2.754228703338166065e-02,1.422809729917683964e-31,1.464985419849167729e-31,1.648925988709905919e-31,2.097736147616152925e-31,5.742848309086610168e-31,7.165419183104756442e-31,6.818085907466258936e-31
2.818382931264453578e-02,1.422912098225785671e-31,1.465116633424344109e-31,1.649076648548138961e-31,2.097948487848131013e-31,5.743430168120008227e-31,7.166208938800304600e-31,6.818882224492914238e-31
2.884031503126605750e-02,1.423017944543143231e-31,1.465255401199453540e-31,1.649232921665192889e-31,2.098166572583985356e-31,5.744033570707904318e-31,7.167027490818625808e-31,6.819716526001011205e-31
2.951209226666385438e-02,1.423129611763459652e-31,1.465402624880068934e-31,1.649395154470291880e-31,2.098390957130967229e-31,5.744660849014938299e-31,7.167873991189239933e-31,6.820590487847759820e-31
3.019951720402016052e-02,1.423249589988572662e-31,1.465559210323978707e-31,1.649563881860492188e-31,2.098622947477149095e-31,5.745314667287589203e-31,7.168748544628652747e-31,6.821505424687648289e-31
3.090295432513590415e-02,1.423380148992993673e-31,1.465725770701735550e-31,1.649739793889897838e-31,2.098864354047883246e-31,5.745997876548961358e-31,7.169652183676513836e-31,6.822462259591161668e-31
3.162277660168379134e-02,1.423523097811056569e-31,1.465902622049152521e-31,1.649923761309906417e-31,2.099117263711769713e-31,5.746713112066327724e-31,7.170587120651195573e-31,6.823461758116019429e-31
3.235936569296282705e-02,1.423679511917904896e-31,1.466089824585728356e-31,1.650116760046569027e-31,2.099383667779111203e-31,5.747462695321092290e-31,7.171556681856043385e-31,6.824504608069845131e-31
3.311311214825911342e-02,1.423849651577219818e-31,1.466287236841728966e-31,1.650319834049711783e-31,2.099665226558230676e-31,5.748248501389643285e-31,7.172565283885081010e-31,6.825591801571302540e-31
3.388441561392025597e-02,1.424033029474603890e-31,1.466494627107508446e-31,1.650533971234658106e-31,2.099963087591325254e-31,5.749072184238900444e-31,7.173618404412862560e-31,6.826724771002459391e-31
3.467368504525316503e-02,1.424228527550617628e-31,1.466711865792138913e-31,1.650759985455208124e-31,2.100277883513857576e-31,5.749935313644558761e-31,7.174722037314925526e-31,6.827905669355352880e-31
3.548133892335755130e-02,1.424434749953504147e-31,1.466938938685129495e-31,1.650998568578799721e-31,2.100609795804282694e-31,5.750839596051080328e-31,7.175882720984060935e-31,6.829137259787266534e-31
3.630780547701013827e-02,1.424650386486334993e-31,1.467175962710018526e-31,1.651250218610686650e-31,2.100958606407280505e-31,5.751787357632539182e-31,7.177106770297428730e-31,6.830422970950930017e-31
3.715352290971724036e-02,1.424874434337974875e-31,1.467423172824882241e-31,1.651515379576952374e-31,2.101323915197297876e-31,5.752781447098008931e-31,7.178400254906828331e-31,6.831766793743106804e-31
3.801893963205612431e-02,1.425106415302662113e-31,1.467680761756540347e-31,1.651794487704961540e-31,2.101705262976870628e-31,5.753825387518995977e-31,7.179768300319010342e-31,6.833173051285038593e-31
3.890451449942804868e-02,1.425346285075346320e-31,1.467948809829596335e-31,1.652088001980765526e-31,2.102102267881456930e-31,5.754922971980822978e-31,7.181215064003592039e-31,6.834646403680191649e-31
3.981071705534973415e-02,1.425594398030903891e-31,1.468227315230325956e-31,1.652396469539174212e-31,2.102514838951152775e-31,5.756078110267945896e-31,7.182743506402148555e-31,6.836191773532512651e-31
4.073802778041125949e-02,1.425851196629611109e-31,1.468516112545392526e-31,1.652720443879027733e-31,2.102943230262818808e-31,5.757294537487472275e-31,7.184355407136695031e-31,6.837814354140000348e-31
4.168693834703354750e-02,1.426116964351074521e-31,1.468814994392134856e-31,1.653060431506967514e-31,2.103388151508256109e-31,5.758575317382076981e-31,7.186051583481153830e-31,6.839519433751274669e-31
4.265795188015925749e-02,1.426391681189103307e-31,1.469123934535907935e-31,1.653416864194144570e-31,2.103850863019891431e-31,5.759922814038832809e-31,7.187832330234771011e-31,6.841312483673756470e-31
4.365158322401661156e-02,1.426675007282008400e-31,1.469443107752815160e-31,1.653789941336733407e-31,2.104333100032091087e-31,5.761338868665268717e-31,7.189697678148590331e-31,6.843198978244497531e-31
4.466835921509629964e-02,1.426966365679909167e-31,1.469773048559214367e-31,1.654179716663022625e-31,2.104837184828221300e-31,5.762824861935365698e-31,7.191648020431059677e-31,6.845184143083395063e-31
4.570881896148751983e-02,1.427265203131065408e-31,1.470114575306249183e-31,1.654586235019158905e-31,2.105365712535614068e-31,5.764381936637201697e-31,7.193684256988425396e-31,6.847272907850559714e-31
4.677351412871981473e-02,1.427571338785016604e-31,1.470468875792992764e-31,1.655009577691148588e-31,2.105921691061489223e-31,5.766011526540374282e-31,7.195808294035462895e-31,6.849469641597118257e-31
4.786300923226385201e-02,1.427885206078610761e-31,1.470837289820609109e-31,1.655450112942100801e-31,2.106508263555303529e-31,5.767715457315210906e-31,7.198023159261554389e-31,6.851778018558604966e-31
4.897788193684461666e-02,1.428208047979174743e-31,1.471221245823202835e-31,1.655908717994574188e-31,2.107128569286649364e-31,5.769495988764164033e-31,7.200333059798150810e-31,6.854201002271080622e-31
5.011872336272722023e-02,1.428541879125830718e-31,1.471622206203005161e-31,1.656386796684371648e-31,2.107785560250172369e-31,5.771355933137295802e-31,7.202743390663795961e-31,6.856740997138415545e-31
5.128613839913648276e-02,1.428889419551097719e-31,1.472041576379431415e-31,1.656886336721220351e-31,2.108481783523618198e-31,5.773298530902352201e-31,7.205260475708264569e-31,6.859400051869410383e-31
5.248074602497725810e-02,1.429253773904900796e-31,1.472480739441272502e-31,1.657409727545562595e-31,2.109219256564990788e-31,5.775327337732757812e-31,7.207891339772012668e-31,6.862180210178424359e-31
5.370317963702526953e-02,1.429638118654416324e-31,1.472941204607753783e-31,1.657959642060940145e-31,2.109999236120585238e-31,5.777446351151564631e-31,7.210643450318739424e-31,6.865083809910663531e-31
5.495408738576245539e-02,1.430045366752616436e-31,1.473424572801179551e-31,1.658538695124937165e-31,2.110822303684805862e-31,5.779660115031500140e-31,7.213524198348263165e-31,6.868113903345350182e-31
5.623413251903491145e-02,1.430477899484292653e-31,1.473932629282315085e-31,1.659149222132903544e-31,2.111688365326223441e-31,5.781973803229112849e-31,7.216540715054234276e-31,6.871274641947999220e-31
5.754399373371569398e-02,1.430937459174698125e-31,1.474467399624948155e-31,1.659793046502737538e-31,2.112596964184220274e-31,5.784393525468458235e-31,7.219699680019600216e-31,6.874571584029762973e-31
5.888436553555889685e-02,1.431425253330545812e-31,1.475031014008237073e-31,1.660471396010240096e-31,2.113547450452170038e-31,5.786926344988364091e-31,7.223007097817525683e-31,6.878011788438687919e-31
6.025595860743578058e-02,1.431941872884367474e-31,1.475625627102037474e-31,1.661184908326834222e-31,2.114539307267416364e-31,5.789580210154233617e-31,7.226468536498958922e-31,6.881603835498875359e-31
6.165950018614822087e-02,1.432487654759951784e-31,1.476253226743237797e-31,1.661933807050042006e-31,2.115572483786238942e-31,5.792363749028470019e-31,7.230089463511133253e-31,6.885357614869246891e-31
6.309573444801933051e-02,1.433062810668949017e-31,1.476915519487728760e-31,1.662718165498319471e-31,2.116647487988718913e-31,5.795285665994905719e-31,7.233875677554946774e-31,6.889284065978910401e-31
6.456542290346556356e-02,1.433667509677672949e-31,1.477613810478505484e-31,1.663538078980675350e-31,2.117765521996828532e-31,5.798354591008948384e-31,7.237833765957366660e-31,6.893394767207020539e-31
6.606934480075957183e-02,1.434302070347446501e-31,1.478349007788657304e-31,1.664393960275639090e-31,2.118928299249464913e-31,5.801578616951720914e-31,7.241971431841564827e-31,6.897701307459029407e-31
6.760829753919818386e-02,1.434966949621175340e-31,1.479121650416715181e-31,1.665286743030380825e-31,2.120138055358200636e-31,5.804964857122624235e-31,7.246297764474792363e-31,6.902214918536610727e-31
6.918309709189363055e-02,1.435662751508203399e-31,1.479932047220820736e-31,1.666217844907913362e-31,2.121397300840530446e-31,5.808519827016392564e-31,7.250822931818627811e-31,6.906946180282861054e-31
7.079457843841380216e-02,1.436390243314459098e-31,1.480780479922177342e-31,1.667189167088512594e-31,2.122708833770700082e-31,5.812249517076689743e-31,7.255558222745042092e-31,6.911904896399355110e-31
7.244359600749898653e-02,1.437150355410014086e-31,1.481667318459357949e-31,1.668202911530544217e-31,2.124075591958992180e-31,5.816159634416030561e-31,7.260515231551907131e-31,6.917100354256641991e-31
7.413102413009177438e-02,1.437944197749880008e-31,1.482593203827823165e-31,1.669261506709989197e-31,2.125500871239993855e-31,5.820256052790713834e-31,7.265705979685848965e-31,6.922541609784923792e-31
7.585775750291835762e-02,1.438773133045005006e-31,1.483559172465004978e-31,1.670367402939185180e-31,2.126988281497468244e-31,5.824545067858808180e-31,7.271142285805915850e-31,6.928237999041478342e-31
7.762471166286918911e-02,1.439638742501076938e-31,1.484566617217789852e-31,1.671523044941946587e-31,2.128541950443867684e-31,5.829033573293450386e-31,7.276835975409886661e-31,6.934199792838160805e-31
7.943282347242813790e-02,1.440542840911665219e-31,1.485617392168106172e-31,1.672730965431868375e-31,2.130166601559732345e-31,5.833729034801614935e-31,7.282798887340503167e-31,6.940438626737005102e-31
8.128305161640994592e-02,1.441487432609150011e-31,1.486713724482582273e-31,1.673993786827577978e-31,2.131867449423386147e-31,5.838639675421751972e-31,7.289043303513059986e-31,6.946967648175600129e-31
8.317637711026708291e-02,1.442474636136412931e-31,1.487858145406143064e-31,1.675314401008693701e-31,2.133650185872910799e-31,5.843774303773845085e-31,7.295582223977214630e-31,6.953801826503604281e-31
8.511380382023767122e-02,1.443506753929276292e-31,1.489053482823814871e-31,1.676696019069847620e-31,2.135520854889108275e-31,5.849142439434037704e-31,7.302429668866353731e-31,6.960957583710342558e-31
8.709635899560805306e-02,1.444586235663974504e-31,1.490302758943355400e-31,1.678142180932656140e-31,2.137485573974404482e-31,5.854754389623144710e-31,7.309600801512506553e-31,6.968452620017960426e-31
8.912509381337455072e-02,1.445715804326738897e-31,1.491609101409944733e-31,1.679656778521464462e-31,2.139550400909817694e-31,5.860621451152798660e-31,7.317111881607011957e-31,6.976305391406292970e-31
9.120108393559096804e-02,1.446898581208649469e-31,1.492975770094430815e-31,1.681243941083834033e-31,2.141721157791577663e-31,5.866756051974332494e-31,7.324979997738068153e-31,6.984534967276258013e-31
9.332543007969909543e-02,1.448138066308644886e-31,1.494406054195730549e-31,1.682907918781257320e-31,2.144003367804822670e-31,5.873171755544200849e-31,7.333222920333959678e-31,6.993160512398643792e-31
9.549925860214358853e-02,1.449438235372094365e-31,1.495903331158760257e-31,1.684652958347033736e-31,2.146402283399504246e-31,5.879883547349148987e-31,7.341858712154617236e-31,7.002201205455390829e-31
9.772372209558106981e-02,1.450803403896731263e-31,1.497471073733385830e-31,1.686483229124579748e-31,2.148922864789488425e-31,5.886907483974144337e-31,7.350905657640753793e-31,7.011676166693856652e-31
1.000000000000000056e-01,1.452237966571630613e-31,1.499112886227491274e-31,1.688402760041134131e-31,2.151569878283335654e-31,5.894260791524129578e-31,7.360382283622330355e-31,7.021604434670398800e-31
1.023292992280754182e-01,1.453746113288054763e-31,1.500832531376960843e-31,1.690415341429895416e-31,2.154348007586236729e-31,5.901961438786752653e-31,7.370307520690949437e-31,7.032005130825922887e-31
1.047128548050899610e-01,1.455331546196682956e-31,1.502634048608635372e-31,1.692524661713378683e-31,2.157261851300151064e-31,5.910027934970087611e-31,7.380701171115558076e-31,7.042897804866958547e-31
1.071519305237606523e-01,1.456997276442232811e-31,1.504521709569525289e-31,1.694734280619397186e-31,2.160316024617796198e-31,5.918479184514957260e-31,7.391584370832284714e-31,7.054302659017798982e-31
1.096478196143185063e-01,1.458745461533384180e-31,1.506499998745665472e-31,1.697047786920279512e-31,2.163515227848242456e-31,5.927333986364819081e-31,7.402979883996794862e-31,7.066240939268860725e-31
1.122018454301963591e-01,1.460577497258089547e-31,1.508573622710468566e-31,1.699468974292747068e-31,2.166864337760607645e-31,5.936611168847813723e-31,7.414912489594880186e-31,7.078735244500887172e-31
1.148153621496882937e-01,1.462494350054859057e-31,1.510747403120560060e-31,1.702001987605171499e-31,2.170368497093061012e-31,5.946329461638559238e-31,7.427408930574038563e-31,7.091809961774205435e-31
1.174897554939529770e-01,1.464496835371202724e-31,1.513026173987003002e-31,1.704651432252984186e-31,2.174033342241707269e-31,5.956507808969045406e-31,7.440497706595408265e-31,7.105491393443304753e-31
1.202264434617413141e-01,1.466586030007124134e-31,1.515414676191273032e-31,1.707422652905674208e-31,2.177865152705382831e-31,5.967165407824948768e-31,7.454208759543460989e-31,7.119807930789464356e-31
1.230268770812381757e-01,1.468763717476566247e-31,1.517917586156655671e-31,1.710321632131650730e-31,2.181870992672798793e-31,5.978322234631686373e-31,7.468572928977934647e-31,7.134790005338063981e-31
1.258925411794167559e-01,1.471032675344779046e-31,1.520539461338110903e-31,1.713355056450285982e-31,2.186058903424624607e-31,5.989999451768259156e-31,7.483621379418169373e-31,7.150470123136224670e-31
1.288249551693134154e-01,1.473396903204797290e-31,1.523284813194151523e-31,1.716530183047220462e-31,2.190437875018472521e-31,6.002219709423232991e-31,7.499385361851450310e-31,7.166882482008678032e-31
1.318256738556407293e-01,1.475861518921444490e-31,1.526158304820237600e-31,1.719854608865318685e-31,2.195017861000283248e-31,6.015007388297406404e-31,7.515896221213066987e-31,7.184062984282010841e-31
1.348962882591653312e-01,1.478432777797818833e-31,1.529164975481154693e-31,1.723336184436339094e-31,2.199809632101147166e-31,6.028388854194727485e-31,7.533185532445717024e-31,7.202049123994160403e-31
1.380384264602884659e-01,1.481117887732616538e-31,1.532310342573306249e-31,1.726982714390542951e-31,2.204824584531475055e-31,6.042392541243873513e-31,7.551285642003170979e-31,7.220879862501929351e-31
1.412537544622753938e-01,1.483924745560767108e-31,1.535600697324821599e-31,1.730802056997814713e-31,2.210074505772258110e-31,6.057048934044285324e-31,7.570230536169807974e-31,7.240595759282971486e-31
1.445439770745927111e-01,1.486861729996920855e-31,1.539043039326381984e-31,1.734802007012521241e-31,2.215571320951697261e-31,6.072390661456003644e-31,7.590056522438588817e-31,7.261239054562612171e-31
1.479108388168207111e-01,1.489937522938698512e-31,1.542645135756729243e-31,1.738990503226195598e-31,2.221326986886942897e-31,6.088452197340695199e-31,7.610802809322157975e-31,7.282853786141612943e-31
1.513561248436207929e-01,1.493160863201139632e-31,1.546415343087292628e-31,1.743375854258648033e-31,2.227353469458623451e-31,6.105269774551770287e-31,7.632512191030840428e-31,7.305485847125637762e-31
1.548816618912481069e-01,1.496540571541246900e-31,1.550362387907014244e-31,1.747966878667655176e-31,2.233662904292848894e-31,6.122881221576407181e-31,7.655231129938676189e-31,7.329183143432543025e-31
1.584893192461113431e-01,1.500085257281849306e-31,1.554495195672563755e-31,1.752773087351224821e-31,2.240267608578857713e-31,6.141325605730127715e-31,7.679009642135190096e-31,7.353995509341902096e-31
1.621810097358929725e-01,1.503803440494564819e-31,1.558822750035829267e-31,1.757804724036748135e-31,2.247180540931933203e-31,6.160643112868599665e-31,7.703900963389421787e-31,7.379974778039508915e-31
1.659586907437560488e-01,1.507703429278064295e-31,1.563354044884912451e-31,1.763072782332638052e-31,2.254415492793881923e-31,6.180874724958064016e-31,7.729961215842043204e-31,7.407174822486522713e-31
1.698243652461744191e-01,1.511793379321669688e-31,1.568098241776666279e-31,1.768588831598162729e-31,2.261987260766550598e-31,6.202062332111844686e-31,7.757248751144571719e-31,7.435651839825781699e-31
1.737800828749375415e-01,1.516081389733831577e-31,1.573064850856415380e-31,1.774364888058414977e-31,2.269911760883143708e-31,6.224248930848861352e-31,7.785823685427577897e-31,7.465464588150421936e-31
1.778279410038922925e-01,1.520575571809188132e-31,1.578263932930621999e-31,1.780413311665970498e-31,2.278206014998659096e-31,6.247478866796964533e-31,7.815747730021793871e-31,7.496674665367508224e-31
1.819700858609983596e-01,1.525284189285788922e-31,1.583706248402968638e-31,1.786746724104535543e-31,2.286887995210403674e-31,6.271798419142437950e-31,7.847083951166108137e-31,7.529346801160174500e-31
1.862087136662867459e-01,1.530215822001789683e-31,1.589403400056543034e-31,1.793378033284946403e-31,2.295976606086432458e-31,6.297256254558445608e-31,7.879896953861802170e-31,7.563548922161745666e-31
1.905460717963247397e-01,1.535379473653524790e-31,1.595367739772159283e-31,1.800320496727247480e-31,2.305491470806319941e-31,6.323904017977741961e-31,7.914253178487110328e-31,7.599352413793578987e-31
1.949844599758045471e-01,1.540784634247161468e-31,1.601612266409836438e-31,1.807587853575834417e-31,2.315453020034944510e-31,6.351796571534704712e-31,7.950221473191364666e-31,7.636832079919330627e-31
1.995262314968879735e-01,1.546441484326037741e-31,1.608150431152084279e-31,1.815194459922754843e-31,2.325882508943981628e-31,6.380992224156163139e-31,7.987873540960892824e-31,7.676066032339581697e-31
2.041737944669529681e-01,1.552360819445457573e-31,1.614995961204998365e-31,1.823155413873134316e-31,2.336802130258857039e-31,6.411552574402716117e-31,8.027284866697485562e-31,7.717135821105462831e-31
2.089296130854039757e-01,1.558554213023422691e-31,1.622162863751958845e-31,1.831486700074898285e-31,2.348235235122920597e-31,6.443542456064773958e-31,8.068534890578837291e-31,7.760126565352265585e-31
2.137962089502232488e-01,1.565033962175418908e-31,1.629665399808624972e-31,1.840205252457503523e-31,2.360206429895201277e-31,6.477029703587917507e-31,8.111707550177895052e-31,7.805127018004378884e-31
2.187761623949552869e-01,1.571813160716384280e-31,1.637518259647664965e-31,1.849329042560398927e-31,2.372741589004876198e-31,6.512084886421704109e-31,8.156891550049812105e-31,7.852230064250883790e-31
2.238721138568340041e-01,1.578905701071783757e-31,1.645736819247973572e-31,1.858877199182984446e-31,2.385867879961247554e-31,6.548781462626113161e-31,8.204180352328341908e-31,7.901532881877145671e-31
2.290867652767773488e-01,1.586326218861603933e-31,1.654337295448439269e-31,1.868869976660898253e-31,2.399613640222390558e-31,6.587195696826035126e-31,8.253672381765849040e-31,7.953137336960853261e-31
2.344228815319922832e-01,1.594090096385978537e-31,1.663337005416568090e-31,1.879328789294524847e-31,2.414008172483177733e-31,6.627406990811340929e-31,8.305470935944656428e-31,8.007150132298576697e-31
2.398832919019489862e-01,1.602213476614586813e-31,1.672754445926004059e-31,1.890276162126961984e-31,2.429081628566306396e-31,6.669498134112973672e-31,8.359684268473280732e-31,8.063683197927587308e-31
2.454708915685029913e-01,1.610713129635667569e-31,1.682609240755241886e-31,1.901735693495304945e-31,2.444864784326208721e-31,6.713555502300937794e-31,8.416425761255381361e-31,8.122853777277618897e-31
2.511886431509579576e-01,1.619606528577763908e-31,1.692922192370476111e-31,1.913731960477288216e-31,2.461389156885043944e-31,6.759669264308238195e-31,8.475814088258303377e-31,8.184784530277897263e-31
2.570395782768863380e-01,1.628911848405810356e-31,1.703715101877113109e-31,1.926290469105097980e-31,2.478687080795297838e-31,6.807933443383041299e-31,8.537973415968609114e-31,8.249603755017976736e-31
2.630267991895381408e-01,1.638647911189570172e-31,1.715010668263787792e-31,1.939437618995552061e-31,2.496791862920840592e-31,6.858445941965302242e-31,8.603033528747779172e-31,8.317445339151770916e-31
2.691534803926915465e-01,1.648834291679336546e-31,1.726832422174537374e-31,1.953200754422245680e-31,2.515738292754692588e-31,6.911308652466142587e-31,8.671130024707684081e-31,8.388449002591936957e-31
2.754228703338166273e-01,1.659491349601689396e-31,1.739204647541359919e-31,1.967608239289949459e-31,2.535562926617275481e-31,6.966627546219861357e-31,8.742404158334843816e-31,8.462760484878332257e-31
2.818382931264453717e-01,1.670640258643824717e-31,1.752152463084383967e-31,1.982689561494040474e-31,2.556304446437701170e-31,7.024513263362022975e-31,8.817003231899718810e-31,8.540531630651810019e-31
2.884031503126605611e-01,1.682303001246619382e-31,1.765701766226273404e-31,1.998475399479981464e-31,2.578003971889195826e-31,7.085081272988666089e-31,8.895080512958018165e-31,8.621920960027644385e-31
2.951209226666385299e-01,1.694502468428262478e-31,1.779879482689639413e-31,2.014997776363373362e-31,2.600705166336203639e-31,7.148452671480067422e-31,8.976795469944906058e-31,8.707093885389632871e-31
3.019951720402015982e-01,1.707262438425329110e-31,1.794713521828864170e-31,2.032290076397227055e-31,2.624454307972994115e-31,7.214754794436942108e-31,9.062314108390456805e-31,8.796223302147581433e-31
3.090295432513590623e-01,1.720607702975999315e-31,1.810233034940004331e-31,2.050387038815838744e-31,2.649300178451616117e-31,7.284121774187178723e-31,9.151809319440854126e-31,8.889490225120067343e-31
3.162277660168379412e-01,1.734564045119815474e-31,1.826468378306333627e-31,2.069324907868529599e-31,2.675294097873950405e-31,7.356695021868985063e-31,9.245461440084886220e-31,8.987083952896680727e-31
3.235936569296282705e-01,1.749158436026480324e-31,1.843451316434154428e-31,2.089141405226158780e-31,2.702489798344278912e-31,7.432623437310791281e-31,9.343458853876220105e-31,9.089202482636319931e-31
3.311311214825911065e-01,1.764418973253077822e-31,1.861215098197500885e-31,2.109875974034210215e-31,2.730943505193303334e-31,7.512063556345967806e-31,9.445998357811803435e-31,9.196052653034338039e-31
3.388441561392025458e-01,1.780375084520977494e-31,1.879794563138913770e-31,2.131569999074591407e-31,2.760713908554828907e-31,7.595179550426709815e-31,9.553285883050911905e-31,9.307850036069003008e-31
3.467368504525316641e-01,1.797057485411015215e-31,1.899226239662358021e-31,2.154267011420387126e-31,2.791862312528974535e-31,7.682142965869860216e-31,9.665536884136733101e-31,9.424818961156062901e-31
3.548133892335754713e-01,1.814498227202869018e-31,1.919548616026489474e-31,2.178013046816962934e-31,2.824452691712605753e-31,7.773132676600622017e-31,9.782976786725895698e-31,9.547192566663614595e-31
3.630780547701014105e-01,1.832730720938578693e-31,1.940802073107311101e-31,2.202856726766927241e-31,2.858551663201817921e-31,7.868334652937092579e-31,9.905841225307983197e-31,9.675213148387345703e-31
3.715352290971725702e-01,1.851789843764040161e-31,1.963029166064960022e-31,2.228849345678863449e-31,2.894228575482172326e-31,7.967942049131174968e-31,1.003437644392756026e-30,9.809132579388792545e-31
3.801893963205612570e-01,1.871711969526856005e-31,1.986274502308699837e-31,2.256044755338357932e-31,2.931555501751608404e-31,8.072155269266730561e-31,1.016883969552603567e-30,9.949213312155029958e-31
3.890451449942806672e-01,1.892535187080493119e-31,2.010584838993041189e-31,2.284499183207633611e-31,2.970607313024673849e-31,8.181182416571070857e-31,1.030949959076280426e-30,1.009572932352232883e-30
3.981071705534973137e-01,1.914299297105047619e-31,2.036008916997297997e-31,2.314271010372005221e-31,3.011461885516157731e-31,8.295239731245120518e-31,1.045663671741369261e-30,1.024896713728291696e-30
4.073802778041128447e-01,1.937046027906769137e-31,2.062597424706994354e-31,2.345420472365617420e-31,3.054200299705749757e-31,8.414552303877911022e-31,1.061054419555999988e-30,1.040922699865083814e-30
4.168693834703355305e-01,1.960818992540461721e-31,2.090402926984150379e-31,2.378009559898398073e-31,3.098907087975300818e-31,8.539354943493724003e-31,1.077152832602726545e-30,1.057682347886208525e-30
4.265795188015925610e-01,1.985663756028247917e-31,2.119479903133894659e-31,2.412102100830538732e-31,3.145670517606115747e-31,8.669892892389771645e-31,1.093990913216960595e-30,1.075208600630967679e-30
4.365158322401658797e-01,2.011627689683787858e-31,2.149884795737508248e-31,2.447763837885968925e-31,3.194582846853016788e-31,8.806422539042262464e-31,1.111602109180095810e-30,1.093535910568212023e-30
4.466835921509630380e-01,2.038759897119638191e-31,2.181676301283068782e-31,2.485062830085646998e-31,3.245740396717820543e-31,8.949212078562210634e-31,1.130021341220009672e-30,1.112700232522114862e-30
4.570881896148749624e-01,2.067111258575678525e-31,2.214915562208714171e-31,2.524069829445351164e-31,3.299243714083825297e-31,9.098541872183114704e-31,1.149285051446342161e-30,1.132739032785952081e-30
4.677351412871981196e-01,2.096734316739236451e-31,2.249666409828781943e-31,2.564858760785454988e-31,3.355197526438378822e-31,9.254704970170331570e-31,1.169431255835515970e-30,1.153691277625720268e-30
4.786300923226382564e-01,2.127683290536749354e-31,2.285995538334893213e-31,2.607507122421315033e-31,3.413710832746196591e-31,9.418007525559529528e-31,1.190499570056178143e-30,1.175597461836785970e-30
4.897788193684461389e-01,2.160014214128255618e-31,2.323972621759478164e-31,2.652096306014469304e-31,3.474896949913616264e-31,9.588769189817191271e-31,1.212531265156586305e-30,1.198499643747401368e-30
5.011872336272722439e-01,2.193785017426818890e-31,2.363670312284348373e-31,2.698711895931731726e-31,3.538873732324722422e-31,9.767323717923884938e-31,1.235569336664911642e-30,1.222441511923788654e-30
5.128613839913648276e-01,2.229055645758298074e-31,2.405164268022881759e-31,2.747443735203029109e-31,3.605763763630915241e-31,9.954019545418349883e-31,1.259658555695867852e-30,1.247468459529853852e-30
5.248074602497725394e-01,2.265888187816388649e-31,2.448532983841872940e-31,2.798385969851320855e-31,3.675694708392523364e-31,1.014922040618440360e-30,1.284845549491343538e-30,1.273627687122739589e-30
5.370317963702526676e-01,2.304346936959816703e-31,2.493857847638431869e-31,2.851636950529192881e-31,3.748799679519291052e-31,1.035330605991385887e-30,1.311178890079179092e-30,1.300968281670408956e-30
5.495408738576245122e-01,2.344498620044032209e-31,2.541223242723389418e-31,2.907299102380028386e-31,3.825217648419778320e-31,1.056667285910148656e-30,1.338709162164745711e-30,1.329541326925236438e-30
5.623413251903490728e-01,2.386412421873221320e-31,2.590716607828966198e-31,2.965478818264992806e-31,3.905093812569258081e-31,1.078973412597982368e-30,1.367489033238428845e-30,1.359399995069711692e-30
5.754399373371569260e-01,2.430160349980222135e-31,2.642428704176748966e-31,3.026286427815443925e-31,3.988579965088715703e-31,1.102292057667970312e-30,1.397573370502949301e-30,1.390599636301365584e-30
5.888436553555890240e-01,2.475817429551960240e-31,2.696454087129183964e-31,3.089836219262087421e-31,4.075834700665829116e-31,1.126668099996538668e-30,1.429019284741339919e-30,1.423197868132590683e-30
6.025595860743577781e-01,2.523462039892163328e-31,2.752891279669399318e-31,3.156246596714519965e-31,4.167023716303258477e-31,1.152148250449639058e-30,1.461886236599962543e-30,1.457254641101172954e-30
6.165950018614821948e-01,2.573176237076455847e-31,2.811843380020470288e-31,3.225640385010911037e-31,4.262320067915723266e-31,1.178781137667999857e-30,1.496236137603175619e-30,1.492832323308019244e-30
6.309573444801933606e-01,2.625045974418757183e-31,2.873418438721312177e-31,3.298145103914380248e-31,4.361904367646412534e-31,1.206617398792598485e-30,1.532133463267172509e-30,1.529995755838124787e-30
6.456542290346556356e-01,2.679161306457251642e-31,2.937729892594380478e-31,3.373893466342355938e-31,4.465965041836625965e-31,1.235709792834917025e-30,1.569645380757696880e-30,1.568812347132930884e-30
6.606934480075961069e-01,2.735616519675002643e-31,3.004896786815718089e-31,3.453023810221574856e-31,4.574698532991186205e-31,1.266113328700816904e-30,1.608841898123427244e-30,1.609352136280695388e-30
6.760829753919819218e-01,2.794510147172295146e-31,3.075044106898390050e-31,3.535680462993657842e-31,4.688309756515506701e-31,1.297885423822482847e-30,1.649796019438008801e-30,1.651687893887791350e-30
6.918309709189366385e-01,2.855944768837747625e-31,3.148302783106772956e-31,3.622014067397393367e-31,4.807012203139894611e-31,1.331086010910977832e-30,1.692583888166127215e-30,1.695895223943881501e-30
7.079457843841380216e-01,2.920027077816758107e-31,3.224809639206897310e-31,3.712181998615032399e-31,4.931028348867431073e-31,1.365777701522380347e-30,1.737284948508246405e-30,1.742052676535376524e-30
7.244359600749902262e-01,2.986867631438770112e-31,3.304707305479954648e-31,3.806348590130565597e-31,5.060589864216647885e-31,1.402025862955875769e-30,1.783982053898170004e-30,1.790241903381629037e-30
7.413102413009177161e-01,3.056580935720387899e-31,3.388144126794571426e-31,3.904685366413776557e-31,5.195937991393507879e-31,1.439898750644885260e-30,1.832761596230278116e-30,1.840547753117964494e-30
7.585775750291835484e-01,3.129285601306232860e-31,3.475273989051629160e-31,4.007371301568479175e-31,5.337323880549925400e-31,1.479467574771025271e-30,1.883713619834357915e-30,1.893058454314339630e-30
7.762471166286916135e-01,3.205104689561907993e-31,3.566256612701240512e-31,4.114593126095808271e-31,5.485009085851057126e-31,1.520806562553420181e-30,1.936931918977304097e-30,1.947865737993428078e-30
7.943282347242813790e-01,3.284166144972420252e-31,3.661257689894469510e-31,4.226545754280635237e-31,5.639266244963935995e-31,1.563993072586229053e-30,1.992514177302796387e-30,2.005064996606808003e-30
8.128305161640990706e-01,3.366603591099812971e-31,3.760449404885228629e-31,4.343432664507630392e-31,5.800379926215355882e-31,1.609107652820879498e-30,2.050562104492822974e-30,2.064755466442353495e-30
8.317637711026708569e-01,3.452556907025360659e-31,3.864010955555344163e-31,4.465466518014553943e-31,5.968647622235275953e-31,1.656234151728114082e-30,2.111181625354503969e-30,2.127040386109583789e-30
8.511380382023763236e-01,3.542173318046383900e-31,3.972129183695992030e-31,4.592869898225425270e-31,6.144380984502832905e-31,1.705459848142612914e-30,2.174483077529894639e-30,2.192027216566365431e-30
8.709635899560805861e-01,3.635608116899256668e-31,4.084999098192483378e-31,4.725875938474187902e-31,6.327906926960967948e-31,1.756875537692678822e-30,2.240581406175206425e-30,2.259827829413627256e-30
8.912509381337454517e-01,3.733025501404707744e-31,4.202824536182367489e-31,4.864729228799590227e-31,6.519568747766965051e-31,1.810575677535852137e-30,2.309596411465969000e-30,2.330558733704801488e-30
9.120108393559096527e-01,3.834599374730982526e-31,4.325818425033330332e-31,5.009686496528019831e-31,6.719727402950941007e-31,1.866658504181948248e-30,2.381652974633851115e-30,2.404341299544819654e-30
9.332543007969910098e-01,3.940513869425635615e-31,4.454203548157800940e-31,5.161017591568123121e-31,6.928762268926220700e-31,1.925226166641352372e-30,2.456881274498831971e-30,2.481301981236273282e-30
9.549925860214358853e-01,4.050963638442305809e-31,4.588212848199312102e-31,5.319006113113666417e-31,7.147072113513403790e-31,1.986384865460658931e-30,2.535417018511398513e-30,2.561572558941949609e-30
9.772372209558106704e-01,4.166154244905955150e-31,4.728090157927102841e-31,5.483950364173061177e-31,7.375075494789004767e-31,2.050244995329466812e-30,2.617401677780813271e-30,2.645290380142576274e-30
1.000000000000000000e+00,4.286302188884906858e-31,4.874090784273207253e-31,5.656164015637912571e-31,7.613211427859854557e-31,2.116921319867355565e-30,2.702982731134624341e-30,2.732598634183505124e-30
1.023292992280753655e+00,4.411635225274921146e-31,5.026482196680625444e-31,5.835977078013475475e-31,7.861939779865266497e-31,2.186533157131145189e-30,2.792313905611251398e-30,2.823646637712703869e-30
1.047128548050899610e+00,4.542392287039401309e-31,5.185544603795918101e-31,6.023736653244650045e-31,8.121741721947809028e-31,2.259204581832141580e-30,2.885555498895860595e-30,2.918590181842441839e-30
1.071519305237605968e+00,4.678824282561472705e-31,5.351571664862928784e-31,6.219807982542395379e-31,8.393120530358541038e-31,2.335064627680870023e-30,2.982874704108694490e-30,3.017591915194222413e-30
1.096478196143185091e+00,4.821194293583563560e-31,5.524870710879495456e-31,6.424575172206761344e-31,8.676602155852886798e-31,2.414247535568393897e-30,3.084445963012298145e-30,3.120821751950766544e-30
1.122018454301962898e+00,4.969778717916940136e-31,5.705763486660038255e-31,6.638442095099353966e-31,8.972736494001960882e-31,2.496892968359467305e-30,3.190451403450944454e-30,3.228457334334921205e-30
1.148153621496882826e+00,5.124868013728523014e-31,5.894586640366340362e-31,6.861833261881736332e-31,9.282098460248090473e-31,2.583146262505608852e-30,3.301081256981636842e-30,3.340684505938762985e-30
1.174897554939529076e+00,5.286767466854284651e-31,6.091692422289380933e-31,7.095194548128692858e-31,9.605289264927472122e-31,2.673158717907079782e-30,3.416534306038439085e-30,3.457697796584384370e-30
1.202264434617413169e+00,5.455797778311778240e-31,6.297449624043508849e-31,7.338993417542154680e-31,9.942937585960126720e-31,2.767087909477572270e-30,3.537018368285442590e-30,3.579700883278669748e-30
1.230268770812381174e+00,5.632295615781898043e-31,6.512244405535242382e-31,7.593719435011469425e-31,1.029570063830674487e-30,2.865098063950665482e-30,3.662750734834591645e-30,3.706907041114161666e-30
1.258925411794167504e+00,5.816613433229637882e-31,6.736481559735152670e-31,7.859884399684820576e-31,1.066426502428652849e-30,2.967360521810210795e-30,3.793958644175681320e-30,3.839539537793168226e-30
1.288249551693133599e+00,6.009119493453969948e-31,6.970585396329817721e-31,8.138022042690882787e-31,1.104934753072867918e-30,3.074054270101147246e-30,3.930879747221264801e-30,3.977832070365692450e-30
1.318256738556407459e+00,6.210197513554285153e-31,7.215000676866075451e-31,8.428687943506230916e-31,1.145169553269062136e-30,3.185366578710373552e-30,4.073762610391835920e-30,4.122029137623603038e-30
1.348962882591653312e+00,6.420246207051283675e-31,7.470194066357080286e-31,8.732458858677765080e-31,1.187208725074095106e-30,3.301493709959498672e-30,4.222867246354984571e-30,4.272386476969814256e-30
1.380384264602885214e+00,6.639678698531298424e-31,7.736654577405781683e-31,9.049932521073283833e-31,1.231133209805304485e-30,3.422641717898097859e-30,4.378465718490805492e-30,4.429171500632860448e-30
1.412537544622753938e+00,6.868921954197406349e-31,8.014895020784073312e-31,9.381726609586207619e-31,1.277027094355004117e-30,3.549027362825461879e-30,4.540842844024100987e-30,4.592663804481541671e-30
1.445439770745927888e+00,7.108415735410208267e-31,8.305453081417314935e-31,9.728478434681980569e-31,1.324977625343211067e-30,3.680879083329497540e-30,4.710296940545037737e-30,4.763155755055639025e-30
1.479108388168207222e+00,7.358612008186507295e-31,8.608892672208780600e-31,1.009084475020840037e-30,1.375075268290106317e-30,3.818437994877568152e-30,4.887140732592962364e-30,4.940953132298717576e-30
1.513561248436208651e+00,7.619973874383038169e-31,8.925805688291818431e-31,1.046950121049482466e-30,1.427413776647260741e-30,3.961958965644024961e-30,5.071702302780324724e-30,5.126375831207628485e-30
1.548816618912481236e+00,7.892974800253242553e-31,9.256814213275662834e-31,1.086514236301726869e-30,1.482090335837384688e-30,4.111711755739688005e-30,5.264326164296908127e-30,5.319758694033322553e-30
1.584893192461114042e+00,8.178098138847201100e-31,9.602572442964710081e-31,1.127848204187810251e-30,1.539205762052338273e-30,4.267982106451542862e-30,5.465374355858605214e-30,5.521452399002807511e-30
1.621810097358929781e+00,8.475837709616818998e-31,9.963769808680453099e-31,1.171025388221479468e-30,1.598864818945523706e-30,4.431072844536846056e-30,5.675227600935552956e-30,5.731824507277480924e-30
1.659586907437561321e+00,8.786698732346349598e-31,1.034113343954584911e-30,1.216121280206179984e-30,1.661176623291061835e-30,4.601304947463672134e-30,5.894286490629079406e-30,5.951260593124843378e-30
1.698243652461744357e+00,9.111200378348448970e-31,1.073543148681147145e-30,1.263213694581417519e-30,1.726255192131753393e-30,4.779018503964178535e-30,6.122972633253774404e-30,6.180165636802087049e-30
1.737800828749376247e+00,9.449879107708912287e-31,1.114747507628471949e-30,1.312383149402032558e-30,1.794220065910367306e-30,4.964573642553037796e-30,6.361729840404649229e-30,6.418965528842816905e-30
1.778279410038922759e+00,9.803293199849953444e-31,1.157812068167089480e-30,1.363713295991244191e-30,1.865197067690465531e-30,5.158351241769217008e-30,6.611025318864244730e-30,6.668108863183313986e-30
1.819700858609982541e+00,1.017202865499296485e-30,1.202827037570410636e-30,1.417291575999299817e-30,1.939319120913610491e-30,5.360753484421552743e-30,6.871350820619351887e-30,6.928068917782151362e-30
1.862087136662867515e+00,1.055670537860430082e-30,1.249887086657102025e-30,1.473210032566324739e-30,2.016727158399766770e-30,5.572204210351847168e-30,7.143223929906657354e-30,7.199345751042665361e-30
1.905460717963246342e+00,1.095798447435003285e-30,1.299091150350268190e-30,1.531566229359729584e-30,2.097571035693293313e-30,5.793148995828687053e-30,7.427189303315234454e-30,7.482468525245948276e-30
1.949844599758045582e+00,1.137657607823635822e-30,1.350542007390909850e-30,1.592464267063457697e-30,2.182010504073253127e-30,6.024054985948096989e-30,7.723819892312950419e-30,7.777997767683488831e-30
1.995262314968878847e+00,1.181324722658102143e-30,1.404345782055760346e-30,1.656015846357446588e-30,2.270216045044337722e-30,6.265410453315189233e-30,8.033718253846930177e-30,8.086527657964918886e-30
2.041737944669529625e+00,1.226883068625288780e-30,1.460611282067749025e-30,1.722341302398348274e-30,2.362369743453742952e-30,6.517724186591484927e-30,8.357517632474290837e-30,8.408688019150413596e-30
2.089296130854038758e+00,1.274423182479883009e-30,1.519449424917218339e-30,1.791570459812832986e-30,2.458665920612099683e-30,6.781524727702043192e-30,8.695883012787534753e-30,8.745146038442791711e-30
2.137962089502232654e+00,1.324043722386713274e-30,1.580972542965366247e-30,1.863843385348848646e-30,2.559311605481842099e-30,7.057359548975371047e-30,9.049511875866751566e-30,9.096607397029438758e-30
2.187761623949551648e+00,1.375851859729397996e-30,1.645293708055614533e-30,1.939310681778938173e-30,2.664526686760231984e-30,7.345794390705713515e-30,9.419134696731150706e-30,9.463816768098819276e-30
2.238721138568339875e+00,1.429963508014493347e-30,1.712526287673801084e-30,2.018133525873580601e-30,2.774543755083706536e-30,7.647412725318159717e-30,9.805515057731841654e-30,9.847557385969114294e-30
2.290867652767772267e+00,1.486503001603862476e-30,1.782783435075526413e-30,2.100483191165964861e-30,2.889607562213173990e-30,7.962815468780270929e-30,1.020944942594904284e-29,1.024864963924275908e-29
2.344228815319922887e+00,1.545602257616456923e-30,1.856177944641495233e-30,2.186540105686579668e-30,3.009974042558191142e-30,8.292621058122665525e-30,1.063176638750378548e-29,1.066794851784762272e-29
2.398832919019489918e+00,1.607399258854174143e-30,1.932822434020047380e-30,2.276492429756302367e-30,3.135908923664675374e-30,8.637465797015251136e-30,1.107332553380008859e-29,1.110633997381937651e-29
2.454708915685031023e+00,1.672035805976863896e-30,2.012829666265218251e-30,2.370534262858229175e-30,3.267685975464185089e-30,8.998004198332524630e-30,1.153501572405405695e-29,1.156473612843774300e-29
2.511886431509579687e+00,1.739655053095324484e-30,2.096313685440785873e-30,2.468863567951542968e-30,3.405585084383155239e-30,9.374909524277148376e-30,1.201775284627349506e-29,1.204406965815528677e-29
2.570395782768864823e+00,1.810398296240191737e-30,2.183391278834713192e-30,2.571680138562314098e-30,3.549890126202081109e-30,9.768873740995176229e-30,1.252247705724963792e-29,1.254528756159846730e-29
2.630267991895381297e+00,1.884402142021825871e-30,2.274184040288144537e-30,2.679183890054331690e-30,3.700886984045099626e-30,1.018060692884578576e-29,1.305014960051377399e-29,1.306934469491152554e-29
2.691534803926916908e+00,1.961795826944870513e-30,2.368820929490693447e-30,2.791573652050426295e-30,3.858861941632042438e-30,1.061083584906346696e-29,1.360174925129197176e-29,1.361719768425676792e-29
2.754228703338166273e+00,2.042699319040696849e-30,2.467441110311757693e-30,2.909047090100723359e-30,4.024100495900487673e-30,1.106030109640760460e-29,1.417826875589120313e-29,1.418979972863790392e-29
2.818382931264455049e+00,2.127222725302710875e-30,2.570196860088980358e-30,3.031801715052772789e-30,4.196887098749600278e-30,1.152975297231273222e-29,1.478071140151235833e-29,1.478809666727652837e-29
2.884031503126605500e+00,2.215466979129941515e-30,2.677256380960813565e-30,3.160037286907976624e-30,4.377505640741768065e-30,1.201994621870632263e-29,1.541008823834238293e-29,1.541302513477856134e-29
2.951209226666386964e+00,2.307526178333766816e-30,2.788805838862930851e-30,3.293959383597002044e-30,4.566240967625116377e-30,1.253163364465674918e-29,1.606741625308189935e-29,1.606551288706481960e-29
3.019951720402016093e+00,2.403491748895360099e-30,2.905050525698709539e-30,3.433784072693772627e-30,4.763381271003778876e-30,1.306555970539114456e-29,1.675371784798596776e-29,1.674648133200733600e-29
3.090295432513591845e+00,2.503457953349773657e-30,3.026214577645260551e-30,3.579743012496572353e-30,4.969221259169241067e-30,1.362245482620291350e-29,1.747002185745681588e-29,1.745685021619767461e-29
3.162277660168379523e+00,2.607528218580234838e-30,3.152539143649264238e-30,3.732088258027027461e-30,5.184065721808453679e-30,1.420303166505426828e-29,1.821736627598807444e-29,1.819754371966759656e-29
3.235936569296280929e+00,2.715821921308381895e-30,3.284278730041941436e-30,3.891096026514367845e-30,5.408233234575897502e-30,1.480798485727376939e-29,1.899680243994647259e-29,1.896949732760031671e-29
3.311311214825911176e+00,2.828480264055379120e-30,3.421696202511220986e-30,4.057068347865194174e-30,5.642059382944754083e-30,1.543799527152806963e-29,1.980940075825790006e-29,1.977366441718794121e-29
3.388441561392023793e+00,2.945670678114846921e-30,3.565056461791010669e-30,4.230332196300094060e-30,5.885899462206595122e-30,1.609373980812613243e-29,2.065625702787711164e-29,2.061102157368757102e-29
3.467368504525316641e+00,3.067588512877891960e-30,3.714620017583690928e-30,4.411235397578755926e-30,6.140129875087975020e-30,1.677590673905379198e-29,2.153849931688961217e-29,2.148257220340624512e-29
3.548133892335753270e+00,3.194455772407840322e-30,3.870637268779484825e-30,4.600139147086563525e-30,6.405148423061571979e-30,1.748521599544357925e-29,2.245729460525472055e-29,2.238934801147427922e-29
3.630780547701013994e+00,3.326516591160990816e-30,4.033344632599663369e-30,4.797408497358708686e-30,6.681373060806341573e-30,1.822244273845270754e-29,2.341385460334008933e-29,2.333240877517361119e-29
3.715352290971723814e+00,3.464029780655537363e-30,4.202963557756525941e-30,5.003400733145939334e-30,6.969239850731955686e-30,1.898844155789120734e-29,2.440944088076989093e-29,2.431284140253199259e-29
3.801893963205612792e+00,3.607259607690431940e-30,4.379702587653654922e-30,5.218454291929404380e-30,7.269199809099103849e-30,1.978416830572683168e-29,2.544536893818064368e-29,2.533175954685560917e-29
3.890451449942804896e+00,3.756466125939200762e-30,4.563763087063950462e-30,5.442879393409944649e-30,7.581715635267872573e-30,2.061069615011421255e-29,2.652301200761168623e-29,2.639030548545329795e-29
3.981071705534973137e+00,3.911896637851972729e-30,4.755347247876003307e-30,5.676952156537795635e-30,7.907258646307765496e-30,2.146922333275735131e-29,2.764380497866891539e-29,2.748965524076007282e-29
4.073802778041126338e+00,4.073780025804553018e-30,4.954667326376086123e-30,5.920913583505148559e-30,8.246306494791310861e-30,2.236107125759150206e-29,2.880924937339083939e-29,2.863102789492129930e-29
4.168693834703354639e+00,4.242324991148613995e-30,5.161953890149858898e-30,6.174974070886446415e-30,8.599342459695742300e-30,2.328767277427582857e-29,3.002091974589826351e-29,2.981569863857188493e-29
4.265795188015925277e+00,4.417722160102881700e-30,5.377461610007003495e-30,6.439323025943513862e-30,8.966856180511747696e-30,2.425055257406470887e-29,3.128047177069890814e-29,3.104501417513166557e-29
4.365158322401661017e+00,4.600150899827659359e-30,5.601470810698240269e-30,6.714142693843300062e-30,9.349346998052773944e-30,2.525130306435244955e-29,3.258965104687599090e-29,3.232040838491065806e-29
4.466835921509630047e+00,4.789787890867712057e-30,5.834284565905297790e-30,6.999624604118429254e-30,9.747329185178138405e-30,2.629155907150516246e-29,3.395030189346135787e-29,3.364341573533310589e-29
4.570881896148751622e+00,4.986817140230334431e-30,6.076222120264154510e-30,7.295986536537739388e-30,1.016133954593260042e-29,2.737297565035807489e-29,3.536437355846641583e-29,3.501568023046515639e-29
4.677351412871980862e+00,5.191438861858119185e-30,6.327610477912418905e-30,7.603488873828078258e-30,1.059194659087837197e-29,2.849721073713382645e-29,3.683392256287029428e-29,3.643895877540938353e-29
4.786300923226384896e+00,5.403875352116434040e-30,6.588777260512964689e-30,7.922448382090220457e-30,1.103976033492371281e-29,2.966591448208117652e-29,3.836110987419170087e-29,3.791511912892369842e-29
4.897788193684461611e+00,5.624373630544916559e-30,6.860047224381861447e-30,8.253250077476766771e-30,1.150544235968005284e-29,3.088072389159962561e-29,3.994819224514423734e-29,3.944613434609852127e-29
5.011872336272724660e+00,5.853204150851600532e-30,7.141745012481114974e-30,8.596356305487177712e-30,1.198971438242334930e-29,3.214326142608735288e-29,4.159751000451707074e-29,4.103407647045791983e-29
5.128613839913648498e+00,6.090658248049608776e-30,7.434204261034456831e-30,8.952314222265216538e-30,1.249336382894558596e-29,3.345513610502573935e-29,4.331147319535998068e-29,4.268111313251375743e-29
5.248074602497728058e+00,6.337043966384837703e-30,7.737782061015011469e-30,9.321761974691718769e-30,1.301724639970966881e-29,3.481794547429955652e-29,4.509255168401189580e-29,4.438950959083048010e-29
5.370317963702526676e+00,6.592684734533775003e-30,8.052874893211059681e-30,9.705432876891351638e-30,1.356228426878099825e-29,3.623328075805833808e-29,4.694327257290067412e-29,4.616163683768493938e-29
5.495408738576248453e+00,6.857920383368325210e-30,8.379932325850986187e-30,1.010415616894971942e-29,1.412946056857372427e-29,3.770273850435699931e-29,4.886622955848545621e-29,4.799998502724145816e-29
5.623413251903491172e+00,7.133111863853334013e-30,8.719463857399932185e-30,1.051885370042520643e-29,1.471981115109948545e-29,3.922794276476625347e-29,5.086410567481696934e-29,4.990717804437266977e-29
5.754399373371566817e+00,7.418648193272183623e-30,9.072036572289829382e-30,1.095052833942279608e-29,1.533441585888208786e-29,4.081058222733658919e-29,5.293970724151678262e-29,5.188598512147836503e-29
5.888436553555889574e+00,7.714953580521301896e-30,9.438264165409657676e-30,1.140024527468491727e-29,1.597439099393734724e-29,4.245246293679574177e-29,5.509600529297864204e-29,5.393932522573286906e-29
6.025595860743575116e+00,8.022493703551556557e-30,9.818790997902681825e-30,1.186910481444784300e-29,1.664088428929219337e-29,4.415557150707617048e-29,5.733617770079561972e-29,5.607026411176850936e-29
6.165950018614822170e+00,8.341780468954621825e-30,1.021427613126816452e-29,1.235820878395629761e-29,1.733507366605661427e-29,4.592214027540186999e-29,5.966364654477339535e-29,5.828200587286478798e-29
6.309573444801929831e+00,8.673372141194579164e-30,1.062538476165285727e-29,1.286862596071661705e-29,1.805816639187353824e-29,4.775470393391518400e-29,6.208210760625104637e-29,6.057788419279111091e-29
6.456542290346556356e+00,9.017872697804925694e-30,1.105278933441524189e-29,1.340135892912349950e-29,1.881139860222239496e-29,4.965613741778411868e-29,6.459555033979076210e-29,6.296135865727207687e-29
6.606934480075957516e+00,9.375931107221540906e-30,1.149718506035431207e-29,1.395732509032832434e-29,1.959603658353300062e-29,5.162967443589077682e-29,6.720827174071989214e-29,6.543602293172902257e-29
6.760829753919819218e+00,9.748265476160722118e-30,1.195933687377408627e-29,1.453737598990966438e-29,2.041340192354872990e-29,5.367892682084174581e-29,6.992490280027410402e-29,6.800564839128967430e-29
6.918309709189362167e+00,1.013584060900366211e-29,1.244027972701990791e-29,1.514248740020664290e-29,2.126504885297920989e-29,5.580803572334257853e-29,7.275057395925114690e-29,7.067439014787552092e-29
7.079457843841380438e+00,1.054095280498378008e-29,1.294240932363256977e-29,1.577486681189227027e-29,2.215384337369892161e-29,5.802271177385589025e-29,7.569196507708928587e-29,7.344789815031933964e-29
7.244359600749898931e+00,1.097350417014623857e-29,1.347573424645673363e-29,1.644425025322032404e-29,2.309022389666397463e-29,6.033645124178987011e-29,7.876352170825678489e-29,7.633960372045559030e-29
7.413102413009177383e+00,1.148624601440777326e-29,1.409307333219327681e-29,1.720317248932432843e-29,2.412742898583525690e-29,6.280571704346011124e-29,8.202264849977839223e-29,7.940597544967654501e-29
7.585775750291835706e+00,1.236684125330130730e-29,1.508218635170673761e-29,1.833911251510023273e-29,2.555360587660120556e-29,6.572199843037263766e-29,8.576189981287641235e-29,8.293875498563246610e-29
7.762471166286919910e+00,1.514991048535216338e-29,1.797826182607493782e-29,2.138686339473469925e-29,2.890408835756909476e-29,7.062406135976875837e-29,9.152176426920938554e-29,8.847778999092823890e-29
7.943282347242813124e+00,2.775537652158121528e-29,3.070375545044405681e-29,3.426766038129191002e-29,4.210018566438462171e-29,8.543700904331834453e-29,1.072309371917747241e-28,1.039515421198938002e-28
8.128305161640994925e+00,8.954672348351693796e-29,9.263001301937084585e-29,9.634918519961543765e-29,1.045078576339040647e-28,1.495322625490249647e-28,1.722680024892249617e-28,1.687393469899744288e-28
8.317637711026709013e+00,3.883447644529704241e-28,3.915980196034905626e-28,3.954603592807558870e-28,4.039485581479797663e-28,4.507434553854325909e-28,4.744769117941012749e-28,4.706880463423912006e-28
8.511380382023768121e+00,1.781875380764554471e-27,1.785389947818434456e-27,1.789335500502482947e-27,1.798138618332806173e-27,1.846816723456860166e-27,1.871611048583823556e-27,1.867555150740481189e-27
8.709635899560804972e+00,8.007082424076657565e-27,8.011165018201465863e-27,8.014914723615765908e-27,8.023989977751362730e-27,8.074735688779487681e-27,8.100646786272982076e-27,8.096309688928465857e-27
8.912509381337459402e+00,3.454290531042005187e-26,3.454886701713858323e-26,3.455110203847382310e-26,3.456042031507417402e-26,3.461359804917953701e-26,3.464067533982461603e-26,3.463596699004031813e-26
9.120108393559096527e+00,1.421176348969482485e-25,1.421313996424428313e-25,1.421261436144604102e-25,1.421359787405384372e-25,1.421925182121096486e-25,1.422209789148096116e-25,1.422154487939158565e-25
9.332543007969913873e+00,5.554902886184216115e-25,5.555373200109708715e-25,5.554991930524306517e-25,5.555113223241431136e-25,5.555743689428776316e-25,5.556055157523175475e-25,5.555973025750279001e-25
9.549925860214358408e+00,2.056071168221492126e-24,2.056253086249409313e-24,2.056081671245874757e-24,2.056103713501174361e-24,2.056185459580677249e-24,2.056225223087700650e-24,2.056207185847532175e-24
9.772372209558112033e+00,7.184859548776266846e-24,7.185552955093752647e-24,7.184877569630554675e-24,7.184937995520166750e-24,7.185085277509570110e-24,7.185156979103384017e-24,7.185102904649641384e-24
1.000000000000000000e+01,2.363852969031783089e-23,2.364103191688548854e-23,2.363857712965726264e-23,2.363877532502126359e-23,2.363915682677382475e-23,2.363934544298404382e-23,2.363916367219056814e-23
1.023292992280753566e+01,7.305796374667217144e-23,7.306642596422698537e-23,7.305811241007759483e-23,7.305877527183716525e-23,7.305995469672105660e-23,7.306055343730321358e-23,7.305994223345193579e-23
1.047128548050899610e+01,2.118151553872580640e-22,2.118418876821938209e-22,2.118156265502391221e-22,2.118177572568314401e-22,2.118214820004314471e-22,2.118234445100335599e-22,2.118214777193998404e-22
1.071519305237606012e+01,5.760543692237363553e-22,5.761331530413519791e-22,5.760558184451133377e-22,5.760622681155026057e-22,5.760735688926428959e-22,5.760797965730434745e-22,5.760738307924221128e-22
1.096478196143185180e+01,1.472197876912833166e-21,1.472414615520895380e-21,1.472202216724176135e-21,1.472220494972404275e-21,1.472252843250646308e-21,1.472271584642072381e-21,1.472254590877387632e-21
1.122018454301962898e+01,3.550158151165812992e-21,3.550716176295660635e-21,3.550170966396075985e-21,3.550219602819624847e-21,3.550306725224569843e-21,3.550360026684503482e-21,3.550314506324717296e-21
1.148153621496882870e+01,8.131755004219326890e-21,8.133104707401373245e-21,8.131792608830414308e-21,8.131915220678316112e-21,8.132136981639352700e-21,8.132280945469529930e-21,8.132165877938986623e-21
1.174897554939529165e+01,1.785123630531860208e-20,1.785431102604883060e-20,1.785134530716196337e-20,1.785164182972051756e-20,1.785218024724934593e-20,1.785255303290605744e-20,1.785227759137849632e-20
1.202264434617413080e+01,3.796316283060641294e-20,3.796974429571467535e-20,3.796346956095417939e-20,3.796416502119162505e-20,3.796542632303263087e-20,3.796636152905203309e-20,3.796573648383400081e-20
1.230268770812381085e+01,7.911284746671347550e-20,7.912594884291840001e-20,7.911366930717211775e-20,7.911525808718457072e-20,7.911813739274318408e-20,7.912042619176345109e-20,7.911908467202586611e-20
1.258925411794167459e+01,1.631905192652561934e-19,1.632143331196461351e-19,1.631925893627509480e-19,1.631961152911927669e-19,1.632025519802525303e-19,1.632080177109776238e-19,1.632053052933810210e-19
1.288249551693133554e+01,3.349119271519130173e-19,3.349504841008541536e-19,3.349168166016564424e-19,3.349243845075142631e-19,3.349384696189341805e-19,3.349511374823876408e-19,3.349459765074745439e-19
1.318256738556407370e+01,6.821671077941830928e-19,6.822208118399107837e-19,6.821780176195109507e-19,6.821937212424362216e-19,6.822237977593569177e-19,6.822521212778798935e-19,6.822428144241659022e-19
1.348962882591653312e+01,1.368413065981616856e-18,1.368472697953393864e-18,1.368436433697300053e-18,1.368468104722088571e-18,1.368530612310248618e-18,1.368591584441268171e-18,1.368575404523368656e-18
1.380384264602885303e+01,2.686225758874509684e-18,2.686262294126031788e-18,2.686274881876058939e-18,2.686337612923796821e-18,2.686464134243988320e-18,2.686591077830215012e-18,2.686563392008252867e-18
1.412537544622754027e+01,5.161267420238179222e-18,5.161206016539211600e-18,5.161370827942069925e-18,5.161494638285184515e-18,5.161745590418832684e-18,5.162004029776756964e-18,5.161957079214258349e-18
1.445439770745928065e+01,9.776096996183516984e-18,9.775723452692399393e-18,9.776315664494302355e-18,9.776561740044257051e-18,9.777054444506847793e-18,9.777576175853529775e-18,9.777499717086010072e-18
1.479108388168207178e+01,1.844490418376500992e-17,1.844356387535346125e-17,1.844536041796770466e-17,1.844584943656912501e-17,1.844681296685084541e-17,1.844786565827344916e-17,1.844775645644174649e-17
1.513561248436208651e+01,3.486249101964069262e-17,3.485840326278490351e-17,3.486341094193012271e-17,3.486436287261290011e-17,3.486623304035031336e-17,3.486834322734600293e-17,3.486823217148481499e-17
1.548816618912481147e+01,6.561218329842842888e-17,6.560137666314177202e-17,6.561396961911545548e-17,6.561576419376912221e-17,6.561933459768896574e-17,6.562347874465028719e-17,6.562347133133447865e-17
1.584893192461114175e+01,1.215281889294086688e-16,1.215031324677805099e-16,1.215315880923687536e-16,1.215348926680429098e-16,1.215415617171344264e-16,1.215494777845530428e-16,1.215497918077236602e-16
1.621810097358929781e+01,2.207343639883126289e-16,2.206814479594918339e-16,2.207408757113264330e-16,2.207469692524735977e-16,2.207592215736021365e-16,2.207740433690504384e-16,2.207750818200988636e-16
1.659586907437561365e+01,3.965373880468901559e-16,3.964292522492330016e-16,3.965500454759406361e-16,3.965615553828661905e-16,3.965840196060470480e-16,3.966117325792220302e-16,3.966144311415072109e-16
1.698243652461744446e+01,7.143085588201488921e-16,7.140825751373367285e-16,7.143328286190196029e-16,7.143547214008105818e-16,7.143960996479913753e-16,7.144483848782529253e-16,7.144553348086702965e-16
1.737800828749376336e+01,1.292727154710933285e-15,1.292249301200471341e-15,1.292771833685453198e-15,1.292812109962956879e-15,1.292887809004178864e-15,1.292985934469479282e-15,1.293003292734747360e-15
1.778279410038922848e+01,2.314053266634542285e-15,2.313083316655593331e-15,2.314133091805203886e-15,2.314204291167095681e-15,2.314339919902831731e-15,2.314519430718831053e-15,2.314558481256597601e-15
1.819700858609982674e+01,4.059977485844579546e-15,4.058117667774849184e-15,4.060121253801625587e-15,4.060246491336033268e-15,4.060484954231139834e-15,4.060805668364154723e-15,4.060884905174961199e-15
1.862087136662867692e+01,7.053141916912082589e-15,7.049651219607160933e-15,7.053407343188485899e-15,7.053636531874013041e-15,7.054056583999084517e-15,7.054629968775912720e-15,7.054785564634482493e-15
1.905460717963246253e+01,1.235151195196416254e-14,1.234478295228488006e-14,1.235199222068230489e-14,1.235241662427275414e-14,1.235316398005574626e-14,1.235420487142782184e-14,1.235452117257010491e-14
1.949844599758045405e+01,2.170489087324108847e-14,2.169183167496999744e-14,2.170571552291965431e-14,2.170646189529484480e-14,2.170777839535210312e-14,2.170965064835467709e-14,2.171029491001141512e-14
1.995262314968878670e+01,3.744745291010240064e-14,3.742316209620261459e-14,3.744884746514074458e-14,3.745010736069270224e-14,3.745236889833451920e-14,3.745563474709977252e-14,3.745686870080431412e-14
2.041737944669529625e+01,6.354011041989714723e-14,6.349650511184925455e-14,6.354255709955308523e-14,6.354475247215526674e-14,6.354860638483579907e-14,6.355423294676489519e-14,6.355649205801123737e-14
2.089296130854038580e+01,1.084391452954626005e-13,1.083595716701809346e-13,1.084434373431951574e-13,1.084474503855836611e-13,1.084541184431341424e-13,1.084639987853057668e-13,1.084682257851090590e-13
2.137962089502232388e+01,1.866359785015415875e-13,1.864882081829676820e-13,1.866430017814147237e-13,1.866499632027809292e-13,1.866614645491156236e-13,1.866788178486609016e-13,1.866868690053151173e-13
2.187761623949552003e+01,3.152838522819664370e-13,3.150191771932950749e-13,3.152950929248737323e-13,3.153064874389448300e-13,3.153258073592543842e-13,3.153553111755191518e-13,3.153699441509443646e-13
2.238721138568340052e+01,5.242537480799293755e-13,5.237935733670246819e-13,5.242727287904940722e-13,5.242921910445375177e-13,5.243244114404417695e-13,5.243739745065176868e-13,5.243996832149724776e-13
2.290867652767772356e+01,8.808567541316347692e-13,8.800391803002930434e-13,8.808881908047042422e-13,8.809231325386049568e-13,8.809777370750792327e-13,8.810629216514038054e-13,8.811092898832395820e-13
2.344228815319922532e+01,1.481640209944167465e-12,1.480183885744453828e-12,1.481687547135112576e-12,1.481745544252818855e-12,1.481837284998360182e-12,1.481982233521621723e-12,1.482065907175572721e-12
2.398832919019490006e+01,2.437277590592851849e-12,2.434781926270413865e-12,2.437350087092615123e-12,2.437442885542221629e-12,2.437593185001149710e-12,2.437832074221595084e-12,2.437976208233307800e-12
2.454708915685031201e+01,3.995424677424759025e-12,3.991168333761945867e-12,3.995542371219052250e-12,3.995704321927632395e-12,3.995952057907766002e-12,3.996348400413049404e-12,3.996596125508337564e-12
2.511886431509579509e+01,6.621426973465085856e-12,6.614025987830911773e-12,6.621595333090731629e-12,6.621870060707807757e-12,6.622281010952090729e-12,6.622947109293307649e-12,6.623381636005737535e-12
2.570395782768864734e+01,1.077621065519224396e-11,1.076370540752060835e-11,1.077643807521342085e-11,1.077686885502236204e-11,1.077753657014654136e-11,1.077862225339416122e-11,1.077935894041834896e-11
2.630267991895381385e+01,1.735619541749919939e-11,1.733540268040547158e-11,1.735653470973573976e-11,1.735725580592603934e-11,1.735833358732409009e-11,1.736008883181849252e-11,1.736131815155925355e-11
2.691534803926916553e+01,2.820590911821307195e-11,2.817079387449637785e-11,2.820633483349665243e-11,2.820755293309603406e-11,2.820930300378205422e-11,2.821218706834941163e-11,2.821427357424877252e-11
2.754228703338166184e+01,4.517120757789143644e-11,4.511315033180648320e-11,4.517163754887798217e-11,4.517353189436758257e-11,4.517634145394485561e-11,4.518096544474501778e-11,4.518442095562458298e-11
2.818382931264455138e+01,7.161616975145381641e-11,7.152155017860389953e-11,7.161663272023370889e-11,7.161974008093606777e-11,7.162419702827801578e-11,7.163152856549072219e-11,7.163716995409522960e-11
2.884031503126605855e+01,1.139362204187825175e-10,1.137808954097421198e-10,1.139363099618573695e-10,1.139414113849999747e-10,1.139484874922583915e-10,1.139602270491756371e-10,1.139695104581557958e-10
2.951209226666387053e+01,1.787883767038430493e-10,1.785381044286920674e-10,1.787873803247055072e-10,1.787952582494383640e-10,1.788064300639850521e-10,1.788248324163192594e-10,1.788397956436046948e-10
3.019951720402016093e+01,2.786926232519330208e-10,2.782926413364682726e-10,2.786897330004482967e-10,2.787025056928119685e-10,2.787198413243409821e-10,2.787484705088878225e-10,2.787724008291797529e-10
3.090295432513591933e+01,4.328119336610365015e-10,4.321742914468680352e-10,4.328042643920617677e-10,4.328244043299435220e-10,4.328513684946332473e-10,4.328959102703799098e-10,4.329340904247823123e-10
3.162277660168379256e+01,6.647515799401759324e-10,6.637489704007407489e-10,6.647350174517329833e-10,6.647661529371543500e-10,6.648077513852123795e-10,6.648758217722825162e-10,6.649358510041108252e-10
3.235936569296281107e+01,1.014299767328793828e-09,1.012734147302769945e-09,1.014267156413455518e-09,1.014316022822271513e-09,1.014378961546283549e-09,1.014482441534968776e-09,1.014576150362546892e-09
3.311311214825911264e+01,1.536797094864557128e-09,1.534368539043114424e-09,1.536733596448485602e-09,1.536808485524776991e-09,1.536904446226068598e-09,1.537060587502748768e-09,1.537205946576524500e-09
3.388441561392023971e+01,2.306020679846461210e-09,2.302295637113462900e-09,2.305904656217932280e-09,2.306018573059960603e-09,2.306161445185388909e-09,2.306393598390614905e-09,2.306616344603429137e-09
3.467368504525316553e+01,3.434299062990207426e-09,3.428625930076946247e-09,3.434091484091117079e-09,3.434264157781707163e-09,3.434476603220217087e-09,3.434819816010607539e-09,3.435158815845841549e-09
3.548133892335753359e+01,5.074807312237373408e-09,5.066236604127867648e-09,5.074442050220623066e-09,5.074699224874001805e-09,5.075011257910090196e-09,5.075512405420728299e-09,5.076023945135278471e-09
3.630780547701014171e+01,7.421870442496510942e-09,7.409066933160584856e-09,7.421249325170465775e-09,7.421628356731619021e-09,7.422080699724976810e-09,7.422803693976161404e-09,7.423566558666636776e-09
3.715352290971723903e+01,1.078879662608970124e-08,1.076977112800482133e-08,1.078774406755786044e-08,1.078829916038890769e-08,1.078895079579338199e-08,1.078998553116157584e-08,1.079111706424798975e-08
3.801893963205612437e+01,1.550572245941573575e-08,1.547781144443740061e-08,1.550398898255887117e-08,1.550478167477379423e-08,1.550570596308011248e-08,1.550716349115721293e-08,1.550881889624918288e-08
3.890451449942804629e+01,2.214080439908903597e-08,2.210010090294431971e-08,2.213796993823245147e-08,2.213910274514144821e-08,2.214040161803538024e-08,2.214243850759963568e-08,2.214484527892629616e-08
3.981071705534973404e+01,3.127312354179857076e-08,3.121448180069988299e-08,3.126858096892556638e-08,3.127015246434639014e-08,3.127195414952725783e-08,3.127475417532800633e-08,3.127820769347562840e-08
4.073802778041125805e+01,4.382466890782147479e-08,4.374086148298997195e-08,4.381747250568570993e-08,4.381964409761198120e-08,4.382210889729633392e-08,4.382591833273635790e-08,4.383083075165099826e-08
4.168693834703355350e+01,6.079464262274564506e-08,6.067620012137480968e-08,6.078341523870160610e-08,6.078634016243895103e-08,6.078967307123622066e-08,6.079477144135457645e-08,6.080167480060341800e-08
4.265795188015925277e+01,8.355911020577806772e-08,8.339339638134198010e-08,8.354183338137176463e-08,8.354572008392613130e-08,8.355015911746640813e-08,8.355689385963282110e-08,8.356648877114416064e-08
4.365158322401661195e+01,1.136967606336597282e-07,1.134674520410347408e-07,1.136705288315540498e-07,1.136755801240515122e-07,1.136814103884907504e-07,1.136901538080429818e-07,1.137033280577637901e-07
4.466835921509630225e+01,1.531457401870097574e-07,1.528320004649045697e-07,1.531064941094227469e-07,1.531129383960810924e-07,1.531204934068652607e-07,1.531316666524066702e-07,1.531495344928211811e-07
4.570881896148751622e+01,2.040283442120818128e-07,2.036042026678381173e-07,2.039703882436698034e-07,2.039783810314292973e-07,2.039880091983189402e-07,2.040020075708702177e-07,2.040259173610389992e-07
4.677351412871981040e+01,2.688958328843405669e-07,2.683292340396120734e-07,2.688115087680258967e-07,2.688212595476139029e-07,2.688333672413173478e-07,2.688505736794770613e-07,2.688821578813076580e-07
4.786300923226384896e+01,3.501245589388098984e-07,3.493775095655222743e-07,3.500035735604423951e-07,3.500150441789155156e-07,3.500300406003745752e-07,3.500506808160183259e-07,3.500917972101460029e-07
4.897788193684461078e+01,4.504209428471051123e-07,4.494485036709695925e-07,4.502498190811975084e-07,4.502629761554856085e-07,4.502812680849653719e-07,4.503054215493936426e-07,4.503582020302044074e-07
5.011872336272725192e+01,5.720164720282509012e-07,5.707676903894345212e-07,5.717780909051368750e-07,5.717927095879434558e-07,5.718147691457761416e-07,5.718421687757198076e-07,5.719089294652382163e-07
5.128613839913648320e+01,7.167847055978188716e-07,7.152030575571327681e-07,7.164573721188921854e-07,7.164729163223708392e-07,7.164991688358163150e-07,7.165291396188474309e-07,7.166123129174197226e-07
5.248074602497728591e+01,8.860055179389395899e-07,8.840299798836796545e-07,8.855630013035974438e-07,8.855789585054356223e-07,8.856100253091788695e-07,8.856413730583766495e-07,8.857434625407615574e-07
5.370317963702527209e+01,1.079771399379811829e-06,1.077338745043332178e-06,1.079182223126076166e-06,1.079197903615541694e-06,1.079234579717087238e-06,1.079265399260295701e-06,1.079388806827359590e-06
5.495408738576248453e+01,1.297308720132317482e-06,1.294356045194490151e-06,1.296536896521529837e-06,1.296551902584088738e-06,1.296595479937949032e-06,1.296623226660036212e-06,1.296770181485508227e-06
5.623413251903490817e+01,1.536519426573019462e-06,1.532986320297437429e-06,1.535524260085152933e-06,1.535538701382315571e-06,1.535591325759112559e-06,1.535612604711717045e-06,1.535785028618531496e-06
5.754399373371566639e+01,1.794157417016565973e-06,1.789990171024614183e-06,1.792895078331504297e-06,1.792910249201476351e-06,1.792975372899807599e-06,1.792986177482328690e-06,1.793185593621662448e-06
5.888436553555889930e+01,2.066155253669769710e-06,2.061309579979013579e-06,2.064580993536980009e-06,2.064600507447162600e-06,2.064683532030745904e-06,2.064679492784458434e-06,2.064906986963054072e-06
6.025595860743574406e+01,2.347656032030653433e-06,2.342099762149433736e-06,2.345725093089978314e-06,2.345755062522535357e-06,2.345863915533498968e-06,2.345840303863278438e-06,2.346096424081215659e-06
6.165950018614822170e+01,2.634410017820210324e-06,2.628125661707544514e-06,2.632081322682866924e-06,2.632132261361793813e-06,2.632278322179780742e-06,2.632230864742593908e-06,2.632515795714812809e-06
6.309573444801930009e+01,2.922680064345877100e-06,2.915665829678372507e-06,2.919920030529362359e-06,2.920008520769486218e-06,2.920207177178142144e-06,2.920132570706390315e-06,2.920446235038976357e-06
6.456542290346556001e+01,3.209673314586901848e-06,3.201944477764776391e-06,3.206457888280765001e-06,3.206606671249324240e-06,3.206877453407670187e-06,3.206773654790681838e-06,3.207115697997880882e-06
6.606934480075958049e+01,3.496599051734157927e-06,3.488187049824782495e-06,3.492916553370066851e-06,3.493156648133264690e-06,3.493523918364592027e-06,3.493391301563608077e-06,3.493761478778003713e-06
6.760829753919819041e+01,3.789219586026323851e-06,3.780168364281163106e-06,3.785074012452839636e-06,3.785446766679496845e-06,3.785939762855458876e-06,3.785781809869364766e-06,3.786180389015857907e-06
6.918309709189362877e+01,4.095992240003893021e-06,4.086357804552818799e-06,4.091403436338904327e-06,4.091959766329293283e-06,4.092611518880887225e-06,4.092435080355098417e-06,4.092862702604559427e-06
7.079457843841380793e+01,4.431359574223464801e-06,4.421206023586199794e-06,4.426362458214215970e-06,4.427163210803518214e-06,4.428010090282527594e-06,4.427825802535005898e-06,4.428283834416741940e-06
7.244359600749898220e+01,4.819024834556554884e-06,4.808419715816414438e-06,4.813667842760029314e-06,4.814785019068655429e-06,4.815866407176889841e-06,4.815689422015934667e-06,4.816180336674371606e-06
7.413102413009177383e+01,5.291458386952518722e-06,5.280468649793180900e-06,5.285800514656632886e-06,5.287318088619831334e-06,5.288674911576472852e-06,5.288524683345416778e-06,5.289052207667560915e-06
7.585775750291836061e+01,5.892134994715669550e-06,5.880821540240578833e-06,5.886243113143798747e-06,5.888258830938981726e-06,5.889934247721125273e-06,5.889834373488676165e-06,5.890403947124365178e-06
7.762471166286920266e+01,6.676477177507753109e-06,6.664891564302241495e-06,6.670422640004719328e-06,6.673050697274261528e-06,6.675090829400882405e-06,6.675068867688149559e-06,6.675687993388053166e-06
7.943282347242814012e+01,7.711336862854079694e-06,7.699521603450690401e-06,7.705194006371751753e-06,7.708568129758015808e-06,7.711021847696938392e-06,7.711108336549861092e-06,7.711786752231127148e-06
8.128305161640994925e+01,9.073986257635419851e-06,9.061976535468963944e-06,9.067834967394541304e-06,9.072112219230670253e-06,9.075031452101704616e-06,9.075258299846938702e-06,9.076008266280107155e-06
8.317637711026708303e+01,1.085061511640156659e-05,1.083844648104043800e-05,1.084454749368541261e-05,1.084991284209751200e-05,1.085335397309932725e-05,1.085375273036505808e-05,1.085458922069135388e-05
8.511380382023767766e+01,1.312945798940964567e-05,1.311719340995909930e-05,1.312358866386965643e-05,1.313025585388025203e-05,1.313427990480393138e-05,1.313487939982632187e-05,1.313581906705218772e-05
8.709635899560805683e+01,1.598927433783489489e-05,1.597704382752524718e-05,1.598375779153541636e-05,1.599196616837510562e-05,1.599663639165483170e-05,1.599746004335305831e-05,1.599851929832624885e-05
8.912509381337459047e+01,1.949262415683678586e-05,1.948067180700487256e-05,1.948767695676155000e-05,1.949768848460188621e-05,1.950306812405257838e-05,1.950413195184960848e-05,1.950532454677090770e-05
9.120108393559097237e+01,2.366756087543092700e-05,2.365632575787451761e-05,2.366347820838875788e-05,2.367555842763696965e-05,2.368170220419898216e-05,2.368301234440540857e-05,2.368434388302948312e-05
9.332543007969914584e+01,2.849606203988073284e-05,2.848625871225149642e-05,2.849323924495314654e-05,2.850763186123948827e-05,2.851457684846491478e-05,2.851612781469239260e-05,2.851758998660345446e-05
9.549925860214358408e+01,3.391002798619097993e-05,3.390273900468814764e-05,3.390898919715157377e-05,3.392589028398773052e-05,3.393364446290773764e-05,3.393541972612223887e-05,3.393698388173743615e-05
9.772372209558110967e+01,3.978893740545903464e-05,3.978567900461087143e-05,3.979034134193774419e-05,3.980986141551304882e-05,3.981839132180135582e-05,3.982036692961313977e-05,3.982197798112246034e-05
1.000000000000000000e+02,4.597110534940292511e-05,4.597387216602427895e-05,4.597575380743221143e-05,4.599788486766896538e-05,4.600710568096262647e-05,4.600925409238213723e-05,4.601082640854532328e-05
1.023292992280753566e+02,5.228246402901683593e-05,5.229366556944077006e-05,5.229130149279929095e-05,5.231589902231874447e-05,5.232567830320531576e-05,5.232797359484523553e-05,5.232939333318716740e-05
1.047128548050898473e+02,5.855847734952942190e-05,5.858088028359993807e-05,5.857256769842965501e-05,5.859932145642603190e-05,5.860947537049222481e-05,5.861189520155554201e-05,5.861302174192621465e-05
1.071519305237606972e+02,6.467372286541907538e-05,6.471031395461594867e-05,6.469419269405949442e-05,6.472260016377412797e-05,6.473290190359346483e-05,6.473542125210213932e-05,6.473609321833672086e-05
1.096478196143185073e+02,7.058153793522367614e-05,7.063527551329231943e-05,7.060953777851902377e-05,7.063892613507578508e-05,7.064914322206966883e-05,7.065173695518060792e-05,7.065178834480684560e-05
1.122018454301963004e+02,7.630365481610341732e-05,7.637725886007779995e-05,7.634026854305507983e-05,7.636975558503147270e-05,7.637967242887235778e-05,7.638229407443647521e-05,7.638156315820767491e-05
1.148153621496881698e+02,8.196355846884056376e-05,8.205929555453483383e-05,8.200980534782734664e-05,8.203834695207725986e-05,8.204781894163463507e-05,8.205039507144715725e-05,8.204874231495205839e-05
1.174897554939530266e+02,8.773958205846430121e-05,8.785907268209985444e-05,8.779623624645456633e-05,8.782257822530105515e-05,8.783155948431439351e-05,8.783396895955909787e-05,8.783128446076628236e-05
1.202264434617413116e+02,9.383801799878314670e-05,9.398220584530401394e-05,9.390560701128699531e-05,9.392828371616256903e-05,9.393685568904425556e-05,9.393892225723381921e-05,9.393513135239974258e-05
1.230268770812381121e+02,1.005016963188961845e-04,1.006709508547910868e-04,1.005806628344449943e-04,1.005981111441211432e-04,1.006065337857476639e-04,1.006080444268698263e-04,1.006031145173814435e-04
1.258925411794166251e+02,1.079129638908785240e-04,1.081071616590549984e-04,1.080035568034035440e-04,1.080140796547350644e-04,1.080227724608303166e-04,1.080234868949757321e-04,1.080174206862327766e-04
1.288249551693134833e+02,1.162522491933157059e-04,1.164710966915520260e-04,1.163548628476714227e-04,1.163568450568943155e-04,1.163664250566655143e-04,1.163661252508571071e-04,1.163589634019304968e-04
1.318256738556407299e+02,1.256114768823683660e-04,1.258546852185992327e-04,1.257266904044612710e-04,1.257186824116587616e-04,1.257299263128591423e-04,1.257284560007949307e-04,1.257202703056920369e-04
1.348962882591653170e+02,1.360671686821915568e-04,1.363347897075506811e-04,1.361961173598592119e-04,1.361771118895067955e-04,1.361909675741514517e-04,1.361882900661364794e-04,1.361791834392268061e-04
1.380384264602883775e+02,1.476665750544386838e-04,1.479589551523996190e-04,1.478108755335593447e-04,1.477804440650732037e-04,1.477979910684008164e-04,1.477942170899850687e-04,1.477843228542100615e-04
1.412537544622755377e+02,1.604776834668269049e-04,1.607955372020718155e-04,1.606396501745567897e-04,1.605982152123245201e-04,1.606206747705137873e-04,1.606160928841008642e-04,1.606055807468592374e-04
1.445439770745927888e+02,1.746016764955233137e-04,1.749460190489055618e-04,1.747840685409064970e-04,1.747329889766782544e-04,1.747616670633063960e-04,1.747567263481850000e-04,1.747457912281460393e-04
1.479108388168207284e+02,1.902216524033865702e-04,1.905936619023873341e-04,1.904275652783152977e-04,1.903692806914369104e-04,1.904055519354862919e-04,1.904008407137135640e-04,1.903897027748841680e-04
1.513561248436207052e+02,2.075906511928040624e-04,2.079916085885457234e-04,2.078232721393122166e-04,2.077612680371152269e-04,2.078065293480222254e-04,2.078027154020050380e-04,2.077916049312640199e-04
1.548816618912482852e+02,2.270089932524698611e-04,2.274403987319267666e-04,2.272714595688036122e-04,2.272101476201368597e-04,2.272657430256633899e-04,2.272635197293710403e-04,2.272526489148452781e-04
1.584893192461114211e+02,2.487833965423600713e-04,2.492471986233002826e-04,2.490788690911920414e-04,2.490234222821267646e-04,2.490905516223105350e-04,2.490905941918770050e-04,2.490801308295028781e-04
1.621810097358929852e+02,2.731345057348343454e-04,2.736333647501933337e-04,2.734661026063608404e-04,2.734220546714671678e-04,2.735016486706548381e-04,2.735045405382864831e-04,2.734945691575085521e-04
1.659586907437559660e+02,3.001685342317136256e-04,3.007061327094947374e-04,3.005397227251930094e-04,3.005126390689946757e-04,3.006052766676971201e-04,3.006115011067483802e-04,3.006019988563172693e-04
1.698243652461746080e+02,3.298030180826052237e-04,3.303843284627465578e-04,3.302182080235386771e-04,3.302133016701572698e-04,3.303191339888801917e-04,3.303290723204050641e-04,3.303198995990288753e-04
1.737800828749376194e+02,3.617577525114258250e-04,3.623889292186633867e-04,3.622222062111267221e-04,3.622438652811500563e-04,3.623625501417232172e-04,3.623764745593992926e-04,3.623673661182323516e-04
1.778279410038922776e+02,3.955508826664599887e-04,3.962389677078214105e-04,3.960709314443308388e-04,3.961224699870543741e-04,3.962531992425480810e-04,3.962713063054912940e-04,3.962618984586288042e-04
1.819700858609982674e+02,4.305463104389478440e-04,4.312988101698665678e-04,4.311290649730385987e-04,4.312123658627238965e-04,4.313539251460568103e-04,4.313763337669426030e-04,4.313661893546323189e-04
1.862087136662865703e+02,4.660386492899957372e-04,4.668630354566249193e-04,4.666915773149984677e-04,4.668070650378064847e-04,4.669579872288696660e-04,4.669847621105030011e-04,4.669734209373265833e-04
1.905460717963248385e+02,5.013614524603698160e-04,5.022644886275637452e-04,5.020915946143801687e-04,5.022382399552885067e-04,5.023969825855105747e-04,5.024281399862932495e-04,5.024151705312444871e-04
1.949844599758045547e+02,5.359357901599325720e-04,5.369234326103190097e-04,5.367489475955312082e-04,5.369243010768139091e-04,5.370893792619378616e-04,5.371248644379626605e-04,5.371098877121401483e-04
1.995262314968878741e+02,5.693614914147786601e-04,5.704387185571416739e-04,5.702614922235412984e-04,5.704619176137532910e-04,5.706321409511146657e-04,5.706717951738116959e-04,5.706545335489255017e-04
2.041737944669527565e+02,6.014354401791648097e-04,6.026065524340795980e-04,6.024232400351502191e-04,6.026439779584057002e-04,6.028184686755220850e-04,6.028619808494073374e-04,6.028422461818406727e-04
2.089296130854040712e+02,6.322322543114310047e-04,6.335016815579528346e-04,6.333067130920463873e-04,6.335423216906316659e-04,6.337207765655786034e-04,6.337677052904400156e-04,6.337454330893107363e-04
2.137962089502232459e+02,6.620734716132054129e-04,6.634471068566961862e-04,6.632322995309279830e-04,6.634771607430038588e-04,6.636599272818904157e-04,6.637097963314335857e-04,6.636850408232339120e-04
2.187761623949551790e+02,6.914933266755642592e-04,6.929796208657683365e-04,6.927346869922331460e-04,6.929834665661342404e-04,6.931716974918605140e-04,6.932240597795504390e-04,6.931970048923012965e-04
2.238721138568337778e+02,7.211654658605936566e-04,7.227772274608133905e-04,7.224907923577286945e-04,7.227392421108401856e-04,7.229350130125846785e-04,7.229896821257700930e-04,7.229606414783673086e-04
2.290867652767774700e+02,7.519254894621308413e-04,7.536814077740616648e-04,7.533427763097135053e-04,7.535887162922416888e-04,7.537952408106949817e-04,7.538525290868079536e-04,7.538219573150650070e-04
2.344228815319922603e+02,7.846436085538818902e-04,7.865695188404174445e-04,7.861707924456322154e-04,7.864150561942319373e-04,7.866368263483345486e-04,7.866977729476073338e-04,7.866662816680266776e-04
2.398832919019489793e+02,8.202577671265383081e-04,8.223880223754487847e-04,8.219262928835589354e-04,8.221738192667681858e-04,8.224168246424871844e-04,8.224834680267280968e-04,8.224518359651439812e-04
2.454708915685028501e+02,8.597260342518077718e-04,8.621039596257353433e-04,8.615834475939874483e-04,8.618441717543313084e-04,8.621160299948901545e-04,8.621915556426169858e-04,8.621607337561252487e-04
2.511886431509582280e+02,9.039919297209310324e-04,9.066695323462282182e-04,9.061028667588757112e-04,9.063922095306441423e-04,9.067022098220602327e-04,9.067909943335132963e-04,9.067620853585339107e-04
2.570395782768864592e+02,9.539538737160278099e-04,9.569907490342180164e-04,9.563990948692958254e-04,9.567377069124295653e-04,9.570966484636274666e-04,9.572041194774934562e-04,9.571783120276048610e-04
2.630267991895381670e+02,1.010290937408284302e-03,1.013752125907273465e-03,1.013163477815753628e-03,1.013575957456459018e-03,1.013995658976784555e-03,1.014127915705058955e-03,1.014106350982513097e-03
2.691534803926913924e+02,1.073438498870118085e-03,1.077391657593351109e-03,1.076838645800192069e-03,1.077351630541377838e-03,1.077844322300071508e-03,1.078007690886718679e-03,1.077991298791561737e-03
2.754228703338168884e+02,1.143358586092000154e-03,1.147870137631766497e-03,1.147386287736430407e-03,1.148025769226444911e-03,1.148603176350824345e-03,1.148803613612965450e-03,1.148792907949982818e-03
2.818382931264454783e+02,1.219461359313952532e-03,1.224592796640964175e-03,1.224208517400877418e-03,1.224996688967312352e-03,1.225669055339139715e-03,1.225911554982397162e-03,1.225906427637459212e-03
2.884031503126605571e+02,1.300564757495870213e-03,1.306368431505381799e-03,1.306107313411431717e-03,1.307059843809999476e-03,1.307834926555421703e-03,1.308123058211012844e-03,1.308122611619278982e-03
2.951209226666384211e+02,1.385007250485780937e-03,1.391523446192120339e-03,1.391401036123656159e-03,1.392525182322897591e-03,1.393407844300926200e-03,1.393743521026528150e-03,1.393746036780990107e-03
3.019951720402019077e+02,1.470927868352884084e-03,1.478183799567648737e-03,1.478207973182712413e-03,1.479502652755814189e-03,1.480494801769885243e-03,1.480878455653299522e-03,1.480881519767177296e-03
3.090295432513592004e+02,1.556416146829568388e-03,1.564424650606388882e-03,1.564597149328279162e-03,1.566053918273085151e-03,1.567154811347837079e-03,1.567585630526658691e-03,1.567586341176256453e-03
3.162277660168379612e+02,1.639864644999626184e-03,1.648626418408926471e-03,1.648946265429181114e-03,1.650552034065251713e-03,1.651759087336539516e-03,1.652235577167339257e-03,1.652230884019725886e-03
3.235936569296280823e+02,1.720103360154405601e-03,1.729608340289939990e-03,1.730073745775402745e-03,1.731813860182529821e-03,1.733123168677931040e-03,1.733643627521566383e-03,1.733630630151967176e-03
3.311311214825907427e+02,1.796498635919628259e-03,1.806729016253331554e-03,1.807339352200393453e-03,1.809200798310489503e-03,1.810607856697690103e-03,1.811170737045749487e-03,1.811146968129321091e-03
3.388441561392027666e+02,1.869043512272157773e-03,1.879978116403004237e-03,1.880733896452266903e-03,1.882707975439595807e-03,1.884208081818738913e-03,1.884812197438533220e-03,1.884775775907059948e-03
3.467368504525316553e+02,1.938071122289680747e-03,1.949688661621280534e-03,1.950589815542386630e-03,1.952673241733666977e-03,1.954261409278589857e-03,1.954905862350630845e-03,1.954855527255301186e-03
3.548133892335753217e+02,2.004257459921021146e-03,2.016539392898971089e-03,2.017582241259423433e-03,2.019777314096624955e-03,2.021448149006592997e-03,2.022132016026696299e-03,2.022067017514519137e-03
3.630780547701010050e+02,2.068510529082038564e-03,2.081444911568840813e-03,2.082620619060086484e-03,2.084934417404636555e-03,2.086681998188325352e-03,2.087404259655292228e-03,2.087324249277150781e-03
3.715352290971727598e+02,2.131896796121918267e-03,2.145480400653631322e-03,2.146774789230848374e-03,2.149217892238266918e-03,2.151036091346915976e-03,2.151795540793241535e-03,2.151700490227181645e-03
3.801893963205612863e+02,2.195586900493414883e-03,2.209827182222288619e-03,2.211222213869338572e-03,2.213807590156509526e-03,2.215690595301872227e-03,2.216485992361448033e-03,2.216376102100020649e-03
3.890451449942804629e+02,2.260805714984751372e-03,2.275720483584293442e-03,2.277198035924932976e-03,2.279939826694146222e-03,2.281883029818649027e-03,2.282713431270418699e-03,2.282589107247831942e-03
3.981071705534969283e+02,2.328601488435222844e-03,2.344217242099108992e-03,2.345761973816897807e-03,2.348673668154209818e-03,2.350674244812837616e-03,2.351539206177055176e-03,2.351401024015970561e-03
4.073802778041130068e+02,2.399679656492776422e-03,2.416025910321702597e-03,2.417627642141818769e-03,2.420721204039476097e-03,2.422778424663119337e-03,2.423678105528454321e-03,2.423526645057115427e-03
4.168693834703354923e+02,2.474211403377090876e-03,2.491314680809411132e-03,2.492969452726965553e-03,2.496253138380224740e-03,2.498368249407865397e-03,2.499303173775417695e-03,2.499138875621917562e-03
4.265795188015925419e+02,2.551565893988252780e-03,2.569440544631140626e-03,2.571147370502095773e-03,2.574623905435740115e-03,2.576799002244293570e-03,2.577769433924944308e-03,2.577592316375662725e-03
4.365158322401656505e+02,2.630406893618424981e-03,2.649046909949537981e-03,2.650803688501322548e-03,2.654468120934889378e-03,2.656704771989542354e-03,2.657709927010379770e-03,2.657519260115640079e-03
4.466835921509634773e+02,2.708817222689684917e-03,2.728190064957202940e-03,2.729988588840986420e-03,2.733827380268766000e-03,2.736124932255508402e-03,2.737162244612413673e-03,2.736956334613691814e-03
4.570881896148752048e+02,2.784779790325486726e-03,2.804824127761120726e-03,2.806646945517609834e-03,2.810637757207027493e-03,2.812992034374056823e-03,2.814056828632408459e-03,2.813832947788780237e-03
4.677351412871981324e+02,2.856591500902334706e-03,2.877220846112493215e-03,2.879040943550917331e-03,2.883154745483999370e-03,2.885557738771302779e-03,2.886643452233327977e-03,2.886397961826098549e-03
4.786300923226380064e+02,2.923527971862334516e-03,2.944638863585376676e-03,2.946424291196335279e-03,2.950628418521192807e-03,2.953068744488135302e-03,2.954167931450977277e-03,2.953896648455968301e-03
4.897788193684466478e+02,2.986051753934393631e-03,3.007537527746801786e-03,3.009258447528449527e-03,3.013521604924733477e-03,3.015986324442055267e-03,3.017092071071131483e-03,3.016790729794984523e-03
5.011872336272724624e+02,3.046103070907467490e-03,3.067870567229461637e-03,3.069510335249314107e-03,3.073808238759676015e-03,3.076285591482217155e-03,3.077393345964055463e-03,3.077058175494295014e-03
5.128613839913648462e+02,3.106679109560566126e-03,3.128663166214625674e-03,3.130227108037788534e-03,3.134547452014647614e-03,3.137029458094558760e-03,3.138138416047479839e-03,3.137766550978990029e-03
5.248074602497722481e+02,3.171413474356138233e-03,3.193589551050038649e-03,3.195111853496053391e-03,3.199457961061605467e-03,3.201943099847568645e-03,3.203056962950672892e-03,3.202646642433786255e-03
5.370317963702532325e+02,3.243616189382752049e-03,3.266005148108270216e-03,3.267547871902245701e-03,3.271939582203984859e-03,3.274433719246352785e-03,3.275560375316378947e-03,3.275110882163734770e-03
5.495408738576247742e+02,3.325669016551418070e-03,3.348332833161628101e-03,3.349979917191816745e-03,3.354452411252426165e-03,3.356968422208850451e-03,3.358118697854826223e-03,3.357630021949723192e-03
5.623413251903490391e+02,3.418413998455755928e-03,3.441445062434844628e-03,3.443290105431247826e-03,3.447889883646360933e-03,3.450445394018963625e-03,3.451631133784556060e-03,3.451103461175148920e-03
5.754399373371566071e+02,3.520794103604768261e-03,3.544297023710149801e-03,3.546426703902845392e-03,3.551205774549360400e-03,3.553819992350103294e-03,3.555051604302860834e-03,3.554484734942865362e-03
5.888436553555883393e+02,3.630297808249363049e-03,3.654371813846228265e-03,3.656851170185699759e-03,3.661861236612602103e-03,3.664551246928873449e-03,3.665835778075851245e-03,3.665228687662659430e-03
6.025595860743580943e+02,3.743380429260279810e-03,3.768101244555315497e-03,3.770962693167959328e-03,3.776249251813364183e-03,3.779026869864384949e-03,3.780366723342438312e-03,3.779717322161641694e-03
6.165950018614821602e+02,3.856220673180468447e-03,3.881630196749937152e-03,3.884868707823533815e-03,3.890467236914082853e-03,3.893337375135370003e-03,3.894729903441916316e-03,3.894035183045567970e-03
6.309573444801930009e+02,3.965548031992333425e-03,3.991650867426043553e-03,3.995225721818302864e-03,4.001158380446533103e-03,4.004118884436584820e-03,4.005557038671034124e-03,4.004813395148115046e-03
6.456542290346549180e+02,4.069047673222060679e-03,4.095815284977015990e-03,4.099655893858653553e-03,4.105930315890378782e-03,4.108972926300269793e-03,4.110446253812767049e-03,4.109650114461320045e-03
6.606934480075964302e+02,4.165786111305363679e-03,4.193167242115471149e-03,4.197181794625757904e-03,4.203790411014200756e-03,4.206903114578371648e-03,4.208399113454154745e-03,4.207547503174986769e-03
6.760829753919819041e+02,4.256049636987581201e-03,4.283981331364520966e-03,4.288064542962799139e-03,4.294985289934472560e-03,4.298154537234082952e-03,4.299659856120257098e-03,4.298750971586211278e-03
6.918309709189362593e+02,4.341196297538920008e-03,4.369618079281670231e-03,4.373657444492163975e-03,4.380855083263741727e-03,4.384067598570134602e-03,4.385568952977806322e-03,4.384602467260943076e-03
7.079457843841373688e+02,4.423252464165466392e-03,4.452113699501931803e-03,4.455993033521853802e-03,4.463420392344949125e-03,4.466663959843680289e-03,4.468148577189706531e-03,4.467125722055576530e-03
7.244359600749905894e+02,4.504665142441284173e-03,4.533933011215706722e-03,4.537536797778949672e-03,4.545139447260475307e-03,4.548403360289906758e-03,4.549859430715287069e-03,4.548782874621859658e-03
7.413102413009177099e+02,4.588089357229147361e-03,4.617754166791575299e-03,4.620971296504986121e-03,4.628692634621119767e-03,4.631967325766064153e-03,4.633384457269855601e-03,4.632257946455346255e-03
7.585775750291835493e+02,4.676075323168464234e-03,4.706153123891497134e-03,4.708881651022644478e-03,4.716669459279036400e-03,4.719945813029074316e-03,4.721315632010703554e-03,4.720143511842888814e-03
7.762471166286911739e+02,4.770668316691331623e-03,4.801202901177277840e-03,4.803354201122696752e-03,4.811164997099055818e-03,4.814433260216106382e-03,4.815749625383611461e-03,4.814536161220264038e-03
7.943282347242821970e+02,4.873272811824808440e-03,4.904339900061164235e-03,4.905841752972737307e-03,4.913644910052899356e-03,4.916893943895628630e-03,4.918153611658480570e-03,4.916902452864451573e-03
8.128305161640995493e+02,4.983989249992583359e-03,5.015694003529032330e-03,5.016486287376325549e-03,5.024262354322304829e-03,5.027477732543767647e-03,5.028679840487597363e-03,5.027393294381912736e-03
8.317637711026708303e+02,5.101326299807559632e-03,5.133800194646345044e-03,5.133824654968062798e-03,5.141559119177398392e-03,5.144720928094214524e-03,5.145866155931568681e-03,5.144544553038246301e-03
8.511380382023759239e+02,5.221986102115279416e-03,5.255377175384127672e-03,5.254560028616763606e-03,5.262234180658176969e-03,5.265314360717142025e-03,5.266403084545326699e-03,5.265044075248426388e-03
8.709635899560814778e+02,5.341105356707018595e-03,5.375564052179798019e-03,5.373797104797945964e-03,5.381376127400806265e-03,5.384336378774977512e-03,5.385366331503859891e-03,5.383964527890411703e-03
8.912509381337458763e+02,5.452777093078632273e-03,5.488438061895872105e-03,5.485562235856478695e-03,5.492985392079078114e-03,5.495775659706013394e-03,5.496739786192359097e-03,5.495286674967467602e-03
9.120108393559096385e+02,5.550945404119477303e-03,5.587909652219796679e-03,5.583711266990950932e-03,5.590887835721931876e-03,5.593447801284054388e-03,5.594332677722602468e-03,5.592817056531577957e-03
9.332543007969904920e+02,5.630398694540927375e-03,5.668719728133882196e-03,5.662934392168646192e-03,5.669746178050406697e-03,5.672008444515635323e-03,5.672793466353816434e-03,5.671202107895746344e-03
9.549925860214368640e+02,5.687497061373131095e-03,5.727169974606195930e-03,5.719502374304507100e-03,5.725812246700489293e-03,5.727708089690241970e-03,5.728366115710427711e-03,5.726685070934065501e-03
9.772372209558111535e+02,5.721059675283902274e-03,5.762021264529351532e-03,5.752180433522022934e-03,5.757849569367735898e-03,5.759316969090523541e-03,5.759816673732730263e-03,5.758032887295754833e-03
1.000000000000000000e+03,5.732556833176691465e-03,5.774694398864036772e-03,5.762431733729787148e-03,5.767339190586454403e-03,5.768330978712621696e-03,5.768640209509512395e-03,5.766743113632975815e-03
1.023292992280753651e+03,5.725653480337052070e-03,5.768819561030347730e-03,5.753964598162076595e-03,5.758024619937143762e-03,5.758515456873200371e-03,5.758604933129114409e-03,5.756587962045187946e-03
1.047128548050898416e+03,5.705890399225342809e-03,5.749923500527502791e-03,5.732410873198086169e-03,5.735585546218299399e-03,5.735576165419810704e-03,5.735423131780030374e-03,5.733284555044050601e-03
1.071519305237607114e+03,5.679701562756453090e-03,5.724446327337830674e-03,5.704328794364634664e-03,5.706633783964736029e-03,5.706151681242654754e-03,5.705742966763102490e-03,5.703486283282687037e-03
1.096478196143185187e+03,5.653767851561968157e-03,5.699098224298315696e-03,5.676544038567935685e-03,5.678044470557752632e-03,5.677140282094673800e-03,5.676474002000875090e-03,5.674107430869313601e-03
1.122018454301962947e+03,5.633994927431475175e-03,5.679828153437037862e-03,5.655097667438555367e-03,5.655895374234182899e-03,5.654635312055825494e-03,5.653720889366725330e-03,5.651256301941059296e-03
1.148153621496881669e+03,5.624979089216042977e-03,5.671286695248071996e-03,5.644701697447082958e-03,5.644916684067628754e-03,5.643373414901739840e-03,5.642230485060151582e-03,5.639681708669934054e-03
1.174897554939530210e+03,5.629756978131584925e-03,5.676567710873511516e-03,5.648476527124064381e-03,5.648227619551870332e-03,5.646470158799198405e-03,5.645126106944215946e-03,5.642507240179122849e-03
1.202264434617413144e+03,5.649729857798987259e-03,5.697126032760548887e-03,5.667870203256329502e-03,5.667256071830647189e-03,5.665341361894363388e-03,5.663828357053492767e-03,5.661152151445482048e-03
1.230268770812381035e+03,5.684557199907721257e-03,5.732664552359657308e-03,5.702552971536770793e-03,5.701637662127598261e-03,5.699604599819186983e-03,5.697956336224568701e-03,5.695233156338339910e-03
1.258925411794166166e+03,5.732918579256719889e-03,5.781890379822299947e-03,5.751184564025285141e-03,5.749990341992111675e-03,5.747857600656747744e-03,5.746106486133810247e-03,5.743343894376675730e-03
1.288249551693134890e+03,5.792439020202276405e-03,5.842435327673783062e-03,5.811342285578725321e-03,5.809848349221505281e-03,5.807614609313084368e-03,5.805789124847388072e-03,5.802992060208189001e-03
1.318256738556407527e+03,5.860428169346410150e-03,5.911595065857821324e-03,5.880269638107707766e-03,5.878416761908973436e-03,5.876064659151106380e-03,5.874187603114405971e-03,5.871359106338627613e-03
1.348962882591653170e+03,5.933898686944073624e-03,5.986344826252191012e-03,5.954888403615133698e-03,5.952585380650817111e-03,5.950085158639799136e-03,5.948171768383012092e-03,5.945313853446683797e-03
1.380384264602883832e+03,6.010123654129147577e-03,6.063906161172320265e-03,6.032372977435165179e-03,6.029506601736732072e-03,6.026821707734280817e-03,6.024879270786170742e-03,6.021993684429976894e-03
1.412537544622755377e+03,6.086701148913590577e-03,6.141819372317323424e-03,6.110221497482958355e-03,6.106668631079916615e-03,6.103761304074758511e-03,6.101789185942050643e-03,6.098878295414506510e-03
1.445439770745927945e+03,6.161821621807470582e-03,6.218222536086819713e-03,6.186536465319594780e-03,6.182177569048398318e-03,6.179014018514277819e-03,6.177005073819024847e-03,6.174072241631150051e-03
1.479108388168207284e+03,6.234338202611549792e-03,6.291933129484595343e-03,6.260112977879541199e-03,6.254846622360823137e-03,6.251401760378577123e-03,6.249344750317640911e-03,6.246394485470344211e-03
1.513561248436207279e+03,6.303719297729931149e-03,6.362410980747549780e-03,6.330410115085744610e-03,6.324171830433153625e-03,6.320435255645020026e-03,6.318318804917915157e-03,6.315357112909480986e-03
1.548816618912482681e+03,6.370280701775252359e-03,6.429995577757132048e-03,6.397795126826163678e-03,6.390577585676037765e-03,6.386558759125251020e-03,6.384376248018687819e-03,6.381410868576023292e-03
1.584893192461114040e+03,6.434780250245343731e-03,6.495490155488303254e-03,6.463132339333133546e-03,6.455002901105687946e-03,6.450734999365101592e-03,6.448489556319467013e-03,6.445530582272011519e-03
1.621810097358929852e+03,6.498282664756043804e-03,6.560023562968917039e-03,6.527639809443340491e-03,6.518754654532369144e-03,6.514297445737749284e-03,6.512005930751494504e-03,6.509066182086927985e-03
1.659586907437559603e+03,6.561944602384109718e-03,6.624812072721671455e-03,6.592647033538769075e-03,6.583255083475555124e-03,6.578694575384665642e-03,6.576390134814282667e-03,6.573485629169351606e-03
1.698243652461746024e+03,6.626509324871982659e-03,6.690643635180416535e-03,6.659053674275995129e-03,6.649488654347490528e-03,6.644932401195907321e-03,6.642663567099817666e-03,6.639813426811104306e-03
1.737800828749376251e+03,6.692029520009131621e-03,6.757582766533333160e-03,6.727010868130952823e-03,6.717663878606913372e-03,6.713231404779215414e-03,6.711057992224314303e-03,6.708283546915301890e-03
1.778279410038922833e+03,6.757927933177841802e-03,6.825031930400966840e-03,6.795961624559589478e-03,6.787244935005574270e-03,6.783056283024165717e-03,6.781042368345231199e-03,6.778365844785534666e-03
1.819700858609982561e+03,6.823093220320685000e-03,6.891828834257144286e-03,6.864726520522902373e-03,6.857030282049366571e-03,6.853193524505942630e-03,6.851399003393193049e-03,6.848841406074871255e-03
1.862087136662865532e+03,6.885894850031964130e-03,6.956265948410859934e-03,6.931506457687304328e-03,6.925147028043115993e-03,6.921743767224857596e-03,6.920214359271435571e-03,6.917792806513520763e-03
1.905460717963248271e+03,6.944675463401483832e-03,7.016602438165415664e-03,6.994407180513350156e-03,6.989587666145481888e-03,6.986663537244705915e-03,6.985422560247161843e-03,6.983147750957425896e-03
1.949844599758045433e+03,6.997983190767770659e-03,7.071306089426968727e-03,7.051698555069155043e-03,7.048481045476767855e-03,7.046039585019414457e-03,7.045082088787155833e-03,7.042956143577302347e-03
1.995262314968878854e+03,7.045095345630954763e-03,7.119589746723969069e-03,7.102382251169572086e-03,7.100681162461284189e-03,7.098684950706415572e-03,7.097976018597674380e-03,7.095991594227895466e-03
2.041737944669527451e+03,7.086022844292020825e-03,7.161423376972522736e-03,7.146241022557378933e-03,7.145837339723359188e-03,7.144214686087791040e-03,7.143692130110313246e-03,7.141832767198191129e-03
2.089296130854040712e+03,7.121435697721386487e-03,7.197457411838360276e-03,7.183785013210476807e-03,7.184356694579746398e-03,7.183012052582008963e-03,7.182592676596270126e-03,7.180834477558825472e-03
2.137962089502232629e+03,7.152823130484227583e-03,7.229188438418444884e-03,7.216450747834882683e-03,7.217621584910560543e-03,7.216451447665098162e-03,7.216041070383427680e-03,7.214356167924412117e-03
2.187761623949551904e+03,7.182186283960859292e-03,7.258647390607398005e-03,7.246297298321791383e-03,7.247689472847155395e-03,7.246598364264241962e-03,7.246103974052418850e-03,7.244464682583575538e-03
2.238721138568337665e+03,7.211637033161936647e-03,7.287995164462296449e-03,7.275593356668790326e-03,7.276878571237740782e-03,7.275792629097944421e-03,7.275134290099793954e-03,7.273517392261824761e-03
2.290867652767774871e+03,7.243342226818005186e-03,7.319463911293072264e-03,7.306742502103113178e-03,7.307685875185647439e-03,7.306564554810419596e-03,7.305686174780222884e-03,7.304076839511834673e-03
2.344228815319922887e+03,7.278964683457675618e-03,7.354789698462257247e-03,7.341682583810260967e-03,7.342169386295678557e-03,7.341010533150362644e-03,7.339887756844626701e-03,7.338281822584492159e-03
2.398832919019489964e+03,7.319660070602687293e-03,7.395205516659131458e-03,7.381851210587731318e-03,7.381901997868355395e-03,7.380743669753152617e-03,7.379388275592157348e-03,7.377793060105869612e-03
2.454708915685028387e+03,7.365848898267348885e-03,7.441202804425647681e-03,7.427908915170782465e-03,7.427673632054718547e-03,7.426588546176593128e-03,7.425047671584020757e-03,7.423480347159585463e-03
2.511886431509582053e+03,7.417191974089143609e-03,7.492501352145053070e-03,7.479697095035499864e-03,7.479438398048308435e-03,7.478527900557272422e-03,7.476880562419859801e-03,7.475365128007241400e-03
2.570395782768864592e+03,7.472611115142136808e-03,7.548057957015926953e-03,7.536226805616173634e-03,7.536290396772117942e-03,7.535673227411917099e-03,7.534021672580047332e-03,7.532584710706020231e-03
2.630267991895381329e+03,7.530570730533482117e-03,7.606345198175747981e-03,7.595961533310588432e-03,7.596740195746222446e-03,7.596540698012020296e-03,7.595000148031191660e-03,7.593666166158306516e-03
2.691534803926913810e+03,7.588837627844510075e-03,7.665108429784413258e-03,7.656577433999889326e-03,7.658469526467800124e-03,7.658805583108900007e-03,7.657492381471810855e-03,7.656279621789882812e-03
2.754228703338168998e+03,7.644790902926629564e-03,7.721673948693105055e-03,7.715282641211683098e-03,7.718650240497583297e-03,7.719621401419433579e-03,7.718640348630655297e-03,7.717557483790231723e-03
2.818382931264454783e+03,7.695366849721597263e-03,7.772900801481141125e-03,7.768784508344114131e-03,7.773916823736607210e-03,7.775594519002575547e-03,7.775028298042117696e-03,7.774072902622733428e-03
2.884031503126605912e+03,7.737286166866008327e-03,7.815417842317819511e-03,7.813541150998866425e-03,7.820625413327137593e-03,7.823045875120920867e-03,7.822946645618153449e-03,7.822105123709226226e-03
2.951209226666383984e+03,7.767341469334266418e-03,7.845922134907961504e-03,7.846075178460559796e-03,7.855177190167955681e-03,7.858337789418995412e-03,7.858721989782210121e-03,7.857970946533216969e-03
3.019951720402018964e+03,7.782425504529186591e-03,7.861220779985210461e-03,7.863026621048582743e-03,7.874084161960944600e-03,7.877942830355422199e-03,7.878790312357199233e-03,7.878098887591711980e-03
3.090295432513592004e+03,7.780395520577399610e-03,7.859110229788753010e-03,7.862058399361463931e-03,7.874892537461824701e-03,7.879372611151565925e-03,7.880629970710806981e-03,7.879963114529736634e-03
3.162277660168379498e+03,7.760482094249772020e-03,7.838797150393712887e-03,7.842283463616582864e-03,7.856621917883051948e-03,7.861620366536016535e-03,7.863207697789814307e-03,7.862529329998989985e-03
3.235936569296281050e+03,7.723517546530782492e-03,7.801132823199148289e-03,7.804517448831005746e-03,7.820027198893502590e-03,7.825425176537875033e-03,7.827245030413579677e-03,7.826521059845322620e-03
3.311311214825907882e+03,7.672426063419090711e-03,7.749105564060373985e-03,7.751776531778767007e-03,7.768105657780932996e-03,7.773780232891782348e-03,7.775728891776389692e-03,7.774929375649193911e-03
3.388441561392027324e+03,7.611792363978136730e-03,7.687401145098238936e-03,7.688832863114921159e-03,7.705650304073522958e-03,7.711484734156864862e-03,7.713462452629269925e-03,7.712562915450893106e-03
3.467368504525316894e+03,7.547546609164530046e-03,7.622078201029456983e-03,7.621881945892218339e-03,7.638913093215821994e-03,7.644805115662182265e-03,7.646725714599219258e-03,7.645707282899308864e-03
3.548133892335752989e+03,7.485884346069341527e-03,7.559460459499798939e-03,7.557404726645263263e-03,7.574453845336465846e-03,7.580319466730513038e-03,7.582115873462331491e-03,7.580964707648687843e-03
3.630780547701010164e+03,7.432462738563549651e-03,7.505322832595674731e-03,7.501333748404104967e-03,7.518293274833124686e-03,7.524067067318320791e-03,7.525694645941774334e-03,7.524400609760323495e-03
3.715352290971727598e+03,7.391582332135391079e-03,7.464051612519108543e-03,7.458190678360359163e-03,7.475038374409124185e-03,7.480671390228118417e-03,7.482107877367381865e-03,7.480663100900926746e-03
3.801893963205612636e+03,7.365684790395980383e-03,7.438128904003305820e-03,7.430550219730431942e-03,7.447333446088492959e-03,7.452789032084171719e-03,7.454031787204553998e-03,7.452429815571645806e-03
3.890451449942804629e+03,7.355140258140796528e-03,7.427916483710956391e-03,7.418812429034864382e-03,7.435621584583378130e-03,7.440870185041663018e-03,7.441930973195516608e-03,7.440165956233152876e-03
3.981071705534969169e+03,7.358368526332265645e-03,7.431772239730788723e-03,7.421317434795987600e-03,7.438254527251696342e-03,7.443267991076182866e-03,7.444166180632647185e-03,7.442232863160814539e-03
4.073802778041130296e+03,7.372349951488893147e-03,7.446572717269536561e-03,7.434876708682923961e-03,7.452022889633052975e-03,7.456769910600100776e-03,7.457525903185427928e-03,7.455419866765402095e-03
4.168693834703354696e+03,7.393040377548855055e-03,7.468134523667816979e-03,7.455202454936306691e-03,7.472586873477117704e-03,7.477027866720639508e-03,7.477656481627879131e-03,7.475374824838225407e-03
4.265795188015925305e+03,7.415824526123489073e-03,7.491686146811317448e-03,7.477391856417509725e-03,7.494966151958694367e-03,7.499048665752884590e-03,7.499553342918367262e-03,7.497094657007669777e-03
4.365158322401656733e+03,7.436197698483935047e-03,7.512567256419825854e-03,7.496655116799037094e-03,7.514282402359163081e-03,7.517939858928483418e-03,7.518310136159923884e-03,7.515675176051127108e-03
4.466835921509635227e+03,7.450309343010986379e-03,7.526798975958351803e-03,7.508901016560597629e-03,7.526360273227756560e-03,7.529513467234450613e-03,7.529724220754488266e-03,7.526915804283773603e-03
4.570881896148751366e+03,7.454796655645008416e-03,7.530930324731111708e-03,7.510592173151506117e-03,7.527590130630560858e-03,7.530149530896651164e-03,7.530161874034234371e-03,7.527184732521710088e-03
4.677351412871980756e+03,7.447572080874010139e-03,7.522845735915544875e-03,7.499570473140079740e-03,7.515769491259467402e-03,7.517643565484935855e-03,7.517407985813767679e-03,7.514268765584294907e-03
4.786300923226380291e+03,7.427889030539518850e-03,7.501846736144151227e-03,7.475154998702956619e-03,7.490213896670941396e-03,7.491322454197963006e-03,7.490783998118789866e-03,7.487491341916990145e-03
4.897788193684466023e+03,7.396196517214900963e-03,7.468488357538759573e-03,7.437960443908377475e-03,7.451566629987070069e-03,7.451850725787730577e-03,7.450952573861677197e-03,7.447516464703200778e-03
5.011872336272725079e+03,7.354021302587745307e-03,7.424454423177002590e-03,7.389771550412847084e-03,7.401672411486409815e-03,7.401105692521818373e-03,7.399793239457585700e-03,7.396224326628281567e-03
5.128613839913648007e+03,7.303493174251231811e-03,7.372048535292259272e-03,7.333018216643153245e-03,7.343038700749694898e-03,7.341632737188068247e-03,7.339856566809939767e-03,7.336164545381191650e-03
5.248074602497723390e+03,7.247044814067078733e-03,7.313867525022897491e-03,7.270431015552601683e-03,7.278478675605859136e-03,7.276283373018938364e-03,7.274001670255449657e-03,7.270193425332168238e-03
5.370317963702532325e+03,7.187109419298469762e-03,7.252472051517057372e-03,7.204708032172847491e-03,7.210767752233384828e-03,7.207867377768541889e-03,7.205048858592598415e-03,7.201126488918649024e-03
5.495408738576248652e+03,7.125737242018206734e-03,7.189978645480770043e-03,7.138092449037675494e-03,7.142213711490260492e-03,7.138716931556762964e-03,7.135344112969654526e-03,7.131303391713829203e-03
5.623413251903491073e+03,7.064809900990670979e-03,7.128279541993607499e-03,7.072605589090552418e-03,7.074893571470372393e-03,7.070925026037214525e-03,7.066999268798036804e-03,7.062829503936688021e-03
5.754399373371566071e+03,7.006189269074036829e-03,7.069195613937725650e-03,7.010201220841061343e-03,7.010812931417557611e-03,7.006505406824840854e-03,7.002051814780534296e-03,6.997737339253092166e-03
5.888436553555883620e+03,6.951935515797087566e-03,7.014715994336773869e-03,6.953012058439678178e-03,6.952156956566249088e-03,6.947645554372620415e-03,6.942717806794652946e-03,6.938240731276430068e-03
6.025595860743580488e+03,6.904230220125467249e-03,6.966937956670359554e-03,6.903276658776276442e-03,6.901219225169699829e-03,6.896637520371361185e-03,6.891319228577239518e-03,6.886663485439838833e-03
6.165950018614822511e+03,6.865178100647685924e-03,6.927885406452552117e-03,6.863147648362218946e-03,6.860206085456029175e-03,6.855682274389133038e-03,6.850084679766085642e-03,6.845240251196575525e-03
6.309573444801930236e+03,6.836482103690990318e-03,6.899191479411689865e-03,6.834351312081794229e-03,6.830888501052564260e-03,6.826540858491905034e-03,6.820795985231694995e-03,6.815762298011622707e-03
6.456542290346549635e+03,6.818454205190116468e-03,6.881105177204690365e-03,6.817146700942524132e-03,6.813541100428531158e-03,6.809466124846249788e-03,6.803712797526952419e-03,6.798500316437861880e-03
6.606934480075964530e+03,6.809917515467511957e-03,6.872397649896203400e-03,6.810228578154022688e-03,6.806839893669794708e-03,6.803102382813040055e-03,6.797471734425543193e-03,6.792101812615681383e-03
6.760829753919819268e+03,6.807809049392051816e-03,6.869958009659603640e-03,6.810300007649866018e-03,6.807426317920027212e-03,6.804046042064980197e-03,6.798645540752401920e-03,6.793147864796885392e-03
6.918309709189362366e+03,6.807273592580750064e-03,6.868885921053324677e-03,6.812169585906953893e-03,6.810003834804964976e-03,6.806943451016173388e-03,6.801842955905600986e-03,6.796251278364744131e-03
7.079457843841373688e+03,6.802580673679415116e-03,6.863420270374068904e-03,6.809727768560653281e-03,6.808333510978921248e-03,6.805496534729003552e-03,6.800722448113425203e-03,6.795070050230064308e-03
7.244359600749906349e+03,6.787811553244973636e-03,6.847627177627921280e-03,6.796664373464969891e-03,6.795960743272928643e-03,6.793194913196725498e-03,6.788728626980038150e-03,6.783043291477822666e-03
7.413102413009177326e+03,6.758086565638565454e-03,6.816643444065419687e-03,6.767780790556746952e-03,6.767555436815701417e-03,6.764667280360546660e-03,6.760453449042279524e-03,6.754754033158959919e-03
7.585775750291835720e+03,6.710199986310079641e-03,6.767307411477700187e-03,6.719659092476457270e-03,6.719593831253936611e-03,6.716369017968302005e-03,6.712327442463247168e-03,6.706621846990865748e-03
7.762471166286911284e+03,6.643331420758117299e-03,6.698873718029478043e-03,6.651419979252951725e-03,6.651130285722155026e-03,6.647359222149765851e-03,6.643400339344868004e-03,6.637685350277768535e-03
7.943282347242821743e+03,6.558751965427666447e-03,6.612701199930309630e-03,6.564409314649702343e-03,6.563484235592500007e-03,6.558983491944850308e-03,6.555022341066889767e-03,6.549285124313290740e-03
8.128305161640994811e+03,6.459692174567068651e-03,6.512115333522032652e-03,6.462066078444069633e-03,6.460110305868125777e-03,6.454742082374767889e-03,6.450710396209585230e-03,6.444931520043083346e-03
8.317637711026709439e+03,6.350587915627987044e-03,6.401637705887345924e-03,6.349110345379165195e-03,6.345778417958006581e-03,6.339460121665330475e-03,6.335312971538996883e-03,6.329470309866460850e-03
8.511380382023759012e+03,6.236353022533882781e-03,6.286245539397305668e-03,6.230765074360468392e-03,6.225782844039130272e-03,6.218489123837484325e-03,6.214205343579409270e-03,6.208277840663013053e-03
8.709635899560813414e+03,6.121707808014344339e-03,6.170694940462722461e-03,6.112037691691969178e-03,6.105215006982910551e-03,6.096969854432170675e-03,6.092548215068999649e-03,6.086519131371768802e-03
8.912509381337458763e+03,6.010643068960361268e-03,6.058974708626055361e-03,5.997132585175987164e-03,5.988364359245821819e-03,5.979226968460475689e-03,5.974677844331782728e-03,5.968537140727053596e-03
9.120108393559095930e+03,5.906288471213850047e-03,5.954190179488579211e-03,5.889316624879062032e-03,5.878577360547265068e-03,5.868626387534311983e-03,5.863963084059196917e-03,5.857708631802627242e-03
9.332543007969905375e+03,5.810747047654700286e-03,5.858387889599656582e-03,5.790723742569763716e-03,5.778053067740538881e-03,5.767368912615154601e-03,5.762597757537276343e-03,5.756235323007319847e-03
9.549925860214369095e+03,5.725147010990211220e-03,5.772620221291803466e-03,5.702423898047906739e-03,5.687907391177469615e-03,5.676557932059195927e-03,5.671670703770699019e-03,5.665213356500698426e-03
9.772372209558112445e+03,5.649879088598078539e-03,5.697196527559233135e-03,5.624685969549444130e-03,5.608436682306329989e-03,5.596468811332312374e-03,5.591438354795901650e-03,5.584904683569123091e-03
1.000000000000000000e+04,5.584529839493830757e-03,5.631621125805429291e-03,5.556927695374660331e-03,5.539064972098066766e-03,5.526500782050867804e-03,5.521279431144113063e-03,5.514691809517283452e-03
1.023292992280753606e+04,5.528322236367166735e-03,5.575053615411561074e-03,5.498204711603865702e-03,5.478842221660791545e-03,5.465683363078109938e-03,5.460206296796953768e-03,5.453588905086618165e-03
1.047128548050898462e+04,5.480043489375240398e-03,5.526242933949402844e-03,5.447166410873705532e-03,5.426404874520611432e-03,5.412641770705352122e-03,5.406832436305395763e-03,5.400209319314261229e-03
1.071519305237607114e+04,5.438245396649522660e-03,5.483735458188276381e-03,5.402282351758550677e-03,5.380209444187107615e-03,5.365833022270962392e-03,5.359611268521362500e-03,5.353004439856118291e-03
1.096478196143185050e+04,5.401533150927283720e-03,5.446170083642685837e-03,5.362155614972011208e-03,5.338854935079284485e-03,5.323869746543800040e-03,5.317161257324153241e-03,5.310589267081286882e-03
1.122018454301962993e+04,5.368590673205631339e-03,5.412291232316098280e-03,5.325540758002688529e-03,5.301099803456294640e-03,5.285532973547069253e-03,5.278276522665682584e-03,5.271752693911170920e-03
1.148153621496881715e+04,5.338376998099282622e-03,5.381132702395340084e-03,5.291523180579497769e-03,5.266041871560624837e-03,5.249946425808722610e-03,5.242099826751027078e-03,5.235630825531298500e-03
1.174897554939530346e+04,5.310338959599725586e-03,5.352211627205848837e-03,5.259699601754116646e-03,5.233292806404272850e-03,5.216743684410051450e-03,5.208285974516189965e-03,5.201870369136952707e-03
1.202264434617413099e+04,5.284106261644170958e-03,5.325203247588869253e-03,5.229828046262175248e-03,5.202619022144733436e-03,5.185700998386996025e-03,5.176630183737323740e-03,5.170257441647826968e-03
1.230268770812381081e+04,5.259405782596689692e-03,5.299826523193369374e-03,5.201675669850046313e-03,5.173774355055481451e-03,5.156562037649461624e-03,5.146888066899404923e-03,5.140537466262257681e-03
1.258925411794166212e+04,5.235968277446483021e-03,5.275757322159119536e-03,5.174932660466096887e-03,5.146414963982720234e-03,5.128955412158320640e-03,5.118693578715745145e-03,5.112334647450102708e-03
1.288249551693134890e+04,5.213439779296650915e-03,5.252533649703250603e-03,5.149090294866115296e-03,5.119969879168164741e-03,5.102264458999857671e-03,5.091426587351398012e-03,5.085019673187749986e-03
1.318256738556407436e+04,5.191227842298938577e-03,5.229429320666732599e-03,5.123324403816371247e-03,5.093534305102571935e-03,5.075529543425562860e-03,5.064118478060769188e-03,5.057616668294378191e-03
1.348962882591653215e+04,5.168689665318111984e-03,5.205663191593929220e-03,5.096726184145975586e-03,5.066109661848757287e-03,5.047697111648039199e-03,5.035704465554197845e-03,5.029056628756842229e-03
1.380384264602883741e+04,5.145352126803474577e-03,5.180662242156500522e-03,5.068591021498814776e-03,5.036912627527650663e-03,5.017939465533655802e-03,5.005348007650025320e-03,4.998502497404131925e-03
1.412537544622755377e+04,5.120995939561308677e-03,5.154171626363910318e-03,5.038553964294099734e-03,5.005521895768590135e-03,4.985809544575486169e-03,4.972598715035921914e-03,4.965506912817589484e-03
1.445439770745928035e+04,5.095807649250849204e-03,5.126422958914470668e-03,5.006780847207282364e-03,4.972082957053332482e-03,4.951448246463820493e-03,4.937602002027778256e-03,4.930222234321867195e-03
1.479108388168207239e+04,5.070463021995008993e-03,5.098223407781284251e-03,4.974071173859432107e-03,4.937416155623460326e-03,4.915694031963131760e-03,4.901208333454801745e-03,4.893508582980284245e-03
1.513561248436207097e+04,5.045877743599869875e-03,5.070691023115394581e-03,4.941589218186787785e-03,4.902747021583213349e-03,4.879808330630975959e-03,4.864696432855747724e-03,4.856656581696993519e-03
1.548816618912482772e+04,5.023212534314785115e-03,5.045227531718340583e-03,4.910835461390389983e-03,4.869669016733544319e-03,4.845432284700269647e-03,4.829727225535863228e-03,4.821339961595705846e-03
1.584893192461114086e+04,5.003444504030793785e-03,5.023052460944782416e-03,4.883161201924568658e-03,4.839642540184761407e-03,4.814078346955178410e-03,4.797831089706939590e-03,4.789101460909895788e-03
1.621810097358929852e+04,4.987187743908875169e-03,5.004982999719167526e-03,4.859529272021558509e-03,4.813743789908776077e-03,4.786872770518218849e-03,4.770147220400281982e-03,4.761091495163112183e-03
1.659586907437559785e+04,4.974718922310924184e-03,4.991429135634903834e-03,4.840504391990547474e-03,4.792638489571009706e-03,4.764525155980084241e-03,4.747392266926814437e-03,4.738036462046625076e-03
1.698243652461746024e+04,4.965751624394331397e-03,4.982139805742170913e-03,4.825973674142034625e-03,4.776288441924054703e-03,4.747029802715149391e-03,4.729560129213927593e-03,4.719937087367549397e-03
1.737800828749376160e+04,4.959625521382921703e-03,4.976388324616388449e-03,4.815332930192033067e-03,4.764128303468425155e-03,4.733843265935029805e-03,4.716100316509183425e-03,4.706247660892601270e-03
1.778279410038922651e+04,4.955396105294934163e-03,4.973074919038114779e-03,4.807579279200765131e-03,4.755157364812627463e-03,4.723974980479754386e-03,4.706010693716566884e-03,4.695968454107868513e-03
1.819700858609982606e+04,4.951812734390894331e-03,4.970718238379440157e-03,4.801288044389256937e-03,4.747907912116785742e-03,4.715955025726379334e-03,4.697805232710202013e-03,4.687613215467538105e-03
1.862087136662865669e+04,4.947773295775584508e-03,4.967951019910436111e-03,4.795129794195171838e-03,4.740978977516864187e-03,4.708373680417833260e-03,4.690058437159348205e-03,4.679754828680431078e-03
1.905460717963248317e+04,4.942205054929994443e-03,4.963430448022778177e-03,4.787763463067312361e-03,4.732933991042034827e-03,4.699779814236415554e-03,4.681302126781802971e-03,4.670921891981598580e-03
1.949844599758045661e+04,4.934413716018915506e-03,4.956232379719240945e-03,4.778251981712027495e-03,4.722737683734315114e-03,4.689122961979992621e-03,4.670472936518497466e-03,4.660047065343083002e-03
1.995262314968878854e+04,4.924041935904152449e-03,4.945843406450868736e-03,4.766050516895139512e-03,4.709757921262316613e-03,4.675758056990963508e-03,4.656916159613717736e-03,4.646471225469440969e-03
2.041737944669527496e+04,4.911212292123099017e-03,4.932329403468298755e-03,4.751189237988028870e-03,4.693968707807885839e-03,4.659652255646950028e-03,4.640595229715882564e-03,4.630153251401979662e-03
2.089296130854040894e+04,4.896363265588314292e-03,4.916175466000823925e-03,4.734098548681906285e-03,4.675779063266527133e-03,4.641211616038384488e-03,4.621916874059921881e-03,4.611495068984014858e-03
2.137962089502232266e+04,4.880074347581224957e-03,4.898102452710917029e-03,4.715429833164347558e-03,4.655856304434777618e-03,4.621103581956755892e-03,4.601553146560150714e-03,4.591163515211112156e-03
2.187761623949551722e+04,4.862939116651898361e-03,4.878921797553517625e-03,4.695902945351932214e-03,4.634970685504417529e-03,4.600099316525847054e-03,4.580282297500403409e-03,4.569932014088277060e-03
2.238721138568337847e+04,4.845328218134316474e-03,4.859255665724276745e-03,4.676017719416986247e-03,4.613690735189765989e-03,4.578764935353799546e-03,4.558677163434747201e-03,4.548368654570101796e-03
2.290867652767774780e+04,4.827291657246548032e-03,4.839404758784751452e-03,4.655930389152446343e-03,4.592245394718199973e-03,4.557321075940056788e-03,4.536962843278297304e-03,4.526694237098107150e-03
2.344228815319922796e+04,4.808501698226817257e-03,4.819240368807017720e-03,4.635338873235857887e-03,4.570386815670358580e-03,4.535501097662759766e-03,4.514872383024848453e-03,4.504637611354682727e-03
2.398832919019489782e+04,4.788396011340862596e-03,4.798330576330794676e-03,4.613640845920397547e-03,4.547544550426284998e-03,4.512710033368806488e-03,4.491806941808913073e-03,4.481596445676407255e-03
2.454708915685028478e+04,4.766351453962036633e-03,4.776082103215013863e-03,4.590085939171278766e-03,4.522963926496644665e-03,4.488161397170502276e-03,4.466972001841794555e-03,4.456772738613585562e-03
2.511886431509582326e+04,4.741805472804551565e-03,4.751866071561038768e-03,4.563931636391885607e-03,4.495868009205529654e-03,4.461045569495461494e-03,4.439548426778574912e-03,4.429344291347890247e-03
2.570395782768864592e+04,4.714510738667885420e-03,4.725276885826648621e-03,4.534712770962583475e-03,4.465731440274248176e-03,4.430805603812430077e-03,4.408969650914819870e-03,4.398741466409247444e-03
2.630267991895381419e+04,4.684522972474650278e-03,4.696154390010261193e-03,4.502283707727903345e-03,4.432338249791589399e-03,4.397202647817923665e-03,4.374989887355074970e-03,4.364715996725216166e-03
2.691534803926913810e+04,4.652364107125783049e-03,4.664775214871984266e-03,4.467015560419419599e-03,4.395995774653513842e-03,4.360533856099420291e-03,4.337904050221117261e-03,4.327561663419545596e-03
2.754228703338168998e+04,4.618845738879568535e-03,4.631718673390352974e-03,4.429655070969577661e-03,4.357406875287732351e-03,4.321508702909120613e-03,4.298424466907703814e-03,4.287991330539749762e-03
2.818382931264454965e+04,4.584928237234505745e-03,4.597759608480460336e-03,4.391192525964075603e-03,4.317543269984937260e-03,4.281119886615616758e-03,4.257551216469998220e-03,4.247007581961688601e-03
2.884031503126605821e+04,4.551593782456597390e-03,4.563766470990907216e-03,4.352727870902631940e-03,4.277512552696590559e-03,4.240507227985515146e-03,4.216434307558553085e-03,4.205764707726715630e-03
2.951209226666383984e+04,4.519699658905663824e-03,4.530569365597227754e-03,4.315315862071145495e-03,4.238400392022315458e-03,4.200794986158978145e-03,4.176210103952191117e-03,4.165404943249503833e-03
3.019951720402019055e+04,4.489801686945450038e-03,4.498773859154094404e-03,4.279728435601735242e-03,4.201015168513610835e-03,4.162823901713126433e-03,4.137730143927684061e-03,4.126785381025069137e-03
3.090295432513592095e+04,4.462126422619768461e-03,4.468725392648282592e-03,4.246402507264879223e-03,4.165826693406608251e-03,4.127084839588937917e-03,4.101493674649518001e-03,4.090409915439310873e-03
3.162277660168379225e+04,4.436673065683476372e-03,4.440587631819574270e-03,4.215512130117264437e-03,4.133031032245315477e-03,4.093779359066760347e-03,4.067708542674931642e-03,4.056488984300566855e-03
3.235936569296280868e+04,4.413156987441030528e-03,4.414260608147277908e-03,4.186872963562552133e-03,4.102448646661776936e-03,4.062714586658119909e-03,4.036184141231448363e-03,4.024832111483353687e-03
3.311311214825907518e+04,4.391156050227096146e-03,4.389511800754555132e-03,4.160102380540880648e-03,4.073687410340684489e-03,4.033471902339212309e-03,4.006502311934086527e-03,3.995018671066610620e-03
3.388441561392027506e+04,4.370302105560249298e-03,4.366148170304499920e-03,4.134817736106940859e-03,4.046350811297587044e-03,4.005623653041458405e-03,3.978233954120608332e-03,3.966615516179106127e-03
3.467368504525316530e+04,4.350271540664556701e-03,4.344002843046199276e-03,4.110641170414126334e-03,4.020048214770066339e-03,3.978749108749954529e-03,3.950955669255628265e-03,3.939194044642461631e-03
3.548133892335752898e+04,4.330941300709972158e-03,4.323088485250459710e-03,4.087393614520107472e-03,3.994601619374571130e-03,3.952653455997433805e-03,3.924469974867168635e-03,3.912551695105345034e-03
3.630780547701010073e+04,4.312334603057449596e-03,4.303526296514696703e-03,4.065033334521488649e-03,3.969980434492039259e-03,3.927301089035786785e-03,3.898736564414639460e-03,3.886644196457893219e-03
3.715352290971727780e+04,4.294655862594835491e-03,4.285579519426775327e-03,4.043707925617128635e-03,3.946353488150036552e-03,3.902870350693516885e-03,3.873928388763758172e-03,3.861641416379730900e-03
3.801893963205612818e+04,4.278184710353739352e-03,4.269537316409087631e-03,4.023649717716531841e-03,3.923981484172411362e-03,3.879641325109730882e-03,3.850319518183292333e-03,3.837816634715038311e-03
3.890451449942804902e+04,4.263155662543861163e-03,4.255568624041676344e-03,4.005019168418052361e-03,3.903041989211668630e-03,3.857811785031798734e-03,3.828099196557234636e-03,3.815359716156256631e-03
3.981071705534969078e+04,4.249722439866316162e-03,4.243693197971025628e-03,3.987885749293253353e-03,3.883610449184929283e-03,3.837473202906369757e-03,3.807350697607136264e-03,3.794356574490654298e-03
4.073802778041130659e+04,4.237901051487216048e-03,4.233728156666726437e-03,3.972170377546598713e-03,3.865601080580198957e-03,3.818549430471605919e-03,3.787991438003580555e-03,3.774729426466744836e-03
4.168693834703355242e+04,4.227567294721627095e-03,4.225303961790576567e-03,3.957662276438308688e-03,3.848785389326610847e-03,3.800813700190195862e-03,3.769792211911319330e-03,3.756254877975896949e-03
4.265795188015925669e+04,4.218425390122982135e-03,4.217865148353341226e-03,3.944008902984010197e-03,3.832795184876031103e-03,3.783896555483490069e-03,3.752386929606724413e-03,3.738573679667682621e-03
4.365158322401656187e+04,4.210073284538309521e-03,4.210771893604716570e-03,3.930800563530267508e-03,3.817212654473468858e-03,3.767377881977708454e-03,3.735365274631032365e-03,3.721282751307525543e-03
4.466835921509634500e+04,4.202069525516833291e-03,4.203404301612661924e-03,3.917657424287289067e-03,3.801671354247323706e-03,3.750894999852959818e-03,3.718380773045594848e-03,3.704041784553595631e-03
4.570881896148751548e+04,4.193968926962536418e-03,4.195223875106329076e-03,3.904263605244814601e-03,3.785891260155369031e-03,3.734180112605372213e-03,3.701186174006344896e-03,3.686608422438016064e-03
4.677351412871981302e+04,4.185352600659521076e-03,4.185812086650536265e-03,3.890375317577666157e-03,3.769686443039951471e-03,3.717065604480926551e-03,3.683635119284134427e-03,3.668839089582895049e-03
4.786300923226380110e+04,4.175822341619580755e-03,4.174852798551853712e-03,3.875773129845031754e-03,3.752901792372309586e-03,3.699415793894201415e-03,3.665608723585600612e-03,3.650615486834116272e-03
4.897788193684466387e+04,4.165082245494802077e-03,4.162193866727354613e-03,3.860311919283941455e-03,3.735453435700955473e-03,3.681164968613398047e-03,3.647050844912110967e-03,3.631879781605608978e-03
5.011872336272725079e+04,4.152822617741337707e-03,4.147693026271111194e-03,3.843750869011037987e-03,3.717141131909224624e-03,3.662121277980548255e-03,3.627767339626240817e-03,3.612434383050058123e-03
5.128613839913647826e+04,4.138779473048179169e-03,4.131239275433420087e-03,3.825792059661925308e-03,3.697674965678449718e-03,3.641990803429481262e-03,3.607450289834560758e-03,3.591966327191127312e-03
5.248074602497722663e+04,4.122637315428581868e-03,4.112629224184714653e-03,3.805965608732832066e-03,3.676550913622247084e-03,3.620249280828768956e-03,3.585549472935595575e-03,3.569919062013244757e-03
5.370317963702532870e+04,4.104089742349079778e-03,4.091607168967946115e-03,3.783716393127598519e-03,3.653145158666526969e-03,3.596241018957814506e-03,3.561376012798933999e-03,3.545596782215256360e-03
5.495408738576248288e+04,4.082891064952061042e-03,4.067920934798572793e-03,3.758492618116175861e-03,3.626808918272763846e-03,3.569276710475962049e-03,3.534204673963213788e-03,3.518266963201254361e-03
5.623413251903490891e+04,4.058834318730893988e-03,4.041304885042450688e-03,3.729773519187521130e-03,3.596912248779711961e-03,3.538681054587766283e-03,3.503327342430918347e-03,3.487213865644659110e-03
5.754399373371566617e+04,4.031901588223101365e-03,4.011661453769264918e-03,3.697279200758869528e-03,3.563071163969771908e-03,3.504026453815693287e-03,3.468291396576085421e-03,3.451977587767178848e-03
5.888436553555884166e+04,4.002292208943209265e-03,3.979111668648108689e-03,3.661042368543248639e-03,3.525234692161808257e-03,3.465223430452565433e-03,3.428994285054187598e-03,3.412449297573861510e-03
6.025595860743580852e+04,3.970486571484939733e-03,3.944079694690173082e-03,3.621501129291469952e-03,3.483789271906924650e-03,3.422629070295427848e-03,3.385792765683963597e-03,3.368981067082696228e-03
6.165950018614822329e+04,3.937244726830223945e-03,3.907300244544721114e-03,3.579479596795793334e-03,3.439534714197528542e-03,3.377021848920716725e-03,3.339475673621716302e-03,3.322359358637948755e-03
6.309573444801929872e+04,3.903590723610387073e-03,3.869813793344132301e-03,3.536171250558291408e-03,3.393676505772110809e-03,3.329598297761369834e-03,3.291259057209721707e-03,3.273800804928588513e-03
6.456542290346549271e+04,3.870694046132504978e-03,3.832829960924486953e-03,3.492958439207564849e-03,3.347627288240105983e-03,3.281773535632617669e-03,3.242581140123233785e-03,3.224747474674219665e-03
6.606934480075964530e+04,3.839775067895303661e-03,3.797627443096135338e-03,3.451298252723501193e-03,3.302895235575986806e-03,3.235075985702409469e-03,3.194994223510581616e-03,3.176759044498810372e-03
6.760829753919818904e+04,3.811931357357771152e-03,3.765351176426194081e-03,3.412473190021907566e-03,3.260813706988551896e-03,3.190871204206786535e-03,3.149883179429607914e-03,3.131230269973363581e-03
6.918309709189362184e+04,3.788033100360712908e-03,3.736907454211995088e-03,3.377484516945032395e-03,3.222437927486367960e-03,3.150263513992204202e-03,3.108366278678197266e-03,3.089291071616252077e-03
7.079457843841373688e+04,3.768688428963606028e-03,3.712915555171334477e-03,3.347005028146411536e-03,3.188492267422919114e-03,3.114039876194304481e-03,3.071238555136087279e-03,3.051748685029175272e-03
7.244359600749905803e+04,3.754233208907979073e-03,3.693703126605238016e-03,3.321394720610976788e-03,3.159393242962064887e-03,3.082690860726869896e-03,3.038995255969166934e-03,3.019109863677164364e-03
7.413102413009176962e+04,3.744674079603706358e-03,3.679264219019641197e-03,3.300667880270969148e-03,3.135215197943334690e-03,3.056368251734070500e-03,3.011791455386555929e-03,2.991539163856919877e-03
7.585775750291836448e+04,3.739802239472218501e-03,3.669375444156134942e-03,3.284627320832098334e-03,3.115825674707066711e-03,3.035013969358535749e-03,2.989572854974375388e-03,2.968988258382277909e-03
7.762471166286911466e+04,3.739226352638184286e-03,3.663644488684467213e-03,3.272933857099090058e-03,3.100954173733986349e-03,3.018421082181717459e-03,2.972139360277726433e-03,2.951259391024388997e-03
7.943282347242820833e+04,3.742364347860145830e-03,3.661505026941121871e-03,3.265079223137463526e-03,3.090154545136018262e-03,3.006185889174250482e-03,2.959096314178806704e-03,2.937955473745112490e-03
8.128305161640995357e+04,3.748472341783751997e-03,3.662248155745031347e-03,3.260419279330802923e-03,3.082830385454999027e-03,2.997731253436566445e-03,2.949876645829820759e-03,2.928503675518433127e-03
8.317637711026708712e+04,3.756695888137783802e-03,3.665072007822249046e-03,3.258204553283493461e-03,3.078257690069739674e-03,2.992326283493459624e-03,2.943758562806598946e-03,2.922173318908540332e-03
8.511380382023759012e+04,3.766114076898109501e-03,3.669116198202482249e-03,3.257593045370643474e-03,3.075590357789038855e-03,2.989094408444765722e-03,2.939871031416186210e-03,2.918083619017494950e-03
8.709635899560814141e+04,3.775813676020900109e-03,3.673534102991122142e-03,3.257709086741041125e-03,3.073915504787516455e-03,2.987071456495563136e-03,2.937249340182769390e-03,2.915260251279416792e-03
8.912509381337459490e+04,3.784994395851913607e-03,3.677595741798250512e-03,3.257753398897045988e-03,3.072375081933779659e-03,2.985337406438970820e-03,2.934967172847410561e-03,2.912769142152274275e-03
9.120108393559097021e+04,3.793037806587168555e-03,3.680727924156042882e-03,3.257025408629613851e-03,3.070185513601331618e-03,2.983035919152487395e-03,2.932153701841995821e-03,2.909734096484254372e-03
9.332543007969905739e+04,3.799624243469071003e-03,3.682653703103224221e-03,3.255100027959577716e-03,3.066842019492190593e-03,2.979591453920629133e-03,2.928215586274946630e-03,2.905559371503184819e-03
9.549925860214368731e+04,3.804696927861627147e-03,3.683322703621425605e-03,3.251757871671786919e-03,3.062053553612891551e-03,2.974644178866596260e-03,2.922771339398616639e-03,2.899863628059418628e-03
9.772372209558112081e+04,3.808454340420685744e-03,3.682909997274235250e-03,3.247013102057827883e-03,3.055777525016337669e-03,2.968087931165887348e-03,2.915693410773289966e-03,2.892520483638663827e-03
1.000000000000000000e+05,3.811243996782026459e-03,3.681709806157455918e-03,3.241026910056764038e-03,3.048145958286267981e-03,2.960000786828208448e-03,2.907041887658258061e-03,2.883591655755534961e-03
1.023292992280753679e+05,3.813427668935346227e-03,3.679997798036650607e-03,3.233987096911280883e-03,3.039340572304189466e-03,2.950522321652721512e-03,2.896943890580338556e-03,2.873205181672293298e-03
1.047128548050898535e+05,3.815303116474005711e-03,3.677965656376642762e-03,3.226055069585139976e-03,3.029534903423711668e-03,2.939797793259327219e-03,2.885539918460664193e-03,2.861501432504278720e-03
1.071519305237607041e+05,3.817022418998539200e-03,3.675664919664858518e-03,3.217309768899456485e-03,3.018830535361531706e-03,2.927917749027217787e-03,2.872924507510275349e-03,2.848573903418024494e-03
1.096478196143185050e+05,3.818563639440229144e-03,3.672982203471398133e-03,3.207731202731929892e-03,3.007233778465550050e-03,2.914897627798797818e-03,2.859125603879309526e-03,2.834448903890955836e-03
1.122018454301962920e+05,3.819834537453362881e-03,3.669775960728924053e-03,3.197326960070966638e-03,2.994782570736072638e-03,2.900807945583096670e-03,2.844234927387689384e-03,2.819217602899561602e-03
1.148153621496881678e+05,3.820677805027335346e-03,3.665880613607803290e-03,3.186107962172454212e-03,2.981510850816610457e-03,2.885731682855208462e-03,2.828361659186878416e-03,2.802989532326789508e-03
1.174897554939530382e+05,3.821033716253004978e-03,3.661275572379616653e-03,3.174253522514095503e-03,2.967620091990323151e-03,2.869936106894577406e-03,2.811802468458710156e-03,2.786063917163023127e-03
1.202264434617413062e+05,3.820950748914778324e-03,3.656089664841590588e-03,3.162078107630084123e-03,2.953444095039689174e-03,2.853827208813057310e-03,2.794991611134750586e-03,2.768879550363864857e-03
1.230268770812381117e+05,3.820600611455946156e-03,3.650604283596963623e-03,3.150023201113406803e-03,2.939444525785653121e-03,2.837937469822770543e-03,2.778485890972963619e-03,2.751999346325116787e-03
1.258925411794166139e+05,3.820226265389426064e-03,3.645184188468291852e-03,3.138565616331064154e-03,2.926116736146834769e-03,2.822819837373674156e-03,2.762855289103208645e-03,2.736000527564372547e-03
1.288249551693134854e+05,3.820032081644942658e-03,3.640140702384359918e-03,3.128061860512561503e-03,2.913829243224824988e-03,2.808881601542651246e-03,2.748513144512926970e-03,2.721303637419742859e-03
1.318256738556407508e+05,3.820076037539028684e-03,3.635621180506141623e-03,3.118643444748261159e-03,2.902721168074010472e-03,2.796276975236269662e-03,2.735609133574070598e-03,2.708065075181066185e-03
1.348962882591653324e+05,3.820214399351512524e-03,3.631534628726719189e-03,3.110143536212255262e-03,2.892622406230851550e-03,2.784828369227522298e-03,2.723950607571592585e-03,2.696098174149001280e-03
1.380384264602883777e+05,3.820062774996028226e-03,3.627515480423383360e-03,3.102071807135742439e-03,2.883026875592486441e-03,2.774002518782279960e-03,2.712979951315611701e-03,2.684850054496205635e-03
1.412537544622755377e+05,3.819063204286400007e-03,3.622990574003388201e-03,3.093695816900817429e-03,2.873172897167792107e-03,2.762999132704272408e-03,2.701866720885503018e-03,2.673493989022795829e-03
1.445439770745928108e+05,3.816586971654288996e-03,3.617304924136041568e-03,3.084192763619442341e-03,2.862200957717351245e-03,2.750916713091817751e-03,2.689677525592096014e-03,2.661099892651191349e-03
1.479108388168207312e+05,3.812078736922921117e-03,3.609858457947391457e-03,3.072807770355772544e-03,2.849313748681459296e-03,2.736919528271393193e-03,2.675547528042523677e-03,2.646805320335939536e-03
1.513561248436207243e+05,3.805185745782820039e-03,3.600268609319650509e-03,3.059017483794133473e-03,2.833942686735056726e-03,2.720408577872399786e-03,2.658852813278799951e-03,2.629988025655078526e-03
1.548816618912482809e+05,3.795862752016089265e-03,3.588468337428618073e-03,3.042651379437346076e-03,2.815878080652909222e-03,2.701153615330669638e-03,2.639347519309088140e-03,2.610402434190031533e-03
1.584893192461114086e+05,3.784388368359280219e-03,3.574727321386334845e-03,3.023917374450656344e-03,2.795295885293578187e-03,2.679322767023420079e-03,2.617192164416952231e-03,2.588207057637395211e-03
1.621810097358929925e+05,3.771333470672186966e-03,3.559607752341651006e-03,3.003343305857083916e-03,2.772697860009671732e-03,2.655416008070644700e-03,2.592887379387208164e-03,2.563897796398048514e-03
1.659586907437559566e+05,3.757505120993537631e-03,3.543901730402594652e-03,2.981733384074075795e-03,2.748880539961857331e-03,2.630237224707944205e-03,2.567245230838826470e-03,2.538278605306442705e-03
1.698243652461745951e+05,3.743789224963784985e-03,3.528461579015828003e-03,2.959983463012768982e-03,2.724742782847381153e-03,2.604697523783276736e-03,2.541189659788913729e-03,2.512262404720294520e-03
1.737800828749376233e+05,3.731081099475474106e-03,3.514124766660340661e-03,2.939011598208261192e-03,2.701227969814494825e-03,2.579759902375661652e-03,2.515700804535846852e-03,2.486816627143307538e-03
1.778279410038922797e+05,3.720181356879593941e-03,3.501608674643949450e-03,2.919654865766862541e-03,2.679215133621482784e-03,2.556328048088698894e-03,2.491701334689912749e-03,2.462851015393011794e-03
1.819700858609982533e+05,3.711718452952497260e-03,3.491435958064820384e-03,2.902586025819928629e-03,2.659436338789570014e-03,2.535163637481731465e-03,2.469973253682963398e-03,2.441136440450919660e-03
1.862087136662865523e+05,3.706132280780208982e-03,3.483929941621521399e-03,2.888284316202749391e-03,2.642433042603377445e-03,2.516835900498706671e-03,2.451104597889574178e-03,2.422252254006853917e-03
1.905460717963248317e+05,3.703689124119479478e-03,3.479237337183083145e-03,2.877064417332995776e-03,2.628583739347871862e-03,2.501748533775482401e-03,2.435516774661917495e-03,2.406615695496475919e-03
1.949844599758045515e+05,3.704459234327979553e-03,3.477319784666297632e-03,2.869022318182267144e-03,2.618033829545608933e-03,2.490060220496565120e-03,2.423381807063930936e-03,2.394398490567999690e-03
1.995262314968878927e+05,3.708354555340943014e-03,3.478000382350260149e-03,2.864061227364204064e-03,2.610709117929746383e-03,2.481694943084523236e-03,2.414630684937160016e-03,2.385534161098451338e-03
2.041737944669527351e+05,3.715161511043090468e-03,3.480991725178063552e-03,2.861885733637690738e-03,2.606299830736786942e-03,2.476319246211937386e-03,2.408927245278265523e-03,2.379690564690052374e-03
2.089296130854040966e+05,3.724524129268154231e-03,3.485897454053353030e-03,2.861999376595243325e-03,2.604263989715818739e-03,2.473349955518489973e-03,2.405675899028062847e-03,2.376276185735472658e-03
2.137962089502232557e+05,3.735993454924369829e-03,3.492260640704806119e-03,2.863754616475691281e-03,2.603878555684200485e-03,2.472010282964466274e-03,2.404076857015383355e-03,2.374494050055623272e-03
2.187761623949551722e+05,3.749000848801813720e-03,3.499547376554835477e-03,2.866350531666536031e-03,2.604253935715534519e-03,2.471351774057017371e-03,2.403149344843406258e-03,2.373364459578058104e-03
2.238721138568337774e+05,3.762903062915630339e-03,3.507202859282724031e-03,2.868941895757097689e-03,2.604464075355274882e-03,2.470399803239844722e-03,2.401882845183743020e-03,2.371877043485259764e-03
2.290867652767774707e+05,3.777019814288131664e-03,3.514683571248089847e-03,2.870714041785644727e-03,2.603639635158444109e-03,2.468255352604325874e-03,2.399342924675175459e-03,2.369097123175722356e-03
2.344228815319922578e+05,3.790647114594392422e-03,3.521483176613118826e-03,2.870965386473104015e-03,2.601065285032193655e-03,2.464200234281777729e-03,2.394784857299910377e-03,2.364280481769570272e-03
2.398832919019489782e+05,3.803131993516724579e-03,3.527178365930259789e-03,2.869198588523834588e-03,2.596280335698456301e-03,2.457802417593502996e-03,2.387764490622985500e-03,2.356985115518030281e-03
2.454708915685028478e+05,3.813923093990489750e-03,3.531469270379156752e-03,2.865158968495077133e-03,2.589104456047568691e-03,2.448932843968732592e-03,2.378157199862522900e-03,2.347090408118036355e-03
2.511886431509582035e+05,3.822623032342798832e-03,3.534188870518572331e-03,2.858855743489461393e-03,2.579656515775354767e-03,2.437778427447761468e-03,2.366173166976369858e-03,2.334812805714634246e-03
2.570395782768864592e+05,3.829024182211876980e-03,3.535324645717821505e-03,2.850543945936527979e-03,2.568309873326837019e-03,2.424783670822627715e-03,2.352294799084778381e-03,2.320642031048290605e-03
2.630267991895381710e+05,3.833129358864860795e-03,3.535007793351586849e-03,2.840644613023170229e-03,2.555587415011843690e-03,2.410529975587374137e-03,2.337147914225312564e-03,2.305211370534814355e-03
2.691534803926913883e+05,3.835122288997394862e-03,3.533480951327719159e-03,2.829681506277648400e-03,2.542084595852035257e-03,2.395650697547073524e-03,2.321409357233192652e-03,2.289204611593559629e-03
2.754228703338169144e+05,3.835387884455659750e-03,3.531111106565509427e-03,2.818237546926424201e-03,2.528418125735930073e-03,2.380773069794066017e-03,2.305742067547518741e-03,2.273290438763683231e-03
2.818382931264454965e+05,3.834447385334875495e-03,3.528358969376298952e-03,2.806875653454249820e-03,2.515137919350844773e-03,2.366431595778463026e-03,2.290699550832813163e-03,2.258026210652627069e-03
2.884031503126605530e+05,3.832872641129362896e-03,3.525711267226006463e-03,2.796084955554351253e-03,2.502682886927263400e-03,2.353028136445957461e-03,2.276683927227434422e-03,2.243815782542388660e-03
2.951209226666383911e+05,3.831278645859721201e-03,3.523697165755621148e-03,2.786303143262327305e-03,2.491424549283408150e-03,2.340886402224956822e-03,2.264002542333623524e-03,2.230966771084359583e-03
3.019951720402018982e+05,3.830200322454425758e-03,3.522788342209814093e-03,2.777827091373142633e-03,2.481580902832505962e-03,2.330173315918559595e-03,2.252790952568844290e-03,2.219612482285824272e-03
3.090295432513591950e+05,3.830083399671481859e-03,3.523393752689158061e-03,2.770857823518284649e-03,2.473280812038367981e-03,2.320973268896762108e-03,2.243095483125693602e-03,2.209795337382467525e-03
3.162277660168379080e+05,3.831243939310506781e-03,3.525811610498385575e-03,2.765471323456675321e-03,2.466538272678684210e-03,2.313267902673824070e-03,2.234858424416504702e-03,2.201451835873752694e-03
3.235936569296281086e+05,3.833848359013041895e-03,3.530190940104550954e-03,2.761614259712573839e-03,2.461248858696399658e-03,2.306930285059642562e-03,2.227919489424297610e-03,2.194414401264146910e-03
3.311311214825907955e+05,3.837946358044733251e-03,3.536550405681314780e-03,2.759148557464024491e-03,2.457230808818738465e-03,2.301765245236326359e-03,2.222061154539670125e-03,2.188456910832835018e-03
3.388441561392027652e+05,3.843501037602484963e-03,3.544787339842824219e-03,2.757851287599752572e-03,2.454213577903583722e-03,2.297490987808688268e-03,2.216992436683789484e-03,2.183279330609251990e-03
3.467368504525316530e+05,3.850391279210925964e-03,3.554678551425740490e-03,2.757464085853787022e-03,2.451887918204662294e-03,2.293785720309880760e-03,2.212396574970910013e-03,2.178556086086153726e-03
3.548133892335753189e+05,3.858460225529062627e-03,3.565915449979997071e-03,2.757703632764080953e-03,2.449911577039790012e-03,2.290291201968715044e-03,2.207932752853815871e-03,2.173938837200574316e-03
3.630780547701010364e+05,3.867509960737178926e-03,3.578124829377791506e-03,2.758313206491151953e-03,2.447967188228527928e-03,2.286671830665935011e-03,2.203291968937251197e-03,2.169113245095388720e-03
3.715352290971727925e+05,3.877304199152149886e-03,3.590874130905829121e-03,2.759039708521213510e-03,2.445738431729403781e-03,2.282593879942345413e-03,2.198169472663759078e-03,2.163771236070618879e-03
3.801893963205612381e+05,3.887540764430589234e-03,3.603686687643935758e-03,2.759651923180451473e-03,2.442944477209414624e-03,2.277767180483097637e-03,2.192302853142140406e-03,2.157650192409405789e-03
3.890451449942804757e+05,3.897862108701027114e-03,3.616039928617214953e-03,2.759904162792350003e-03,2.439306796443170989e-03,2.271918477967229538e-03,2.185439128345256256e-03,2.150498849602877453e-03
3.981071705534969224e+05,3.907839146712352961e-03,3.627392029602551863e-03,2.759523517166241960e-03,2.434542894622389667e-03,2.264788753609421612e-03,2.177327901440744267e-03,2.142070709312798426e-03
4.073802778041130514e+05,3.917028319277475468e-03,3.637231199432643027e-03,2.758215770568861816e-03,2.428374261137418617e-03,2.256139913261039597e-03,2.167727496287119408e-03,2.132128780119852025e-03
4.168693834703355096e+05,3.924994947781991136e-03,3.645116847562956345e-03,2.755678675521205066e-03,2.420538376409436896e-03,2.245766956479628308e-03,2.156417506757952757e-03,2.120457922328616764e-03
4.265795188015925814e+05,3.931381599416254764e-03,3.650747635352349051e-03,2.751633007444545271e-03,2.410817398950907894e-03,2.233516201168098732e-03,2.143221472387027340e-03,2.106887324874370890e-03
4.365158322401656187e+05,3.935966434883707982e-03,3.654017237460168571e-03,2.745892028807790999e-03,2.399110801698038122e-03,2.219353418237433699e-03,2.128081990879514274e-03,2.091365429495208907e-03
4.466835921509634936e+05,3.938674188829519376e-03,3.655018771667347104e-03,2.738379879267852524e-03,2.385441571715896276e-03,2.203359245589846423e-03,2.111060258125070470e-03,2.073959090362428696e-03
4.570881896148751839e+05,3.939613616240745728e-03,3.654063123093137175e-03,2.729183036249009913e-03,2.370005148586996988e-03,2.185772422003912606e-03,2.092385404809577343e-03,2.054903065737495593e-03
4.677351412871981156e+05,3.939056064062101785e-03,3.651644017917174152e-03,2.718576282427628485e-03,2.353192525585614571e-03,2.167009457713964075e-03,2.072476859962264772e-03,2.034622821785526600e-03
4.786300923226380255e+05,3.937392826822970829e-03,3.648364462243755286e-03,2.706990080500134600e-03,2.335543231142827789e-03,2.147614661727626634e-03,2.051893247295114454e-03,2.013682261457978677e-03
4.897788193684466532e+05,3.935099929591108145e-03,3.644880452330382433e-03,2.694987910533460946e-03,2.317718829489880290e-03,2.128235565114802198e-03,2.031306338904683480e-03,1.992756909503102646e-03
5.011872336272724788e+05,3.932672644623276537e-03,3.641807728671393567e-03,2.683193895367418178e-03,2.300419475202755779e-03,2.109542932058049505e-03,2.011414419943751211e-03,1.972547465377177608e-03
5.128613839913647971e+05,3.930573179082577466e-03,3.639670368066279509e-03,2.672237395784503311e-03,2.284333038712988047e-03,2.092187677853068507e-03,1.992895995435076985e-03,1.953732967590521719e-03
5.248074602497722954e+05,3.929186625982443275e-03,3.638856385431154215e-03,2.662688659301114865e-03,2.270062254193753494e-03,2.076732528234747147e-03,1.976333956952866164e-03,1.936894837281402399e-03
5.370317963702531997e+05,3.928775326906663867e-03,3.639582429801934641e-03,2.654974035426221901e-03,2.258041887871558087e-03,2.063573129734405480e-03,1.962134840252894533e-03,1.922436600897540517e-03
5.495408738576248288e+05,3.929440932442678815e-03,3.641875097653936300e-03,2.649320848963231025e-03,2.248488175498230407e-03,2.052891703943832309e-03,1.950481084759173207e-03,1.910536814685567710e-03
5.623413251903491328e+05,3.931137133424511369e-03,3.645611921400283319e-03,2.645775950131207602e-03,2.241414449319394792e-03,2.044671572401185120e-03,1.941346723294260466e-03,1.901165391455394591e-03
5.754399373371566180e+05,3.933673565088639454e-03,3.650520462287688145e-03,2.644156587544048073e-03,2.236587837935413714e-03,2.038655277053835063e-03,1.934457862932423972e-03,1.894044576411215309e-03
5.888436553555884166e+05,3.936758876302817040e-03,3.656239872328791597e-03,2.644122880524076881e-03,2.233595402144775057e-03,2.034406174879014803e-03,1.929359169841995568e-03,1.888716119174887326e-03
6.025595860743580852e+05,3.940073672445506929e-03,3.662358723987528021e-03,2.645216631570719047e-03,2.231891595545621668e-03,2.031360751746726784e-03,1.925467012197903428e-03,1.884594501475640813e-03
6.165950018614821602e+05,3.943314023765504168e-03,3.668453103149033924e-03,2.646913005539337088e-03,2.230839900298221042e-03,2.028863250564378815e-03,1.922107292645596280e-03,1.881004425860728548e-03
6.309573444801929872e+05,3.946249924318098387e-03,3.674131128788156540e-03,2.648720958594299232e-03,2.229836786761706796e-03,2.026303802364599806e-03,1.918656569717676601e-03,1.877322334943788695e-03
6.456542290346549125e+05,3.948744661620364957e-03,3.679051004845236214e-03,2.650195400129967942e-03,2.228319857186165237e-03,2.023118432528324320e-03,1.914539532787448099e-03,1.872972465750608745e-03
6.606934480075964238e+05,3.950763099775685475e-03,3.682942625150688407e-03,2.650996817564142769e-03,2.225842882849667081e-03,2.018871200159136001e-03,1.909312894753772841e-03,1.867510350246572590e-03
6.760829753919818904e+05,3.952343331111091325e-03,3.685619327739891871e-03,2.650900542297218287e-03,2.222096982405640138e-03,2.013271588504759752e-03,1.902682560263315933e-03,1.860639306601805662e-03
6.918309709189363057e+05,3.953556807857587681e-03,3.686979198583900576e-03,2.649785220678776022e-03,2.216907548382301540e-03,2.006166806400260134e-03,1.894495874206814957e-03,1.852202147417847302e-03
7.079457843841373688e+05,3.954470304452253199e-03,3.687014064740718172e-03,2.647631255110640628e-03,2.210230492875042523e-03,1.997528679498315838e-03,1.884728702568668835e-03,1.842167905726690286e-03
7.244359600749906385e+05,3.955119930740260033e-03,3.685804468197067911e-03,2.644500530117882900e-03,2.202142082826622112e-03,1.987437320797059374e-03,1.873473174925708966e-03,1.830620472729870690e-03
7.413102413009176962e+05,3.955521104330158265e-03,3.683530057986590320e-03,2.640513812083461823e-03,2.192800466687110355e-03,1.976040516802790754e-03,1.860894274134823004e-03,1.817716179858744688e-03
7.585775750291835284e+05,3.955649287113153882e-03,3.680435726400531002e-03,2.635829503620408520e-03,2.182426021905777436e-03,1.963537018525595128e-03,1.847213807517119472e-03,1.803668999666172565e-03
7.762471166286912048e+05,3.955488250057354223e-03,3.676831077160375508e-03,2.630651935077093356e-03,2.171302492575705439e-03,1.950184117377764398e-03,1.832716431511337805e-03,1.788758931360199134e-03
7.943282347242821706e+05,3.955037809444871162e-03,3.673052248124099826e-03,2.625200810195933623e-03,2.159735184697057428e-03,1.936267839862562505e-03,1.817716062132080767e-03,1.773298791202897011e-03
8.128305161640995648e+05,3.954326721372549563e-03,3.669421254574659497e-03,2.619697394340673655e-03,2.148036039647050702e-03,1.922094229021428834e-03,1.802543967712276181e-03,1.757623170486116585e-03
8.317637711026708130e+05,3.953423383618264071e-03,3.666231220695638678e-03,2.614363512438719252e-03,2.136518010909704141e-03,1.907995181215315110e-03,1.787552109577858917e-03,1.742091588893035546e-03
8.511380382023758721e+05,3.952427203148688520e-03,3.663726859526850697e-03,2.609416463603097570e-03,2.125485588787218074e-03,1.894313939708681645e-03,1.773096934798551981e-03,1.727071608737204035e-03
8.709635899560814723e+05,3.951434189148761086e-03,3.662079199008121989e-03,2.605042910377473181e-03,2.115200574466141997e-03,1.881367351377787002e-03,1.759499193109470561e-03,1.712896875376747861e-03
8.912509381337459199e+05,3.950543249066988324e-03,3.661421529693022724e-03,2.601408231081467261e-03,2.105883425023890882e-03,1.869435194031180249e-03,1.747033960242502099e-03,1.699855778229814691e-03
9.120108393559096148e+05,3.949800702289392278e-03,3.661835496508380420e-03,2.598658957369147284e-03,2.097710680895822390e-03,1.858747522800077321e-03,1.735917808299717539e-03,1.688177142217874753e-03
9.332543007969905157e+05,3.949214722859735113e-03,3.663349787380273167e-03,2.596886509757151060e-03,2.090768197653335766e-03,1.849428179197131492e-03,1.726253235487764564e-03,1.677973525989195263e-03
9.549925860214368440e+05,3.948735939204982975e-03,3.665955240812498236e-03,2.596153575297619788e-03,2.085076435144827232e-03,1.841513808181644788e-03,1.718048326306153770e-03,1.669260083724177432e-03
9.772372209558112081e+05,3.948285431241581669e-03,3.669596744563634501e-03,2.596460220034163286e-03,2.080562552309796198e-03,1.834924573319576639e-03,1.711189237407852387e-03,1.661926541003140275e-03
1.000000000000000000e+06,3.947759292227771832e-03,3.674168162141625872e-03,2.597763798379598872e-03,2.077087797070131716e-03,1.829494860416136428e-03,1.705473478989115617e-03,1.655770613393431736e-03
1.023292992280753679e+06,3.947065886283146301e-03,3.679508831590228273e-03,2.599956342215207182e-03,2.074437440110020198e-03,1.824968536383267392e-03,1.700606411319877153e-03,1.650494506591328962e-03
1.047128548050898477e+06,3.946147823186123976e-03,3.685405161064802225e-03,2.602883811397879287e-03,2.072363248814086331e-03,1.821049919077475081e-03,1.696257684895370946e-03,1.645762838606398782e-03
1.071519305237604771e+06,3.944992297847314984e-03,3.691595629211074509e-03,2.606324415856167351e-03,2.070575605441609887e-03,1.817404737529498306e-03,1.692063351363746419e-03,1.641205060928089144e-03
1.096478196143182926e+06,3.943650601167396179e-03,3.697792506668665449e-03,2.610009918353647842e-03,2.068779813062318618e-03,1.813705242852146904e-03,1.687676663207517266e-03,1.636467703611538997e-03
1.122018454301965190e+06,3.942229020681612892e-03,3.703700981885865023e-03,2.613636394285939312e-03,2.066688987222778905e-03,1.809646794032524885e-03,1.682783019848462479e-03,1.631230400022111579e-03
1.148153621496884152e+06,3.940871399853864733e-03,3.709045597712536373e-03,2.616893833461220089e-03,2.064051228991530505e-03,1.804979247647697880e-03,1.677135007817015001e-03,1.625241970295188739e-03
1.174897554939530324e+06,3.939746574090133985e-03,3.713592498044325767e-03,2.619495091736381842e-03,2.060669443357573960e-03,1.799526228129190962e-03,1.670570085137745939e-03,1.618337952785483614e-03
1.202264434617413208e+06,3.939019346587390932e-03,3.717174412312657713e-03,2.621219605331316042e-03,2.056424428165776978e-03,1.793202469546299662e-03,1.663024401833638338e-03,1.610454198152603362e-03
1.230268770812381059e+06,3.938834350805389510e-03,3.719696011761116153e-03,2.621952279773613007e-03,2.051297364337392390e-03,1.786026046279328046e-03,1.654543191197348391e-03,1.601637359043270531e-03
1.258925411794166081e+06,3.939296472869799857e-03,3.721155002473956232e-03,2.621719170104033075e-03,2.045381910975143606e-03,1.778119984807499535e-03,1.645277788265184140e-03,1.592040158946344663e-03
1.288249551693132380e+06,3.940445164081230259e-03,3.721622763816725098e-03,2.620697399190469699e-03,2.038881229274390038e-03,1.769697516398098741e-03,1.635469661329376099e-03,1.581904442777044058e-03
1.318256738556404831e+06,3.942263905124480244e-03,3.721230329983344753e-03,2.619176986989131019e-03,2.032060305873820225e-03,1.761004484096182670e-03,1.625388327931472305e-03,1.571497923539306269e-03
1.348962882591655944e+06,3.944647344771257461e-03,3.720135681543298642e-03,2.617515105511461493e-03,2.025203890272959245e-03,1.752281993463967189e-03,1.615294629928607948e-03,1.561077909089306562e-03
1.380384264602886746e+06,3.947438124794328679e-03,3.718510579830731563e-03,2.616084625150655492e-03,2.018571765916680593e-03,1.743720269265924480e-03,1.605389996392379229e-03,1.550838818011870393e-03
1.412537544622755377e+06,3.950414710220616875e-03,3.716497549292003839e-03,2.615180384726787689e-03,2.012332673384206825e-03,1.735409713981592855e-03,1.595769324920689666e-03,1.540867450820233592e-03
1.445439770745927934e+06,3.953338534795729220e-03,3.714205221740593706e-03,2.614973097496390772e-03,2.006548072139925469e-03,1.727342485562217370e-03,1.586422708976590202e-03,1.531145554606515476e-03
1.479108388168207137e+06,3.955957620810945582e-03,3.711690982111902348e-03,2.615479668333552110e-03,2.001164061762183630e-03,1.719413549625078020e-03,1.577235938102538758e-03,1.521551764682968098e-03
1.513561248436207185e+06,3.958044348646466704e-03,3.708979165571156880e-03,2.616558844418840572e-03,1.996035041747841465e-03,1.711464428255340259e-03,1.568035571513414893e-03,1.511909130227969116e-03
1.548816618912479607e+06,3.959401045464312416e-03,3.706070166423252460e-03,2.617955737659733578e-03,1.990973928233908622e-03,1.703331028156700698e-03,1.558640635823385938e-03,1.502037319483759447e-03
1.584893192461110884e+06,3.959889842877266537e-03,3.702962079330728365e-03,2.619354822218804280e-03,1.985801568374178597e-03,1.694896224038017294e-03,1.548914211210651592e-03,1.491804653787416786e-03
1.621810097358933184e+06,3.959430351218507296e-03,3.699673003853989721e-03,2.620447854425032169e-03,1.980386782296369389e-03,1.686111339706165661e-03,1.538789675478780591e-03,1.481153195737283396e-03
1.659586907437563175e+06,3.958010109900500680e-03,3.696259744976915142e-03,2.621002589472673245e-03,1.974682655063129781e-03,1.677025783987934858e-03,1.528300558555140088e-03,1.470127042804933535e-03
1.698243652461746009e+06,3.955682460073972270e-03,3.692823763521168191e-03,2.620901282201123714e-03,1.968736515138305720e-03,1.667774052371423076e-03,1.517570264047656773e-03,1.458859670051707762e-03
1.737800828749376349e+06,3.952575673041312625e-03,3.689516314101326435e-03,2.620171157702611085e-03,1.962681584039506402e-03,1.658558154062279941e-03,1.506795678993859194e-03,1.447554315253236044e-03
1.778279410038922913e+06,3.948883536087941654e-03,3.686525550073560011e-03,2.618954705629542804e-03,1.956697593652435667e-03,1.649598475148608993e-03,1.496197479238247936e-03,1.436433574144806982e-03
1.819700858609982533e+06,3.944844784839904306e-03,3.684058502476594658e-03,2.617484042605034301e-03,1.950989067582666655e-03,1.641113278653375147e-03,1.486000129545558433e-03,1.425719401714900915e-03
1.862087136662865523e+06,3.940731214563833983e-03,3.682313426913875337e-03,2.616035700665603290e-03,1.945737182568926891e-03,1.633266689168793619e-03,1.476375561009020745e-03,1.415576402923953954e-03
1.905460717963244300e+06,3.936817243144084301e-03,3.681448354870194353e-03,2.614881678529237460e-03,1.941087352786395343e-03,1.626168252342261120e-03,1.467444500919592304e-03,1.406116205189496260e-03
1.949844599758041557e+06,3.933358444247306122e-03,3.681567483987823082e-03,2.614250133660314408e-03,1.937121266361102861e-03,1.619847921417527561e-03,1.459248577427574951e-03,1.397372704979931660e-03
1.995262314968882827e+06,3.930567580231393576e-03,3.682682933010080276e-03,2.614291892030063021e-03,1.933860025830758025e-03,1.614272839518067623e-03,1.451768070863795283e-03,1.389321820299584554e-03
2.041737944669531658e+06,3.928591580057686286e-03,3.684717254808245798e-03,2.615068654621538306e-03,1.931256962780328670e-03,1.609342708868076368e-03,1.444918328763910740e-03,1.381880376487251575e-03
2.089296130854040850e+06,3.927523178315083657e-03,3.687509090865472103e-03,2.616570309672000636e-03,1.929231858141081200e-03,1.604935263967820300e-03,1.438594762014368776e-03,1.374951818836519330e-03
2.137962089502232615e+06,3.927385985944329035e-03,3.690831649007860361e-03,2.618717436250432486e-03,1.927670471514287935e-03,1.600908281774395328e-03,1.432675904878728378e-03,1.368428084198976009e-03
2.187761623949551955e+06,3.928155424276156757e-03,3.694420474253364353e-03,2.621382856333316549e-03,1.926448023208387345e-03,1.597126669535381491e-03,1.427050032902388950e-03,1.362213570061553006e-03
2.238721138568338007e+06,3.929763042798766447e-03,3.698013219699627843e-03,2.624423453620100977e-03,1.925446777912905244e-03,1.593479116227692477e-03,1.421630254442800929e-03,1.356237216265873203e-03
2.290867652767769992e+06,3.932095579220239515e-03,3.701367685112205361e-03,2.627676761518420168e-03,1.924548346839028735e-03,1.589872984328662619e-03,1.416346735841150133e-03,1.350441319083319413e-03
2.344228815319918096e+06,3.935014396545097673e-03,3.704296420695638199e-03,2.630990468347691076e-03,1.923645922905914320e-03,1.586234651529145039e-03,1.411142410898776588e-03,1.344774460619481762e-03
2.398832919019494671e+06,3.938329024977600679e-03,3.706663014889057667e-03,2.634223020622569831e-03,1.922638321998426788e-03,1.582500734398636227e-03,1.405961434126440802e-03,1.339178598675347691e-03
2.454708915685033426e+06,3.941824008423554411e-03,3.708385779394484088e-03,2.637250698134908661e-03,1.921428132750305304e-03,1.578608934540970225e-03,1.400736982960870116e-03,1.333577262245885233e-03
2.511886431509582326e+06,3.945261500356042443e-03,3.709428113217684651e-03,2.639980084599034479e-03,1.919929813355879950e-03,1.574497439150595451e-03,1.395390837898771025e-03,1.327877839810920335e-03
2.570395782768864650e+06,3.948401070794339829e-03,3.709787649277013644e-03,2.642341477896202519e-03,1.918062909006857959e-03,1.570087334439816944e-03,1.389814501923991802e-03,1.321955021193916505e-03
2.630267991895381361e+06,3.951023197042156584e-03,3.709486434311140557e-03,2.644300562759518709e-03,1.915774670789656972e-03,1.565311567867881193e-03,1.383905662943490846e-03,1.315691876931275118e-03
2.691534803926913999e+06,3.952959627970115825e-03,3.708570074631121170e-03,2.645855769637496871e-03,1.913042866953083105e-03,1.560109799060317975e-03,1.377565967859850074e-03,1.308979296641717745e-03
2.754228703338163439e+06,3.954112767194018462e-03,3.707105489186706369e-03,2.647043458091359082e-03,1.909887118594298747e-03,1.554450296526190727e-03,1.370729487455713165e-03,1.301747237402667420e-03
2.818382931264449377e+06,3.954458497689225874e-03,3.705185982647594099e-03,2.647923324700599251e-03,1.906360675320467254e-03,1.548330054627412074e-03,1.363368900041608519e-03,1.293970987280222825e-03
2.884031503126611467e+06,3.954053335126111665e-03,3.702935694062313345e-03,2.648576879358784282e-03,1.902562167976850965e-03,1.541799838649092827e-03,1.355528719406217915e-03,1.285702743014638643e-03
2.951209226666389965e+06,3.953010679164302779e-03,3.700496551847045224e-03,2.649090424981207555e-03,1.898611765048084914e-03,1.534950826409756369e-03,1.347308780720545907e-03,1.277053352789307098e-03
3.019951720402019098e+06,3.951474898541773931e-03,3.698027363519424196e-03,2.649558718086230009e-03,1.894651208615560824e-03,1.527924011227975746e-03,1.338875254292737262e-03,1.268201131881024164e-03
3.090295432513591833e+06,3.949596102394399046e-03,3.695675724957955040e-03,2.650067969322251679e-03,1.890820054636174578e-03,1.520887161720344428e-03,1.330430925540659805e-03,1.259358633192773740e-03
3.162277660168379545e+06,3.947503209344544080e-03,3.693569274593210862e-03,2.650699892486909313e-03,1.887252568434192364e-03,1.514029968153468055e-03,1.322201401486677516e-03,1.250757537558975976e-03
3.235936569296280853e+06,3.945285355538388425e-03,3.691782350915122704e-03,2.651517287641087968e-03,1.884054159892713243e-03,1.507527098082011088e-03,1.314388764702596269e-03,1.242601201501186692e-03
3.311311214825907722e+06,3.942997072766422396e-03,3.690335422784732887e-03,2.652576036483690874e-03,1.881302280720660971e-03,1.501530828204976874e-03,1.307155968831923273e-03,1.235048661079515223e-03
3.388441561392020434e+06,3.940647734784273604e-03,3.689186316679883820e-03,2.653915432710557236e-03,1.879044561738545289e-03,1.496159362489311081e-03,1.300612617654215136e-03,1.228202663666043415e-03
3.467368504525309429e+06,3.938229376988518216e-03,3.688246559094479973e-03,2.655555969978598725e-03,1.877296303580772152e-03,1.491480266321501850e-03,1.294798715086636388e-03,1.222092966530180470e-03
3.548133892335760407e+06,3.935720684292179535e-03,3.687405787828589195e-03,2.657485592347610427e-03,1.876037655548523989e-03,1.487515547591023325e-03,1.289696639280906755e-03,1.216693469003533087e-03
3.630780547701017465e+06,3.933114204906520278e-03,3.686564088501817667e-03,2.659675542115488584e-03,1.875238667447623638e-03,1.484258598828154183e-03,1.285257328039546634e-03,1.211947574483706594e-03
3.715352290971728042e+06,3.930417692277698993e-03,3.685652920270432106e-03,2.662056414866917180e-03,1.874838976179602195e-03,1.481662299307069056e-03,1.281398686457381822e-03,1.207769843847397153e-03
3.801893963205612730e+06,3.927675755035183944e-03,3.684667236337544997e-03,2.664536996120442976e-03,1.874771858937141151e-03,1.479662392681145491e-03,1.278036713723559176e-03,1.204076979484061021e-03
3.890451449942804873e+06,3.924975800567094206e-03,3.683660059044168052e-03,2.667013536831173894e-03,1.874970307120131519e-03,1.478182866024122617e-03,1.275096090437570712e-03,1.200797680828290638e-03
3.981071705534969456e+06,3.922444758771691936e-03,3.682738782171002517e-03,2.669373379227195277e-03,1.875359005055652999e-03,1.477129299982804208e-03,1.272502497546508125e-03,1.197864598814762189e-03
4.073802778041122016e+06,3.920249115606788681e-03,3.682036533255411258e-03,2.671515366500335029e-03,1.875856405333038365e-03,1.476385163665990246e-03,1.270175687758521047e-03,1.195204574394629791e-03
4.168693834703346714e+06,3.918576052552243810e-03,3.681684367217937653e-03,2.673360238994514776e-03,1.876377493287413340e-03,1.475820736723784925e-03,1.268029389888262895e-03,1.192738105244472036e-03
4.265795188015934080e+06,3.917607702105435456e-03,3.681775409476695151e-03,2.674847054968353816e-03,1.876823461960026992e-03,1.475284650193425459e-03,1.265957036068246326e-03,1.190362850694027521e-03
4.365158322401665151e+06,3.917496637121622299e-03,3.682350353729665383e-03,2.675936060398544526e-03,1.877082828655105874e-03,1.474613250926366977e-03,1.263831235892411923e-03,1.187953044103467462e-03
4.466835921509634703e+06,3.918316950669845609e-03,3.683384414675290684e-03,2.676604095957497553e-03,1.877042324797392097e-03,1.473651705176053702e-03,1.261521713712243208e-03,1.185377863722441270e-03
4.570881896148751490e+06,3.920048296220444636e-03,3.684797448739627126e-03,2.676843012342747848e-03,1.876590950572889528e-03,1.472256779886459361e-03,1.258891322790950049e-03,1.182496268428340214e-03
4.677351412871981040e+06,3.922547877689896642e-03,3.686461563452357940e-03,2.676649069852267762e-03,1.875630653545170331e-03,1.470314193352782696e-03,1.255815343403782810e-03,1.179178559394543184e-03
4.786300923226380721e+06,3.925560763416060216e-03,3.688233775127535037e-03,2.676032878233956976e-03,1.874108749654126733e-03,1.467762187917572188e-03,1.252206997109849397e-03,1.175332146569520696e-03
4.897788193684455939e+06,3.928739912546580504e-03,3.689967298832486260e-03,2.675019122863941511e-03,1.872014661784227214e-03,1.464576613773947884e-03,1.248003842535178693e-03,1.170887948156842115e-03
5.011872336272714660e+06,3.931700483067371472e-03,3.691525110111482620e-03,2.673654434928171304e-03,1.869394574243188941e-03,1.460778110137672453e-03,1.243182525810461155e-03,1.165814794632692372e-03
5.128613839913658798e+06,3.934071069735168083e-03,3.692798294775421260e-03,2.672007609383462209e-03,1.866344074871482744e-03,1.456416794152523998e-03,1.237749930383961940e-03,1.160112506432350084e-03
5.248074602497734129e+06,3.935568960991136025e-03,3.693697289613642656e-03,2.670172903692714581e-03,1.863012082896711675e-03,1.451584015761263726e-03,1.231761995384569527e-03,1.153830424577029137e-03
5.370317963702532463e+06,3.936040711457805021e-03,3.694173390317395840e-03,2.668254909681806123e-03,1.859565972915294858e-03,1.446377483949293826e-03,1.225294286630616630e-03,1.147038248360366525e-03
5.495408738576248288e+06,3.935497619960769827e-03,3.694203668099508078e-03,2.666358271623031975e-03,1.856190646708950681e-03,1.440921880587373808e-03,1.218467562430334064e-03,1.139854210011280108e-03
5.623413251903491095e+06,3.934107367837006569e-03,3.693805348804939884e-03,2.664582819128020596e-03,1.853067280156008977e-03,1.435355698442906079e-03,1.211432288123675876e-03,1.132428246848101632e-03
5.754399373371566646e+06,3.932171265683250504e-03,3.693028820297985029e-03,2.663006644770616986e-03,1.850357474009126178e-03,1.429828200944438998e-03,1.204364403805601672e-03,1.124939285674974058e-03
5.888436553555883467e+06,3.930063591633356154e-03,3.691965222595205900e-03,2.661693005500911490e-03,1.848201269798758475e-03,1.424493420395874562e-03,1.197451528509830068e-03,1.117579786414200091e-03
6.025595860743568279e+06,3.928170398536231719e-03,3.690733721238952537e-03,2.660679640119259243e-03,1.846703702581918094e-03,1.419497537645835437e-03,1.190873847935031713e-03,1.110535603218913573e-03
6.165950018614809960e+06,3.926836575192779212e-03,3.689468828417486086e-03,2.659994965994828993e-03,1.845934329642343833e-03,1.414960116298057168e-03,1.184775328567095080e-03,1.103955299172102236e-03
6.309573444801942445e+06,3.926304527763509362e-03,3.688308787084994354e-03,2.659655885702445766e-03,1.845921200260633530e-03,1.410956989509336984e-03,1.179243608928337832e-03,1.097928885432175247e-03
6.456542290346562862e+06,3.926685452096684813e-03,3.687372657199260682e-03,2.659672930580697647e-03,1.846647021276538779e-03,1.407500610599552371e-03,1.174284500984445817e-03,1.092459877547556375e-03
6.606934480075964704e+06,3.927971479320676619e-03,3.686749203668142696e-03,2.660045833349633428e-03,1.848054356987639119e-03,1.404547714217747574e-03,1.169835174146502052e-03,1.087479791536242720e-03
6.760829753919818439e+06,3.930032710107204778e-03,3.686469851276076917e-03,2.660760345677097918e-03,1.850039101927044433e-03,1.401984245451916820e-03,1.165750741992823639e-03,1.082834080620653132e-03
6.918309709189362824e+06,3.932652659565661658e-03,3.686518503034770695e-03,2.661776418399025741e-03,1.852456337920609401e-03,1.399652726089644934e-03,1.161841028692072635e-03,1.078322568476257218e-03
7.079457843841372989e+06,3.935568874988516937e-03,3.686832759215246790e-03,2.663036908794923566e-03,1.855143470610075935e-03,1.397381594007281787e-03,1.157909294141517068e-03,1.073738662597724164e-03
7.244359600749891251e+06,3.938506711762337041e-03,3.687317189454658410e-03,2.664462287142363960e-03,1.857925512355222989e-03,1.395004895705717748e-03,1.153774891777663205e-03,1.068894678291966134e-03
7.413102413009162061e+06,3.941215205532529013e-03,3.687864480971509915e-03,2.665962520235762474e-03,1.860632581411147176e-03,1.392393679995775849e-03,1.149311030286323662e-03,1.063662248196574778e-03
7.585775750291851349e+06,3.943496063759851893e-03,3.688375711796497858e-03,2.667446004799647625e-03,1.863115750354357031e-03,1.389472928213056650e-03,1.144462519870957434e-03,1.057990944009075743e-03
7.762471166286927648e+06,3.945218728455440402e-03,3.688784357788090894e-03,2.668831641786394843e-03,1.865258386988142550e-03,1.386225480506758992e-03,1.139242549599449230e-03,1.051903709321922028e-03
7.943282347242821939e+06,3.946328993593524112e-03,3.689061461062691921e-03,2.670066187911681460e-03,1.866992927869365803e-03,1.382704409855373389e-03,1.133744433393286868e-03,1.045510581884994111e-03
8.128305161640995182e+06,3.946843578470065478e-03,3.689220145751486400e-03,2.671124503133439840e-03,1.868299646506030700e-03,1.379010632160199146e-03,1.128109857951346221e-03,1.038973614170186606e-03
8.317637711026708595e+06,3.946842270377874488e-03,3.689306076582721770e-03,2.672016324404607492e-03,1.869209064476545779e-03,1.375281565219962964e-03,1.122510190134844025e-03,1.032486994769907067e-03
8.511380382023759186e+06,3.946445790218192778e-03,3.689379770767499747e-03,2.672777275368311365e-03,1.869801870919019122e-03,1.371677365272545249e-03,1.117128548432042619e-03,1.026256510863526091e-03
8.709635899560796097e+06,3.945789647645117984e-03,3.689503912440926427e-03,2.673470288967984363e-03,1.870192401895799965e-03,1.368355351292020565e-03,1.112129756299456334e-03,1.020466602656377097e-03
8.912509381337441504e+06,3.945004021193181110e-03,3.689727150507503880e-03,2.674165136454388636e-03,1.870520868110533627e-03,1.365463732210695641e-03,1.107652391155973482e-03,1.015270985027553422e-03
9.120108393559115008e+06,3.944190073661051413e-03,3.690064823256435089e-03,2.674937512229871427e-03,1.870939456495115429e-03,1.363125069709660974e-03,1.103793886228152978e-03,1.010773439160790165e-03
9.332543007969923317e+06,3.943406907384193819e-03,3.690512692327927585e-03,2.675851841864322102e-03,1.871584400884218104e-03,1.361420373954912513e-03,1.100596123780962820e-03,1.007014322353567970e-03
9.549925860214369372e+06,3.942665640081105885e-03,3.691043272489959604e-03,2.676954919285277727e-03,1.872570162939366911e-03,1.360389056579509350e-03,1.098053510390310621e-03,1.003977196249229622e-03
9.772372209558112547e+06,3.941935429784995497e-03,3.691615963590692568e-03,2.678272634540101657e-03,1.873970047954975904e-03,1.360025221588706751e-03,1.096116223316734523e-03,1.001595361634658940e-03
1.000000000000000000e+07,3.941152062801100107e-03,3.692192441129926381e-03,2.679810600260136653e-03,1.875814278359085735e-03,1.360277964135776004e-03,1.094696189056830341e-03,9.997595453588047944e-04
1.023292992280753702e+07,3.940243260791802607e-03,3.692742143333445533e-03,2.681553341930982808e-03,1.878091243311165405e-03,1.361058366363584061e-03,1.093683429689759927e-03,9.983381275982720991e-04
1.047128548050898500e+07,3.939144264341288768e-03,3.693246652061035664e-03,2.683461385763258409e-03,1.880753764588239058e-03,1.362252561322279234e-03,1.092962263112412123e-03,9.971982473062945048e-04
1.071519305237604864e+07,3.937825920938640284e-03,3.693695459681187090e-03,2.685473785925004617e-03,1.883723243087660586e-03,1.363720688486706788e-03,1.092413596804550201e-03,9.962095217570874749e-04
1.096478196143182926e+07,3.936307985737155096e-03,3.694082741335417974e-03,2.687515369870580473e-03,1.886911100797297822e-03,1.365323056446211087e-03,1.091935927589603259e-03,9.952683500215856079e-04
1.122018454301965237e+07,3.934661299571814291e-03,3.694396245180772784e-03,2.689491304620865875e-03,1.890222023767303442e-03,1.366920749319474509e-03,1.091442890945354578e-03,9.942942517411942471e-04
1.148153621496884152e+07,3.933012192347186409e-03,3.694619025767146344e-03,2.691294044071551421e-03,1.893564250313681599e-03,1.368383188727787013e-03,1.090858877388350013e-03,9.932234175070433699e-04
1.174897554939530231e+07,3.931506662457866751e-03,3.694720272276626888e-03,2.692815806034642122e-03,1.896860157797748605e-03,1.369606686592587247e-03,1.090132163452422987e-03,9.920191282198965229e-04
1.202264434617413022e+07,3.930298772473077296e-03,3.694672617486289071e-03,2.693959166277741686e-03,1.900049318930997939e-03,1.370513938874489725e-03,1.089220384018802553e-03,9.906511753195259857e-04
1.230268770812381059e+07,3.929504639283900452e-03,3.694452850251325055e-03,2.694650407073509273e-03,1.903084299152125580e-03,1.371056807972729141e-03,1.088091535332036961e-03,9.890940813228228656e-04
1.258925411794166267e+07,3.929185275019872296e-03,3.694055178638939053e-03,2.694857240171308344e-03,1.905938496855124134e-03,1.371229561013778252e-03,1.086733343771711068e-03,9.873336929139063349e-04
1.288249551693132333e+07,3.929322478374882958e-03,3.693498626646370131e-03,2.694593898080750727e-03,1.908598803949045422e-03,1.371056097681149465e-03,1.085141478743688759e-03,9.853536238894626716e-04
1.318256738556404784e+07,3.929819464720481041e-03,3.692829133454040257e-03,2.693917804647775593e-03,1.911061725698802623e-03,1.370590669888988554e-03,1.083322810516304958e-03,9.831401050855767109e-04
1.348962882591656037e+07,3.930515502700555538e-03,3.692117751674488680e-03,2.692922441120460409e-03,1.913329625597065325e-03,1.369904442128425364e-03,1.081289417470070700e-03,9.806793872959237730e-04
1.380384264602886699e+07,3.931217916934029444e-03,3.691437291616538746e-03,2.691720292833779237e-03,1.915409667008085345e-03,1.369083987916733117e-03,1.079067157041749573e-03,9.779720690694965624e-04
1.412537544622755423e+07,3.931727493227279643e-03,3.690861904260301762e-03,2.690418815377485558e-03,1.917303857328430880e-03,1.368206218523578422e-03,1.076671913726034470e-03,9.750126631379680761e-04
1.445439770745928027e+07,3.931884648792064417e-03,3.690441150565558753e-03,2.689103391678741937e-03,1.919012890719891179e-03,1.367338146113754619e-03,1.074121845513013700e-03,9.718087597848322750e-04
1.479108388168207183e+07,3.931585431191359989e-03,3.690193489044113397e-03,2.687831566994366289e-03,1.920534417501014446e-03,1.366523692710623801e-03,1.071426810210767506e-03,9.683713590627181320e-04
1.513561248436207138e+07,3.930806606873750268e-03,3.690101716857793063e-03,2.686631426580238236e-03,1.921865037904458250e-03,1.365787166401461871e-03,1.068594870251466343e-03,9.647227219171673187e-04
1.548816618912479654e+07,3.929598898309495658e-03,3.690118595631143843e-03,2.685513311462276159e-03,1.923004472150217437e-03,1.365134228414949550e-03,1.065636794117954351e-03,9.608983809447432670e-04
1.584893192461110838e+07,3.928073614710873157e-03,3.690183073182042115e-03,2.684478074624493341e-03,1.923959176824751498e-03,1.364555667980596769e-03,1.062566865099719322e-03,9.569431817343758417e-04
1.621810097358933091e+07,3.926389628298982901e-03,3.690224947534320732e-03,2.683535265073598835e-03,1.924740881530409738e-03,1.364031451521692789e-03,1.059401906605152892e-03,9.529046710795223245e-04
1.659586907437563129e+07,3.924726356711049496e-03,3.690193216518684090e-03,2.682706377076736134e-03,1.925369745152327554e-03,1.363541190956618805e-03,1.056167946132850234e-03,9.488344731937369773e-04
1.698243652461745963e+07,3.923248195978015773e-03,3.690059316674060112e-03,2.682023283375778097e-03,1.925870117309710005e-03,1.363058571922367646e-03,1.052887042348917088e-03,9.447702513058795848e-04
1.737800828749376163e+07,3.922098570574569093e-03,3.689830007676407099e-03,2.681519173000725988e-03,1.926270213805735161e-03,1.362561692947898912e-03,1.049580703338415764e-03,9.407370630962704795e-04
1.778279410038922727e+07,3.921371579549755293e-03,3.689526144763170031e-03,2.681218568296073364e-03,1.926595952480473746e-03,1.362025311341013515e-03,1.046260669866694694e-03,9.367384175489892016e-04
1.819700858609982580e+07,3.921108385774838695e-03,3.689179989018681084e-03,2.681121973717474124e-03,1.926866045361101979e-03,1.361425304738000334e-03,1.042927793779501681e-03,9.327587100208195939e-04
1.862087136662865803e+07,3.921297025483569051e-03,3.688825117782641022e-03,2.681209410184516063e-03,1.927090374636260175e-03,1.360742350796298765e-03,1.039578169472706471e-03,9.287735100582825360e-04
1.905460717963244393e+07,3.921868517942774836e-03,3.688477472582255348e-03,2.681438044347243723e-03,1.927271474367454537e-03,1.359963152284744334e-03,1.036201322931081664e-03,9.247518118836772815e-04
1.949844599758041650e+07,3.922718408912110287e-03,3.688131599315007652e-03,2.681759382628193591e-03,1.927403767287858526e-03,1.359089135167256251e-03,1.032792929679029331e-03,9.206731967050828854e-04
1.995262314968882874e+07,3.923720811599672349e-03,3.687763468045085480e-03,2.682134529015236211e-03,1.927477686447571885e-03,1.358142579929649124e-03,1.029361466321176890e-03,9.165385360379678641e-04
2.041737944669531658e+07,3.924735580620290071e-03,3.687338452537297206e-03,2.682539833181539230e-03,1.927484665690753531e-03,1.357166053072437215e-03,1.025924000367547028e-03,9.123629631703870924e-04
2.089296130854040757e+07,3.925635510676071110e-03,3.686821828441899131e-03,2.682981167647981082e-03,1.927424320803866609e-03,1.356228143078909518e-03,1.022518383143554898e-03,9.081900486422708925e-04
2.137962089502232522e+07,3.926315751096441653e-03,3.686192327936945422e-03,2.683481230121110249e-03,1.927306597246938261e-03,1.355413276983108949e-03,1.019191540466219542e-03,9.040754898556439562e-04
2.187761623949551955e+07,3.926690116357350879e-03,3.685449164158685707e-03,2.684073437603195361e-03,1.927151044937041929e-03,1.354809364788357945e-03,1.015994357743912500e-03,9.000802311166000757e-04
2.238721138568337634e+07,3.926715126638100940e-03,3.684609393904500312e-03,2.684780303163700199e-03,1.926989833037941625e-03,1.354497096528734087e-03,1.012973472228875273e-03,8.962586917644239926e-04
2.290867652767769992e+07,3.926371437289693719e-03,3.683706360592869499e-03,2.685601171677929819e-03,1.926856397704322394e-03,1.354534491155449114e-03,1.010167167973673565e-03,8.926549181989971906e-04
2.344228815319917724e+07,3.925667818212777785e-03,3.682784806620214343e-03,2.686501642121416362e-03,1.926785640701474166e-03,1.354949948660543173e-03,1.007603122265654343e-03,8.892988329592163132e-04
2.398832919019494951e+07,3.924635972237472924e-03,3.681882722053752329e-03,2.687418048126033118e-03,1.926808988866801284e-03,1.355741284600091908e-03,1.005300443832973616e-03,8.862090976404428215e-04
2.454708915685033426e+07,3.923330169422628751e-03,3.681031458445760494e-03,2.688267623947916598e-03,1.926945695190590644e-03,1.356873137516007022e-03,1.003266405528128709e-03,8.833902635194468885e-04
2.511886431509582326e+07,3.921825393603563248e-03,3.680255243497086541e-03,2.688961371676170005e-03,1.927207121639771831e-03,1.358290823979125877e-03,1.001504547817809627e-03,8.808419199931308763e-04
2.570395782768864557e+07,3.920221102114885767e-03,3.679566302797585182e-03,2.689422421305256647e-03,1.927590262706768308e-03,1.359922886759930196e-03,1.000011553604808999e-03,8.785568417973505309e-04
2.630267991895381361e+07,3.918641026702665738e-03,3.678973916740554441e-03,2.689601934448534841e-03,1.928081904578326199e-03,1.361694799016893113e-03,9.987784295816691440e-04,8.765226917036980300e-04
2.691534803926913813e+07,3.917229842770115350e-03,3.678491816013013550e-03,2.689485796865206772e-03,1.928661336218575901e-03,1.363532151593662084e-03,9.977838648790047019e-04,8.747149383421951377e-04
2.754228703338163346e+07,3.916147436159407233e-03,3.678134054230262646e-03,2.689095341433152004e-03,1.929300849478013651e-03,1.365364553559376493e-03,9.969917117420787084e-04,8.730962902253283251e-04
2.818382931264449283e+07,3.915556492414107477e-03,3.677925579533428916e-03,2.688478366528012590e-03,1.929964838663333817e-03,1.367121822483708315e-03,9.963439360155667158e-04,8.716083540713924927e-04
2.884031503126611561e+07,3.915603821512541292e-03,3.677893927168665849e-03,2.687697499808123017e-03,1.930614990580868402e-03,1.368741251238871429e-03,9.957657007016698821e-04,8.701786301795379902e-04
2.951209226666390151e+07,3.916396946225722715e-03,3.678061231061106710e-03,2.686824004067269074e-03,1.931209585348550584e-03,1.370165972058182005e-03,9.951695454856511816e-04,8.687235810999134784e-04
3.019951720402019098e+07,3.917988414353828878e-03,3.678446324937674570e-03,2.685922387969444207e-03,1.931707209964573027e-03,1.371349331572053673e-03,9.944642200546988803e-04,8.671582096396655793e-04
3.090295432513592020e+07,3.920349369618479976e-03,3.679047305095259780e-03,2.685045847685340811e-03,1.932068958841519531e-03,1.372261729951821264e-03,9.935715335069015847e-04,8.654112432155683030e-04
3.162277660168379173e+07,3.923365512448031764e-03,3.679844136781814865e-03,2.684233381263481134e-03,1.932264531853800310e-03,1.372898065597516351e-03,9.924387905277263968e-04,8.634368180309171794e-04
3.235936569296281040e+07,3.926838253111594387e-03,3.680797017190972145e-03,2.683508479287061241e-03,1.932275916755134054e-03,1.373278348402907998e-03,9.910470099203393980e-04,8.612205160023508714e-04
3.311311214825907722e+07,3.930509085176807013e-03,3.681845616379527709e-03,2.682882891568914765e-03,1.932098091741923452e-03,1.373450722968084722e-03,9.894187703409673858e-04,8.587878520699897223e-04
3.388441561392020434e+07,3.934086912885183078e-03,3.682919332796634644e-03,2.682360187538234027e-03,1.931743665895197795e-03,1.373480996230552103e-03,9.876083557560060965e-04,8.561918837119599076e-04
3.467368504525309801e+07,3.937279535532448374e-03,3.683947731928248395e-03,2.681939909263441821e-03,1.931237818572766572e-03,1.373446936449574524e-03,9.856917992261157550e-04,8.535043766412023225e-04
3.548133892335760593e+07,3.939843584966664682e-03,3.684867707510132168e-03,2.681621322588323159e-03,1.930616940996850769e-03,1.373425219775209049e-03,9.837507396389536321e-04,8.507989868687755499e-04
3.630780547701017559e+07,3.941612130690949969e-03,3.685633210493725106e-03,2.681410832074361192e-03,1.929923483177373167e-03,1.373482540566588542e-03,9.818560405067417590e-04,8.481375986284234170e-04
3.715352290971727669e+07,3.942511320062208613e-03,3.686225569574538147e-03,2.681316100600466320e-03,1.929198501535254757e-03,1.373668187422359731e-03,9.800572805754722509e-04,8.455609774896400950e-04
3.801893963205612451e+07,3.942568798525444146e-03,3.686655167655652435e-03,2.681348211499062252e-03,1.928479593662689624e-03,1.374012577355812441e-03,9.783742003222370507e-04,8.430808145383260691e-04
3.890451449942804873e+07,3.941897293683261499e-03,3.686952351632070534e-03,2.681511457069420210e-03,1.927795757403536099e-03,1.374525174872906876e-03,9.767986354269745687e-04,8.406845129623074673e-04
3.981071705534969270e+07,3.940672217876551968e-03,3.687170138443026171e-03,2.681798688074990208e-03,1.927166005038063188e-03,1.375199625689349416e-03,9.753008775393942490e-04,8.383410801985012031e-04
4.073802778041122109e+07,3.939105120712178137e-03,3.687366561780418706e-03,2.682183705275089074e-03,1.926599441982423510e-03,1.376021421608465429e-03,9.738467871049551064e-04,8.360180370107807291e-04
4.168693834703346342e+07,3.937413085146131315e-03,3.687598200750702784e-03,2.682618522830656702e-03,1.926099634044433186e-03,1.376971156663367880e-03,9.724072986949418296e-04,8.336905832675182634e-04
4.265795188015934080e+07,3.935789680810741417e-03,3.687906390518778683e-03,2.683040394368909742e-03,1.925663861390821286e-03,1.378027147873019369e-03,9.709687443682055337e-04,8.313504056669019943e-04
4.365158322401665151e+07,3.934390954333354812e-03,3.688316243177480833e-03,2.683379993055432650e-03,1.925286290645024118e-03,1.379166350048013608e-03,9.695374161103804435e-04,8.290093889129223920e-04
4.466835921509634703e+07,3.933319519422597173e-03,3.688830460718525543e-03,2.683578472418051124e-03,1.924963354045362927e-03,1.380366829927603695e-03,9.681408315209453445e-04,8.266992677918897584e-04
4.570881896148751676e+07,3.932624118253031514e-03,3.689439933714354185e-03,2.683604399865960246e-03,1.924694958567120659e-03,1.381608121536061261e-03,9.668210346457047945e-04,8.244650240269262020e-04
4.677351412871981412e+07,3.932299150645576953e-03,3.690122815337756185e-03,2.683463178718020065e-03,1.924485250336025865e-03,1.382869732999237808e-03,9.656270947422818801e-04,8.223569022405487639e-04
4.786300923226380348e+07,3.932296330132731971e-03,3.690854032546758180e-03,2.683203453467502154e-03,1.924344866841434278e-03,1.384135028193008571e-03,9.646061654644288476e-04,8.204219808974447551e-04
4.897788193684456497e+07,3.932545302864668205e-03,3.691612665674908790e-03,2.682913110076617404e-03,1.924285428041468777e-03,1.385393372102860414e-03,9.637975584709495679e-04,8.186984926915707832e-04
5.011872336272714287e+07,3.932963948810882550e-03,3.692374709031001883e-03,2.682695962254194860e-03,1.924317628306678211e-03,1.386639984889406849e-03,9.632233474461604147e-04,8.172064448336717512e-04
5.128613839913658798e+07,3.933486415304432264e-03,3.693118340341923489e-03,2.682653923704727845e-03,1.924445170432846760e-03,1.387878518856624490e-03,9.628881558341186812e-04,8.159480843462833637e-04
5.248074602497733384e+07,3.934068996629608468e-03,3.693821073980511731e-03,2.682867432696252764e-03,1.924660319564412171e-03,1.389117094862348705e-03,9.627780208787161450e-04,8.149076287974228987e-04
5.370317963702532649e+07,3.934698531128690002e-03,3.694457342798620168e-03,2.683372443463708304e-03,1.924942896845675648e-03,1.390363863420514051e-03,9.628580311096879892e-04,8.140474435748118985e-04
5.495408738576248288e+07,3.935380762592267587e-03,3.694999414806697264e-03,2.684160162970149199e-03,1.925260944218467772e-03,1.391620510538554671e-03,9.630773894435861121e-04,8.133161803117615243e-04
5.623413251903490722e+07,3.936133964654102771e-03,3.695420804697767663e-03,2.685171472186479672e-03,1.925576460072636479e-03,1.392876560847089397e-03,9.633690963278984014e-04,8.126477013215027169e-04
5.754399373371566832e+07,3.936953710175439269e-03,3.695698647300226739e-03,2.686318841251706790e-03,1.925853345031137498e-03,1.394102331193013914e-03,9.636562338945658425e-04,8.119690319545897492e-04
5.888436553555884212e+07,3.937805176436977826e-03,3.695822095041980445e-03,2.687497122779561754e-03,1.926065922379451706e-03,1.395248140007031550e-03,9.638552131396416851e-04,8.112029284832364927e-04
6.025595860743568838e+07,3.938607348354028134e-03,3.695794131163425682e-03,2.688605468104921306e-03,1.926203021462525797e-03,1.396247401424686009e-03,9.638832128222235085e-04,8.102766938641411303e-04
6.165950018614809215e+07,3.939241339220588695e-03,3.695630780364793280e-03,2.689563644078307465e-03,1.926272962854158523e-03,1.397026706285628720e-03,9.636687892228505822e-04,8.091305418940479988e-04
6.309573444801943004e+07,3.939561763329664512e-03,3.695359119854596357e-03,2.690321003469439871e-03,1.926298448198168149e-03,1.397515013453141160e-03,9.631565819645439980e-04,8.077207815787355947e-04
6.456542290346562862e+07,3.939432330892059936e-03,3.695008220610310028e-03,2.690861378457680246e-03,1.926310628291995342e-03,1.397659134772817786e-03,9.623177587838776040e-04,8.060274124477670877e-04
6.606934480075964332e+07,3.938754778344120966e-03,3.694606566930294829e-03,2.691198023090189163e-03,1.926341532958000683e-03,1.397436269605917616e-03,9.611529459396478490e-04,8.040558713978238244e-04
6.760829753919818997e+07,3.937504031150887082e-03,3.694180002663745559e-03,2.691368907079080223e-03,1.926419280823359970e-03,1.396858990768302423e-03,9.596933426808983755e-04,8.018357667153193629e-04
6.918309709189362824e+07,3.935742292805414350e-03,3.693743365748083929e-03,2.691420534125552738e-03,1.926559604190494941e-03,1.395977158910334179e-03,9.580003334031642103e-04,7.994209569983290117e-04
7.079457843841373920e+07,3.933615401919047204e-03,3.693311681294472997e-03,2.691402013806698697e-03,1.926769044179106388e-03,1.394876381132069670e-03,9.561561536937627928e-04,7.968803501579946411e-04
7.244359600749890506e+07,3.931342534349265352e-03,3.692889033546536623e-03,2.691351481143691542e-03,1.927046219325110341e-03,1.393662816263878260e-03,9.542547668174165051e-04,7.942917089160546860e-04
7.413102413009162247e+07,3.929187725232150159e-03,3.692476530802437686e-03,2.691290033345810316e-03,1.927380250323562682e-03,1.392449214788029840e-03,9.523878281432964117e-04,7.917299999201676299e-04
7.585775750291851163e+07,3.927413801677080013e-03,3.692071786530742340e-03,2.691213506818937538e-03,1.927758146615979676e-03,1.391343490413650408e-03,9.506370203528726522e-04,7.892628361352335264e-04
7.762471166286927462e+07,3.926261720793092214e-03,3.691658493869050695e-03,2.691102270617450661e-03,1.928164525563094787e-03,1.390432336395653994e-03,9.490649408938642371e-04,7.869435026722192963e-04
7.943282347242821753e+07,3.925904616854806843e-03,3.691220479827358666e-03,2.690920630061946917e-03,1.928581063670281896e-03,1.389773891807789255e-03,9.477094175054611141e-04,7.848064419416598972e-04
8.128305161640995741e+07,3.926444321258268540e-03,3.690738931155460728e-03,2.690627361560674752e-03,1.928986744022773885e-03,1.389394873014627128e-03,9.465852978047827916e-04,7.828695070414093491e-04
8.317637711026708782e+07,3.927884237990675320e-03,3.690191428325364544e-03,2.690184635556098179e-03,1.929358477743284978e-03,1.389293478696501704e-03,9.456918240864729125e-04,7.811396922528386329e-04
8.511380382023759186e+07,3.930139248456284221e-03,3.689570269993577064e-03,2.689561561252675013e-03,1.929672488000821074e-03,1.389445480383848155e-03,9.450164942104949221e-04,7.796144536769941723e-04
8.709635899560795724e+07,3.933045019297340232e-03,3.688881517514589099e-03,2.688745186789052305e-03,1.929905713922202594e-03,1.389810468807460954e-03,9.445438266348675982e-04,7.782895114076573669e-04
8.912509381337440014e+07,3.936375136367293963e-03,3.688155323445641183e-03,2.687734839245475415e-03,1.930040663325784112e-03,1.390342653965829980e-03,9.442604365507475256e-04,7.771603753236358244e-04
9.120108393559114635e+07,3.939863103172362192e-03,3.687446454596926548e-03,2.686548793432537961e-03,1.930069812056716761e-03,1.390996860448956039e-03,9.441550472565515524e-04,7.762209095242591757e-04
9.332543007969924808e+07,3.943235212201350037e-03,3.686827700772013494e-03,2.685214703614444490e-03,1.929997898470725689e-03,1.391732896333143033e-03,9.442189738086347820e-04,7.754626326613469050e-04
9.549925860214368999e+07,3.946240204413965953e-03,3.686377336892933052e-03,2.683774278775431874e-03,1.929843413152359209e-03,1.392518677951794454e-03,9.444373613988808844e-04,7.748657696846908893e-04
9.772372209558111429e+07,3.948678784154389595e-03,3.686167286804673503e-03,2.682276255900653897e-03,1.929639084959356527e-03,1.393329260462729518e-03,9.447891816338951226e-04,7.744009445003328289e-04
1.000000000000000000e+08,3.950422255914527725e-03,3.686248850926288241e-03,2.680783249131356120e-03,1.929428030930437641e-03,1.394148300146020236e-03,9.452451056150700144e-04,7.740275291272286258e-04
1.023292992280753702e+08,3.951435142626321881e-03,3.686636190697599718e-03,2.679359752699411561e-03,1.929257305384800541e-03,1.394964603025744413e-03,9.457683374446152619e-04,7.736972812936269029e-04
1.047128548050898463e+08,3.951763377823862972e-03,3.687311673244395103e-03,2.678078557541009857e-03,1.929172187344538152e-03,1.395773087023476858e-03,9.463227515941251364e-04,7.733647889768502327e-04
1.071519305237604827e+08,3.951532201258680516e-03,3.688217963087622384e-03,2.677006417645770402e-03,1.929208060730488311e-03,1.396570273911417826e-03,9.468779680464204165e-04,7.729928373715003881e-04
1.096478196143182814e+08,3.950920180225487438e-03,3.689275854854745258e-03,2.676202398449757051e-03,1.929384524419223675e-03,1.397354409639461848e-03,9.474163588034662919e-04,7.725619139190227679e-04
1.122018454301965237e+08,3.950131430372691432e-03,3.690391346604364031e-03,2.675704218745912112e-03,1.929701838383013866e-03,1.398123007611149589e-03,9.479360954839420681e-04,7.720720652774872494e-04
1.148153621496884078e+08,3.949359452756007541e-03,3.691478218556551102e-03,2.675528553717063454e-03,1.930139498691713779e-03,1.398870238065847609e-03,9.484498107323627259e-04,7.715426450609605457e-04
1.174897554939530343e+08,3.948759791175044352e-03,3.692464189911978840e-03,2.675659690919963973e-03,1.930659878358663081e-03,1.399586134444554420e-03,9.489808151890781170e-04,7.710066603874265708e-04
1.202264434617413133e+08,3.948426264998135954e-03,3.693306486489562543e-03,2.676056276574222733e-03,1.931213995203524825e-03,1.400255696564860902e-03,9.495546599519617001e-04,7.705026250335092735e-04
1.230268770812381059e+08,3.948383762850470047e-03,3.693989365343628133e-03,2.676652727247978269e-03,1.931747759270208706e-03,1.400862367883477485e-03,9.501947021048409714e-04,7.700683688751925986e-04
1.258925411794166118e+08,3.948581601620564617e-03,3.694527854126198989e-03,2.677370892675065041e-03,1.932213637042214452e-03,1.401387735575090887e-03,9.509160303992811834e-04,7.697343353055261829e-04
1.288249551693132222e+08,3.948914576542172927e-03,3.694958549945371717e-03,2.678130973696844427e-03,1.932574736257545219e-03,1.401817311555460981e-03,9.517246932062872235e-04,7.695215253250885581e-04
1.318256738556404710e+08,3.949241453390615886e-03,3.695326741237030168e-03,2.678856076823044746e-03,1.932808322672994496e-03,1.402141293640446137e-03,9.526182851734054172e-04,7.694409169072519801e-04
1.348962882591656148e+08,3.949412939593301836e-03,3.695684496342045884e-03,2.679481811291974189e-03,1.932909522399138937e-03,1.402357730279465281e-03,9.535906852161955610e-04,7.694966886837617580e-04
1.380384264602886736e+08,3.949283959080505599e-03,3.696072340196030533e-03,2.679962545079466948e-03,1.932889992737499328e-03,1.402473132903572913e-03,9.546361931177312510e-04,7.696893617006437703e-04
1.412537544622755349e+08,3.948750369958700830e-03,3.696522071753680951e-03,2.680269850302273351e-03,1.932772539801632349e-03,1.402498999196176172e-03,9.557488259974925970e-04,7.700130750735784861e-04
1.445439770745927989e+08,3.947751431417803603e-03,3.697042552253846596e-03,2.680394241702775855e-03,1.932587909703779904e-03,1.402449869050326117e-03,9.569230842481320568e-04,7.704564504825893662e-04
1.479108388168207109e+08,3.946278534034226675e-03,3.697618033834035138e-03,2.680347945072406209e-03,1.932371035931018145e-03,1.402341977744966028e-03,9.581526077397709267e-04,7.710012886902395737e-04
1.513561248436207175e+08,3.944375537533537611e-03,3.698204628450448873e-03,2.680161071094468769e-03,1.932156944163267078e-03,1.402189591070210437e-03,9.594236115722598948e-04,7.716174200349852500e-04
1.548816618912479579e+08,3.942140220044437759e-03,3.698737712724455961e-03,2.679875657233467701e-03,1.931977266618665600e-03,1.402006595736703587e-03,9.607149562703632328e-04,7.722637126148560426e-04
1.584893192461110950e+08,3.939709486558641907e-03,3.699134977587904480e-03,2.679543160197530097e-03,1.931858707591559187e-03,1.401804014087328944e-03,9.619940449379934090e-04,7.728880691852613649e-04
1.621810097358933091e+08,3.937246790826818242e-03,3.699308263102676474e-03,2.679215172850405845e-03,1.931824218619698687e-03,1.401594622621428520e-03,9.632202191782442222e-04,7.734325690502552716e-04
1.659586907437562943e+08,3.934923512174880525e-03,3.699184880276964495e-03,2.678939320266689444e-03,1.931888328493677883e-03,1.401391913061224813e-03,9.643497545228962896e-04,7.738409988527456635e-04
1.698243652461746037e+08,3.932902152076498369e-03,3.698721761479731567e-03,2.678745303176449828e-03,1.932057916373138440e-03,1.401211680816714066e-03,9.653413227910435544e-04,7.740657056646720914e-04
1.737800828749376237e+08,3.931302231621648310e-03,3.697906211250510077e-03,2.678647794910157375e-03,1.932328551242054691e-03,1.401070522456337661e-03,9.661629117052757381e-04,7.740759053285547900e-04
1.778279410038922727e+08,3.930193908368767586e-03,3.696775659083083483e-03,2.678644289474095292e-03,1.932685764359718924e-03,1.400984447118863285e-03,9.667967734917997085e-04,7.738620476727928492e-04
1.819700858609982431e+08,3.929578546124074326e-03,3.695397925597305837e-03,2.678715776204096573e-03,1.933102766077511667e-03,1.400964250162129712e-03,9.672432276511601932e-04,7.734383900693435690e-04
1.862087136662865579e+08,3.929388180084744664e-03,3.693875105310662210e-03,2.678841792930623886e-03,1.933543407542222215e-03,1.401015324543037222e-03,9.675177130331519314e-04,7.728377743450665430e-04
1.905460717963244319e+08,3.929499723435581765e-03,3.692309219209260075e-03,2.679001065394076304e-03,1.933970357841461891e-03,1.401134414495434129e-03,9.676503650257251617e-04,7.721081401553689470e-04
1.949844599758041501e+08,3.929759831217149481e-03,3.690801620197871856e-03,2.679176746983600969e-03,1.934346226603766983e-03,1.401307831516691079e-03,9.676790714949737218e-04,7.713041573811798115e-04
1.995262314968882799e+08,3.930003181768924186e-03,3.689433533175835722e-03,2.679358495242995224e-03,1.934642790494870606e-03,1.401516017056186978e-03,9.676436519492095890e-04,7.704783041732535384e-04
2.041737944669531584e+08,3.930092178425885659e-03,3.688257939630108437e-03,2.679542763353908764e-03,1.934848938296957355e-03,1.401732840273127488e-03,9.675833186440752597e-04,7.696784879183193396e-04
2.089296130854040980e+08,3.929928285540354449e-03,3.687312656391874763e-03,2.679724687635183684e-03,1.934971123409289472e-03,1.401931853414369912e-03,9.675330738499214253e-04,7.689429823833970673e-04
2.137962089502232373e+08,3.929480616378314660e-03,3.686624258756942846e-03,2.679895820227458716e-03,1.935032205845002660e-03,1.402087903091851296e-03,9.675185082565908963e-04,7.682960331918701688e-04
2.187761623949551880e+08,3.928783529219133722e-03,3.686208092035857514e-03,2.680042807145664209e-03,1.935067006513705758e-03,1.402180455012888745e-03,9.675577154404961999e-04,7.677520836086150578e-04
2.238721138568337858e+08,3.927937664056584295e-03,3.686083151263194399e-03,2.680146601410552006e-03,1.935112747858977120e-03,1.402196072157509436e-03,9.676605730832123567e-04,7.673141627887741659e-04
2.290867652767769992e+08,3.927094873879346387e-03,3.686265338748707671e-03,2.680187988066969930e-03,1.935201333673223275e-03,1.402127244523777936e-03,9.678285797256624447e-04,7.669770406474512919e-04
2.344228815319917798e+08,3.926435557957561051e-03,3.686762287575575010e-03,2.680151424193397396e-03,1.935347811609394080e-03,1.401972908097107303e-03,9.680558791465517822e-04,7.667289711879535664e-04
2.398832919019494653e+08,3.926150740843523460e-03,3.687558019631734674e-03,2.680031049061639987e-03,1.935547052855032552e-03,1.401737893962723630e-03,9.683325901128222394e-04,7.665555562743259005e-04
2.454708915685033500e+08,3.926399603853069666e-03,3.688611568692520652e-03,2.679828483650543644e-03,1.935772552436072248e-03,1.401430913726178437e-03,9.686461549678479976e-04,7.664422460742165502e-04
2.511886431509582102e+08,3.927290508267537381e-03,3.689842146996592017e-03,2.679553465652764494e-03,1.935978348375872078e-03,1.401064613955315665e-03,9.689849512666567997e-04,7.663789195087658546e-04
2.570395782768864632e+08,3.928852362053428075e-03,3.691142680812613437e-03,2.679218771534446278e-03,1.936109166939914677e-03,1.400656530353571079e-03,9.693403227614252925e-04,7.663620530246076324e-04
2.630267991895381510e+08,3.931015119264674035e-03,3.692378613221071644e-03,2.678837104295795843e-03,1.936109916999035393e-03,1.400228132673642795e-03,9.697075334289699316e-04,7.663963557600308356e-04
2.691534803926913738e+08,3.933621885836689584e-03,3.693411013872778537e-03,2.678414042817504372e-03,1.935935160329699777e-03,1.399804099565172448e-03,9.700862084098504619e-04,7.664941699839516618e-04
2.754228703338163495e+08,3.936439130149535157e-03,3.694121153972078006e-03,2.677947285946680363e-03,1.935556414242510688e-03,1.399412973814478977e-03,9.704796413183584478e-04,7.666743618394692610e-04
2.818382931264449358e+08,3.939196875569571550e-03,3.694421492369649642e-03,2.677423258733600039e-03,1.934970506363884032e-03,1.399082673041978546e-03,9.708928941762122412e-04,7.669579194785277904e-04
2.884031503126611710e+08,3.941622807615707477e-03,3.694271268829422972e-03,2.676823929019662030e-03,1.934197336046540551e-03,1.398838514507978444e-03,9.713296364280198190e-04,7.673625008721610781e-04
2.951209226666390300e+08,3.943497894354618810e-03,3.693679968001508870e-03,2.676123951918614550e-03,1.933277193580737983e-03,1.398697264651646479e-03,9.717904505653949350e-04,7.678971066633303189e-04
3.019951720402019024e+08,3.944674018466111896e-03,3.692704852995832600e-03,2.675304759763356272e-03,1.932265704456494508e-03,1.398664636188079848e-03,9.722708331992129796e-04,7.685570114559298538e-04
3.090295432513592243e+08,3.945103991815166605e-03,3.691441343967059429e-03,2.674355827082466538e-03,1.931225166797143327e-03,1.398733174452701077e-03,9.727623345816482567e-04,7.693232968239065248e-04
3.162277660168379545e+08,3.944822704491078927e-03,3.690009785070498798e-03,2.673282187976124165e-03,1.930216500979468420e-03,1.398881845569512885e-03,9.732538978024756881e-04,7.701630010504843847e-04
3.235936569296280742e+08,3.943946126342521771e-03,3.688538820805522395e-03,2.672107574443814085e-03,1.929292146329344895e-03,1.399079826229474932e-03,9.737334211537136382e-04,7.710322817176847162e-04
3.311311214825907946e+08,3.942631788291805356e-03,3.687149435111011266e-03,2.670874152839463472e-03,1.928495289843536230e-03,1.399291381191917214e-03,9.741926496881667900e-04,7.718840112690112483e-04
3.388441561392020583e+08,3.941059817535754600e-03,3.685941166964198414e-03,2.669646740519154588e-03,1.927856438023102742e-03,1.399481082654445950e-03,9.746269913840364171e-04,7.726727205799674035e-04
3.467368504525309801e+08,3.939408788895268701e-03,3.684980084013636786e-03,2.668500660067433302e-03,1.927393669687540133e-03,1.399621984108877703e-03,9.750388837880864541e-04,7.733636249030627829e-04
3.548133892335760593e+08,3.937846636805955244e-03,3.684293788133282538e-03,2.667516896519267662e-03,1.927116685423059007e-03,1.399696807911343915e-03,9.754344947925966099e-04,7.739355476905909140e-04
3.630780547701017857e+08,3.936508865619089449e-03,3.683864709739354329e-03,2.666771246553788742e-03,1.927025804173044957e-03,1.399702538182250565e-03,9.758245625363717868e-04,7.743851528281508979e-04
3.715352290971727967e+08,3.935504777955970736e-03,3.683644172062944862e-03,2.666326666539778779e-03,1.927112922304644472e-03,1.399648606817046562e-03,9.762197544408517634e-04,7.747257361091529956e-04
3.801893963205612302e+08,3.934913177266520859e-03,3.683558098496834791e-03,2.666218560536864034e-03,1.927360181515456669e-03,1.399554750124104661e-03,9.766264502057404959e-04,7.749814987337677163e-04
3.890451449942804575e+08,3.934768480156841317e-03,3.683523832347828861e-03,2.666459839526525485e-03,1.927741972407385476e-03,1.399446238633343708e-03,9.770459830822488066e-04,7.751843624951626271e-04
3.981071705534968972e+08,3.935063357846648076e-03,3.683472112576082706e-03,2.667038839283551992e-03,1.928223747266750608e-03,1.399349661315907887e-03,9.774731797840504645e-04,7.753674213648051403e-04
4.073802778041121960e+08,3.935747272981474087e-03,3.683357794755441963e-03,2.667922171251820972e-03,1.928764287557956959e-03,1.399288594375143122e-03,9.778961484235991659e-04,7.755586247299264043e-04
4.168693834703346491e+08,3.936732112422701435e-03,3.683173206938515892e-03,2.669068998178300133e-03,1.929319333086324017e-03,1.399279867198058606e-03,9.782988020013544915e-04,7.757786478071683391e-04
4.265795188015934229e+08,3.937895076867468404e-03,3.682941923126964098e-03,2.670431171822395307e-03,1.929847880967095223e-03,1.399332034179617996e-03,9.786624497900772972e-04,7.760375692810997286e-04
4.365158322401665449e+08,3.939095461466935941e-03,3.682712437055466782e-03,2.671965403434441340e-03,1.930316000981239892e-03,1.399444598853786560e-03,9.789705122392527645e-04,7.763368153107847889e-04
4.466835921509634852e+08,3.940196185189348208e-03,3.682545735596919056e-03,2.673626457988181361e-03,1.930701075893288777e-03,1.399609156308457289e-03,9.792082011429860226e-04,7.766681940682991893e-04
4.570881896148751974e+08,3.941075161142091471e-03,3.682489134085335878e-03,2.675371331495085461e-03,1.930991971510029066e-03,1.399811047625420255e-03,9.793651275794245086e-04,7.770176112890505920e-04
4.677351412871981263e+08,3.941642584181254128e-03,3.682565475890955172e-03,2.677150483299407975e-03,1.931189752276650518e-03,1.400034428207311927e-03,9.794353489000441268e-04,7.773658565273511289e-04
4.786300923226380348e+08,3.941842755241641884e-03,3.682752900799793772e-03,2.678901222175829842e-03,1.931300688795331913e-03,1.400263891402910585e-03,9.794185602210463311e-04,7.776933485966516357e-04
4.897788193684456348e+08,3.941668274049433054e-03,3.682996225697478514e-03,2.680554572524460489e-03,1.931335093070298816e-03,1.400488484004715727e-03,9.793178157990827491e-04,7.779799254793339424e-04
5.011872336272714734e+08,3.941151303318319622e-03,3.683199801080123958e-03,2.682037015297977257e-03,1.931304320043032447e-03,1.400703841251836959e-03,9.791403945938069366e-04,7.782084834965059209e-04
5.128613839913658500e+08,3.940354933835162055e-03,3.683257222228172173e-03,2.683280752296825656e-03,1.931218749467083617e-03,1.400910891421985926e-03,9.788965484028287235e-04,7.783673134105553986e-04
5.248074602497733831e+08,3.939365064935378483e-03,3.683066348134227206e-03,2.684233380938828937e-03,1.931088278963055856e-03,1.401115111487766804e-03,9.785977911631492041e-04,7.784511528747492005e-04
5.370317963702532053e+08,3.938273972001696092e-03,3.682559298593853815e-03,2.684871550348003413e-03,1.930925304520837368e-03,1.401323645799685538e-03,9.782567661644489890e-04,7.784637154480692411e-04
5.495408738576247692e+08,3.937167707225664413e-03,3.681718686808846397e-03,2.685204080772935278e-03,1.930749086803185133e-03,1.401543519380890612e-03,9.778870139738899542e-04,7.784184331918038392e-04
5.623413251903491020e+08,3.936115993896716243e-03,3.680592414995932909e-03,2.685269651072946968e-03,1.930581934628243295e-03,1.401778588360513096e-03,9.775022081245589214e-04,7.783362914236530280e-04
5.754399373371566534e+08,3.935168553752899610e-03,3.679287735655573620e-03,2.685125200010645211e-03,1.930448779365944801e-03,1.402029381099751315e-03,9.771161062015528559e-04,7.782446681238802070e-04
5.888436553555884361e+08,3.934367353358264770e-03,3.677959582185186954e-03,2.684835951762699034e-03,1.930372660648115718e-03,1.402292034794211210e-03,9.767437690242869279e-04,7.781737046498141434e-04
6.025595860743569136e+08,3.933741902658066496e-03,3.676783003147624830e-03,2.684457591780356391e-03,1.930369256347916123e-03,1.402560335822099907e-03,9.764028716054015894e-04,7.781531677380453113e-04
6.165950018614809513e+08,3.933329176525200005e-03,3.675928904263716171e-03,2.684028106773989151e-03,1.930440960149960253e-03,1.402823497086153797e-03,9.761097837735177281e-04,7.782056614288408638e-04
6.309573444801943302e+08,3.933178167574122829e-03,3.675525257082683499e-03,2.683563303993061113e-03,1.930574943083558734e-03,1.403069240992347016e-03,9.758812249364187241e-04,7.783459656313582425e-04
6.456542290346562862e+08,3.933355648356322981e-03,3.675643204419742991e-03,2.683061927355926898e-03,1.930745265716841746e-03,1.403282776733387298e-03,9.757314426563818994e-04,7.785776253532599757e-04
6.606934480075964928e+08,3.933942908527673400e-03,3.676279579988032172e-03,2.682513354907371372e-03,1.930917169572743961e-03,1.403445979555325868e-03,9.756692810511440267e-04,7.788924040913997688e-04
6.760829753919818401e+08,3.935019579808343368e-03,3.677357921716835690e-03,2.681913472335491211e-03,1.931056637718421478e-03,1.403541622534243459e-03,9.756977363475085544e-04,7.792731432715833224e-04
6.918309709189362526e+08,3.936655576221035138e-03,3.678742469384718196e-03,2.681276117231216286e-03,1.931139433796265088e-03,1.403553929326247776e-03,9.758111818817062416e-04,7.796947404173569214e-04
7.079457843841372728e+08,3.938884867704395450e-03,3.680254202156820354e-03,2.680641517798314742e-03,1.931157749809758739e-03,1.403473758049637735e-03,9.759982933652610682e-04,7.801297075813705146e-04
7.244359600749890804e+08,3.941697720807469350e-03,3.681705226247880634e-03,2.680074458245254414e-03,1.931122489865121951e-03,1.403302289280019145e-03,9.762422129036398086e-04,7.805508250381703499e-04
7.413102413009161949e+08,3.945024368818580811e-03,3.682923709586273259e-03,2.679657105407197946e-03,1.931061725362172429e-03,1.403052763216379971e-03,9.765244131366575785e-04,7.809354456378964473e-04
7.585775750291851759e+08,3.948719012124353445e-03,3.683777731205981672e-03,2.679476944055078982e-03,1.931014195971193911e-03,1.402751450770260569e-03,9.768266367598426366e-04,7.812671042899358310e-04
7.762471166286927462e+08,3.952576713030038838e-03,3.684189371034130977e-03,2.679607133288019159e-03,1.931019703366909819e-03,1.402434911972591340e-03,9.771346342651969497e-04,7.815377643032221742e-04
7.943282347242821455e+08,3.956335017029839404e-03,3.684147910942541480e-03,2.680093592345106270e-03,1.931107488872131845e-03,1.402144031389752259e-03,9.774382210321122793e-04,7.817465947455502729e-04
8.128305161640994549e+08,3.959713729323520968e-03,3.683699334992853684e-03,2.680940464844628647e-03,1.931290737961637981e-03,1.401917133265012877e-03,9.777322570000026962e-04,7.818997989559789202e-04
8.317637711026709080e+08,3.962444061000555164e-03,3.682937412613046871e-03,2.682110450907414408e-03,1.931561252504739815e-03,1.401784169924713509e-03,9.780156421821104874e-04,7.820081421931932529e-04
8.511380382023758888e+08,3.964316725496509937e-03,3.681983162244052178e-03,2.683528870931396575e-03,1.931892081179062111e-03,1.401760327434742673e-03,9.782890574450899424e-04,7.820843205933572561e-04
8.709635899560796022e+08,3.965228386689411723e-03,3.680962456991559474e-03,2.685091769201826059e-03,1.932246223681140761e-03,1.401844416818846546e-03,9.785528014775936485e-04,7.821404688851974494e-04
8.912509381337441206e+08,3.965204058847224787e-03,3.679983757635680273e-03,2.686682413322032982e-03,1.932583537465248609e-03,1.402017860705563439e-03,9.788046653158438692e-04,7.821866039287043906e-04
9.120108393559114933e+08,3.964405103404389924e-03,3.679127246871537454e-03,2.688185796066464538e-03,1.932872396792058821e-03,1.402250881495200469e-03,9.790398943121806415e-04,7.822286258464773365e-04
9.332543007969924212e+08,3.963119600728534815e-03,3.678441022956097269e-03,2.689503153752663151e-03,1.933095043344583040e-03,1.402504407436247014e-03,9.792491910284692631e-04,7.822683611375049091e-04
9.549925860214369297e+08,3.961700418190798254e-03,3.677938647012175127e-03,2.690554754427167388e-03,1.933248348763271776e-03,1.402738563450245390e-03,9.794209666393331910e-04,7.823033655364756891e-04
9.772372209558111429e+08,3.960505514700178760e-03,3.677616251090467300e-03,2.691285048350733865e-03,1.933340363627492455e-03,1.402917059357100234e-03,9.795439955621108689e-04,7.823303364254388572e-04
1.000000000000000000e+09,3.959826835138865672e-03,3.677460586010045194e-03,2.691657593091087604e-03,1.933382110456734887e-03,1.403013505421641868e-03,9.796084576719188940e-04,7.823451756140362709e-04


==> anc/fig5h_t_transprob.csv <==
1.023292992280754217e-02,8.167935871397546566e-32,7.653308920035287887e-32,9.124916034712278229e-32,1.128332807066324279e-31,3.433928125390617734e-31,4.380353293116551461e-31,3.745942369255596050e-31
1.047128548050899575e-02,8.167977803177846669e-32,7.653326450834753833e-32,9.125008575809824313e-32,1.128342004648140027e-31,3.433954111552711072e-31,4.380395638729842778e-31,3.745975396099279805e-31
1.071519305237606488e-02,8.168036187003540243e-32,7.653356048367087357e-32,9.125139837230694391e-32,1.128355594402433421e-31,3.433991368518452638e-31,4.380456517863281952e-31,3.746022653759096195e-31
1.096478196143185063e-02,8.168106732881471857e-32,7.653401482907440024e-32,9.125301896179828756e-32,1.128373309238656637e-31,3.434038104127607248e-31,4.380533227383483507e-31,3.746081827140845024e-31
1.122018454301963557e-02,8.168185112282177286e-32,7.653467442268054941e-32,9.125486229643970201e-32,1.128394800291972843e-31,3.434092309636732260e-31,4.380622833099773039e-31,3.746150462579824014e-31
1.148153621496882971e-02,8.168268176348456477e-32,7.653559076858673793e-32,9.125684610601471349e-32,1.128419621991592976e-31,3.434151981609862082e-31,4.380722484637344697e-31,3.746226227182062998e-31
1.174897554939529666e-02,8.168354187882703386e-32,7.653681251912795592e-32,9.125889844690777325e-32,1.128447254570749516e-31,3.434215276038732801e-31,4.380829660262049150e-31,3.746307158801431044e-31
1.202264434617413176e-02,8.168443262506993612e-32,7.653837524629484098e-32,9.126096321797766481e-32,1.128477114095223822e-31,3.434280680250500534e-31,4.380942176141259847e-31,3.746391775303219991e-31
1.230268770812381791e-02,8.168537225598137318e-32,7.654029466662454729e-32,9.126300309823511607e-32,1.128508556783817510e-31,3.434347081379556011e-31,4.381058189447270048e-31,3.746479059654900261e-31
1.258925411794167490e-02,8.168639007400197606e-32,7.654255861411493444e-32,9.126499956602084963e-32,1.128540945864253143e-31,3.434413834413838812e-31,4.381176137993896062e-31,3.746568472120228846e-31
1.288249551693134223e-02,8.168751977271732698e-32,7.654512497443860391e-32,9.126695252773266040e-32,1.128573676889472165e-31,3.434480771625157838e-31,4.381294715066472466e-31,3.746659787282888458e-31
1.318256738556407466e-02,8.168879201388053207e-32,7.654792423482947661e-32,9.126887467967048950e-32,1.128606194688034740e-31,3.434548194237359653e-31,4.381412859913541061e-31,3.746753074031889130e-31
1.348962882591653312e-02,8.169022133728889650e-32,7.655086759569047169e-32,9.127079424419402675e-32,1.128638078325100724e-31,3.434616884576186547e-31,4.381529886763495766e-31,3.746848629725827269e-31
1.380384264602885214e-02,8.169180672480228687e-32,7.655385611981017139e-32,9.127274494608725392e-32,1.128669047476921272e-31,3.434687950788290259e-31,4.381645597286382927e-31,3.746946933895728127e-31
1.412537544622754007e-02,8.169352366192804930e-32,7.655679594659782979e-32,9.127476553307556899e-32,1.128699040531549917e-31,3.434762772671384381e-31,4.381760423544940777e-31,3.747048595325772574e-31
1.445439770745927249e-02,8.169533129253735107e-32,7.655961192301398496e-32,9.127689530963198571e-32,1.128728175808332778e-31,3.434842805397743398e-31,4.381875401261688825e-31,3.747154336534647463e-31
1.479108388168207111e-02,8.169717687880195358e-32,7.656225594470447664e-32,9.127916537623770161e-32,1.128756784484440811e-31,3.434929389302393618e-31,4.381992108241461863e-31,3.747264917263372113e-31
1.513561248436207964e-02,8.169900794065666849e-32,7.656471479794437236e-32,9.128160331392683831e-32,1.128785367830013719e-31,3.435023651922930723e-31,4.382112431951336397e-31,3.747381117075666917e-31
1.548816618912481069e-02,8.170078638498723445e-32,7.656701223674891868e-32,9.128422448430269102e-32,1.128814537752231813e-31,3.435126316793720647e-31,4.382238357703137228e-31,3.747503678638011417e-31
1.584893192461113431e-02,8.170249518339482361e-32,7.656920415495527693e-32,9.128704069448822919e-32,1.128844943203308361e-31,3.435237711839612573e-31,4.382371616944020572e-31,3.747633309722116884e-31
1.621810097358929864e-02,8.170414704698886855e-32,7.657137056002875899e-32,9.129005542896675268e-32,1.128877174181576294e-31,3.435357742117684141e-31,4.382513455524974898e-31,3.747770595885979328e-31
1.659586907437560557e-02,8.170578299156898035e-32,7.657360669638257688e-32,9.129326821921810487e-32,1.128911734218666094e-31,3.435485984513865462e-31,4.382664586515519571e-31,3.747916052974512187e-31
1.698243652461744330e-02,8.170746696029214009e-32,7.657600918048913215e-32,9.129668058626015892e-32,1.128948994736734519e-31,3.435621833083162253e-31,4.382825212627198793e-31,3.748070162750213495e-31
1.737800828749375484e-02,8.170927684330246005e-32,7.657866199929243957e-32,9.130028911468597684e-32,1.128989150602204926e-31,3.435764595686348663e-31,4.382995134496731788e-31,3.748233283725150825e-31
1.778279410038922925e-02,8.171128839469354643e-32,7.658163012188926280e-32,9.130409372776413315e-32,1.129032257557421327e-31,3.435913625984407320e-31,4.383174004281571647e-31,3.748405668076328009e-31
1.819700858609983596e-02,8.171356795376904385e-32,7.658494713578960535e-32,9.130809102287869844e-32,1.129078274379099135e-31,3.436068376511369113e-31,4.383361572117883016e-31,3.748587492190261146e-31
1.862087136662867598e-02,8.171616469970539666e-32,7.658861631692895008e-32,9.131227973253234212e-32,1.129127121679593589e-31,3.436228506073481818e-31,4.383557828087810484e-31,3.748778858551039102e-31
1.905460717963247327e-02,8.171910783057337673e-32,7.659261305155032736e-32,9.131665744687041741e-32,1.129178746756381893e-31,3.436393781641805051e-31,4.383763201306780640e-31,3.748979810517959071e-31
1.949844599758045541e-02,8.172240919917661941e-32,7.659689038628652692e-32,9.132122458911920623e-32,1.129233146624118312e-31,3.436564113993275497e-31,4.383978470612338240e-31,3.749190383576791766e-31
1.995262314968879874e-02,8.172606617954225542e-32,7.660139121800968883e-32,9.132598580767381295e-32,1.129290407296883478e-31,3.436739588516388176e-31,4.384204697848369246e-31,3.749410605927861721e-31
2.041737944669529473e-02,8.173006946447043187e-32,7.660605604583443139e-32,9.133095031937857352e-32,1.129350704614828315e-31,3.436920456074804897e-31,4.384443098975174466e-31,3.749640589065304774e-31
2.089296130854039618e-02,8.173440390337904988e-32,7.661083545526393070e-32,9.133613667375565850e-32,1.129414264313394816e-31,3.437107150525753570e-31,4.384694889614544787e-31,3.749880521689789878e-31
2.137962089502232557e-02,8.173905167294907469e-32,7.661569424881303721e-32,9.134157059629248690e-32,1.129481346774560887e-31,3.437300378985955795e-31,4.384961114895368051e-31,3.750130728785604445e-31
2.187761623949553008e-02,8.174399370603770999e-32,7.662061582338248084e-32,9.134728720081200436e-32,1.129552191272763086e-31,3.437501098234476254e-31,4.385242596995442125e-31,3.750391692809493558e-31
2.238721138568339902e-02,8.174920688938413887e-32,7.662559975211889375e-32,9.135332298219355798e-32,1.129627012070116706e-31,3.437710522933754576e-31,4.385539892074573962e-31,3.750664093353432533e-31
2.290867652767772378e-02,8.175466614898877078e-32,7.663065979097990094e-32,9.135971645103091131e-32,1.129705963200720821e-31,3.437929982237121816e-31,4.385853395538619977e-31,3.750948786728962015e-31
2.344228815319922624e-02,8.176034309888045639e-32,7.663581846513008047e-32,9.136649910616917005e-32,1.129789130077887665e-31,3.438160848005482010e-31,4.386183342474461349e-31,3.751246796349291457e-31
2.398832919019489723e-02,8.176620901301259290e-32,7.664110135542095456e-32,9.137369135374142785e-32,1.129876535732990737e-31,3.438404351918864916e-31,4.386529960110098101e-31,3.751559239677797241e-31
2.454708915685031162e-02,8.177223934746983480e-32,7.664653597306219752e-32,9.138129774606061417e-32,1.129968137596972124e-31,3.438661487547194748e-31,4.386893472261154798e-31,3.751887239726053104e-31
2.511886431509579437e-02,8.177841310929471402e-32,7.665215088679335060e-32,9.138930583137862610e-32,1.130063847733114523e-31,3.438933000121019827e-31,4.387274209148043535e-31,3.752231842631947030e-31
2.570395782768863241e-02,8.178472063020041713e-32,7.665797402529316817e-32,9.139768826874670564e-32,1.130163541242319324e-31,3.439219383090561581e-31,4.387672530327671549e-31,3.752593927312786635e-31
2.630267991895381477e-02,8.179116423009008581e-32,7.666403593430018360e-32,9.140640748301189691e-32,1.130267112381267045e-31,3.439521001966666195e-31,4.388088869449451563e-31,3.752974127722842085e-31
2.691534803926915256e-02,8.179776007175921520e-32,7.667037220574905870e-32,9.141542300418423805e-32,1.130374488017469079e-31,3.439838173039570855e-31,4.388523684636593087e-31,3.753372841566362456e-31
2.754228703338166065e-02,8.180453566492641050e-32,7.667702260210223867e-32,9.142470110512867500e-32,1.130485728531129448e-31,3.440171283257724277e-31,4.388977442879753843e-31,3.753790279647612165e-31
2.818382931264453578e-02,8.181152922518216669e-32,7.668403302509911707e-32,9.143422406372078832e-32,1.130601043050043970e-31,3.440520772142721997e-31,4.389450549439749251e-31,3.754226588032203940e-31
2.884031503126605750e-02,8.181877923092746231e-32,7.669145439304683991e-32,9.144399425565846523e-32,1.130720846113729787e-31,3.440887152335182119e-31,4.389943434965537015e-31,3.754681874853545204e-31
2.951209226666385438e-02,8.182632154849519571e-32,7.669933828834563059e-32,9.145403493008731058e-32,1.130845683530240167e-31,3.441270916613943835e-31,4.390456559068963665e-31,3.755156472217998292e-31
3.019951720402016052e-02,8.183418323660074693e-32,7.670773475668715020e-32,9.146439332465646861e-32,1.130976240009945676e-31,3.441672462388927929e-31,4.390990427822455305e-31,3.755651012636568207e-31
3.090295432513590415e-02,8.184237861661906991e-32,7.671668852178859099e-32,9.147512812228044406e-32,1.131113212703195828e-31,3.442092062143586810e-31,4.391545727733702582e-31,3.756166518754885211e-31
3.162277660168379134e-02,8.185091172913407448e-32,7.672623413668420080e-32,9.148630425364950785e-32,1.131257265344338707e-31,3.442529883131678775e-31,4.392123357172635643e-31,3.756704455990715919e-31
3.235936569296282705e-02,8.185978136805833182e-32,7.673639466049685655e-32,9.149798210719381816e-32,1.131408932303710942e-31,3.442986092482071393e-31,4.392724475950226481e-31,3.757266647294264277e-31
3.311311214825911342e-02,8.186898748890131632e-32,7.674717955118718647e-32,9.151021314387026405e-32,1.131568581495504253e-31,3.443461039028590984e-31,4.393350582921070154e-31,3.757855234263238760e-31
3.388441561392025597e-02,8.187853871150622365e-32,7.675858436893710057e-32,9.152303588329664276e-32,1.131736473535115649e-31,3.443955378638784949e-31,4.394003519675964764e-31,3.758472492250870605e-31
3.467368504525316503e-02,8.188846365555853045e-32,7.677059467078892515e-32,9.153647582556285089e-32,1.131912737254934605e-31,3.444470192323709838e-31,4.394685512959356103e-31,3.759120643750381792e-31
3.548133892335755130e-02,8.189881014579111602e-32,7.678318890806068849e-32,9.155055556972608030e-32,1.132097491162825455e-31,3.445007056108511982e-31,4.395399129562687395e-31,3.759801748833011639e-31
3.630780547701013827e-02,8.190964454253178752e-32,7.679634232765646517e-32,9.156529807704824874e-32,1.132290861656448524e-31,3.445567916074449612e-31,4.396147142993759864e-31,3.760517583304742667e-31
3.715352290971724036e-02,8.192104366703110274e-32,7.681002907349598626e-32,9.158073639854729432e-32,1.132493070933174314e-31,3.446154956533226947e-31,4.396932482632046406e-31,3.761269595301881605e-31
3.801893963205612431e-02,8.193308801968334304e-32,7.682423078807994373e-32,9.159691996955499536e-32,1.132704467231745856e-31,3.446770433124432392e-31,4.397758136090606787e-31,3.762058998421916279e-31
3.890451449942804868e-02,8.194584825263683757e-32,7.683893446507460351e-32,9.161391169809467498e-32,1.132925555667611221e-31,3.447416433835492886e-31,4.398626946673513762e-31,3.762886797222814591e-31
3.981071705534973415e-02,8.195937968169278081e-32,7.685413824178538185e-32,9.163178902869757758e-32,1.133156986328584787e-31,3.448094815276524034e-31,4.399541571714314361e-31,3.763754043980823980e-31
4.073802778041125949e-02,8.197371896460649478e-32,7.686985364141472878e-32,9.165063150351132900e-32,1.133399555248615010e-31,3.448807151227498194e-31,4.400504399274119084e-31,3.764661885687397116e-31
4.168693834703354750e-02,8.198888334613120330e-32,7.688610670187417582e-32,9.167051397835027633e-32,1.133654142799199325e-31,3.449554806325723471e-31,4.401517517010304415e-31,3.765611714086244746e-31
4.265795188015925749e-02,8.200487847866131292e-32,7.690293873221204552e-32,9.169149971891097592e-32,1.133921696559581535e-31,3.450339054209527880e-31,4.402582695940357663e-31,3.766605221668851419e-31
4.365158322401661156e-02,8.202170699586542700e-32,7.692040796901291499e-32,9.171363104243975872e-32,1.134203146950730859e-31,3.451161211392247003e-31,4.403701463295462060e-31,3.767644399997248661e-31
4.466835921509629964e-02,8.203937208374379150e-32,7.693858767412169297e-32,9.173693383843001257e-32,1.134499389026104882e-31,3.452022742608620862e-31,4.404875179788384862e-31,3.768731557646185770e-31
4.570881896148751983e-02,8.205789007789932753e-32,7.695756388743412782e-32,9.176141843058357304e-32,1.134811232208985539e-31,3.452925319822015345e-31,4.406105031560861418e-31,3.769869215821921488e-31
4.677351412871981473e-02,8.207728825917881733e-32,7.697743346692397487e-32,9.178709159333054345e-32,1.135139374757098235e-31,3.453870765552407742e-31,4.407392246552846690e-31,3.771060092030107039e-31
4.786300923226385201e-02,8.209760762941129847e-32,7.699829891319377988e-32,9.181396477379987986e-32,1.135484420076058260e-31,3.454860952032421835e-31,4.408738123308399968e-31,3.772307032264291412e-31
4.897788193684461666e-02,8.211889591530226504e-32,7.702026244690884763e-32,9.184206376720098952e-32,1.135846892181673765e-31,3.455897777345013087e-31,4.410144139333497110e-31,3.773612966954360392e-31
5.011872336272722023e-02,8.214120470859448490e-32,7.704342664482861698e-32,9.187143481202942650e-32,1.136227245239847986e-31,3.456983007955958871e-31,4.411612112516582257e-31,3.774980906043147102e-31
5.128613839913648276e-02,8.216458282441220678e-32,7.706788520025478691e-32,9.190214787585903134e-32,1.136625883784184402e-31,3.458118279643073058e-31,4.413144318371093160e-31,3.776413901700001079e-31
5.248074602497725810e-02,8.218907199675217622e-32,7.709372611241595007e-32,9.193428923833967311e-32,1.137043164206693296e-31,3.459305192982529582e-31,4.414743579072887475e-31,3.777915024184596253e-31
5.370317963702526953e-02,8.221470557374460882e-32,7.712102324564152394e-32,9.196795601904173780e-32,1.137479428454806950e-31,3.460545438385558713e-31,4.416413328391604519e-31,3.779487394368265269e-31
5.495408738576245539e-02,8.224150973915582171e-32,7.714983875475515545e-32,9.200324721654047727e-32,1.137935008661403330e-31,3.461840910067471283e-31,4.418157654790134141e-31,3.781134173775944329e-31
5.623413251903491145e-02,8.226950682158488209e-32,7.718022088002936919e-32,9.204025366010536153e-32,1.138410299768445124e-31,3.463193946007788246e-31,4.419981242592973181e-31,3.782858588545729350e-31
5.754399373371569398e-02,8.229872234903513598e-32,7.721220396670865473e-32,9.207905399028051607e-32,1.138905817013466528e-31,3.464607387549048708e-31,4.421889240485532064e-31,3.784664015099160284e-31
5.888436553555889685e-02,8.232918876640705890e-32,7.724581266698774089e-32,9.211970998258994023e-32,1.139422297740302946e-31,3.466084607275339404e-31,4.423887081064549868e-31,3.786553985896043438e-31
6.025595860743578058e-02,8.236095351172997977e-32,7.728106528247653682e-32,9.216227004717870726e-32,1.139960767608257188e-31,3.467629483600642566e-31,4.425980326905909934e-31,3.788532247612290744e-31
6.165950018614822087e-02,8.239408034372388074e-32,7.731798196768203971e-32,9.220677597921876891e-32,1.140522595834824525e-31,3.469246251186032364e-31,4.428174461978412843e-31,3.790602798750802078e-31
6.309573444801933051e-02,8.242865459605403757e-32,7.735659409884083029e-32,9.225326891706652266e-32,1.141109476489538783e-31,3.470939343030883983e-31,4.430474852964062456e-31,3.792769919686624180e-31
6.456542290346556356e-02,8.246477857346523938e-32,7.739694767516667801e-32,9.230180142662524883e-32,1.141723368831094977e-31,3.472713305654655406e-31,4.432886595098987665e-31,3.795038173958478839e-31
6.606934480075957183e-02,8.250256727169531301e-32,7.743911177179171092e-32,9.235244470277071509e-32,1.142366371143934856e-31,3.474572671133077905e-31,4.435414599103175665e-31,3.797412408147067572e-31
6.760829753919818386e-02,8.254214446037388566e-32,7.748317876523312716e-32,9.240529604220915825e-32,1.143040577747045779e-31,3.476521994576655056e-31,4.438063656694537404e-31,3.799897770005967102e-31
6.918309709189363055e-02,8.258363317383936039e-32,7.752925943042979281e-32,9.246047929855026333e-32,1.143747948544450920e-31,3.478565860118571352e-31,4.440838536640866157e-31,3.802499669403517530e-31
7.079457843841380216e-02,8.262715193379318145e-32,7.757747964019661895e-32,9.251814592124332155e-32,1.144490163892430635e-31,3.480708965861174773e-31,4.443744186335711645e-31,3.805223783197142697e-31
7.244359600749898653e-02,8.267280981615319667e-32,7.762797089546092783e-32,9.257847135490418453e-32,1.145268624828135550e-31,3.482956203447226018e-31,4.446785899852226775e-31,3.808076049598528943e-31
7.413102413009177438e-02,8.272070660717733345e-32,7.768086172861379023e-32,9.264164691366393638e-32,1.146084405166551507e-31,3.485312665550332318e-31,4.449969371494221097e-31,3.811062703875239566e-31
7.585775750291835762e-02,8.277092997881404202e-32,7.773627326738318551e-32,9.270787643955721217e-32,1.146938436781564114e-31,3.487783683757249874e-31,4.453300869488504135e-31,3.814190194703130404e-31
7.762471166286918911e-02,8.282356435512545708e-32,7.779431388821961512e-32,9.277736265535700659e-32,1.147831567304767422e-31,3.490374757623682201e-31,4.456787326791886274e-31,3.817465212450183428e-31
7.943282347242813790e-02,8.287869175264199245e-32,7.785508126823366836e-32,9.285030861058898829e-32,1.148764795128470826e-31,3.493091547793240367e-31,4.460436312642595369e-31,3.820894719514138558e-31
8.128305161640994592e-02,8.293639929851002654e-32,7.791866757483127302e-32,9.292691007717467392e-32,1.149739408642511780e-31,3.495939809504560490e-31,4.464256045327721632e-31,3.824485938226843958e-31
8.317637711026708291e-02,8.299678396602760561e-32,7.798516661611250511e-32,9.300735372239640895e-32,1.150757112110674915e-31,3.498925436360034951e-31,4.468255308907350830e-31,3.828246384124833998e-31
8.511380382023767122e-02,8.305995677735015627e-32,7.805468300350309195e-32,9.309181936596213700e-32,1.151820111161831291e-31,3.502054407344072771e-31,4.472443307770856570e-31,3.832183915319478687e-31
8.709635899560805306e-02,8.312604495663075685e-32,7.812733998027658125e-32,9.318047855965689604e-32,1.152931059683094579e-31,3.505332913734942980e-31,4.476829533458578509e-31,3.836306804046633855e-31
8.912509381337455072e-02,8.319518875293464571e-32,7.820328178818078043e-32,9.327349758906434633e-32,1.154093000772453311e-31,3.508767317828305720e-31,4.481423584503747783e-31,3.840623833711486678e-31
9.120108393559096804e-02,8.326754029855834908e-32,7.828267802490607911e-32,9.337103636527118826e-32,1.155309200786112300e-31,3.512364216895486947e-31,4.486235134902141763e-31,3.845144304772507654e-31
9.332543007969909543e-02,8.334326258452353632e-32,7.836571865084919574e-32,9.347325371941154218e-32,1.156583023821022475e-31,3.516130442781124477e-31,4.491273915242515103e-31,3.849878097304012327e-31
9.549925860214358853e-02,8.342252221221663124e-32,7.845261313154623677e-32,9.358030708186393588e-32,1.157917779590944945e-31,3.520073073116612286e-31,4.496549774603917353e-31,3.854835679687115085e-31
9.772372209558106981e-02,8.350548780419683813e-32,7.854357985543710768e-32,9.369235664681604854e-32,1.159316627602639151e-31,3.524199463337098755e-31,4.502072885758346464e-31,3.860028009550542041e-31
1.000000000000000056e-01,8.359233076918510616e-32,7.863884618035055702e-32,9.380956926104237800e-32,1.160782592146649927e-31,3.528517301406656589e-31,4.507854001448203726e-31,3.865466544987501509e-31
1.023292992280754182e-01,8.368322654528145707e-32,7.873864160836465058e-32,9.393212227533467664e-32,1.162318589275637155e-31,3.533034750265613292e-31,4.513904608365093219e-31,3.871163078310387661e-31
1.047128548050899610e-01,8.377836317788781180e-32,7.884319736088291491e-32,9.406021116147298139e-32,1.163927555307434921e-31,3.537760512467073591e-31,4.520237131036287346e-31,3.877129747286888200e-31
1.071519305237606523e-01,8.387794643076190462e-32,7.895274502095505369e-32,9.419405564209279918e-32,1.165612557376704220e-31,3.542703987216430187e-31,4.526865027484329716e-31,3.883378965827124891e-31
1.096478196143185063e-01,8.398220619752151731e-32,7.906751825886880719e-32,9.433390524238649722e-32,1.167376841141797172e-31,3.547875355086743301e-31,4.533802729650395654e-31,3.889923432251473465e-31
1.122018454301963591e-01,8.409139914432338787e-32,7.918775353477881412e-32,9.448004562405049512e-32,1.169223959238758034e-31,3.553285582706826288e-31,4.541065558092784535e-31,3.896776178160770922e-31
1.148153621496882937e-01,8.420580874765748905e-32,7.931369041742352861e-32,9.463280003888353791e-32,1.171157728488265970e-31,3.558946410828590161e-31,4.548669638614286316e-31,3.903950674714481301e-31
1.174897554939529770e-01,8.432573618184338703e-32,7.944557283403936421e-32,9.479252908982784499e-32,1.173182208818658000e-31,3.564870250104859425e-31,4.556631751401452461e-31,3.911460981259407667e-31
1.202264434617413141e-01,8.445149178675518303e-32,7.958365266426406684e-32,9.495962543844454882e-32,1.175301680935034166e-31,3.571070124751532273e-31,4.564969266458141058e-31,3.919321871821966570e-31
1.230268770812381757e-01,8.458338179774451264e-32,7.972818926936133258e-32,9.513450878057445065e-32,1.177520588872766867e-31,3.577559542119917466e-31,4.573700137611409215e-31,3.927548956079251979e-31
1.258925411794167559e-01,8.472170036308368645e-32,7.987945532515738067e-32,9.531761196714136287e-32,1.179843528932340658e-31,3.584352526267348251e-31,4.582842987190717216e-31,3.936158867274476125e-31
1.288249551693134154e-01,8.486672383394892730e-32,8.003773809921443618e-32,9.550937502148177005e-32,1.182275261399515043e-31,3.591463634268031109e-31,4.592417133061898479e-31,3.945169340758560828e-31
1.318256738556407293e-01,8.501870986112082802e-32,8.020334445192811458e-32,9.571023441174664940e-32,1.184820778543074315e-31,3.598908007385555353e-31,4.602442750031761876e-31,3.954599286870901668e-31
1.348962882591653312e-01,8.517790769864369969e-32,8.037660130972520017e-32,9.592062215011596748e-32,1.187485318043546278e-31,3.606701481221203528e-31,4.612940892748802249e-31,3.964468795892559993e-31
1.380384264602884659e-01,8.534456953423200366e-32,8.055786006410789194e-32,9.614096480837516721e-32,1.190274431575980614e-31,3.614860637666202591e-31,4.623933594607638637e-31,3.974799099982629399e-31
1.412537544622753938e-01,8.551896518674989405e-32,8.074749490436064582e-32,9.637168719954688595e-32,1.193194021973207202e-31,3.623402851581400003e-31,4.635443803866297577e-31,3.985612504981777171e-31
1.445439770745927111e-01,8.570139451105291267e-32,8.094590262728494542e-32,9.661322312728386943e-32,1.196250310819188444e-31,3.632346252784769714e-31,4.647495460034758394e-31,3.996932244242128849e-31
1.479108388168207111e-01,8.589219904836968218e-32,8.115350362033490136e-32,9.686602518800976313e-32,1.199449848701921628e-31,3.641709784662154576e-31,4.660113476007571007e-31,4.008782390922642291e-31
1.513561248436207929e-01,8.609176451663948419e-32,8.137073783828960938e-32,9.713057144852360809e-32,1.202799448102748032e-31,3.651513151597200628e-31,4.673323759368084629e-31,4.021187852500571920e-31
1.548816618912481069e-01,8.630051843161614920e-32,8.159806836355772146e-32,9.740737464161276439e-32,1.206306160392060602e-31,3.661776851928821475e-31,4.687153272990692342e-31,4.034174374025867921e-31
1.584893192461113431e-01,8.651892402104921047e-32,8.183597944789594758e-32,9.769698258617066425e-32,1.209977242453442506e-31,3.672522214931826917e-31,4.701630156584922320e-31,4.047768632205547990e-31
1.621810097358929725e-01,8.674746914857430113e-32,8.208497499260147749e-32,9.799998059671167678e-32,1.213820150713476190e-31,3.683771539386335513e-31,4.716783813363899004e-31,4.061998387746334573e-31
1.659586907437560488e-01,8.698665971140770502e-32,8.234558571993343131e-32,9.831698483882991012e-32,1.217842570251673074e-31,3.695548146175689363e-31,4.732645134920303065e-31,4.076892668441292590e-31
1.698243652461744191e-01,8.723701381553235547e-32,8.261836429968903699e-32,9.864863962626280471e-32,1.222052471940550164e-31,3.707876538235847815e-31,4.749246588490501790e-31,4.092481939688617963e-31
1.737800828749375415e-01,8.749905981460078910e-32,8.290388835718750646e-32,9.899561354316178476e-32,1.226458159568827398e-31,3.720782462494061336e-31,4.766622330508538049e-31,4.108798206981537937e-31
1.778279410038922925e-01,8.777334332114621953e-32,8.320275954389886466e-32,9.935859989330510572e-32,1.231068378105731455e-31,3.734292974165825171e-31,4.784808303563696391e-31,4.125875143503171399e-31
1.819700858609983596e-01,8.806042959281136876e-32,8.351560207872810173e-32,9.973831454245246299e-32,1.235892371183553651e-31,3.748436458933734603e-31,4.803842175400202118e-31,4.143748107511074419e-31
1.862087136662867459e-01,8.836091567384869590e-32,8.384305902861528652e-32,1.001355046512185530e-31,1.240939936386928531e-31,3.763242598982541271e-31,4.823763361316860754e-31,4.162454163146204516e-31
1.905460717963247397e-01,8.867543364463609440e-32,8.418579339571896716e-32,1.005509535073362275e-31,1.246221494341633167e-31,3.778742358443541974e-31,4.844612995979337752e-31,4.182032116608564188e-31
1.949844599758045471e-01,8.900465493577418412e-32,8.454448600618595603e-32,1.009854875334466365e-31,1.251748029316476369e-31,3.794967913342773795e-31,4.866433946662159234e-31,4.202522535207788720e-31
1.995262314968879735e-01,8.934928693958662478e-32,8.491983913659883052e-32,1.014399844501394651e-31,1.257531122602740459e-31,3.811952624341552888e-31,4.889270846989542502e-31,4.223967781944691845e-31
2.041737944669529681e-01,8.971006932833568921e-32,8.531257807969753711e-32,1.019153756748430223e-31,1.263582899492329923e-31,3.829731114447769310e-31,4.913170252916284914e-31,4.246412057229078847e-31
2.089296130854039757e-01,9.008776884466744555e-32,8.572345728321956154e-32,1.024126487618883534e-31,1.269915989695057217e-31,3.848339263745852231e-31,4.938180805016870167e-31,4.269901515315906942e-31
2.137962089502232488e-01,9.048317234533567767e-32,8.615326584844550326e-32,1.029328472116771091e-31,1.276543507860118988e-31,3.867814395597351636e-31,4.964353376304774526e-31,4.294484306560748581e-31
2.187761623949552869e-01,9.089708455125991588e-32,8.660283351007709728e-32,1.034770626695929140e-31,1.283479029501881730e-31,3.888195468781965800e-31,4.991741291400671897e-31,4.320210686658631554e-31
2.238721138568340041e-01,9.133032718263581405e-32,8.707303443225072953e-32,1.040464375162964981e-31,1.290736599065608828e-31,3.909523262194224955e-31,5.020400402220527801e-31,4.347133116694824315e-31
2.290867652767773488e-01,9.178374127135430651e-32,8.756478931889791628e-32,1.046421534692387115e-31,1.298330763818059659e-31,3.931840627275368986e-31,5.050389184272259697e-31,4.375306365956886927e-31
2.344228815319922832e-01,9.225819290894687841e-32,8.807906518737813791e-32,1.052654300993243116e-31,1.306276612328470308e-31,3.955192639285038812e-31,5.081768763849627495e-31,4.404787671953495174e-31
2.398832919019489862e-01,9.275458081508977641e-32,8.861687424196327856e-32,1.059175211644850557e-31,1.314589810864555655e-31,3.979626743652468928e-31,5.114602968185259113e-31,4.435636828028760689e-31
2.454708915685029913e-01,9.327384532045353870e-32,8.917927109504547408e-32,1.065997105967875729e-31,1.323286651273041322e-31,4.005192794064131737e-31,5.148958317285561950e-31,4.467916275565462857e-31
2.511886431509579576e-01,9.381697513812651388e-32,8.976735277118351460e-32,1.073133148259005111e-31,1.332384100567710204e-31,4.031943115874481595e-31,5.184904114976300104e-31,4.501691225447746492e-31
2.570395782768863380e-01,9.438501693075137518e-32,9.038225873117556476e-32,1.080596853542792705e-31,1.341899820020428478e-31,4.059932485756820054e-31,5.222512533954266274e-31,4.537029680849180218e-31
2.630267991895381408e-01,9.497907895663577256e-32,9.102517415411828803e-32,1.088402143033095593e-31,1.351852229164184995e-31,4.089218078639289081e-31,5.261858781652206589e-31,4.574002542803003327e-31
2.691534803926915465e-01,9.560033407350526182e-32,9.169733458389534215e-32,1.096563431868526248e-31,1.362260555719779770e-31,4.119859489652866774e-31,5.303021225862274693e-31,4.612683642431326597e-31
2.754228703338166273e-01,9.625002288879347355e-32,9.240003131441884249e-32,1.105095729323785710e-31,1.373144889918985228e-31,4.151918730777655513e-31,5.346081554255184356e-31,4.653149863581669660e-31
2.818382931264453717e-01,9.692945234747361241e-32,9.313461459423389222e-32,1.114014691847578196e-31,1.384526278330559909e-31,4.185460304058866498e-31,5.391125012455241390e-31,4.695481272587514963e-31
2.884031503126605611e-01,9.763999247984216220e-32,9.390249592420790294e-32,1.123336755410609909e-31,1.396426750979584427e-31,4.220551313865303904e-31,5.438240544041691890e-31,4.739761277889837493e-31
2.951209226666385299e-01,9.838307629250079927e-32,9.470514939402087697e-32,1.133079143957790042e-31,1.408869381566152054e-31,4.257261591939701916e-31,5.487520995032573562e-31,4.786076850746329149e-31
3.019951720402015982e-01,9.916019412579984568e-32,9.554411032555067270e-32,1.143259896893153684e-31,1.421878332932946164e-31,4.295663906530124289e-31,5.539063404037322632e-31,4.834518733672562478e-31
3.090295432513590623e-01,9.997289191868138723e-32,9.642097101587547200e-32,1.153897840695330263e-31,1.435478822313635622e-31,4.335834113325811786e-31,5.592969142733336555e-31,4.885181660822251472e-31
3.162277660168379412e-01,1.008227699425129246e-31,9.733738241602632985e-32,1.165012556331545420e-31,1.449697153198420688e-31,4.377851406142916742e-31,5.649344215057562083e-31,4.938164597303903125e-31
3.235936569296282705e-01,1.017114786385443199e-31,9.829505097509714304e-32,1.176624384909226535e-31,1.464560693340722377e-31,4.421798446831846546e-31,5.708299380955399995e-31,4.993570865448538631e-31
3.311311214825911065e-01,1.026407219556633460e-31,9.929574035479444198e-32,1.188754369493743010e-31,1.480097890700756354e-31,4.467761531367526885e-31,5.769950289852123355e-31,5.051508312231551882e-31
3.388441561392025458e-01,1.036122583653623601e-31,1.003412769907972088e-31,1.201424328293374812e-31,1.496338281066379686e-31,4.515830731328752903e-31,5.834417456405206502e-31,5.112089408053308815e-31
3.467368504525316641e-01,1.046279057814443657e-31,1.014335540826963719e-31,1.214656887816428174e-31,1.513312567977261906e-31,4.566099944918788403e-31,5.901826355863860012e-31,5.175431353123437454e-31
3.548133892335754713e-01,1.056895489413586882e-31,1.025745368640498857e-31,1.228475563179099916e-31,1.531052635855013096e-31,4.618666982584788728e-31,5.972307279444075404e-31,5.241656168588078918e-31
3.630780547701014105e-01,1.067991471202407271e-31,1.037662707078875247e-31,1.242904891520021161e-31,1.549591618195568379e-31,4.673633645708209103e-31,6.045995417464172921e-31,5.310890862117590742e-31
3.715352290971725702e-01,1.079587436634150610e-31,1.050108864736135764e-31,1.257970467489894314e-31,1.568963939849275539e-31,4.731105826807585297e-31,6.123030878388776963e-31,5.383267537550504121e-31
3.801893963205612570e-01,1.091704688949538147e-31,1.063106076356579912e-31,1.273699039461926235e-31,1.589205355498377530e-31,4.791193637406601607e-31,6.203558939212787159e-31,5.458923633567088067e-31
3.890451449942806672e-01,1.104365447288895791e-31,1.076677532273656442e-31,1.290118497827397852e-31,1.610352968332280002e-31,4.854011612251717370e-31,6.287730341396079053e-31,5.538002177059075876e-31
3.981071705534973137e-01,1.117592826231630360e-31,1.090847381531353932e-31,1.307257894005179269e-31,1.632445267353559685e-31,4.919678883064720578e-31,6.375701685313355299e-31,5.620651940220772117e-31
4.073802778041128447e-01,1.131410770161660568e-31,1.105640712356749787e-31,1.325147357601670721e-31,1.655522148030095768e-31,4.988319509636957292e-31,6.467635869012122425e-31,5.707027776073054494e-31
4.168693834703355305e-01,1.145843997713599986e-31,1.121083521679646118e-31,1.343818042764542267e-31,1.679625001384768798e-31,5.060062630355368469e-31,6.563702520800852939e-31,5.797290775153313609e-31
4.265795188015925610e-01,1.160917917958160394e-31,1.137202648319249912e-31,1.363302075318158268e-31,1.704796799391889018e-31,5.135042778269827856e-31,6.664078302936600982e-31,5.891608471625472619e-31
4.365158322401658797e-01,1.176658575890701766e-31,1.154025762620390077e-31,1.383632496521800755e-31,1.731082195893835465e-31,5.213400060786502195e-31,6.768947227888385382e-31,5.990154977638210225e-31
4.466835921509630380e-01,1.193092643504820927e-31,1.171581339938885991e-31,1.404843254109854184e-31,1.758527660195265635e-31,5.295280340528835496e-31,6.878500820040860595e-31,6.093111119661145333e-31
4.570881896148749624e-01,1.210247480472213181e-31,1.189898716742285854e-31,1.426969248563642157e-31,1.787181554114376629e-31,5.380835435796287878e-31,6.992938280936051689e-31,6.200664570867164399e-31
4.677351412871981196e-01,1.228151178188825793e-31,1.209008155383288971e-31,1.450046353588314393e-31,1.817094245504503538e-31,5.470223175225333031e-31,7.112466685658120941e-31,6.313010024792716178e-31
4.786300923226382564e-01,1.246832663575656599e-31,1.228940942234601148e-31,1.474111516733479483e-31,1.848318160312094653e-31,5.563607568511697767e-31,7.237301118257723211e-31,6.430349362768677946e-31
4.897788193684461389e-01,1.266321778455595194e-31,1.249729443372254916e-31,1.499202873923523162e-31,1.880907821496827371e-31,5.661158949041413235e-31,7.367664948120933188e-31,6.552891960198836266e-31
5.011872336272722439e-01,1.286649370887401810e-31,1.271407189363350601e-31,1.525359831742217597e-31,1.914919879713744846e-31,5.763054120228297941e-31,7.503790009688006766e-31,6.680854981198942736e-31
5.128613839913648276e-01,1.307847214241066074e-31,1.294008851815565619e-31,1.552623160582027692e-31,1.950413114314955371e-31,5.869476613470607026e-31,7.645916876073702512e-31,6.814463740543901849e-31
5.248074602497725394e-01,1.329948057896287547e-31,1.317570241363254089e-31,1.581035098022511919e-31,1.987448438052769688e-31,5.980616848857198531e-31,7.794295022524512103e-31,6.953952100138601978e-31
5.370317963702526676e-01,1.352985474896331080e-31,1.342128250867888809e-31,1.610639405876170141e-31,2.026088916531025127e-31,6.096672452110243168e-31,7.949183018628052335e-31,7.099562819862566452e-31
5.495408738576245122e-01,1.376993822304258265e-31,1.367720853433822639e-31,1.641481435659268059e-31,2.066399804530109736e-31,6.217848422363777217e-31,8.110848696528213562e-31,7.251547953009653085e-31
5.623413251903490728e-01,1.402008139344938726e-31,1.394387109273121804e-31,1.673608160968596066e-31,2.108448587079492111e-31,6.344357356014526829e-31,8.279569347309859730e-31,7.410169107843770399e-31
5.754399373371569260e-01,1.428064102818960128e-31,1.422167299807417383e-31,1.707068181455672114e-31,2.152305064037836677e-31,6.476419623401238138e-31,8.455632002553879791e-31,7.575697725394410787e-31
5.888436553555890240e-01,1.455198070517411971e-31,1.451103061758887542e-31,1.741911786163241025e-31,2.198041458557102654e-31,6.614263468117731487e-31,8.639333788534570597e-31,7.748415306687539840e-31
6.025595860743577781e-01,1.483447041707961799e-31,1.481237576573923799e-31,1.778190968635602383e-31,2.245732572122785941e-31,6.758125240871193301e-31,8.830982331100575193e-31,7.928613566341548801e-31
6.165950018614821948e-01,1.512848714230508238e-31,1.512615797110940122e-31,1.815959463983332613e-31,2.295455992412620441e-31,6.908249477995168669e-31,9.030896268875430449e-31,8.116594656893704966e-31
6.309573444801933606e-01,1.543441539347120123e-31,1.545284576396241658e-31,1.855272852865787764e-31,2.347292299640502454e-31,7.064889309049703535e-31,9.239405768980972157e-31,8.312671396618459194e-31
6.456542290346556356e-01,1.575264680555611968e-31,1.579292815132098192e-31,1.896188648812199314e-31,2.401325316475371232e-31,7.228306690509423482e-31,9.456852988753467670e-31,8.517167553982041336e-31
6.606934480075961069e-01,1.608357994806378206e-31,1.614691469094952591e-31,1.938766438603490697e-31,2.457642337877434439e-31,7.398772968101798735e-31,9.683592597256618735e-31,8.730418216242144391e-31
6.760829753919819218e-01,1.642761998859369366e-31,1.651533569920634391e-31,1.983068046823522043e-31,2.516334351857588798e-31,7.576569309863453807e-31,9.919992158666327355e-31,8.952770190071238119e-31
6.918309709189366385e-01,1.678517844697693067e-31,1.689874218205366546e-31,2.029157648598864301e-31,2.577496168793268479e-31,7.761987286670704862e-31,1.016643251194266357e-30,9.184582555566305089e-31
7.079457843841380216e-01,1.715667253978602159e-31,1.729770481928102760e-31,2.077101994141060116e-31,2.641226593226156265e-31,7.955329409808375851e-31,1.042330824803355510e-30,9.426227143454224137e-31
7.244359600749902262e-01,1.754252594282670583e-31,1.771281481666130073e-31,2.126970552002252596e-31,2.707628472541416221e-31,8.156909570101563766e-31,1.069102804043534801e-30,9.678089243434348303e-31
7.413102413009177161e-01,1.794316892192661502e-31,1.814468413875184231e-31,2.178835638900110550e-31,2.776808794460193209e-31,8.367053510599932292e-31,1.097001523767926286e-30,9.940568050778613738e-31
7.585775750291835484e-01,1.835903964210216222e-31,1.859394625398600831e-31,2.232772628468341552e-31,2.848878734530854496e-31,8.586099190192148818e-31,1.126070849313622612e-30,1.021407731792112346e-30
7.762471166286916135e-01,1.879058544549708968e-31,1.906125792253426955e-31,2.288860126631150879e-31,2.923953804232132484e-31,8.814397170872320613e-31,1.156356251633525590e-30,1.049904598707440036e-30
7.943282347242813790e-01,1.923826520492196281e-31,1.954730134370708758e-31,2.347180174448336462e-31,3.002154049766603377e-31,9.052310986288952859e-31,1.187904901914950371e-30,1.079591872950274632e-30
8.128305161640990706e-01,1.970255128093145166e-31,2.005278596671232179e-31,2.407818488011496463e-31,3.083604307773316805e-31,9.300217511994256251e-31,1.220765772675824261e-30,1.110515661033402810e-30
8.317637711026708569e-01,2.018393307840350181e-31,2.057845124073499483e-31,2.470864730570519293e-31,3.168434548604245403e-31,9.558507431558559655e-31,1.254989750574240259e-30,1.142723776873307502e-30
8.511380382023763236e-01,2.068291993252652309e-31,2.112507025438422318e-31,2.536412893972268203e-31,3.256780282800220429e-31,9.827585787069099851e-31,1.290629748747327577e-30,1.176265821465545254e-30
8.709635899560805861e-01,2.120004578556081014e-31,2.169345282563195073e-31,2.604561658609605558e-31,3.348783028582309336e-31,1.010787252622732916e-30,1.327740825518336690e-30,1.211193273194273374e-30
8.912509381337454517e-01,2.173587270282794729e-31,2.228444954870674799e-31,2.675414858601920195e-31,3.444590758536697545e-31,1.039980324054311460e-30,1.366380286013627224e-30,1.247559582437437731e-30
9.120108393559096527e-01,2.229099638573454396e-31,2.289895619890334572e-31,2.749082026193690110e-31,3.544358337394450721e-31,1.070382982799768862e-30,1.406607811119808815e-30,1.285420282959793078e-30
9.332543007969910098e-01,2.286605037362387765e-31,2.353791755831808924e-31,2.825678927397230932e-31,3.648247930160312584e-31,1.102042147210431052e-30,1.448485566835674940e-30,1.324833097502814518e-30
9.549925860214358853e-01,2.346171198476312554e-31,2.420233180614476409e-31,2.905328154150057127e-31,3.756429395319572831e-31,1.135006546868384716e-30,1.492078336417065690e-30,1.365858071856317984e-30
9.772372209558106704e-01,2.407870839346284025e-31,2.489325398905741329e-31,2.988159711134729760e-31,3.869080565375664639e-31,1.169326840046013305e-30,1.537453662179817626e-30,1.408557687604723611e-30
1.000000000000000000e+00,2.471782382781944483e-31,2.561179951690033776e-31,3.074311580494618335e-31,3.986387588415707203e-31,1.205055728579862017e-30,1.584682010163293420e-30,1.452997001015286567e-30
1.023292992280753655e+00,2.537990756096196649e-31,2.635914731199291160e-31,3.163930230126541127e-31,4.108545155945463740e-31,1.242248092037937543e-30,1.633836951408451926e-30,1.499243785643524120e-30
1.047128548050899610e+00,2.606588290035539336e-31,2.713654211029836611e-31,3.257171074228030103e-31,4.235756803572818025e-31,1.280961125155524047e-30,1.684995349273764587e-30,1.547368690513094228e-30
1.071519305237605968e+00,2.677675677872422352e-31,2.794529655276996273e-31,3.354198921967884589e-31,4.368235174231568290e-31,1.321254498007902774e-30,1.738237584775038824e-30,1.597445408816620549e-30
1.096478196143185091e+00,2.751363002324339178e-31,2.878679349124663268e-31,3.455188398161746675e-31,4.506202346070759614e-31,1.363190512226690774e-30,1.793647765399027975e-30,1.649550872148779949e-30
1.122018454301962898e+00,2.827770609845892395e-31,2.966248711550536816e-31,3.560324304206877202e-31,4.649890196667180226e-31,1.406834267390806506e-30,1.851313954158413956e-30,1.703765460274658085e-30
1.148153621496882826e+00,2.907029908821317181e-31,3.057390453205541950e-31,3.669802042582067799e-31,4.799540718810289591e-31,1.452253844661732022e-30,1.911328402937930502e-30,1.760173216287100730e-30
1.174897554939529076e+00,2.989284140293346818e-31,3.152264714050525560e-31,3.783827921456908487e-31,4.955406569402153756e-31,1.499520477742398901e-30,1.973787790191469447e-30,1.818862076679296774e-30
1.202264434617413169e+00,3.074688788004495206e-31,3.251039288382839309e-31,3.902619610718859634e-31,5.117751437256139423e-31,1.548708739349808851e-30,2.038793458790988265e-30,1.879924121561219166e-30
1.230268770812381174e+00,3.163411912901181873e-31,3.353889765509844317e-31,4.026406327084984467e-31,5.286850627598701389e-31,1.599896744914710701e-30,2.106451663387921341e-30,1.943455819702297449e-30
1.258925411794167504e+00,3.255634227421272367e-31,3.460999743730588326e-31,4.155429186346355434e-31,5.462991656000262995e-31,1.653166350499311145e-30,2.176873822331420463e-30,2.009558303348547968e-30
1.288249551693133599e+00,3.351549010201432058e-31,3.572561138174940145e-31,4.289941339115531933e-31,5.646474868800802218e-31,1.708603366156971561e-30,2.250176782317154006e-30,2.078337664551284830e-30
1.318256738556407459e+00,3.451361812163386844e-31,3.688774370023628866e-31,4.430208185086371999e-31,5.837614147812422849e-31,1.766297793312678638e-30,2.326483066497694355e-30,2.149905285882284769e-30
1.348962882591653312e+00,3.555289735441259401e-31,3.809848527187765746e-31,4.576507453210592995e-31,6.036737606373088770e-31,1.826344079070818950e-30,2.405921170602780822e-30,2.224378198873251519e-30
1.380384264602885214e+00,3.663560718855619008e-31,3.936001516984056428e-31,4.729129283623653744e-31,6.244188474176144226e-31,1.888841399426146524e-30,2.488625841338939434e-30,2.301879502632271848e-30
1.412537544622753938e+00,3.776412031698300943e-31,4.067459899141105245e-31,4.888376331730566516e-31,6.460325881028851830e-31,1.953893985413152614e-30,2.574738399207605785e-30,2.382538804245011306e-30
1.445439770745927888e+00,3.894088782375229388e-31,4.204458960171414068e-31,5.054563751781347792e-31,6.685525922317117270e-31,2.021611466228232240e-30,2.664407083824389531e-30,2.466492715232001297e-30
1.479108388168207222e+00,4.016841640914764886e-31,4.347242486546726335e-31,5.228019373337825699e-31,6.920182829400417803e-31,2.092109280681970289e-30,2.757787443676304578e-30,2.553885373388247445e-30
1.513561248436208651e+00,4.144924426973664985e-31,4.496062751293593491e-31,5.409083888920574118e-31,7.164710318733498050e-31,2.165509114881795123e-30,2.855042810174641233e-30,2.644869016829891699e-30
1.548816618912481236e+00,4.278591643766593810e-31,4.651180858813264183e-31,5.598111114243621347e-31,7.419543260099086132e-31,2.241939366467959404e-30,2.956344841143916278e-30,2.739604590986486646e-30
1.584893192461114042e+00,4.418095757405054115e-31,4.812867426870927414e-31,5.795468521075888685e-31,7.685139581545698184e-31,2.321535669648450169e-30,3.061874153596717946e-30,2.838262409285652295e-30
1.621810097358929781e+00,4.563685177243559596e-31,4.981403666395588300e-31,6.001537966091853713e-31,7.961982672092723314e-31,2.404441426280068783e-30,3.171821099254890618e-30,2.941022859811375230e-30
1.659586907437561321e+00,4.715602709497488837e-31,5.157083059828809488e-31,6.216716692897034247e-31,8.250583929435034427e-31,2.490808402694846464e-30,3.286386650739084797e-30,3.048077163766877409e-30
1.698243652461744357e+00,4.874084992060937618e-31,5.340213690497742019e-31,6.441418602143561490e-31,8.551485890749780969e-31,2.580797338619480225e-30,3.405783426582053662e-30,3.159628220346892834e-30
1.737800828749376247e+00,5.039363382520399182e-31,5.531120684496712572e-31,6.676075790448416664e-31,8.865265413856119084e-31,2.674578619830505773e-30,3.530236862419412064e-30,3.275891445411099719e-30
1.778279410038922759e+00,5.211666310958273507e-31,5.730149334763463192e-31,6.921140463063997200e-31,9.192537211023176084e-31,2.772332981722567492e-30,3.659986488730927563e-30,3.397095690003151696e-30
1.819700858609982541e+00,5.391223413727379711e-31,5.937668054462688223e-31,7.177086854487789298e-31,9.533957569852935483e-31,2.874252244523705439e-30,3.795287308294525813e-30,3.523484151957259250e-30
1.862087136662867515e+00,5.578271803598817031e-31,6.154071193417401149e-31,7.444413663911994342e-31,9.890227799893871511e-31,2.980540090603384400e-30,3.936411251496065885e-30,3.655315239556790321e-30
1.905460717963246342e+00,5.773064487282407412e-31,6.379782033277662560e-31,7.723646412064771093e-31,1.026209796265412041e-30,3.091412814012675648e-30,4.083648585897083328e-30,3.792863394618239543e-30
1.949844599758045582e+00,5.975880593517549753e-31,6.615254905350537385e-31,8.015339953127180506e-31,1.065036990019148416e-30,3.207100046900744985e-30,4.237309304122302709e-30,3.936419757880844116e-30
1.995262314968878847e+00,6.187037156133354416e-31,6.860977123563611204e-31,8.320081127768449400e-31,1.105589967620285413e-30,3.327845425068428585e-30,4.397724271649733448e-30,4.086292669420629417e-30
2.041737944669529625e+00,6.406902323971383937e-31,7.117469804754706595e-31,8.638491024755610117e-31,1.147959939853434240e-30,3.453907107931998077e-30,4.565246146194772318e-30,4.242807922450157182e-30
2.089296130854038758e+00,6.635908174959631537e-31,7.385288140092335923e-31,8.971227041962274635e-31,1.192243758904752524e-30,3.585558102229466999e-30,4.740249814722570807e-30,4.406308716507680170e-30
2.137962089502232654e+00,6.874562723084347099e-31,7.665020121691938463e-31,9.318984054832727048e-31,1.238543858900172056e-30,3.723086343140160712e-30,4.923132312498303272e-30,4.577155230083299401e-30
2.187761623949551648e+00,7.123459439410512931e-31,7.957283650384082723e-31,9.682494636217889388e-31,1.286968000968638962e-30,3.866794399290045085e-30,5.114312010773993181e-30,4.755723793971476814e-30
2.238721138568339875e+00,7.383282793911940379e-31,8.262722690220958698e-31,1.006252748314822939e-30,1.337628835230199102e-30,4.016998760071995992e-30,5.314227000224405295e-30,4.942405549058509156e-30
2.290867652767772267e+00,7.654808397043032230e-31,8.582001260141101641e-31,1.045988442399768914e-30,1.390643282208034836e-30,4.174028599720895023e-30,5.523332528592667589e-30,5.137604621648645309e-30
2.344228815319922887e+00,7.938896951185535533e-31,8.915796090237528058e-31,1.087539511560704970e-30,1.446131710195667656e-30,4.338223965233705157e-30,5.742097460122627797e-30,5.341735701606663309e-30
2.398832919019489918e+00,8.236480407555541012e-31,9.264788450433263022e-31,1.130990968424585829e-30,1.504216892440997881e-30,4.509933307705788897e-30,5.970999793180195730e-30,5.555221080286723481e-30
2.454708915685031023e+00,8.548540049277393530e-31,9.629654825274035213e-31,1.176428949009200331e-30,1.565022829865283761e-30,4.689510453840784181e-30,6.210521286449413387e-30,5.778487143223593949e-30
2.511886431509579687e+00,8.876077412334763086e-31,1.001105816539512895e-30,1.223939633715692127e-30,1.628673448061535829e-30,4.877310883554112056e-30,6.461141397525825803e-30,6.011960370739206753e-30
2.570395782768864823e+00,9.220078628805109245e-31,1.040964024167950037e-30,1.273608070697062860e-30,1.695291209663124766e-30,5.073687605326141317e-30,6.723330856172474475e-30,6.256063010075079177e-30
2.630267991895381297e+00,9.581475056260387359e-31,1.082601535292389703e-30,1.325516997980489590e-30,1.764995787622669551e-30,5.278986575536642917e-30,6.997545209514886233e-30,6.511208530642203344e-30
2.691534803926916908e+00,9.961103109276894058e-31,1.126076764118805267e-30,1.379745782286898651e-30,1.837902848898957143e-30,5.493542049778828234e-30,7.284218794433187821e-30,6.777797062096373103e-30
2.754228703338166273e+00,1.035966854506074207e-30,1.171445123600796294e-30,1.436369583317836222e-30,1.914123031305512479e-30,5.717671961149126863e-30,7.583759635075204557e-30,7.056211166775470956e-30
2.818382931264455049e+00,1.077771836277520197e-30,1.218759540350347724e-30,1.495458769085786761e-30,1.993761272029175598e-30,5.951673681114553980e-30,7.896545775100213989e-30,7.346812100584874096e-30
2.884031503126605500e+00,1.121562626304930491e-30,1.268071236225017193e-30,1.557078930740030052e-30,2.076916515566823746e-30,6.195820581633848064e-30,8.222923411863366997e-30,7.649936957506450405e-30
2.951209226666386964e+00,1.167359554920718861e-30,1.319430883600981140e-30,1.621291284129570621e-30,2.163681895177798183e-30,6.450359567860293255e-30,8.563207157629020215e-30,7.965896982192580987e-30
3.019951720402016093e+00,1.215167835901764597e-30,1.372889884967514504e-30,1.688153766915307905e-30,2.254145365178989413e-30,6.715510130723246086e-30,8.917682517808178673e-30,8.294977243956725103e-30
3.090295432513591845e+00,1.264981503230389745e-30,1.428501560495626962e-30,1.757722739366534750e-30,2.348390840911262291e-30,6.991465013051961685e-30,9.286610509522514995e-30,8.637437954942620659e-30
3.162277660168379523e+00,1.316788596963765543e-30,1.486322041335950374e-30,1.830055309775947335e-30,2.446499760560090168e-30,7.278392850190757673e-30,9.670234093418825224e-30,8.993517554807663628e-30
3.235936569296280929e+00,1.370577278507952162e-30,1.546410606533556512e-30,1.905212103737955591e-30,2.548552906889293041e-30,7.576442775846883177e-30,1.006878588942929964e-29,9.363437514736842724e-30
3.311311214825911176e+00,1.426341840169684705e-30,1.608829237875557975e-30,1.983260380368235858e-30,2.654632421044046790e-30,7.885750999172257315e-30,1.048249670252852921e-29,9.747408885157132475e-30
3.388441561392023793e+00,1.484087892706537470e-30,1.673641494021660152e-30,2.064277232131703521e-30,2.764823830336961090e-30,8.206449162782024050e-30,1.091160428050577863e-29,1.014564031024918201e-29
3.467368504525316641e+00,1.543835660947285638e-30,1.740910590092524365e-30,2.148352525899906872e-30,2.879217940423980132e-30,8.538674062387237460e-30,1.135636193395998435e-29,1.055834732589934949e-29
3.548133892335753270e+00,1.605621067206538837e-30,1.810697248043351459e-30,2.235591293846628085e-30,2.997912457954785102e-30,8.882578321509802844e-30,1.181704689668736839e-29,1.098576237130113818e-29
3.630780547701013994e+00,1.669494319009286924e-30,1.883057527432069536e-30,2.326115150988693997e-30,3.121013402555959957e-30,9.238341263508362149e-30,1.229396876879884089e-29,1.142814527649129449e-29
3.715352290971723814e+00,1.735516352443440197e-30,1.958041384519262783e-30,2.420062496441559471e-30,3.248636342038713260e-30,9.606179576762239114e-30,1.278747835425857764e-29,1.188579354956560028e-29
3.801893963205612792e+00,1.803754120283675299e-30,2.035692443155643446e-30,2.517587206264669465e-30,3.380907646872797914e-30,9.986356938177460121e-30,1.329797747415568384e-29,1.235905206162271592e-29
3.890451449942804896e+00,1.874275923035722374e-30,2.116049533923807825e-30,2.618855812233120684e-30,3.517965977041816899e-30,1.037919214202263131e-29,1.382593017382239493e-29,1.284832172560520653e-29
3.981071705534973137e+00,1.947148089516885739e-30,2.199149967238251698e-30,2.724043244948787946e-30,3.659964344886401825e-30,1.078506544135760038e-29,1.437187517516917219e-29,1.335406662729550430e-29
4.073802778041126338e+00,2.022434230090643280e-30,2.285034642001687130e-30,2.833327450645941903e-30,3.807072779076607085e-30,1.120442279786385040e-29,1.493643876560760378e-29,1.387681946394126955e-29
4.168693834703354639e+00,2.100197458112231337e-30,2.373754152707842880e-30,2.946883476599327366e-30,3.959481656998248486e-30,1.163777802079026631e-29,1.552034633001522917e-29,1.441718488418192087e-29
4.265795188015925277e+00,2.180505552633854993e-30,2.465375057816925247e-30,3.064877639311425382e-30,4.117405451615585403e-30,1.208571292715654820e-29,1.612443021754675163e-29,1.497584067334647706e-29
4.365158322401661017e+00,2.263437804702927988e-30,2.559985361258732054e-30,3.187462789665887334e-30,4.281086297552401876e-30,1.254887543113381990e-29,1.674963106032549846e-29,1.555353632064564961e-29
4.466835921509630047e+00,2.349092128974368452e-30,2.657697668131819316e-30,3.314775225665454904e-30,4.450796467847996530e-30,1.302797563636597134e-29,1.739699017877960239e-29,1.615108900856609486e-29
4.570881896148751622e+00,2.437590055623330596e-30,2.758649731881652231e-30,3.446934282609199472e-30,4.626839073033009493e-30,1.352377976109184981e-29,1.806763157277884809e-29,1.676937663822698889e-29
4.677351412871980862e+00,2.529078484451103287e-30,2.863002044566444054e-30,3.584044754298496488e-30,4.809545970433036439e-30,1.403710140493397803e-29,1.876273387771636671e-29,1.740932783292302216e-29
4.786300923226384896e+00,2.623727023133766247e-30,2.970932795592646253e-30,3.726202331317891979e-30,4.999272542421635354e-30,1.456879031484431262e-29,1.948349506025069834e-29,1.807190925729592078e-29
4.897788193684461611e+00,2.721721117122994503e-30,3.082631482947798906e-30,3.873501983798517854e-30,5.196389424957197646e-30,1.511971834469310702e-29,2.023109429979188719e-29,1.875811088130819712e-29
5.011872336272724660e+00,2.823252521362584894e-30,3.198292578020247205e-30,4.026048058145452297e-30,5.401271856984731955e-30,1.569076359870549113e-29,2.100665781722695569e-29,1.946893044513112037e-29
5.128613839913648498e+00,2.928509557188218765e-30,3.318110531456399149e-30,4.183965349476705491e-30,5.614288085782225844e-30,1.628279388027957292e-29,2.181123528482029378e-29,2.020535935910021350e-29
5.248074602497728058e+00,3.037669521145394283e-30,3.442277509592809472e-30,4.347409943737871529e-30,5.835789031187169066e-30,1.689665226913461730e-29,2.264579309472625064e-29,2.096837238571061870e-29
5.370317963702526676e+00,3.150895684393804616e-30,3.570983784330923068e-30,4.516578005468097915e-30,6.066100894044216212e-30,1.753314762277325945e-29,2.351122809778813656e-29,2.175892418385761767e-29
5.495408738576248453e+00,3.268339540919268417e-30,3.704420242776827644e-30,4.691711896471130274e-30,6.305523169567300735e-30,1.819305349945735286e-29,2.440840201067798358e-29,2.257795527985697200e-29
5.623413251903491172e+00,3.390147378601921018e-30,3.842782211079302223e-30,4.873102388724312064e-30,6.554332796482717310e-30,1.887711882989256460e-29,2.533819323174189174e-29,2.342640965792797696e-29
5.754399373371566817e+00,3.516469586590509301e-30,3.986272458107977497e-30,5.061086755939217028e-30,6.812794954476126127e-30,1.958609197145712592e-29,2.630155904272000638e-29,2.430526447736414513e-29
5.888436553555889574e+00,3.647469148957087340e-30,4.135102712906691728e-30,5.256043264506907552e-30,7.081179558101781342e-30,2.032075852814299014e-29,2.729960091508066071e-29,2.521557066884690869e-29
6.025595860743575116e+00,3.783328852003306384e-30,4.289493633801917253e-30,5.458382212375483836e-30,7.359781954387417715e-30,2.108198965204476722e-29,2.833362474855073554e-29,2.615850110716645228e-29
6.165950018614822170e+00,3.924255748193411602e-30,4.449674066623204338e-30,5.668534946768387378e-30,7.648945926855186005e-30,2.187079555337101486e-29,2.940519048461690224e-29,2.713540095596215234e-29
6.309573444801929831e+00,4.070483839509631320e-30,4.615881549892707628e-30,5.886942797221574041e-30,7.949087078111733553e-30,2.268837704333764937e-29,3.051614737784765129e-29,2.814783402026526902e-29
6.456542290346556356e+00,4.222275593298453079e-30,4.788366170067556563e-30,6.114046792517311181e-30,8.260714179871099207e-30,2.353616813519464535e-29,3.166865196117638860e-29,2.919761961378097498e-29
6.606934480075957516e+00,4.379921723756466919e-30,4.967398234065711233e-30,6.350281778917415710e-30,8.584445722482631080e-30,2.441586326249143871e-29,3.286516823275908142e-29,3.028685568996041576e-29
6.760829753919819218e+00,4.543739875997017859e-30,5.153279873851461203e-30,6.596075930411221867e-30,8.921018872979473403e-30,2.532942651620008300e-29,3.410845092600841287e-29,3.141792656359684784e-29
6.918309709189362167e+00,4.714072350781911122e-30,5.346358679512989720e-30,6.851858062229412312e-30,9.271288841654363686e-30,2.627908152022453488e-29,3.540151558145839641e-29,3.259349524549741852e-29
7.079457843841380438e+00,4.891284370928423591e-30,5.547040919550069696e-30,7.118071833950746970e-30,9.636217727790772899e-30,2.726728416755174918e-29,3.674760072548411741e-29,3.381648156009162333e-29
7.244359600749898931e+00,5.075762481318923249e-30,5.755800442098752964e-30,7.395195514006041675e-30,1.001685309178751545e-29,2.829668338558372443e-29,3.815012772416855894e-29,3.509002946421239893e-29
7.413102413009177383e+00,5.267911434716708493e-30,5.973180214444656048e-30,7.683763499475616762e-30,1.041429723691444860e-29,2.937007718706442428e-29,3.961266354898812669e-29,3.641746874741243449e-29
7.585775750291835706e+00,5.468149461124267740e-30,6.199784652785042138e-30,7.984385759130422878e-30,1.082967039317041627e-29,3.049037141388165792e-29,4.113889347040570703e-29,3.780227722820917959e-29
7.762471166286919910e+00,5.676907308575817400e-30,6.436263581510949206e-30,8.297759389978915284e-30,1.126407433633448778e-29,3.166054635028626304e-29,4.273261093595958330e-29,3.924804865174371166e-29
7.943282347242813124e+00,5.894635283885843535e-30,6.683292285941467666e-30,8.624669142616807677e-30,1.171856535675382335e-29,3.288363461860455909e-29,4.439772781730509139e-29,4.075846903995979140e-29
8.128305161640994925e+00,6.121816547037844584e-30,6.941551765678936506e-30,8.965974659622430551e-30,1.219414274663765681e-29,3.416271351300426614e-29,4.613829999492330531e-29,4.233730367175972574e-29
8.317637711026709013e+00,6.358980766366969676e-30,7.211712944556390278e-30,9.322588496344990785e-30,1.269175471052570625e-29,3.550091241977026934e-29,4.795855618114424345e-29,4.398839706416995799e-29
8.511380382023768121e+00,6.606713768439612326e-30,7.494427428957823043e-30,9.695449127651981438e-30,1.321232048069319688e-29,3.690142963932440615e-29,4.986292063793809553e-29,4.571568533813371493e-29
8.709635899560804972e+00,6.865664632018569215e-30,7.790327101229891921e-30,1.008549507878282216e-29,1.375676831078665880e-29,3.836755046308957607e-29,5.185602215918792655e-29,4.752321496564387845e-29
8.912509381337459402e+00,7.136546731122848660e-30,8.100032966817291368e-30,1.049364669287088707e-29,1.432608250123907470e-29,3.990266007233141341e-29,5.394268037458255548e-29,4.941515862154234158e-29
9.120108393559096527e+00,7.420121821579231309e-30,8.424170602796437048e-30,1.092080280072157465e-29,1.492134382445137763e-29,4.151024941393947005e-29,5.612786294821051464e-29,5.139582047134271680e-29
9.332543007969913873e+00,7.717167578972060649e-30,8.763382142516268847e-30,1.136785144019372143e-29,1.554374890103152248e-29,4.319390497230639626e-29,5.841662255287195664e-29,5.346962505612860774e-29
9.549925860214358408e+00,8.028441698227955694e-30,9.118333826514044303e-30,1.183569040938384044e-29,1.619460905275757820e-29,4.495727402800690616e-29,6.081403236181950466e-29,5.564108391118909655e-29
9.772372209558112033e+00,8.354649180351077323e-30,9.489717491615165399e-30,1.232524793496171612e-29,1.687532860867646162e-29,4.680401562201915174e-29,6.332512760548398522e-29,5.791473879886675612e-29
1.000000000000000000e+01,8.696409698632522745e-30,9.878241780735666173e-30,1.283749894001775886e-29,1.758735685285399197e-29,4.873775596340414583e-29,6.595485812856919877e-29,6.029508907290854606e-29
1.023292992280753566e+01,9.054240002257467868e-30,1.028461307996614492e-29,1.337346787466209489e-29,1.833212214382740598e-29,5.076204138891529369e-29,6.870806621749662619e-29,6.278651275627982373e-29
1.047128548050899610e+01,9.428566157067610488e-30,1.070951430523747419e-29,1.393421295676438808e-29,1.911097739231935971e-29,5.288028792303597870e-29,7.158948945611406919e-29,6.539318967175994817e-29
1.071519305237606012e+01,9.819749976021722286e-30,1.115358957739822026e-29,1.452079394831015360e-29,1.992516506083941094e-29,5.509575812267193573e-29,7.460376410853323388e-29,6.811904402287451573e-29
1.096478196143185180e+01,1.022812192974272489e-29,1.161743032953898955e-29,1.513423869668389042e-29,2.077579640056629305e-29,5.741156784701998340e-29,7.775542127212131309e-29,7.096771784350347953e-29
1.122018454301962898e+01,1.065402892241080114e-29,1.210157229762721204e-29,1.577551685135904077e-29,2.166386423574078337e-29,5.983068320174358215e-29,8.104888249910428340e-29,7.394257182985428908e-29
1.148153621496882870e+01,1.109787144031730829e-29,1.260650741518384570e-29,1.644553078712061357e-29,2.259029097324843659e-29,6.235592367515570068e-29,8.448843835840390913e-29,7.704671713853316270e-29
1.174897554939529165e+01,1.156010295434031159e-29,1.313270083748934034e-29,1.714512820929930593e-29,2.355597974282304416e-29,6.499000054023801424e-29,8.807821825933855321e-29,8.028308774142072666e-29
1.202264434617413080e+01,1.204123257305238290e-29,1.368061287522738146e-29,1.787513048533161475e-29,2.456187516299095864e-29,6.773554125760642908e-29,9.182219308160316121e-29,8.365453276941544916e-29
1.230268770812381085e+01,1.254181168442994695e-29,1.425072849127344142e-29,1.863636961124857838e-29,2.560903280344756462e-29,7.059510783710241520e-29,9.572421168383193497e-29,8.716392101138508808e-29
1.258925411794167459e+01,1.306238416695421976e-29,1.484357875888780832e-29,1.942972331133286067e-29,2.669866091080756326e-29,7.357126590939595218e-29,9.978808145961795248e-29,9.081427364222690379e-29
1.288249551693133554e+01,1.360347675350584849e-29,1.545975933166242187e-29,2.025613828949328511e-29,2.783215812297717764e-29,7.666666315356299038e-29,1.040177110369150228e-28,9.460890607411542405e-29
1.318256738556407370e+01,1.416559912549061269e-29,1.609994756539647565e-29,2.111665557882878282e-29,2.901114742208122192e-29,7.988412152760511248e-29,1.084172850742596642e-28,9.855157130575728018e-29
1.348962882591653312e+01,1.474923971798021761e-29,1.676491088430584304e-29,2.201242738288078828e-29,3.023748071985170722e-29,8.322676737842129311e-29,1.129914609173244147e-28,1.026466193050342133e-28
1.380384264602885303e+01,1.535493696119834155e-29,1.745554185247316396e-29,2.294472951558928531e-29,3.151327332733438767e-29,8.669815978624119115e-29,1.177455634277587327e-28,1.068991484538920536e-28
1.412537544622754027e+01,1.598332763136936145e-29,1.817287357295070009e-29,2.391499109114430555e-29,3.284091888879761790e-29,9.030242080157215049e-29,1.226857378977577209e-28,1.113151539735248807e-28
1.445439770745928065e+01,1.663519547683233344e-29,1.891809670416690833e-29,2.492481607805362477e-29,3.422310227606368887e-29,9.404431649008157549e-29,1.278190668359791124e-28,1.159016581263248869e-28
1.479108388168207178e+01,1.731154180160752504e-29,1.969260601480323725e-29,2.597602282574005943e-29,3.566283782679680469e-29,9.792934343156089291e-29,1.331536299878054686e-28,1.206668160253427777e-28
1.513561248436208651e+01,1.801358904578109405e-29,2.049798895845231197e-29,2.707068227872084333e-29,3.716346357628679190e-29,1.019637722807738823e-28,1.386985429746735293e-28,1.256199993548908231e-28
1.548816618912481147e+01,1.874282244183446141e-29,2.133606820219521913e-29,2.821111979753152561e-29,3.872867218499587470e-29,1.061546340443294766e-28,1.444639863508707565e-28,1.307717985817066129e-28
1.584893192461114175e+01,1.950095650330823941e-29,2.220888243810200255e-29,2.939992168850339874e-29,4.036247757554032053e-29,1.105097748198850102e-28,1.504611952618145110e-28,1.361340016529013637e-28
1.621810097358929781e+01,2.028991635199979084e-29,2.311864997478917809e-29,3.063989624625254359e-29,4.206917292452624943e-29,1.150377826993657528e-28,1.567024235878434867e-28,1.417194637622091122e-28
1.659586907437561365e+01,2.111180303734609370e-29,2.406775520328240993e-29,3.193404931990930299e-29,4.385326319296297417e-29,1.197480036389762413e-28,1.632008705018317093e-28,1.475419292677649712e-28
1.698243652461744446e+01,2.196887166640162552e-29,2.505869310992495898e-29,3.328554633910893419e-29,4.571936213592962009e-29,1.246504821175963678e-28,1.699705795113298876e-28,1.536157836371775584e-28
1.737800828749376336e+01,2.286350372328414291e-29,2.609402382530681440e-29,3.469765242471297226e-29,4.767208361666133948e-29,1.297558913095699512e-28,1.770263219738166364e-28,1.599557165208843213e-28
1.778279410038922848e+01,2.379814730303969044e-29,2.717630486830598641e-29,3.617367111672693140e-29,4.971589535964099245e-29,1.350754599018227765e-28,1.843833644050363908e-28,1.665763974484915645e-28
1.819700858609982674e+01,2.477528277221507836e-29,2.830803913452413140e-29,3.771689424873129157e-29,5.185502384912235229e-29,1.406208357219322654e-28,1.920572932889452296e-28,1.734920946367096409e-28
1.862087136662867692e+01,2.579736222929154278e-29,2.949164681620409902e-29,3.933054307088003229e-29,5.409335915277111592e-29,1.464039877670583686e-28,2.000637839603578850e-28,1.807164117042829364e-28
1.905460717963246253e+01,2.686676152367122008e-29,3.072939358390943186e-29,4.101770271880473251e-29,5.643439678991598885e-29,1.524370725145553211e-28,2.084185294076840699e-28,1.882620223667516662e-28
1.949844599758045405e+01,2.798569411748549579e-29,3.202337488121542261e-29,4.278124721076279996e-29,5.888123117021040034e-29,1.587323479989449697e-28,2.171370957473305970e-28,1.961405927582240367e-28
1.995262314968878670e+01,2.915615819534884351e-29,3.337549407250351341e-29,4.462385030784786299e-29,6.143662284887103467e-29,1.653021436015635991e-28,2.262349924467972695e-28,2.043628048844531875e-28
2.041737944669529625e+01,3.037988431626794915e-29,3.478749337513069127e-29,4.654796788970703350e-29,6.410311793043169867e-29,1.721588534044576114e-28,2.357277870563099817e-28,2.129385904327373794e-28
2.089296130854038580e+01,3.165831214689528587e-29,3.626092678279430733e-29,4.855583769048216937e-29,6.688316062083524314e-29,1.793149504087737946e-28,2.456313182301467206e-28,2.218774725073356573e-28
2.137962089502232388e+01,3.299263554095664212e-29,3.779727517322700573e-29,5.064958117620370249e-29,6.977933775747669383e-29,1.867831014650767709e-28,2.559620350481288262e-28,2.311890894540152361e-28
2.187761623949552003e+01,3.438379385458728980e-29,3.939800367759083404e-29,5.283132069630603062e-29,7.279456783156396062e-29,1.945762901389654861e-28,2.667372850080777388e-28,2.408837930704068163e-28
2.238721138568340052e+01,3.583259959458352955e-29,4.106463720222402826e-29,5.510321584391617730e-29,7.593236009790641448e-29,2.027079651336158216e-28,2.779757486602960753e-28,2.509733307422746754e-28
2.290867652767772356e+01,3.733985913344245330e-29,4.279891597023587296e-29,5.746763201070431532e-29,7.919700994505208300e-29,2.111921313992195575e-28,2.896977815307184092e-28,2.614714163946110666e-28
2.344228815319922532e+01,3.890647995794865439e-29,4.460286779378210741e-29,5.992732001851662640e-29,8.259373990447565089e-29,2.200436660263096980e-28,3.019256555093552915e-28,2.723943019776325180e-28
2.398832919019490006e+01,4.053367718829215950e-29,4.647892668779538404e-29,6.248548174154700314e-29,8.612884762021925552e-29,2.292783912602999635e-28,3.146838209610774856e-28,2.837611027369207374e-28
2.454708915685031201e+01,4.222329032431913086e-29,4.843017372451168926e-29,6.514601299149058453e-29,8.980985704312569454e-29,2.389133606263876672e-28,3.279990348416976753e-28,2.955940160389950111e-28
2.511886431509579509e+01,4.397823199569994510e-29,5.046071850240841109e-29,6.791404222864862256e-29,9.364574843748790492e-29,2.489673495065289505e-28,3.419006256159325504e-28,3.079186505142252618e-28
2.570395782768864734e+01,4.580419322272173988e-29,5.257721046730040377e-29,7.079749233984512530e-29,9.764848088457458444e-29,2.594624517658874521e-28,3.564218691947739059e-28,3.207651613778299169e-28
2.630267991895381385e+01,4.771556470340153797e-29,5.479484987752987888e-29,7.381292994251668599e-29,1.018385898982299375e-28,2.704298134070495236e-28,3.716052690821154794e-28,3.341734448227854165e-28
2.691534803926916553e+01,4.975523270246011499e-29,5.715699030237165164e-29,7.700551761358307101e-29,1.062649397213088531e-28,2.819293594571189700e-28,3.875220142026504065e-28,3.482131337921711388e-28
2.754228703338166184e+01,5.206586082702467813e-29,5.980655477445760950e-29,8.052033926389778101e-29,1.110762370635616406e-28,2.941212018561785051e-28,4.043435549517623771e-28,3.630537626264065291e-28
2.818382931264455138e+01,5.514130779748083762e-29,6.323697128426325826e-29,8.485399832158828493e-29,1.167708428127913579e-28,3.075159776004158758e-28,4.225911431215282280e-28,3.792151782995538197e-28
2.884031503126605855e+01,6.064083977907463588e-29,6.910894610409704318e-29,9.166961097217283595e-29,1.250159380032140149e-28,3.237927306317257302e-28,4.439523283019254118e-28,3.983872345634963348e-28
2.951209226666387053e+01,7.406907739364696827e-29,8.292750111557464910e-29,1.064722930889641492e-28,1.413212265171169096e-28,3.484723391684434918e-28,4.739609552971691394e-28,4.261004230194729143e-28
3.019951720402016093e+01,1.138466683326446490e-28,1.231110742399848846e-28,1.476953055548663936e-28,1.841123926186275824e-28,3.999990779836018389e-28,5.310654194543312946e-28,4.808127647507653309e-28
3.090295432513591933e+01,2.392455026097862777e-28,2.489541118155045514e-28,2.746013199320228019e-28,3.126808620809217184e-28,5.376754321903078753e-28,6.745831885343577185e-28,6.218316209767390640e-28
3.162277660168379256e+01,6.355733982898361999e-28,6.457644122934953440e-28,6.725168128748175035e-28,7.123406765332923003e-28,9.468542352935320611e-28,1.089861879732129751e-27,1.034544464809284835e-27
3.235936569296281107e+01,1.898419106256642451e-27,1.909195901859876157e-27,1.937015667110681395e-27,1.978688850212548754e-27,2.223184377314189468e-27,2.372622151297672155e-27,2.314630212996925684e-27
3.311311214825911264e+01,5.831852186849007927e-27,5.843486227720203513e-27,5.872138302965168363e-27,5.915887999269731889e-27,6.170972781442707152e-27,6.327127730956362439e-27,6.266454455215064973e-27
3.388441561392023971e+01,1.785699059626314805e-26,1.787009909289594242e-26,1.789892094758178773e-26,1.794496140867096796e-26,1.821153085181499684e-26,1.837516028102249728e-26,1.831181298747879951e-26
3.467368504525316553e+01,5.474860195575797533e-26,5.476438309361923983e-26,5.479177257660645074e-26,5.484086503476971209e-26,5.512068279095759005e-26,5.529307643463182562e-26,5.522730365467653529e-26
3.548133892335753359e+01,1.635882029884018039e-25,1.636105127834944320e-25,1.636311179093281874e-25,1.636844448467161813e-25,1.639811781337234239e-25,1.641666576946765721e-25,1.640991649651128263e-25
3.630780547701014171e+01,4.871917233902135347e-25,4.872245002296229917e-25,4.872297924273207669e-25,4.872906979307041608e-25,4.876137964473441691e-25,4.878246380296565857e-25,4.877582055893422387e-25
3.715352290971723903e+01,1.424907351271354195e-24,1.424955749918266786e-24,1.424924255549094691e-24,1.424998846364472651e-24,1.425370851184282999e-24,1.425643769184644232e-24,1.425584914547060916e-24
3.801893963205612437e+01,4.099541491608050468e-24,4.099604961967444724e-24,4.099491659650587653e-24,4.099595942375611265e-24,4.100079798408208024e-24,4.100521680750794074e-24,4.100492609891204696e-24
3.890451449942804629e+01,1.174639984436650201e-23,1.174626675732030187e-23,1.174612494180517348e-23,1.174628492589202054e-23,1.174703280471836339e-23,1.174795079527254652e-23,1.174801729775008970e-23
3.981071705534973404e+01,3.271947434356872190e-23,3.271883222811264608e-23,3.271853763252214552e-23,3.271880737740667939e-23,3.272023886399501964e-23,3.272248247166983455e-23,3.272281279427668922e-23
4.073802778041125805e+01,9.163355353355843308e-23,9.162895600727155531e-23,9.163050567157435040e-23,9.163093109943839731e-23,9.163406187869446004e-23,9.164000535758193910e-23,9.164120233587263799e-23
4.168693834703355350e+01,2.478346663512735161e-22,2.478208544907223404e-22,2.478255835591937076e-22,2.478260808465576200e-22,2.478335763010049338e-22,2.478495027389522846e-22,2.478528704939449912e-22
4.265795188015925277e+01,6.768366020084519682e-22,6.767762296869102730e-22,6.768088051030062574e-22,6.768084800686917944e-22,6.768266110707201700e-22,6.768695245152018607e-22,6.768799899318196175e-22
4.365158322401661195e+01,1.781308485543237972e-21,1.781139439034805600e-21,1.781229261869838875e-21,1.781224454127391180e-21,1.781269540566093226e-21,1.781383087607551584e-21,1.781410698471242299e-21
4.466835921509630225e+01,4.727635835484426877e-21,4.727030723430544775e-21,4.727400189417677404e-21,4.727374063601287648e-21,4.727479506856395465e-21,4.727775861182605233e-21,4.727856823765571635e-21
4.570881896148751622e+01,1.215811498116317251e-20,1.215642008230451159e-20,1.215746579721824481e-20,1.215737639061254672e-20,1.215764094263632075e-20,1.215840795578049694e-20,1.215861926708768178e-20
4.677351412871981040e+01,3.113311399883924702e-20,3.112800964717010127e-20,3.113124937821120463e-20,3.113090166701855323e-20,3.113146574432685673e-20,3.113337835795715478e-20,3.113395054998707579e-20
4.786300923226384896e+01,7.875778347607865845e-20,7.874278002801296559e-20,7.875272368181932637e-20,7.875172383472143915e-20,7.875314291536485438e-20,7.875798382839088517e-20,7.875951657164143109e-20
4.897788193684461078e+01,1.934923382523569980e-19,1.934535863148653301e-19,1.934786286351479509e-19,1.934753206511652185e-19,1.934781436652481202e-19,1.934897187651193522e-19,1.934934723410405679e-19
5.011872336272725192e+01,4.793417889499801916e-19,4.792277500856345026e-19,4.793045298173687732e-19,4.792950473137680655e-19,4.793012884328388546e-19,4.793293166846595847e-19,4.793394240607819139e-19
5.128613839913648320e+01,1.144142986232999146e-18,1.143856635302315927e-18,1.144047579186563094e-18,1.144021258056090102e-18,1.144034691716304145e-18,1.144100512433866592e-18,1.144124611777016303e-18
5.248074602497728591e+01,2.715142498475168420e-18,2.714400267317455011e-18,2.714892035766444756e-18,2.714815928930872664e-18,2.714837727573706414e-18,2.714987119881276610e-18,2.715045871246754986e-18
5.370317963702527209e+01,6.372927226706977016e-18,6.370990403213058800e-18,6.372288584822091466e-18,6.372089650041086769e-18,6.372133710432901993e-18,6.372473603738461183e-18,6.372618255412118367e-18
5.495408738576248453e+01,1.454568557578579446e-17,1.454100750204258746e-17,1.454411338454701550e-17,1.454359181841978829e-17,1.454366096804115823e-17,1.454440600204960658e-17,1.454473684832796763e-17
5.623413251903490817e+01,3.287071965294106205e-17,3.285933442477808654e-17,3.286682605386406768e-17,3.286546653774760435e-17,3.286552157903081185e-17,3.286711130922133590e-17,3.286787390474998626e-17
5.754399373371566639e+01,7.293377987301651147e-17,7.290673967274920654e-17,7.292437084438632143e-17,7.292099197023057706e-17,7.292095833837858906e-17,7.292428274220678906e-17,7.292600412600620035e-17
5.888436553555889930e+01,1.585786913605666894e-16,1.585163448462588021e-16,1.585565350680572633e-16,1.585482450867622535e-16,1.585477545682449315e-16,1.585544706103449281e-16,1.585582297282790109e-16
6.025595860743574406e+01,3.400825079609380221e-16,3.399391626883079619e-16,3.400308647225485648e-16,3.400109332713590959e-16,3.400090269978783533e-16,3.400222359667674721e-16,3.400304381649409598e-16
6.165950018614822170e+01,7.138379060321145093e-16,7.135185588109680707e-16,7.137203371128532260e-16,7.136740071889740229e-16,7.136684898377093165e-16,7.136936505534319751e-16,7.137109989423948254e-16
6.309573444801930009e+01,1.462479663926298099e-15,1.461797107119411825e-15,1.462219184335492044e-15,1.462113340782144541e-15,1.462097603824890186e-15,1.462143105070737713e-15,1.462178061144131298e-15
6.456542290346556001e+01,2.942900111592933943e-15,2.941466621180737290e-15,2.942331590247821381e-15,2.942093052320046520e-15,2.942050546113379795e-15,2.942128153513443178e-15,2.942197187199254350e-15
6.606934480075958049e+01,5.819648164332049527e-15,5.816672876351320491e-15,5.818426013775854414e-15,5.817902125605665851e-15,5.817799303949728061e-15,5.817923202874018179e-15,5.818058336683946687e-15
6.760829753919819041e+01,1.126198798066249582e-14,1.125595960593833749e-14,1.125942583797261957e-14,1.125830936989945715e-14,1.125807926605011137e-14,1.125825847147230034e-14,1.125851636790659788e-14
6.918309709189362877e+01,2.129960485349474053e-14,2.128773704214910995e-14,2.129438422238933933e-14,2.129206445423211796e-14,2.129156733438546420e-14,2.129178319647032160e-14,2.129225865123145491e-14
7.079457843841380793e+01,3.943273329091347638e-14,3.940992193957612697e-14,3.942235213806334661e-14,3.941763771227277306e-14,3.941659457414201532e-14,3.941675002484818035e-14,3.941760214815934316e-14
7.244359600749898220e+01,7.151982279915219671e-14,7.147687030605239383e-14,7.149961334456161819e-14,7.149025101329770112e-14,7.148814448240732547e-14,7.148795644384331967e-14,7.148945049007320274e-14
7.413102413009177383e+01,1.270018466387412277e-13,1.269227076035954721e-13,1.269633573045341524e-13,1.269452255710749375e-13,1.269411447042138414e-13,1.269399279932131206e-13,1.269424884862037472e-13
7.585775750291836061e+01,2.206201356224497811e-13,2.204778219576576437e-13,2.205486040932889521e-13,2.205143907785961878e-13,2.205067782576860201e-13,2.205030449154081811e-13,2.205073150808311024e-13
7.762471166286920266e+01,3.748033325581375528e-13,3.745539301648570771e-13,3.746738641007516174e-13,3.746109503493068003e-13,3.745972064252373263e-13,3.745879708352693239e-13,3.745948759303167258e-13
7.943282347242814012e+01,6.228218771857702807e-13,6.223959924557710833e-13,6.225938336120928637e-13,6.224810190523966853e-13,6.224569275579920240e-13,6.224365603378207184e-13,6.224473687962631797e-13
8.128305161640994925e+01,1.012689648999584219e-12,1.011980579498324114e-12,1.012298697366641333e-12,1.012101301126500483e-12,1.012060251847733650e-12,1.012018654407134689e-12,1.012035016062615145e-12
8.317637711026708303e+01,1.611635291680937244e-12,1.610483182206536876e-12,1.610982448208617264e-12,1.610645189129176904e-12,1.610577206186201668e-12,1.610496957094408137e-12,1.610520880942466720e-12
8.511380382023767766e+01,2.510660729250453988e-12,2.508832211162470749e-12,2.509597589393753626e-12,2.509034584429463648e-12,2.508925284298333623e-12,2.508777277617064336e-12,2.508810993848665177e-12
8.709635899560805683e+01,3.828405776579280272e-12,3.825570083136778451e-12,3.826715979364325045e-12,3.825797462858215921e-12,3.825627165574566627e-12,3.825364336254475467e-12,3.825409950349484137e-12
8.912509381337459047e+01,5.713362314698313988e-12,5.709067915940354869e-12,5.710741629413522010e-12,5.709277173266468612e-12,5.709020158251614041e-12,5.708569120861074254e-12,5.708627862415808987e-12
9.120108393559097237e+01,8.342837303215995906e-12,8.336493225184011737e-12,8.338873522314143344e-12,8.336590742740406219e-12,8.336214424979315849e-12,8.335464493900834927e-12,8.335535186483468023e-12
9.332543007969914584e+01,1.191820757485137020e-11,1.190906249507742634e-11,1.191235760167776600e-11,1.190887807001339837e-11,1.190834453108309018e-11,1.190713340380087423e-11,1.190721049512667471e-11
9.549925860214358408e+01,1.666392483455971695e-11,1.665103860293023290e-11,1.665550196328720593e-11,1.665032393574688958e-11,1.664959879742163580e-11,1.664769656526660237e-11,1.664776940779246174e-11
9.772372209558110967e+01,2.282135273763234350e-11,2.280359084153920073e-11,2.280952852640538148e-11,2.280201204149520164e-11,2.280107689788086934e-11,2.279816805906293861e-11,2.279821972797994765e-11
1.000000000000000000e+02,3.063804589733277868e-11,3.061407003795256700e-11,3.062185547892904889e-11,3.061121429513341659e-11,3.061007959393139482e-11,3.060574510778735063e-11,3.060575101722449286e-11
1.023292992280753566e+02,4.042453157082513272e-11,4.039271312619964175e-11,4.040294669443189402e-11,4.038827758955302215e-11,4.038702841382945102e-11,4.038073093591116000e-11,4.038066814270722673e-11
1.047128548050898473e+02,5.245914898259550489e-11,5.241768717880205668e-11,5.243106648532626695e-11,5.241132014007450247e-11,5.241012059652645695e-11,5.240118081566579059e-11,5.240101673272476765e-11
1.071519305237606972e+02,6.711720613507723637e-11,6.706378634343364204e-11,6.708157301098759457e-11,6.705569782924153608e-11,6.705489138080834032e-11,6.704248424358338523e-11,6.704220357673748487e-11
1.096478196143185073e+02,8.501089307711131877e-11,8.494246668097781714e-11,8.496665557956092288e-11,8.493373030889596156e-11,8.493393242245524544e-11,8.491705765837085001e-11,8.491669109547474888e-11
1.122018454301963004e+02,1.071816640858579639e-10,1.070940069226872360e-10,1.071277961935820060e-10,1.070871540720241932e-10,1.070893295291774190e-10,1.070668052690083980e-10,1.070664644493466738e-10
1.148153621496881698e+02,1.352640450112564633e-10,1.351510766814368112e-10,1.351996804298315631e-10,1.351511718882809585e-10,1.351567889505454847e-10,1.351272637742944643e-10,1.351271944846455072e-10
1.174897554939530266e+02,1.719952932365266780e-10,1.718481424192326926e-10,1.719201276816769206e-10,1.718645158781185922e-10,1.718757558146705566e-10,1.718376599824378096e-10,1.718383322915671471e-10
1.202264434617413116e+02,2.210356668920250188e-10,2.208416354714314571e-10,2.209484536208917479e-10,2.208872222737848515e-10,2.209069745459832654e-10,2.208583052487688543e-10,2.208604237667869595e-10
1.230268770812381121e+02,2.888000267819449767e-10,2.885419345057895227e-10,2.887014099130020758e-10,2.886380062485776974e-10,2.886702804494527768e-10,2.886087680755936697e-10,2.886134651878360984e-10
1.258925411794166251e+02,3.823121368361086197e-10,3.819679455224165883e-10,3.822035076174072708e-10,3.821421844229685234e-10,3.821920804360877700e-10,3.821146845760375946e-10,3.821234100474633765e-10
1.288249551693134833e+02,5.129201734664839449e-10,5.124619597691590691e-10,5.128049280582745419e-10,5.127527418555979492e-10,5.128267743382036892e-10,5.127295435305362717e-10,5.127443003437791114e-10
1.318256738556407299e+02,6.916974688700619774e-10,6.910980370445059821e-10,6.915831298565259252e-10,6.915463065335889640e-10,6.916517803628030233e-10,6.915292991999805594e-10,6.915520075028659268e-10
1.348962882591653170e+02,9.347341145551401633e-10,9.339678115242095221e-10,9.346354869062509964e-10,9.346229789040812932e-10,9.347690655457488916e-10,9.346137245793537294e-10,9.346466881922209798e-10
1.380384264602883775e+02,1.258372276277430291e-09,1.257413929640277593e-09,1.258313091642628375e-09,1.258334936548727467e-09,1.258532957698498312e-09,1.258334977004491548e-09,1.258380493375635016e-09
1.412537544622755377e+02,1.682307089266933534e-09,1.681149324639943295e-09,1.682326440008455009e-09,1.682393388281769289e-09,1.682655980827739724e-09,1.682402807372306936e-09,1.682462686041214906e-09
1.445439770745927888e+02,2.230154350294555643e-09,2.228807019391263560e-09,2.230308931906588358e-09,2.230434846571633334e-09,2.230777250432115405e-09,2.230452570263219581e-09,2.230528082042762928e-09
1.479108388168207284e+02,2.937270886334527958e-09,2.935760960047174461e-09,2.937650188121628652e-09,2.937864378060893529e-09,2.938308491122207455e-09,2.937895041227554422e-09,2.937988109086213331e-09
1.513561248436207052e+02,3.847558893454286505e-09,3.845918254203681159e-09,3.848272318049401806e-09,3.848621170340352493e-09,3.849195307220862048e-09,3.848671547618942187e-09,3.848784705901294538e-09
1.548816618912482852e+02,5.026613168822371637e-09,5.024899114279679723e-09,5.027840561074380119e-09,5.028408346367743948e-09,5.029158020911637719e-09,5.028500962953045842e-09,5.028639363502408197e-09
1.584893192461114211e+02,6.559605612363253709e-09,6.557937191259654515e-09,6.561597259462121631e-09,6.562502659479787656e-09,6.563485233306858084e-09,6.562670846455702204e-09,6.562839962617990120e-09
1.621810097358929852e+02,8.560245925825266133e-09,8.558784780135522256e-09,8.563348493941761188e-09,8.564767110947577718e-09,8.566059277425583758e-09,8.565060746038414936e-09,8.565268751834865011e-09
1.659586907437559660e+02,1.119281925970490397e-08,1.119180125175021713e-08,1.119754632749106117e-08,1.119974461254910316e-08,1.120145746150164028e-08,1.120024721551285795e-08,1.120050761937355500e-08
1.698243652461746080e+02,1.465421159079272673e-08,1.465399423388592515e-08,1.466126456135531593e-08,1.466459696860121809e-08,1.466688110427961087e-08,1.466542361711972071e-08,1.466575367429673857e-08
1.737800828749376194e+02,1.920733825155557335e-08,1.920836212549123516e-08,1.921769212754951820e-08,1.922266250183508638e-08,1.922573506456723489e-08,1.922399298962366942e-08,1.922442102269019533e-08
1.778279410038922776e+02,2.515182146393849227e-08,2.515467428140631953e-08,2.516675812761805216e-08,2.517400626771785846e-08,2.517815470922952598e-08,2.517608125616154282e-08,2.517664153557615895e-08
1.819700858609982674e+02,3.289817279411195304e-08,3.290362994172150862e-08,3.291951322410096922e-08,3.292993737785293488e-08,3.293558557725997596e-08,3.293313111719038304e-08,3.293387564334238046e-08
1.862087136662865703e+02,4.285743325929806713e-08,4.286651893592882463e-08,4.288749705696004916e-08,4.290222486389787076e-08,4.290989553696483863e-08,4.290700577794348062e-08,4.290799459752763432e-08
1.905460717963248385e+02,5.555945569965830434e-08,5.557347069803804692e-08,5.560127624622505764e-08,5.562178380080791783e-08,5.563220140699307040e-08,5.562881530034774380e-08,5.563013097328752684e-08
1.949844599758045547e+02,7.157289227663670594e-08,7.159335794681108179e-08,7.163020861136279859e-08,7.165828762667190071e-08,7.167235769634555380e-08,7.166841123997024299e-08,7.167014610001843732e-08
1.995262314968878741e+02,9.159087647335376430e-08,9.161945295516159312e-08,9.166810363029892169e-08,9.170603543395577949e-08,9.172488746933872881e-08,9.172031256361511126e-08,9.172257225332799606e-08
2.041737944669527565e+02,1.164164171091656383e-07,1.164550171930907838e-07,1.165188005939441630e-07,1.165693723195692679e-07,1.165943834393667146e-07,1.165891295965660235e-07,1.165920277503453090e-07
2.089296130854040712e+02,1.469528124420328905e-07,1.470036982002377950e-07,1.470862130854828060e-07,1.471526185860089828e-07,1.471854118318868197e-07,1.471793425564213631e-07,1.471829573588186989e-07
2.137962089502232459e+02,1.842040765537542055e-07,1.842703887769941218e-07,1.843754167879102942e-07,1.844612896431283629e-07,1.845037010336216192e-07,1.844966833001819674e-07,1.845010313873290015e-07
2.187761623949551790e+02,2.293220951349728415e-07,2.294082784192792322e-07,2.295388532282043850e-07,2.296480811855883553e-07,2.297020977488955865e-07,2.296938403904038850e-07,2.296987905283464923e-07
2.238721138568337778e+02,2.839475324224807564e-07,2.840594898472582743e-07,2.842185679528666201e-07,2.843557684694176531e-07,2.844237698633066361e-07,2.844139321699502917e-07,2.844192270227712667e-07
2.290867652767774700e+02,3.503451137739689617e-07,3.504909975724756090e-07,3.506822115954421797e-07,3.508529517423807092e-07,3.509380508508593772e-07,3.509262317413437423e-07,3.509314613687045868e-07
2.344228815319922603e+02,4.311156563565244560e-07,4.313078425857896916e-07,4.315339169553457149e-07,4.317446057179717040e-07,4.318507794343690958e-07,4.318364512875851801e-07,4.318409402847049818e-07
2.398832919019489793e+02,5.300731008516385334e-07,5.303283226449244929e-07,5.305934214556592668e-07,5.308521240039532559e-07,5.309847303481439479e-07,5.309674019242769435e-07,5.309702824083932957e-07
2.454708915685028501e+02,6.522552698539317488e-07,6.525960359922959450e-07,6.529075498954268950e-07,6.532249150839438342e-07,6.533917353254548838e-07,6.533710425745723604e-07,6.533712831394067757e-07
2.511886431509582280e+02,8.041236713687209120e-07,8.045793698204669330e-07,8.049506888752610340e-07,8.053397936481029985e-07,8.055517188332419227e-07,8.055276711918163907e-07,8.055241988007995174e-07
2.570395782768864592e+02,9.930141620332229410e-07,9.936215423894470165e-07,9.940739117715486065e-07,9.945511925974355828e-07,9.948231643257508189e-07,9.947962659411168057e-07,9.947879746534314825e-07
2.630267991895381670e+02,1.227658313895658771e-06,1.228460745455737586e-06,1.229025505608695122e-06,1.229608541590212146e-06,1.229959998232449375e-06,1.229931226737682956e-06,1.229917070323772789e-06
2.691534803926913924e+02,1.517451911961124496e-06,1.518495905249802953e-06,1.519219763018690849e-06,1.519928344530434644e-06,1.520384134862955182e-06,1.520355529286444544e-06,1.520334805021635149e-06
2.754228703338168884e+02,1.871103795531029381e-06,1.872437788598204869e-06,1.873379371007907852e-06,1.874230410576365448e-06,1.874819821322551670e-06,1.874793917171739202e-06,1.874766007708509251e-06
2.818382931264454783e+02,2.297175247891227630e-06,2.298844988596489123e-06,2.300082107327907001e-06,2.301087990359089171e-06,2.301845521390300911e-06,2.301826040337615204e-06,2.301790831705364586e-06
2.884031503126605571e+02,2.802989391856744440e-06,2.805030896862839945e-06,2.806656111376267588e-06,2.807821995709622911e-06,2.808785668304584792e-06,2.808777425743230607e-06,2.808735222082335807e-06
2.951209226666384211e+02,3.394116772738372277e-06,3.396556400798555173e-06,3.398680942213391177e-06,3.400001644347593615e-06,3.401212990695066813e-06,3.401222497015966482e-06,3.401174165670871193e-06
3.019951720402019077e+02,4.073308335198728209e-06,4.076166703859483546e-06,4.078908384182114574e-06,4.080366453568412576e-06,4.081868102002721893e-06,4.081903946347824296e-06,4.081850445874430611e-06
3.090295432513592004e+02,4.843109916308503191e-06,4.846401413502232758e-06,4.849887751639902972e-06,4.851454845612831350e-06,4.853290868758416456e-06,4.853364488338416680e-06,4.853307157450161798e-06
3.162277660168379612e+02,5.705012718592598844e-06,5.708763647530579144e-06,5.713128680748705388e-06,5.714768729970101191e-06,5.716985001410889515e-06,5.717112272015207963e-06,5.717052711291317452e-06
3.235936569296280823e+02,6.662721426220631091e-06,6.666984144170852420e-06,6.672367938722831033e-06,6.674044875625645019e-06,6.676690617649243251e-06,6.676892764125972416e-06,6.676832760852598383e-06
3.311311214825907427e+02,7.720296047676691411e-06,7.725167994768827141e-06,7.731705584034502142e-06,7.733387320349074240e-06,7.736514152558266759e-06,7.736818174580660829e-06,7.736759267334988749e-06
3.388441561392027666e+02,8.885870137292589221e-06,8.891513761287134600e-06,8.899340923734048043e-06,8.901004851493610049e-06,8.904669061621656913e-06,8.905108437672300731e-06,8.905051900896485364e-06
3.467368504525316553e+02,1.017240593908777448e-05,1.017907442081631322e-05,1.018832303794701329e-05,1.018996828650587370e-05,1.019423443946840228e-05,1.019484919833952569e-05,1.019479604105850767e-05
3.548133892335753217e+02,1.159440767175097590e-05,1.160244397385763720e-05,1.161322399792384587e-05,1.161486587246409214e-05,1.161980214187426690e-05,1.162063512962884575e-05,1.162058474729491232e-05
3.630780547701010050e+02,1.316894011319568363e-05,1.317879042326199875e-05,1.319119264397923584e-05,1.319286076977883899e-05,1.319853966656758622e-05,1.319963539509492399e-05,1.319958562686986553e-05
3.715352290971727598e+02,1.491258147509350904e-05,1.492478548330530941e-05,1.493886259449929105e-05,1.494059573066644141e-05,1.494709299935598266e-05,1.494849235228514210e-05,1.494843841889365546e-05
3.801893963205612863e+02,1.683745447437604871e-05,1.685262222522668958e-05,1.686836993080500160e-05,1.687019836693015067e-05,1.687758880017034088e-05,1.687932255522888364e-05,1.687925607134940268e-05
3.890451449942804629e+02,1.895074588324882460e-05,1.896955150297441323e-05,1.898690837175088988e-05,1.898885226392121159e-05,1.899721212480365843e-05,1.899929836295046089e-05,1.899920634874731587e-05
3.981071705534969283e+02,2.125058665120206167e-05,2.127374289938235575e-05,2.129257335596723209e-05,2.129462480109253314e-05,2.130403124629540499e-05,2.130646900860523667e-05,2.130633294902981601e-05
4.073802778041130068e+02,2.372726148664101682e-05,2.375551070495425006e-05,2.377562009180941789e-05,2.377774231690524018e-05,2.378827791621835206e-05,2.379104711689837497e-05,2.379084233072365938e-05
4.168693834703354923e+02,2.636217569024363664e-05,2.639628583947804252e-05,2.641746289165561036e-05,2.641960428901003825e-05,2.643137275563493702e-05,2.643443638996684436e-05,2.643413346475959727e-05
4.265795188015925419e+02,2.913449430084999288e-05,2.917528080191676083e-05,2.919732652778200807e-05,2.919943956133938339e-05,2.921257560839878235e-05,2.921588485323746917e-05,2.921545028177434101e-05
4.365158322401656505e+02,3.202292142936729485e-05,3.207128540681374084e-05,3.209410226042439998e-05,3.209617353990335990e-05,3.211086378179365305e-05,3.211436830442029834e-05,3.211376856816392737e-05
4.466835921509634773e+02,3.501007167363491437e-05,3.506706250926408319e-05,3.509069979687911330e-05,3.509278506249713625e-05,3.510927720677625653e-05,3.511293621150202529e-05,3.511214053355203173e-05
4.570881896148752048e+02,3.808587767939546856e-05,3.815272488873286421e-05,3.817744895716973714e-05,3.817969704419036091e-05,3.819830972307960379e-05,3.820210421013033671e-05,3.820108941264506236e-05
4.677351412871981324e+02,4.125060148179271696e-05,4.132878707994912330e-05,4.135511117784363046e-05,4.135779114341043785e-05,4.137890734106803176e-05,4.138285352805702713e-05,4.138160713358972283e-05
4.786300923226380064e+02,4.451545443035337640e-05,4.460677745043316642e-05,4.463547872840366174e-05,4.463898780899250968e-05,4.466304446966507441e-05,4.466719999440551495e-05,4.466572415710586919e-05
4.897788193684466478e+02,4.789590703500109115e-05,4.800245024558171572e-05,4.803449315096497776e-05,4.803933387462176199e-05,4.806678268432027900e-05,4.807124638750510568e-05,4.806955600785491360e-05
5.011872336272724624e+02,5.141854995076820811e-05,5.154273299362678920e-05,5.157925252171334675e-05,5.158603078023631442e-05,5.161731141846775207e-05,5.162222695419387008e-05,5.162034940956333219e-05
5.128613839913648462e+02,5.509986317821176415e-05,5.524429568555315836e-05,5.528631674392358252e-05,5.529565105333607137e-05,5.533111429553826680e-05,5.533664585043537474e-05,5.533461028183927404e-05
5.248074602497722481e+02,5.895462418628558300e-05,5.912208567688910027e-05,5.917045642740759225e-05,5.918294854457394484e-05,5.922282107146711980e-05,5.922914536046961745e-05,5.922697600807240182e-05
5.370317963702532325e+02,6.298750324425625620e-05,6.318071066228414870e-05,6.323581783678047579e-05,6.325194731829543058e-05,6.329626603201846146e-05,6.330353993049859943e-05,6.330124151720503472e-05
5.495408738576247742e+02,6.719761906300666823e-05,6.741909399160715363e-05,6.748080159112886654e-05,6.750088160665825541e-05,6.754947723705681181e-05,6.755782588661219540e-05,6.755537670615071547e-05
5.623413251903490391e+02,7.157680764622769483e-05,7.182864144307014539e-05,7.189611655007215562e-05,7.192019826275469990e-05,7.197267187122779650e-05,7.198216107028116632e-05,7.197950281483966070e-05
5.754399373371566071e+02,7.612601681407141197e-05,7.640967608527803262e-05,7.648148886027397297e-05,7.650934977809534482e-05,7.656511505751045820e-05,7.657574817997135088e-05,7.657278830534612819e-05
5.888436553555883393e+02,8.085662530694099205e-05,8.117288403750030977e-05,8.124713658886137261e-05,8.127828493468704078e-05,8.133662602545136235e-05,8.134834501302764945e-05,8.134496276666364635e-05
6.025595860743580943e+02,8.581310217346063707e-05,8.616195202042781372e-05,8.623661157908501509e-05,8.627039603090822103e-05,8.633058055508922694e-05,8.634328234759952071e-05,8.633934528409303952e-05
6.165950018614821602e+02,9.108432488437817284e-05,9.146515826933663445e-05,9.153839670040115608e-05,9.157410344349422291e-05,9.163551298053753693e-05,9.164907878092438682e-05,9.164446640792402025e-05
6.309573444801930009e+02,9.679083305280883689e-05,9.720246555190188839e-05,9.727280482346393608e-05,9.730976289735603253e-05,9.737197159312675364e-05,9.738627281255274630e-05,9.738089227815211423e-05
6.456542290346549180e+02,1.031009166083241935e-04,1.035418095333123095e-04,1.036083378793700732e-04,1.036461187155877787e-04,1.037089974652603624e-04,1.037239143840802626e-04,1.037177195131003417e-04
6.606934480075964302e+02,1.102152628559837928e-04,1.106839270362213986e-04,1.107463165358971028e-04,1.107848375391256202e-04,1.108486238443822600e-04,1.108640485451211439e-04,1.108570453565208252e-04
6.760829753919819041e+02,1.183506651118924451e-04,1.188457465108841871e-04,1.189040603368867713e-04,1.189437375138390786e-04,1.190090373390968059e-04,1.190248736512229303e-04,1.190171242726424449e-04
6.918309709189362593e+02,1.277266540416868202e-04,1.282472693773726831e-04,1.283018172496864801e-04,1.283436328242393819e-04,1.284114093222254343e-04,1.284275688164395292e-04,1.284191837915536229e-04
7.079457843841373688e+02,1.385483513513403853e-04,1.390941776469899801e-04,1.391454032389946279e-04,1.391909891361857194e-04,1.392625370447071222e-04,1.392789531071144218e-04,1.392700861881012928e-04
7.244359600749905894e+02,1.510048151130136183e-04,1.515762149116834745e-04,1.516249487375827146e-04,1.516767297076862325e-04,1.517536469083242132e-04,1.517703228786518126e-04,1.517611742409528692e-04
7.413102413009177099e+02,1.652593873747796444e-04,1.658574947106700745e-04,1.659051878118924671e-04,1.659663905164744668e-04,1.660505489855956416e-04,1.660675992032980305e-04,1.660584154025091181e-04
7.585775750291835493e+02,1.814511394871268538e-04,1.820778149867225565e-04,1.821272774797256383e-04,1.822019492918595560e-04,1.822954597342388121e-04,1.823131928939157663e-04,1.823042744654036599e-04
7.762471166286911739e+02,1.996843214214350892e-04,2.003420350108596633e-04,2.003979218850650301e-04,2.004908242166654584e-04,2.005959629685593573e-04,2.006149235197985585e-04,2.006066255447595023e-04
7.943282347242821970e+02,2.199968977203291438e-04,2.206886788378327057e-04,2.207577216423692887e-04,2.208739637388729506e-04,2.209930348255358503e-04,2.210140081007784117e-04,2.210067158748591117e-04
8.128305161640995493e+02,2.423784777817340329e-04,2.431078433201296052e-04,2.431990647390479038e-04,2.433438188684055963e-04,2.434790363289672640e-04,2.435030401245124394e-04,2.434971588829394824e-04
8.317637711026708303e+02,2.667196725664294213e-04,2.674904549658065674e-04,2.676145591510342334e-04,2.677924974562130361e-04,2.679457829152945086e-04,2.679739559219445916e-04,2.679698512767846410e-04
8.511380382023759239e+02,2.927974584227401120e-04,2.936134101708726043e-04,2.937817293566230147e-04,2.939964264641433322e-04,2.941691701760348800e-04,2.942026127440940434e-04,2.942005519742391518e-04
8.709635899560814778e+02,3.202480331645165168e-04,3.211124251074993032e-04,3.213352444851998386e-04,3.215884633550955963e-04,3.217813001262861700e-04,3.218208579170363541e-04,3.218209443385617805e-04
8.912509381337458763e+02,3.485981909786628279e-04,3.495130699977712775e-04,3.497978490627417711e-04,3.500890424339297849e-04,3.503016563728306729e-04,3.503477170080848886e-04,3.503498164409892673e-04
9.120108393559096385e+02,3.772749738351955143e-04,3.782405250970325978e-04,3.785903140600163749e-04,3.789162800459057109e-04,3.791473173773245425e-04,3.791996440318017784e-04,3.792033372762838275e-04
9.332543007969904920e+02,4.056639197785445695e-04,4.066774009968108800e-04,4.070891690725592484e-04,4.074438464853579454e-04,4.076908277469588611e-04,4.077484109286578411e-04,4.077529512162895954e-04
9.549925860214368640e+02,4.331878950780142278e-04,4.342430934354595744e-04,4.347069723911419804e-04,4.350816683216324416e-04,4.353410969336720315e-04,4.354021603681835660e-04,4.354064650039402452e-04
9.772372209558111535e+02,4.593869647961855386e-04,4.604739739490021572e-04,4.609728158085714443e-04,4.613566932881724820e-04,4.616241871348170252e-04,4.616862529838764665e-04,4.616889180388865843e-04
1.000000000000000000e+03,4.840051003547350184e-04,4.851108660993236300e-04,4.856207564878700970e-04,4.860016433396389512e-04,4.862721888503769552e-04,4.863322841305776998e-04,4.863316260030785872e-04
1.023292992280753651e+03,5.070574244776928979e-04,5.081672858695691344e-04,5.086588254322805180e-04,5.090245705477210040e-04,5.092928672392774093e-04,5.093478437651117628e-04,5.093419930260409140e-04
1.047128548050898416e+03,5.288433305105784106e-04,5.299430780086079873e-04,5.303830494192588807e-04,5.307227631993616376e-04,5.309835007716821051e-04,5.310304024636453533e-04,5.310174028064980649e-04
1.071519305237607114e+03,5.499169306873472962e-04,5.509953344082435880e-04,5.513486812612827456e-04,5.516541108802026439e-04,5.519022462044083713e-04,5.519386535464402459e-04,5.519165816785870848e-04
1.096478196143185187e+03,5.710417223016568504e-04,5.720933467671231263e-04,5.723252745117976721e-04,5.725919972647489781e-04,5.728229843358076997e-04,5.728473127541058429e-04,5.728144021399887839e-04
1.122018454301962947e+03,5.930440600334647809e-04,5.940712846233600890e-04,5.941490183129261330e-04,5.943769615148399455e-04,5.945867781364759649e-04,5.945984494125975241e-04,5.945531896882600515e-04
1.148153621496881669e+03,6.166662072650850668e-04,6.176794931895890958e-04,6.175736485926105589e-04,6.177669349531398181e-04,6.179521005393519718e-04,6.179514788546424005e-04,6.178926696599844597e-04
1.174897554939530210e+03,6.424299158212787558e-04,6.434468014004553205e-04,6.431321636624941825e-04,6.432982661942283822e-04,6.434557604374044771e-04,6.434439297239725585e-04,6.433706743035690241e-04
1.202264434617413144e+03,6.704983186910759736e-04,6.715399586252888183e-04,6.709955065981971709e-04,6.711434307969295094e-04,6.712705519451747475e-04,6.712488754773037651e-04,6.711605165794035663e-04
1.230268770812381035e+03,7.006675718567343617e-04,7.017548896909017514e-04,7.009639556994249569e-04,7.011024193711006686e-04,7.011967704122795035e-04,7.011664477174144950e-04,7.010624780276441788e-04
1.258925411794166166e+03,7.323669797668043912e-04,7.335154209237729553e-04,7.324650065082303303e-04,7.326000648685414458e-04,7.326595236665067300e-04,7.326210364629345915e-04,7.325009545965129173e-04
1.288249551693134890e+03,7.647526664001644877e-04,7.659679077531460819e-04,7.646476151437756790e-04,7.647807144423682821e-04,7.648033677905441028e-04,7.647561065813226599e-04,7.646192818385277954e-04
1.318256738556407527e+03,7.969138128305858302e-04,7.981891525837829949e-04,7.965903956111189659e-04,7.967171350814789433e-04,7.967013057247779870e-04,7.966434339236883044e-04,7.964890171658497390e-04
1.348962882591653170e+03,8.280152715598381808e-04,8.293313473459219820e-04,8.274462555655679678e-04,8.275558463239516757e-04,8.274999339341889771e-04,8.274284227625331584e-04,8.272553053459804273e-04
1.380384264602883832e+03,8.574514382756250616e-04,8.587780887357522900e-04,8.565971730484173499e-04,8.566725532127236233e-04,8.565746354330134194e-04,8.564855326200816483e-04,8.562923368782810558e-04
1.412537544622755377e+03,8.849854377909168249e-04,8.862868922261358737e-04,8.837976703470859681e-04,8.838168536898898800e-04,8.836742512159062417e-04,8.835632128062478538e-04,8.833483642236393671e-04
1.445439770745927945e+03,9.107792464735328967e-04,9.120197250368619526e-04,9.092053503570549523e-04,9.091431764046946232e-04,9.089519306245733531e-04,9.088147915237542850e-04,9.085766061159712388e-04
1.479108388168207284e+03,9.352814834079007777e-04,9.364313501338895939e-04,9.332685524064989174e-04,9.330982343338866487e-04,9.328523956326074777e-04,9.326856134142893530e-04,9.324223463450543323e-04
1.513561248436207279e+03,9.591981728078235797e-04,9.602384909492571365e-04,9.566980518494394223e-04,9.563936135903745167e-04,9.560849877011049890e-04,9.558861533080991553e-04,9.555960842809366846e-04
1.548816618912482681e+03,9.832867638937458840e-04,9.842118542885069325e-04,9.802583790860521732e-04,9.797959637929040937e-04,9.794138435760442463e-04,9.791818161125327800e-04,9.788632001394136778e-04
1.584893192461114040e+03,1.008206017869761649e-03,1.009023927771030091e-03,1.004616737553822112e-03,1.003975596081064549e-03,1.003506841875276018e-03,1.003241672472174502e-03,1.002892674471848183e-03
1.621810097358929852e+03,1.034437377768141018e-03,1.035166707493761400e-03,1.030261634877344254e-03,1.029424282558714628e-03,1.028853785500057289e-03,1.028556381011910522e-03,1.028174963487123172e-03
1.659586907437559603e+03,1.062217467943887697e-03,1.062884357123827523e-03,1.057435086694175942e-03,1.056386735919699615e-03,1.055697963143786052e-03,1.055369637784499270e-03,1.054953435354464902e-03
1.698243652461746024e+03,1.091547428844066381e-03,1.092181389764308513e-03,1.086141750012818014e-03,1.084869286507451035e-03,1.084045082615771273e-03,1.083687002561958953e-03,1.083233256945436134e-03
1.737800828749376251e+03,1.122243355007600338e-03,1.122873476929314111e-03,1.116199162490927842e-03,1.114689730537375039e-03,1.113713113770199107e-03,1.113325851784896601e-03,1.112831435714411706e-03
1.778279410038922833e+03,1.153987042360851787e-03,1.154639807211384813e-03,1.147290238229002309e-03,1.145529835111732102e-03,1.144384734740431066e-03,1.143967933639733741e-03,1.143429447713418482e-03
1.819700858609982561e+03,1.186416303890637297e-03,1.187113991270602334e-03,1.179054777463728072e-03,1.177027592269196121e-03,1.175699588889171036e-03,1.175251867395107333e-03,1.174665847189310542e-03
1.862087136662865532e+03,1.219110958447853880e-03,1.219871006005295412e-03,1.211075583524403752e-03,1.208763544420802995e-03,1.207240346894126537e-03,1.206759386305611805e-03,1.206122499452458134e-03
1.905460717963248271e+03,1.251609256132209724e-03,1.252442815867551998e-03,1.242893735922098340e-03,1.240276914597235412e-03,1.238548637878001844e-03,1.238031304270679079e-03,1.237340559537137077e-03
1.949844599758045433e+03,1.283382508099000169e-03,1.284293470455864523e-03,1.273983197190598719e-03,1.271041051204565208e-03,1.269100331540545020e-03,1.268542956681098597e-03,1.267795830155916395e-03
1.995262314968878854e+03,1.313818518466755439e-03,1.314800596826828059e-03,1.303731110724172700e-03,1.300443884850863022e-03,1.298285761836355653e-03,1.297684237314845196e-03,1.296878701157644755e-03
2.041737944669527451e+03,1.342296976778715621e-03,1.343331039008715437e-03,1.331511846488707971e-03,1.327862519870821488e-03,1.325483781209697972e-03,1.324833642820493103e-03,1.323968084997443782e-03
2.089296130854040712e+03,1.368134604085747153e-03,1.369186820821431758e-03,1.356630052084584204e-03,1.352605055385332818e-03,1.350003168554894228e-03,1.349299486941203923e-03,1.348372518674386452e-03
2.137962089502232629e+03,1.390767203075885536e-03,1.391788101011189136e-03,1.378504483035340906e-03,1.374094852141421628e-03,1.371266879114100201e-03,1.370504185499972841e-03,1.369514562568595068e-03
2.187761623949551904e+03,1.409848309198741484e-03,1.410775225091128859e-03,1.396768385277890375e-03,1.391969854235300180e-03,1.388911228862434264e-03,1.388083460280630042e-03,1.387029878633320740e-03
2.238721138568337665e+03,1.425317580148791367e-03,1.426077424628927276e-03,1.411340172634782415e-03,1.406153126289299378e-03,1.402856795209822755e-03,1.401957356204729457e-03,1.400838503174601330e-03
2.290867652767774871e+03,1.437422571592893508e-03,1.437937813701005690e-03,1.422449088760016807e-03,1.416877013134602110e-03,1.413332915489375280e-03,1.412354751740311923e-03,1.411169329567609626e-03
2.344228815319922887e+03,1.446705261796484834e-03,1.446899819674223216e-03,1.430625665263672748e-03,1.424674154753762228e-03,1.420869628125028070e-03,1.419805584644556187e-03,1.418552483557628842e-03
2.398832919019489964e+03,1.453890515126763294e-03,1.453694742210900979e-03,1.436592010234819927e-03,1.430267427306390832e-03,1.426188601543133773e-03,1.425031762713588031e-03,1.423710256452497599e-03
2.454708915685028387e+03,1.459758830651486415e-03,1.459112432357419220e-03,1.441134887682986527e-03,1.434443124371866194e-03,1.430076806858923601e-03,1.428820816294501528e-03,1.427430646731299088e-03
2.511886431509582053e+03,1.465005734743226023e-03,1.463858799116625909e-03,1.444966427934283497e-03,1.437912111775949782e-03,1.433248563458072765e-03,1.431887965083643169e-03,1.430429385713370520e-03
2.570395782768864592e+03,1.470144466086079071e-03,1.468455927451465907e-03,1.448623947957100415e-03,1.441210521079233208e-03,1.436245949874405750e-03,1.434776451550170539e-03,1.433250048905595347e-03
2.630267991895381329e+03,1.475427693198577174e-03,1.473163969739939164e-03,1.452391085423116856e-03,1.444620900222924609e-03,1.439359459927319401e-03,1.437778144650440730e-03,1.436184544909033549e-03
2.691534803926913810e+03,1.480876935829531166e-03,1.478009634796639479e-03,1.456322946193646349e-03,1.448198693738505594e-03,1.442653757445301480e-03,1.440959160800845199e-03,1.439298586805397772e-03
2.754228703338168998e+03,1.486315487312817041e-03,1.482820000389652214e-03,1.460275096795254999e-03,1.451800277488932492e-03,1.445994007215501125e-03,1.444185997979176685e-03,1.442457826542521563e-03
2.818382931264454783e+03,1.491438968931034460e-03,1.487294589470103271e-03,1.463970146147633477e-03,1.455149818944347214e-03,1.449111563164923438e-03,1.447191090184206689e-03,1.445393412489016363e-03
2.884031503126605912e+03,1.495997956485378743e-03,1.491190061446168559e-03,1.467180436249688937e-03,1.458023022424253558e-03,1.451787142093273301e-03,1.449756054433697528e-03,1.447885544753674128e-03
2.951209226666383984e+03,1.499835884673478498e-03,1.494358862676096892e-03,1.469763718751093814e-03,1.460281689937795602e-03,1.453884566427067699e-03,1.451745415056826527e-03,1.449797402347673472e-03
3.019951720402018964e+03,1.502962962166561967e-03,1.496824044542667629e-03,1.471736035368551802e-03,1.461945956822769755e-03,1.455422822318433885e-03,1.453178563967579733e-03,1.451147389513452596e-03
3.090295432513592004e+03,1.505657237866714912e-03,1.498881740349642137e-03,1.473381290808070069e-03,1.463306111921294003e-03,1.456689534163753972e-03,1.454343843917799877e-03,1.452223638771861459e-03
3.162277660168379498e+03,1.508341165566918314e-03,1.500975404516572461e-03,1.475127773034266496e-03,1.464797428081429350e-03,1.458116250064042142e-03,1.455674042675198562e-03,1.453459514094698713e-03
3.235936569296281050e+03,1.511578299732696746e-03,1.503693974604353124e-03,1.477552809077399077e-03,1.467005984147754134e-03,1.460285701766319069e-03,1.457754042790172788e-03,1.455441512726145855e-03
3.311311214825907882e+03,1.515920728322300501e-03,1.507616274296349774e-03,1.481228717670221226e-03,1.470513328000349219e-03,1.463776832754547794e-03,1.461165737488582085e-03,1.458753958889200814e-03
3.388441561392027324e+03,1.521869780032834895e-03,1.513271625107318399e-03,1.486689089258025039e-03,1.475863978944464121e-03,1.469133479632917221e-03,1.466457153753224565e-03,1.463947972622829229e-03
3.467368504525316894e+03,1.529777097041216602e-03,1.521037566592986327e-03,1.494326381812362140e-03,1.483461787215259280e-03,1.476760507164462475e-03,1.474038156607483489e-03,1.471436859028962341e-03
3.548133892335752989e+03,1.539831576266901571e-03,1.531125540941924651e-03,1.504374192375554668e-03,1.493550842302568578e-03,1.486904074675818527e-03,1.484160027078222470e-03,1.481475322419777184e-03
3.630780547701010164e+03,1.552030430709208783e-03,1.543547872088387113e-03,1.516870385205909728e-03,1.506177780865267232e-03,1.499613374141569840e-03,1.496876455791032803e-03,1.494120024359351165e-03
3.715352290971727598e+03,1.566287649535550103e-03,1.558225809954741619e-03,1.531762144412433281e-03,1.521296082814673194e-03,1.514844413901122577e-03,1.512146799506848983e-03,1.509332710331069086e-03
3.801893963205612636e+03,1.582474677499864316e-03,1.575028037365184316e-03,1.548940084761371919e-03,1.538799237566483395e-03,1.532492739623854665e-03,1.529868018271530322e-03,1.527011936253016514e-03
3.890451449942804629e+03,1.600411597816487220e-03,1.593762803968115909e-03,1.568226695498187509e-03,1.558508076039077928e-03,1.552380300895356714e-03,1.549861193193223172e-03,1.546979588995204798e-03
3.981071705534969169e+03,1.619973711098990701e-03,1.614283158524184225e-03,1.589481017325594095e-03,1.580275893169974955e-03,1.574361073294363233e-03,1.571977279249777391e-03,1.569086672629257332e-03
4.073802778041130296e+03,1.641085571055421509e-03,1.636485902123348485e-03,1.612598276786490889e-03,1.603989195703341229e-03,1.598321975230595484e-03,1.596098515947955588e-03,1.593214956241774047e-03
4.168693834703354696e+03,1.663657892706229061e-03,1.660249051325510174e-03,1.637445803624119900e-03,1.629502875973496334e-03,1.624117794750222672e-03,1.622073848883362392e-03,1.619212407791550826e-03
4.265795188015925305e+03,1.687594493951749888e-03,1.685440740272873238e-03,1.663873036231032238e-03,1.656651251774944730e-03,1.651582566758801312e-03,1.649730826644231008e-03,1.646905143702497324e-03
4.365158322401656733e+03,1.712856190087805753e-03,1.711988680744251775e-03,1.691784164682052930e-03,1.685323395969987774e-03,1.680604948747611762e-03,1.678952131660034919e-03,1.676174101273070552e-03
4.466835921509635227e+03,1.739447260157197736e-03,1.739866041728665731e-03,1.721123841075839368e-03,1.715448588322009008e-03,1.711113070932540874e-03,1.709660549834077139e-03,1.706939899243299598e-03
4.570881896148751366e+03,1.767484110328296134e-03,1.769164519369186917e-03,1.751951341002132420e-03,1.747072597515816027e-03,1.743150784146308818e-03,1.741895742834674880e-03,1.739239716386527636e-03
4.677351412871980756e+03,1.797231383534958395e-03,1.800130809732065516e-03,1.784479501734639352e-03,1.780397198404294048e-03,1.776916875786414222e-03,1.775853578906668459e-03,1.773266537366799400e-03
4.786300923226380291e+03,1.829096453011859035e-03,1.833161858196647028e-03,1.819069003295684453e-03,1.815773834932129420e-03,1.812757794678443619e-03,1.811878714696331470e-03,1.809361904228303126e-03
4.897788193684466023e+03,1.863574904297793551e-03,1.868749248396584395e-03,1.856173283927415674e-03,1.853647558220548712e-03,1.851111450392998407e-03,1.850407986114103228e-03,1.847959462571392795e-03
5.011872336272725079e+03,1.901106039181017435e-03,1.907334366683099578e-03,1.896192168064174226e-03,1.894409221424037636e-03,1.892358227054102534e-03,1.891821119841105049e-03,1.889435618650832675e-03
5.128613839913648007e+03,1.941897982415699943e-03,1.949131036561184633e-03,1.939295211010850020e-03,1.938216063358474267e-03,1.936641866289920237e-03,1.936261254601693996e-03,1.933930379392362949e-03
5.248074602497723390e+03,1.985730684803931230e-03,1.993924523109210679e-03,1.985218945506382355e-03,1.984787225875343612e-03,1.983664490004186098e-03,1.983429173659043837e-03,1.981141447695108047e-03
5.370317963702532325e+03,2.031819660582364663e-03,2.040934949478618882e-03,2.033132701574808226e-03,2.033268605979970164e-03,2.032552281847524456e-03,2.032448814588507825e-03,2.030189950102431577e-03
5.495408738576248652e+03,2.078738606086896930e-03,2.088735152366554687e-03,2.081556400653555503e-03,2.082150008507978670e-03,2.081773523315213082e-03,2.081784783043512128e-03,2.079538113989230080e-03
5.623413251903491073e+03,2.124496458455536144e-03,2.135332199245265454e-03,2.128450896740970155e-03,2.129360563235717461e-03,2.129236998321903506e-03,2.129341309298142092e-03,2.127088378914804550e-03
5.754399373371566071e+03,2.166743590811280595e-03,2.178370979644373220e-03,2.171425024484380066e-03,2.172478661777449069e-03,2.172504071842336348e-03,2.172674386869237039e-03,2.170395909845045102e-03
5.888436553555883620e+03,2.203172154388666985e-03,2.215539663600575408e-03,2.208155229457562166e-03,2.209160907758891436e-03,2.209221696282180278e-03,2.209426375896568658e-03,2.207103639904147655e-03
6.025595860743580488e+03,2.231798822048687483e-03,2.244851019728299688e-03,2.236667798381766423e-03,2.237426365565505643e-03,2.237407992939580668e-03,2.237611753180749133e-03,2.235228347454934743e-03
6.165950018614822511e+03,2.251456049893834060e-03,2.265140132781615252e-03,2.255849676930792545e-03,2.256176393422545338e-03,2.255974425751151348e-03,2.256141591126302991e-03,2.253685162852215717e-03
6.309573444801930236e+03,2.261989268355457921e-03,2.276261124296119313e-03,2.265645048858744032e-03,2.265391849657440171e-03,2.264923303235724140e-03,2.265021583345395734e-03,2.262485673095162783e-03
6.456542290346549635e+03,2.264347836137456903e-03,2.279175547631736003e-03,2.267138437526336481e-03,2.266213192410423960e-03,2.265425117601888895e-03,2.265429556267424711e-03,2.262814837494967618e-03
6.606934480075964530e+03,2.260513591402173780e-03,2.275883250437123542e-03,2.262479579058779191e-03,2.260862343843168983e-03,2.259738440415925802e-03,2.259635534613535588e-03,2.256950467214257055e-03
6.760829753919819268e+03,2.253196865586317744e-03,2.269112628940878323e-03,2.254557537777925839e-03,2.252308249262380442e-03,2.250870955203161227e-03,2.250661443331912134e-03,2.247922063837168912e-03
6.918309709189362366e+03,2.245340213684743694e-03,2.261820836018731996e-03,2.246478542649796729e-03,2.243731964977934909e-03,2.242039213496070139e-03,2.241738794222690283e-03,2.238967419634311801e-03
7.079457843841373688e+03,2.239743856559203543e-03,2.256819414584877465e-03,2.241175722214223519e-03,2.238130268576313600e-03,2.236268479196928255e-03,2.235907012312352612e-03,2.233130172047591289e-03
7.244359600749906349e+03,2.238574718640609813e-03,2.256277022122012664e-03,2.240890889402777711e-03,2.237786971697136671e-03,2.235860120332018759e-03,2.235478350690350835e-03,2.232724175341896117e-03
7.413102413009177326e+03,2.243113303085066297e-03,2.261469704296492980e-03,2.246913233360969125e-03,2.244007210719497093e-03,2.242123751288102422e-03,2.241768531037721494e-03,2.239063776089810377e-03
7.585775750291835720e+03,2.253636862359774135e-03,2.272662665812680543e-03,2.259457522052721237e-03,2.256994646624467526e-03,2.255254433008558202e-03,2.254973152824411506e-03,2.252340568632219681e-03
7.762471166286911284e+03,2.269528580399640498e-03,2.289223383690113054e-03,2.277786024337597869e-03,2.275976777123028122e-03,2.274459762582086396e-03,2.274295215698548395e-03,2.271751359455252261e-03
7.943282347242821743e+03,2.289460273376181607e-03,2.309807967982396588e-03,2.300406067257918050e-03,2.299406856644779784e-03,2.298164329469402391e-03,2.298150135398801218e-03,2.295703809323345820e-03
8.128305161640994811e+03,2.311793092427961473e-03,2.332766021161874342e-03,2.325495319917558062e-03,2.325397268027108201e-03,2.324447502506897523e-03,2.324604997175759146e-03,2.322256989706090492e-03
8.317637711026709439e+03,2.334832579311575066e-03,2.356396896514405433e-03,2.351181494195100571e-03,2.352007263415196048e-03,2.351335798752365001e-03,2.351672761340826284e-03,2.349416160583670064e-03
8.511380382023759012e+03,2.357084245483378592e-03,2.379207036766134344e-03,2.375813649397903564e-03,2.377518689328998736e-03,2.377081383082830721e-03,2.377591839349762082e-03,2.375413092491361188e-03
8.709635899560813414e+03,2.377291856502040859e-03,2.399942928450915069e-03,2.398006847492951087e-03,2.400483882757874308e-03,2.400212371059876060e-03,2.400876998442939576e-03,2.398757477303410830e-03
8.912509381337458763e+03,2.394543817936803636e-03,2.417698443464850588e-03,2.416757995226760224e-03,2.419846613837264241e-03,2.419655688199807628e-03,2.420443280914986572e-03,2.418361050291500079e-03
9.120108393559095930e+03,2.408139883878429328e-03,2.431773180059239575e-03,2.431303979522963284e-03,2.434799489764872833e-03,2.434594225775118213e-03,2.435463143295686639e-03,2.433394631556421057e-03
9.332543007969905375e+03,2.417467264103496417e-03,2.441546490140345145e-03,2.440990725689538062e-03,2.444652989350915712e-03,2.444335270591462602e-03,2.445234805722415125e-03,2.443156471844115576e-03
9.549925860214369095e+03,2.422027539219281413e-03,2.446506248087585399e-03,2.445307323030048319e-03,2.448874910003819017e-03,2.448350305485813474e-03,2.449223574691270638e-03,2.447113142282897162e-03
9.772372209558112445e+03,2.421443250611141768e-03,2.446255612157326176e-03,2.443887915101664639e-03,2.447092385118458495e-03,2.446276275938074306e-03,2.447063473251217484e-03,2.444901260073749621e-03
1.000000000000000000e+04,2.415555168853313062e-03,2.440616265682131296e-03,2.436620463557297601e-03,2.439205500544128127e-03,2.438030061951076966e-03,2.438672910979583670e-03,2.436443007425114719e-03
1.023292992280753606e+04,2.404556440488202305e-03,2.429771342074288441e-03,2.423789102187090799e-03,2.425531784153387056e-03,2.423952381264726005e-03,2.424399556664504681e-03,2.422090747744122703e-03
1.047128548050898462e+04,2.389076594556751882e-03,2.414347619273365074e-03,2.406153209559498511e-03,2.406883987057264768e-03,2.404884873424547025e-03,2.405097242653053604e-03,2.402703851416629430e-03
1.071519305237607114e+04,2.370287470230025926e-03,2.395530324307123572e-03,2.385055864875725365e-03,2.384677264022854772e-03,2.382275682254410189e-03,2.382230943332303268e-03,2.379753103384189741e-03
1.096478196143185050e+04,2.349805642357723819e-03,2.374961761231739188e-03,2.362310840931198651e-03,2.360809361876513735e-03,2.358056717741836318e-03,2.357752443918842075e-03,2.355196052949550499e-03
1.122018454301962993e+04,2.329475990776846972e-03,2.354520506138501907e-03,2.339958679572496855e-03,2.337405253708661149e-03,2.334383282959503689e-03,2.333836899783132274e-03,2.331212427479521874e-03
1.148153621496881715e+04,2.311171004178168547e-03,2.336118576946328695e-03,2.320049280044922824e-03,2.316591596012598439e-03,2.313405386852129472e-03,2.312651939310376211e-03,2.309972741543463333e-03
1.174897554939530346e+04,2.296463048507962727e-03,2.321364593238263874e-03,2.304282991819989364e-03,2.300126226015978929e-03,2.296892615643131123e-03,2.295979631804944809e-03,2.293259576060272583e-03
1.202264434617413099e+04,2.286400748923062953e-03,2.311339643229977456e-03,2.293779163745950957e-03,2.289162221932989315e-03,2.285997094591953310e-03,2.284978417422708821e-03,2.282229503761363989e-03
1.230268770812381081e+04,2.281365484127689802e-03,2.306448375349623783e-03,2.288923111544501933e-03,2.284091695947692516e-03,2.281097209786892878e-03,2.280026238283834172e-03,2.277256235848379093e-03
1.258925411794166212e+04,2.280969791192547121e-03,2.306313754801361544e-03,2.289264745846342208e-03,2.284444704842705526e-03,2.281697702684616288e-03,2.280621462176308980e-03,2.277832439049965255e-03
1.288249551693134890e+04,2.284181994287661898e-03,2.309902121143486697e-03,2.293658756645615589e-03,2.289035728524934418e-03,2.286581112320695483e-03,2.285535817729270579e-03,2.282724089036313343e-03
1.318256738556407436e+04,2.289442894369548946e-03,2.315635001504905057e-03,2.300391580548333953e-03,2.296096627516455973e-03,2.293944072775759829e-03,2.292952772080542739e-03,2.290109758988373694e-03
1.348962882591653215e+04,2.294876373120260764e-03,2.321601803448545935e-03,2.307411286482070369e-03,2.303512704528164722e-03,2.301638187571055857e-03,2.300710227556236522e-03,2.297824636833471768e-03
1.380384264602883741e+04,2.298525698586761836e-03,2.325792107894038892e-03,2.312572957402361535e-03,2.309075019117208527e-03,2.307425309684998666e-03,2.306557055955733848e-03,2.303617488772979980e-03
1.412537544622755377e+04,2.298565606584556265e-03,2.326317456096918968e-03,2.313875244791213735e-03,2.310723047650858290e-03,2.309223243268558948e-03,2.308400441995237667e-03,2.305397903935675705e-03
1.445439770745928035e+04,2.293483169794065333e-03,2.321591310085874098e-03,2.309644470546576116e-03,2.306730480761716787e-03,2.305291692872317791e-03,2.304491916142941549e-03,2.301421894820209358e-03
1.479108388168207239e+04,2.282239554868766528e-03,2.310506238491468259e-03,2.298718741632017892e-03,2.295895808112965921e-03,2.294424111583683035e-03,2.293620063532908655e-03,2.290483303254229296e-03
1.513561248436207097e+04,2.264299190186911791e-03,2.292469230343305298e-03,2.280482438320372094e-03,2.277577028551846031e-03,2.275981546679316670e-03,2.275144221051462502e-03,2.271946392616074149e-03
1.548816618912482772e+04,2.239740635482486992e-03,2.267524458366363023e-03,2.254992008081132052e-03,2.251822166941212702e-03,2.250022629303721940e-03,2.249125097038122585e-03,2.245875437733774616e-03
1.584893192461114086e+04,2.209156247685629699e-03,2.236256912885088970e-03,2.222875112560976623e-03,2.219267064091720674e-03,2.217200165026476759e-03,2.216220581653703583e-03,2.212930279412713558e-03
1.621810097358929852e+04,2.173655717054122707e-03,2.199798348871626237e-03,2.185336469102851144e-03,2.181142355353058240e-03,2.178766943438748514e-03,2.177691667030892154e-03,2.174371924960885258e-03
1.659586907437559785e+04,2.134718096687828609e-03,2.159675746204701118e-03,2.143995297614737644e-03,2.139107083418053182e-03,2.136407623124606057e-03,2.135233087493987585e-03,2.131893810830669256e-03
1.698243652461746024e+04,2.094053898725660532e-03,2.117667587881162314e-03,2.100736541432886989e-03,2.095095107721089370e-03,2.092082771127171982e-03,2.090816174627228158e-03,2.087465385792335731e-03
1.737800828749376160e+04,2.053459891231738683e-03,2.075647400790017402e-03,2.057541932069629782e-03,2.051140003549676953e-03,2.047851198962501694e-03,2.046510012116915626e-03,2.043153725097324441e-03
1.778279410038922651e+04,2.014686827776165229e-03,2.035444336204128308e-03,2.016341534923670083e-03,2.009221254427422543e-03,2.005713894100486904e-03,2.004324120513460358e-03,2.000967184804912889e-03
1.819700858609982606e+04,1.979200334984102926e-03,1.998591181985284564e-03,1.978745686186995749e-03,1.970986518615698655e-03,1.967333140152661107e-03,1.965925905028770553e-03,1.962572677181988971e-03
1.862087136662865669e+04,1.948115677518962204e-03,1.966252145987665463e-03,1.945965403579237758e-03,1.937669294851481275e-03,1.933947947121090853e-03,1.932555898617958987e-03,1.929210812063379210e-03
1.905460717963248317e+04,1.922084353027395196e-03,1.939103667034536944e-03,1.918688012562934624e-03,1.909961408806477119e-03,1.906245998756979235e-03,1.904899293196365018e-03,1.901567249527182177e-03
1.949844599758045661e+04,1.901337151453790604e-03,1.917379522800812496e-03,1.897124106751836353e-03,1.888063385159508825e-03,1.884414634417158185e-03,1.883138002743803361e-03,1.879824249961362798e-03
1.995262314968878854e+04,1.885632692969475572e-03,1.900817236212948031e-03,1.880954562879417775e-03,1.871632064786056537e-03,1.868089740566741038e-03,1.866899589822080922e-03,1.863609392361110194e-03
2.041737944669527496e+04,1.874347044280651360e-03,1.888753777598715846e-03,1.869429586441058184e-03,1.859883934333545537e-03,1.856461008254029193e-03,1.855363386721425130e-03,1.852101278992252355e-03
2.089296130854040894e+04,1.866566448376729467e-03,1.880228423521164817e-03,1.861484408791972116e-03,1.851717127457533797e-03,1.848398034271811095e-03,1.847387792419534751e-03,1.844156778818358119e-03
2.137962089502232266e+04,1.861191871766746568e-03,1.874095321177790627e-03,1.855855577581235882e-03,1.845830767576773753e-03,1.842571897916934261e-03,1.841632393240239798e-03,1.838433214721934238e-03
2.187761623949551722e+04,1.857038562297649723e-03,1.869132142632210858e-03,1.851199905678525218e-03,1.840848170597689584e-03,1.837581502562479503e-03,1.836684794010707764e-03,1.833515343348308523e-03
2.238721138568337847e+04,1.852971314985511547e-03,1.864183691633770814e-03,1.846246603915099524e-03,1.835471550906405108e-03,1.832110259834087047e-03,1.831218280433981500e-03,1.828073038417867349e-03
2.290867652767774780e+04,1.847951135847251871e-03,1.858208714970272304e-03,1.839851112707485692e-03,1.828535925249949196e-03,1.824980530968794024e-03,1.824046599643038740e-03,1.820916193373593728e-03
2.344228815319922796e+04,1.841169736448817866e-03,1.850416256816221194e-03,1.831143239640112795e-03,1.819161103578936138e-03,1.815306502356799426e-03,1.814277913152848682e-03,1.811148890626174644e-03
2.398832919019489782e+04,1.832115675337277899e-03,1.840324809500456420e-03,1.819596253061154644e-03,1.806820960919383991e-03,1.802563293497712977e-03,1.801384592974833790e-03,1.798239453214855489e-03
2.454708915685028478e+04,1.820502240339828218e-03,1.827678551171647067e-03,1.804940118306886743e-03,1.791253183864402031e-03,1.786494448623205441e-03,1.785110025144298227e-03,1.781927705038330442e-03
2.511886431509582326e+04,1.806403090841404973e-03,1.812582479486256120e-03,1.787313409385929463e-03,1.772616743163645285e-03,1.767270442063895077e-03,1.765629108108741257e-03,1.762385725875585110e-03
2.570395782768864592e+04,1.790159891627245928e-03,1.795401896976858529e-03,1.767153921935105771e-03,1.751378887881242319e-03,1.745374157321057714e-03,1.743432721882790578e-03,1.740102898085062362e-03
2.630267991895381419e+04,1.772312268302723200e-03,1.776688427092950858e-03,1.745121581637781860e-03,1.728235888672512589e-03,1.721520774510027982e-03,1.719247061308502465e-03,1.715805717019650185e-03
2.691534803926913810e+04,1.753599671731208851e-03,1.757190552078954655e-03,1.722104943133358212e-03,1.704119619065040366e-03,1.696665517563811232e-03,1.694041257235627410e-03,1.690465549295717572e-03
2.754228703338168998e+04,1.734802745331058505e-03,1.737695711685168735e-03,1.699048034728919271e-03,1.680019639654700995e-03,1.671824304274645116e-03,1.668846512804961994e-03,1.665118031258054241e-03
2.818382931264454965e+04,1.716727540276208677e-03,1.719021637243323044e-03,1.676928627225424216e-03,1.656957458807065391e-03,1.648047353897128756e-03,1.644728356952159269e-03,1.640834747778860837e-03
2.884031503126605821e+04,1.700157340228499771e-03,1.701973901433420167e-03,1.656709847237205872e-03,1.635937392763171013e-03,1.626370343234553005e-03,1.622737099305024454e-03,1.618673568152081098e-03
2.951209226666383984e+04,1.685781311949887491e-03,1.687271389520674566e-03,1.639240286486114053e-03,1.617837435494950439e-03,1.607700336886981086e-03,1.603791460369454174e-03,1.599561065296011214e-03
3.019951720402019055e+04,1.674168070306033314e-03,1.675519062301491103e-03,1.625225821810262093e-03,1.603381684078632359e-03,1.592786877918638292e-03,1.588649403410558785e-03,1.584262797802326282e-03
3.090295432513592095e+04,1.665687045744128651e-03,1.667118132138925221e-03,1.615118791799273089e-03,1.593021983141532181e-03,1.582098438051865279e-03,1.577783061627630436e-03,1.573257055133666510e-03
3.162277660168379225e+04,1.660483113936027854e-03,1.662232715721198052e-03,1.609084691070425269e-03,1.586906588353718299e-03,1.575788486264463432e-03,1.571344968224393582e-03,1.566700763360912973e-03
3.235936569296280868e+04,1.658437113881112675e-03,1.660740090951952960e-03,1.606945960217884837e-03,1.584822315054688555e-03,1.573634901375512828e-03,1.569107160366505589e-03,1.564367928052086236e-03
3.311311214825907518e+04,1.659089271778755627e-03,1.662145517279405146e-03,1.608098156585384929e-03,1.586112564318889126e-03,1.574957064101436491e-03,1.570378650383571530e-03,1.565566937385938625e-03
3.388441561392027506e+04,1.661707437596460918e-03,1.665651498781576569e-03,1.611591576499985011e-03,1.589765561965863095e-03,1.578706847714301132e-03,1.574097227538952520e-03,1.569232897663347566e-03
3.467368504525316530e+04,1.665309945909743128e-03,1.670183456322552008e-03,1.616175976248440888e-03,1.594467029629716235e-03,1.583525705105668204e-03,1.578888400870424175e-03,1.573987047280356929e-03
3.548133892335752898e+04,1.668777583100980021e-03,1.674512104319894482e-03,1.620440774476186643e-03,1.598745706050014835e-03,1.587896131055833385e-03,1.583217609761807714e-03,1.578289587215334164e-03
3.630780547701010073e+04,1.670948883315914778e-03,1.677363195314664256e-03,1.622951457660438707e-03,1.601119023239165173e-03,1.590293804717800427e-03,1.585544760722324255e-03,1.580595415648174476e-03
3.715352290971727780e+04,1.670799476460425956e-03,1.677611747853260515e-03,1.622464367151882575e-03,1.600313258330218020e-03,1.589414285459613560e-03,1.584552596162974595e-03,1.579583010034846073e-03
3.801893963205612818e+04,1.667575170051906284e-03,1.674429665888248686e-03,1.618093210642595082e-03,1.595433768298737832e-03,1.584347113983686694e-03,1.579322899191139273e-03,1.574331476962397740e-03
3.890451449942804902e+04,1.660878078636263046e-03,1.667381509911963679e-03,1.609405908570527141e-03,1.586060961623271277e-03,1.574671940390406965e-03,1.569433288154392560e-03,1.564417367533526421e-03
3.981071705534969078e+04,1.650746468920808677e-03,1.656510206853224797e-03,1.596511935338959824e-03,1.572335471666181164e-03,1.560543698515937973e-03,1.555043090424678039e-03,1.550000594442542878e-03
4.073802778041130659e+04,1.637602137411076596e-03,1.642278121173196314e-03,1.579981928463946184e-03,1.554869303552414931e-03,1.542597672009819471e-03,1.536796890597187572e-03,1.531727127234186817e-03
4.168693834703355242e+04,1.622216683689870886e-03,1.625529227321717129e-03,1.560788847354070826e-03,1.534680027343376984e-03,1.521878773438325484e-03,1.515752244816480224e-03,1.510656201076370810e-03
4.265795188015925669e+04,1.605623998595406702e-03,1.607385841357345359e-03,1.540184358606414526e-03,1.513059016680535183e-03,1.499704700396426111e-03,1.493240540404881930e-03,1.488119987203767938e-03
4.365158322401656187e+04,1.588887772022221740e-03,1.588995348531500700e-03,1.519405645802767964e-03,1.491264931627287425e-03,1.477351663295487774e-03,1.470548178158016675e-03,1.465403834846034422e-03
4.466835921509634500e+04,1.573033764347330377e-03,1.571455035847080326e-03,1.499593586552089687e-03,1.470440913252018221e-03,1.455970878101776195e-03,1.448832064137312589e-03,1.443661513692035469e-03
4.570881896148751548e+04,1.558888407252037459e-03,1.555635982333081722e-03,1.481606551273037097e-03,1.451425726698798904e-03,1.436398926433965105e-03,1.428928368469732256e-03,1.423723833076032856e-03
4.677351412871981302e+04,1.547013051748594636e-03,1.542114478699914155e-03,1.465957847426061769e-03,1.434694598270579158e-03,1.419100406817346916e-03,1.411295676285485422e-03,1.406042645558804906e-03
4.786300923226380110e+04,1.537694009296022542e-03,1.531169003058887104e-03,1.452836639988762174e-03,1.420392559567293248e-03,1.404207748935364444e-03,1.396057444605905504e-03,1.390734636444797495e-03
4.897788193684466387e+04,1.530935307316726949e-03,1.522777079832262877e-03,1.442125004670134335e-03,1.408361741759446735e-03,1.391552191676318157e-03,1.383035810813263225e-03,1.377616393343059423e-03
5.011872336272725079e+04,1.526530376712528260e-03,1.516705319591077480e-03,1.433523374160102339e-03,1.398282991514839674e-03,1.380812487782914245e-03,1.371904470805017330e-03,1.366359196763666274e-03
5.128613839913647826e+04,1.524151393171042663e-03,1.512608525226101681e-03,1.426667136352847368e-03,1.389800816879496184e-03,1.371642170547912338e-03,1.362318487468055454e-03,1.356619470613902763e-03
5.248074602497722663e+04,1.523419414832845407e-03,1.510112018557464679e-03,1.421226901808736887e-03,1.382632086641630460e-03,1.363780215325196242e-03,1.354027162473227849e-03,1.348152360483331801e-03
5.370317963702532870e+04,1.523953650721649291e-03,1.508863300050028271e-03,1.416954215370655121e-03,1.376606638277279608e-03,1.357088705139131981e-03,1.346910716972588712e-03,1.340847544222022961e-03
5.495408738576248288e+04,1.525423881546443192e-03,1.508584481904711762e-03,1.413724658713608716e-03,1.371703910773427971e-03,1.351585580697580499e-03,1.341011324017254026e-03,1.334759384714307752e-03
5.623413251903490891e+04,1.527557791434519616e-03,1.509071787742743932e-03,1.411509645861023111e-03,1.368007724192020881e-03,1.347393097712920118e-03,1.336477766520373194e-03,1.330049304551268134e-03
5.754399373371566617e+04,1.530121532966762041e-03,1.510161841232965331e-03,1.410313613963639539e-03,1.365625265110602393e-03,1.344650232394448055e-03,1.333473078260505665e-03,1.326891707313785631e-03
5.888436553555884166e+04,1.532938394045267518e-03,1.511742156189799105e-03,1.410161628561031185e-03,1.364659784840125453e-03,1.343481291366420676e-03,1.332139559460444964e-03,1.325437167643335468e-03
6.025595860743580852e+04,1.535834108046518591e-03,1.513679165263514658e-03,1.411002783175070328e-03,1.365098962225670806e-03,1.343879671843249300e-03,1.332478861797399723e-03,1.325691423050231283e-03
6.165950018614822329e+04,1.538635942992711697e-03,1.515811257332956531e-03,1.412688245851447325e-03,1.366786058726236807e-03,1.345677907485795478e-03,1.334320332221780852e-03,1.327482915345188589e-03
6.309573444801929872e+04,1.541168724226937197e-03,1.517938545356486459e-03,1.414966249272405592e-03,1.369417687971168042e-03,1.348547598784134108e-03,1.337321376693081498e-03,1.330463833000626855e-03
6.456542290346549271e+04,1.543187232312386893e-03,1.519754865085738834e-03,1.417409434159561284e-03,1.372472533219995516e-03,1.351929196278298497e-03,1.340897805209987194e-03,1.334041256991087268e-03
6.606934480075964530e+04,1.544417817785298432e-03,1.520898317044878977e-03,1.419486546490949250e-03,1.375298030878000953e-03,1.355123010087070680e-03,1.344318752380999462e-03,1.337473499910535541e-03
6.760829753919818904e+04,1.544561160480269115e-03,1.520968874497768833e-03,1.420595461162617833e-03,1.377158030820577715e-03,1.357342540080449210e-03,1.346763329314705016e-03,1.339928281391985446e-03
6.918309709189362184e+04,1.543276596975772311e-03,1.519523111526742973e-03,1.420076083906058684e-03,1.377258199933160867e-03,1.357742647088255481e-03,1.347352474578557236e-03,1.340516073893196613e-03
7.079457843841373688e+04,1.540251922547008047e-03,1.516163735683706939e-03,1.417323735725620898e-03,1.374875939748866844e-03,1.355555724545465983e-03,1.345288970223592695e-03,1.338431150511822576e-03
7.244359600749905803e+04,1.535235526708051768e-03,1.510584132663106340e-03,1.411854795043910845e-03,1.369438030273914617e-03,1.350173114294114188e-03,1.339942108071358502e-03,1.333037236406242479e-03
7.413102413009176962e+04,1.528111855337026433e-03,1.502650573875682991e-03,1.403404882598910863e-03,1.360626641848773979e-03,1.341254354851114479e-03,1.330958732808195126e-03,1.323978668551436394e-03
7.585775750291836448e+04,1.518937601350272464e-03,1.492441079951268429e-03,1.391990540599933593e-03,1.348448578391869043e-03,1.328799619090552777e-03,1.318337590401970740e-03,1.311254907261757453e-03
7.762471166286911466e+04,1.507972033632687132e-03,1.480267809224871745e-03,1.377929591107024832e-03,1.333253138080569720e-03,1.313167581033819649e-03,1.302446228681176715e-03,1.295236736103064527e-03
7.943282347242820833e+04,1.495684782244479424e-03,1.466671460277668530e-03,1.361841955813821673e-03,1.315730486785713933e-03,1.295072656786757336e-03,1.284017121678051243e-03,1.276661986478913212e-03
8.128305161640995357e+04,1.482709544528340844e-03,1.452359573781406791e-03,1.344568940482845443e-03,1.296817901743931066e-03,1.275486813471743029e-03,1.264046556579063226e-03,1.256533323166609574e-03
8.317637711026708712e+04,1.469773662494800945e-03,1.438125044943449520e-03,1.327082796601365428e-03,1.277601873705112986e-03,1.255538663815393549e-03,1.243691018776292697e-03,1.236014030201426769e-03
8.511380382023759012e+04,1.457637898234823235e-03,1.424772607904840980e-03,1.310383982923290754e-03,1.259198210628093310e-03,1.236386939377982427e-03,1.224136712694373803e-03,1.216297010373989292e-03
8.709635899560814141e+04,1.446978312963606442e-03,1.412996326807092586e-03,1.295352642602028061e-03,1.242589666665729238e-03,1.219052948332455082e-03,1.206428408628151122e-03,1.198432712001807265e-03
8.912509381337459490e+04,1.438320158983010660e-03,1.403312892264341714e-03,1.282657060979145109e-03,1.228520013994187409e-03,1.204310710601609125e-03,1.191356480819722331e-03,1.183215924727602699e-03
9.120108393559097021e+04,1.432005431499812527e-03,1.396035199545669165e-03,1.272714918163779258e-03,1.217451521177132304e-03,1.192642063076950615e-03,1.179411359682498847e-03,1.171140074564021392e-03
9.332543007969905739e+04,1.428149885529311639e-03,1.391234248466186084e-03,1.265637548528487618e-03,1.209502100277684697e-03,1.184173104349196337e-03,1.170718434637870679e-03,1.162331752180509022e-03
9.549925860214368731e+04,1.426683511403778904e-03,1.388793962068011340e-03,1.261290775451922056e-03,1.204511451930226004e-03,1.178741215139664407e-03,1.165107134971009057e-03,1.156620004584870158e-03
9.772372209558112081e+04,1.427369908227758138e-03,1.388430762135322693e-03,1.259322154452302079e-03,1.202074110030467401e-03,1.175930614804652011e-03,1.162148078660230890e-03,1.153573567202346040e-03
1.000000000000000000e+05,1.429889244295720315e-03,1.389791064720215111e-03,1.259279140512104857e-03,1.201671856684529381e-03,1.175208853020537521e-03,1.161293328094285121e-03,1.152641742164755905e-03
1.023292992280753679e+05,1.433870987418139941e-03,1.392481457799863874e-03,1.260653499890420975e-03,1.202727038114791060e-03,1.175980949951631544e-03,1.161932857503102882e-03,1.153211139782250351e-03
1.047128548050898535e+05,1.438940105115195725e-03,1.396117270816869902e-03,1.262952766815625015e-03,1.204685610834607115e-03,1.177675199952893208e-03,1.163483260517962333e-03,1.154695134293128988e-03
1.071519305237607041e+05,1.444729099801832879e-03,1.400331885394537519e-03,1.265722793031331733e-03,1.207045397257480506e-03,1.179771989653586759e-03,1.165417568585280176e-03,1.156564109220687081e-03
1.096478196143185050e+05,1.450873709603032243e-03,1.404769126738258283e-03,1.268546797391034231e-03,1.209358291022632863e-03,1.181805410487593317e-03,1.167267678034518983e-03,1.158348208506716466e-03
1.122018454301962920e+05,1.457028701266602482e-03,1.409094443846895060e-03,1.271063228900566914e-03,1.211247642410142157e-03,1.183382370067604999e-03,1.168642960935121307e-03,1.159656200615414917e-03
1.148153621496881678e+05,1.462825759846132041e-03,1.412947484836184122e-03,1.272906715917019975e-03,1.212344039046510565e-03,1.184117043409867653e-03,1.169162144850463721e-03,1.160107041054067329e-03
1.174897554939530382e+05,1.467905374711381966e-03,1.415970589612308098e-03,1.273733719540700009e-03,1.212308756144667762e-03,1.183656935515511139e-03,1.168478556366499450e-03,1.159354804355410429e-03
1.202264434617413062e+05,1.471927632103159356e-03,1.417826328015152652e-03,1.273236099162321656e-03,1.210846470802844424e-03,1.181698245462756581e-03,1.166294390794512647e-03,1.157102780111773054e-03
1.230268770812381117e+05,1.474610046660558994e-03,1.418232115130604225e-03,1.271166574706521311e-03,1.207727247689342580e-03,1.178008983497733694e-03,1.162382209743511620e-03,1.153124613009837715e-03
1.258925411794166139e+05,1.475779407009541718e-03,1.417022035150131490e-03,1.267406802094273813e-03,1.202858822022634432e-03,1.172505372897495119e-03,1.156662490929331400e-03,1.147341997178345178e-03
1.288249551693134854e+05,1.475400891501304828e-03,1.414173870930486489e-03,1.261984590304029465e-03,1.196299995339766180e-03,1.165262883636355952e-03,1.149213767291279399e-03,1.139834560794580638e-03
1.318256738556407508e+05,1.473593325419243240e-03,1.409833818599941615e-03,1.255110947840803494e-03,1.188303722532578835e-03,1.156560807033823503e-03,1.140319229094707279e-03,1.130886993856494282e-03
1.348962882591653324e+05,1.470627343256907665e-03,1.404306110454401398e-03,1.247160472058961560e-03,1.179289417445536503e-03,1.146849380505155077e-03,1.130432810739032123e-03,1.120954867735396302e-03
1.380384264602883777e+05,1.466876877171687920e-03,1.398003351611290307e-03,1.238615560119532338e-03,1.169784931904116693e-03,1.136687398007311511e-03,1.120117016881180165e-03,1.110602361535266598e-03
1.412537544622755377e+05,1.462752857182534694e-03,1.391370962648193861e-03,1.229977890708511658e-03,1.160327103489385957e-03,1.126636797464240130e-03,1.109935655338787188e-03,1.100394265365525976e-03
1.445439770745928108e+05,1.458645497392950128e-03,1.384824833114068612e-03,1.221699340426778916e-03,1.151392030900691725e-03,1.117189941799409279e-03,1.100380664622577654e-03,1.090822787847474298e-03
1.479108388168207312e+05,1.454860185705474096e-03,1.378680255986965532e-03,1.214094984068592653e-03,1.143297962955806390e-03,1.108667991854730755e-03,1.091768780008966610e-03,1.082203344876062718e-03
1.513561248436207243e+05,1.451587409337802646e-03,1.373119038764371389e-03,1.207298143222806323e-03,1.136159314514330462e-03,1.101174294272162747e-03,1.084194177242069025e-03,1.074627092387930947e-03
1.548816618912482809e+05,1.448893177481699619e-03,1.368186590263605323e-03,1.201263089452276472e-03,1.129892935209173303e-03,1.094603509574291816e-03,1.077538743607817963e-03,1.067971398121353617e-03
1.584893192461114086e+05,1.446740357376865909e-03,1.363813858630573504e-03,1.195791327853288439e-03,1.124246947011467044e-03,1.088672771060579048e-03,1.071504253577007732e-03,1.061932550633389819e-03
1.621810097358929925e+05,1.445016662306713301e-03,1.359856708825234184e-03,1.190586121436245596e-03,1.118864940378961562e-03,1.082991584142844283e-03,1.065684876151874912e-03,1.056099133846456284e-03
1.659586907437559566e+05,1.443598276728020420e-03,1.356161072447372362e-03,1.185339934617210544e-03,1.113380247458700201e-03,1.077160312834270174e-03,1.059668292648988748e-03,1.050053806833620108e-03
1.698243652461745951e+05,1.442366444147327904e-03,1.352590257478684726e-03,1.179783801993237015e-03,1.107472507273222530e-03,1.070832491381379240e-03,1.053100317798731081e-03,1.043439023826648942e-03
1.737800828749376233e+05,1.441251262036013711e-03,1.349066166109893963e-03,1.173748837566911075e-03,1.100933209999233617e-03,1.063781685447744542e-03,1.045753332948107413e-03,1.036025510207817931e-03
1.778279410038922797e+05,1.440235903867576484e-03,1.345579419111318309e-03,1.167193930956034447e-03,1.093699724399145546e-03,1.055939783920211176e-03,1.037565059988252488e-03,1.027751410017666662e-03
1.819700858609982533e+05,1.439358012252701631e-03,1.342192753269494604e-03,1.160217334258855900e-03,1.085864407970658311e-03,1.047404293303409381e-03,1.028645376553930305e-03,1.018728790017587151e-03
1.862087136662865523e+05,1.438681757380173799e-03,1.339008779445533112e-03,1.153015617687274232e-03,1.077632222382994207e-03,1.038394843860171619e-03,1.019230269555336261e-03,1.009196926583385287e-03
1.905460717963248317e+05,1.438273243531180143e-03,1.336147034890125280e-03,1.145854620559718599e-03,1.069289620515426979e-03,1.029220217282370009e-03,1.009647080423856178e-03,9.994872647459355358e-04
1.949844599758045515e+05,1.438188149472951344e-03,1.333722993036387137e-03,1.139018758029926911e-03,1.061148151440900658e-03,1.020217761142797139e-03,1.000250495144193712e-03,9.899584746589436442e-04
1.995262314968878927e+05,1.438434970799724617e-03,1.331804364243579977e-03,1.132751128044285011e-03,1.053480086973126052e-03,1.011686172750768907e-03,9.913531648634351257e-04,9.809267896591197973e-04
2.041737944669527351e+05,1.438962523996295149e-03,1.330390378834752935e-03,1.127197980105472831e-03,1.046457484838949573e-03,1.003821078058125945e-03,9.831590331639268425e-04,9.725986371005096920e-04
2.089296130854040966e+05,1.439678453703130412e-03,1.329419729515763640e-03,1.122405867243608454e-03,1.040149275952618590e-03,9.967106451852939062e-04,9.757589981138779702e-04,9.650665176605999250e-04
2.137962089502232557e+05,1.440458741492655183e-03,1.328768175807265584e-03,1.118293349620301698e-03,1.034483175835608114e-03,9.902931104214362634e-04,9.690868208219635379e-04,9.582644488651265039e-04
2.187761623949551722e+05,1.441163627393284973e-03,1.328267821798194978e-03,1.114684229645455764e-03,1.029285950802564728e-03,9.843985256148205919e-04,9.629640700912931936e-04,9.520134021647026160e-04
2.238721138568337774e+05,1.441686381436315658e-03,1.327759521085703203e-03,1.111361087096521564e-03,1.024337056126490338e-03,9.788024006563852096e-04,9.571548875952455571e-04,9.460765849222126751e-04
2.290867652767774707e+05,1.441975422281100349e-03,1.327118337993959604e-03,1.108105548077259212e-03,1.019411173260728913e-03,9.732679345690115795e-04,9.514100478437236387e-04,9.402036050657864522e-04
2.344228815319922578e+05,1.442040962877776545e-03,1.326278665497658245e-03,1.104742973058082597e-03,1.014326720549059944e-03,9.675972267825828921e-04,9.455199775026978427e-04,9.341840091076817438e-04
2.398832919019489782e+05,1.441953269668834513e-03,1.325248682730943402e-03,1.101179710064107645e-03,1.008987601367839458e-03,9.616756581065635454e-04,9.393608088962305744e-04,9.278938770568611119e-04
2.454708915685028478e+05,1.441821399108079950e-03,1.324100220244301459e-03,1.097398537732783294e-03,1.003381531477514797e-03,9.554727742976469032e-04,9.328954594180845130e-04,9.212969236025225295e-04
2.511886431509582035e+05,1.441772445496384810e-03,1.322955777336248763e-03,1.093451166979541580e-03,9.975704418935628977e-04,9.490344631798721363e-04,9.261654435119338370e-04,9.144362683825985050e-04
2.570395782768864592e+05,1.441902221303185743e-03,1.321939205135971417e-03,1.089409854052217136e-03,9.916416797789025760e-04,9.424351744267815429e-04,9.192429610050087711e-04,9.073862002590386703e-04
2.630267991895381710e+05,1.442263698843271064e-03,1.321162007365307874e-03,1.085344758801842346e-03,9.856826666618254476e-04,9.357551058747564732e-04,9.122071690126198201e-04,9.002280816047900786e-04
2.691534803926913883e+05,1.442866759766341534e-03,1.320707122372968920e-03,1.081298014860757875e-03,9.797504850688298732e-04,9.290477806299796137e-04,9.051113794708775737e-04,8.930169772821574918e-04
2.754228703338169144e+05,1.443677049309065926e-03,1.320616340446204365e-03,1.077264867107136396e-03,9.738494696249302453e-04,9.223174590522871487e-04,8.979598231128295633e-04,8.857575998029206931e-04
2.818382931264454965e+05,1.444637116704430109e-03,1.320893967752692503e-03,1.073201694960852510e-03,9.679370736746085004e-04,9.155243024645109279e-04,8.907124824975585012e-04,8.784091825629795165e-04
2.884031503126605530e+05,1.445701373667187227e-03,1.321533185752356808e-03,1.069056984845648262e-03,9.619585185094742426e-04,9.086192368576454176e-04,8.833212794655247863e-04,8.709213119239467196e-04
2.951209226666383911e+05,1.446840766441185276e-03,1.322514106168494897e-03,1.064781046403675494e-03,9.558547370179048359e-04,9.015501703083354541e-04,8.757357068408628490e-04,8.632400552234150695e-04
3.019951720402018982e+05,1.448055743548898842e-03,1.323819290116313736e-03,1.060365686967338445e-03,9.496131140551920249e-04,8.943150155922861616e-04,8.679571599671251966e-04,8.553631681817914535e-04
3.090295432513591950e+05,1.449377275578127332e-03,1.325435201233116566e-03,1.055848010745577244e-03,9.432715862459228754e-04,8.869664680555541586e-04,8.600434390558685986e-04,8.473453001861643366e-04
3.162277660168379080e+05,1.450838467446965334e-03,1.327342783033073513e-03,1.051320443306551743e-03,9.369360826135137701e-04,8.796303348761807736e-04,8.521284281709505829e-04,8.393190195281313281e-04
3.235936569296281086e+05,1.452463055207016233e-03,1.329513172480901789e-03,1.046909296280815584e-03,9.307567445428192475e-04,8.724806984277066416e-04,8.443960225236410173e-04,8.314691539175817414e-04
3.311311214825907955e+05,1.454249034193673623e-03,1.331904905228266768e-03,1.042766294486932978e-03,9.249217216820645755e-04,8.657344885161868692e-04,8.370752786829575203e-04,8.240284034212379087e-04
3.388441561392027652e+05,1.456165713019877883e-03,1.334463486914985904e-03,1.039038815037131693e-03,9.196171419195694812e-04,8.596072541592566542e-04,8.303947464849657789e-04,8.172312080846671958e-04
3.467368504525316530e+05,1.458152352274244817e-03,1.337125959776943240e-03,1.035844845860908617e-03,9.149971481597084276e-04,8.542793538786078384e-04,8.245475227779425903e-04,8.112775584977001322e-04
3.548133892335753189e+05,1.460134360753931370e-03,1.339824825677521456e-03,1.033253254052233496e-03,9.111558379675909055e-04,8.498644131435960283e-04,8.196586495826330360e-04,8.062992028087977636e-04
3.630780547701010364e+05,1.462049070547965460e-03,1.342517037083353851e-03,1.031290681131786418e-03,9.081303240243409356e-04,8.464089011976181492e-04,8.157838426623366564e-04,8.023570613814494726e-04
3.715352290971727925e+05,1.463850302236649600e-03,1.345174660238909964e-03,1.029923144695153508e-03,9.058758819680443834e-04,8.438622753789745256e-04,8.128780155596567044e-04,7.994081627504950882e-04
3.801893963205612381e+05,1.465523735883981615e-03,1.347799509148158749e-03,1.029071623522770200e-03,9.042839225985419178e-04,8.420968927806546031e-04,8.108144837304790461e-04,7.973245690963378426e-04
3.890451449942804757e+05,1.467081400335209064e-03,1.350410452188593666e-03,1.028619885256854298e-03,9.031913898098638781e-04,8.409166007605405274e-04,8.093934270309728054e-04,7.959016386791260876e-04
3.981071705534969224e+05,1.468557622966758149e-03,1.353045484969592031e-03,1.028428794112418035e-03,9.023990119111192443e-04,8.400783877856056719e-04,8.083628311998563090e-04,7.948795822346460928e-04
4.073802778041130514e+05,1.469987607907797308e-03,1.355734392293319506e-03,1.028337489352706404e-03,9.016785112548042751e-04,8.393050828303884239e-04,8.074318631642494418e-04,7.939579787702476590e-04
4.168693834703355096e+05,1.471402657714946435e-03,1.358502110543697390e-03,1.028194554974785815e-03,9.008099829281305182e-04,8.383280199610089207e-04,8.063150131857868205e-04,7.928412042128188224e-04
4.265795188015925814e+05,1.472813528405847189e-03,1.361343905950071140e-03,1.027852716030175145e-03,8.995873182112475858e-04,8.369001875693593637e-04,8.047469908988018773e-04,7.912548465590101996e-04
4.365158322401656187e+05,1.474215650259681678e-03,1.364231232634381414e-03,1.027191113641553848e-03,8.978418388053063803e-04,8.348212794643719136e-04,8.025094696612243778e-04,7.889729888040657342e-04
4.466835921509634936e+05,1.475588381985493266e-03,1.367108712089067091e-03,1.026131220596357592e-03,8.954740105824064234e-04,8.319778154185414115e-04,7.994753974956886116e-04,7.858641217341935225e-04
4.570881896148751839e+05,1.476910321544230159e-03,1.369906164664756384e-03,1.024639658834077503e-03,8.924516612622445571e-04,8.283383871540142204e-04,7.956048504046600968e-04,7.818864574172586668e-04
4.677351412871981156e+05,1.478170962765856192e-03,1.372553493774616561e-03,1.022742596020282052e-03,8.888309535650779861e-04,8.239758342182370351e-04,7.909690819675268235e-04,7.771124419503120089e-04
4.786300923226380255e+05,1.479371211931607187e-03,1.374988572361153429e-03,1.020524424600678052e-03,8.847483814009462870e-04,8.190547568090251118e-04,7.857375754454487809e-04,7.717150596033264722e-04
4.897788193684466532e+05,1.480525479788596119e-03,1.377167142330732808e-03,1.018106502383434725e-03,8.803880832414468990e-04,8.137921640898439571e-04,7.801367270467668251e-04,7.659256589037321226e-04
5.011872336272724788e+05,1.481649194515168542e-03,1.379062113781492167e-03,1.015636781341430457e-03,8.759647679233877656e-04,8.084375005987821114e-04,7.744281209105712341e-04,7.600118748041333194e-04
5.128613839913647971e+05,1.482751809947347940e-03,1.380660180512226177e-03,1.013256713064682093e-03,8.716713920347721276e-04,8.032110968134669295e-04,7.688435085435850209e-04,7.542113788533670463e-04
5.248074602497722954e+05,1.483829219934368121e-03,1.381963196097826070e-03,1.011093716608557668e-03,8.676704290179123062e-04,7.982953973362566426e-04,7.635747053275753621e-04,7.487216182971451889e-04
5.370317963702531997e+05,1.484854227029782205e-03,1.382967770747645748e-03,1.009223166934190927e-03,8.640448212582080420e-04,7.937810904418396950e-04,7.587179186602246127e-04,7.436432553246560525e-04
5.495408738576248288e+05,1.485786135663739798e-03,1.383673577936611306e-03,1.007680676866118440e-03,8.608154280748225688e-04,7.896855525641597240e-04,7.542929035032148923e-04,7.389993209507745870e-04
5.623413251903491328e+05,1.486583745468905877e-03,1.384084563742545102e-03,1.006453409331332103e-03,8.579374484536830651e-04,7.859527668146244110e-04,7.502428956831448713e-04,7.347349411996656390e-04
5.754399373371566180e+05,1.487213070018458729e-03,1.384204535161579971e-03,1.005494137579248347e-03,8.553210378254420300e-04,7.824733523828578119e-04,7.464565905371214243e-04,7.307394345107408621e-04
5.888436553555884166e+05,1.487663468165867798e-03,1.384060476926459154e-03,1.004744673975848344e-03,8.528664843264310413e-04,7.791272538445843596e-04,7.428110564563146804e-04,7.268896853442764327e-04
6.025595860743580852e+05,1.487949409411153546e-03,1.383693583694980229e-03,1.004141457317836005e-03,8.504739148699433935e-04,7.757939090328870406e-04,7.391825526142147083e-04,7.230611945926000575e-04
6.165950018614821602e+05,1.488117625212358620e-03,1.383176829164348576e-03,1.003643695277517661e-03,8.480796268468568204e-04,7.723934028258561298e-04,7.354876357250680202e-04,7.191697926795047975e-04
6.309573444801929872e+05,1.488227920071887337e-03,1.382603159975440707e-03,1.003237414693730666e-03,8.456602945425924960e-04,7.688933658046865488e-04,7.316901647059817189e-04,7.151794655094103476e-04
6.456542290346549125e+05,1.488335862012794397e-03,1.382077468338098122e-03,1.002933802277071722e-03,8.432345298824222256e-04,7.653134456332962108e-04,7.278063142294393479e-04,7.111075112570359406e-04
6.606934480075964238e+05,1.488486613766821457e-03,1.381709061369635564e-03,1.002771293561321043e-03,8.408617654941958480e-04,7.617260980770011692e-04,7.239053145062654881e-04,7.070259030509688705e-04
6.760829753919818904e+05,1.488697810112853950e-03,1.381592832383436763e-03,1.002801865912887613e-03,8.386259077874214747e-04,7.582383080849252471e-04,7.200928739217251099e-04,7.030440836183636435e-04
6.918309709189363057e+05,1.488952206233190231e-03,1.381793283373708263e-03,1.003067469409513928e-03,8.366092263782033862e-04,7.549658474986917960e-04,7.164855547390988361e-04,6.992829044515441132e-04
7.079457843841373688e+05,1.489212134673774694e-03,1.382338399215588421e-03,1.003584614756138646e-03,8.348700132205604234e-04,7.520037892977540035e-04,7.131820576512017682e-04,6.958447998482386815e-04
7.244359600749906385e+05,1.489423238701757498e-03,1.383215815924656103e-03,1.004329946983150952e-03,8.334224797914976599e-04,7.494032496534222239e-04,7.102387202905055975e-04,6.927880956175377133e-04
7.413102413009176962e+05,1.489535339640315819e-03,1.384374575588113911e-03,1.005238347129344028e-03,8.322279700454059256e-04,7.471547136454686567e-04,7.076516293481762256e-04,6.901083051943977895e-04
7.585775750291835284e+05,1.489512090520371274e-03,1.385731891466243778e-03,1.006204016179697031e-03,8.311916118296394738e-04,7.451812013660757570e-04,7.053474004206093705e-04,6.877281489270727945e-04
7.762471166286912048e+05,1.489345902391384915e-03,1.387187928839992996e-03,1.007094869465770259e-03,8.301710275185008149e-04,7.433424995869423709e-04,7.031857541947115087e-04,6.855005703312937139e-04
7.943282347242821706e+05,1.489056653450902216e-03,1.388640936626884138e-03,1.007785369872248689e-03,8.290117143378725401e-04,7.414709098049034400e-04,7.009934928988685457e-04,6.832434923899292217e-04
8.128305161640995648e+05,1.488693735003766968e-03,1.389997856054712598e-03,1.008169554414384359e-03,8.275600380978206591e-04,7.393860296422243017e-04,6.985796980153599839e-04,6.807559651281038567e-04
8.317637711026708130e+05,1.488321483927798790e-03,1.391189413031534462e-03,1.008194380312418944e-03,8.257056810028783663e-04,7.369427656562249239e-04,6.957856327616796215e-04,6.778700030062756888e-04
8.511380382023758721e+05,1.488014280272125997e-03,1.392171111013110803e-03,1.007861304175597557e-03,8.233912337462254236e-04,7.340466828163451580e-04,6.925030184960631000e-04,6.744700166035990686e-04
8.709635899560814723e+05,1.487847054360397518e-03,1.392932092775571451e-03,1.007227696534910340e-03,8.206219145959349048e-04,7.306677612921745396e-04,6.886917417526877650e-04,6.705116260890152044e-04
8.912509381337459199e+05,1.487884779561674409e-03,1.393483550451354034e-03,1.006395701938446810e-03,8.174664797254345980e-04,7.268488645852481120e-04,6.843909892347058675e-04,6.660333416776987323e-04
9.120108393559096148e+05,1.488179905827315130e-03,1.393861085935706179e-03,1.005490775472082541e-03,8.140413342729088805e-04,7.226906487841566144e-04,6.797067874361838310e-04,6.611440987124546712e-04
9.332543007969905157e+05,1.488768777555543946e-03,1.394108183787410226e-03,1.004638107987207256e-03,8.104915287063045289e-04,7.183363654634005108e-04,6.747963486832021796e-04,6.560069931841315018e-04
9.549925860214368440e+05,1.489666606374781500e-03,1.394278226707794778e-03,1.003947245670510887e-03,8.069738419797271509e-04,7.139542151901630404e-04,6.698477932150332607e-04,6.508182685255482075e-04
9.772372209558112081e+05,1.490863422520218072e-03,1.394422561429786971e-03,1.003496523018507398e-03,8.036402240817897957e-04,7.097207122489183201e-04,6.650611948418032760e-04,6.457874254277912911e-04
1.000000000000000000e+06,1.492323161484447169e-03,1.394590953157730283e-03,1.003334183989462161e-03,8.006292259440941309e-04,7.058109857183980391e-04,6.606335425303707688e-04,6.411212102919368891e-04
1.023292992280753679e+06,1.493980693922309592e-03,1.394826633828590576e-03,1.003476471289176195e-03,7.980511842723526190e-04,7.023794943806255676e-04,6.567354166115844027e-04,6.369991330937754392e-04
1.047128548050898477e+06,1.495739864169338788e-03,1.395167277043009085e-03,1.003916386423908159e-03,7.959905410704606801e-04,6.995593838118659580e-04,6.535082204026134963e-04,6.335704374598851232e-04
1.071519305237604771e+06,1.497483778011500684e-03,1.395639352827511949e-03,1.004621204756477211e-03,7.944865508278112698e-04,6.974367244555093170e-04,6.510364160120234601e-04,6.309253139511063853e-04
1.096478196143182926e+06,1.499084721645619050e-03,1.396261563360819786e-03,1.005548989678812632e-03,7.935457145810576214e-04,6.960571349898749980e-04,6.493570673506186093e-04,6.291045848209559982e-04
1.122018454301965190e+06,1.500413845864950703e-03,1.397032594594457746e-03,1.006639602261810013e-03,7.931260568465469014e-04,6.954054404068367185e-04,6.484407740767706915e-04,6.280802263472037199e-04
1.148153621496884152e+06,1.501360274792657356e-03,1.397936130236626402e-03,1.007819699517334324e-03,7.931369989607968450e-04,6.953965083143970110e-04,6.481861458932821870e-04,6.277495113286329009e-04
1.174897554939530324e+06,1.501840633795121583e-03,1.398933116515609434e-03,1.009009222470451730e-03,7.934502186283286717e-04,6.958855500092661411e-04,6.484341060313727340e-04,6.279497258192286548e-04
1.202264434617413208e+06,1.501809493102723801e-03,1.399962288929250788e-03,1.010122517780726731e-03,7.939033170845933825e-04,6.966696683584698265e-04,6.489710701774389781e-04,6.284609402875516613e-04
1.230268770812381059e+06,1.501266569806924099e-03,1.400949856148593284e-03,1.011080856775537374e-03,7.943185625629082787e-04,6.975084755988575011e-04,6.495517167228215564e-04,6.290292109662951308e-04
1.258925411794166081e+06,1.500250379906191639e-03,1.401814302362155420e-03,1.011824848009431916e-03,7.945273956714048787e-04,6.981561069195267415e-04,6.499303166979372498e-04,6.293983035041747888e-04
1.288249551693132380e+06,1.498840622629237862e-03,1.402479583636485590e-03,1.012324781951227937e-03,7.943862737215417504e-04,6.983825001230257795e-04,6.498806365318988369e-04,6.293299328835342881e-04
1.318256738556404831e+06,1.497141318459818855e-03,1.402886170974592880e-03,1.012588357088343299e-03,7.938029489885985602e-04,6.980133571823864645e-04,6.492346011381488601e-04,6.286440500312310371e-04
1.348962882591655944e+06,1.495273610362853663e-03,1.402999067766492547e-03,1.012664805045504794e-03,7.927451033705978619e-04,6.969462347759755073e-04,6.478957039971742528e-04,6.272331978281655684e-04
1.380384264602886746e+06,1.493362475032453292e-03,1.402818186309786946e-03,1.012640124610203213e-03,7.912458159161416069e-04,6.951648761986782424e-04,6.458506498800684927e-04,6.250755580490943491e-04
1.412537544622755377e+06,1.491519397848298538e-03,1.402373891911255516e-03,1.012617875974383252e-03,7.893878736952098310e-04,6.927273291884260536e-04,6.431560035186101873e-04,6.222228142108365227e-04
1.445439770745927934e+06,1.489836388084728007e-03,1.401724969109414054e-03,1.012702515431312521e-03,7.872845373000007894e-04,6.897467185928099096e-04,6.399171208476830356e-04,6.187796320631161126e-04
1.479108388168207137e+06,1.488376793331297595e-03,1.400952519522695493e-03,1.012978307828215057e-03,7.850553508995943182e-04,6.863655142462916870e-04,6.362624344260365541e-04,6.148778557027829387e-04
1.513561248436207185e+06,1.487172102773159921e-03,1.400140466948668989e-03,1.013488552307600368e-03,7.827947598493214436e-04,6.827149944344971600e-04,6.323037148194741953e-04,6.106363200243693223e-04
1.548816618912479607e+06,1.486224439954476678e-03,1.399370792480669019e-03,1.014227001702093685e-03,7.805563732184758307e-04,6.788947397560184680e-04,6.281177222289572801e-04,6.061411131991589589e-04
1.584893192461110884e+06,1.485513268903988857e-03,1.398706593139066720e-03,1.015134044815255892e-03,7.783410205639442045e-04,6.749534148892425908e-04,6.237304952190084531e-04,6.014287917107854608e-04
1.621810097358933184e+06,1.485004397420221786e-03,1.398187397834872205e-03,1.016112777788717551e-03,7.761096959495665092e-04,6.708964742675316414e-04,6.191286293916237107e-04,5.964962326975731949e-04
1.659586907437563175e+06,1.484661200489901557e-03,1.397826147770619108e-03,1.017041166009214834e-03,7.737951843582627871e-04,6.666968464091898488e-04,6.142741182482019686e-04,5.913146654805096847e-04
1.698243652461746009e+06,1.484452102759543533e-03,1.397609241763140718e-03,1.017791324207055394e-03,7.713223453575605414e-04,6.623123638729845565e-04,6.091246414951078519e-04,5.858491438226792920e-04
1.737800828749376349e+06,1.484356309134028749e-03,1.397506274051442529e-03,1.018251516728034024e-03,7.686353102094364148e-04,6.577181250421921567e-04,6.036678879242466126e-04,5.800929441627658079e-04
1.778279410038922913e+06,1.484364965960864417e-03,1.397475079182803996e-03,1.018341758987458901e-03,7.657128229793167375e-04,6.529205523784758353e-04,5.979341614267755364e-04,5.740798886052348761e-04
1.819700858609982533e+06,1.484475683263888251e-03,1.397475701796865866e-03,1.018022859951826700e-03,7.625755273635347140e-04,6.479669315026642109e-04,5.920040644974701146e-04,5.678922584925209707e-04
1.862087136662865523e+06,1.484691053494746182e-03,1.397475658711490754e-03,1.017296892564942528e-03,7.592839486696367985e-04,6.429428322900967302e-04,5.860012673866382780e-04,5.616537693043595391e-04
1.905460717963244300e+06,1.485011028894843606e-03,1.397460578285238597e-03,1.016208690508873603e-03,7.559283214162397643e-04,6.379607990504744660e-04,5.800746554506167182e-04,5.555118326230244156e-04
1.949844599758041557e+06,1.485429546589627208e-03,1.397431304135083197e-03,1.014838711520380486e-03,7.526183090476044934e-04,6.331508226524340966e-04,5.743859071846919070e-04,5.496257810302145530e-04
1.995262314968882827e+06,1.485929938225623260e-03,1.397398913485436815e-03,1.013295947584230260e-03,7.494642990976982475e-04,6.286377576108778198e-04,5.690803127124834234e-04,5.441373113652642852e-04
2.041737944669531658e+06,1.486490587948174338e-03,1.397379677049563357e-03,1.011706002504930962e-03,7.465664039856698348e-04,6.245291954501448620e-04,5.642738444748470481e-04,5.391584858111661202e-04
2.089296130854040850e+06,1.487086607524182964e-03,1.397384457758370484e-03,1.010200302578498008e-03,7.440018490507350948e-04,6.209021138392675472e-04,5.600391572309215563e-04,5.347580956070585980e-04
2.137962089502232615e+06,1.487697568119866320e-03,1.397410627499906825e-03,1.008903081123923131e-03,7.418187942009047938e-04,6.177948814211144416e-04,5.563994239030410974e-04,5.309557831333709243e-04
2.187761623949551955e+06,1.488307423069251201e-03,1.397443290514483513e-03,1.007915670904822219e-03,7.400316841254994584e-04,6.152039636931293503e-04,5.533280989897511413e-04,5.277224120847567260e-04
2.238721138568338007e+06,1.488911676739658116e-03,1.397452282389858441e-03,1.007308319849492539e-03,7.386273454717205136e-04,6.130921941470677573e-04,5.507615671243936513e-04,5.249931532034170407e-04
2.290867652767769992e+06,1.489515161114524132e-03,1.397404055710471920e-03,1.007106746368412620e-03,7.375585510302858821e-04,6.113819993953406064e-04,5.485964707739658620e-04,5.226648521676393461e-04
2.344228815319918096e+06,1.490131059093347194e-03,1.397267921735458355e-03,1.007294898409009237e-03,7.367584879626200810e-04,6.099755355262682010e-04,5.467116612036606888e-04,5.206177938777756036e-04
2.398832919019494671e+06,1.490773518220098268e-03,1.397027850226542070e-03,1.007812455524417089e-03,7.361360054343325365e-04,6.087498362327163279e-04,5.449661609376616617e-04,5.187132343327356893e-04
2.454708915685033426e+06,1.491453236730697985e-03,1.396689633288336271e-03,1.008571726667633391e-03,7.355966623271861880e-04,6.075832985255670863e-04,5.432268487166443333e-04,5.168207724419078292e-04
2.511886431509582326e+06,1.492169140149289964e-03,1.396280918046817563e-03,1.009470093768029958e-03,7.350429121826410409e-04,6.063540245611022048e-04,5.413650646511434118e-04,5.148138329267975535e-04
2.570395782768864650e+06,1.492906027631535956e-03,1.395851334815173452e-03,1.010404854137516477e-03,7.343856772877060046e-04,6.049541502786507383e-04,5.392723844698576801e-04,5.125850244834867162e-04
2.630267991895381361e+06,1.493633227090234925e-03,1.395460286950249212e-03,1.011294765785354655e-03,7.335595404014100913e-04,6.033044997557900644e-04,5.368742243760846709e-04,5.100591728213498856e-04
2.691534803926913999e+06,1.494304481861928515e-03,1.395168619290537053e-03,1.012086065207642169e-03,7.325228592478356341e-04,6.013550129717000264e-04,5.341292622120220011e-04,5.071925601704634599e-04
2.754228703338163439e+06,1.494865757805269009e-03,1.395027483629228534e-03,1.012763995145396501e-03,7.312716376118863840e-04,5.990982408397526032e-04,5.310425370709285445e-04,5.039866164344461268e-04
2.818382931264449377e+06,1.495259451185654894e-03,1.395067977886159903e-03,1.013350197781183459e-03,7.298370322095092556e-04,5.965690054457625747e-04,5.276637663406253363e-04,5.004866514697124506e-04
2.884031503126611467e+06,1.495438134933234050e-03,1.395297538638587062e-03,1.013896746995074111e-03,7.282854003090764253e-04,5.938426185990927642e-04,5.240843877900237986e-04,4.967800008742698920e-04
2.951209226666389965e+06,1.495366168697159033e-03,1.395696911113572048e-03,1.014474223082419743e-03,7.267081958284134441e-04,5.910288192416417088e-04,5.204300408717962931e-04,4.929894959743139115e-04
3.019951720402019098e+06,1.495030569116829241e-03,1.396226424819115410e-03,1.015157578795094356e-03,7.252140683106921308e-04,5.882600470955061606e-04,5.168471117770619648e-04,4.892605629336251039e-04
3.090295432513591833e+06,1.494439275775570749e-03,1.396835476789519241e-03,1.016012863775093717e-03,7.239100380381933899e-04,5.856724504682481788e-04,5.134826614779724411e-04,4.857416037118989774e-04
3.162277660168379545e+06,1.493623599710859010e-03,1.397469390214200503e-03,1.017085054394791443e-03,7.228923961663107382e-04,5.833930529471990098e-04,5.104708077822245295e-04,4.825699182853687729e-04
3.235936569296280853e+06,1.492633655410371962e-03,1.398081624260648619e-03,1.018389812502805023e-03,7.222261123034992569e-04,5.815126957254718740e-04,5.079052576950497709e-04,4.798433495387487277e-04
3.311311214825907722e+06,1.491529613617249578e-03,1.398641003615872739e-03,1.019912493180243594e-03,7.219439993767465692e-04,5.800834102523213815e-04,5.058374467215693247e-04,4.776178180981460351e-04
3.388441561392020434e+06,1.490376519491780176e-03,1.399133648568735280e-03,1.021613506396977077e-03,7.220414760260285801e-04,5.791064589288241098e-04,5.042647969737646882e-04,4.758939366308871806e-04
3.467368504525309429e+06,1.489237967971571847e-03,1.399565344656133027e-03,1.023436541485377551e-03,7.224800503429601147e-04,5.785350937105131208e-04,5.031345627488513408e-04,4.746201736497139448e-04
3.548133892335760407e+06,1.488166380202206275e-03,1.399954763089401692e-03,1.025320356064199313e-03,7.231986339499324630e-04,5.782856249991464009e-04,5.023552761013333218e-04,4.737042262565123083e-04
3.630780547701017465e+06,1.487206995144306184e-03,1.400325700237976985e-03,1.027212492026633416e-03,7.241254153227578982e-04,5.782525579281635412e-04,5.018131264964089842e-04,4.730291834686134304e-04
3.715352290971728042e+06,1.486388584651254221e-03,1.400698232854855107e-03,1.029075405039924949e-03,7.251856705892396719e-04,5.783180910793165892e-04,5.013812834468039676e-04,4.724635182794700741e-04
3.801893963205612730e+06,1.485730905847812986e-03,1.401084444581681939e-03,1.030892331482703532e-03,7.263153241139235806e-04,5.783752117374890917e-04,5.009442517684166820e-04,4.718867232919863371e-04
3.890451449942804873e+06,1.485244693588295669e-03,1.401482665240815027e-03,1.032664736047972983e-03,7.274655016302925903e-04,5.783385335330903931e-04,5.004100888789714176e-04,4.712021486998246357e-04
3.981071705534969456e+06,1.484933352538951286e-03,1.401879339488205966e-03,1.034406223632493467e-03,7.286018887843302575e-04,5.781504410255640901e-04,4.997166687885704062e-04,4.703448373815755741e-04
4.073802778041122016e+06,1.484793398567040143e-03,1.402251231763663140e-03,1.036133223001895007e-03,7.297039535138996223e-04,5.777868344552894268e-04,4.988386768375860153e-04,4.692888766502208912e-04
4.168693834703346714e+06,1.484815105539318177e-03,1.402571822652253419e-03,1.037852273123939396e-03,7.307582812137552704e-04,5.772543873004122540e-04,4.977847468240257202e-04,4.680450058479855026e-04
4.265795188015934080e+06,1.484978676147503084e-03,1.402816530162706360e-03,1.039554614284749845e-03,7.317557862961735198e-04,5.765862394295219158e-04,4.965935893113999520e-04,4.666567724642372954e-04
4.365158322401665151e+06,1.485254352103616751e-03,1.402965541757506419e-03,1.041208474979196663e-03,7.326854380150790236e-04,5.758337276438299426e-04,4.953232664982916292e-04,4.651889486651101776e-04
4.466835921509634703e+06,1.485596569366417347e-03,1.403008215609579746e-03,1.042762688865289493e-03,7.335310828936411100e-04,5.750502139221493276e-04,4.940336917045499250e-04,4.637091879618206159e-04
4.570881896148751490e+06,1.485945718455138065e-03,1.402940894380728422e-03,1.044147825871382610e-03,7.342681810789293551e-04,5.742788205919010765e-04,4.927713235573343833e-04,4.622710155142100265e-04
4.677351412871981040e+06,1.486232191607060604e-03,1.402766816935354169e-03,1.045289246916904268e-03,7.348668058551927236e-04,5.735431920748292750e-04,4.915581566136396040e-04,4.609016524131073138e-04
4.786300923226380721e+06,1.486379977668796527e-03,1.402493601337299715e-03,1.046114497361567844e-03,7.352883038538517591e-04,5.728327988308378567e-04,4.903756222802703154e-04,4.595844324423699681e-04
4.897788193684455939e+06,1.486320276806313507e-03,1.402132439563950287e-03,1.046566525757638673e-03,7.354936774255587230e-04,5.721051043517617679e-04,4.891677647153424690e-04,4.582614229765596026e-04
5.011872336272714660e+06,1.486001824619833387e-03,1.401697059694213257e-03,1.046614091513076595e-03,7.354455731356979078e-04,5.712888278620085287e-04,4.878457612642459655e-04,4.568378376355203838e-04
5.128613839913658798e+06,1.485407895248111974e-03,1.401204531615215469e-03,1.046251635684218150e-03,7.351126489886642464e-04,5.702946432382477665e-04,4.863025733927254244e-04,4.551979484370122621e-04
5.248074602497734129e+06,1.484559960014604149e-03,1.400674029187347173e-03,1.045507629578956233e-03,7.344826654107565033e-04,5.690395684927932298e-04,4.844416584927207516e-04,4.532349136762876818e-04
5.370317963702532463e+06,1.483526239683955611e-03,1.400128523073931441e-03,1.044436922243952362e-03,7.335661617214311175e-04,5.674619172947104658e-04,4.821956181805629868e-04,4.508717610396733243e-04
5.495408738576248288e+06,1.482418255881241646e-03,1.399595533160912127e-03,1.043116190998719193e-03,7.324003320058461225e-04,5.655388065194257670e-04,4.795466954946897998e-04,4.480838558881376516e-04
5.623413251903491095e+06,1.481375290928585312e-03,1.399103532974631942e-03,1.041636806097530170e-03,7.310528189326524241e-04,5.632974191573258569e-04,4.765391880656189580e-04,4.449126353298819099e-04
5.754399373371566646e+06,1.480548222612488056e-03,1.398683569662886482e-03,1.040091968900870275e-03,7.296151858572310538e-04,5.608126664507940163e-04,4.732744461222283881e-04,4.414609993919860697e-04
5.888436553555883467e+06,1.480077102300769634e-03,1.398367775492728813e-03,1.038572490040918193e-03,7.281959648352434415e-04,5.581994430682260967e-04,4.699006332689995599e-04,4.378830158539360790e-04
6.025595860743568279e+06,1.480066433401545922e-03,1.398186269644402773e-03,1.037157211971596231e-03,7.269068797825655208e-04,5.555916903818708397e-04,4.665862230784397890e-04,4.343556869563378812e-04
6.165950018614809960e+06,1.480571807744602729e-03,1.398164717323815065e-03,1.035909330930552714e-03,7.258534902521815609e-04,5.531265751275971608e-04,4.634981805681599927e-04,4.310551703446120178e-04
6.309573444801942445e+06,1.481590927480433894e-03,1.398317285868560644e-03,1.034873004597518719e-03,7.251145941107044364e-04,5.509154339196541345e-04,4.607674846393215143e-04,4.281198170116352376e-04
6.456542290346562862e+06,1.483061094765219471e-03,1.398650034249290016e-03,1.034072675812993270e-03,7.247394810866942053e-04,5.490335896389712074e-04,4.584759121424425952e-04,4.256353785369822499e-04
6.606934480075964704e+06,1.484873845902062858e-03,1.399147418926696392e-03,1.033514397215117269e-03,7.247399247640252994e-04,5.475068500915861126e-04,4.566397121963585316e-04,4.236169015303469887e-04
6.760829753919818439e+06,1.486889532552021281e-03,1.399780121284117072e-03,1.033186139942125553e-03,7.250906811487425104e-04,5.463117312273185582e-04,4.552117442924633441e-04,4.220114428729983334e-04
6.918309709189362824e+06,1.488957988063045398e-03,1.400500716615757455e-03,1.033064683351594482e-03,7.257387943337400291e-04,5.453843560086346761e-04,4.540939634744983484e-04,4.207109012328065110e-04
7.079457843841372989e+06,1.490937017089397944e-03,1.401252559988241725e-03,1.033114733507374972e-03,7.266100886375672675e-04,5.446321664274465573e-04,4.531543786214189853e-04,4.195710231427110938e-04
7.244359600749891251e+06,1.492706417409950899e-03,1.401976179073684574e-03,1.033297448395802121e-03,7.276248264843279820e-04,5.439546504318824296e-04,4.522537793705281380e-04,4.184405118134963816e-04
7.413102413009162061e+06,1.494179945927444006e-03,1.402618866230285425e-03,1.033570613263746791e-03,7.287070055269237413e-04,5.432604197850988796e-04,4.512696148282592870e-04,4.171876671564301057e-04
7.585775750291851349e+06,1.495306793396817061e-03,1.403139985204003744e-03,1.033895132740559166e-03,7.297919447298482042e-04,5.424798477108086752e-04,4.501119547943108895e-04,4.157180000299084553e-04
7.762471166286927648e+06,1.496068884808755481e-03,1.403519588792405230e-03,1.034235683837784027e-03,7.308315699428869763e-04,5.415766207045280252e-04,4.487370289042993607e-04,4.139887284862161284e-04
7.943282347242821939e+06,1.496480202459155896e-03,1.403754661941527962e-03,1.034562976390582039e-03,7.317941740197842805e-04,5.405476188985113787e-04,4.471477046531410196e-04,4.120100556704374244e-04
8.128305161640995182e+06,1.496574001981334015e-03,1.403861164179027315e-03,1.034855335458842451e-03,7.326620777839999710e-04,5.394191877057091236e-04,4.453855933021478816e-04,4.098356552430978939e-04
8.317637711026708595e+06,1.496397749359357340e-03,1.403860561602492856e-03,1.035100354381001926e-03,7.334309974476952701e-04,5.382424208337979049e-04,4.435236643381706588e-04,4.075543086043785100e-04
8.511380382023759186e+06,1.496006028475902871e-03,1.403779554260942662e-03,1.035293365892608593e-03,7.341033144333265455e-04,5.370752635200451170e-04,4.416431742600647383e-04,4.052644246777430733e-04
8.709635899560796097e+06,1.495457212884621556e-03,1.403638176108306778e-03,1.035436715746639947e-03,7.346877409306199532e-04,5.359768198683129625e-04,4.398231903513933868e-04,4.030614423811701300e-04
8.912509381337441504e+06,1.494803427475968963e-03,1.403446696352508242e-03,1.035541152122301366e-03,7.352026568315608336e-04,5.349995125400658141e-04,4.381304157860064900e-04,4.010258831424142367e-04
9.120108393559115008e+06,1.494095147071417950e-03,1.403203808647877178e-03,1.035623453934554714e-03,7.356714294167504466e-04,5.341822211069251029e-04,4.366101579647580638e-04,3.992122909200053970e-04
9.332543007969923317e+06,1.493372323255058760e-03,1.402897599890288441e-03,1.035703001146773879e-03,7.361225644219158591e-04,5.335471016199518123e-04,4.352829271162092679e-04,3.976454313374976936e-04
9.549925860214369372e+06,1.492672714186464534e-03,1.402510221959142730e-03,1.035802350624535212e-03,7.365906540459444315e-04,5.331042492678003675e-04,4.341502139853349942e-04,3.963253200955349281e-04
9.772372209558112547e+06,1.492020983917461546e-03,1.402021003905785674e-03,1.035941080643926942e-03,7.371093853829910423e-04,5.328487119762247669e-04,4.331939296152275266e-04,3.952270223125299185e-04
1.000000000000000000e+07,1.491437268940072440e-03,1.401417041018178508e-03,1.036133964940873578e-03,7.377072366744387173e-04,5.327636192862232221e-04,4.323810844097621857e-04,3.943065243600628322e-04
1.023292992280753702e+07,1.490932203327862294e-03,1.400697026582684631e-03,1.036388179732310698e-03,7.384064591168993828e-04,5.328256020836416324e-04,4.316734284685486579e-04,3.935114252067200202e-04
1.047128548050898500e+07,1.490510108665594547e-03,1.399877498363876534e-03,1.036701556084909789e-03,7.392203121866824976e-04,5.330065107195330019e-04,4.310299390840860293e-04,3.927853056903976244e-04
1.071519305237604864e+07,1.490165787365891129e-03,1.398991935149447498e-03,1.037059680556583208e-03,7.401489632502610645e-04,5.332741518930552392e-04,4.304104664700514359e-04,3.920730512400434566e-04
1.096478196143182926e+07,1.489884908625000890e-03,1.398088888362046707e-03,1.037440054195226799e-03,7.411841470785025723e-04,5.335962543704797631e-04,4.297792456840595016e-04,3.913259031407306972e-04
1.122018454301965237e+07,1.489646954576312162e-03,1.397228995865689967e-03,1.037814021386537040e-03,7.423081484456510708e-04,5.339399662543330410e-04,4.291060399580642090e-04,3.905035068174192480e-04
1.148153621496884152e+07,1.489426777803390996e-03,1.396471173261710358e-03,1.038151400285780178e-03,7.434991394162906910e-04,5.342761160004233295e-04,4.283690612847322848e-04,3.895775748629299912e-04
1.174897554939530231e+07,1.489196773692403686e-03,1.395867799597135970e-03,1.038428099574377267e-03,7.447322211108440551e-04,5.345775616014779427e-04,4.275535484208065474e-04,3.885303720174755225e-04
1.202264434617413022e+07,1.488932791835906842e-03,1.395454793294300441e-03,1.038629701474048667e-03,7.459829113923778683e-04,5.348200803435763885e-04,4.266504347958789776e-04,3.873525208714823261e-04
1.230268770812381059e+07,1.488616438019838397e-03,1.395248325863369899e-03,1.038756304027185426e-03,7.472266239697007012e-04,5.349813555049289003e-04,4.256555236170975328e-04,3.860419612362219659e-04
1.258925411794166267e+07,1.488236191062877528e-03,1.395241640055796314e-03,1.038819279404473587e-03,7.484421451266340050e-04,5.350449005151643178e-04,4.245713615002158817e-04,3.846047022470119306e-04
1.288249551693132333e+07,1.487791147294235212e-03,1.395412901568277887e-03,1.038840303658755335e-03,7.496107442720324060e-04,5.349963561194698899e-04,4.234017589274661261e-04,3.830487004675094446e-04
1.318256738556404784e+07,1.487284792983164117e-03,1.395725528778027878e-03,1.038844965983646076e-03,7.507180015469342837e-04,5.348311660235256998e-04,4.221591826103787172e-04,3.813912195307942810e-04
1.348962882591656037e+07,1.486731074489261364e-03,1.396138263695499357e-03,1.038853335939564750e-03,7.517506276357556819e-04,5.345529260577991165e-04,4.208601098843952628e-04,3.796540649708291665e-04
1.380384264602886699e+07,1.486146734304918124e-03,1.396610590729955139e-03,1.038876888144785572e-03,7.526990659699327613e-04,5.341797288565992841e-04,4.195308439731027655e-04,3.778695600740090586e-04
1.412537544622755423e+07,1.485554147442570347e-03,1.397104570528778875e-03,1.038914744927381872e-03,7.535536745289795604e-04,5.337416173025120699e-04,4.182041279540368341e-04,3.760776721686785165e-04
1.445439770745928027e+07,1.484980246096607396e-03,1.397589871944178398e-03,1.038956604517830709e-03,7.543047532113690556e-04,5.332792071911301394e-04,4.169171895021573943e-04,3.743240180578908381e-04
1.479108388168207183e+07,1.484460236321150529e-03,1.398039181427807465e-03,1.038986735811667662e-03,7.549438272806339697e-04,5.328418585581682883e-04,4.157112989533137963e-04,3.726596428261363535e-04
1.513561248436207138e+07,1.484035018408699563e-03,1.398424793802030943e-03,1.038991428096517613e-03,7.554642208687603090e-04,5.324790919233252703e-04,4.146229078046755230e-04,3.711310400664442162e-04
1.548816618912479654e+07,1.483751303874388493e-03,1.398718490723659374e-03,1.038964870699215278e-03,7.558620948134572642e-04,5.322350051683215431e-04,4.136802813087029317e-04,3.697763676339485572e-04
1.584893192461110838e+07,1.483652609512704649e-03,1.398888802641474376e-03,1.038911586945955165e-03,7.561381869924212792e-04,5.321406822303973490e-04,4.128966634249286527e-04,3.686173744857691205e-04
1.621810097358933091e+07,1.483774103743992333e-03,1.398903580492178150e-03,1.038846726338584284e-03,7.563001484191655271e-04,5.322106187245049819e-04,4.122685004113492164e-04,3.676567127214862719e-04
1.659586907437563129e+07,1.484132054089722487e-03,1.398730585267519500e-03,1.038791070784647955e-03,7.563612463193098833e-04,5.324422228594142409e-04,4.117750441182643469e-04,3.668764917935848891e-04
1.698243652461745963e+07,1.484716977489490466e-03,1.398349872211134600e-03,1.038763217971831613e-03,7.563391426097179496e-04,5.328168985803567997e-04,4.113824933724703325e-04,3.662428292426498288e-04
1.737800828749376163e+07,1.485492350962949390e-03,1.397753085435720841e-03,1.038774025909814996e-03,7.562545656388167505e-04,5.333049262219052324e-04,4.110480841631682547e-04,3.657093223770615468e-04
1.778279410038922727e+07,1.486399923477287922e-03,1.396955701410029522e-03,1.038821795277509747e-03,7.561255805796705635e-04,5.338711846774718810e-04,4.107274577887070613e-04,3.652258442987510846e-04
1.819700858609982580e+07,1.487364606513612904e-03,1.395997201872003005e-03,1.038892069470905835e-03,7.559698700580369003e-04,5.344827114407979529e-04,4.103823527476422282e-04,3.647469987752782966e-04
1.862087136662865803e+07,1.488317487914421608e-03,1.394940669945064597e-03,1.038958435850992866e-03,7.557990648504635733e-04,5.351092121572621112e-04,4.099817149867862652e-04,3.642335167198259920e-04
1.905460717963244393e+07,1.489198153551406353e-03,1.393864896759772209e-03,1.038991551700802407e-03,7.556208792942906236e-04,5.357286655564001037e-04,4.095063620387195524e-04,3.636579172896431465e-04
1.949844599758041650e+07,1.489974093075233964e-03,1.392856040547427220e-03,1.038961983687870664e-03,7.554405850073239595e-04,5.363272024736740742e-04,4.089481447983267189e-04,3.630038242717556485e-04
1.995262314968882874e+07,1.490638702755612242e-03,1.391994146529886662e-03,1.038847324643141223e-03,7.552592764253116637e-04,5.368958392150963025e-04,4.083070587477395891e-04,3.622637198612978877e-04
2.041737944669531658e+07,1.491208032140894707e-03,1.391341101631264317e-03,1.038635667410534816e-03,7.550764775020571331e-04,5.374294891972755369e-04,4.075875547734486961e-04,3.614341695864627612e-04
2.089296130854040757e+07,1.491712724174739562e-03,1.390932393052479992e-03,1.038328014602738977e-03,7.548902373712785890e-04,5.379235278313907300e-04,4.067959049884341239e-04,3.605142134497355184e-04
2.137962089502232522e+07,1.492184717667529919e-03,1.390774527906013611e-03,1.037935624503685123e-03,7.546974299545037776e-04,5.383709075189812253e-04,4.059353409328188235e-04,3.595001867327479272e-04
2.187761623949551955e+07,1.492644235939407336e-03,1.390844217207875839e-03,1.037481817430249828e-03,7.544930716374958091e-04,5.387625613169153959e-04,4.050071325668782446e-04,3.583868119337005917e-04
2.238721138568337634e+07,1.493095402196213672e-03,1.391096810251334212e-03,1.036997592589052920e-03,7.542721029775248951e-04,5.390856084903172894e-04,4.040086335949596183e-04,3.571656847124731349e-04
2.290867652767769992e+07,1.493521281259697648e-03,1.391476025273788051e-03,1.036517355929759878e-03,7.540290408379620541e-04,5.393255998474110044e-04,4.029343705033593039e-04,3.558264796686757148e-04
2.344228815319917724e+07,1.493889911680733274e-03,1.391921554669623340e-03,1.036076983166391756e-03,7.537617773979341483e-04,5.394688710607225537e-04,4.017792984232156127e-04,3.543605602647670501e-04
2.398832919019494951e+07,1.494161168689593470e-03,1.392379505057819798e-03,1.035708567919134447e-03,7.534717574097316364e-04,5.395056851521596360e-04,4.005407098855014126e-04,3.527627976146257768e-04
2.454708915685033426e+07,1.494296329724655557e-03,1.392808590929103980e-03,1.035439313202647605e-03,7.531688670268423804e-04,5.394363603630564696e-04,3.992249219436467492e-04,3.510391954031589156e-04
2.511886431509582326e+07,1.494271600082275244e-03,1.393181657146605641e-03,1.035286273710648826e-03,7.528693431443665230e-04,5.392713329020464453e-04,3.978464211321216192e-04,3.492058907738596236e-04
2.570395782768864557e+07,1.494079750302109225e-03,1.393484242422031840e-03,1.035256172899409440e-03,7.525967798294417059e-04,5.390333995794616010e-04,3.964315016612165142e-04,3.472935724368533274e-04
2.630267991895381361e+07,1.493737784621854657e-03,1.393713580972987583e-03,1.035345017992707166e-03,7.523772948398752079e-04,5.387551276378033495e-04,3.950152768456509757e-04,3.453446203788243540e-04
2.691534803926913813e+07,1.493282806398386724e-03,1.393875698787940204e-03,1.035541117654567361e-03,7.522376341211199809e-04,5.384766690136680040e-04,3.936412319258242700e-04,3.434125253229344289e-04
2.754228703338163346e+07,1.492768174155270720e-03,1.393979507051391811e-03,1.035828027967716173e-03,7.522002857821698078e-04,5.382396192347698328e-04,3.923541154984260676e-04,3.415544040901414917e-04
2.818382931264449283e+07,1.492253634228194945e-03,1.394036157822758958e-03,1.036186544975313496e-03,7.522782589728974848e-04,5.380809154336354963e-04,3.911956165475464673e-04,3.398257870906906718e-04
2.884031503126611561e+07,1.491793852027591648e-03,1.394054805193882529e-03,1.036598600216338774e-03,7.524748410576360177e-04,5.380288033562993094e-04,3.901986659672109772e-04,3.382735354558073977e-04
2.951209226666390151e+07,1.491429845134920875e-03,1.394041553284898526e-03,1.037045189323224743e-03,7.527795914543874978e-04,5.380976650128864143e-04,3.893824645052568699e-04,3.369298583838624970e-04
3.019951720402019098e+07,1.491181378128966784e-03,1.393996231925215571e-03,1.037508293191775899e-03,7.531726007308908993e-04,5.382897307687698873e-04,3.887527732560859734e-04,3.358110994483302003e-04
3.090295432513592020e+07,1.491047978224213774e-03,1.393914360965597043e-03,1.037968780113921385e-03,7.536249753474142093e-04,5.385945316712704729e-04,3.883003904884353751e-04,3.349154953194099734e-04
3.162277660168379173e+07,1.491008220757273836e-03,1.393789670374256853e-03,1.038402874934656961e-03,7.541033807350006014e-04,5.389928753798792259e-04,3.880037599400773833e-04,3.342248155529594657e-04
3.235936569296281040e+07,1.491035440343102189e-03,1.393617192726815616e-03,1.038785811796255620e-03,7.545738169634296595e-04,5.394602233336338827e-04,3.878318349966834982e-04,3.337075783351561137e-04
3.311311214825907722e+07,1.491101276290648881e-03,1.393397750894335638e-03,1.039087638984165446e-03,7.550044067926648577e-04,5.399706778048784898e-04,3.877484564245138945e-04,3.333234602824378763e-04
3.388441561392020434e+07,1.491192390183030108e-03,1.393142350254603524e-03,1.039280435689555679e-03,7.553686030547074846e-04,5.404991935784819691e-04,3.877151209694393373e-04,3.330264634109373289e-04
3.467368504525309801e+07,1.491312672479934431e-03,1.392874210235738866e-03,1.039341158832473916e-03,7.556482214204623005e-04,5.410252206455987882e-04,3.876956517929583314e-04,3.327710016618059359e-04
3.548133892335760593e+07,1.491482077733083562e-03,1.392623486818544629e-03,1.039254169332649120e-03,7.558324686407956678e-04,5.415322916402993177e-04,3.876578449471330587e-04,3.325143654947163691e-04
3.630780547701017559e+07,1.491733060518112084e-03,1.392425914883854742e-03,1.039014480970919772e-03,7.559203589526938350e-04,5.420103384905202229e-04,3.875772231819522005e-04,3.322221251179093243e-04
3.715352290971727669e+07,1.492094452432940520e-03,1.392312016535617644e-03,1.038628949001359257e-03,7.559186625807368673e-04,5.424543757623731966e-04,3.874376998354361001e-04,3.318701489072001069e-04
3.801893963205612451e+07,1.492577469042874125e-03,1.392300345014466827e-03,1.038115797723495812e-03,7.558404394394667219e-04,5.428640249823182959e-04,3.872314145713239182e-04,3.314451592837031795e-04
3.890451449942804873e+07,1.493168095692861200e-03,1.392392776003221859e-03,1.037501914974146931e-03,7.557031425120528702e-04,5.432438994055676035e-04,3.869592099479880645e-04,3.309462842318603099e-04
3.981071705534969270e+07,1.493819520433621942e-03,1.392570781685439343e-03,1.036820149842310364e-03,7.555268209215412105e-04,5.436012210780239448e-04,3.866269003531303157e-04,3.303804095540860842e-04
4.073802778041122109e+07,1.494458152581000510e-03,1.392798598016400501e-03,1.036107164797176426e-03,7.553307934595036334e-04,5.439453912541294608e-04,3.862442961851850448e-04,3.297608316487789367e-04
4.168693834703346342e+07,1.494995606538046615e-03,1.393032002469454323e-03,1.035399300881440854e-03,7.551320258491072985e-04,5.442868052831314639e-04,3.858207428915353321e-04,3.291009041426570412e-04
4.265795188015934080e+07,1.495348405764371615e-03,1.393226934659726147e-03,1.034733274007559618e-03,7.549428562445172205e-04,5.446344142718670314e-04,3.853635807575812432e-04,3.284114175873610901e-04
4.365158322401665151e+07,1.495453780388944108e-03,1.393347513893609382e-03,1.034142521995914206e-03,7.547714607447365267e-04,5.449946591610792691e-04,3.848755089597348349e-04,3.276954924162334658e-04
4.466835921509634703e+07,1.495285803809709175e-03,1.393376252785206819e-03,1.033655935026020663e-03,7.546210881073520593e-04,5.453710558175936095e-04,3.843578014778677903e-04,3.269517315700135734e-04
4.570881896148751676e+07,1.494857605019179331e-03,1.393312640698055873e-03,1.033294768490783302e-03,7.544927688284539706e-04,5.457613988918939840e-04,3.838093878121190991e-04,3.261729138669467506e-04
4.677351412871981412e+07,1.494220393167488030e-03,1.393176000016236237e-03,1.033070108170285745e-03,7.543852909806897334e-04,5.461591040524569176e-04,3.832318116609629861e-04,3.253520032384772469e-04
4.786300923226380348e+07,1.493441365441050767e-03,1.392998571601725263e-03,1.032979491946525675e-03,7.542979711379755019e-04,5.465523467352631764e-04,3.826305892587538934e-04,3.244858604760939773e-04
4.897788193684456497e+07,1.492590540543584738e-03,1.392820679185996632e-03,1.033006100680920573e-03,7.542323990574734517e-04,5.469251159803068191e-04,3.820175778680665068e-04,3.235787498772617777e-04
5.011872336272714287e+07,1.491716225440125037e-03,1.392682177081171245e-03,1.033119568576607982e-03,7.541920178551618937e-04,5.472584705840457002e-04,3.814100309388110789e-04,3.226440973923246427e-04
5.128613839913658798e+07,1.490834947314365966e-03,1.392617430016384770e-03,1.033280641689139027e-03,7.541828598295011610e-04,5.475354722541997572e-04,3.808309030564094614e-04,3.217052599841271465e-04
5.248074602497733384e+07,1.489925970224071023e-03,1.392654226427426185e-03,1.033445891158318386e-03,7.542112185203704924e-04,5.477417377341191546e-04,3.803039130681933402e-04,3.207915518994004875e-04
5.370317963702532649e+07,1.488943210733818800e-03,1.392807993620536790e-03,1.033576367525500510e-03,7.542811718832158688e-04,5.478700631839587137e-04,3.798513474733012773e-04,3.199345927603793180e-04
5.495408738576248288e+07,1.487827745183122616e-03,1.393086066121309793e-03,1.033644404430431214e-03,7.543941863484320475e-04,5.479220276809143673e-04,3.794906802966885166e-04,3.191634053805934802e-04
5.623413251903490722e+07,1.486532412727645074e-03,1.393486041544113405e-03,1.033637612621794667e-03,7.545470506317678190e-04,5.479075162033717524e-04,3.792301606368840973e-04,3.184985644482156105e-04
5.754399373371566832e+07,1.485041228478210839e-03,1.393999604739343170e-03,1.033563225607316829e-03,7.547316939160068168e-04,5.478444490882379732e-04,3.790684337131362976e-04,3.179494672759135884e-04
5.888436553555884212e+07,1.483383975408870655e-03,1.394609496076272721e-03,1.033445434569350580e-03,7.549360278030083733e-04,5.477546263371697519e-04,3.789945717935733292e-04,3.175129224248722623e-04
6.025595860743568838e+07,1.481636633667837754e-03,1.395294798578390963e-03,1.033319796630606524e-03,7.551459489246683697e-04,5.476613065251492978e-04,3.789899203715873599e-04,3.171739445772253229e-04
6.165950018614809215e+07,1.479915197582233177e-03,1.396027498922264819e-03,1.033227317005630357e-03,7.553474841551999436e-04,5.475838933348936132e-04,3.790293583946062754e-04,3.169065941452237881e-04
6.309573444801943004e+07,1.478360939246269913e-03,1.396775025106341325e-03,1.033204836939165131e-03,7.555270263466121530e-04,5.475360478103070885e-04,3.790864101983555299e-04,3.166789243292116745e-04
6.456542290346562862e+07,1.477116178372858690e-03,1.397503012356355115e-03,1.033280837382526520e-03,7.556747176249648933e-04,5.475248575288703661e-04,3.791366343562256125e-04,3.164574231032086875e-04
6.606934480075964332e+07,1.476307646587952938e-03,1.398176480388586005e-03,1.033470134340578033e-03,7.557830073697881538e-04,5.475504684070196066e-04,3.791592796519968243e-04,3.162091008573417053e-04
6.760829753919818997e+07,1.476028341102694590e-03,1.398762774063794408e-03,1.033771260935094230e-03,7.558468073200049148e-04,5.476089585387728699e-04,3.791408565556017075e-04,3.159070299605716580e-04
6.918309709189362824e+07,1.476324111307227970e-03,1.399235784466279020e-03,1.034170871322681595e-03,7.558640996774962633e-04,5.476938439093150717e-04,3.790753134805410979e-04,3.155324674176715038e-04
7.079457843841373920e+07,1.477193574038890116e-03,1.399579066269549931e-03,1.034644103598645649e-03,7.558346364007885541e-04,5.477991485880987117e-04,3.789647963542459733e-04,3.150774778415478842e-04
7.244359600749890506e+07,1.478590187908634295e-03,1.399784601037838043e-03,1.035162748519860738e-03,7.557606098264613159e-04,5.479202232945147404e-04,3.788176762104633719e-04,3.145451525097520649e-04
7.413102413009162247e+07,1.480425112640848528e-03,1.399854905410530693e-03,1.035697618672266332e-03,7.556471530380113244e-04,5.480539089365737450e-04,3.786469089020650541e-04,3.139500081987720796e-04
7.585775750291851163e+07,1.482580203276364543e-03,1.399801867849918662e-03,1.036224115225715340e-03,7.555028808329906573e-04,5.481972493305983189e-04,3.784672953062878393e-04,3.133146522086038312e-04
7.762471166286927462e+07,1.484916372187259498e-03,1.399645990304840661e-03,1.036722735855330566e-03,7.553392095091236453e-04,5.483456048433048855e-04,3.782930121237275097e-04,3.126676469310919011e-04
7.943282347242821753e+07,1.487283541629496296e-03,1.399413819380307920e-03,1.037180023316553942e-03,7.551710196111520142e-04,5.484922416559658877e-04,3.781351852937079325e-04,3.120382322638648215e-04
8.128305161640995741e+07,1.489533080380112855e-03,1.399138085997859082e-03,1.037590166789320980e-03,7.550151821294267141e-04,5.486284079668172359e-04,3.780015269325521588e-04,3.114530793568502480e-04
8.317637711026708782e+07,1.491529108769137479e-03,1.398855939693264237e-03,1.037948686194678028e-03,7.548881046522093160e-04,5.487438591804361891e-04,3.778945264142818863e-04,3.109310544707063421e-04
8.511380382023759186e+07,1.493160139492715442e-03,1.398605892571626449e-03,1.038253437658102733e-03,7.548046501441453126e-04,5.488300771879810929e-04,3.778126483755626518e-04,3.104812975372300268e-04
8.709635899560795724e+07,1.494347494495445279e-03,1.398426116112811346e-03,1.038500033972277175e-03,7.547756301123592724e-04,5.488824475486431048e-04,3.777510724237350412e-04,3.101020242401356488e-04
8.912509381337440014e+07,1.495054192363992791e-03,1.398347818493400532e-03,1.038680675972718280e-03,7.548057536484198155e-04,5.489022681597262874e-04,3.777035751840128442e-04,3.097818699719762613e-04
9.120108393559114635e+07,1.495288153057029723e-03,1.398393776828339230e-03,1.038783277958648223e-03,7.548932505550948711e-04,5.488991311691776695e-04,3.776642902763023926e-04,3.095024956894489249e-04
9.332543007969924808e+07,1.495098332698517650e-03,1.398568546685028400e-03,1.038792695953687662e-03,7.550285156965884413e-04,5.488890627935005383e-04,3.776289067453721159e-04,3.092423308634326714e-04
9.549925860214368999e+07,1.494568307534631380e-03,1.398859196671638737e-03,1.038693811568202003e-03,7.551965182650832720e-04,5.488944016514336497e-04,3.775962918030266826e-04,3.089815417822201087e-04
9.772372209558111429e+07,1.493805536147007609e-03,1.399234989747420374e-03,1.038475745845454917e-03,7.553771475902484010e-04,5.489392530895306939e-04,3.775678954843959844e-04,3.087046158716202806e-04
1.000000000000000000e+08,1.492923473812812719e-03,1.399646678141527574e-03,1.038137231682087318e-03,7.555478994167821221e-04,5.490458561837633852e-04,3.775472856178340125e-04,3.084023419984971144e-04
1.023292992280753702e+08,1.492031899525750544e-03,1.400036415682277564e-03,1.037692938760812139e-03,7.556855431620202162e-04,5.492311186532925545e-04,3.775392991663475430e-04,3.080730314588621703e-04
1.047128548050898463e+08,1.491221239493616168e-03,1.400344321265574454e-03,1.037174561254055683e-03,7.557699043733805393e-04,5.495037972724127083e-04,3.775488740935211535e-04,3.077213694303698168e-04
1.071519305237604827e+08,1.490555907872888374e-03,1.400518259091718034e-03,1.036630120493142997e-03,7.557854123053695623e-04,5.498617869078940021e-04,3.775803157390330905e-04,3.073565304272087777e-04
1.096478196143182814e+08,1.490072194947644887e-03,1.400520917786555889e-03,1.036120388843561483e-03,7.557242879891530769e-04,5.502923573463361926e-04,3.776368196561995629e-04,3.069899859615910420e-04
1.122018454301965237e+08,1.489778736355349287e-03,1.400337479943291686e-03,1.035710977025566153e-03,7.555865775987409029e-04,5.507731364364195151e-04,3.777213673473382824e-04,3.066346360600856425e-04
1.148153621496884078e+08,1.489660370385926863e-03,1.399972761454368071e-03,1.035462354213206090e-03,7.553824374532436313e-04,5.512734922252245746e-04,3.778358457149127905e-04,3.063010292073146609e-04
1.174897554939530343e+08,1.489685256496193783e-03,1.399455761541744999e-03,1.035418975646439045e-03,7.551295260284546272e-04,5.517590834109409965e-04,3.779832575247674912e-04,3.059988979008631789e-04
1.202264434617413133e+08,1.489809390031431773e-03,1.398830574766542299e-03,1.035603709195791460e-03,7.548520832927539627e-04,5.521944829665839270e-04,3.781670056334080735e-04,3.057353859460606592e-04
1.230268770812381059e+08,1.489980202222473266e-03,1.398153765197474247e-03,1.036011588162838188e-03,7.545773729125026174e-04,5.525484611845044676e-04,3.783910924565695301e-04,3.055156851365314571e-04
1.258925411794166118e+08,1.490145901032302383e-03,1.397484671770677983e-03,1.036610109793972834e-03,7.543314296054023710e-04,5.527971594408185663e-04,3.786587209477495575e-04,3.053428979685647994e-04
1.288249551693132222e+08,1.490256026945597145e-03,1.396880904752581965e-03,1.037345407294229006e-03,7.541353188530545981e-04,5.529270296783729728e-04,3.789713841006093651e-04,3.052182202914123944e-04
1.318256738556404710e+08,1.490269498540868539e-03,1.396388184548451967e-03,1.038147056568026853e-03,7.540030170321377961e-04,5.529363641729369977e-04,3.793272322694304639e-04,3.051409908964022801e-04
1.348962882591656148e+08,1.490156905711505220e-03,1.396039454104253509e-03,1.038939258460721583e-03,7.539386972222446781e-04,5.528358575430085018e-04,3.797204087745628676e-04,3.051078405020675129e-04
1.380384264602886736e+08,1.489904280887220179e-03,1.395850499759697079e-03,1.039649093559210204e-03,7.539380840618962283e-04,5.526456556899758850e-04,3.801403684725617100e-04,3.051130258324280791e-04
1.412537544622755349e+08,1.489517781583951954e-03,1.395820942743221469e-03,1.040216676195654865e-03,7.539888277682273675e-04,5.523933941609167775e-04,3.805729294122065670e-04,3.051481619044265920e-04
1.445439770745927989e+08,1.489016011161146350e-03,1.395937692520077614e-03,1.040598186818011365e-03,7.540745774533039007e-04,5.521094124148849666e-04,3.810022635945621615e-04,3.052032492890856697e-04
1.479108388168207109e+08,1.488428497844764518e-03,1.396179026361436468e-03,1.040773282371601624e-03,7.541778636950421076e-04,5.518232333430351123e-04,3.814141275287684743e-04,3.052684917090181527e-04
1.513561248436207175e+08,1.487790470628079812e-03,1.396521495475326093e-03,1.040744243587984333e-03,7.542829197043054426e-04,5.515592631567312921e-04,3.817965611392460734e-04,3.053341247905419823e-04
1.548816618912479579e+08,1.487134662585636946e-03,1.396941588127125411e-03,1.040534949305654128e-03,7.543781587068644837e-04,5.513339183453421421e-04,3.821434918556434980e-04,3.053932620227533699e-04
1.584893192461110950e+08,1.486493868640336715e-03,1.397419468396348405e-03,1.040186120799003631e-03,7.544555707103667817e-04,5.511548511496800222e-04,3.824548418588967838e-04,3.054425211930420739e-04
1.621810097358933091e+08,1.485892153126500137e-03,1.397936482307278331e-03,1.039749599061154384e-03,7.545119692718542121e-04,5.510210085822198501e-04,3.827354469069608068e-04,3.054810857314465980e-04
1.659586907437562943e+08,1.485354127683668254e-03,1.398475015858669348e-03,1.039280233343407162e-03,7.545469799908939177e-04,5.509241089748199982e-04,3.829934880807915327e-04,3.055101862895029689e-04
1.698243652461746037e+08,1.484897974461359691e-03,1.399012113216911582e-03,1.038829446548499361e-03,7.545626796298948594e-04,5.508521055097856996e-04,3.832386369060349573e-04,3.055326932739809353e-04
1.737800828749376237e+08,1.484545317875814955e-03,1.399518188593112901e-03,1.038441091919458130e-03,7.545622782439701448e-04,5.507908753792897837e-04,3.834779284427373112e-04,3.055498684638407298e-04
1.778279410038922727e+08,1.484316824043633090e-03,1.399954414673860482e-03,1.038145149436032859e-03,7.545496809045820416e-04,5.507282219261584429e-04,3.837150003606947316e-04,3.055615652667493533e-04
1.819700858609982431e+08,1.484231710297177331e-03,1.400275237568574275e-03,1.037961237261911729e-03,7.545317292981679885e-04,5.506557773268881250e-04,3.839489766000046995e-04,3.055654778973454955e-04
1.862087136662865579e+08,1.484305711693540038e-03,1.400432346946301398e-03,1.037896938298935251e-03,7.545166206161356285e-04,5.505701006560236727e-04,3.841743750682150233e-04,3.055571511083998021e-04
1.905460717963244319e+08,1.484552017859059594e-03,1.400380870448197142e-03,1.037952312381240421e-03,7.545143158830217456e-04,5.504726772995441244e-04,3.843836495432754715e-04,3.055319552255955076e-04
1.949844599758041501e+08,1.484971066830333445e-03,1.400084704720317699e-03,1.038120035241600235e-03,7.545364272473873042e-04,5.503697699650588219e-04,3.845682342436938404e-04,3.054861930644872984e-04
1.995262314968882799e+08,1.485554166689859006e-03,1.399522066478306632e-03,1.038387241518441738e-03,7.545931422996340074e-04,5.502704654204322848e-04,3.847216638433522827e-04,3.054188430346115837e-04
2.041737944669531584e+08,1.486277928134182831e-03,1.398690921851485081e-03,1.038736776295643175e-03,7.546922247696993304e-04,5.501849412523180608e-04,3.848408584498297304e-04,3.053326530837152100e-04
2.089296130854040980e+08,1.487104771489852198e-03,1.397607077935886623e-03,1.039144320470724052e-03,7.548359431988779745e-04,5.501231371186940215e-04,3.849273695325977954e-04,3.052343010656743830e-04
2.137962089502232373e+08,1.487979247062427325e-03,1.396310002899360438e-03,1.039581138639027484e-03,7.550200886061838234e-04,5.500942038138221515e-04,3.849880264332284979e-04,3.051342787410070922e-04
2.187761623949551880e+08,1.488836282074421005e-03,1.394854311004753693e-03,1.040012809312111132e-03,7.552334395864908085e-04,5.501039799950585476e-04,3.850327421024199296e-04,3.050442788440836488e-04
2.238721138568337858e+08,1.489601849615628838e-03,1.393310804327001738e-03,1.040403702085679165e-03,7.554598834074830078e-04,5.501562273967504054e-04,3.850738387790260441e-04,3.049760996631612842e-04
2.290867652767769992e+08,1.490204231544110672e-03,1.391758646701861434e-03,1.040720420396970894e-03,7.556802268061216287e-04,5.502516797360635249e-04,3.851234684342133671e-04,3.049389541623019986e-04
2.344228815319917798e+08,1.490583711060132401e-03,1.390279470819013024e-03,1.040937316591176477e-03,7.558762475723414774e-04,5.503873311584070666e-04,3.851914029295663996e-04,3.049381062207996121e-04
2.398832919019494653e+08,1.490700478224456530e-03,1.388952361580035383e-03,1.041038253405288279e-03,7.560325891673106563e-04,5.505579025149504903e-04,3.852835325740918597e-04,3.049734398115776148e-04
2.454708915685033500e+08,1.490538767630481334e-03,1.387845395393804034e-03,1.041019398245813729e-03,7.561385447516818636e-04,5.507545700482274591e-04,3.854005970618107346e-04,3.050395438763573125e-04
2.511886431509582102e+08,1.490107334129762333e-03,1.387010219453061995e-03,1.040887772145002773e-03,7.561893793541429269e-04,5.509667881494780374e-04,3.855380103625179124e-04,3.051266986825976364e-04
2.570395782768864632e+08,1.489439195233861800e-03,1.386478429182277840e-03,1.040659958812588989e-03,7.561859931743340453e-04,5.511821671737857694e-04,3.856869018325651075e-04,3.052231416253959554e-04
2.630267991895381510e+08,1.488579657690608429e-03,1.386257512080946771e-03,1.040357961501826075e-03,7.561329872729706959e-04,5.513880136094754039e-04,3.858354279973192345e-04,3.053169103183783241e-04
2.691534803926913738e+08,1.487581279848590021e-03,1.386332937559688408e-03,1.040007010658184098e-03,7.560392932655853352e-04,5.515728636059745579e-04,3.859710889106641855e-04,3.053983337113687249e-04
2.754228703338163495e+08,1.486493970486229112e-03,1.386669861395685346e-03,1.039630780348439233e-03,7.559160083600594210e-04,5.517276379199492981e-04,3.860825518150075818e-04,3.054617947290989713e-04
2.818382931264449358e+08,1.485362156653765751e-03,1.387221468223646384e-03,1.039249438443245804e-03,7.557753628387643306e-04,5.518469290761902641e-04,3.861617557868218982e-04,3.055063850893578476e-04
2.884031503126611710e+08,1.484223042633408098e-03,1.387935843385411936e-03,1.038877502980382070e-03,7.556313031241320127e-04,5.519289230519597690e-04,3.862052082356418167e-04,3.055356732291162345e-04
2.951209226666390300e+08,1.483105259361080976e-03,1.388765625018370748e-03,1.038522761067134934e-03,7.554973293837065557e-04,5.519756204389138004e-04,3.862142332419695335e-04,3.055567842813961877e-04
3.019951720402019024e+08,1.482036889036592118e-03,1.389668238629954491e-03,1.038187683355092225e-03,7.553857793337495716e-04,5.519911817702281495e-04,3.861947063222735330e-04,3.055783444363522499e-04
3.090295432513592243e+08,1.481042471960610906e-03,1.390616070799609999e-03,1.037868357742190856e-03,7.553073972058883898e-04,5.519809330110628156e-04,3.861565057263357213e-04,3.056093415331197997e-04
3.162277660168379545e+08,1.480152385022361419e-03,1.391591944509966297e-03,1.037557069027552053e-03,7.552694107612842886e-04,5.519494662947948063e-04,3.861116539624661736e-04,3.056570629092026183e-04
3.235936569296280742e+08,1.479398657757744579e-03,1.392585352709827494e-03,1.037244313674607872e-03,7.552753294274747956e-04,5.518996451928816606e-04,3.860733174982416884e-04,3.057268318715025972e-04
3.311311214825907946e+08,1.478814049418658138e-03,1.393588900856944238e-03,1.036921367072143191e-03,7.553255819832176360e-04,5.518329317134258510e-04,3.860540746193621628e-04,3.058211609406154470e-04
3.388441561392020583e+08,1.478431236271404671e-03,1.394592641960861043e-03,1.036582938193056098e-03,7.554169602156030668e-04,5.517493432709677818e-04,3.860648209028655223e-04,3.059403628825367247e-04
3.467368504525309801e+08,1.478276296062853642e-03,1.395579171556378785e-03,1.036229089997152365e-03,7.555456845532589581e-04,5.516490436596124683e-04,3.861131082106232363e-04,3.060826411086937492e-04
3.548133892335760593e+08,1.478361724767031198e-03,1.396524760617471684e-03,1.035865583223274109e-03,7.557053784078677193e-04,5.515331110691020422e-04,3.862026842815112146e-04,3.062443958677128005e-04
3.630780547701017857e+08,1.478682570900533922e-03,1.397399192656354318e-03,1.035503190470236272e-03,7.558908237861778918e-04,5.514054726405624674e-04,3.863330823554108912e-04,3.064218028385614994e-04
3.715352290971727967e+08,1.479219649464015270e-03,1.398168481339337726e-03,1.035157131994616066e-03,7.560952225493577710e-04,5.512720931773309801e-04,3.864990093891503735e-04,3.066097532354376235e-04
3.801893963205612302e+08,1.479935785746243392e-03,1.398799410881291280e-03,1.034842077681434212e-03,7.563117833269389747e-04,5.511406389210357464e-04,3.866908864951949321e-04,3.068034270368429767e-04
3.890451449942804575e+08,1.480783055493481611e-03,1.399261836306774000e-03,1.034570961652429193e-03,7.565317032008822464e-04,5.510194544863535309e-04,3.868962321329985502e-04,3.069981374952109130e-04
3.981071705534968972e+08,1.481708112338606933e-03,1.399532937077581102e-03,1.034353352887194735e-03,7.567454915558079588e-04,5.509157366882164175e-04,3.870996415429279547e-04,3.071894296174599095e-04
4.073802778041121960e+08,1.482659149623550415e-03,1.399598363074722575e-03,1.034194750631247696e-03,7.569426912401262591e-04,5.508343130353275229e-04,3.872863124569183896e-04,3.073741460494439841e-04
4.168693834703346491e+08,1.483590216431335653e-03,1.399452362567401697e-03,1.034095072335263930e-03,7.571138627853401474e-04,5.507767393360946248e-04,3.874424601367371926e-04,3.075503938402753554e-04
4.265795188015934229e+08,1.484462055250612223e-03,1.399100656670071961e-03,1.034053494115320330e-03,7.572506674193540521e-04,5.507423247403416119e-04,3.875585740266452596e-04,3.077187307760182681e-04
4.365158322401665449e+08,1.485244180976682789e-03,1.398563230663717747e-03,1.034068160795342719e-03,7.573476605650663078e-04,5.507284100226263147e-04,3.876299338752696075e-04,3.078813744441005382e-04
4.466835921509634852e+08,1.485908718693605690e-03,1.397869927838447501e-03,1.034139373812717651e-03,7.574023814192582752e-04,5.507320004120086010e-04,3.876580681200240876e-04,3.080426064151096043e-04
4.570881896148751974e+08,1.486434008043888274e-03,1.397065294360191456e-03,1.034270105621455920e-03,7.574149377325993440e-04,5.507507287898734177e-04,3.876503094696029015e-04,3.082079254394754441e-04
4.677351412871981263e+08,1.486795644155259688e-03,1.396205699096333963e-03,1.034464394373157308e-03,7.573871869415648665e-04,5.507832096916573774e-04,3.876183409785126789e-04,3.083829341040029721e-04
4.786300923226380348e+08,1.486974126999195730e-03,1.395358658082057786e-03,1.034725938153864717e-03,7.573210428225882846e-04,5.508295939553153452e-04,3.875766625421478168e-04,3.085721150140864296e-04
4.897788193684456348e+08,1.486950738851449327e-03,1.394594027494278641e-03,1.035055539392169604e-03,7.572187402956505591e-04,5.508906396373542107e-04,3.875399370098063924e-04,3.087777720916972594e-04
5.011872336272714734e+08,1.486718994813175567e-03,1.393983392781692051e-03,1.035447790984566794e-03,7.570809552223681455e-04,5.509667790207330770e-04,3.875206211987366318e-04,3.089989359423870674e-04
5.128613839913658500e+08,1.486284743191276141e-03,1.393587504498809432e-03,1.035888172449822651e-03,7.569085144056606840e-04,5.510571755475811165e-04,3.875268103954877656e-04,3.092310879418410188e-04
5.248074602497733831e+08,1.485674078716804104e-03,1.393449665553729913e-03,1.036352652505660114e-03,7.567016208069672796e-04,5.511593834552771468e-04,3.875619240547994462e-04,3.094671931923105752e-04
5.370317963702532053e+08,1.484937137471094813e-03,1.393589653557495865e-03,1.036811827232111917e-03,7.564632188443102655e-04,5.512684490485173861e-04,3.876238065822175459e-04,3.096981292479272091e-04
5.495408738576247692e+08,1.484143967848764508e-03,1.393996177911974426e-03,1.037230960216289606e-03,7.561985668411515173e-04,5.513776770370058073e-04,3.877058462448894458e-04,3.099144316050820246e-04
5.623413251903491020e+08,1.483383551213062184e-03,1.394632682199842223e-03,1.037576589291191488e-03,7.559170233759801268e-04,5.514803065410483216e-04,3.877989067311987128e-04,3.101084668267163006e-04
5.754399373371566534e+08,1.482755008019489033e-03,1.395436894488294530e-03,1.037820060007054943e-03,7.556313982255693715e-04,5.515692239815333164e-04,3.878925304212683012e-04,3.102750801961918570e-04
5.888436553555884361e+08,1.482353970858438837e-03,1.396335543431492365e-03,1.037942286093107786e-03,7.553579834235540826e-04,5.516391940289269670e-04,3.879767758157210192e-04,3.104124330359597740e-04
6.025595860743569136e+08,1.482258830190840305e-03,1.397252047714320428e-03,1.037934343021363172e-03,7.551145766696559097e-04,5.516880514030579651e-04,3.880439192865180816e-04,3.105220587486429737e-04
6.165950018614809513e+08,1.482518606281832407e-03,1.398120472142628905e-03,1.037800255749876752e-03,7.549196142364849715e-04,5.517161673274139158e-04,3.880889288795844982e-04,3.106078313105725339e-04
6.309573444801943302e+08,1.483144201941571797e-03,1.398895317463586495e-03,1.037556620979149420e-03,7.547884685059854694e-04,5.517270652803236931e-04,3.881101234642279863e-04,3.106747997974558984e-04
6.456542290346562862e+08,1.484098201569388235e-03,1.399554343400804656e-03,1.037230082963080946e-03,7.547331112017436131e-04,5.517252542971775881e-04,3.881087379510296206e-04,3.107278606564395709e-04
6.606934480075964928e+08,1.485300107664734061e-03,1.400100239388380689e-03,1.036854065168389162e-03,7.547598551019272291e-04,5.517160383402004275e-04,3.880883112215411886e-04,3.107704564344718505e-04
6.760829753919818401e+08,1.486633502921789942e-03,1.400553065620876048e-03,1.036466770292205231e-03,7.548689696277378122e-04,5.517033093593045169e-04,3.880542744283183758e-04,3.108043531740285704e-04
6.918309709189362526e+08,1.487960852448331518e-03,1.400944155155894964e-03,1.036105736751587745e-03,7.550541177285902345e-04,5.516886921770520515e-04,3.880126774813236700e-04,3.108294192853734987e-04
7.079457843841372728e+08,1.489141364874608858e-03,1.401304756096960783e-03,1.035805776677917829e-03,7.553033996936648047e-04,5.516712582179813910e-04,3.879696177125778640e-04,3.108444577183170320e-04
7.244359600749890804e+08,1.490050146526841150e-03,1.401660849948774658e-03,1.035596081563826829e-03,7.556001692612427604e-04,5.516479621686317140e-04,3.879304220146415831e-04,3.108478576777457198e-04
7.413102413009161949e+08,1.490596295845570546e-03,1.402026519022317539e-03,1.035499024444737955e-03,7.559240924406490430e-04,5.516141797496547979e-04,3.878991317045459041e-04,3.108386508460740509e-04
7.585775750291851759e+08,1.490737053393190051e-03,1.402404424477767713e-03,1.035529273256346030e-03,7.562537487671685188e-04,5.515648043241866199e-04,3.878786080208494638e-04,3.108173451715620845e-04
7.762471166286927462e+08,1.490475739558157122e-03,1.402787741838556687e-03,1.035693119790863283e-03,7.565686165514600575e-04,5.514955899770227930e-04,3.878699712638876721e-04,3.107857831781080864e-04
7.943282347242821455e+08,1.489869292529670628e-03,1.403159685420394881e-03,1.035991257509020829e-03,7.568509652102169746e-04,5.514030479429579863e-04,3.878731005269668011e-04,3.107473692914210087e-04
8.128305161640994549e+08,1.489007566826391037e-03,1.403501936797846468e-03,1.036417839080199617e-03,7.570879089600566743e-04,5.512853307352077667e-04,3.878868064939200336e-04,3.107063500894863208e-04
8.317637711026709080e+08,1.488001648358051356e-03,1.403796121573376273e-03,1.036960350192332779e-03,7.572724138374089175e-04,5.511427894145421065e-04,3.879094154102870362e-04,3.106673861911760830e-04
8.511380382023758888e+08,1.486966012346011088e-03,1.404028461719107699e-03,1.037599000011448034e-03,7.574031231994405840e-04,5.509775987453883594e-04,3.879385661336485851e-04,3.106344183094675846e-04
8.709635899560796022e+08,1.485996412167437612e-03,1.404190341163324843e-03,1.038306643994736569e-03,7.574850621944328880e-04,5.507948795497609983e-04,3.879720014069682832e-04,3.106102756330444471e-04
8.912509381337441206e+08,1.485164188559614509e-03,1.404282430891055445e-03,1.039046275842695540e-03,7.575260143297485533e-04,5.506025649217698159e-04,3.880074517786136516e-04,3.105963039766109239e-04
9.120108393559114933e+08,1.484505657668667685e-03,1.404313364256369124e-03,1.039774160658513222e-03,7.575376898081964249e-04,5.504116475506514458e-04,3.880423630922506654e-04,3.105918394438702450e-04
9.332543007969924212e+08,1.484027210795552196e-03,1.404299813075150305e-03,1.040440515089938482e-03,7.575311475590729062e-04,5.502347648251473648e-04,3.880743703851820769e-04,3.105945966405642940e-04
9.549925860214369297e+08,1.483709402313602294e-03,1.404261817617864219e-03,1.040995856168281742e-03,7.575167384804226082e-04,5.500858203819541719e-04,3.881010276758126132e-04,3.106013725092893413e-04
9.772372209558111429e+08,1.483522866733839353e-03,1.404220871212707956e-03,1.041394562419315937e-03,7.575024101304173247e-04,5.499779112513713403e-04,3.881201703388643693e-04,3.106083941181982870e-04
1.000000000000000000e+09,1.483438515872694072e-03,1.404195913345622666e-03,1.041603705393280349e-03,7.574937584448617443e-04,5.499212429126163273e-04,3.881301607619764703e-04,3.106127549896240824e-04


==> anc/fig8_L_heisenbergtime.csv <==
1.200000000000000000e+01,6.902131228652473283e+02
1.600000000000000000e+01,1.642202303499505888e+03
2.000000000000000000e+01,3.216849182269911580e+03
2.400000000000000000e+01,5.576784126248615394e+03
2.800000000000000000e+01,8.875690227106390012e+03
3.200000000000000000e+01,1.328953959780979130e+04
3.600000000000000000e+01,1.895431341468309984e+04
4.000000000000000000e+01,2.607170285141032218e+04


==> anc/fig8_Pinf.csv <==
9.323366722259130573e-03
9.029847311859197020e-03
9.315940598564616260e-03
9.770422030632362059e-03


==> anc/fig8a_inset_L_Pbar.csv <==
1.200000000000000000e+01,4.879341015243203461e-02
1.600000000000000000e+01,3.678941018978067190e-02
2.000000000000000000e+01,3.003945103132060410e-02
2.400000000000000000e+01,2.569751264690785936e-02
2.800000000000000000e+01,2.291862345553651384e-02
3.200000000000000000e+01,2.075686542345164809e-02
3.600000000000000000e+01,1.916851622960599050e-02
4.000000000000000000e+01,1.795772340972588699e-02


==> anc/fig8a_t-unscaled_transprob-scaled.csv <==
1.047128548050899575e-02,2.508280028429427233e+01,3.604520680560833057e+01,4.778988162879511492e+01,6.046234238090222135e+01,7.282092840079933183e+01,8.658934970395516473e+01,1.005590841063114595e+02,1.146604493280174779e+02
1.096478196143185063e-02,2.508119459399373596e+01,3.604289935292490554e+01,4.778682233486669872e+01,6.045847185469808949e+01,7.281626673480425893e+01,8.658380664975577190e+01,1.005526467730062876e+02,1.146531092919337027e+02
1.148153621496882971e-02,2.507943424417133826e+01,3.604036964748554084e+01,4.778346837121179647e+01,6.045422852145731696e+01,7.281115605972209437e+01,8.657772969204367541e+01,1.005455893997215213e+02,1.146450622683297524e+02
1.202264434617413176e-02,2.507750436499497226e+01,3.603759632072092245e+01,4.777979140671101987e+01,6.044957653756188876e+01,7.280555320549458997e+01,8.657106749865138795e+01,1.005378523726840996e+02,1.146362402839042005e+02
1.258925411794167490e-02,2.507538866240529174e+01,3.603455595739890072e+01,4.777576039671599517e+01,6.044447662633272955e+01,7.279941086728911159e+01,8.656376382089690935e+01,1.005293703684038036e+02,1.146265688549867150e+02
1.318256738556407466e-02,2.507306928280463509e+01,3.603122290117998006e+01,4.777134132524927423e+01,6.043888575187118306e+01,7.279267721267460445e+01,8.655575702649332470e+01,1.005200718112271545e+02,1.146159663690250881e+02
1.380384264602885214e-02,2.507052666511314598e+01,3.602756904202016841e+01,4.776649692313663564e+01,6.043275676245204409e+01,7.278529545212596474e+01,8.654697958885569165e+01,1.005098782802478041e+02,1.146043434083348700e+02
1.445439770745927249e-02,2.506773937905889227e+01,3.602356358379169876e+01,4.776118635991177541e+01,6.042603800073570852e+01,7.277720336956527092e+01,8.653735752888866273e+01,1.004987038610374412e+02,1.145916020109269340e+02
1.513561248436207964e-02,2.506468394847513537e+01,3.601917279036025121e+01,4.775536490715808924e+01,6.041867287784236140e+01,7.276833280938015491e+01,8.652680980502580610e+01,1.004864544372753130e+02,1.145776348628094752e+02
1.584893192461113431e-02,2.506133465828068907e+01,3.601435970821511035e+01,4.774898357076374111e+01,6.041059940809900297e+01,7.275860911607510673e+01,8.651524764694723046e+01,1.004730269169701558e+02,1.145623244157108900e+02
1.659586907437560557e-02,2.505766334371577742e+01,3.600908386360139701e+01,4.774198868937072859e+01,6.040174970101651297e+01,7.274795052241368865e+01,8.650257382805200734e+01,1.004583083875562153e+02,1.145455419237048318e+02
1.737800828749375484e-02,2.505363916029722660e+01,3.600330093194728676e+01,4.773432149609232766e+01,6.039204940679670131e+01,7.273626748159091449e+01,8.648868187138182861e+01,1.004421751937021412e+02,1.145271463917115540e+02
1.819700858609983596e-02,2.504922833284379990e+01,3.599696237721656189e+01,4.772591764035624351e+01,6.038141711139353163e+01,7.272346193865138275e+01,8.647345518330662628e+01,1.004244919312287436e+02,1.145069834283462740e+02
1.905460717963247327e-02,2.504439388180539083e+01,3.599001505864872286e+01,4.771670666650982184e+01,6.036976367687272216e+01,7.270942653602553207e+01,8.645676610887720415e+01,1.004051103500532776e+02,1.144848839950400929e+02
1.995262314968879874e-02,2.503909532500937729e+01,3.598240080217583881e+01,4.770661144559328903e+01,6.035699152252414024e+01,7.269404374770880395e+01,8.643847490233427777e+01,1.003838681586018566e+02,1.144606630428148435e+02
2.089296130854039618e-02,2.503328835281579146e+01,3.597405593363168208e+01,4.769554755645504684e+01,6.034299384188614823e+01,7.267718493625774556e+01,8.641842860584637265e+01,1.003605877216452456e+02,1.144341180275395971e+02
2.187761623949553008e-02,2.502692447455134683e+01,3.596491077069159559e+01,4.768342261215256883e+01,6.032765375055078039e+01,7.265870932641756497e+01,8.639645982912691125e+01,1.003350746430179328e+02,1.144050272939344524e+02
2.290867652767772378e-02,2.501995063397204788e+01,3.595488907031189996e+01,4.767013552735340909e+01,6.031084335932808216e+01,7.263846288885713420e+01,8.637238542217008330e+01,1.003071162242142407e+02,1.143731483180472424e+02
2.398832919019489723e-02,2.501230879139054508e+01,3.594390742827253149e+01,4.765557572223300298e+01,6.029242276707450543e+01,7.261627712714988547e+01,8.634600503294956297e+01,1.002764797893838562e+02,1.143382157974055531e+02
2.511886431509579437e-02,2.500393546999886141e+01,3.593187462727549786e+01,4.763962225816815987e+01,6.027223896723626240e+01,7.259196776083651059e+01,8.631709954156744402e+01,1.002429108668422515e+02,1.142999395775690914e+02
2.630267991895381477e-02,2.499476126382464258e+01,3.591869092991993284e+01,4.762214290034582120e+01,6.025012466193749106e+01,7.256533329713954572e+01,8.628542936201418456e+01,1.002061312168324321e+02,1.142580024033818376e+02
2.754228703338166065e-02,2.498471030468683907e+01,3.590424731277077797e+01,4.760299310227394898e+01,6.022589697726895963e+01,7.253615348368983007e+01,8.625073260246530538e+01,1.001658366949942973e+02,1.142120574829091879e+02
2.884031503126605750e-02,2.497369968547107533e+01,3.588842463767169022e+01,4.758201490708948711e+01,6.019935607332311633e+01,7.250418763449079051e+01,8.621272307487046760e+01,1.001216949408106416e+02,1.141617258518155040e+02
3.019951720402016052e-02,2.496163883703185604e+01,3.587109275643729234e+01,4.755903576053953685e+01,6.017028364249387096e+01,7.246917282131829552e+01,8.617108814456263133e+01,1.000733428802558649e+02,1.141065935259117197e+02
3.162277660168379134e-02,2.494842885606549387e+01,3.585210954510913695e+01,4.753386723057918317e+01,6.013844128964488078e+01,7.243082192285180554e+01,8.612548641073335887e+01,1.000203840320184838e+02,1.140462084297519425e+02
3.311311214825911342e-02,2.493396178138817021e+01,3.583131986409552638e+01,4.750630362870382584e+01,6.010356878797643532e+01,7.238882152410813831e+01,8.607554520894451855e+01,9.996238560704031784e+01,1.139800770895829771e+02
3.467368504525316503e-02,2.491811981622254990e+01,3.580855444075402261e+01,4.747612052845698116e+01,6.006538220482248391e+01,7.234282965923311792e+01,8.602085792742978754e+01,9.989887539179281362e+01,1.139076610797410609e+02
3.630780547701013827e-02,2.490077449435298362e+01,3.578362867134915604e+01,4.744307317704597438e+01,6.002357189223791067e+01,7.229247339146358797e+01,8.596098112983341366e+01,9.982933840675308090e+01,1.138283732127498240e+02
3.801893963205612431e-02,2.488178578838488164e+01,3.575634133985659702e+01,4.740689479671262774e+01,5.997780033813955924e+01,7.223734622515904391e+01,8.589543147833543912e+01,9.975321333304613347e+01,1.137415734651238637e+02
3.981071705534973415e-02,2.486100115885695416e+01,3.572647325182436617e+01,4.736729477348779938e+01,5.992769987500575724e+01,7.217700534630158415e+01,8.582368245289035258e+01,9.966988870228831843e+01,1.136465646332106303e+02
4.168693834703354750e-02,2.483825454363972440e+01,3.569378578248763745e+01,4.732395673226506716e+01,5.987287024479524433e+01,7.211096868985345054e+01,8.574516086468251785e+01,9.957869884742842714e+01,1.135425877165772732e+02
4.365158322401661156e-02,2.481336528794878404e+01,3.565801933962022474e+01,4.727653649883390585e+01,5.981287602090344535e+01,7.203871183496471531e+01,8.565924316499197744e+01,9.947891961596258170e+01,1.134288170305188999e+02
4.570881896148751983e-02,2.478613701643888589e+01,3.561889174324650043e+01,4.722465995168946051e+01,5.974724389073037401e+01,7.195966473234221894e+01,8.556525155462082921e+01,9.936976385150391877e+01,1.133043550545183678e+02
4.786300923226385201e-02,2.475635645028971155e+01,3.557609652641117748e+01,4.716792076918440557e+01,5.967545980591280141e+01,7.187320827227985376e+01,8.546244990400987263e+01,9.925037665545717402e+01,1.131682270300821784e+02
5.011872336272722023e-02,2.472379217398278684e+01,3.552930116378199443e+01,4.710587808100651586e+01,5.959696601159872387e+01,7.177867070706608388e+01,8.535003950038351661e+01,9.911983044776613383e+01,1.130193753295883425e+02
5.248074602497725810e-02,2.468819335867941689e+01,3.547814523803926789e+01,4.703805403717863953e+01,5.951115797147730291e+01,7.167532394790555372e+01,8.522715464590021384e+01,9.897711985457104333e+01,1.128566536279145112e+02
5.495408738576245539e-02,2.464928845180506656e+01,3.542223855788149223e+01,4.696393131291887357e+01,5.941738121178153875e+01,7.156237976433297376e+01,8.509285814011549576e+01,9.882115646143356003e+01,1.126788209209534983e+02
5.754399373371569398e-02,2.460678384570498523e+01,3.536115924616896677e+01,4.688295057391579945e+01,5.931492811534998566e+01,7.143898592357362531e+01,8.494613669133764233e+01,9.865076348389115424e+01,1.124845354500681367e+02
6.025595860743578058e-02,2.456036254214572523e+01,3.529445182234764644e+01,4.679450793403000830e+01,5.920303470627180076e+01,7.130422231867372318e+01,8.478589631498319079e+01,9.846467042279856230e+01,1.122723486094389500e+02
6.309573444801933051e-02,2.450968283408851889e+01,3.522162530998668473e+01,4.669795244629983699e+01,5.908087747685857494e+01,7.115709714774534689e+01,8.461095779312188370e+01,9.826150779058551166e+01,1.120406989345565023e+02
6.606934480075957183e-02,2.445437703164428100e+01,3.514215140815142746e+01,4.659258367858880234e+01,5.894757032192483592e+01,7.099654322260887795e+01,8.442005228836589481e+01,9.803980201658271199e+01,1.117879062952322471e+02
6.918309709189363055e-02,2.439405026553234990e+01,3.505546277455511728e+01,4.647764943743905519e+01,5.880216166083008744e+01,7.082141450376175840e+01,8.421181722743406795e+01,9.779797066530701954e+01,1.115121664458557404e+02
7.244359600749898653e-02,2.432827940879693429e+01,3.496095147911842105e+01,4.635234371785804086e+01,5.864363184565867471e+01,7.063048298018969717e+01,8.398479259540152952e+01,9.753431813141861539e+01,1.112115461196338231e+02
7.585775750291835762e-02,2.425661216605033488e+01,3.485796769881532953e+01,4.621580497300679014e+01,5.847089097446582429e+01,7.042243603729322388e+01,8.373741781109436033e+01,9.724703200923704571e+01,1.108839788925469918e+02
7.943282347242813790e-02,2.417856638917398016e+01,3.474581873857339787e+01,4.606711481617143278e+01,5.828277725181455082e+01,7.019587448426864285e+01,8.346802938747107703e+01,9.693418037346795302e+01,1.105272620869426419e+02
8.317637711026708291e-02,2.409362968921699633e+01,3.462376847854095274e+01,4.590529728800159148e+01,5.807805606489929318e+01,6.994931144368831610e+01,8.317485961818157136e+01,9.659371025113520659e+01,1.101390550341506298e+02
8.709635899560805306e-02,2.400125942614325680e+01,3.449103736515782259e+01,4.572931884470293085e+01,5.785541997227492317e+01,6.968117234062165721e+01,8.285603657264607591e+01,9.622344761249358669e+01,1.097168790699821415e+02
9.120108393559096804e-02,2.390088317096254400e+01,3.434680308198871757e+01,4.553808924742000386e+01,5.761348983326876549e+01,6.938979626605699025e+01,8.250958572649018663e+01,9.582109926031986902e+01,1.092581196958700218e+02
9.549925860214358853e-02,2.379189974838281785e+01,3.419020205583333905e+01,4.533046355896323121e+01,5.735081733893984790e+01,6.907343902887700438e+01,8.213343360113242397e+01,9.538425705150135059e+01,1.087600314005825339e+02
1.000000000000000056e-01,2.367368098204654103e+01,3.402033197363636674e+01,4.510524548055449401e+01,5.706588923899651178e+01,6.873027825104843203e+01,8.172541383436670515e+01,9.491040494057537558e+01,1.082197457010279891e+02
1.047128548050899610e-01,2.354557427804151004e+01,3.383625550530397419e+01,4.486119228721468488e+01,5.675713359190019958e+01,6.835842090022077855e+01,8.128327615076931068e+01,9.439692938940125089e+01,1.076342830228548593e+02
1.096478196143185063e-01,2.340690619484267998e+01,3.363700544543674198e+01,4.459702164413519654e+01,5.642292839537423532e+01,6.795591369005104809e+01,8.080469874369191530e+01,9.384113373692946425e+01,1.070005690983445987e+02
1.148153621496882937e-01,2.325698715793967253e+01,3.342159150147607960e+01,4.431142060556371831e+01,5.606161297878179539e+01,6.752075680777470268e+01,8.028730461527563023e+01,9.324025716323704671e+01,1.063154566049577880e+02
1.202264434617413141e-01,2.309511748352778326e+01,3.318900896452738891e+01,4.400305710932671843e+01,5.567150255346911081e+01,6.705092144616389760e+01,7.972868244181161401e+01,9.259149890615513812e+01,1.055757527954605308e+02
1.258925411794167559e-01,2.292059487571014387e+01,3.293824949916371025e+01,4.367059428013332933e+01,5.525090631714090250e+01,6.654437161697039471e+01,7.912641253162304622e+01,9.189204838855981450e+01,1.047782538702751651e+02
1.318256738556407293e-01,2.273272355303847192e+01,3.266831427604554250e+01,4.331270783823153181e+01,5.479814948730033564e+01,6.599909069760346370e+01,7.847809841237464923e+01,9.113912187911225260e+01,1.039197868024768496e+02
1.380384264602884659e-01,2.253082513967952849e+01,3.237822964155796512e+01,4.292810687065270514e+01,5.431159958892651218e+01,6.541311310271619561e+01,7.778140451310220271e+01,9.033000622596935614e+01,1.029972592309051294e+02
1.445439770745927111e-01,2.231425142018634489e+01,3.206706546632913302e+01,4.251555815282775086e+01,5.378969723358851240e+01,6.478456136637663576e+01,7.703410027999001386e+01,8.946211005620453705e+01,1.020077178694723585e+02
1.513561248436207929e-01,2.208239900034902092e+01,3.173395623308587332e+01,4.207391410036436952e+01,5.323099149041770062e+01,6.411168875572039383e+01,7.623411086869214159e+01,8.853302260569148530e+01,1.009484156207274594e+02
1.584893192461113431e-01,2.183472583506071629e+01,3.137812480684872796e+01,4.160214427497743372e+01,5.263417975209754474e+01,6.339292729930750170e+01,7.537957427302870883e+01,8.754058001547291212e+01,9.981688720682772953e+01
1.659586907437560488e-01,2.157076947258017441e+01,3.099890866981095883e+01,4.109937015548340611e+01,5.199815172925608664e+01,6.262694078840239342e+01,7.446890436299381122e+01,8.648293848128253103e+01,9.861103261854825064e+01
1.737800828749375415e-01,2.129016671840741992e+01,3.059578819276732276e+01,4.056490260563720085e+01,5.132203685329315590e+01,6.181268188367658922e+01,7.350085879829070734e+01,8.535865305442722217e+01,9.732920701178169054e+01
1.819700858609983596e-01,2.099267423779292940e+01,3.016841624973691793e+01,3.999828111888006532e+01,5.060525392249771670e+01,6.094945192349905483e+01,7.247461014530448153e+01,8.416676015108606634e+01,9.597031483561600851e+01
1.905460717963247397e-01,2.067818939258205546e+01,2.971664816089422700e+01,3.939931349372887581e+01,4.984756128671818232e+01,6.003696137989296489e+01,7.138981775179918543e+01,8.290686092897003334e+01,9.453390495161714568e+01
1.995262314968879735e-01,2.034677034850517074e+01,2.924057057519286928e+01,3.876811409802192543e+01,4.904910523878675832e+01,5.907538815276453192e+01,7.024669703471424498e+01,8.157920164689049614e+01,9.302026231375442933e+01
2.089296130854039757e-01,1.999865420203980904e+01,2.874052749093409531e+01,3.810513833253367721e+01,4.821046358789003961e+01,5.806543005808449465e+01,6.904608184311351238e+01,8.018474597011575611e+01,9.143049046341472774e+01
2.187761623949552869e-01,1.963427157908205700e+01,2.821714118518214676e+01,3.741121033801508844e+01,4.733268067347934505e+01,5.700834700235431285e+01,6.778947453140440871e+01,7.872523299309905553e+01,8.976657773482088487e+01
2.290867652767773488e-01,1.925425587990361009e+01,2.767132542319737709e+01,3.668754045997867763e+01,4.641728940838535777e+01,5.590598752856205778e+01,6.647907741820014849e+01,7.720321363845856411e+01,8.803143879643401704e+01
2.398832919019489862e-01,1.885944512978327481e+01,2.710428800967285312e+01,3.593572857576270252e+01,4.546631542191940412e+01,5.476079379489272014e+01,6.511779856481027196e+01,7.562205723260140644e+01,8.622892217391427039e+01
2.511886431509579576e-01,1.845087430278478990e+01,2.651751961168542593e+01,3.515774921415412990e+01,4.448225815423541007e+01,5.357577878301174223e+01,6.370922449421547640e+01,7.398591969793896794e+01,8.436377398793617033e+01
2.630267991895381408e-01,1.802975609569326920e+01,2.591276594173707082e+01,3.435591460876150904e+01,4.346804402148074331e+01,5.235446985597815939e+01,6.225755285813482942e+01,7.229966525467062866e+01,8.244154865535234933e+01
2.754228703338166273e-01,1.759744853404759368e+01,2.529198097343737572e+01,3.353281260188668966e+01,4.242694775442449640e+01,5.110081397046987206e+01,6.076747947220348323e+01,7.056873516977321970e+01,8.046845917617056898e+01
2.884031503126605611e-01,1.715540859475015623e+01,2.465726001967650305e+01,3.269121785128394464e+01,4.136247995857071658e+01,4.981904219196105288e+01,5.924403693188907027e+01,6.879896033849914261e+01,7.845116333075985438e+01
3.019951720402015982e-01,1.670513232549878779e+01,2.401075337148929023e+01,3.183397727070208560e+01,4.027824208240031112e+01,4.851349494336032109e+01,5.769238652597854866e+01,6.699631971854702783e+01,7.639648807998361235e+01
3.162277660168379412e-01,1.624808379391603097e+01,2.335456386718081490e+01,3.096387417827704169e+01,3.917775446619988600e+01,4.718841482286295275e+01,5.611757160067306671e+01,6.516665411399918639e+01,7.431110298649471702e+01
3.311311214825911065e-01,1.578561760267115766e+01,2.269063522725777204e+01,3.008348022330034155e+01,3.806426896207592137e+01,4.584772083758385008e+01,5.452424887376134421e+01,6.331535449839386587e+01,7.220116452817900665e+01
3.467368504525316641e-01,1.531890253492865206e+01,2.202064206985986061e+01,2.919500957078063763e+01,3.694058446084308400e+01,4.449478614805744314e+01,5.291642401629316339e+01,6.144705546251125128e+01,7.007196617204235167e+01
3.630780547701014105e-01,1.484885684195145039e+01,2.134589677421054077e+01,2.830019546151368459e+01,3.580889079499525707e+01,4.313225001505710310e+01,5.129722804825096460e+01,5.956537623914463353e+01,6.792764261271281612e+01
3.801893963205612570e-01,1.437610821107348791e+01,2.066729200703044356e+01,2.740021409987078016e+01,3.467067260071934953e+01,4.176190200796746410e+01,4.966877985699555609e+01,5.767276191169955268e+01,6.577098816583888663e+01
3.981071705534973137e-01,1.390099274933258933e+01,1.998529960321877752e+01,2.649568330672257233e+01,3.352670785966870426e+01,4.038468031553237125e+01,4.803218463473849198e+01,5.577048259441811240e+01,6.360345522406385044e+01
4.168693834703355305e-01,1.342360633624734589e+01,1.930004508245083272e+01,2.558676150272918903e+01,3.237719346189090430e+01,3.900082313237826526e+01,4.638771459663654184e+01,5.385884434560531986e+01,6.142539410390140375e+01
4.365158322401658797e-01,1.294391727925727409e+01,1.861147071232091577e+01,2.467336413775904091e+01,3.122201942681219933e+01,3.761019919301966752e+01,4.473520295385738166e+01,5.193764766689778156e+01,5.923657520413522803e+01
4.570881896148749624e-01,1.246194036641035119e+01,1.791958727529799944e+01,2.375549777391232809e+01,3.006119201092640836e+01,3.621281772064598670e+01,4.307465136258898752e+01,5.000689369888263514e+01,5.703699365100271024e+01
4.786300923226382564e-01,1.197795883103048986e+01,1.722479508689213290e+01,2.283368603740787250e+01,2.889537303154563119e+01,3.480947839946591671e+01,4.140700382209280406e+01,4.806768335392756342e+01,5.482789404527603239e+01
5.011872336272722439e-01,1.149276341495481191e+01,1.652822976550563894e+01,2.190942846435569535e+01,2.772646073661340083e+01,3.340247134556963005e+01,3.973497968866864483e+01,4.612318464397922924e+01,5.261287312317272580e+01
5.248074602497725394e-01,1.100785965506949537e+01,1.583206210773749945e+01,2.098559863006899562e+01,2.655809373438384569e+01,3.199618421853775985e+01,3.806379557122253487e+01,4.417947053680417469e+01,5.039883497325673289e+01
5.495408738576245122e-01,1.052558122765022830e+01,1.513966211596694933e+01,2.006666239467122281e+01,2.539592717961134838e+01,3.059743463564949550e+01,3.640155950910252614e+01,4.224597603332323814e+01,4.819651225685687024e+01
5.754399373371569260e-01,1.004904640455753118e+01,1.445553594066409531e+01,1.915859543214322258e+01,2.424752832985044293e+01,2.921534351343659708e+01,3.475911792542800072e+01,4.033532004043956221e+01,4.602026328726743998e+01
6.025595860743577781e-01,9.581914765083487495e+00,1.378497335706357951e+01,1.826841747289130424e+01,2.312178700957246491e+01,2.786062332434596911e+01,3.314920553960567418e+01,3.846231877972432756e+01,4.388694734653274310e+01
6.309573444801933606e-01,9.127947767290141456e+00,1.313341043742396330e+01,1.740334949498274142e+01,2.202784885142786919e+01,2.654429070621582554e+01,3.158490998785364923e+01,3.664220516127185334e+01,4.181389464255487809e+01
6.606934480075961069e-01,8.690446985409602476e+00,1.250561366589537826e+01,1.656973455910604542e+01,2.097374921173999240e+01,2.527601795444558874e+01,3.007770744066960589e+01,3.488835222691463400e+01,3.981631084835247947e+01
6.918309709189366385e-01,8.271721377047596135e+00,1.190490437355806108e+01,1.577201189785084345e+01,1.996511390546849896e+01,2.406256510708778862e+01,2.863559629812710838e+01,3.321011236678807421e+01,3.790481390596887223e+01
7.244359600749902262e-01,7.872787100496880797e+00,1.133271881580724205e+01,1.501213465496328858e+01,1.900442025210474739e+01,2.290688820451105556e+01,2.726203931403268754e+01,3.161159537925744090e+01,3.608404198623818360e+01
7.585775750291835484e-01,7.493486646788068306e+00,1.078877643572204903e+01,1.428979094073032208e+01,1.809127302945946525e+01,2.180847276300035276e+01,2.595636865384363290e+01,3.009214185022107202e+01,3.435319566881133113e+01
7.943282347242813790e-01,7.133092826415572851e+00,1.027195484766227374e+01,1.360355709018817727e+01,1.722385832678717676e+01,2.076509004316459084e+01,2.471588877169712717e+01,2.864875984863907021e+01,3.270882019584127676e+01
8.317637711026708569e-01,6.791241355882719155e+00,9.781649317730913396e+00,1.295268772863001416e+01,1.640120245682675559e+01,1.977552717591282061e+01,2.353914032723743333e+01,2.727989749065134362e+01,3.114911179764441584e+01
8.709635899560805861e-01,6.468788788941943757e+00,9.319034594208707389e+00,1.233877261174816020e+01,1.562526404465164909e+01,1.884211854998989821e+01,2.242892460256658183e+01,2.598892463515189988e+01,2.967789114316797239e+01
9.120108393559096527e-01,6.168071591144190791e+00,8.887465935098255443e+00,1.176625416930150614e+01,1.490159005521836555e+01,1.797154508689548535e+01,2.139325708699109185e+01,2.478520369765951870e+01,2.830582282940992300e+01
9.549925860214358853e-01,5.892215923497761132e+00,8.491499654741952341e+00,1.124112613287472229e+01,1.423767930897295386e+01,1.717286350839006559e+01,2.044301010353609982e+01,2.368132403800291996e+01,2.704725130191524940e+01
1.000000000000000000e+00,5.643668526775051042e+00,8.134762319899280669e+00,1.076812623446240913e+01,1.363944979999251927e+01,1.645323784032636283e+01,1.958680723600524587e+01,2.268717176341067443e+01,2.591341832259675115e+01
1.047128548050899610e+00,5.422771675376392153e+00,7.817847963143255363e+00,1.034798766738377651e+01,1.310778408153722019e+01,1.581375158826193505e+01,1.882600931120669330e+01,2.180414468443396103e+01,2.490584339808763303e+01
1.096478196143185091e+00,5.227488912953486278e+00,7.537854710075131415e+00,9.976869822729002024e+00,1.263782521304223216e+01,1.524852892072621557e+01,1.815364927528586136e+01,2.102398572002660870e+01,2.401498713872939206e+01
1.148153621496882826e+00,5.054805105671374754e+00,7.290358108855872210e+00,9.648991528642909543e+00,1.222230901355725585e+01,1.474873020606128193e+01,1.755919097759895919e+01,2.033438366163396083e+01,2.322667376096337932e+01
1.202264434617413169e+00,4.902947746734321655e+00,7.072640362601386066e+00,9.360867084538805116e+00,1.185691101471118003e+01,1.430900229852583116e+01,1.703622924597697263e+01,1.972795474099824631e+01,2.253242446874950744e+01
1.258925411794167504e+00,4.772446759579554332e+00,6.885328281004460926e+00,9.113372191378045883e+00,1.154285028607558594e+01,1.393065493141350153e+01,1.658629273268420690e+01,1.920663826718549316e+01,2.193459015012178170e+01
1.318256738556407459e+00,4.664638685365349424e+00,6.730365368333814935e+00,8.908957392986712520e+00,1.128336857910385049e+01,1.361747370430295234e+01,1.621386107519920472e+01,1.877583468647710419e+01,2.143973598218655141e+01
1.380384264602885214e+00,4.578761876380583296e+00,6.606851349592303357e+00,8.746151657385491163e+00,1.107677656714706238e+01,1.336738666261403985e+01,1.591643101979946273e+01,1.843276634660733393e+01,2.104529211612959827e+01
1.445439770745927888e+00,4.510941092844890754e+00,6.509432946713040735e+00,8.617613891889019939e+00,1.091393439602291515e+01,1.316944504100949764e+01,1.568092871551091960e+01,1.816221182338652440e+01,2.073444911311933936e+01
1.513561248436208651e+00,4.456825266898006177e+00,6.431876484728435095e+00,8.515097150135053639e+00,1.078440636218217463e+01,1.301122642486984127e+01,1.549257057539235660e+01,1.794675198044522091e+01,2.048756701166805172e+01
1.584893192461114042e+00,4.414881523450588041e+00,6.371717448400757711e+00,8.435641169975852449e+00,1.068419271324843045e+01,1.288811937508025629e+01,1.534595774557670467e+01,1.777976285801355871e+01,2.029688087489975601e+01
1.659586907437561321e+00,4.385542878217020046e+00,6.329190955746779146e+00,8.379895584666886776e+00,1.061368757619593950e+01,1.280082880200861695e+01,1.524205564508869948e+01,1.766221265861598511e+01,2.016295154750694252e+01
1.737800828749376247e+00,4.367043653828810434e+00,6.301511323617086546e+00,8.344262600942968788e+00,1.056801056053411081e+01,1.274372123110897448e+01,1.517418223203411110e+01,1.758663196456518563e+01,2.007651871665570908e+01
1.819700858609982541e+00,4.354707366989442718e+00,6.282002135356676398e+00,8.319792573195606167e+00,1.053583731777639265e+01,1.270344638981589824e+01,1.512629254532819623e+01,1.753480181694986939e+01,2.001591837528800255e+01
1.905460717963246342e+00,4.345277373643205543e+00,6.266298733031220536e+00,8.300617098598287669e+00,1.051005619376978473e+01,1.267171995699665388e+01,1.508830592069272214e+01,1.749473112028546495e+01,1.996672786161019530e+01
1.995262314968878847e+00,4.338289035150859618e+00,6.254159134921736474e+00,8.286277177423478690e+00,1.049058352548274620e+01,1.264840922204729878e+01,1.506001109346964739e+01,1.746500483863257713e+01,1.992752323674321246e+01
2.089296130854038758e+00,4.331872142360627009e+00,6.243106018658075129e+00,8.273199152140451318e+00,1.047341769282813750e+01,1.262805593604979038e+01,1.503522831123266101e+01,1.743749338124550263e+01,1.989082122739257485e+01
2.187761623949551648e+00,4.322477691383085130e+00,6.227759794799669457e+00,8.254294613932151137e+00,1.044977753005678345e+01,1.259924275220547862e+01,1.500098017560706509e+01,1.739716737316064865e+01,1.984217857215212888e+01
2.290867652767772267e+00,4.309190668656143863e+00,6.206363440738853932e+00,8.227807981385444336e+00,1.041717806580727945e+01,1.255881438841805853e+01,1.495367592865579098e+01,1.734022092972967855e+01,1.977876855222866581e+01
2.398832919019489918e+00,4.291782219931850939e+00,6.178756983469995134e+00,8.193488864012842043e+00,1.037527857931367592e+01,1.250680327288151261e+01,1.489228142933546373e+01,1.726641446808802272e+01,1.969881571070605020e+01
2.511886431509579687e+00,4.267729083274496737e+00,6.142119448650951163e+00,8.146558007531565337e+00,1.031818496022383336e+01,1.243635315403746411e+01,1.480743131750831765e+01,1.716733899875511682e+01,1.958899149473730361e+01
2.630267991895381297e+00,4.236282753974000670e+00,6.095809054682669981e+00,8.085826940363139315e+00,1.024312201778736942e+01,1.234465038761308442e+01,1.469656739968787740e+01,1.704070042137920282e+01,1.944458642935242310e+01
2.754228703338166273e+00,4.197882525643803042e+00,6.039979675479520083e+00,8.012062064712360154e+00,1.014936734162563781e+01,1.223183649528688477e+01,1.456158036839865666e+01,1.688541600304074919e+01,1.926587442972909514e+01
2.884031503126605500e+00,4.151073453264934265e+00,5.972019610959304892e+00,7.922228391110664347e+00,1.003374430303979992e+01,1.209348082817762204e+01,1.439726533554198618e+01,1.669416132217661541e+01,1.904626799575609297e+01
3.019951720402016093e+00,4.094812484683552078e+00,5.890887333069248832e+00,7.815943772750920893e+00,9.896205744678404415e+00,1.192830955249795544e+01,1.420146908502988303e+01,1.646587435777491137e+01,1.878521411454300960e+01
3.162277660168379523e+00,4.027569828856727874e+00,5.795485393193458457e+00,7.691694954578934151e+00,9.733892710800470027e+00,1.173446289148925459e+01,1.397150298452172734e+01,1.619662517938691337e+01,1.847865926602675657e+01
3.311311214825911176e+00,3.948408909560897850e+00,5.684725036460334557e+00,7.546445025132945794e+00,9.544110790035892578e+00,1.150993738700704050e+01,1.370443416013069537e+01,1.588344590807255230e+01,1.812133122008585318e+01
3.467368504525316641e+00,3.858687105202871948e+00,5.558868812172033103e+00,7.380096058062813213e+00,9.328688305361627187e+00,1.125413575062184002e+01,1.340028769894511917e+01,1.552940070164917685e+01,1.771365035503997731e+01
3.630780547701013994e+00,3.760200351629886750e+00,5.418299477316058876e+00,7.193215924943185513e+00,9.092111978263670125e+00,1.096809561363927799e+01,1.306084233194716937e+01,1.513830121999408718e+01,1.726134792908480264e+01
3.801893963205612792e+00,3.654916878543201353e+00,5.265430685650271947e+00,6.990303053852505499e+00,8.838607772860038736e+00,1.065911202796276669e+01,1.269308142921283888e+01,1.471489159699987326e+01,1.677616241336736991e+01
3.981071705534973137e+00,3.545986748423474388e+00,5.105722622400272748e+00,6.778524115688073337e+00,8.574493087513726408e+00,1.033802640273425588e+01,1.230834818357715577e+01,1.427059736434181403e+01,1.626844787536301595e+01
4.168693834703354639e+00,3.436888932658990203e+00,4.945748785777865919e+00,6.566652099487382266e+00,8.309232288775694641e+00,1.001657487159462434e+01,1.192385092022321302e+01,1.382821220175290478e+01,1.576043938699281100e+01
4.365158322401661017e+00,3.331705606036024392e+00,4.793545060453931583e+00,6.364677528760179115e+00,8.054685965895354016e+00,9.709444860600781269e+00,1.155416882338556661e+01,1.340660674779273265e+01,1.527880951641699170e+01
4.570881896148751622e+00,3.235473770282638384e+00,4.656270579510204399e+00,6.181759416154774200e+00,7.823772721697226373e+00,9.434041042302025559e+00,1.121939507988654938e+01,1.302473944870113698e+01,1.484749679377229725e+01
4.786300923226384896e+00,3.154562417435791577e+00,4.540254841243902106e+00,6.027558932304924788e+00,7.631426430999073141e+00,9.202084038668949972e+00,1.093867261041623529e+01,1.270042268013334130e+01,1.448262635344802085e+01
5.011872336272724660e+00,3.091460817455357724e+00,4.450309439024742630e+00,5.906603436822522646e+00,7.481440340204764006e+00,9.019361615932314891e+00,1.071652216423212245e+01,1.244462833462441331e+01,1.419047217978279285e+01
5.248074602497728058e+00,3.045225612730811715e+00,4.383335056902629034e+00,5.819525264141732990e+00,7.369629949128155388e+00,8.882938828210347637e+00,1.055527474736825866e+01,1.225627835565839696e+01,1.397383056215520014e+01
5.495408738576248453e+00,3.012183344583449163e+00,4.334165086230545860e+00,5.755224969796062240e+00,7.285231422374983445e+00,8.782825476446859625e+00,1.044571877018231376e+01,1.211767261485064395e+01,1.381758951986812534e+01
5.754399373371566817e+00,2.984698849267232834e+00,4.295102605941590213e+00,5.700876917952842682e+00,7.218239651961977366e+00,8.699506473627364400e+00,1.035307171088619960e+01,1.200168548585455142e+01,1.369028389953061797e+01
6.025595860743575116e+00,2.955319644734517137e+00,4.252766952994645244e+00,5.641527164555278695e+00,7.142912208188870515e+00,8.608094183755477857e+00,1.024424778611772524e+01,1.187344838459673824e+01,1.355178514385545618e+01
6.309573444801929831e+00,2.914734363372237791e+00,4.191859507207224667e+00,5.560434805973277328e+00,7.038139739686692486e+00,8.485948050598787873e+00,1.009145102739649857e+01,1.170184842819712046e+01,1.336484213433083568e+01
6.606934480075957516e+00,2.858482476969445685e+00,4.107838576723286117e+00,5.447949155359912865e+00,6.897829006869963031e+00,8.320397734763302466e+00,9.889671722917974250e+00,1.146787675449986033e+01,1.310947196555820504e+01
6.918309709189362167e+00,2.788501445202807627e+00,4.007686283754590129e+00,5.312979824911479021e+00,6.725068715807365649e+00,8.115713137864963400e+00,9.645499115173880256e+00,1.118023972656865617e+01,1.278841069336214886e+01
7.244359600749898931e+00,2.711341105437945043e+00,3.898756259563061821e+00,5.173548584284347385e+00,6.539530635986854357e+00,7.895390501514179427e+00,9.384185081017074381e+00,1.087202221446818484e+01,1.243999783224565903e+01
7.585775750291835706e+00,2.641258210961422215e+00,3.801012938148316422e+00,5.044544493031056120e+00,6.376432938369667625e+00,7.695278456830603631e+00,9.148065800498139666e+00,1.059833712153906404e+01,1.212514412862782542e+01
7.943282347242813124e+00,2.588205034295336660e+00,3.724927940588356634e+00,4.941769841582137168e+00,6.249334974703151246e+00,7.542416519256457619e+00,8.964159609747829549e+00,1.039626408320486739e+01,1.188166189508619297e+01
8.317637711026709013e+00,2.552151701786979920e+00,3.670473085481475106e+00,4.869500833996649014e+00,6.160412488787207153e+00,7.432896926367123847e+00,8.831738065983550712e+00,1.024857519497168212e+01,1.170664633518464548e+01
8.709635899560804972e+00,2.521463076910486212e+00,3.623860641823100082e+00,4.809788375722997777e+00,6.087239309932141573e+00,7.341469115394027689e+00,8.719671685250663273e+00,1.012342605071767387e+01,1.155908240066658799e+01
9.120108393559096527e+00,2.484638949290989718e+00,3.572532812685207393e+00,4.742828490113876860e+00,5.998571905133795568e+00,7.237869905939578352e+00,8.593337707598216468e+00,9.980714874836966288e+00,1.138921728191186133e+01
9.549925860214358408e+00,2.438599348194592231e+00,3.507974062744424693e+00,4.655889385536900349e+00,5.888268473478765586e+00,7.102392101594493745e+00,8.445508095935403858e+00,9.793063026711994468e+00,1.118102133112572538e+01
1.000000000000000000e+01,2.388465849192858315e+00,3.431456590020089514e+00,4.554538861517642090e+00,5.766837477358612851e+00,6.950834783040923170e+00,8.263957677831086812e+00,9.575243617977051258e+00,1.094891239447711762e+01
1.047128548050899610e+01,2.337578168685283231e+00,3.355629156982728567e+00,4.458766694685131426e+00,5.642315878992726574e+00,6.803225815705176593e+00,8.086349517580774915e+00,9.368078350962596446e+00,1.071625236262798175e+01
1.096478196143185180e+01,2.289561127055322221e+00,3.290490635336737579e+00,4.371184179643777590e+00,5.528901732862728124e+00,6.672047528341702893e+00,7.925600366806641262e+00,9.188076583014025189e+00,1.050812056869487598e+01
1.148153621496882870e+01,2.247477912773993669e+00,3.239350685648806571e+00,4.301674871857160021e+00,5.422858099864892978e+00,6.556065868085580561e+00,7.790114724191123052e+00,9.030070012559493264e+00,1.032701871669144111e+01
1.202264434617413080e+01,2.209372379606188819e+00,3.188580932052378358e+00,4.232589261661715341e+00,5.337001672809762454e+00,6.452237363173103368e+00,7.665785095248335068e+00,8.892891415118365117e+00,1.015338286750328933e+01
1.258925411794167459e+01,2.174970016609950818e+00,3.131990262549335213e+00,4.155244980242233765e+00,5.251721807462947922e+00,6.345531594721856905e+00,7.545640839346249074e+00,8.747065562509890313e+00,9.984592549787707938e+00
1.318256738556407370e+01,2.134599957774017120e+00,3.068818101512392982e+00,4.072664616067616983e+00,5.153843030313367990e+00,6.224501663470181079e+00,7.396505809476748183e+00,8.568259998834635738e+00,9.786658948069975494e+00
1.380384264602885303e+01,2.086075167550168974e+00,3.003003259338198561e+00,3.988941661120682713e+00,5.044996744670901201e+00,6.088399137590779553e+00,7.235417257011259373e+00,8.388684975425981349e+00,9.568966050934417211e+00
1.445439770745928065e+01,2.048173763166361461e+00,2.943920049053175614e+00,3.916190242998577986e+00,4.948493041185804131e+00,5.978849795366747877e+00,7.098965817114690324e+00,8.237463088262487076e+00,9.406584751904377484e+00
1.513561248436208651e+01,2.016442072366414706e+00,2.898943416075526081e+00,3.849917337291706598e+00,4.862430995588549187e+00,5.885535618360437482e+00,6.991729441457077421e+00,8.111404513858463616e+00,9.259433789331612985e+00
1.584893192461114175e+01,1.981143009812934119e+00,2.848807150366099883e+00,3.780342274657744195e+00,4.780116275564842532e+00,5.775481264387632763e+00,6.873143248818667672e+00,7.966765424719939759e+00,9.095045699757656976e+00
1.659586907437561365e+01,1.940647789057722061e+00,2.789479064949710985e+00,3.702601230198812043e+00,4.676597822137213534e+00,5.659381935154812027e+00,6.729909243898940296e+00,7.807057321497499203e+00,8.901523144473760141e+00
1.737800828749376336e+01,1.898146234274834532e+00,2.732830848166601712e+00,3.634324120105302480e+00,4.593283110764618371e+00,5.550059438519114430e+00,6.593309487322556173e+00,7.660608067938991184e+00,8.737206270081168569e+00
1.819700858609982674e+01,1.870140262145545407e+00,2.684572536841145940e+00,3.570202195215907981e+00,4.511207660624802607e+00,5.455293646933811580e+00,6.473019229519803019e+00,7.519169582329190860e+00,8.587798004286995024e+00
1.905460717963246253e+01,1.834853583091080376e+00,2.643663161817162877e+00,3.505074347262264300e+00,4.428437371567294889e+00,5.360312196143687480e+00,6.373039621412974753e+00,7.393050017949299502e+00,8.431026345405662425e+00
1.995262314968878670e+01,1.799498670593619121e+00,2.591101958148514406e+00,3.436896771127326833e+00,4.345263990247265617e+00,5.258552086699168626e+00,6.246800567183236730e+00,7.243441122475578808e+00,8.276205977931578417e+00
2.089296130854038580e+01,1.761904582711739886e+00,2.540733553409470158e+00,3.376433967354367738e+00,4.261205181456257485e+00,5.159919260309865585e+00,6.124402698388428767e+00,7.112781458034944215e+00,8.115383946142012306e+00
2.187761623949552003e+01,1.733561429043247060e+00,2.492566843485587658e+00,3.316146492779965982e+00,4.184661017702059560e+00,5.066365833383490447e+00,6.022631443320388023e+00,6.980037531965744613e+00,7.979068002155901951e+00
2.290867652767772356e+01,1.701135998173061603e+00,2.450719600737720327e+00,3.253011997823897161e+00,4.112837311137645280e+00,4.969888463334604545e+00,5.905847689450647309e+00,6.845565687315008141e+00,7.826913431681426836e+00
2.398832919019490006e+01,1.671182255728822508e+00,2.399946798200686349e+00,3.193219146473517789e+00,4.031080567242127266e+00,4.878384667515817341e+00,5.789465007298731258e+00,6.730824780276435604e+00,7.673023972780446122e+00
2.511886431509579509e+01,1.640125472005762530e+00,2.361650119069405918e+00,3.132769114374446051e+00,3.965428249714419540e+00,4.787695187910816941e+00,5.696747506784112680e+00,6.609844230211026961e+00,7.546160124123352908e+00
2.630267991895381385e+01,1.609649106313993716e+00,2.317424716176325283e+00,3.079512155689048569e+00,3.888060293861648642e+00,4.703509200071269269e+00,5.578800429396858718e+00,6.487484436730214910e+00,7.405649380818700500e+00
2.754228703338166184e+01,1.580745716625444386e+00,2.275490527440860333e+00,3.024278587632124093e+00,3.813867354875975835e+00,4.611366800400515054e+00,5.476961503447996371e+00,6.365726424836742225e+00,7.265766532179661397e+00
2.884031503126605855e+01,1.553046568765951152e+00,2.230737112801246536e+00,2.963118656463797684e+00,3.750451370955288688e+00,4.530007655513215603e+00,5.384314109347117849e+00,6.252047003632980271e+00,7.135206924496229064e+00
3.019951720402016093e+01,1.526264364539850815e+00,2.192598979723638930e+00,2.914210215335740983e+00,3.677170007920609773e+00,4.440634330755997006e+00,5.278543750666944590e+00,6.132510220393302625e+00,7.001731875244908032e+00
3.162277660168379256e+01,1.499934345104966926e+00,2.151953138954157740e+00,2.859265233880561752e+00,3.614176970310715831e+00,4.364232518836981711e+00,5.196600211335393737e+00,6.023674097392326843e+00,6.877685531222285320e+00
3.311311214825911264e+01,1.474621183257719625e+00,2.112901487876280626e+00,2.809885373362901007e+00,3.540514232809405915e+00,4.282956019666483982e+00,5.097732648105397502e+00,5.916536651541776770e+00,6.751709998133018864e+00
3.467368504525316553e+01,1.442783515482994439e+00,2.073699137876266363e+00,2.753215416388064885e+00,3.481736836427896442e+00,4.208472552427698687e+00,5.016358204805412946e+00,5.804087243899380688e+00,6.625238320630111311e+00
3.630780547701014171e+01,1.423889012407817845e+00,2.032672581923162802e+00,2.702617462060726172e+00,3.413870849577444577e+00,4.128083174875047945e+00,4.917713007747122056e+00,5.693555336563834501e+00,6.503795227515005273e+00
3.801893963205612437e+01,1.396379014866996782e+00,1.998465780000856284e+00,2.653732608828997641e+00,3.354748167979266782e+00,4.056632601078679734e+00,4.825020810133483273e+00,5.589693415727395198e+00,6.387324774101691638e+00
3.981071705534973404e+01,1.372729849744576569e+00,1.960956534085118053e+00,2.605524856789448229e+00,3.290249852373891670e+00,3.982307638231833646e+00,4.730939948650756399e+00,5.492555272479122230e+00,6.275635977222733253e+00
4.168693834703355350e+01,1.348518128715422870e+00,1.925556491087744515e+00,2.557954963330671738e+00,3.231036283788204067e+00,3.908553275790251469e+00,4.638415517285411127e+00,5.390571172766527752e+00,6.149533329606811094e+00
4.365158322401661195e+01,1.325302378049821872e+00,1.891161869500703752e+00,2.511643659180684107e+00,3.173158854467258649e+00,3.837474463229677113e+00,4.562836101397064859e+00,5.291025953565825724e+00,6.039273604339016721e+00
4.570881896148751622e+01,1.301730996503446258e+00,1.859583937474481585e+00,2.468846743337118621e+00,3.111835432745591934e+00,3.765257558768840163e+00,4.476021956370221488e+00,5.197482917465035435e+00,5.937733529123229381e+00
4.786300923226384896e+01,1.279847747326821494e+00,1.821903820890521608e+00,2.423963489886696188e+00,3.054144707026329009e+00,3.696326118513623360e+00,4.394389192672025324e+00,5.106706091034940442e+00,5.831800229221793863e+00
5.011872336272725192e+01,1.259588053090086257e+00,1.791293054355355352e+00,2.375632926819702284e+00,3.003960205770344061e+00,3.630500451010200802e+00,4.312084560870124150e+00,5.005608117398637091e+00,5.722987331085683138e+00
5.248074602497728591e+01,1.237640328372873411e+00,1.754742651390456487e+00,2.332201530816733204e+00,2.946656276602555025e+00,3.564298948953465107e+00,4.239313424619127524e+00,4.919887556952836860e+00,5.612251373344570027e+00
5.495408738576248453e+01,1.219399685811825007e+00,1.726612323938589100e+00,2.291381952697282731e+00,2.890156423291454946e+00,3.500311636515358149e+00,4.159126706773942139e+00,4.824767893148407261e+00,5.511909994175320016e+00
5.754399373371566639e+01,1.198461374596231144e+00,1.696811039930595788e+00,2.248385086048561021e+00,2.836943778653858494e+00,3.433712595723402039e+00,4.085703678129152472e+00,4.735698457597940170e+00,5.407139675997684414e+00
6.025595860743574406e+01,1.179866064487501198e+00,1.664863353198624552e+00,2.205389258494260041e+00,2.788136315568751300e+00,3.369004040604890449e+00,4.006298298752049902e+00,4.649533573345915549e+00,5.314234773028740477e+00
6.309573444801930009e+01,1.162318990281422826e+00,1.635803933377302233e+00,2.170347267886435283e+00,2.738774940728221807e+00,3.311953235406379203e+00,3.934411183877527307e+00,4.566715068175235537e+00,5.222636951230289704e+00
6.606934480075958049e+01,1.144261176293930982e+00,1.605015376142953309e+00,2.125417070716796086e+00,2.684807840351779884e+00,3.251899204198968718e+00,3.870258091560171199e+00,4.485213256323789643e+00,5.122686449005544596e+00
6.918309709189362877e+01,1.127952263341860606e+00,1.578612052590050663e+00,2.087952558214959620e+00,2.636612537738251216e+00,3.193970697930396785e+00,3.793274820447785523e+00,4.404341395669111314e+00,5.027755923544718009e+00
7.244359600749898220e+01,1.109838896851853551e+00,1.547760100056025712e+00,2.054389717124477155e+00,2.587693714931701194e+00,3.137553356798457926e+00,3.718927878655419406e+00,4.317733181916490359e+00,4.937776757543886674e+00
7.585775750291836061e+01,1.095677428575983159e+00,1.521817258293831410e+00,2.012899037367019250e+00,2.541942771166861625e+00,3.080193245557487636e+00,3.657486307908897505e+00,4.244175580400852077e+00,4.846795429997506233e+00
7.943282347242814012e+01,1.083023004783746357e+00,1.492204104728057423e+00,1.978295874286450040e+00,2.494812171956291902e+00,3.022965187636275086e+00,3.592175718051189293e+00,4.161047269305293561e+00,4.761757887049022031e+00
8.317637711026708303e+01,1.066658064550089380e+00,1.465858903667988988e+00,1.939105539867021166e+00,2.460053884015335868e+00,2.969406547052506173e+00,3.528243726118377666e+00,4.091195807359778946e+00,4.670370420833235947e+00
8.709635899560805683e+01,1.052026787951645836e+00,1.441100120778120219e+00,1.905349994542195002e+00,2.412824307057222395e+00,2.914198765562495463e+00,3.468884503587017942e+00,4.022202263307296910e+00,4.587456234705916458e+00
9.120108393559097237e+01,1.039057646147154568e+00,1.418318812902910953e+00,1.872286284578181137e+00,2.364716872606612785e+00,2.863599039851790984e+00,3.409398975678101795e+00,3.941677092290027051e+00,4.504598233723318579e+00
9.549925860214358408e+01,1.025371862726985883e+00,1.393682470459126854e+00,1.841197354355664562e+00,2.323315578626791833e+00,2.809963314683343594e+00,3.339983943396422461e+00,3.873078019999673938e+00,4.424006961760360568e+00
1.000000000000000000e+02,1.012518740095523118e+00,1.370123489953619211e+00,1.804271144137032046e+00,2.277502369616444700e+00,2.755581254266294078e+00,3.280081303593656905e+00,3.808402584223990139e+00,4.347976187177683194e+00
1.047128548050898473e+02,1.000891183468207934e+00,1.346865305965130766e+00,1.772717896816107253e+00,2.237380921215704088e+00,2.707050228014902693e+00,3.222150208996963805e+00,3.734240600121765397e+00,4.271084331759499975e+00
1.096478196143185073e+02,9.914419300687269399e-01,1.325864004875332736e+00,1.740328046661703265e+00,2.198204918097550475e+00,2.661637613184558049e+00,3.159040527905667251e+00,3.662851192607736728e+00,4.189669866135965037e+00
1.148153621496881698e+02,9.799910932207449576e-01,1.299152358140656771e+00,1.711377398835391750e+00,2.152485515696034302e+00,2.609507477448979706e+00,3.105709031449515045e+00,3.601853454317805792e+00,4.111839899528237474e+00
1.202264434617413116e+02,9.702783661927305570e-01,1.278617287851049555e+00,1.677455296683462826e+00,2.115836126358547453e+00,2.564489859565914021e+00,3.051102766123350740e+00,3.541602859221374633e+00,4.034806355024760371e+00
1.258925411794166251e+02,9.612019784761350882e-01,1.257150395642226082e+00,1.651823470324397247e+00,2.077582926606191815e+00,2.518971922104410233e+00,2.994964162438457755e+00,3.471288197648906948e+00,3.967091284808113016e+00
1.318256738556407299e+02,9.512297595126679717e-01,1.239012657962610842e+00,1.620214094384742287e+00,2.039018684480808918e+00,2.474512300170856438e+00,2.941123006686556796e+00,3.411761369898878904e+00,3.896860090875648996e+00
1.380384264602883775e+02,9.476672299040184155e-01,1.220273717925573820e+00,1.591143278896636648e+00,2.003510066775306520e+00,2.426939084244231992e+00,2.887199696349821210e+00,3.346571428940855242e+00,3.818904750577656326e+00
1.445439770745927888e+02,9.418188974982000250e-01,1.198891329894042235e+00,1.564060849968170741e+00,1.968913271735433179e+00,2.383565157227530928e+00,2.828236467626165762e+00,3.285730413277855089e+00,3.745890129192763762e+00
1.513561248436207052e+02,9.345260547762580527e-01,1.181319249012990014e+00,1.531088006926981215e+00,1.935082633162702015e+00,2.341056204065545820e+00,2.780946182096611707e+00,3.225476756440710080e+00,3.691284407017332736e+00
1.584893192461114211e+02,9.269622392786843745e-01,1.162233251423526514e+00,1.507845418451680963e+00,1.899391071484643145e+00,2.297496318519120173e+00,2.734740755157337944e+00,3.170819548281916589e+00,3.623835546030759858e+00
1.659586907437559660e+02,9.240100415018196456e-01,1.145968775335920897e+00,1.481989477494345397e+00,1.863518559821384146e+00,2.257691421356673001e+00,2.678629801521087650e+00,3.115677273223877553e+00,3.552282525657599166e+00
1.737800828749376194e+02,9.182309272383361032e-01,1.128767403156629490e+00,1.454711131006424241e+00,1.832474520654966632e+00,2.217043635600953966e+00,2.636509989043789304e+00,3.059942881475371745e+00,3.490999080573462532e+00
1.819700858609982674e+02,9.133652903915161492e-01,1.110311156041177805e+00,1.430738885471857236e+00,1.795304148127284449e+00,2.174383793862233460e+00,2.584841183162740474e+00,3.002347156626002711e+00,3.428364034390687820e+00
1.905460717963248385e+02,9.105261926942516126e-01,1.096300313286610706e+00,1.405301987972644939e+00,1.765509608516886209e+00,2.136552418048014435e+00,2.537080570345774611e+00,2.947562427823529951e+00,3.366687249495307732e+00
1.995262314968878741e+02,9.044543904987213390e-01,1.078332111026602202e+00,1.381901539947211655e+00,1.731430148937194602e+00,2.098135125617242469e+00,2.492249249079186768e+00,2.884396491237191551e+00,3.306208849813836448e+00
2.089296130854040712e+02,9.058744377365873790e-01,1.066253760610085477e+00,1.357352525706472912e+00,1.699230559258821049e+00,2.061358007413436333e+00,2.447467015010988067e+00,2.834997811584912153e+00,3.243964085307871059e+00
2.187761623949551790e+02,9.058580116722715347e-01,1.052717113093735835e+00,1.335969921155941043e+00,1.671923422625492428e+00,2.022945572497642619e+00,2.402645482749721229e+00,2.786460651725093829e+00,3.184788063678384518e+00
2.290867652767774700e+02,9.014327172850243874e-01,1.040160519650173976e+00,1.312535896258159029e+00,1.640069343879905217e+00,1.986239251517164517e+00,2.361329200041429655e+00,2.741439952181498718e+00,3.128585004174238016e+00
2.398832919019489793e+02,9.019594233486515344e-01,1.024811796668482211e+00,1.291276956543129462e+00,1.607787519248030206e+00,1.952964627505524353e+00,2.319205917106637482e+00,2.692565191568086824e+00,3.074351900178565522e+00
2.511886431509582280e+02,9.024322781481727285e-01,1.012764031193777559e+00,1.269832133933209706e+00,1.580441647219263723e+00,1.918198790071973692e+00,2.275613213589681383e+00,2.645692964095001987e+00,3.016240199153743085e+00
2.630267991895381670e+02,9.008262708106262728e-01,1.000974082157411571e+00,1.250709257105683259e+00,1.560479488343151422e+00,1.883003065844275570e+00,2.229723664288001839e+00,2.595141635582774775e+00,2.960596784261714465e+00
2.754228703338168884e+02,9.014757718608269466e-01,9.926612131977056164e-01,1.228662349456771219e+00,1.526518055580720512e+00,1.847528713185825566e+00,2.193516285603188898e+00,2.546655609840963841e+00,2.910313148087928070e+00
2.884031503126605571e+02,9.028541839720465312e-01,9.828379780213870598e-01,1.210852231702945758e+00,1.498377149430113020e+00,1.814545398203625926e+00,2.148403095091884207e+00,2.501672155819288701e+00,2.855919179268645802e+00
3.019951720402019077e+02,9.042630590575649885e-01,9.717940599461765139e-01,1.192707941537359373e+00,1.474985336103330491e+00,1.780456660634183841e+00,2.112901759329661733e+00,2.453538372696366654e+00,2.803374875218994866e+00
3.162277660168379612e+02,9.068121283060904814e-01,9.626037469708094152e-01,1.172284950703397888e+00,1.448095531837264138e+00,1.750778993382565707e+00,2.077764556652165862e+00,2.414814096083718997e+00,2.756712622308254979e+00
3.311311214825907427e+02,9.098209267885419838e-01,9.562470924109430781e-01,1.157960324660913143e+00,1.424296574068632859e+00,1.717876111098968872e+00,2.039157618941709327e+00,2.367113867088172174e+00,2.712654676028259271e+00
3.467368504525316553e+02,9.118445382285810252e-01,9.475387455852193330e-01,1.137833866342262912e+00,1.397444665823798005e+00,1.689322637557183926e+00,2.004596575154831584e+00,2.326108586513065291e+00,2.655935112398241760e+00
3.630780547701010050e+02,9.139023458830747293e-01,9.416347369643929266e-01,1.119722164975424761e+00,1.371000938111210266e+00,1.658691192984693030e+00,1.967836748060072471e+00,2.288060744404427638e+00,2.607641647761135939e+00
3.801893963205612863e+02,9.195314763458626306e-01,9.358877985766750340e-01,1.104558488861978161e+00,1.354689002790270935e+00,1.630628459430880861e+00,1.929614242653235001e+00,2.243674111742865129e+00,2.561039572305811252e+00
3.981071705534969283e+02,9.186747104809062092e-01,9.282766598803370295e-01,1.089492051611731904e+00,1.329700833467738708e+00,1.601923950175726308e+00,1.897388111751490136e+00,2.203333037024555185e+00,2.519460920857178987e+00
4.168693834703354923e+02,9.248991184106594154e-01,9.252935422295764933e-01,1.076076168721602278e+00,1.306856610503686067e+00,1.572472532179547189e+00,1.864950763589743543e+00,2.164163735269573063e+00,2.471136555317760664e+00
4.365158322401656505e+02,9.276204587156737791e-01,9.202824457267900771e-01,1.061039901537693009e+00,1.286110586550610391e+00,1.545736038888909203e+00,1.830407792494038066e+00,2.129036313717584950e+00,2.427313566882971507e+00
4.570881896148752048e+02,9.309350140902749038e-01,9.168108490021208423e-01,1.051817562539789419e+00,1.264834608741232991e+00,1.517617148117979209e+00,1.802188012662614858e+00,2.090486571499055035e+00,2.379996024761350970e+00
4.786300923226380064e+02,9.347027977649499109e-01,9.134946722177733625e-01,1.037828257093650119e+00,1.237116232274682259e+00,1.491984139077664029e+00,1.769781512379682731e+00,2.046323849829858155e+00,2.340329742564212889e+00
5.011872336272724624e+02,9.407034316059920132e-01,9.082450808765728523e-01,1.024574275806416024e+00,1.219915734375934813e+00,1.466258091736330593e+00,1.734872566442791753e+00,2.011122608353560715e+00,2.293735347573813144e+00
5.248074602497722481e+02,9.403955183197039158e-01,9.054849948711730656e-01,1.009734230874741234e+00,1.202687875477107982e+00,1.441155190994322099e+00,1.705730045038087672e+00,1.969886334290181562e+00,2.254328827840636595e+00
5.495408738576247742e+02,9.472805030122138925e-01,9.034126048593502656e-01,9.997404925835692291e-01,1.182715326127599331e+00,1.417572732091628041e+00,1.675444826400535492e+00,1.937257768882811648e+00,2.214819895737934807e+00
5.754399373371566071e+02,9.504344339592162294e-01,9.037803825574696193e-01,9.907911480527333836e-01,1.167134532803572711e+00,1.392292555302418133e+00,1.641914412602919482e+00,1.904089947319599352e+00,2.175588559723869775e+00
6.025595860743580943e+02,9.534585096126704240e-01,9.057340788515574337e-01,9.815972670916677245e-01,1.151333612697438502e+00,1.367541735397719282e+00,1.611453600134021835e+00,1.870847398583705523e+00,2.135253991152627595e+00
6.309573444801930009e+02,9.553464047827969763e-01,9.038306886335870649e-01,9.698806081434930837e-01,1.133298212478081046e+00,1.345918570347301335e+00,1.585385892008841280e+00,1.837200521763097116e+00,2.096699895944305059e+00
6.606934480075964302e+02,9.629228594288676835e-01,9.047865666266812212e-01,9.619455889220942524e-01,1.117583074363220241e+00,1.323298536331818598e+00,1.558546610146443134e+00,1.801548388086908981e+00,2.063714689318454365e+00
6.918309709189362593e+02,9.639052871642636022e-01,9.038893433261977473e-01,9.526892191484356287e-01,1.098235003945480903e+00,1.297997693589492796e+00,1.532339263749594505e+00,1.770688569544532021e+00,2.024176798609698125e+00
7.244359600749905894e+02,9.659320279042585833e-01,9.043426074368799972e-01,9.455234574711172124e-01,1.085141442202674389e+00,1.279080048301367123e+00,1.506036182959462399e+00,1.737713111527278809e+00,1.985381042586008782e+00
7.585775750291835493e+02,9.669978690623309836e-01,9.093719891391283117e-01,9.389810145694637011e-01,1.072846685634366581e+00,1.256812159771501625e+00,1.477559032702990383e+00,1.710041139652080044e+00,1.950984036338015315e+00
7.943282347242821970e+02,9.752168588169451979e-01,9.091583376059415578e-01,9.355541022343331070e-01,1.058929084456013969e+00,1.238208893596726812e+00,1.451000973306256547e+00,1.682333784756773642e+00,1.915899591461172502e+00
8.317637711026708303e+02,9.760674520167442747e-01,9.121765332776139434e-01,9.284572194342244345e-01,1.041836231106116895e+00,1.218955533245569933e+00,1.430665695474358845e+00,1.647815647977179276e+00,1.879968348622832908e+00
8.709635899560814778e+02,9.767539194017589299e-01,9.165260010306788274e-01,9.212918918545510705e-01,1.029594328242674717e+00,1.199581541770879278e+00,1.399796869821942069e+00,1.617166749775301726e+00,1.848494322708855275e+00
9.120108393559096385e+02,9.817839269504263777e-01,9.185419468487577843e-01,9.197373147883640687e-01,1.016784508645776741e+00,1.181486032608828785e+00,1.379285988306804933e+00,1.591835948306950632e+00,1.812456074418185015e+00
9.549925860214368640e+02,9.803893982264892948e-01,9.211740405927207886e-01,9.155568310992433512e-01,1.010188379077681331e+00,1.162699716542078265e+00,1.351221126366845438e+00,1.560084149950749621e+00,1.783216237368228541e+00
1.000000000000000000e+03,9.794950141969227531e-01,9.242405869377623429e-01,9.125421643684143991e-01,9.973348819551142164e-01,1.143350689849306212e+00,1.329327888036205607e+00,1.534172413839040239e+00,1.750742306111689128e+00
1.047128548050898416e+03,9.852592498098571294e-01,9.282702903201005551e-01,9.106373445593021199e-01,9.840170245153615491e-01,1.127982951633473174e+00,1.309825576938288938e+00,1.510460814126652673e+00,1.719386381439704348e+00
1.096478196143185187e+03,9.855835715360372618e-01,9.333469337072842764e-01,9.114623650121265186e-01,9.789527126188823924e-01,1.114233320468193345e+00,1.290523143574312970e+00,1.482491500711064836e+00,1.688850207127545966e+00
1.148153621496881669e+03,9.867063708654292276e-01,9.357493893840330701e-01,9.089402268367772209e-01,9.695330505050966385e-01,1.098353078391670179e+00,1.271448659561732253e+00,1.458165180245785786e+00,1.658653930902843854e+00
1.202264434617413144e+03,9.861508603016392316e-01,9.398344098734960905e-01,9.063173936598672986e-01,9.594575653794396031e-01,1.081970992156046307e+00,1.251330883979036246e+00,1.429858342682059469e+00,1.628231238131756742e+00
1.258925411794166166e+03,9.897246039818754504e-01,9.425097362566087211e-01,9.062920798818842050e-01,9.537872668168001500e-01,1.068676614799281221e+00,1.226423016672766764e+00,1.410736235951879358e+00,1.604941550808612449e+00
1.318256738556407527e+03,9.881026556439088671e-01,9.463726253900227592e-01,9.063448255756603178e-01,9.469145297358213531e-01,1.054991626718430275e+00,1.209291464661922610e+00,1.379805414502840888e+00,1.575557298889759261e+00
1.380384264602883832e+03,9.909485222460069354e-01,9.528271727674088032e-01,9.078891442626382258e-01,9.367080470867368280e-01,1.043347259979306108e+00,1.190346543961578574e+00,1.360546041304353748e+00,1.547695596547962626e+00
1.445439770745927945e+03,9.929201850258488893e-01,9.545011157130401935e-01,9.086696606316595481e-01,9.331483786773717704e-01,1.031704202323719288e+00,1.175322754174276785e+00,1.334329147798929638e+00,1.519749074662158472e+00
1.513561248436207279e+03,9.927652255960625061e-01,9.567925136193583535e-01,9.082477068729370995e-01,9.319039659189598535e-01,1.019026633672353022e+00,1.154013075771101127e+00,1.313814184093271775e+00,1.490725030640292825e+00
1.584893192461114040e+03,9.951873313048300584e-01,9.601424438612775614e-01,9.095839219137036302e-01,9.259273351038106448e-01,1.007759275059501469e+00,1.139608579713416558e+00,1.291976360953802416e+00,1.466484812043750363e+00
1.659586907437559603e+03,9.986620908143426512e-01,9.627809383363276075e-01,9.134836043095693192e-01,9.221917556887596623e-01,9.968526708695613081e-01,1.124119074766661175e+00,1.273050015819577441e+00,1.439994467171014980e+00
1.737800828749376251e+03,9.947419926683669367e-01,9.628867859237641991e-01,9.202743127623248531e-01,9.182593974292528882e-01,9.875866054047167664e-01,1.105707327850405708e+00,1.249997817158802205e+00,1.414873519580579497e+00
1.819700858609982561e+03,9.971084573021040676e-01,9.667120459497279272e-01,9.195760408801290087e-01,9.170324869480259711e-01,9.797747632505552362e-01,1.092694461421948038e+00,1.230234338679853545e+00,1.394505460927117690e+00
1.905460717963248271e+03,9.963384145816069903e-01,9.717736219547857823e-01,9.219812037353501966e-01,9.141612435307192586e-01,9.712399320105739031e-01,1.075635486957514875e+00,1.209800624923144108e+00,1.371020464388315041e+00
1.995262314968878854e+03,9.939043295408728218e-01,9.756746393455644206e-01,9.229129151932577990e-01,9.122196799283704971e-01,9.616799565590663512e-01,1.061840045996714554e+00,1.188785041323957570e+00,1.348417417081637204e+00
2.089296130854040712e+03,9.974102421804903473e-01,9.763649878543126936e-01,9.306839363488609296e-01,9.126070999868173272e-01,9.534264513568986299e-01,1.052509196807003500e+00,1.173100407631018305e+00,1.325253359681537679e+00
2.187761623949551904e+03,9.965415514614045511e-01,9.776296131836477166e-01,9.317218627852417168e-01,9.154725327189521256e-01,9.485691446049474562e-01,1.037420244140206282e+00,1.155620029378631397e+00,1.301226408151981984e+00
2.290867652767774871e+03,9.952775488350312783e-01,9.801643447677785836e-01,9.368080547273526237e-01,9.119104500869065211e-01,9.386509718999690444e-01,1.022105131774409204e+00,1.142386308817034735e+00,1.279365204383605459e+00
2.398832919019489964e+03,9.980696747797106472e-01,9.812749491063236240e-01,9.409045254007554204e-01,9.127472161154236430e-01,9.349895876068666789e-01,1.012476183353883119e+00,1.127741977051658795e+00,1.256037678917813594e+00
2.511886431509582053e+03,9.967831773160608089e-01,9.842850326646160886e-01,9.433875465507899349e-01,9.087060387296987951e-01,9.309840082672942163e-01,1.003322999206801791e+00,1.109915838570447510e+00,1.238863548909804990e+00
2.630267991895381329e+03,9.968331479636354242e-01,9.866344550672674352e-01,9.438833286937224898e-01,9.139773067976765253e-01,9.260723316161993957e-01,9.911831070985175351e-01,1.095081589995633653e+00,1.214989757933732983e+00
2.754228703338168998e+03,9.976668191571786970e-01,9.862953632735065312e-01,9.471230281307532195e-01,9.151382714010574126e-01,9.239813489157400195e-01,9.834241419127524031e-01,1.079144093796354564e+00,1.201217402016301783e+00
2.884031503126605912e+03,9.983096134551494583e-01,9.875490232391779255e-01,9.517856844718554088e-01,9.154802971030464587e-01,9.191979724113731320e-01,9.734999958254492158e-01,1.068393181896110100e+00,1.182434781491445763e+00
3.019951720402018964e+03,9.986178644471981336e-01,9.882141599887639405e-01,9.549864900379823052e-01,9.211048011007828551e-01,9.151150322279154592e-01,9.667213307727544613e-01,1.054076762677017109e+00,1.166153494064727347e+00
3.162277660168379498e+03,9.988803441607203570e-01,9.904774414432998553e-01,9.586281059142406358e-01,9.230832574054156359e-01,9.146374503003802392e-01,9.591392502871023407e-01,1.041624952440717733e+00,1.150705996607566339e+00
3.311311214825907882e+03,1.001493745788462064e+00,9.899006394803058217e-01,9.639838421882391817e-01,9.254588572722961537e-01,9.150171116427202600e-01,9.530528507439705033e-01,1.029772105103536894e+00,1.132174918931736052e+00
3.467368504525316894e+03,1.000557839412733907e+00,9.899910706378108882e-01,9.662182558676783994e-01,9.251302402124186308e-01,9.114765662978130401e-01,9.432322536093825649e-01,1.020016149595140531e+00,1.115300034669979734e+00
3.630780547701010164e+03,9.980179341347246158e-01,9.929552649407424880e-01,9.671634489827479753e-01,9.304492748129502555e-01,9.123439318686709099e-01,9.396784973028849963e-01,1.007665504776763088e+00,1.099545911522251007e+00
3.801893963205612636e+03,1.002142408271402774e+00,9.932833636283795453e-01,9.684195220007491001e-01,9.348942300300902009e-01,9.132672979569464999e-01,9.365764944513296220e-01,9.954302067583015168e-01,1.087411064986136600e+00
3.981071705534969169e+03,1.001823575904836838e+00,9.949622840936729329e-01,9.724979747088987603e-01,9.353528844733720593e-01,9.125486582493692600e-01,9.352680368938590671e-01,9.872606202301538181e-01,1.068158519976436738e+00
4.168693834703354696e+03,1.002121058350456284e+00,9.975734533246856106e-01,9.720251907524373181e-01,9.386734323912652167e-01,9.136136890838255642e-01,9.238618759777387224e-01,9.749765088382833511e-01,1.057857499117122124e+00
4.365158322401656733e+03,1.000585363821996143e+00,9.946015041503808440e-01,9.775352933799908994e-01,9.442975506834144772e-01,9.148319214372083730e-01,9.238338264665492128e-01,9.729083655171825162e-01,1.044677239280567216e+00
4.570881896148751366e+03,1.001345585881470823e+00,9.928088940617090241e-01,9.799125401663637547e-01,9.464618956579832210e-01,9.172473663167940439e-01,9.199819691835154911e-01,9.593434726591338890e-01,1.032573611531180990e+00
4.786300923226380291e+03,9.985109505490303849e-01,9.962335788344593990e-01,9.833473195074794448e-01,9.503024761703827705e-01,9.175950649273236781e-01,9.171310590583616751e-01,9.564740395621050828e-01,1.020818779441854396e+00
5.011872336272725079e+03,1.000415593773287481e+00,9.970241169804774373e-01,9.817214007521479768e-01,9.528055776803607824e-01,9.220931573230940481e-01,9.158649970706480570e-01,9.462272158860035587e-01,1.012966028790001749e+00
5.248074602497723390e+03,1.000964878568330718e+00,9.931316780108515596e-01,9.834061438347723172e-01,9.551926059434830973e-01,9.224928431670118556e-01,9.176048768911388986e-01,9.449441905363241689e-01,1.001209379427959956e+00
5.495408738576248652e+03,9.971531681692579197e-01,9.950809218984296711e-01,9.846622905841356799e-01,9.568403315814162369e-01,9.252931446004570848e-01,9.141656486370989265e-01,9.377995036546261653e-01,9.888656983033098369e-01
5.754399373371566071e+03,1.001533841941869563e+00,9.960983703521969490e-01,9.906480741958076930e-01,9.622201230707613240e-01,9.307215524300096465e-01,9.166131884008924535e-01,9.356371746739363671e-01,9.802837599561294857e-01
6.025595860743580488e+03,9.995228460159725214e-01,1.000443470016703307e+00,9.878833087090478360e-01,9.660595289270396124e-01,9.325035964251376930e-01,9.127722528891534237e-01,9.275524184387197169e-01,9.740122581830724657e-01
6.309573444801930236e+03,9.985307857654225350e-01,9.975066173058007024e-01,9.875214049418681306e-01,9.656354219015470530e-01,9.348747880756078654e-01,9.173566289087615733e-01,9.249235948327072521e-01,9.646072367605892373e-01
6.606934480075964530e+03,1.000019950210914388e+00,9.962682080716162014e-01,9.909443238684937372e-01,9.744877914703891086e-01,9.383760218936257891e-01,9.188327333387664719e-01,9.238173045876455491e-01,9.573132657195809747e-01
6.918309709189362366e+03,1.001859873447883409e+00,9.984182872857212399e-01,9.926433972204932177e-01,9.731104942274131364e-01,9.399081084924989504e-01,9.209179805106486594e-01,9.257993116289784385e-01,9.506287114395626237e-01
7.244359600749906349e+03,1.000772758516364824e+00,9.979513972999753957e-01,9.927842856430896257e-01,9.764124628862709265e-01,9.440046032122269004e-01,9.175124620737975523e-01,9.198498206639567076e-01,9.454783327856612907e-01
7.585775750291835720e+03,9.997795057562767207e-01,9.971037899010762873e-01,9.942087114429335459e-01,9.785521664986964741e-01,9.493325043195288693e-01,9.225569353585439947e-01,9.184359237397932141e-01,9.414161213213168011e-01
7.943282347242821743e+03,1.001358320710746153e+00,9.980430908491824127e-01,9.927680480084885017e-01,9.777550581332912216e-01,9.503539467959992715e-01,9.239387219374218807e-01,9.160059236141528949e-01,9.376403255048727514e-01
8.317637711026709439e+03,1.002002541266754809e+00,9.988982709506359914e-01,9.923712960145444351e-01,9.770400669301980701e-01,9.531353872950890649e-01,9.266034941013411297e-01,9.165964516219146097e-01,9.346283307100726745e-01
8.709635899560813414e+03,9.993916518740629806e-01,9.994830254317432772e-01,9.955119703617045790e-01,9.824025021993187945e-01,9.569548855436526003e-01,9.264100140547556483e-01,9.190508480284936832e-01,9.305849595617682324e-01
9.120108393559095930e+03,1.001623962781074351e+00,9.975644857795870069e-01,9.990712720429416605e-01,9.840940173924053180e-01,9.622074265426968642e-01,9.295385999108017883e-01,9.195171713458348828e-01,9.232185329405011576e-01
9.549925860214369095e+03,1.005342324672012788e+00,9.982803809069159540e-01,9.974416975751760894e-01,9.863768200985491008e-01,9.630612760810220996e-01,9.376526005920762241e-01,9.221400927698728545e-01,9.213641042716762541e-01
1.000000000000000000e+04,9.992185335038553662e-01,9.958735990172052910e-01,9.969271334085173519e-01,9.867979990284206915e-01,9.659464753385212932e-01,9.363085283043781626e-01,9.199252605299418351e-01,9.243245030449949162e-01
1.047128548050898462e+04,1.001266126651595201e+00,9.980710254727888087e-01,9.956477139132047238e-01,9.885177149770084659e-01,9.676448990723807153e-01,9.393847418113203673e-01,9.233133919483740293e-01,9.228087156228484966e-01
1.096478196143185050e+04,9.985284286690369049e-01,9.984699983225547859e-01,9.954525003702930919e-01,9.895530971169096413e-01,9.732908870515570854e-01,9.452665956261444569e-01,9.267391550298320624e-01,9.219390703134409115e-01
1.148153621496881715e+04,9.968242362254247091e-01,1.000847735007113659e+00,9.960841464761031050e-01,9.878577652305817747e-01,9.762370478388795458e-01,9.467810912346658059e-01,9.284208821998114480e-01,9.178141618603520291e-01
1.202264434617413099e+04,9.995917316661367957e-01,1.001444230763796517e+00,9.964587768334899343e-01,9.913762983367777615e-01,9.786091332222870420e-01,9.462819800589195030e-01,9.263025614116526807e-01,9.193445102247999046e-01
1.258925411794166212e+04,1.000870196172991333e+00,9.987513263517785456e-01,9.973549654945921272e-01,9.868338051380635134e-01,9.768440224020098483e-01,9.542126195665097121e-01,9.294626688040820151e-01,9.223348926209025134e-01
1.318256738556407436e+04,9.987762808050333341e-01,1.002569530321372415e+00,9.975961850807476550e-01,9.906893440288726538e-01,9.786198121864544408e-01,9.551255106256484328e-01,9.329054843382780238e-01,9.221865892766760719e-01
1.380384264602883741e+04,1.000512169152467878e+00,9.992513367577191552e-01,9.960753493084220089e-01,9.930861747712835808e-01,9.806925709926160861e-01,9.571195766131938010e-01,9.367253394131843658e-01,9.240479221270975208e-01
1.445439770745928035e+04,1.000529339749259394e+00,9.991632413971019977e-01,9.963380072944429955e-01,9.939034132666590970e-01,9.817566599886520251e-01,9.629284933481393471e-01,9.421538278425505286e-01,9.229722617952466068e-01
1.513561248436207097e+04,1.001299984361384343e+00,9.987252074711209238e-01,9.964575809316057464e-01,9.947762053117842340e-01,9.833637694438707166e-01,9.637148787344156364e-01,9.431189427227889555e-01,9.218511853278729129e-01
1.584893192461114086e+04,1.000662071217960136e+00,1.002077486727102063e+00,9.983091946227838909e-01,9.956427907772763541e-01,9.858999737680408382e-01,9.705109858698535152e-01,9.476101144819946143e-01,9.285001213114894014e-01
1.659586907437559785e+04,9.992279484104350518e-01,9.991089620443126540e-01,9.988978442023045412e-01,9.969818630358179279e-01,9.894943626871641751e-01,9.699306183900987532e-01,9.472743714886063815e-01,9.309612111041500881e-01
1.737800828749376160e+04,9.981316784521991892e-01,1.001990764839052694e+00,9.969718919770264032e-01,9.954980724806890002e-01,9.889124073142776528e-01,9.726611260999178388e-01,9.513581163353940218e-01,9.327782038795738861e-01
1.819700858609982606e+04,9.996174258685269765e-01,9.999661422392172039e-01,9.988868523777908459e-01,9.957128413924156707e-01,9.899739701784805446e-01,9.760772520451570511e-01,9.541984801073433164e-01,9.365189394393442779e-01
1.905460717963248317e+04,9.996747460217939585e-01,9.995701657031530463e-01,1.000849894722902755e+00,9.961880309399421263e-01,9.907039308060054950e-01,9.795772748657516349e-01,9.589168599326393094e-01,9.385925376178697599e-01
1.995262314968878854e+04,9.976314235690350030e-01,1.001078242386752581e+00,9.982282093555816527e-01,9.993953469568166437e-01,9.907016681394585911e-01,9.796405495872712033e-01,9.573457674718198751e-01,9.414513150749657111e-01
2.089296130854040894e+04,1.001718147637252976e+00,9.980820060370458879e-01,1.001924223459216279e+00,9.997601107775770934e-01,9.895927600478029440e-01,9.768066250067378720e-01,9.641826349838464871e-01,9.412697000084835341e-01
2.187761623949551722e+04,9.996419474989911569e-01,1.000966993048024944e+00,1.001457883812141070e+00,1.002066414742768474e+00,9.911906901276669180e-01,9.856202480716496073e-01,9.651479083117578961e-01,9.467742921433381920e-01
2.290867652767774780e+04,1.003319907497306041e+00,9.995928485431125887e-01,1.003332954726862569e+00,9.989749037916106911e-01,9.954729380903747371e-01,9.824703170752561165e-01,9.684113972500207890e-01,9.493947021954263210e-01
2.398832919019489782e+04,9.985407323926300815e-01,9.964490060715869291e-01,1.003286451249036704e+00,9.975633841323126028e-01,9.923733377209511541e-01,9.850970663321498844e-01,9.680527940343542914e-01,9.519464775207082674e-01
2.511886431509582326e+04,1.003065622223387354e+00,9.968801815550080159e-01,9.972708710722753001e-01,9.986142124916013163e-01,9.935190423628400547e-01,9.852937740833397351e-01,9.735694869012343489e-01,9.605450603620735439e-01
2.630267991895381419e+04,1.000140268640437036e+00,1.001845942243965615e+00,9.995905151709825187e-01,9.973217511674695723e-01,9.937197298581216254e-01,9.885096465999043680e-01,9.740914540950582623e-01,9.582780500229536313e-01
2.754228703338168998e+04,1.002631628507295369e+00,1.000450199290203290e+00,1.001831217051374789e+00,1.000305392354075895e+00,9.930904648324299089e-01,9.834227004361439928e-01,9.768521851404442513e-01,9.593509577976399028e-01
2.884031503126605821e+04,1.001157109752400354e+00,9.989380821056980109e-01,9.993469691171834590e-01,9.989459581819783995e-01,9.975855239736686197e-01,9.875211968557159325e-01,9.808599712593658593e-01,9.630882062325034632e-01
3.019951720402019055e+04,1.000814355829122038e+00,1.000431723009880036e+00,9.982464427157741182e-01,9.962612937232420141e-01,9.960464786411572513e-01,9.845030064216413468e-01,9.804157635554735517e-01,9.638737165017746689e-01
3.162277660168379225e+04,9.999264691253928472e-01,9.995109300462032831e-01,9.979420551214046586e-01,9.974571112231672698e-01,9.960555398573741614e-01,9.905917513819442188e-01,9.800326278186755058e-01,9.723525651949346260e-01
3.311311214825907518e+04,1.001070596520352352e+00,1.000947684569311935e+00,9.987977282180020566e-01,9.979150014614208697e-01,9.970922413750032964e-01,9.897740986407128627e-01,9.828715878266034434e-01,9.704448977470101489e-01
3.467368504525316530e+04,1.000881483754907819e+00,9.986086024082989621e-01,9.985732135334794979e-01,9.985911846939093950e-01,9.981646696929619145e-01,9.947893795086690805e-01,9.849179416536394394e-01,9.732682903054529211e-01
3.630780547701010073e+04,9.982550897215661800e-01,1.001076285638130337e+00,1.003365153352203665e+00,9.995556880872050742e-01,9.958071112616683207e-01,9.972726755943740473e-01,9.859569181613557776e-01,9.739202939505094969e-01
3.801893963205612818e+04,9.991446021320009585e-01,9.993544560436986579e-01,1.000405981734156846e+00,9.992975458303056113e-01,9.977913306264984961e-01,9.932757469626414260e-01,9.876830470600265199e-01,9.799242071229489204e-01
3.981071705534969078e+04,1.000991441563563011e+00,9.986269834266506829e-01,9.956535825722990785e-01,9.973118360502739588e-01,9.984263590048708670e-01,9.932842768547244239e-01,9.907620329505042456e-01,9.785512455344113070e-01
4.168693834703355242e+04,1.000109346100440222e+00,1.000310388879869450e+00,9.982537433845554142e-01,9.984986902801648023e-01,9.994622364829056638e-01,9.905706520910769752e-01,9.883084986909419500e-01,9.771447827078078019e-01
4.365158322401656187e+04,1.000441817459029048e+00,1.000802921098134179e+00,9.987212833070301388e-01,9.988897399812428635e-01,9.977021824223494262e-01,9.921322987376085534e-01,9.938112893323958197e-01,9.853437064793160172e-01
4.570881896148751548e+04,9.955857847548840178e-01,1.000705923351260074e+00,1.002235399420664308e+00,9.947804003017323149e-01,9.999436954306805125e-01,9.959172328355666570e-01,9.921823044024240534e-01,9.803956610378999903e-01
4.786300923226380110e+04,1.000816567144430458e+00,9.988768556511006258e-01,9.999113129276626655e-01,1.000185990821051751e+00,9.994957785900306924e-01,9.991247747068099372e-01,9.950716556843475225e-01,9.839943457709653396e-01
5.011872336272725079e+04,1.001784606274818357e+00,9.994839861330809816e-01,1.002281440381426636e+00,1.002131475497544555e+00,9.994770091163194259e-01,9.943527238880552899e-01,9.916209582245703036e-01,9.851268274363266242e-01
5.248074602497722663e+04,9.997271184966363133e-01,1.000337327361115358e+00,9.984429702853793165e-01,9.994631943036109689e-01,9.994068762437723352e-01,9.955959052252673080e-01,9.947456633648656954e-01,9.834030758684488838e-01
5.495408738576248288e+04,9.976479585846408371e-01,1.001753139461448505e+00,9.980058970851740652e-01,1.000868058099969149e+00,9.973293435035397447e-01,9.988093490944442987e-01,9.939655587325809671e-01,9.867355043011225568e-01
5.754399373371566617e+04,1.001313048165054731e+00,1.003369226556909855e+00,9.999484509647881270e-01,1.001871147565798204e+00,9.975150596714426054e-01,9.979148327426043963e-01,9.930478012379854169e-01,9.852792821030622594e-01
6.025595860743580852e+04,1.000550414042825187e+00,1.001870483866644790e+00,1.000326118217911953e+00,1.000589064576893339e+00,1.000151001293964281e+00,9.943837270362199110e-01,9.903013415077401849e-01,9.890158959459591781e-01
6.309573444801929872e+04,9.982290716999459024e-01,1.001554830176224486e+00,1.003220632364251408e+00,1.004630979163465554e+00,9.991293489679602402e-01,9.937789758258195327e-01,9.899312671771932637e-01,9.896747251287839608e-01
6.606934480075964530e+04,1.000067136658151279e+00,1.000217904226555987e+00,1.001451482250381719e+00,1.003049202735317502e+00,9.982969889142926379e-01,9.944243756469041129e-01,9.982923503602065818e-01,9.933849389799727092e-01
6.918309709189362184e+04,1.000772440128062657e+00,9.994672773164152701e-01,1.000817641310544293e+00,1.000639321928432190e+00,9.998380828865992553e-01,1.001911606913159059e+00,9.932337980121064280e-01,9.929784444946022637e-01
7.244359600749905803e+04,1.000494133410269271e+00,9.988533845371562192e-01,1.004764802810079516e+00,1.002789203594453893e+00,9.987204820166639685e-01,9.959060045916080517e-01,9.930407853581839639e-01,9.937864040762011131e-01
7.585775750291836448e+04,9.981658987979517006e-01,1.000361665424964297e+00,1.001744693581843926e+00,1.000574425737340345e+00,9.993561382449145380e-01,1.000981031677572908e+00,9.997758734742808739e-01,9.922863055969673995e-01
7.943282347242820833e+04,1.001805739909591431e+00,1.001463690890830760e+00,1.002021380732565969e+00,9.996895922224765529e-01,9.981806440513734113e-01,9.993932860155586573e-01,1.001162700650830573e+00,9.913212573884301326e-01
8.317637711026708712e+04,1.000121472080201190e+00,9.997909450626055738e-01,9.999312726448970068e-01,1.002650130058640565e+00,1.000725169778866608e+00,1.000463012077405844e+00,9.952499204483694628e-01,9.941458405940819532e-01
8.709635899560814141e+04,1.000602876810932074e+00,1.001592491153552311e+00,9.992182233414181880e-01,9.994058267736565249e-01,9.998848049704327501e-01,9.981810984625240080e-01,9.964544487474777945e-01,9.919039796568998035e-01
9.120108393559097021e+04,1.001156859810656830e+00,1.001564532895304893e+00,1.002132207202334202e+00,9.997878225201286551e-01,1.002250047014441092e+00,9.968588660793399336e-01,9.988197131776022086e-01,9.914152298950492659e-01
9.549925860214368731e+04,9.996378568760484473e-01,1.000303700958877329e+00,9.999197093963581029e-01,9.976843167892396336e-01,1.000047654580965784e+00,9.977177851115155427e-01,9.977560213468794625e-01,9.960110519979281651e-01
1.000000000000000000e+05,9.986011808091390662e-01,9.998120338276438313e-01,1.000235434492744879e+00,1.003199320567925934e+00,9.969194649714765433e-01,1.000214235878206015e+00,9.942827546453444354e-01,9.935721327982689477e-01
1.047128548050898535e+05,9.967168764984704055e-01,1.001605288228679225e+00,1.000750242800543255e+00,1.000764158602996723e+00,9.991385416379826578e-01,9.961763899172356718e-01,9.934688054673606050e-01,9.975270151648806261e-01
1.096478196143185050e+05,1.000173849135678639e+00,9.981328711836222611e-01,1.002780249049043171e+00,1.000120658572632104e+00,1.000300407959804794e+00,9.992413682000601538e-01,9.998203083633221411e-01,9.976998752109396129e-01
1.148153621496881678e+05,1.001216116525158739e+00,1.000942617862548678e+00,9.995977821745953840e-01,9.963499688260492038e-01,1.001044034559847029e+00,9.997862789319518217e-01,9.958519693280598606e-01,9.916362816783669265e-01
1.202264434617413062e+05,1.002234901181280557e+00,9.985869713503106038e-01,9.995906942298238285e-01,1.002068183651504851e+00,9.982421830027011778e-01,1.003007502887681035e+00,1.000720732268477020e+00,9.968296353570355040e-01
1.258925411794166139e+05,9.973557395619491173e-01,9.985261052245627544e-01,1.000187129330952329e+00,1.000548887754665106e+00,9.989012708115169170e-01,9.983254101980000295e-01,1.000219046591488414e+00,9.965988255450081157e-01
1.318256738556407508e+05,1.000552658748715018e+00,9.981960480828202531e-01,1.000567826489524803e+00,1.002678734664656623e+00,9.986678176016985375e-01,1.000228998622177290e+00,9.975460269670067825e-01,9.971395790300042750e-01
1.380384264602883777e+05,9.994074886697339455e-01,1.000887462693381913e+00,9.995547548636927182e-01,1.000494589164445447e+00,1.001297256736124242e+00,9.963356105160535714e-01,9.985750023033607148e-01,9.943446607711365903e-01
1.445439770745928108e+05,1.000857354501321517e+00,1.000478516449505584e+00,1.000923196243614699e+00,1.000347091657986187e+00,9.995736142908616673e-01,9.983310731408452376e-01,9.980609153124134769e-01,9.993078143232693167e-01
1.513561248436207243e+05,1.001532376487565434e+00,1.000200563574606072e+00,1.000602503770152918e+00,1.004059649631379836e+00,1.001484042511423755e+00,1.002545555449770642e+00,1.000728938593343331e+00,9.963159417556636255e-01
1.584893192461114086e+05,9.994827416492185757e-01,9.976399597281944143e-01,1.001426908035409014e+00,9.970996305325069420e-01,9.990574084469699967e-01,1.000832545506951554e+00,1.002545120447805971e+00,9.977516269564568052e-01
1.659586907437559566e+05,1.000400827228706380e+00,1.001979441012863514e+00,9.995516688868477662e-01,1.002744966745980237e+00,9.989017581570520665e-01,9.997014939180495219e-01,9.993572791847844528e-01,1.000810890868264913e+00
1.737800828749376233e+05,1.000360102074452584e+00,9.985721037283690205e-01,9.987853861586545312e-01,1.001438236153412875e+00,1.001311992832010445e+00,1.000094304594889794e+00,1.000042548581688617e+00,9.983431290425333060e-01
1.819700858609982533e+05,1.000000163257618091e+00,1.000467552909404478e+00,9.990453354245995010e-01,1.003818073003614808e+00,9.997544855058024815e-01,9.978627164385549531e-01,9.981522192640345237e-01,9.979430205057266967e-01
1.905460717963248317e+05,1.002566317645264604e+00,9.990069075218092065e-01,9.986805217600454032e-01,9.989610059263110964e-01,9.974933443835074520e-01,9.957725682266422851e-01,1.001177281216379278e+00,9.972377988838753149e-01
1.995262314968878927e+05,9.980599434623819155e-01,9.986013025648554642e-01,9.989679354722856841e-01,1.001378729159473346e+00,1.002135522382003208e+00,1.001030602379670231e+00,1.003319667104436652e+00,9.997130905450678506e-01
2.089296130854040966e+05,9.991500649334020823e-01,1.002160100708155532e+00,1.001147709105750572e+00,9.996444811281143261e-01,1.000434105033334076e+00,9.988597191092205563e-01,9.992706532250885676e-01,1.000378471800768665e+00
2.187761623949551722e+05,9.990251237136442697e-01,1.000808601638225159e+00,9.983741184381148548e-01,9.981689002063267591e-01,1.000255673552011171e+00,1.000129719405528306e+00,9.991143034869452988e-01,9.987408756133601129e-01
2.290867652767774707e+05,9.994956597407771426e-01,1.001004092050397754e+00,1.003750351415571229e+00,9.977246828380834653e-01,9.997023116112230268e-01,9.982728675910825800e-01,9.980079711368331497e-01,9.979225642534936824e-01
2.398832919019489782e+05,1.000675802036540718e+00,1.000802087604107049e+00,1.000234843943935470e+00,1.002890774219826531e+00,1.001228074611812735e+00,9.950616805453513791e-01,9.955161263491834056e-01,9.983734608026818558e-01
2.511886431509582035e+05,1.000030258300147912e+00,1.001713718946656284e+00,1.001934791958182469e+00,1.000550523096947142e+00,1.001404189942116663e+00,1.001983431065170072e+00,1.000452345095838913e+00,9.993200045025071310e-01
2.630267991895381710e+05,1.004015618540448740e+00,1.000476940054236819e+00,9.988779835877203972e-01,1.003345546619998530e+00,1.002495533010557383e+00,9.994212164681601784e-01,9.981989166646855205e-01,9.977938298646578108e-01
2.754228703338169144e+05,9.968959611246689390e-01,9.993535868977126979e-01,1.001807710063677970e+00,9.998909232470067909e-01,9.982189670665950754e-01,9.964208126765350393e-01,9.988663101416711543e-01,9.981104823982724916e-01
2.884031503126605530e+05,9.970370101487152636e-01,9.981753902428677216e-01,9.981236964472209872e-01,9.990866272884720845e-01,1.002858556952640035e+00,1.000208331035484788e+00,1.002129209733678250e+00,9.987399531160846555e-01
3.019951720402018982e+05,9.993088444805505732e-01,9.995032071915911365e-01,9.998416810067169980e-01,9.970926095640546549e-01,9.996432514672356495e-01,9.987699311234344846e-01,1.000976606590935347e+00,9.983833591670755458e-01
3.162277660168379080e+05,9.984726150174042525e-01,1.001910795112936237e+00,9.975813872436025687e-01,9.994033032004411288e-01,1.001181826569102595e+00,9.998361011683053468e-01,1.001313832374255863e+00,9.986862988292708465e-01
3.311311214825907955e+05,9.989189953317446635e-01,9.951018488386670358e-01,9.993672256004587640e-01,1.006557238075296290e+00,9.989464203565243672e-01,1.000060504712114939e+00,9.956281111848619414e-01,1.001332043075090938e+00
3.467368504525316530e+05,9.998311614210229070e-01,9.993279936547838638e-01,9.988722343473676046e-01,9.989768964709087040e-01,9.998800432370953395e-01,9.979966738053395181e-01,9.997957886580723930e-01,1.001007613069444746e+00
3.630780547701010364e+05,9.973134339577741647e-01,9.999311880887559179e-01,9.978033673440598328e-01,1.003878224354586957e+00,1.000377315282376056e+00,9.999448529076437886e-01,9.998102112751328097e-01,9.998153511268427218e-01
3.801893963205612381e+05,1.000614684469395499e+00,9.994797037968304876e-01,1.002956816290672792e+00,1.001937781807023198e+00,9.974712233822587981e-01,9.979027244287448362e-01,9.974960156581634818e-01,9.978607887306916169e-01
3.981071705534969224e+05,9.995648212981602665e-01,9.999675809125324610e-01,1.003346738819600903e+00,9.995999943013155198e-01,9.993089746478674984e-01,1.000326393242413126e+00,1.003600431748568722e+00,9.969256228678923248e-01
4.168693834703355096e+05,1.000415845909893742e+00,1.000976798990517613e+00,9.996725623056169630e-01,1.001633253546396318e+00,1.003729186759737990e+00,1.001650662413237303e+00,9.993651978081050657e-01,9.988784462887124738e-01
4.365158322401656187e+05,9.975152538631899546e-01,1.002656404138405843e+00,9.987624958854858237e-01,1.000932400960317326e+00,9.988889728458217876e-01,1.000770944672317198e+00,1.002057089604981632e+00,1.002047726227224489e+00
4.570881896148751839e+05,1.003208593948751393e+00,9.998206754904839233e-01,1.000367342470817045e+00,9.994467750446348608e-01,9.986331326121890006e-01,1.002028229121590952e+00,9.963881321660468249e-01,1.002176476859901300e+00
4.786300923226380255e+05,1.000279854753662212e+00,1.000190560551304841e+00,9.980651854019719771e-01,1.001475847931096341e+00,1.000587010767470364e+00,1.000965202067762183e+00,9.995628017071908067e-01,9.994853928622956518e-01
5.011872336272724788e+05,9.993318943106110908e-01,1.000571226593937491e+00,1.001398084416729839e+00,1.005895841564417692e+00,1.001623056502329856e+00,9.992882967820324591e-01,1.000298053847712199e+00,1.000159867268424652e+00
5.248074602497722954e+05,1.004474855428691971e+00,9.981136320371756243e-01,9.977899126670031205e-01,9.998319212430714087e-01,9.992875021567180216e-01,1.001364326281367401e+00,9.977140226720838667e-01,9.987737776121440314e-01
5.495408738576248288e+05,1.001538379525388045e+00,1.000107928107098365e+00,1.001124642180428292e+00,9.988693547544206242e-01,9.992789135668039835e-01,1.004482469093834096e+00,1.000101225078918077e+00,9.975111795554622018e-01
5.754399373371566180e+05,1.002307352498058357e+00,9.993511690943620573e-01,9.994791427911795534e-01,1.001586503639125825e+00,1.002307252553748640e+00,1.000252737288319871e+00,9.994123703604518294e-01,1.001897632434386676e+00
6.025595860743580852e+05,1.001270799197140127e+00,1.001792024607074838e+00,9.991085309602655284e-01,9.979285043429934055e-01,1.001621407153049592e+00,9.918670511812583968e-01,9.992675017203874743e-01,1.000407911048975640e+00
6.309573444801929872e+05,1.000219206207385358e+00,1.000305594244979002e+00,1.003107786857613259e+00,1.000050409653695516e+00,1.002797797511153499e+00,9.981504301300156978e-01,1.002258912455963547e+00,9.985367381040374246e-01
6.606934480075964238e+05,9.993680994911998683e-01,1.000155248352526893e+00,9.993278085577049774e-01,9.988346235392004946e-01,9.983620314436471022e-01,9.995674503883734685e-01,9.988914800943157202e-01,9.980119644244090926e-01
6.918309709189363057e+05,9.965210633678533991e-01,9.976747552236402417e-01,1.001476334637152243e+00,1.003291755137709407e+00,1.000999828953572202e+00,1.003010102558839600e+00,1.000839173974312768e+00,9.991248236885346135e-01
7.244359600749906385e+05,9.997198828681282956e-01,1.000559580139619431e+00,1.000229409954641158e+00,9.972643333515412989e-01,9.993602401163249604e-01,9.974264590545441900e-01,9.978288116695056553e-01,1.001428861238439660e+00
7.585775750291835284e+05,9.999533563161857597e-01,9.975209378073743860e-01,9.996023201634754995e-01,9.991483730124509632e-01,1.000660836539755572e+00,1.000985616012149526e+00,1.002653873660593886e+00,9.999199997389491834e-01
7.943282347242821706e+05,9.993220499526349609e-01,9.977548040365592508e-01,1.000728939517507854e+00,1.002321709355869617e+00,9.988174481266181015e-01,9.987269484367845562e-01,1.005039964339464520e+00,1.003113153378782485e+00
8.317637711026708130e+05,1.000436434044647660e+00,9.992331786786138315e-01,9.987791828542161854e-01,9.989233851924234076e-01,1.000853433186438934e+00,1.004001517772264540e+00,1.001325280418150721e+00,9.966131536499800436e-01
8.709635899560814723e+05,9.984141477924063368e-01,1.001578247632375351e+00,1.000766598041711308e+00,9.995618992398903613e-01,1.001304333445192318e+00,9.951042982645010859e-01,9.996422730465368556e-01,9.993358394863335326e-01
9.120108393559096148e+05,1.003085358966725016e+00,1.001904161814911820e+00,1.000591816561529512e+00,1.002039288106631121e+00,1.001015792602282684e+00,9.985733679057543499e-01,1.003071234786656829e+00,9.999035553707275037e-01
9.549925860214368440e+05,1.002176181653101406e+00,9.997974533549554010e-01,9.977200915255562963e-01,1.001027248496342725e+00,1.001559751747607585e+00,1.003716902504313779e+00,9.988179226811091382e-01,9.984072679342730350e-01
1.000000000000000000e+06,9.998231118681401020e-01,1.000541481221121964e+00,1.000453431740739640e+00,1.001732452017115582e+00,9.995974239589424659e-01,9.996055149582596666e-01,1.001337626739330355e+00,1.000933248631613370e+00
1.047128548050898477e+06,9.996391199785634729e-01,1.001914369355578094e+00,9.993052935598329967e-01,9.996072972773373255e-01,9.975234593775244019e-01,1.000150081100369848e+00,1.002529340211515185e+00,1.005050056614719578e+00
1.096478196143182926e+06,1.001200195608936472e+00,1.001439170398052303e+00,1.002146760431759542e+00,1.001080422264131409e+00,1.001223840273714139e+00,1.003587460051095004e+00,9.974850352969678591e-01,9.968589601471348205e-01
1.148153621496884152e+06,9.981819577078692163e-01,1.000993703032185600e+00,9.987173184272405413e-01,9.985028919267571190e-01,1.000759162726007068e+00,1.001792771567067586e+00,1.000378435802052213e+00,9.987769919161175736e-01
1.202264434617413208e+06,9.992651834647159337e-01,1.001630255650195922e+00,9.995116128327082849e-01,1.001368365568017227e+00,9.990284470518000504e-01,1.001463287095778476e+00,9.972811352432170429e-01,9.999141613232761516e-01
1.258925411794166081e+06,1.001006084321805156e+00,1.001321342187994956e+00,1.001331247601638053e+00,1.001772079996677167e+00,1.001736023436278433e+00,1.002810889561621011e+00,9.997740275325187609e-01,1.003014786079839515e+00
1.318256738556404831e+06,9.976622229279401566e-01,1.000102955506009028e+00,1.002578387518166414e+00,1.003996507189991894e+00,9.992069072401579266e-01,1.000282497121637970e+00,1.002091292536071654e+00,9.993480139850691168e-01
1.380384264602886746e+06,1.001130005683099844e+00,9.996486018563851550e-01,9.995563378798488774e-01,9.984272623617015396e-01,1.000051031189774120e+00,9.988698245677428700e-01,1.001662654441857203e+00,9.986289916113009202e-01
1.445439770745927934e+06,1.001391325438129698e+00,1.002123209409036431e+00,9.999398952653603123e-01,1.002401313248316939e+00,9.980681869221700309e-01,1.000410527418845064e+00,1.002707522992313249e+00,1.002475475952625317e+00
1.513561248436207185e+06,1.001160578590097439e+00,1.000519163587486826e+00,9.988624099961663783e-01,1.001737721484733612e+00,9.988262582025816405e-01,1.001228734892097183e+00,1.000306299180539815e+00,9.957937326365211561e-01
1.584893192461110884e+06,1.003428805984440286e+00,1.001105635909486757e+00,9.984229561085526949e-01,1.002185157444586805e+00,1.000389302860542839e+00,9.983283556058101249e-01,1.003963795647038193e+00,9.994207827609915551e-01
1.659586907437563175e+06,1.000149593524240377e+00,9.998350462929845861e-01,9.994085320817595042e-01,1.001480923678638169e+00,1.000936591839255874e+00,9.983554281710184108e-01,1.003427731951539670e+00,1.005085369873646384e+00
1.737800828749376349e+06,1.001220991137001581e+00,1.001153218357853314e+00,1.000069561106117888e+00,1.000214771769429856e+00,9.988463528881549314e-01,9.990108222727451803e-01,9.969718496650616935e-01,1.001276247517573603e+00
1.819700858609982533e+06,1.002203704314422739e+00,9.993795387226230842e-01,9.980327674055985421e-01,9.975086468943558105e-01,1.000355638755704435e+00,1.001425088164860533e+00,1.001134190869498841e+00,9.970745729540728686e-01
1.905460717963244300e+06,9.991660593951978697e-01,9.999535682791919067e-01,9.979430367515510492e-01,1.002752681066624296e+00,9.979087068092289403e-01,9.984200505304512419e-01,9.992968279063118020e-01,1.004641564337222848e+00
1.995262314968882827e+06,1.000775345689174367e+00,1.001944423533596584e+00,9.977622760166502403e-01,9.973875183632473496e-01,9.982492820669411904e-01,9.921382974378998298e-01,1.000928452211655939e+00,1.000997547364898210e+00
2.089296130854040850e+06,1.001073288254238580e+00,1.000080927519321428e+00,1.000822263871474327e+00,1.000005776965118054e+00,9.997676667619223023e-01,1.003601554726445633e+00,1.001159276542133991e+00,9.984621805509499293e-01
2.187761623949551955e+06,9.985914972827465430e-01,9.986754029482504125e-01,1.003200201589654839e+00,1.002305085598246936e+00,1.000500871228493738e+00,9.980908441619373850e-01,1.002187750213550110e+00,9.990425119901058526e-01
2.290867652767769992e+06,9.990510165903210282e-01,9.995888210336743018e-01,9.982101436809829309e-01,1.000644142311518658e+00,1.001298522847116956e+00,1.000390295287246101e+00,1.002572734233769358e+00,1.001349999870232210e+00
2.398832919019494671e+06,9.996564259584582723e-01,9.989718413475057179e-01,9.996484499372609855e-01,1.003733057901621262e+00,1.001063661804861837e+00,1.002346544142030726e+00,1.000081754906490872e+00,1.000913422778112905e+00
2.511886431509582326e+06,1.002723026887009983e+00,9.998225022179488830e-01,9.978301760502389373e-01,1.001629271667265231e+00,1.001129902151820961e+00,9.995436519972313860e-01,1.002435242961459361e+00,9.994238514454154565e-01
2.630267991895381361e+06,1.000814597234801040e+00,9.985685348241356563e-01,1.001809466156563300e+00,9.964542973259710168e-01,9.994062434308302878e-01,9.968609814388593726e-01,1.000650545599624852e+00,9.984068919537681941e-01
2.754228703338163439e+06,1.002219019735051564e+00,9.997544078175408799e-01,1.000959303328017969e+00,9.990614623247865422e-01,9.980559512683927492e-01,1.002372758179120638e+00,9.998386730208173034e-01,9.994712577504791806e-01
2.884031503126611467e+06,1.000963212987994622e+00,9.992684087589002173e-01,1.002563159256214531e+00,9.994622449759843485e-01,9.982184665599334039e-01,1.000579219578828338e+00,9.993215376570788733e-01,9.962714946602554411e-01
3.019951720402019098e+06,9.960780378000380075e-01,1.000263090829713875e+00,1.000077693926975098e+00,9.983543181626701735e-01,9.978611086984282563e-01,9.926290855846237049e-01,9.980848153812906798e-01,1.003129852039219116e+00
3.162277660168379545e+06,1.001802965100216936e+00,9.987160010698600265e-01,9.977996965620357095e-01,1.001746864142281312e+00,1.001964559843459668e+00,9.998948887409819797e-01,9.990135375645804450e-01,9.973838738390806702e-01
3.311311214825907722e+06,1.001374533838346625e+00,1.001063432323844093e+00,9.992193051286822891e-01,9.976304964196563985e-01,1.000429231325640433e+00,9.997378975063238027e-01,1.001728668898040464e+00,1.001263831446177033e+00
3.467368504525309429e+06,9.996536511333780073e-01,9.999087217370258296e-01,9.999845473589236144e-01,1.001348005322295620e+00,1.000553441854711068e+00,9.985614290572523144e-01,9.978443930157451236e-01,9.971473860436296244e-01
3.630780547701017465e+06,1.001432309762137152e+00,1.000683884213180885e+00,9.996614952052352843e-01,1.001575711364838472e+00,9.992626126119336094e-01,1.001415907448091280e+00,9.994955767459072771e-01,9.992236226146856692e-01
3.801893963205612730e+06,9.997130888780215718e-01,9.994883636612774680e-01,1.000664612408283860e+00,9.992704254472457581e-01,9.996420366461743479e-01,1.003124514583507709e+00,9.987433324959513747e-01,9.977605975362956459e-01
3.981071705534969456e+06,9.973670378500267830e-01,1.000342476093924571e+00,1.001528469022285428e+00,1.000307568124022994e+00,9.995527675868839390e-01,9.988763679590610955e-01,1.000872515644872118e+00,1.003739986666261075e+00
4.168693834703346714e+06,1.000083314178571436e+00,1.002100913551254413e+00,9.997978191034786466e-01,9.983244607712888907e-01,1.001806242038816963e+00,1.002546518159662003e+00,9.997026895235283650e-01,1.000052085528278623e+00
4.365158322401665151e+06,9.972783685186623615e-01,1.000655460140503550e+00,1.002267946789605846e+00,1.000725479780077309e+00,1.000335944488819351e+00,9.973464010364362364e-01,9.966865239565297907e-01,9.962481362953249375e-01
4.570881896148751490e+06,1.001142922910892352e+00,1.002326874317958083e+00,1.000822097850238457e+00,1.002194903796546965e+00,1.002378466870272655e+00,9.985740690113914519e-01,9.987069060795644715e-01,9.987083069418267733e-01
4.786300923226380721e+06,1.000546096485791736e+00,9.984715261941078390e-01,1.001845184391676913e+00,9.999923259942604670e-01,9.993657221206335706e-01,9.999037458501578435e-01,1.001214118676562848e+00,1.001270940880981453e+00
5.011872336272714660e+06,9.970850919693895476e-01,1.004110894500684470e+00,1.000375001548874598e+00,1.000043052249928177e+00,9.995858947309644860e-01,1.001873037656149990e+00,1.000938390663458577e+00,1.000502044910752009e+00
5.248074602497734129e+06,9.985973101390536177e-01,9.992815581602917385e-01,9.988116585971373862e-01,1.000416826287883199e+00,9.992487338544990827e-01,1.002669469686409132e+00,1.000968006331827809e+00,9.991474618134438268e-01
5.495408738576248288e+06,9.979340389709459025e-01,1.000557285958986631e+00,1.002132942730440845e+00,1.000149627337775904e+00,1.002767475872353486e+00,9.996008825373656759e-01,9.960122365632765318e-01,1.001561744818109112e+00
5.754399373371566646e+06,9.988542561104889472e-01,9.985365061609011716e-01,1.002703889110782010e+00,9.991024407740395352e-01,9.989677343217155947e-01,9.954089560629661992e-01,9.976765236648661439e-01,9.975430678605441415e-01
6.025595860743568279e+06,1.001159264847440777e+00,9.994322697698790892e-01,9.987263571143143448e-01,9.969225976973131731e-01,1.000908271689516127e+00,1.001061823325705147e+00,9.988164961359219385e-01,1.000841250809847427e+00
6.309573444801942445e+06,9.987971839938886154e-01,1.000918466100417126e+00,9.998932017118673521e-01,9.962867547895815079e-01,9.980739943655457802e-01,9.985584899817624427e-01,1.002373888742651653e+00,1.006121791463582493e+00
6.606934480075964704e+06,1.000111937847059762e+00,1.001739698907015530e+00,9.985557482530416085e-01,9.967549183637381960e-01,1.000796243772931193e+00,1.000376451637748909e+00,1.002477866521171102e+00,1.001632940740989408e+00
6.918309709189362824e+06,1.001021895976116793e+00,9.974456080310224459e-01,1.000937889400933978e+00,9.994372752821637507e-01,9.983001741142902841e-01,1.001151086941651558e+00,9.998210240910392343e-01,9.996184250277706518e-01
7.244359600749891251e+06,9.988946285278899051e-01,1.000492306984589463e+00,9.989912358617948351e-01,9.957519979281611588e-01,1.000549395786854756e+00,9.994422922288798139e-01,1.003970174644940094e+00,9.973267310873348279e-01
7.585775750291851349e+06,9.984399614175792914e-01,9.982481124919823090e-01,9.997340557590073118e-01,1.001965252252027927e+00,9.993423610289997594e-01,9.987161551989163222e-01,1.000940427605111038e+00,1.000462799165343197e+00
7.943282347242821939e+06,1.000735556833372675e+00,9.975119709441293558e-01,1.001262397344920396e+00,9.996890219878207251e-01,1.001580286903583028e+00,1.002512377841878966e+00,1.000385736916380663e+00,1.000569017143286610e+00
8.317637711026708595e+06,1.000852542653022814e+00,1.000587602237376306e+00,9.959703132494378552e-01,9.963388707618211493e-01,1.000155886464518140e+00,9.996823631677932420e-01,9.988804061188539807e-01,1.002791668463367758e+00
8.709635899560796097e+06,1.000669369681228993e+00,1.000329011262792056e+00,1.004203051037000138e+00,1.000517501498792816e+00,9.991186959362543529e-01,9.972952330900730633e-01,1.000209472239580455e+00,1.004735687452230630e+00
9.120108393559115008e+06,1.001007366446902802e+00,1.000205693065718160e+00,9.987587455755788657e-01,9.998776643891111870e-01,9.973616910917494360e-01,1.002537661372113309e+00,9.988236870552437141e-01,1.004418918507219205e+00
9.549925860214369372e+06,1.003591389149032453e+00,1.000478521040327529e+00,1.000433349248879500e+00,1.001302986150791607e+00,9.998903616115779602e-01,9.984518028286077929e-01,1.000569204584887739e+00,9.989488370719807886e-01
1.000000000000000000e+07,1.002747193198381792e+00,1.000217350045574660e+00,9.997270069416072102e-01,9.983551773425850540e-01,9.972063475641833596e-01,1.002490538138385734e+00,1.000704244817951061e+00,1.001099799946118640e+00
1.047128548050898500e+07,1.001442042967275681e+00,1.000871741424468331e+00,9.985691983185835952e-01,1.001113201564558963e+00,1.001738285570183740e+00,1.000727201289808965e+00,1.000560962850580493e+00,1.000733340473096478e+00
1.096478196143182926e+07,9.999707405154789619e-01,9.987112698392025534e-01,1.000252126136598196e+00,1.001757321166463210e+00,9.998600310608508623e-01,9.999824089284448103e-01,1.002386700006058673e+00,9.960939661863623673e-01
1.148153621496884152e+07,9.985157873792763761e-01,9.976153949679212873e-01,9.979338131295754089e-01,9.990253661976801203e-01,1.001420094447107889e+00,9.979024778060523460e-01,9.973381976480444333e-01,1.000804718401141713e+00
1.202264434617413022e+07,9.993805295760880281e-01,9.999805546145458246e-01,1.000374964171456549e+00,9.994319206675856826e-01,9.989953660249764056e-01,1.004084912483180991e+00,9.997677858867373146e-01,9.980282513847659187e-01
1.258925411794166267e+07,9.997635510365415756e-01,1.001323385006514632e+00,9.982996059999378335e-01,9.998179158044038228e-01,9.994562566881792787e-01,1.001696437349872904e+00,9.960734989397301842e-01,1.003109283456060874e+00
1.318256738556404784e+07,1.002326452178866178e+00,9.986230161423091944e-01,9.998774227924799307e-01,9.952739784863393613e-01,9.999879403369833497e-01,9.991544377280170419e-01,1.001062302049828157e+00,1.000413651066048404e+00
1.380384264602886699e+07,9.994845286690299258e-01,1.000227142101270950e+00,9.987894903541897351e-01,9.969423768663993046e-01,1.000134532829431322e+00,1.001247761614636911e+00,9.991605639018417140e-01,9.988858957857690291e-01
1.445439770745928027e+07,1.001089554814529325e+00,1.000195084623956676e+00,1.000173085763482961e+00,9.956872967583305645e-01,1.000226274267054016e+00,9.992841359548214619e-01,9.973623691095920840e-01,9.997063930264979970e-01
1.513561248436207138e+07,9.958785694767047225e-01,1.002702865938943200e+00,1.001186203326304369e+00,1.000593655109346836e+00,1.001225933683630887e+00,9.996476617867746661e-01,9.988387909429831124e-01,9.971129877943711861e-01
1.584893192461110838e+07,9.992419909348244644e-01,1.003119836118301134e+00,1.002596953460462625e+00,1.000312412663050265e+00,1.000451162057188315e+00,9.975756068763382833e-01,9.963152567669083526e-01,1.002650284981595474e+00
1.659586907437563129e+07,1.001647527470241661e+00,9.982250761070015077e-01,9.992410561516128498e-01,9.973403879799198624e-01,1.001481769295256896e+00,9.960880212292777536e-01,9.967444603079100851e-01,9.998672821318614901e-01
1.737800828749376163e+07,9.997432448946103056e-01,1.000992870477896313e+00,1.000191103746118637e+00,1.000331070466536243e+00,1.001207214376226728e+00,9.974679533960134625e-01,9.981997479050885858e-01,1.000088716968096758e+00
1.819700858609982580e+07,9.980109159458057100e-01,1.001447060337802064e+00,9.993890221152171849e-01,9.967638515609380523e-01,1.000381759022846984e+00,9.984898199960027254e-01,9.970152346265810372e-01,1.000371755596937806e+00
1.905460717963244393e+07,1.003583475426014671e+00,1.001545571345338947e+00,1.000219871701736096e+00,9.996532073077415426e-01,1.001122828025393430e+00,9.989238561933732052e-01,9.971018056697472653e-01,1.001203122992706751e+00
1.995262314968882874e+07,9.996280378755159068e-01,9.991430691329120650e-01,9.994273576482229915e-01,9.988611521119081793e-01,9.992499282156886986e-01,9.978302282917664856e-01,1.002386219414687529e+00,9.985493886718027623e-01
2.089296130854040757e+07,1.000305549507197078e+00,1.001142066516028883e+00,9.980868721469179361e-01,1.001916425721403492e+00,1.003256179345775267e+00,1.001133627044002994e+00,1.001650510233984104e+00,1.000744588119794276e+00
2.187761623949551955e+07,1.000785789441541507e+00,1.001064858736414154e+00,9.996945572216008324e-01,1.004142024518203336e+00,1.000728289740657528e+00,1.005113592152669932e+00,9.987789060170559896e-01,9.993480446271855167e-01
2.290867652767769992e+07,9.992059656558146541e-01,9.977769604541107951e-01,9.966240697775554658e-01,1.000724944708606401e+00,9.997757877423596451e-01,9.971534435879844116e-01,1.002482739900160569e+00,9.997668019189344113e-01
2.398832919019494951e+07,1.000025739778986456e+00,1.000699610608770440e+00,9.955120338406358016e-01,1.001630389833520152e+00,9.973903293009640514e-01,1.004372916231319968e+00,9.992049040457208209e-01,9.987884611537591883e-01
2.511886431509582326e+07,1.001738933794559250e+00,9.993959962869042313e-01,1.002366118609964829e+00,9.997844502521201493e-01,9.978336155553592102e-01,1.004236902839664936e+00,9.997887970147935066e-01,9.990086432317816234e-01
2.630267991895381361e+07,9.999929019012323561e-01,1.000669042841048739e+00,1.001404457945062498e+00,1.001618777102414093e+00,9.993602590605393798e-01,1.001118193413816471e+00,1.004794239831166669e+00,1.000999939723263177e+00
2.754228703338163346e+07,9.966927742996382067e-01,9.998732564873565876e-01,9.981817294933507112e-01,1.002777007913359109e+00,9.994636350059293850e-01,9.998722384394805873e-01,9.977853923938643232e-01,1.001251104138630943e+00
2.884031503126611561e+07,1.001344230481851172e+00,9.997635570415424056e-01,1.000077971589810488e+00,1.002503029927911848e+00,9.985988170811748166e-01,1.002233806534427396e+00,9.970398798465855972e-01,9.997797555804982528e-01
3.019951720402019098e+07,1.001117833519137301e+00,1.000712035284030410e+00,1.000703059685225105e+00,1.001117699781890469e+00,1.000827779212100310e+00,1.000538870831735982e+00,9.986014848542179578e-01,1.000566178034727916e+00
3.162277660168379173e+07,1.000285464452640882e+00,9.976383804047928017e-01,1.002228971460292550e+00,1.004894070104068726e+00,1.000266267332750036e+00,1.000864693473529909e+00,1.000620455011136611e+00,1.000858471999306554e+00
3.311311214825907722e+07,9.978136275119469101e-01,1.000723183365036517e+00,9.995696407653322790e-01,9.996641591169070917e-01,9.981022927660438970e-01,1.002253323220511305e+00,1.000407950745687780e+00,9.985440445614056637e-01
3.467368504525309801e+07,9.982194731460151127e-01,1.000380257429316799e+00,9.975728534828869343e-01,9.979299551513021171e-01,1.001237326725295196e+00,9.999611306086096940e-01,1.000827590514995036e+00,1.001827019199637681e+00
3.630780547701017559e+07,9.999118568475277025e-01,9.985556745229908771e-01,9.994088231084738982e-01,9.992069601816752078e-01,1.000460761519798680e+00,9.996861374198681149e-01,1.001035098006271884e+00,9.974901244830091107e-01
3.801893963205612451e+07,9.968484430967448073e-01,1.001877058029490675e+00,9.974600283478389784e-01,9.963290128555509773e-01,1.000789500481894745e+00,9.946228065677656938e-01,1.004843097305808008e+00,9.992686556120347063e-01
3.981071705534969270e+07,9.989097766462017303e-01,9.990200324626483663e-01,1.001715601113057241e+00,1.000088248933347357e+00,1.000464239769486063e+00,9.985045212889727129e-01,9.990777007822733147e-01,9.985908728492374209e-01
4.168693834703346342e+07,9.985470179187012629e-01,1.000321954280177117e+00,9.998926755454989879e-01,9.984768927444697129e-01,1.001826162990513414e+00,1.001485376698967977e+00,1.002509456130547205e+00,9.965726845155812308e-01
4.365158322401665151e+07,1.000014252893208999e+00,1.002700380300163507e+00,1.001789523501000367e+00,1.001622013498111974e+00,1.000567618536924552e+00,9.975867128929370997e-01,1.001400309086486029e+00,9.997704301587364561e-01
4.570881896148751676e+07,1.001006250632125116e+00,9.988322407540942693e-01,1.001481971972965068e+00,1.001727192106813380e+00,9.994497356357892048e-01,1.004543949977077411e+00,9.975543165856090022e-01,9.991859632128314850e-01
4.786300923226380348e+07,9.968293004052913853e-01,9.996670307520509891e-01,1.001071801118692761e+00,1.001082055240438029e+00,9.990343877402353412e-01,9.989350696089465131e-01,9.991083064454606699e-01,1.000409217585927379e+00
5.011872336272714287e+07,9.989356423318064282e-01,9.996273761575706907e-01,1.000312301265443571e+00,1.000652178180153395e+00,1.000759664557941075e+00,9.967746346479608999e-01,1.000529180876360336e+00,9.987695923591213276e-01
5.248074602497733384e+07,9.993789732261830761e-01,9.983043232364483544e-01,1.000312267367649444e+00,1.004056333735588780e+00,9.989951026491287189e-01,9.964981244245676439e-01,1.000248402161414196e+00,1.000330454986770645e+00
5.495408738576248288e+07,1.000176607347207591e+00,9.997965872019125566e-01,9.998371202759088749e-01,9.980010453945141746e-01,9.987645847980033409e-01,9.966069175034453220e-01,9.998518680414822946e-01,1.001736740548138549e+00
5.754399373371566832e+07,9.992075439789839253e-01,9.980261119934442648e-01,1.002117258636310737e+00,9.993268587392681868e-01,1.000079004670964222e+00,1.001056258082350769e+00,1.001236548027644391e+00,1.001535123893829482e+00
6.025595860743568838e+07,1.000955161247837344e+00,1.000814892884074103e+00,1.000449206862456641e+00,1.000045603768971114e+00,1.000953689341015584e+00,1.000171216509332162e+00,1.001102254452385543e+00,9.999402248174664720e-01
6.309573444801943004e+07,1.000112151047226838e+00,1.000168341501424418e+00,1.001643476702031688e+00,9.984046221467239857e-01,9.984584343725876332e-01,1.003805855172375194e+00,9.991694465746547849e-01,9.971710357182025364e-01
6.606934480075964332e+07,1.004098103535980835e+00,9.951399352299894474e-01,9.972273909668554204e-01,1.001074301122368171e+00,9.993784540490465718e-01,9.958130340536702763e-01,9.991141553761525573e-01,9.965020155429575865e-01
6.918309709189362824e+07,9.956954690037188582e-01,9.990702910984479157e-01,9.996740046664700508e-01,1.000876235913234380e+00,9.998724820871495167e-01,1.001646711613385587e+00,9.986465634425566451e-01,9.999920455392874441e-01
7.244359600749890506e+07,9.994495507341124574e-01,9.996483487967356973e-01,1.002168260064219218e+00,1.001542146452338633e+00,1.000850310061390358e+00,9.998440245972349816e-01,9.990842400537662815e-01,9.975501582179018278e-01
7.585775750291851163e+07,9.986034722136812869e-01,9.993821466774704954e-01,1.000003382006730446e+00,9.970605752803335387e-01,9.997434039038761711e-01,1.001886359323382436e+00,9.986574123185579799e-01,1.001276778127700773e+00
7.943282347242821753e+07,1.000091065429782766e+00,9.989788183136473210e-01,1.000588190106173503e+00,9.981623595490932699e-01,1.001288693099885441e+00,1.000797734242846904e+00,9.995081245258845559e-01,1.000040263073409541e+00
8.317637711026708782e+07,1.000413595740926587e+00,9.988246376370821800e-01,9.991714936564186633e-01,1.003207314520640381e+00,1.002415727600181494e+00,1.000950905083218823e+00,9.995314509182097185e-01,1.005013402123740685e+00
8.709635899560795724e+07,9.987531373014906233e-01,9.996880468211817306e-01,9.991244371089309517e-01,1.000985160614366709e+00,9.999987046811331659e-01,1.001043228569106436e+00,9.991284418059294126e-01,9.982742419898162911e-01
9.120108393559114635e+07,9.996195182820891700e-01,9.983242941820158478e-01,1.001537422850681702e+00,9.983920404654791358e-01,1.002828793451440603e+00,1.001863570137294435e+00,9.989088577837610394e-01,9.991244066214952646e-01
9.549925860214368999e+07,1.003264410042526755e+00,9.970469483721647874e-01,1.000741199788929725e+00,1.001733215458856296e+00,1.000025959136817910e+00,1.003926372684100343e+00,1.000964839396663919e+00,1.000290514134956066e+00
1.000000000000000000e+08,1.002298894531150841e+00,9.997127368207701092e-01,1.000211284046252702e+00,9.982381602309732260e-01,9.996584692063380517e-01,9.964954078943870641e-01,1.002646212163610828e+00,9.971132904937957120e-01


==> anc/fig8b_inset_L_Pbar.csv <==
1.200000000000000000e+01,4.219801644334628121e-02
1.600000000000000000e+01,3.170099163311485696e-02
2.000000000000000000e+01,2.595339452650032713e-02
2.400000000000000000e+01,2.226527753512237348e-02
2.800000000000000000e+01,1.992763818446234569e-02
3.200000000000000000e+01,1.810275766100691991e-02
3.600000000000000000e+01,1.679931938492963336e-02
4.000000000000000000e+01,1.580024596192404832e-02


==> anc/fig8b_t-unscaled_transprob-scaled.csv <==
1.047128548050899575e-02,-2.524285479021841638e-01,-3.693061540669358989e-01,-4.947303916183321548e-01,-6.325894321980565227e-01,-7.682835412411125331e-01,-9.228123340674257991e-01,-1.077627085667328677e+00,-1.236647068338282862e+00
1.096478196143185063e-02,-2.505187686259318647e-01,-3.665121260742701947e-01,-4.909874524863632739e-01,-6.278035071481208318e-01,-7.624710088719719447e-01,-9.158307022922037577e-01,-1.069474186161470497e+00,-1.227291089594989781e+00
1.148153621496882971e-02,-2.484251446459014578e-01,-3.634491315945565515e-01,-4.868842001757157090e-01,-6.225568663592252472e-01,-7.560989348410750432e-01,-9.081769863579022273e-01,-1.060536450768489125e+00,-1.217034461282032964e+00
1.202264434617413176e-02,-2.461300212521300157e-01,-3.600913416915695331e-01,-4.823860337045854929e-01,-6.168052672104303857e-01,-7.491135862843035786e-01,-8.997866460301282565e-01,-1.050738511690436416e+00,-1.205790694073149316e+00
1.258925411794167490e-02,-2.436140570543043615e-01,-3.564104598200400487e-01,-4.774550464317977028e-01,-6.105002403020696189e-01,-7.414560969014836189e-01,-8.905889751634252782e-01,-1.039997800793639016e+00,-1.193465035812677488e+00
1.318256738556407466e-02,-2.408560646044253239e-01,-3.523754886597537661e-01,-4.720497137032481638e-01,-6.035886900671199040e-01,-7.330619818988423075e-01,-8.805065190895133842e-01,-1.028223869254315526e+00,-1.179953690769454777e+00
1.380384264602885214e-02,-2.378328363175752358e-01,-3.479524754416254417e-01,-4.661245516858261162e-01,-5.960124585420633059e-01,-7.238606081889044086e-01,-8.694544382652591441e-01,-1.015317644447981005e+00,-1.165142966874828767e+00
1.445439770745927249e-02,-2.345189544078124244e-01,-3.431042338889449539e-01,-4.596297448746290981e-01,-5.877078490826086465e-01,-7.137746159437373672e-01,-8.573398134913385871e-01,-1.001170618606883167e+00,-1.148908344661207392e+00
1.513561248436207964e-02,-2.308865834595092426e-01,-3.377900407555524676e-01,-4.525107395698067525e-01,-5.786051065674052696e-01,-7.027192873032670484e-01,-8.440608876592876619e-01,-9.856639633571790959e-01,-1.131113461144172883e+00
1.584893192461113431e-02,-2.269052441537956211e-01,-3.319653047954873037e-01,-4.447078004221717284e-01,-5.686278503807653539e-01,-6.906018577342064590e-01,-8.295062386169316238e-01,-9.686675638181587722e-01,-1.111609001398470298e+00
1.659586907437560557e-02,-2.225415665658307396e-01,-3.255812058466512338e-01,-4.361555269430841264e-01,-5.576924562050772360e-01,-6.773207652190099681e-01,-8.135538773625599074e-01,-9.500389655024914504e-01,-1.090231490069498710e+00
1.737800828749375484e-02,-2.177590213423514220e-01,-3.185843015556180102e-01,-4.267823266659387937e-01,-5.457073823874665219e-01,-6.627648321310511959e-01,-7.960702653900991743e-01,-9.296222268032314773e-01,-1.066801974541866205e+00
1.819700858609983596e-02,-2.125176269616061431e-01,-3.109160991137701058e-01,-4.165098414363311297e-01,-5.325724363764664515e-01,-6.468123743258474834e-01,-7.769092446156720122e-01,-9.072466693956542372e-01,-1.041124590961439278e+00
1.905460717963247327e-02,-2.067736311710699493e-01,-3.025125892189143295e-01,-4.052523230989704128e-01,-5.181779764573025693e-01,-6.293302316536980578e-01,-7.559108729263044335e-01,-8.827255184270345056e-01,-1.012985003785355165e+00
1.995262314968879874e-02,-2.004791645944211387e-01,-2.933037393246316626e-01,-3.929159546459237151e-01,-5.024040437542857118e-01,-6.101727137832736458e-01,-7.329001580124603343e-01,-8.558544239247104501e-01,-9.821487090264167108e-01
2.089296130854039618e-02,-1.935818644009543177e-01,-2.832129430959348659e-01,-3.793981126983158036e-01,-4.851194192228243662e-01,-5.891804549270031055e-01,-7.076856817874690453e-01,-8.264098544339344432e-01,-9.483591908778595814e-01
2.187761623949553008e-02,-1.860244658414315633e-01,-2.721564228595177437e-01,-3.645865670190723828e-01,-4.661806001305293656e-01,-5.661791707882973812e-01,-6.800581073719316194e-01,-7.941473535175606058e-01,-9.113359209691119789e-01
2.290867652767772378e-02,-1.777443593787736420e-01,-2.600425817264938599e-01,-3.483586126064360244e-01,-4.454306903379644522e-01,-5.409783108212977698e-01,-6.497885603460179516e-01,-7.587996494280525583e-01,-8.707721891344049059e-01
2.398832919019489723e-02,-1.686731110854725324e-01,-2.467713019830681531e-01,-3.305801298075372596e-01,-4.226981985485529503e-01,-5.133695987226503110e-01,-6.166268757673261103e-01,-7.200746080227110602e-01,-8.263327543014079568e-01
2.511886431509579437e-02,-1.587359439489684776e-01,-2.322331863000699492e-01,-3.111045678316895491e-01,-3.977957386211429247e-01,-4.831254539826103089e-01,-5.802997023416931466e-01,-6.776530188639469099e-01,-7.776513039591438359e-01
2.630267991895381477e-02,-1.478511777298297525e-01,-2.163087383178818046e-01,-2.897718470505916133e-01,-3.705186260485767713e-01,-4.499972873349177283e-01,-5.405084551494157008e-01,-6.311862044640951241e-01,-7.243277106851506719e-01
2.754228703338166065e-02,-1.359296250655751270e-01,-1.988674792339399644e-01,-2.664071755672905439e-01,-3.406433648269918679e-01,-4.137136630924350134e-01,-4.969271085072829996e-01,-5.802934428416797186e-01,-6.659250744502532848e-01
2.884031503126605750e-02,-1.228739416177573457e-01,-1.797669971737886618e-01,-2.408197757417968043e-01,-3.079260192043307698e-01,-3.739783216761482509e-01,-4.491998209325704372e-01,-5.245591940064976422e-01,-6.019665399366868064e-01
3.019951720402016052e-02,-1.085779282363881215e-01,-1.588519263854120400e-01,-2.128015167078948777e-01,-2.721004652402726487e-01,-3.304680561842283648e-01,-3.969383848236393564e-01,-4.635301217478483005e-01,-5.319318789745791642e-01
3.162277660168379134e-02,-9.292578338187876263e-02,-1.359528536865772241e-01,-1.821254494381679412e-01,-2.328765177782874674e-01,-2.828304376600996872e-01,-3.397194944484425716e-01,-3.967119032403623735e-01,-4.552538295109868072e-01
3.311311214825911342e-02,-7.579130442182112348e-02,-1.108851501475331680e-01,-1.485442416545545430e-01,-1.899379293777290756e-01,-2.306813848691796620e-01,-2.770818272156058137e-01,-3.235658205971633783e-01,-3.713141843798655195e-01
3.467368504525316503e-02,-5.703703693368728650e-02,-8.344772674400233181e-02,-1.117885108899637492e-01,-1.429402590436997245e-01,-1.736025759608634811e-01,-2.085229350863961884e-01,-2.435051306989882702e-01,-2.794396256660720557e-01
3.630780547701013827e-02,-3.651337182508049978e-02,-5.342171371224306575e-02,-7.156505534185703121e-02,-9.150861030071465174e-02,-1.111387014675726814e-01,-1.334959454801221690e-01,-1.558912125402949211e-01,-1.788973037995250093e-01
3.801893963205612431e-02,-1.405759096616813163e-02,-2.056906463113341091e-02,-2.755498389106526141e-02,-3.523524037218380561e-02,-4.279456078457889723e-02,-5.140607426101838351e-02,-6.002949511073827488e-02,-6.889016485208951379e-02
3.981071705534973415e-02,1.050713684396868165e-02,1.536891209317186799e-02,2.058825112977717003e-02,2.632295494384561882e-02,3.196799228986856034e-02,3.839304247623459565e-02,4.483482634857733490e-02,5.144796495634608446e-02
4.168693834703354750e-02,3.737280633548256681e-02,5.467308958537333424e-02,7.324091204861508941e-02,9.364707254979942608e-02,1.137332450472153533e-01,1.366031859045039876e-01,1.595212718026433607e-01,1.830575215659424604e-01
4.365158322401661156e-02,6.674766764014201936e-02,9.764811935747327865e-02,1.308111150083721419e-01,1.672589368841689572e-01,2.031349470968408510e-01,2.439855428502931689e-01,2.849187341195754120e-01,3.269585475413283593e-01
4.570881896148751983e-02,9.885735238559982541e-02,1.446240781241570905e-01,1.937410360447456292e-01,2.477239202531363316e-01,3.008597353834076560e-01,3.613648186821200592e-01,4.219902822035977996e-01,4.842562033257593601e-01
4.786300923226385201e-02,1.339460241504877580e-01,1.959581501303973017e-01,2.625091647346632917e-01,3.356538238992665124e-01,4.076506329149940933e-01,4.896334385434469305e-01,5.717780673516077439e-01,6.561463968228447019e-01
5.011872336272722023e-02,1.722775401812368101e-01,2.520363258038834653e-01,3.376325797123316264e-01,4.317097869262352949e-01,5.243105812581346781e-01,6.297557889179363766e-01,7.354082767800795839e-01,8.439214669563419591e-01
5.248074602497725810e-02,2.141366073723466601e-01,3.132750918364771708e-01,4.196692127032524700e-01,5.366051804187573770e-01,6.517059549765850113e-01,7.827724372403694897e-01,9.140960616036092334e-01,1.048975837729223537e+00
5.495408738576245539e-02,2.598299108508816402e-01,3.801230809754433393e-01,5.092200585863817519e-01,6.511084324071081397e-01,7.907699919916882925e-01,9.498042502053899439e-01,1.109150346627240769e+00,1.272811536439268476e+00
5.754399373371569398e-02,3.096871879750398016e-01,4.530626417083699065e-01,6.069312781490526776e-01,7.760457154547597547e-01,9.425060569939580635e-01,1.132056311182262576e+00,1.321978405679699042e+00,1.517043442579745438e+00
6.025595860743578058e-02,3.640622140423944164e-01,5.326112784897164554e-01,7.134961274259531416e-01,9.123034123118874961e-01,1.107990635193476736e+00,1.330821513302876680e+00,1.554090058381317085e+00,1.783404102004605862e+00
6.309573444801933051e-02,4.233336583909511064e-01,6.193229020136592489e-01,8.296566325876382209e-01,1.060830255988898241e+00,1.288375930511201251e+00,1.547483676933079533e+00,1.807101311717629777e+00,2.073747903608700760e+00
6.606934480075957183e-02,4.879057607551867126e-01,7.137888161259235975e-01,9.562049120493897325e-01,1.222639018486900708e+00,1.484891915449301214e+00,1.783520007960675002e+00,2.082737232109050041e+00,2.390054372520891590e+00
6.918309709189363055e-02,5.582087676119786845e-01,8.166383531439491694e-01,1.093984027616873078e+00,1.398807597031329841e+00,1.698847649039078256e+00,2.040502676281516603e+00,2.382833790412453023e+00,2.734430284159862445e+00
7.244359600749898653e-02,6.346990567448611564e-01,9.285390525130018391e-01,1.243888223928090619e+00,1.590479317809298854e+00,1.931631644229247602e+00,2.320099251773112048e+00,2.709338373152593960e+00,3.109110247100265845e+00
7.585775750291835762e-02,7.178588653374404771e-01,1.050196258819974249e+00,1.406862390130056539e+00,1.798862244831318069e+00,2.184711026749655449e+00,2.624071687797352670e+00,3.064308598128213212e+00,3.516455339389537471e+00
7.943282347242813790e-02,8.081955226088745059e-01,1.182351994261361172e+00,1.583900549704468030e+00,2.025227245703091761e+00,2.459629183961866694e+00,2.954273489988564982e+00,3.449909011505441825e+00,3.958949312900650330e+00
8.317637711026708291e-02,9.062400724487830184e-01,1.325782937897878266e+00,1.776043153871365243e+00,2.270904527112213245e+00,2.758001554864528693e+00,3.312644651210820523e+00,3.868405177128777073e+00,4.439191804108633121e+00
8.709635899560805306e-02,1.012545154947148696e+00,1.481297319794045109e+00,1.984372921547732593e+00,2.537278311341573112e+00,3.081509162028293503e+00,3.701203873036021719e+00,4.322154598130701686e+00,4.959887908583935356e+00
9.120108393559096804e-02,1.127681998574386224e+00,1.649730513063015547e+00,2.210008935259318630e+00,2.825779282190529873e+00,3.431889434096798475e+00,4.122037531472820149e+00,4.813593837839770018e+00,5.523833392606531056e+00
9.549925860214358853e-02,1.252236357709442638e+00,1.831939081885567866e+00,2.454098668999036281e+00,3.137874385980642611e+00,3.810923815630862244e+00,4.577284782394452911e+00,5.345221134313496769e+00,6.133894731884953266e+00
1.000000000000000056e-01,1.386803214206995039e+00,2.028793020164211924e+00,2.717807592693108898e+00,3.475053533275024975e+00,4.220421612442047277e+00,5.069118143723646774e+00,5.919573734703235779e+00,6.792983089165730348e+00
1.047128548050899610e-01,1.531980048094599534e+00,2.241165895595771396e+00,3.002305971340065049e+00,3.838812712955991913e+00,4.662199479300905836e+00,5.599718841905501954e+00,6.539199117902193770e+00,7.504021276221426895e+00
1.096478196143185063e-01,1.688358473137904436e+00,2.469922600296052817e+00,3.308752458640991101e+00,4.230633007007840618e+00,5.138055928628494584e+00,6.171246176291701246e+00,7.206619234426022480e+00,8.269902700346648317e+00
1.148153621496882937e-01,1.856514030336940291e+00,2.715904405246993836e+00,3.638274079812304773e+00,4.651954987841715905e+00,5.649740230901076465e+00,6.785800145674402373e+00,7.924286881621585010e+00,9.093441283027042132e+00
1.202264434617413141e-01,2.036993939544870180e+00,2.979911026340423152e+00,3.991942212399897549e+00,5.104147998126630448e+00,6.198915099550799113e+00,7.445376607809105707e+00,8.694533363486085520e+00,9.977311374221415008e+00
1.258925411794167559e-01,2.230302630253083951e+00,3.262679440405316544e+00,4.370744214989460197e+00,5.588473865694535192e+00,6.787112617084417820e+00,8.151814319719298041e+00,9.519506674369711874e+00,1.092397678897967772e+01
1.318256738556407293e-01,2.436884911949302790e+00,3.564859247337748727e+00,4.775550431123158468e+00,6.106044705181636445e+00,7.415682979558755328e+00,8.906733351415157429e+00,1.040109961511271841e+01,1.193560828740136515e+01
1.380384264602884659e-01,2.657106707995972705e+00,3.886984467607772054e+00,5.207076420608791167e+00,6.657774617874331113e+00,8.085735830723809414e+00,9.711464599150005483e+00,1.134086752295719513e+01,1.301398913204532448e+01
1.445439770745927111e-01,2.891233371167877486e+00,4.229441802474231515e+00,5.665840455439376200e+00,7.244325337985063840e+00,8.798074244794964471e+00,1.056697047017830471e+01,1.233993570054665945e+01,1.416040882058666917e+01
1.513561248436207929e-01,3.139405730876183132e+00,4.592435577519450973e+00,6.152116576550601401e+00,7.866046204965014610e+00,9.553121819412412563e+00,1.147375729496628516e+01,1.339889719456927430e+01,1.537554574033341837e+01
1.584893192461113431e-01,3.401614198860674065e+00,4.975949849119370327e+00,6.665883854684271803e+00,8.522909285436824689e+00,1.035084387971576092e+01,1.243178067115560381e+01,1.451770233170551982e+01,1.665934036028764353e+01
1.659586907437560488e-01,3.677671488267519884e+00,5.379708487734437661e+00,7.206772946466310614e+00,9.214441041225207130e+00,1.119066449042619915e+01,1.344034578011029346e+01,1.569554239625554359e+01,1.801086169762721312e+01
1.737800828749375415e-01,3.967184785206462561e+00,5.803134468263188239e+00,7.774011594562161953e+00,9.939652653422079709e+00,1.207138183952858945e+01,1.449800575854616724e+01,1.693073104989924715e+01,1.942817119149824734e+01
1.819700858609983596e-01,4.269528553137521776e+00,6.245310097662821747e+00,8.366371390441491585e+00,1.069697196898749070e+01,1.299108559765288717e+01,1.560246245822776601e+01,1.822058855366572061e+01,2.090818979268546229e+01
1.905460717963247397e-01,4.583819543752864156e+00,6.704940486245743791e+00,8.982118889959009422e+00,1.148418102336418478e+01,1.394708105613606541e+01,1.675047536741904963e+01,1.956133553353744503e+01,2.244657600805405906e+01
1.995262314968879735e-01,4.908896019108917486e+00,7.180323200569869613e+00,9.618975017531965932e+00,1.229836417399438098e+01,1.493582616026631804e+01,1.793778604608232285e+01,2.094800487261205646e+01,2.403762475302297474e+01
2.089296130854039757e-01,5.243303631107174567e+00,7.669327682318312966e+00,1.027408756005912238e+01,1.313587298623446209e+01,1.595288889823859435e+01,1.915906704155270646e+01,2.237438219606940493e+01,2.567419902798505049e+01
2.187761623949552869e-01,5.585290810692268515e+00,8.169388612577764164e+00,1.094402234780341132e+01,1.399231503100002350e+01,1.699293374238904875e+01,2.040790573604583003e+01,2.383298714571943222e+01,2.734770842221345433e+01
2.290867652767773488e-01,5.932816822469704654e+00,8.677517845004569352e+00,1.162477931290376354e+01,1.486257451194955692e+01,1.804974676005613787e+01,2.167683468267008351e+01,2.531510892749372843e+01,2.904814992727649425e+01
2.398832919019489862e-01,6.283575746427052522e+00,9.190339686117525275e+00,1.231183982151192069e+01,1.574087290187117638e+01,1.911630932864549948e+01,2.295742036606161207e+01,2.681091005308762121e+01,3.076422704673810671e+01
2.511886431509579576e-01,6.635039434301500449e+00,9.704153986392160647e+00,1.300025125159327111e+01,1.662087722469352613e+01,2.018492972836494204e+01,2.424042152676962303e+01,2.830961126000960704e+01,3.248356211613462818e+01
2.630267991895381408e-01,6.984521805428355101e+00,1.021503050429796922e+01,1.368475344362247625e+01,1.749586189830067084e+01,2.124743979357686641e+01,2.551602567055016024e+01,2.979976764693574864e+01,3.419301336723445672e+01
2.754228703338166273e-01,7.329265531922738219e+00,1.071893607682170924e+01,1.435994906422697071e+01,1.835892674291468296e+01,2.229545978025852904e+01,2.677416754441255264e+01,3.126964040307431958e+01,3.587910177923017585e+01
2.884031503126605611e-01,7.666550059036164377e+00,1.121189304435215917e+01,1.502051578547521693e+01,1.920326846664527665e+01,2.332072817455555480e+01,2.800492562614645564e+01,3.270765947164026244e+01,3.752854238771543294e+01
3.019951720402015982e-01,7.993816902326539520e+00,1.169016297176772667e+01,1.566145227680358154e+01,2.002249538500362647e+01,2.431548398717264803e+01,2.919898163646639233e+01,3.410295959544827582e+01,3.912885992634777210e+01
3.162277660168379412e-01,8.308804252384151212e+00,1.215044397115390318e+01,1.627834232006321002e+01,2.081096529900058911e+01,2.527287713151572746e+01,3.034811372090506154e+01,3.544595542419904888e+01,4.066904942850701588e+01
3.311311214825911065e-01,8.609678279441215665e+00,1.259006312685790796e+01,1.686761224333016429e+01,2.156411479789648666e+01,2.618736831849760804e+01,3.144567692250326729e+01,3.672890149278850203e+01,4.214021960441503722e+01
3.467368504525316641e-01,8.895143627650176299e+00,1.300713832930754776e+01,1.742674723707265727e+01,2.227873593309636391e+01,2.705506493434851123e+01,3.248700658059993174e+01,3.794636190223683769e+01,4.353613272008658441e+01
3.630780547701014105e-01,9.164511270762350392e+00,1.340067748397154723e+01,1.795442363539974551e+01,2.295314536268987382e+01,2.787392619301189001e+01,3.346966446505742709e+01,3.909549609602930076e+01,4.485353352119469150e+01
3.801893963205612570e-01,9.417699473070756611e+00,1.377057949070491816e+01,1.845050948251247291e+01,2.358718497418840698e+01,2.864376346141644447e+01,3.439343858740071624e+01,4.017605683000167716e+01,4.609214789901624698e+01
3.981071705534973137e-01,9.655144813565701867e+00,1.411750315675811684e+01,1.891588810465048098e+01,2.418199605999992841e+01,2.936596539672698469e+01,3.526001215731050564e+01,4.119000179785633975e+01,4.725423811128766971e+01
4.168693834703355305e-01,9.877607113786245563e+00,1.444258028961910689e+01,1.935207295638379676e+01,2.473952644117167310e+01,3.004289860221694397e+01,3.607224252046348312e+01,4.214065008264892498e+01,4.834363541889419480e+01
4.365158322401658797e-01,1.008586653711257419e+01,1.474697037282626155e+01,1.976061039894881688e+01,2.526176622878293898e+01,3.067697863789120660e+01,3.683304401560172181e+01,4.303137668763597645e+01,4.936424220310257027e+01
4.570881896148749624e-01,1.028033406429974406e+01,1.503128788667259208e+01,2.014231219991453870e+01,2.574976560992948649e+01,3.126947636714973910e+01,3.754395307052855202e+01,4.386393696535161979e+01,5.031810871429993881e+01
4.786300923226382564e-01,1.046062693730056203e+01,1.529497795925836279e+01,2.049641934115179964e+01,2.620256449146908651e+01,3.181921755231913451e+01,3.820356562374339404e+01,4.463664321850765759e+01,5.120333931963231322e+01
5.011872336272722439e-01,1.062519408992151249e+01,1.553576517083424413e+01,2.081986451926759329e+01,2.661624795390032716e+01,3.232143586253892664e+01,3.880615989719442638e+01,4.534275910724615954e+01,5.201224770187911872e+01
5.248074602497725394e-01,1.077110415740340166e+01,1.574934095580831617e+01,2.110685503544927855e+01,2.698341092082841897e+01,3.276712386421065304e+01,3.934091896434303237e+01,4.596959555295850919e+01,5.273031608598988385e+01
5.495408738576245122e-01,1.089411684988967899e+01,1.592946730163935953e+01,2.134901398555899377e+01,2.729333623881977999e+01,3.314325178488802948e+01,3.979219770582309934e+01,4.649882649487464903e+01,5.333655358533617630e+01
5.754399373371569260e-01,1.098913107903135256e+01,1.606863450747996680e+01,2.153626386273226956e+01,2.753312173244638217e+01,3.343414030971520390e+01,4.014117798070495979e+01,4.690842458949094862e+01,5.380571334141778550e+01
6.025595860743577781e-01,1.105102662486051379e+01,1.615929854697586876e+01,2.165848601239663651e+01,2.768979946166354367e+01,3.362403967340787148e+01,4.036897398468370568e+01,4.717628738680232914e+01,5.411245024014369420e+01
6.309573444801933606e-01,1.107578841831876026e+01,1.619553609731661936e+01,2.170773796840637004e+01,2.775316945260647827e+01,3.370057685517434010e+01,4.046077963813871747e+01,4.728507567268694345e+01,5.423687131765441904e+01
6.606934480075961069e-01,1.106164508219409015e+01,1.617472369186078041e+01,2.168050047959393467e+01,2.771867415249309019e+01,3.365825087949536965e+01,4.041006987528583494e+01,4.722710957260274256e+01,5.417015496566839516e+01
6.918309709189366385e-01,1.100982005769698446e+01,1.609865052931639440e+01,2.157916282907590855e+01,2.758930383753781612e+01,3.350074735246747082e+01,4.022137572821250018e+01,4.700759599856343840e+01,5.391825802001268642e+01
7.244359600749902262e-01,1.092446834540174905e+01,1.597343539118373990e+01,2.141190401411267885e+01,2.737545785658354802e+01,3.324076376466621241e+01,3.991005783652055783e+01,4.664435337546734672e+01,5.350160520676942610e+01
7.585775750291835484e-01,1.081154318887659471e+01,1.580786743247411152e+01,2.119046323868189674e+01,2.709211463450575152e+01,3.289655790930661539e+01,3.949813106640321081e+01,4.616293650063153109e+01,5.294949984025123513e+01
7.943282347242813790e-01,1.067674308584760468e+01,1.561038559998958952e+01,2.092609199038938428e+01,2.675368133653516978e+01,3.248567084647768866e+01,3.900668635427390996e+01,4.558780938613237055e+01,5.228999652878167126e+01
8.317637711026708569e-01,1.052324417305401916e+01,1.538572751382641357e+01,2.062507342963755619e+01,2.636828692322634282e+01,3.201797196713545191e+01,3.844750020184711303e+01,4.493259670439334741e+01,5.153871211854121270e+01
8.709635899560805861e-01,1.035036570734533434e+01,1.513293490023015764e+01,2.028607092458947747e+01,2.593439717692424296e+01,3.149153271497804596e+01,3.781806075624359664e+01,4.419434585077583222e+01,5.069223674115273326e+01
9.120108393559096527e-01,1.015425980312090637e+01,1.484633013187771411e+01,1.990146336489787515e+01,2.544249573829182864e+01,3.089467458728231719e+01,3.710404653487837834e+01,4.335648886755902964e+01,4.973153381585763100e+01
9.549925860214358853e-01,9.930860866920546925e+00,1.451983213926366290e+01,1.946314638539558572e+01,2.488243718303667151e+01,3.021493620010421566e+01,3.629015964695952334e+01,4.240151869846287269e+01,4.863650474284462888e+01
1.000000000000000000e+00,9.679816901220613445e+00,1.415275843522508303e+01,1.897029823339159549e+01,2.425328780896786540e+01,2.945108724353934448e+01,3.537464814442136429e+01,4.132789462985851969e+01,4.740543100676420352e+01
1.047128548050899610e+00,9.406807761773162468e+00,1.375330684355638233e+01,1.843400185735479013e+01,2.356916273251542648e+01,2.862028092299678406e+01,3.437797980096407713e+01,4.016003086130088917e+01,4.606649156493051578e+01
1.096478196143185091e+00,9.121874078542580477e+00,1.333619266364993727e+01,1.787402033769462761e+01,2.285509945175980562e+01,2.775306811296788823e+01,3.333688017381102497e+01,3.894114940028342886e+01,4.466958731808611560e+01
1.148153621496882826e+00,8.833932714026749622e+00,1.291462787116203259e+01,1.730802771247568117e+01,2.213338134683429459e+01,2.687674616138527384e+01,3.228428261547269784e+01,3.770972217651101488e+01,4.325924198453535041e+01
1.202264434617413169e+00,8.545374466860657492e+00,1.249229902546638904e+01,1.674093044284087739e+01,2.141002937428207886e+01,2.599885647375264952e+01,3.122941669641296158e+01,3.647619537675196000e+01,4.184769757667268664e+01
1.258925411794167504e+00,8.252092883685360647e+00,1.206321810863278543e+01,1.616482414966344550e+01,2.067482766103243819e+01,2.510712513008645885e+01,3.015768570990460518e+01,3.522295994368015926e+01,4.041461270491475233e+01
1.318256738556407459e+00,7.950322129750668765e+00,1.162161430886009406e+01,1.557236824596391678e+01,1.991834148942151117e+01,2.419011673896597259e+01,2.905551000343123746e+01,3.393356309225960388e+01,3.894042223085420318e+01
1.380384264602885214e+00,7.644068756316285906e+00,1.117292802121159134e+01,1.497141373434629052e+01,1.915043381113348531e+01,2.325978310826150874e+01,2.793747047979644194e+01,3.262464331292759567e+01,3.744313554692506330e+01
1.445439770745927888e+00,7.343979286114436178e+00,1.073248990400130332e+01,1.438285184627999946e+01,1.839747159836542778e+01,2.234810431735622416e+01,2.684222178414574245e+01,3.134141449354788378e+01,3.597364091254139140e+01
1.513561248436208651e+00,7.057148447039881312e+00,1.031090351661612203e+01,1.382063685035269884e+01,1.767707820015312947e+01,2.147634012409348259e+01,2.579537084850069206e+01,3.011446369379133259e+01,3.456665499354598126e+01
1.584893192461114042e+00,6.780490332113687124e+00,9.904313779572841980e+00,1.327879189173869356e+01,1.698194481631064079e+01,2.063524623821724191e+01,2.478560461438413753e+01,2.893154678651558243e+01,3.320852900002106622e+01
1.659586907437561321e+00,6.508420507190348481e+00,9.505305808454531658e+00,1.274656846738169591e+01,1.629922337373387364e+01,1.980867699477293442e+01,2.379323912775778993e+01,2.776995424371432009e+01,3.187418326395996715e+01
1.737800828749376247e+00,6.244622572763047330e+00,9.119788247060526487e+00,1.223153387811117732e+01,1.563943750240335007e+01,1.900892687127394254e+01,2.283300730322646999e+01,2.664577024927461935e+01,3.058343368684957042e+01
1.819700858609982541e+00,5.998027025044219585e+00,8.760952729826021468e+00,1.175131119325730467e+01,1.502528901532324213e+01,1.826325146496281349e+01,2.193787950380907859e+01,2.559614736453633910e+01,2.938049534233710602e+01
1.905460717963246342e+00,5.768824171373332810e+00,8.428678654457515407e+00,1.130571962767133165e+01,1.445603021320400217e+01,1.757058501039691834e+01,2.110671220435321516e+01,2.462070487646890626e+01,2.826592221552125039e+01
1.995262314968878847e+00,5.551295798174828988e+00,8.113655470494265387e+00,1.088268414360811853e+01,1.391542850830510680e+01,1.691157430975398057e+01,2.031601484083344999e+01,2.369532889559089739e+01,2.721085796454591943e+01
2.089296130854038758e+00,5.348284556558597025e+00,7.819080025701127923e+00,1.048731296207469477e+01,1.340940366311933829e+01,1.629475070476603449e+01,1.957530788893980045e+01,2.283302969012775208e+01,2.622621272311594609e+01
2.187761623949551648e+00,5.165226248808672871e+00,7.552769189424477503e+00,1.012984805075845607e+01,1.295117212051065358e+01,1.573758805853336717e+01,1.890459872364082017e+01,2.205592609511154834e+01,2.533247475218166755e+01
2.290867652767772267e+00,4.997297538069754630e+00,7.308442377908490606e+00,9.800408313693383278e+00,1.252854132732960757e+01,1.522513144188835099e+01,1.828616423182931783e+01,2.134205634865199386e+01,2.450272292984529443e+01
2.398832919019489918e+00,4.841030679813826509e+00,7.081615826919936296e+00,9.493505880116348550e+00,1.213355254379546544e+01,1.474681354772260278e+01,1.771001997082191792e+01,2.067794893413767454e+01,2.372646022618403450e+01
2.511886431509579687e+00,4.699388055537748521e+00,6.875766554831455935e+00,9.216786723980668228e+00,1.177493640289035426e+01,1.431341529317359473e+01,1.719124465205310770e+01,2.007606769668352342e+01,2.302681179649130527e+01
2.630267991895381297e+00,4.568623311210836313e+00,6.684033891682385153e+00,8.961616304447440839e+00,1.144433893534228375e+01,1.391420979538364833e+01,1.671463763035503902e+01,1.951819204888396087e+01,2.238524230883075106e+01
2.754228703338166273e+00,4.445840364402025457e+00,6.503250976836785213e+00,8.721777821771562245e+00,1.113662266165067471e+01,1.354088124685333483e+01,1.626686508140258880e+01,1.899559749470164505e+01,2.178683790478185145e+01
2.884031503126605500e+00,4.332384338523543654e+00,6.337350396072266356e+00,8.501707775168423353e+00,1.085563558298918352e+01,1.319841454601520958e+01,1.585414639142504711e+01,1.851540533286413037e+01,2.123854058894105634e+01
3.019951720402016093e+00,4.226643177319152400e+00,6.182587950003357591e+00,8.294947225536869695e+00,1.059333033615152964e+01,1.287830819610510957e+01,1.546782216714347769e+01,1.806481368443126101e+01,2.072395078099954802e+01
3.162277660168379523e+00,4.130278288000423181e+00,6.040139709674986257e+00,8.103159615605543209e+00,1.035252515993649958e+01,1.258300507049268369e+01,1.511164357926464419e+01,1.765221611427081072e+01,2.024920827112542199e+01
3.311311214825911176e+00,4.043019980708277394e+00,5.910094970969165473e+00,7.928997019499915311e+00,1.013422487660851523e+01,1.231295363595046410e+01,1.478585541542578241e+01,1.727771816674020400e+01,1.981879786038000191e+01
3.467368504525316641e+00,3.964462862571365598e+00,5.792092311922368175e+00,7.771486937204933554e+00,9.939342740933449605e+00,1.207069383013856800e+01,1.449115612130066033e+01,1.693763870454636589e+01,1.943361726713924398e+01
3.630780547701013994e+00,3.894281288106203665e+00,5.688945955177703517e+00,7.632740253360824845e+00,9.765081575989169593e+00,1.185870605352489981e+01,1.423085954550505328e+01,1.663112963223221286e+01,1.909169641170919007e+01
3.801893963205612792e+00,3.830948672585629211e+00,5.599641144774787804e+00,7.510774462450309663e+00,9.609174279151272202e+00,1.167108850039515566e+01,1.400294543323634500e+01,1.636374390275428325e+01,1.878519298079568856e+01
3.981071705534973137e+00,3.773557601957001406e+00,5.519456327100281001e+00,7.401904514226845144e+00,9.467119028906859413e+00,1.150071647103549921e+01,1.379982562895209242e+01,1.612895388437331690e+01,1.851185279246148951e+01
4.168693834703354639e+00,3.719656286281265878e+00,5.443649314869055900e+00,7.299049389895075457e+00,9.332702292437250691e+00,1.133999054935202366e+01,1.360633253276035326e+01,1.589818826959386477e+01,1.825305842404975820e+01
4.365158322401661017e+00,3.665662268050878581e+00,5.363882561309133656e+00,7.192072866414732424e+00,9.195685424717774836e+00,1.117598264240229078e+01,1.341235684418528606e+01,1.566040430032097674e+01,1.798479363327206215e+01
4.570881896148751622e+00,3.609584968980064534e+00,5.275869478741033625e+00,7.074684527305962867e+00,9.048955200427920786e+00,1.099172055158232020e+01,1.319880704513100689e+01,1.540138537641481520e+01,1.768148325236114005e+01
4.786300923226384896e+00,3.542380120493978435e+00,5.174780508058674400e+00,6.937384252000229345e+00,8.872516047894295710e+00,1.077716928637921256e+01,1.294542969767682195e+01,1.510619001885253709e+01,1.733419962118212609e+01
5.011872336272724660e+00,3.462036785838996433e+00,5.054802893800811603e+00,6.778472820709534830e+00,8.665933378568002610e+00,1.052810681534368520e+01,1.265549195747552069e+01,1.476381536794765736e+01,1.694478065282175194e+01
5.248074602497728058e+00,3.371562432203522253e+00,4.922525594543433414e+00,6.597385195195168528e+00,8.436252078140805466e+00,1.025185819179646352e+01,1.232307429078250749e+01,1.437360451977777309e+01,1.650567237376355578e+01
5.495408738576248453e+00,3.274409742324252637e+00,4.782263590650725149e+00,6.407535276228176535e+00,8.195320875085023715e+00,9.958037630315352828e+00,1.195278516087197040e+01,1.395585434545356662e+01,1.603355964494991071e+01
5.754399373371566817e+00,3.176820337513602599e+00,4.637601679199143234e+00,6.217422870421970060e+00,7.950157966971425516e+00,9.663551625253740340e+00,1.158798370429028957e+01,1.353904074920245115e+01,1.555760365886841790e+01
6.025595860743575116e+00,3.084003042292155605e+00,4.503330379106944115e+00,6.037901828174068619e+00,7.722001371183639051e+00,9.391763284652100197e+00,1.125635993703063242e+01,1.315394712785626652e+01,1.511456873263579936e+01
6.309573444801929831e+00,3.007396078054719979e+00,4.393309826982461530e+00,5.889545860306033553e+00,7.533274927872611215e+00,9.160729930461201320e+00,1.098588472567163876e+01,1.282824412634865041e+01,1.473716762083049936e+01
6.606934480075957516e+00,2.948690360385378018e+00,4.311006750270692578e+00,5.782118227708739511e+00,7.385893532679101980e+00,8.981026578372100388e+00,1.077702788277211887e+01,1.257867632556764903e+01,1.444573738915075367e+01
6.918309709189362167e+00,2.905040018139008584e+00,4.247025460388125673e+00,5.697773333641751314e+00,7.278883246619694880e+00,8.847268927652365278e+00,1.061994860921178940e+01,1.239537663701367620e+01,1.423918251304252536e+01
7.244359600749898931e+00,2.868797120445321536e+00,4.194114082236476193e+00,5.619170727393890452e+00,7.189881638452785495e+00,8.733799755971906720e+00,1.048449305157024192e+01,1.224026348184197310e+01,1.406861634076870438e+01
7.585775750291835706e+00,2.825661151980621622e+00,4.130290677201649885e+00,5.533388269305576479e+00,7.077897212502510804e+00,8.602402410242836694e+00,1.032561162231938923e+01,1.205572483324927724e+01,1.385629361758492806e+01
7.943282347242813124e+00,2.768837304404546007e+00,4.045542707170451280e+00,5.422427391377798500e+00,6.933487870552234256e+00,8.425417387196524999e+00,1.010920615045891502e+01,1.180091134275522613e+01,1.356643611890819834e+01
8.317637711026709013e+00,2.694710429756963510e+00,3.940454274178757821e+00,5.283935372706702438e+00,6.754995144128248086e+00,8.213309932720353146e+00,9.852254878577038966e+00,1.150120189957177885e+01,1.322115875361225434e+01
8.709635899560804972e+00,2.622941557853797345e+00,3.835839448815418162e+00,5.143495649389095981e+00,6.572949356513225538e+00,7.994694556208095548e+00,9.591176915922805080e+00,1.119344177972896404e+01,1.287178956893463244e+01
9.120108393559096527e+00,2.563285510546399859e+00,3.742204045890188624e+00,5.019372725519267497e+00,6.418098641715499930e+00,7.800625196530839744e+00,9.366844184303031895e+00,1.092591602229067327e+01,1.257323426405997147e+01
9.549925860214358408e+00,2.515829376234627990e+00,3.667859721922133609e+00,4.922184549187465841e+00,6.296827173302326663e+00,7.653589182755330178e+00,9.170538131774856438e+00,1.071672991220327198e+01,1.232758501950602081e+01
1.000000000000000000e+01,2.471925577122211060e+00,3.608375054545237326e+00,4.844011775438697320e+00,6.183466501769193435e+00,7.524350923544734115e+00,9.019405719664865373e+00,1.054041036503412343e+01,1.211185407771564293e+01
1.047128548050899610e+01,2.426419384314840499e+00,3.548670146462892028e+00,4.755384821641976067e+00,6.074892762491400866e+00,7.391723005223878928e+00,8.870552542872715662e+00,1.035459528383299777e+01,1.190528096688907844e+01
1.096478196143185180e+01,2.379505704692440382e+00,3.480828318314217906e+00,4.667712990275533436e+00,5.956175277654142342e+00,7.245297005066280605e+00,8.704260186743070449e+00,1.014588765339377652e+01,1.167156409811823181e+01
1.148153621496882870e+01,2.328987777552425698e+00,3.400561696605652884e+00,4.564300861649455143e+00,5.836843129502239158e+00,7.092394415053465906e+00,8.515715194469661853e+00,9.934424761655133551e+00,1.141176702510716368e+01
1.202264434617413080e+01,2.280141671273425708e+00,3.323737294587025382e+00,4.459630513359251758e+00,5.702789000922314777e+00,6.935376898192053829e+00,8.323996579240498406e+00,9.705843066249517648e+00,1.116491407021467630e+01
1.258925411794167459e+01,2.227903711200290626e+00,3.252982694707773792e+00,4.368403477283531622e+00,5.575680048076012696e+00,6.784846901729173929e+00,8.132033173691098682e+00,9.493167907410573036e+00,1.091457856323710374e+01
1.318256738556407370e+01,2.184567990229795420e+00,3.194018323335258813e+00,4.285847174087612288e+00,5.470821191174700893e+00,6.653390184593876100e+00,7.984143073777596022e+00,9.323752114655995626e+00,1.070801393588665995e+01
1.380384264602885303e+01,2.149896226367568719e+00,3.137172810695022296e+00,4.210730475847133114e+00,5.376745210365696082e+00,6.548758823170000909e+00,7.854158245293679563e+00,9.170355546875443409e+00,1.053879503974662413e+01
1.445439770745928065e+01,2.103661991872395554e+00,3.077943675137795765e+00,4.125460719681306010e+00,5.269966675951343937e+00,6.417155184411940105e+00,7.697641021143311058e+00,8.989751172821476288e+00,1.032285835662078100e+01
1.513561248436208651e+01,2.055930659473464761e+00,3.003928779680181904e+00,4.032789423593025724e+00,5.153952215367921141e+00,6.266440577433801451e+00,7.525109562692467335e+00,8.786573359391491422e+00,1.009135142709885535e+01
1.584893192461114175e+01,2.016517026252969469e+00,2.941946501158689387e+00,3.948714297220352165e+00,5.038617491813375260e+00,6.142405869800134255e+00,7.363413231288991057e+00,8.608107172839856602e+00,9.880326292441134584e+00
1.659586907437561365e+01,1.980207796010541310e+00,2.889763751849721007e+00,3.879898178219164162e+00,4.957410546061797874e+00,6.032047956252048593e+00,7.236912264111400539e+00,8.452300745696312845e+00,9.710488695465574693e+00
1.737800828749376336e+01,1.945599123998183355e+00,2.835433530023018456e+00,3.804565428648011505e+00,4.858849366625687338e+00,5.916432138693505927e+00,7.098129568319476945e+00,8.284452630306583742e+00,9.518517643882775658e+00
1.819700858609982674e+01,1.898423068564987659e+00,2.777315969612735636e+00,3.726435280402029537e+00,4.760193295002385305e+00,5.793700000793156057e+00,6.960118960566028967e+00,8.126372550000693806e+00,9.318516822567570301e+00
1.905460717963246253e+01,1.861507132823649879e+00,2.718462537900028231e+00,3.651619611600289694e+00,4.665838757125530201e+00,5.674731429737015276e+00,6.804063573366388340e+00,7.954924980672596568e+00,9.135721469395395644e+00
1.995262314968878670e+01,1.825122221764408526e+00,2.669710207585541450e+00,3.583260180121953464e+00,4.574102730806433037e+00,5.572198408329974484e+00,6.677618440259888821e+00,7.815649428510886843e+00,8.961887286573475109e+00
2.089296130854038580e+01,1.790422416886166879e+00,2.615309759580139559e+00,3.514274245549370512e+00,4.484107615707992878e+00,5.466615858148203166e+00,6.553459268764737722e+00,7.648124218240258010e+00,8.795346040911757868e+00
2.187761623949552003e+01,1.753868816766195549e+00,2.563618536923321312e+00,3.443712560776311715e+00,4.396387348814544183e+00,5.352843833663404105e+00,6.417122892312813853e+00,7.490291774884072495e+00,8.609004391080791407e+00
2.290867652767772356e+01,1.721301799839071167e+00,2.511425621678661901e+00,3.373900193156916139e+00,4.310561867778328171e+00,5.250764598834281927e+00,6.291128489772100707e+00,7.357029068820344797e+00,8.447260901150496437e+00
2.398832919019490006e+01,1.688380060926956361e+00,2.468106363145286863e+00,3.304489287668043840e+00,4.230408813445715843e+00,5.148836727647420730e+00,6.174817352078224353e+00,7.210054475397527973e+00,8.286436535946085868e+00
2.511886431509579509e+01,1.655585829195554748e+00,2.415273420314203001e+00,3.248300707057037773e+00,4.143923438021181127e+00,5.049870258768192954e+00,6.045333512796116970e+00,7.075242523673980877e+00,8.115253981751608947e+00
2.630267991895381385e+01,1.623038929460103974e+00,2.371013027257330208e+00,3.182768149248091039e+00,4.065813207427027898e+00,4.949150293934886591e+00,5.940070331920667357e+00,6.936030707282418106e+00,7.967069413337384276e+00
2.754228703338166184e+01,1.593188393384166179e+00,2.324805432142718953e+00,3.117757344896700200e+00,3.990979039409655815e+00,4.856538707683010436e+00,5.820905863072760589e+00,6.803191845727370790e+00,7.816405020916580959e+00
2.884031503126605855e+01,1.563681418353466412e+00,2.282076687805257631e+00,3.061509558230673722e+00,3.904185776682285614e+00,4.755878864881740498e+00,5.702945642918964886e+00,6.664873299203445178e+00,7.658003687809070037e+00
3.019951720402016093e+01,1.533563360682723475e+00,2.234579399417742973e+00,3.001200135292084958e+00,3.832059650918787863e+00,4.668639230206266255e+00,5.599624009526086077e+00,6.543220064356049193e+00,7.514551936727281500e+00
3.162277660168379256e+01,1.507553398611405360e+00,2.191119878976846014e+00,2.942506772448693297e+00,3.752987274519122618e+00,4.572549186527733234e+00,5.495537868784218460e+00,6.411244521453346223e+00,7.365502999608910528e+00
3.311311214825911264e+01,1.478536431139777729e+00,2.150253796841848697e+00,2.884784562444800304e+00,3.687461912231044803e+00,4.489086586741116491e+00,5.394605349608212030e+00,6.287994017534577651e+00,7.223901499546052207e+00
3.467368504525316553e+01,1.450711082609429159e+00,2.106930488469771046e+00,2.827522207396219400e+00,3.613099482900080872e+00,4.398100736432485114e+00,5.283948018096509713e+00,6.168949174341443964e+00,7.084735762159609429e+00
3.630780547701014171e+01,1.424087554437596825e+00,2.064738587475505316e+00,2.774540515398309370e+00,3.549813850179362351e+00,4.318861636390614045e+00,5.185215882038904489e+00,6.044936755944267048e+00,6.944931302067396395e+00
3.801893963205612437e+01,1.400315158515600622e+00,2.026357541241742943e+00,2.721179861995906446e+00,3.477834331588951500e+00,4.232940316047979046e+00,5.084772427932915839e+00,5.927932589956031784e+00,6.812096831638642769e+00
3.981071705534973404e+01,1.373688156604272681e+00,1.987667457916804548e+00,2.675050395958005200e+00,3.407033611868541811e+00,4.151519069168053910e+00,4.980992960683684245e+00,5.817141754120163100e+00,6.680047364479284155e+00
4.168693834703355350e+01,1.346481845707436786e+00,1.951031701935653562e+00,2.617911427799688884e+00,3.344515005553589937e+00,4.075261429677081715e+00,4.890110884091567911e+00,5.706225840120723092e+00,6.554775204357461860e+00
4.365158322401661195e+01,1.324044326821370410e+00,1.914804571299943747e+00,2.567910201101496259e+00,3.277672679339104000e+00,3.995315540969808232e+00,4.795272445920132576e+00,5.595765026706236434e+00,6.435623516056801385e+00
4.570881896148751622e+01,1.299198175949090928e+00,1.876716957109338946e+00,2.522282120089414992e+00,3.214886885209363943e+00,3.917894082824880275e+00,4.699706327084284041e+00,5.482003098588987378e+00,6.313483905496903859e+00
4.786300923226384896e+01,1.275405664618396884e+00,1.844442218760438124e+00,2.468342305548067550e+00,3.155830470194214143e+00,3.842164146742196529e+00,4.608964026702398797e+00,5.380075249020292993e+00,6.188068449734678289e+00
5.011872336272725192e+01,1.254646632392377059e+00,1.807559670853589484e+00,2.424575764177654413e+00,3.096063713289823216e+00,3.769948046280966025e+00,4.523513263497603631e+00,5.285567426149166081e+00,6.063818497742643032e+00
5.248074602497728591e+01,1.234398494604738161e+00,1.772345357184064385e+00,2.376851736155968453e+00,3.033946703122521349e+00,3.695647751889485466e+00,4.436066457628602855e+00,5.179576001194364565e+00,5.951377763755143491e+00
5.495408738576248453e+01,1.214927794279646367e+00,1.741771228475508249e+00,2.328300668482978786e+00,2.975697281296958874e+00,3.626608691377323002e+00,4.349638136985272574e+00,5.078981816343498323e+00,5.833351515596887360e+00
5.754399373371566639e+01,1.196140157733862619e+00,1.705753732957375091e+00,2.283033409384628509e+00,2.919015688259421371e+00,3.556412016694496803e+00,4.263784650004072141e+00,4.987167582682254796e+00,5.729665883738483068e+00
6.025595860743574406e+01,1.175752874095908229e+00,1.674832777964595953e+00,2.241412446923239266e+00,2.862102063954095943e+00,3.489096552863732992e+00,4.184972127645835371e+00,4.901718458571491688e+00,5.618985835857769118e+00
6.309573444801930009e+01,1.157256098765313324e+00,1.643448439385094995e+00,2.199035708344460271e+00,2.808844568939730557e+00,3.423677852274437328e+00,4.106414608905445185e+00,4.794230493271042448e+00,5.508979293446690129e+00
6.606934480075958049e+01,1.136780109602697042e+00,1.612848182102388117e+00,2.160127705815929389e+00,2.750419183843655357e+00,3.360073024997844993e+00,4.031532438006952823e+00,4.705974775901065499e+00,5.405611648732562280e+00
6.918309709189362877e+01,1.120700593626314356e+00,1.581989150957712420e+00,2.121150278829194491e+00,2.700436213597429802e+00,3.295913434412463427e+00,3.950531264580637636e+00,4.609859419291610472e+00,5.305030883124989494e+00
7.244359600749898220e+01,1.104924152493879763e+00,1.554233367813879552e+00,2.077508265290231027e+00,2.647185299900625122e+00,3.230889878020566375e+00,3.875307405912623349e+00,4.523119521435292611e+00,5.205104787709581515e+00
7.585775750291836061e+01,1.088276266573263040e+00,1.526829020879090670e+00,2.036671208549493794e+00,2.600706609747959419e+00,3.170216801984796717e+00,3.804511310777217936e+00,4.445195077631247216e+00,5.105069990679612424e+00
7.943282347242814012e+01,1.073694930622116850e+00,1.496373299270209012e+00,1.998380683355646781e+00,2.549468131545520322e+00,3.110624767928584333e+00,3.735443156327485692e+00,4.356056660417673143e+00,5.001588632067348605e+00
8.317637711026708303e+01,1.059119900764253108e+00,1.467783566748843471e+00,1.961377298676949321e+00,2.506996482043757801e+00,3.050981927694946361e+00,3.660259430878959108e+00,4.273178031488399142e+00,4.906913932981254334e+00
8.709635899560805683e+01,1.045044012674579692e+00,1.441123933156070791e+00,1.924607445837025255e+00,2.459536749430296876e+00,2.995529075481491610e+00,3.595766161429734709e+00,4.193900919969204999e+00,4.816402916519514577e+00
9.120108393559097237e+01,1.028342049112645373e+00,1.416165083839059813e+00,1.891676346296663480e+00,2.409006282031580515e+00,2.938135430621918953e+00,3.526281713453388367e+00,4.112788521561334676e+00,4.725741845823298704e+00
9.549925860214358408e+01,1.016127750475887881e+00,1.390625585761464889e+00,1.853349328540383256e+00,2.360976837510487147e+00,2.883836043652758363e+00,3.456335567869883718e+00,4.033291515981260567e+00,4.636104255095471416e+00
1.000000000000000000e+02,1.004780179299019194e+00,1.366523866407495902e+00,1.818932965579137084e+00,2.315999508456734191e+00,2.829319831628939852e+00,3.393880674678387166e+00,3.956460569881519174e+00,4.554362888211967331e+00
1.047128548050898473e+02,9.918227202712949220e-01,1.342020849403990468e+00,1.782991637069404556e+00,2.272276912793374848e+00,2.774212474551668972e+00,3.328484062117738951e+00,3.885575585665466569e+00,4.469541691235319192e+00
1.096478196143185073e+02,9.820936813569329793e-01,1.318268219656259843e+00,1.750432569048441911e+00,2.229040920010176396e+00,2.722591818196700153e+00,3.264104349778506720e+00,3.816585855366094737e+00,4.384769232183890253e+00
1.148153621496881698e+02,9.726730075977432222e-01,1.296197657487472732e+00,1.717014875749154790e+00,2.184053827309088369e+00,2.668290306213634278e+00,3.205730518471444856e+00,3.746299099801940091e+00,4.298098118964095882e+00
1.202264434617413116e+02,9.606660016628546517e-01,1.273205080094736319e+00,1.682893215932360853e+00,2.146685009578309877e+00,2.619170163500729398e+00,3.144380140588213468e+00,3.669214525045247921e+00,4.218653383025570136e+00
1.258925411794166251e+02,9.514334983134263846e-01,1.251985069912896709e+00,1.655423397292641985e+00,2.105046777041061468e+00,2.569911205810545773e+00,3.088691180859652885e+00,3.604819356572254829e+00,4.136370765941313365e+00
1.318256738556407299e+02,9.464480133436424802e-01,1.231122640770102583e+00,1.624391516256313617e+00,2.066227719185873557e+00,2.521362025109437077e+00,3.027593209688708153e+00,3.536706197274711805e+00,4.061304882228818691e+00
1.380384264602883775e+02,9.388773261678626803e-01,1.212184033766499969e+00,1.595040063258220675e+00,2.026304135417205110e+00,2.475947777846652098e+00,2.968135077237857189e+00,3.464715801718998289e+00,3.980466454332259207e+00
1.445439770745927888e+02,9.329453127753507546e-01,1.192817238139588287e+00,1.565363871822553321e+00,1.988165566936387352e+00,2.427213725129429012e+00,2.911055428155024494e+00,3.400359025956734449e+00,3.906020318266755442e+00
1.513561248436207052e+02,9.245939897603694391e-01,1.172522068369380444e+00,1.534996911009959941e+00,1.953098088239776819e+00,2.383391878876759407e+00,2.859722873633798290e+00,3.334367490982934612e+00,3.837277936039349857e+00
1.584893192461114211e+02,9.213283848402751275e-01,1.154056885112894060e+00,1.507523533325596521e+00,1.914500524091467204e+00,2.336649375570139853e+00,2.803459438391291858e+00,3.276691359290489824e+00,3.766497786784585688e+00
1.659586907437559660e+02,9.160450064756421318e-01,1.136642633122816992e+00,1.480276197542638394e+00,1.880698711798884704e+00,2.294850461232968097e+00,2.752793239652250534e+00,3.214002709767875388e+00,3.691903501897154882e+00
1.737800828749376194e+02,9.118810474817357070e-01,1.116891558053267897e+00,1.451250965814331773e+00,1.845294584496700585e+00,2.252517115134525127e+00,2.696466362264025918e+00,3.153290829989442212e+00,3.621302717455267661e+00
1.819700858609982674e+02,9.055413602975873610e-01,1.100898499657273710e+00,1.425802201962081295e+00,1.811151445784610514e+00,2.206894239875127894e+00,2.648525914700314843e+00,3.096737748197336160e+00,3.559198425599391147e+00
1.905460717963248385e+02,9.068250937080895024e-01,1.086105078761733234e+00,1.402910405470688682e+00,1.774104660863999205e+00,2.170319855548781263e+00,2.597984718203159904e+00,3.034906391378296320e+00,3.490702379337189853e+00
1.995262314968878741e+02,9.034054157298448962e-01,1.068276817185010774e+00,1.378076450663706209e+00,1.739795407628893731e+00,2.128385706088748108e+00,2.546943454214968927e+00,2.972686276294432606e+00,3.424984850681462856e+00
2.089296130854040712e+02,9.000712567398972963e-01,1.055970485785336033e+00,1.350642958189530507e+00,1.708556197313993996e+00,2.085918818947730458e+00,2.494944468964376050e+00,2.919000276462480947e+00,3.355240348035247511e+00
2.187761623949551790e+02,8.988434564055514109e-01,1.041154221131856739e+00,1.328897758365598314e+00,1.679652780866876416e+00,2.045722706446047034e+00,2.448136756857751450e+00,2.862265452952727607e+00,3.295773469771889008e+00
2.290867652767774700e+02,8.972145004385615463e-01,1.028678400494223322e+00,1.307229534312347674e+00,1.644172712713359630e+00,2.008997285595679472e+00,2.405842108163493531e+00,2.813375942158109488e+00,3.235950179544656802e+00
2.398832919019489793e+02,8.962541736529948677e-01,1.014791943320864753e+00,1.287554738281101896e+00,1.614223831666151687e+00,1.972906906257131388e+00,2.359997761876980960e+00,2.759037597958230226e+00,3.174736461250826647e+00
2.511886431509582280e+02,8.990918435063987024e-01,1.004139466021116034e+00,1.260642390266408341e+00,1.586508074731120432e+00,1.937492771472673736e+00,2.318041623606844848e+00,2.705484400134343215e+00,3.112995744268895137e+00
2.630267991895381670e+02,9.000400697859589627e-01,9.928187613792496258e-01,1.238787210605992284e+00,1.557531900059064167e+00,1.898467326171130676e+00,2.269494205460734548e+00,2.659710864045291778e+00,3.054806525474251355e+00
2.754228703338168884e+02,8.983090683350403172e-01,9.826002707040975004e-01,1.221555931674025652e+00,1.527454123016865895e+00,1.863027130105729512e+00,2.230868236584806485e+00,2.608044083835227678e+00,3.002313365324753569e+00
2.884031503126605571e+02,9.014081629276075036e-01,9.728367690890676878e-01,1.201646483093107287e+00,1.499948922075365232e+00,1.827432641690403647e+00,2.188751488590688687e+00,2.555690325888949843e+00,2.938625544966066538e+00
3.019951720402019077e+02,9.049819082161917327e-01,9.631941148154190557e-01,1.180982190665656795e+00,1.473224124053993833e+00,1.792885152008033778e+00,2.145742869024906962e+00,2.511158208745573717e+00,2.885763951417322559e+00
3.162277660168379612e+02,9.073506718050059483e-01,9.542658310047681391e-01,1.160596040793047790e+00,1.448376706798765623e+00,1.761630173646476116e+00,2.104382823332521024e+00,2.463368789010087490e+00,2.833230740416018634e+00
3.311311214825907427e+02,9.091194251678872407e-01,9.451056837742657368e-01,1.145365898799206139e+00,1.418497931953422331e+00,1.728227715780259022e+00,2.065772933790693600e+00,2.416623525165311204e+00,2.780923344203081182e+00
3.467368504525316553e+02,9.102124215564174614e-01,9.389622622613795766e-01,1.125796913620108253e+00,1.393946256241826775e+00,1.695353293257255922e+00,2.028002000935729132e+00,2.369304028623721692e+00,2.723377898396360575e+00
3.630780547701010050e+02,9.152331521603063180e-01,9.341396832095152369e-01,1.111539550241339436e+00,1.369368086788963268e+00,1.663197931570551846e+00,1.988794975421304567e+00,2.328563011823258311e+00,2.677437840686589521e+00
3.801893963205612863e+02,9.186182055982858863e-01,9.278799530572440224e-01,1.094873184060359605e+00,1.345820138067742588e+00,1.635035432914629494e+00,1.950681780615627581e+00,2.280636035523209593e+00,2.621891431253883464e+00
3.981071705534969283e+02,9.201611470739986531e-01,9.223800749291045653e-01,1.077246063259913456e+00,1.322931005184142750e+00,1.605082007211680928e+00,1.912965860256987893e+00,2.242115897596055785e+00,2.573155525387414322e+00
4.168693834703354923e+02,9.269118344404601029e-01,9.173806218087089404e-01,1.064049105039291732e+00,1.297795611212701816e+00,1.575680983747616004e+00,1.880876949540501109e+00,2.197991614983712871e+00,2.526303884357477880e+00
4.365158322401656505e+02,9.301589911190698556e-01,9.149679158347923114e-01,1.049151356415139791e+00,1.277790384634321041e+00,1.546754786781816771e+00,1.846062112112899056e+00,2.156287673693495499e+00,2.480702157342266734e+00
4.570881896148752048e+02,9.324875186583085895e-01,9.094050572737921723e-01,1.038111841347166164e+00,1.256139616979636164e+00,1.516855244488886978e+00,1.814510267009434852e+00,2.117726812333230679e+00,2.433421264274517437e+00
4.786300923226380064e+02,9.376561221394486001e-01,9.060971235892484321e-01,1.023764491215792383e+00,1.231188156015236457e+00,1.490426059585483687e+00,1.783166594856776310e+00,2.074156728388923732e+00,2.387854851539313206e+00
5.011872336272724624e+02,9.414117006462477955e-01,9.027509993431451774e-01,1.013356020077913255e+00,1.211962346635142129e+00,1.463898339616679367e+00,1.745401488742768237e+00,2.035067650174704035e+00,2.338821046963651007e+00
5.248074602497722481e+02,9.461130678654670056e-01,9.009147043650207465e-01,9.984015206532484976e-01,1.189453738069423894e+00,1.435593375895620749e+00,1.715509907140480461e+00,1.999415002520855467e+00,2.296478997819493717e+00
5.495408738576247742e+02,9.510081286439352466e-01,9.009516036387205107e-01,9.887681157080162597e-01,1.173788226782667810e+00,1.411038329598421681e+00,1.679578477137051884e+00,1.961386475525221273e+00,2.251536915466388233e+00
5.754399373371566071e+02,9.498175152845537150e-01,8.992888827612444125e-01,9.778845926693029433e-01,1.156848269832298381e+00,1.386049007011430856e+00,1.646578096187072848e+00,1.925019420330315700e+00,2.212141691411080302e+00
6.025595860743580943e+02,9.559185728544041805e-01,8.997573766729116684e-01,9.696221198118378792e-01,1.137720343058544081e+00,1.361353453273760339e+00,1.617763276271955153e+00,1.885132234221909009e+00,2.168330648323322674e+00
6.309573444801930009e+02,9.606194777526535500e-01,9.002057728440955309e-01,9.617435937530358636e-01,1.124164348586496054e+00,1.339269996005332253e+00,1.588551256406686818e+00,1.850746572973595905e+00,2.130987158425109662e+00
6.606934480075964302e+02,9.606049991367322516e-01,9.006676273801751398e-01,9.498908464876101299e-01,1.107865682087331605e+00,1.315039739613186986e+00,1.561261464939762478e+00,1.817063333637559230e+00,2.088022054763172264e+00
6.918309709189362593e+02,9.655393348290907118e-01,9.013518995353440033e-01,9.420063192000013297e-01,1.087135999525587149e+00,1.290544351956317559e+00,1.531996753808865908e+00,1.784080725251265598e+00,2.047722171664073887e+00
7.244359600749905894e+02,9.682092074132501169e-01,9.021784632586463681e-01,9.337311082934353079e-01,1.072193872111729895e+00,1.270200975019450063e+00,1.506674988188367426e+00,1.749727917186156612e+00,2.012600088583337055e+00
7.585775750291835493e+02,9.708819135077731977e-01,9.051562295229699240e-01,9.310061386572643372e-01,1.060961242191887033e+00,1.247830300456602037e+00,1.477297360069637966e+00,1.718900056954523636e+00,1.976448579330636335e+00
7.943282347242821970e+02,9.747419299914517055e-01,9.085542340892440727e-01,9.242630061768041250e-01,1.046186345537660545e+00,1.228426125996293861e+00,1.450717208719156659e+00,1.686656474485290103e+00,1.934013007649880267e+00
8.317637711026708303e+02,9.753258634478245703e-01,9.107539078341562178e-01,9.186471385491787878e-01,1.030382698327060531e+00,1.208714198949009777e+00,1.427083442642685052e+00,1.653188261824997562e+00,1.898806547435653913e+00
8.709635899560814778e+02,9.802339542943430128e-01,9.157534082358937955e-01,9.120174066177635375e-01,1.019149150682501892e+00,1.188563596930036548e+00,1.398018501783397483e+00,1.619353057447001865e+00,1.864936937280647911e+00
9.120108393559096385e+02,9.805738451270011868e-01,9.180092192898801073e-01,9.109686758626059921e-01,1.007807030832712725e+00,1.169562045875372158e+00,1.377114288663312536e+00,1.593651054917399668e+00,1.830538790580642949e+00
9.549925860214368640e+02,9.824666638796069051e-01,9.219865007768613951e-01,9.107539892524942893e-01,9.945343278715139679e-01,1.149736325545848592e+00,1.345215105297908442e+00,1.563361731681525368e+00,1.796125960742815719e+00
1.000000000000000000e+03,9.854982621362227135e-01,9.244741551873114638e-01,9.058215618477899467e-01,9.861407309039113001e-01,1.134889170384050683e+00,1.323149294599777148e+00,1.534568115782489750e+00,1.760045990299649921e+00
1.047128548050898416e+03,9.832431393494828198e-01,9.274122092017352825e-01,9.042615126693934746e-01,9.735190826945941955e-01,1.117632605268741752e+00,1.306146367862572877e+00,1.509895903170093812e+00,1.727830908844542712e+00
1.096478196143185187e+03,9.873514498961833974e-01,9.335124248400876734e-01,9.036691367234606087e-01,9.664031016347264247e-01,1.101030551312308647e+00,1.282827761122716348e+00,1.477555522297340218e+00,1.692436117207737123e+00
1.148153621496881669e+03,9.864852257268806879e-01,9.361261986774356281e-01,9.042985013736100086e-01,9.583994381004474761e-01,1.084500294372777507e+00,1.261516946302055242e+00,1.457009001413822613e+00,1.667536782370629966e+00
1.202264434617413144e+03,9.899282994971311256e-01,9.382871151704633705e-01,9.010363922154644989e-01,9.507623689532095357e-01,1.069442675366800488e+00,1.236595269227800831e+00,1.427957349612662075e+00,1.632515612513162129e+00
1.258925411794166166e+03,9.900475236324921546e-01,9.453404190999799006e-01,9.006630901295364922e-01,9.426798835752113748e-01,1.055000815465434227e+00,1.217664149684742680e+00,1.403372522036898884e+00,1.610382655386268347e+00
1.318256738556407527e+03,9.920260522161932215e-01,9.479265596726128562e-01,9.017338134742775013e-01,9.364933250218129279e-01,1.043383925538822643e+00,1.200686938698187767e+00,1.377311983732524059e+00,1.578903780351062158e+00
1.380384264602883832e+03,9.940396142914574851e-01,9.515188302706321100e-01,9.042606247329433300e-01,9.302558008021176716e-01,1.029987683526018882e+00,1.178926025625798069e+00,1.351970048072070441e+00,1.545448005315064099e+00
1.445439770745927945e+03,9.939031025577109713e-01,9.543182139942785192e-01,9.053205852423402700e-01,9.261307783360097634e-01,1.018704161943595254e+00,1.161871722184122158e+00,1.325808379944024340e+00,1.522669975846362211e+00
1.513561248436207279e+03,9.949603249719641829e-01,9.580149024957416160e-01,9.063992831276980189e-01,9.212612344165070910e-01,1.005958091847066749e+00,1.139991792912880886e+00,1.300922427667280612e+00,1.488068581123743517e+00
1.584893192461114040e+03,9.960649159154431054e-01,9.596846363833961835e-01,9.073842267412995932e-01,9.158241269574440846e-01,9.938055485182674120e-01,1.125589562324411652e+00,1.282108975024147224e+00,1.462115436567599680e+00
1.659586907437559603e+03,9.956814775742955925e-01,9.621528404437783566e-01,9.127880640809458157e-01,9.124107258086231464e-01,9.853503817625007821e-01,1.110814092101722439e+00,1.261518420278721297e+00,1.439372427405434252e+00
1.737800828749376251e+03,9.930260690267250778e-01,9.659791909671511245e-01,9.153633350559701176e-01,9.090368241170289076e-01,9.737888590337314687e-01,1.091178177439767749e+00,1.243803226373275228e+00,1.414333358371197669e+00
1.819700858609982561e+03,9.991154429489925715e-01,9.687769907234415889e-01,9.198504960458441237e-01,9.070254845978762415e-01,9.660352482939020824e-01,1.077918707128095344e+00,1.215699008387038926e+00,1.386579771589892873e+00
1.905460717963248271e+03,9.952855663143652665e-01,9.732093505338220707e-01,9.207829721285217817e-01,9.073467949951176115e-01,9.598514520412472217e-01,1.062866787314280304e+00,1.198471133661674681e+00,1.363593079853358647e+00
1.995262314968878854e+03,9.956736969486564837e-01,9.761269267989266529e-01,9.240865979852521672e-01,9.049046005621720346e-01,9.498473125796710326e-01,1.048567160917915908e+00,1.178214017164975758e+00,1.337334140126487991e+00
2.089296130854040712e+03,9.978395864770305268e-01,9.795848682768542037e-01,9.293586537782287937e-01,9.030329058478431259e-01,9.413393228467434870e-01,1.037609340303682126e+00,1.160877724988274240e+00,1.315939493094141488e+00
2.187761623949551904e+03,9.963571269389364105e-01,9.786219767982767825e-01,9.315466397475719029e-01,9.069305539558378815e-01,9.367668638484665244e-01,1.020412607412241046e+00,1.143607402830508324e+00,1.289718269095149861e+00
2.290867652767774871e+03,9.978763139580577590e-01,9.802366413029035552e-01,9.355549665051594577e-01,9.057542932083116893e-01,9.309019720895315153e-01,1.009545327430052541e+00,1.123866341873710040e+00,1.271275803727269338e+00
2.398832919019489964e+03,9.973238225045795158e-01,9.831839540336797523e-01,9.374474751138575090e-01,9.073593622888811439e-01,9.238272725852999523e-01,9.986005688164357741e-01,1.111241651822744370e+00,1.246733697857599577e+00
2.511886431509582053e+03,9.957941587419812945e-01,9.835869625433173447e-01,9.433292803655879410e-01,9.073509793515955879e-01,9.191367538821914041e-01,9.903562504368238484e-01,1.093090623321066657e+00,1.227960739709710314e+00
2.630267991895381329e+03,9.978639586210902301e-01,9.875075613747368308e-01,9.444036310064657380e-01,9.083066501603276333e-01,9.181496355595907266e-01,9.766130012834662866e-01,1.079031853370258087e+00,1.206705340818803096e+00
2.754228703338168998e+03,9.985362659200732738e-01,9.877582446830293073e-01,9.476359746261476813e-01,9.115937127177895505e-01,9.128805853011922045e-01,9.702808021508224634e-01,1.065370233758624163e+00,1.190281283523419775e+00
2.884031503126605912e+03,1.000281482695882795e+00,9.885083137224203176e-01,9.509925081485608445e-01,9.132130213980538258e-01,9.112784696275242347e-01,9.592113975765127476e-01,1.050074718152929076e+00,1.167514714513568919e+00
3.019951720402018964e+03,9.989785331078450126e-01,9.892114020300334376e-01,9.573003712704231116e-01,9.162435238080937072e-01,9.080714275041772421e-01,9.526647763110754896e-01,1.037194421088859286e+00,1.152018447558136760e+00
3.162277660168379498e+03,9.984075602324306020e-01,9.909047145458312889e-01,9.584367664963624467e-01,9.200157610550088183e-01,9.077623565059328437e-01,9.474431767610457245e-01,1.024718018636831651e+00,1.134305381280885205e+00
3.311311214825907882e+03,9.987030156469205444e-01,9.900870095115357206e-01,9.632128284515465433e-01,9.236700237072796860e-01,9.064834055870497620e-01,9.393239611838244407e-01,1.015439296530093571e+00,1.118842650674971129e+00
3.467368504525316894e+03,9.998071582130922952e-01,9.911387547370381634e-01,9.677945234219003101e-01,9.244916267375978824e-01,9.068553258408428297e-01,9.323946072725082246e-01,1.000965009938488803e+00,1.102521929695963632e+00
3.630780547701010164e+03,1.000714358540357063e+00,9.940764137619093610e-01,9.662673776866271824e-01,9.278618017451942812e-01,9.075500079567380141e-01,9.275202400401607594e-01,9.934834681245131582e-01,1.081550018004266978e+00
3.801893963205612636e+03,1.001127760635507125e+00,9.931432196107912169e-01,9.698070298081188367e-01,9.315235140156011839e-01,9.064407501172661030e-01,9.282067647104257357e-01,9.821925121370013168e-01,1.072232897536527840e+00
3.981071705534969169e+03,9.999891498297818204e-01,9.946351008155064344e-01,9.748032222003323310e-01,9.343834308958841595e-01,9.099838800846318243e-01,9.246380483734216726e-01,9.725369624812988389e-01,1.054826129813183355e+00
4.168693834703354696e+03,1.000377799132427636e+00,9.948751339641944691e-01,9.744028510281653732e-01,9.393778893635026384e-01,9.078495793167385974e-01,9.179520731054346960e-01,9.637199172923575086e-01,1.041562757683666574e+00
4.365158322401656733e+03,1.001068760930047263e+00,9.957130801548617072e-01,9.793059280853175785e-01,9.424434860327445262e-01,9.113423823495325760e-01,9.144677967899562665e-01,9.546266568712908906e-01,1.029180248305095136e+00
4.570881896148751366e+03,1.001054809347131869e+00,9.961379817645309442e-01,9.833670399896287107e-01,9.498312021196048116e-01,9.128270577357653348e-01,9.119532399963770075e-01,9.444473580954857450e-01,1.018455356812720147e+00
4.786300923226380291e+03,9.991789247432094623e-01,9.988976433375615915e-01,9.831120470938881084e-01,9.498151331624981042e-01,9.153848040971659383e-01,9.096710320557789275e-01,9.403550269196654376e-01,1.004830232961908987e+00
5.011872336272725079e+03,1.001126922017337773e+00,9.964242443813867700e-01,9.834756482035271752e-01,9.524823634330246147e-01,9.201443137441691622e-01,9.072492588915503919e-01,9.333350655114294181e-01,9.995556041668355318e-01
5.248074602497723390e+03,1.000079438309853241e+00,9.944316538875453970e-01,9.848282167303499257e-01,9.583841666797106029e-01,9.198165707438527017e-01,9.111767190627020341e-01,9.277485829530013328e-01,9.848481839834714036e-01
5.495408738576248652e+03,9.979920582766943493e-01,9.967814929728331386e-01,9.857385731909628079e-01,9.566142225189403492e-01,9.247718462474926460e-01,9.113056417725616809e-01,9.247340804645942658e-01,9.750088607130997786e-01
5.754399373371566071e+03,1.000148474035045032e+00,9.955662709371569941e-01,9.879300827041578303e-01,9.628118656459173641e-01,9.280791241763151067e-01,9.088777745793171770e-01,9.225578487227042990e-01,9.684187785942138804e-01
6.025595860743580488e+03,1.000476885374193881e+00,9.984722208556284784e-01,9.915700206134203665e-01,9.691338735443988384e-01,9.330875789040098400e-01,9.063603074610820931e-01,9.202258771636745438e-01,9.571542860089500282e-01
6.309573444801930236e+03,9.975391208043176139e-01,9.987615749361311579e-01,9.916097722197010356e-01,9.690061978874500159e-01,9.330015424316792094e-01,9.128653522315539615e-01,9.143467749284536206e-01,9.514915529805251238e-01
6.606934480075964530e+03,9.991010283107640833e-01,9.974256121901761141e-01,9.888089191301019376e-01,9.737006683656125317e-01,9.360281677098929443e-01,9.124419127456487866e-01,9.119143249666585849e-01,9.423318488402128157e-01
6.918309709189362366e+03,1.000552382188502953e+00,9.976082032434619995e-01,9.915379224318491280e-01,9.762335567778471779e-01,9.413546364490459339e-01,9.160374704345201069e-01,9.127745598727333709e-01,9.352288561227127817e-01
7.244359600749906349e+03,1.000414837395926071e+00,9.993577618018282260e-01,9.937521852972466263e-01,9.768481170968624783e-01,9.446621660046460311e-01,9.147795783862643360e-01,9.090894344793920556e-01,9.334883883926986536e-01
7.585775750291835720e+03,1.000730117995432433e+00,9.964300157595660234e-01,9.949386867704612669e-01,9.795376609366173160e-01,9.470063838906874754e-01,9.179580520243529884e-01,9.095985924255980404e-01,9.282516692491304955e-01
7.943282347242821743e+03,9.999707705628514409e-01,9.996038098724699950e-01,9.934076826594949727e-01,9.791937754895924106e-01,9.493434969421682412e-01,9.207513714796858872e-01,9.104152119059114590e-01,9.255284530107695806e-01
8.317637711026709439e+03,1.002002056077095249e+00,9.974945429324748591e-01,9.949308463432476879e-01,9.779050252019647615e-01,9.538971789403366541e-01,9.250016460092324033e-01,9.106906576970302813e-01,9.237841555195908105e-01
8.709635899560813414e+03,9.968642596495790320e-01,9.999058902047529562e-01,9.973815782322043022e-01,9.797106431138412619e-01,9.574599752601262725e-01,9.286513991048284122e-01,9.121491966016914699e-01,9.196011455031837256e-01
9.120108393559095930e+03,1.001191915699621626e+00,9.972445924037319775e-01,9.956879931828432895e-01,9.842635966001386238e-01,9.607941941348954185e-01,9.333093366363033327e-01,9.147889942338676139e-01,9.128820746725602175e-01
9.549925860214369095e+03,1.001894804572913911e+00,9.989860375473706977e-01,9.946623888492414078e-01,9.862125043074692066e-01,9.646954624173355031e-01,9.365993416965946450e-01,9.141537421575230971e-01,9.120152366603552219e-01
1.000000000000000000e+04,1.000338939001506722e+00,9.992287086003260876e-01,9.952127919087561114e-01,9.876745349662697793e-01,9.681029704809511749e-01,9.355464375270218236e-01,9.171303986573110523e-01,9.134121865981025268e-01
1.047128548050898462e+04,1.000461981837184489e+00,9.977927616471634620e-01,9.950226133379266313e-01,9.925947018830563184e-01,9.690291101860307732e-01,9.426418241025170675e-01,9.168322094198205763e-01,9.139608792859954534e-01
1.096478196143185050e+04,9.981497772879799335e-01,9.987157392334944372e-01,9.967945769064971984e-01,9.913754196889185133e-01,9.752802062424761331e-01,9.455723361997145915e-01,9.240615119072796979e-01,9.129790171703371371e-01
1.148153621496881715e+04,9.989954934714398993e-01,9.989356862425058381e-01,9.971171524576906142e-01,9.885996099485800936e-01,9.762088406781163075e-01,9.498581336643129314e-01,9.225988821850101829e-01,9.104213256489006589e-01
1.202264434617413099e+04,1.000343601316021402e+00,9.987049631511499825e-01,9.981226664614676336e-01,9.899669169307423466e-01,9.783790459054072519e-01,9.482819393573772571e-01,9.236761897556461376e-01,9.116481938883255198e-01
1.258925411794166212e+04,1.000697666107463135e+00,9.997931469650075398e-01,9.963446955386534576e-01,9.890128598298464357e-01,9.786943470203344209e-01,9.557129338469967372e-01,9.295255793149248547e-01,9.154082365187864445e-01
1.318256738556407436e+04,9.988014314251312253e-01,1.000544538153385954e+00,9.975639405122576076e-01,9.911158203925005683e-01,9.825397305363823275e-01,9.539602245573455264e-01,9.331248368604821986e-01,9.122199193160874797e-01
1.380384264602883741e+04,9.985661410626799350e-01,9.991433626818945202e-01,9.972291979175808008e-01,9.918966577840294674e-01,9.816573545420206326e-01,9.562366026767871174e-01,9.351806935312027003e-01,9.178301840443988668e-01
1.445439770745928035e+04,9.993233182787980562e-01,9.995210009066166634e-01,9.994381079821933467e-01,9.953588299259865657e-01,9.834290935432574710e-01,9.640597604204941273e-01,9.377325746217902713e-01,9.188544026200817783e-01
1.513561248436207097e+04,1.001562674203707592e+00,9.989125085818829630e-01,9.976230840888611340e-01,9.955436872242525714e-01,9.854836344466851861e-01,9.683643885621406877e-01,9.424443252777875424e-01,9.200949791973188630e-01
1.584893192461114086e+04,1.000391701794097532e+00,1.000644040856573325e+00,9.998010735198706866e-01,9.942213605037657498e-01,9.871766984393990363e-01,9.718978977252976659e-01,9.470805218671005665e-01,9.247111057852084315e-01
1.659586907437559785e+04,9.978613673830728503e-01,1.001251039638056728e+00,9.980881261220697631e-01,9.958111765203564447e-01,9.886660498080983572e-01,9.707359152824764914e-01,9.491220096009391760e-01,9.279095511260750939e-01
1.737800828749376160e+04,1.001557335324614106e+00,1.000870905420546020e+00,9.987307891209596944e-01,9.955084550032885504e-01,9.883822510078539292e-01,9.711077482652172854e-01,9.506083268341695147e-01,9.300434313288138410e-01
1.819700858609982606e+04,1.000148562256717888e+00,1.000486624326779816e+00,1.001755011495373937e+00,9.986179154950520775e-01,9.923318223040824559e-01,9.763360956265441093e-01,9.576577084319052302e-01,9.333977087930641625e-01
1.905460717963248317e+04,1.001639666290125685e+00,9.980884517633324959e-01,1.001904052583895144e+00,9.931695827244689800e-01,9.917594559600225734e-01,9.812093660577683174e-01,9.626604211776084163e-01,9.370212478047332816e-01
1.995262314968878854e+04,9.984839940718690521e-01,9.976954519744674066e-01,1.000410932244066187e+00,9.951213000364544925e-01,9.899321156159615054e-01,9.808068746392610837e-01,9.586046275075695844e-01,9.401106626847820502e-01
2.089296130854040894e+04,9.995084831554241767e-01,1.000298786367788129e+00,9.995003651472076367e-01,1.001611653346924147e+00,9.924901051355248249e-01,9.802170291523834011e-01,9.617584072846298016e-01,9.419547607694559455e-01
2.187761623949551722e+04,9.978039850000938182e-01,1.002541392827124511e+00,1.002199681399470244e+00,1.001742756782139310e+00,9.929141499712759167e-01,9.831829160479130802e-01,9.649495787926820611e-01,9.438072316084055169e-01
2.290867652767774780e+04,9.992359631818323873e-01,9.979702377148209624e-01,1.001809679470977210e+00,9.972654136247988133e-01,9.946640100987628186e-01,9.866621332990361815e-01,9.694342887190006142e-01,9.517672059635848836e-01
2.398832919019489782e+04,1.002589146862009395e+00,9.989373274458009933e-01,1.002033230256427654e+00,9.982361618614983279e-01,9.938037372890131671e-01,9.875023141447916153e-01,9.688055482494150050e-01,9.526708823652669800e-01
2.511886431509582326e+04,1.001477338118978988e+00,9.999844095670079591e-01,9.974608798467342607e-01,9.943722667129619719e-01,9.936847859870110433e-01,9.871107359008874926e-01,9.764027735925163709e-01,9.576477014841934254e-01
2.630267991895381419e+04,9.992666132919992839e-01,1.001565274449934151e+00,1.001333299741304694e+00,9.957027468920341962e-01,9.952769174942581731e-01,9.900447797309995801e-01,9.741031861244814349e-01,9.585829881585967716e-01
2.754228703338168998e+04,1.001232836941063686e+00,9.990367894697710360e-01,1.000734137861643447e+00,1.000307530854702476e+00,9.955720936244777386e-01,9.859672219066184518e-01,9.762736746104075936e-01,9.620301674372363498e-01
2.884031503126605821e+04,9.995657076795535501e-01,9.994495425884472040e-01,1.000425016177100890e+00,1.000058328183829115e+00,9.967301642147665675e-01,9.864697427870109392e-01,9.800106010856716177e-01,9.639102487329821445e-01
3.019951720402019055e+04,9.983085231803872084e-01,9.985914165820071187e-01,9.997575592300369518e-01,9.989643591775815290e-01,9.960205252046355762e-01,9.881642837121376033e-01,9.801995520705653053e-01,9.647686549870325701e-01
3.162277660168379225e+04,9.970318469703294273e-01,1.000780928946854553e+00,9.991037125054875734e-01,1.000967029279472342e+00,9.962292882354684131e-01,9.923867069785702322e-01,9.836800176095342740e-01,9.711614210104583256e-01
3.311311214825907518e+04,1.001639239496897149e+00,1.001251295598757585e+00,9.980929763751353878e-01,9.983016411398930590e-01,9.971936652109048005e-01,9.930658523739047672e-01,9.833770599227973364e-01,9.703483974184123895e-01
3.467368504525316530e+04,1.000956379411684027e+00,9.978167128799459995e-01,9.987825408809067884e-01,9.957081772751477100e-01,9.974953747898063217e-01,9.953499549005240254e-01,9.868118246814748806e-01,9.730192250073719240e-01
3.630780547701010073e+04,9.981863793048995070e-01,1.000718249941854987e+00,9.996195689385440897e-01,9.991141221718580212e-01,9.974114224088799219e-01,9.965366377910346296e-01,9.873246009315908012e-01,9.758763350122785507e-01
3.801893963205612818e+04,9.997955604494567217e-01,9.970252370553230881e-01,1.001432910441303781e+00,9.989847820430775016e-01,9.983680254525272302e-01,9.941348201642788984e-01,9.870301671909377239e-01,9.791159630059834695e-01
3.981071705534969078e+04,1.001509919905426926e+00,9.994982101639413585e-01,1.000361081398497554e+00,9.976170425976857992e-01,9.996838962426833897e-01,9.928341161101192913e-01,9.889857043485136279e-01,9.780139048497049625e-01
4.168693834703355242e+04,1.000087689980998062e+00,9.982926859116099116e-01,9.991404893556006250e-01,9.994505225543807159e-01,9.988875992661633285e-01,9.915573481845353365e-01,9.868883166615769476e-01,9.782610315445339211e-01
4.365158322401656187e+04,1.001013765428008906e+00,1.001655169125151623e+00,1.000471788496114511e+00,9.992784337355329338e-01,9.972116067183208754e-01,9.930718726927179052e-01,9.935335081340378460e-01,9.868568310078279504e-01
4.570881896148751548e+04,9.987569542269866263e-01,9.996024332022337422e-01,1.002893372571199038e+00,9.955163907587075700e-01,9.980043112894732005e-01,9.958231875857932458e-01,9.898861239256773192e-01,9.833257238220896035e-01
4.786300923226380110e+04,9.998536793216742380e-01,9.999092376459719489e-01,9.991661636630375654e-01,9.964444925931887909e-01,9.985261322862150069e-01,9.985484474436161495e-01,9.917638932973207311e-01,9.841462924536027446e-01
5.011872336272725079e+04,1.003790411862382159e+00,1.000792274672954951e+00,9.971567307676371117e-01,1.003117234966725446e+00,9.995993878487954287e-01,9.994454402317214381e-01,9.909099990663692292e-01,9.857502348202776821e-01
5.248074602497722663e+04,9.986625999491346439e-01,9.998448252218026244e-01,9.974520135818496502e-01,1.000295327863388817e+00,9.999944419617199376e-01,9.971028755214315087e-01,9.968090305133379125e-01,9.860656925110583559e-01
5.495408738576248288e+04,1.000673552377466580e+00,9.986465011066838482e-01,1.001428585132850158e+00,9.991874746133510010e-01,9.980170639491392492e-01,1.000178039417676690e+00,9.921191951182372071e-01,9.876458214300845029e-01
5.754399373371566617e+04,9.996292238137973740e-01,1.001708675218914602e+00,1.001130379772975809e+00,1.001865001808173616e+00,9.971828744326827199e-01,9.952801560700703654e-01,9.940521640877245657e-01,9.865087780221967195e-01
6.025595860743580852e+04,1.000970559721265474e+00,1.001565723124581808e+00,9.996907750082066890e-01,9.977639173513636051e-01,9.998666340379189776e-01,9.964800143067361615e-01,9.893504290819900016e-01,9.926410630241373489e-01
6.309573444801929872e+04,9.976126097488497990e-01,1.002313518173692630e+00,9.997692828882221994e-01,1.001017440564088368e+00,9.988201749953741215e-01,9.932894489682311256e-01,9.934036013564047085e-01,9.917667000444549963e-01
6.606934480075964530e+04,1.000198287762001037e+00,1.000212237696870066e+00,1.000657008392430436e+00,1.002195643912268563e+00,1.000100154139859754e+00,9.955777008852807475e-01,9.989425446176642964e-01,9.942716601145731303e-01
6.918309709189362184e+04,9.982180362032907484e-01,9.981837096071208837e-01,1.000955051178648914e+00,9.986443208797748383e-01,9.979739164073370139e-01,9.993216584913562350e-01,9.949823728156599323e-01,9.924209094012639287e-01
7.244359600749905803e+04,1.000695890877758343e+00,1.000112318494874586e+00,1.000057756130577014e+00,9.998972044518797953e-01,9.989538930588854893e-01,9.959755693018009781e-01,9.936434487595743326e-01,9.918137093496293133e-01
7.585775750291836448e+04,9.983419927376957492e-01,9.976968639209243817e-01,9.992222879122939494e-01,9.977102104761327306e-01,9.987006209577574678e-01,1.000794533537701758e+00,9.972738102462845866e-01,9.938910071662867551e-01
7.943282347242820833e+04,9.971288305775618532e-01,1.001538946546701947e+00,1.000887301268067908e+00,9.978650570650484664e-01,9.994823320689583124e-01,9.974556677880497269e-01,1.001538361646112207e+00,9.911625993012640468e-01
8.317637711026708712e+04,9.998941796993855435e-01,1.000964195529228329e+00,9.978694628247435361e-01,1.002744723324166864e+00,1.000869299775496879e+00,1.001194654953152741e+00,9.978413493557366509e-01,9.944016140239826385e-01
8.709635899560814141e+04,9.983554925542790226e-01,1.002294702316359087e+00,9.997359638328474629e-01,1.000460632775250547e+00,9.987134964615989041e-01,9.987211181088235801e-01,9.975668473646251977e-01,9.951809955329210533e-01
9.120108393559097021e+04,1.001124271101439422e+00,1.000230149420447079e+00,1.001369996272171825e+00,1.000997371685313775e+00,1.000910337714596920e+00,9.961388210869212001e-01,9.987025574761801971e-01,9.946584180457175295e-01
9.549925860214368731e+04,9.981319312690860590e-01,1.000072241094970948e+00,9.991359545981024493e-01,9.973244122577115123e-01,1.001317479499704399e+00,9.963372565207109233e-01,9.996830502992331002e-01,9.960242959716372191e-01
1.000000000000000000e+05,9.986543642773996199e-01,1.001954848147890376e+00,1.001409303427473363e+00,1.003149167168487566e+00,9.992036617732241721e-01,1.003554213692769759e+00,9.950523749106563454e-01,9.945927744769209600e-01
1.047128548050898535e+05,9.997642745168506817e-01,9.998212388239818837e-01,1.001503418625951491e+00,1.001506306807653734e+00,9.970135629776384345e-01,9.917306116335583566e-01,9.956689803576810327e-01,9.972670492348597593e-01
1.096478196143185050e+05,1.000389086103002034e+00,9.995493770863088656e-01,9.984895870209076207e-01,9.994458494949874927e-01,1.000116699269518739e+00,1.000232335682793350e+00,9.991812883618016450e-01,9.963890623417007708e-01
1.148153621496881678e+05,1.002592941850415809e+00,9.995161624649221421e-01,9.988147746973953245e-01,9.981038304601438371e-01,1.000412744970503809e+00,9.990502051371028536e-01,9.943798098999393487e-01,9.936447797116656488e-01
1.202264434617413062e+05,1.002036849152894593e+00,9.976687628980315248e-01,9.991359467667820793e-01,1.000526847848921319e+00,9.997702082101043164e-01,1.001349217690239879e+00,9.992370924191346093e-01,9.988276503907191906e-01
1.258925411794166139e+05,1.000555991288242907e+00,9.976386374811245794e-01,9.992472017572822107e-01,1.002067853294710043e+00,1.000065761453002633e+00,9.981280000607786196e-01,1.000150072282275593e+00,9.967658289843291941e-01
1.318256738556407508e+05,9.998709620066501547e-01,9.988735734000191435e-01,9.979009070744621068e-01,1.000807579670662584e+00,1.000044852883087421e+00,9.993967908906562503e-01,9.991443343355888018e-01,9.974874949393216506e-01
1.380384264602883777e+05,9.997429585879807901e-01,1.000842455467483960e+00,1.001142477392624741e+00,9.991376578449313595e-01,1.000816698142247052e+00,9.988768549356952242e-01,1.001172972311011877e+00,9.967451340067671195e-01
1.445439770745928108e+05,1.000821946964179920e+00,1.001104682139614566e+00,1.000117671473967906e+00,9.975843082570687859e-01,9.988485461996768899e-01,9.998352055664035953e-01,9.990383887185740885e-01,9.985571253069992492e-01
1.513561248436207243e+05,9.997911889674656605e-01,9.992139135929610783e-01,1.000308900591406980e+00,9.998150257107646377e-01,1.000963325606128107e+00,1.001922325659983626e+00,9.994989631167318089e-01,9.971595751067372504e-01
1.584893192461114086e+05,9.993468689170659225e-01,9.995752690732835344e-01,9.991377238423414520e-01,9.986208561715103071e-01,9.993579584508044400e-01,1.000522759808188278e+00,1.002504542003678445e+00,9.964081537834406088e-01
1.659586907437559566e+05,9.986198148377478656e-01,1.001757560581530093e+00,1.000338532850203466e+00,1.000173482407578973e+00,1.001172271179434858e+00,9.997998972907379267e-01,9.967471451297990059e-01,9.994568678650052052e-01
1.737800828749376233e+05,1.002361203159053415e+00,9.995493261272614394e-01,1.002113494863623444e+00,9.997412189523989801e-01,1.001587481501129195e+00,9.944235500444776887e-01,1.001379522175871450e+00,9.995066783982207159e-01
1.819700858609982533e+05,1.000119763003217477e+00,9.994126006122385775e-01,1.000537555958923575e+00,1.000463173585504295e+00,9.986700545643439897e-01,1.000430475680580411e+00,9.974236470659256781e-01,9.990706810417866457e-01
1.905460717963248317e+05,9.990150530247043914e-01,1.000755059243407796e+00,9.999712299288467943e-01,9.982625373721527584e-01,9.982170770582173835e-01,9.961067005536866636e-01,9.998769278772733360e-01,9.943218861611544668e-01
1.995262314968878927e+05,1.000679586956232159e+00,9.994514148491157046e-01,1.000220687083351212e+00,9.983589610008691828e-01,1.001100984732923527e+00,1.001169345951729017e+00,1.003246426038637340e+00,9.990543741958232138e-01
2.089296130854040966e+05,9.986160645833083160e-01,1.001541330187398771e+00,1.001292828030517112e+00,9.983210367390025208e-01,1.000681251380814540e+00,9.979500897100950230e-01,1.000721150093761169e+00,1.001403548960564605e+00
2.187761623949551722e+05,9.992986450753481575e-01,9.995518614110077138e-01,1.000073068137709686e+00,9.979327560130453190e-01,1.000604565578440575e+00,1.001976255291040507e+00,9.978538480996268500e-01,9.986675759074509218e-01
2.290867652767774707e+05,1.000197458529149541e+00,1.001755916640713506e+00,9.999129678594113058e-01,1.000259735968418218e+00,1.001720662157056463e+00,9.971766173408478373e-01,9.983819598456630251e-01,9.985084780329472887e-01
2.398832919019489782e+05,1.002364016985724193e+00,1.000604274947071826e+00,1.001044901476162208e+00,9.998639220464921040e-01,9.991561728291153965e-01,9.948431073307048012e-01,9.968039819517694466e-01,9.999582550261754132e-01
2.511886431509582035e+05,1.002195709768540111e+00,1.000922652429284021e+00,1.000431353020001746e+00,9.991802544762823368e-01,1.000298183405635255e+00,1.001011778929718155e+00,1.000723055492709568e+00,1.001142364422993536e+00
2.630267991895381710e+05,1.000903083752358036e+00,9.992216597766439001e-01,1.001118820763750250e+00,1.002332367283283121e+00,1.001233797999207864e+00,1.000480762601854368e+00,9.972310296992891177e-01,9.965369318298004098e-01
2.754228703338169144e+05,9.985172151218073555e-01,1.000050749101442316e+00,9.981712725343793169e-01,1.002378441460003877e+00,9.977648858247756269e-01,9.968720400292694350e-01,9.964325893482895991e-01,9.983549329399111771e-01
2.884031503126605530e+05,9.990709065080839446e-01,9.991065598839861117e-01,1.002270008047604133e+00,1.000485957029301209e+00,1.000887258720031037e+00,1.000419758390502345e+00,1.002607484289715689e+00,1.001725898738548226e+00
3.019951720402018982e+05,9.981589200189547872e-01,1.001280073432313289e+00,9.995873623384223805e-01,9.968894650128254931e-01,1.001185415503131892e+00,1.001862255415454594e+00,9.998895460695634840e-01,9.995524082192684956e-01
3.162277660168379080e+05,9.996684153045094501e-01,9.979799955627357555e-01,9.981193459853563432e-01,9.980167386525996553e-01,1.001232939985722936e+00,9.970769637251863937e-01,1.001648261050948285e+00,1.000364273678964633e+00
3.311311214825907955e+05,9.980401524481512521e-01,9.982575709718167767e-01,1.000825063014779692e+00,1.000111387218575176e+00,1.000223890029796170e+00,1.003820831649314016e+00,1.002380457441298445e+00,1.000169624142632108e+00
3.467368504525316530e+05,9.984050899353927866e-01,9.999348117524856638e-01,9.985525546487569182e-01,9.979879873224591913e-01,9.994531915415757473e-01,9.982772979946962222e-01,1.000028561219233891e+00,9.987260159111491786e-01
3.630780547701010364e+05,9.958064500679215669e-01,9.987583256133859555e-01,9.996084920451772104e-01,9.991317154646155441e-01,9.983581831381408422e-01,9.988899102746744418e-01,9.981497782906394445e-01,1.001532733568330613e+00
3.801893963205612381e+05,9.995240612650125867e-01,9.976356885628220317e-01,1.003450299330828077e+00,1.001221004794967229e+00,9.994821713820948306e-01,9.980623413043788750e-01,9.957286751173893835e-01,9.985317660539619888e-01
3.981071705534969224e+05,9.962538789389046023e-01,1.000809834762766526e+00,9.986518395079870825e-01,1.001784217397395649e+00,1.000213510203015854e+00,1.000476220211525158e+00,1.004623751524914343e+00,9.980634922200889436e-01
4.168693834703355096e+05,1.000486306826733118e+00,1.000690144128075554e+00,1.001021005461073310e+00,9.993268376122961261e-01,1.001462188547699084e+00,1.000672273671030288e+00,1.001915721709320861e+00,9.985600825367649813e-01
4.365158322401656187e+05,1.000592179478635435e+00,1.002621270946545406e+00,1.000951990034758321e+00,1.001071075163256108e+00,1.000031170895300914e+00,9.987037594811443153e-01,1.002636522418018927e+00,9.993058027782065755e-01
4.570881896148751839e+05,1.001541096001656639e+00,9.993102576770113155e-01,9.997479734157036502e-01,9.979315277453599808e-01,1.000662800667398544e+00,1.001679474833760963e+00,9.968533393530272235e-01,1.001797261070616285e+00
4.786300923226380255e+05,9.988345731143735140e-01,9.974892805610710012e-01,9.988711077920339187e-01,1.000400793783940312e+00,1.001631200157765189e+00,1.000826082125824801e+00,9.999651642580322797e-01,1.000892157437010432e+00
5.011872336272724788e+05,9.983294950051089245e-01,9.969311049547486814e-01,1.000927688245431213e+00,1.000272559955662555e+00,1.000534283741462582e+00,1.001779231629872591e+00,1.002131147985722448e+00,9.999463389503399080e-01
5.248074602497722954e+05,1.001029636270336143e+00,9.983707044546558107e-01,9.999101974523355585e-01,1.001624166144961858e+00,1.000072098134032528e+00,1.002643161888489898e+00,9.970500474769483645e-01,9.999605933429034366e-01
5.495408738576248288e+05,9.997191939392082727e-01,1.001715230440739957e+00,1.000350029346107394e+00,1.001664072680563455e+00,9.987463577861207531e-01,1.001372426214609979e+00,1.001805360446858861e+00,9.989226016886613158e-01
5.754399373371566180e+05,1.000857673371987833e+00,9.995137566282141783e-01,9.994569764133945933e-01,9.993248704710937513e-01,1.001856805817097573e+00,1.000450041340557261e+00,9.977075264969631485e-01,1.001929350523018014e+00
6.025595860743580852e+05,1.001456472291833100e+00,9.988010841950896168e-01,1.000727608372097954e+00,9.989103288163679872e-01,1.002411073077182913e+00,9.968845908762655750e-01,1.000515502723904548e+00,9.994224107592546424e-01
6.309573444801929872e+05,9.994126459117100847e-01,1.000731571397470043e+00,1.004632331662438149e+00,9.993769463340451686e-01,9.999237104058821268e-01,9.992943669837367482e-01,1.000165152695066784e+00,9.977798069308344564e-01
6.606934480075964238e+05,9.980976589104325614e-01,9.986675519089263098e-01,9.985346018916008148e-01,9.994702697118899026e-01,1.001467021655137346e+00,9.959519709969931744e-01,9.974179505402598345e-01,9.975039669538442455e-01
6.918309709189363057e+05,9.985962072105128984e-01,1.002607496014273236e+00,1.002488363689461037e+00,1.002740421872666099e+00,9.988467809319251378e-01,1.001960046107622126e+00,9.977216364336336518e-01,9.988703144070490980e-01
7.244359600749906385e+05,1.001216981934473393e+00,1.000908502680481593e+00,9.996136212009444355e-01,9.988761902883821486e-01,9.988778981710748628e-01,1.000726184183018397e+00,1.001257297998929818e+00,1.001753541417378601e+00
7.585775750291835284e+05,1.001442180396945325e+00,9.980822773604467457e-01,9.997774600049140759e-01,9.989523029150682021e-01,1.001362930374519733e+00,9.989326122948439801e-01,1.000812729891022768e+00,9.994538575003136804e-01
7.943282347242821706e+05,9.989407290711164178e-01,9.972279362027142158e-01,1.000941679051024602e+00,1.001827865403688289e+00,9.997497380626643171e-01,1.001399720310357733e+00,1.005707377561016358e+00,1.000981315080193612e+00
8.317637711026708130e+05,9.999624830649324059e-01,9.991993982614969516e-01,9.989613082828179280e-01,1.000765373472551012e+00,1.001717816874556410e+00,1.002002924055394706e+00,1.001693732031474493e+00,1.000336413308301919e+00
8.709635899560814723e+05,1.001509541140738424e+00,1.003338780105625494e+00,9.995714686272818561e-01,1.000027584407509940e+00,1.000447625893600812e+00,9.993932387072048673e-01,9.994467677117817583e-01,9.994611836869596866e-01
9.120108393559096148e+05,1.000606912627824530e+00,9.996663344376190974e-01,1.000824723983254616e+00,9.988798466034750634e-01,1.001917361772009185e+00,9.982008985624889474e-01,1.000310353511762562e+00,9.998959060731542614e-01
9.549925860214368440e+05,9.985296176056716044e-01,1.000470698312472262e+00,9.974533244291776679e-01,9.983771073985566735e-01,1.001131062598869192e+00,1.002541616922188572e+00,1.000269075917675110e+00,9.979564701147556338e-01
1.000000000000000000e+06,1.001289793770890446e+00,9.982891529897860439e-01,9.985564513058791114e-01,1.002729495040014962e+00,1.000785436104014492e+00,9.961777924175444499e-01,1.000374730433678083e+00,9.994076851189563904e-01
1.047128548050898477e+06,9.996757972854457552e-01,1.001681860041909511e+00,9.990413900182142370e-01,1.000509637640298877e+00,9.983993622729776529e-01,9.972620404741683320e-01,1.001225417846191235e+00,1.002273245310789207e+00
1.096478196143182926e+06,9.991811939978382240e-01,1.000468136949873577e+00,1.000852672024094225e+00,1.000506729838688935e+00,9.987506130146807104e-01,1.000269005820608292e+00,9.995517818236923091e-01,9.976487204679239662e-01
1.148153621496884152e+06,9.984335378098436742e-01,9.992314137850533129e-01,1.000718165695925199e+00,1.000892870430472259e+00,1.000441929000068120e+00,1.000696391563067777e+00,9.986916379212189554e-01,9.985681446512858495e-01
1.202264434617413208e+06,9.994601895410957226e-01,1.000529950268197910e+00,9.999387717120046259e-01,1.000202574607158335e+00,9.994715896953078049e-01,1.002705580757848214e+00,9.997437517511900129e-01,9.987260608163575082e-01
1.258925411794166081e+06,1.001868001342335335e+00,1.000801222464332341e+00,9.990709979761155379e-01,1.003400880177202970e+00,1.002122838318622700e+00,1.001653908541891180e+00,1.002016635411532963e+00,1.002590487560157229e+00
1.318256738556404831e+06,9.984355710928055627e-01,9.996845689580231564e-01,1.000249993936169091e+00,1.002835408490397429e+00,1.000226813346511534e+00,9.997424259743472597e-01,9.996569560030882373e-01,9.998667488703218975e-01
1.380384264602886746e+06,1.000774040789645492e+00,1.000462263719384071e+00,9.989296819099932057e-01,9.971013640356779506e-01,9.992070255445838489e-01,1.001578503429255029e+00,1.000351473524150769e+00,9.991582996910262082e-01
1.445439770745927934e+06,1.000216899472417209e+00,1.002128723605238081e+00,9.995397294030539115e-01,1.000406737543273028e+00,9.987220681696288294e-01,1.002545339840685390e+00,1.001114007150434304e+00,1.003372461776317559e+00
1.513561248436207185e+06,9.991802373494781397e-01,1.001707232364022593e+00,9.992848875900329775e-01,1.002820400730479067e+00,1.000343645436772677e+00,9.980612545852761697e-01,9.993715119531545454e-01,9.989006113694888223e-01
1.584893192461110884e+06,9.999906415899245671e-01,1.000833109883718430e+00,9.998300645380864271e-01,1.002561964536746286e+00,1.000201436450137926e+00,1.001244016530877579e+00,1.002558833126855342e+00,9.999624785739990029e-01
1.659586907437563175e+06,9.996951356356508223e-01,1.000117555816790516e+00,9.998209740262874456e-01,9.994328249949765430e-01,9.990716954962348684e-01,1.001274033830738874e+00,1.003066846874519191e+00,1.003106422433455158e+00
1.737800828749376349e+06,1.001249199120254785e+00,1.001593884179329708e+00,9.987329414630282676e-01,9.996192004160799893e-01,9.994094061869509549e-01,1.000623156589884877e+00,9.983442822698455066e-01,1.003982496230090060e+00
1.819700858609982533e+06,1.000942583362390170e+00,1.002251948967148643e+00,9.996550476128657214e-01,9.987337798293699498e-01,9.998263775669625764e-01,1.003214641906444049e+00,9.994519728874582398e-01,9.977932267730286187e-01
1.905460717963244300e+06,1.002218021093063349e+00,9.972178424292994503e-01,9.991704719059661954e-01,1.000937721413933001e+00,9.995354345667841756e-01,1.001344559710591220e+00,9.988763723105181791e-01,9.992801541012529265e-01
1.995262314968882827e+06,9.977477676416989238e-01,1.001245944267557642e+00,9.978592911286272571e-01,9.979848522283281120e-01,1.000143205638930777e+00,9.961028637040941769e-01,9.983280780202167248e-01,1.001486276789981478e+00
2.089296130854040850e+06,1.000070873578745578e+00,9.980011731406267517e-01,9.986915773596123369e-01,9.994858446217705916e-01,9.991689363845061012e-01,1.001260392200619798e+00,9.991281839217590610e-01,9.990780980086723106e-01
2.187761623949551955e+06,1.000750923010131688e+00,9.979600385373986748e-01,1.000004037062516726e+00,1.001856288288242469e+00,1.000442925448056686e+00,9.994647893057184707e-01,1.003877539669220331e+00,9.968100367998777855e-01
2.290867652767769992e+06,9.992942034406328000e-01,1.000953792243207019e+00,1.000894801654847122e+00,1.000919996466602013e+00,1.000200750494729673e+00,9.995677791909099996e-01,9.995990307649004203e-01,9.985728702311742477e-01
2.398832919019494671e+06,9.998222712134402501e-01,9.991091748806546491e-01,9.993171391369034540e-01,1.001918476406784997e+00,9.999265855548974402e-01,1.000723467826243995e+00,1.002457059555025509e+00,1.000953484887174838e+00
2.511886431509582326e+06,1.002641493110487003e+00,9.992671883791769405e-01,9.981892617034932025e-01,1.002318799171432406e+00,1.000769683275293476e+00,9.967288515626301360e-01,1.001570097689775451e+00,1.001608497706381273e+00
2.630267991895381361e+06,1.003054753953511513e+00,1.001179222067961394e+00,1.001033123718128692e+00,9.988079348542289182e-01,9.986812011564657476e-01,9.965430716320148319e-01,1.001222013019351653e+00,1.001232862662790879e+00
2.754228703338163439e+06,9.996203376383741013e-01,9.982410789349737135e-01,9.984223774161816722e-01,1.000147254062877744e+00,9.982091144299855001e-01,1.002332898073363898e+00,1.004221385377841669e+00,9.998010270485236939e-01
2.884031503126611467e+06,1.001307081189755532e+00,9.988702931277240182e-01,1.000440598216731702e+00,9.987587904917640813e-01,9.992870370811822722e-01,1.002301933313684668e+00,9.965593263197173313e-01,9.978753713514048052e-01
3.019951720402019098e+06,9.960018507206515048e-01,1.001475970476302546e+00,1.001194373250880565e+00,9.987405495793603150e-01,9.980408003013293561e-01,9.953903010928129014e-01,9.990506299678173496e-01,1.002150677177435556e+00
3.162277660168379545e+06,1.000422268850788221e+00,9.989569403826330518e-01,1.001663567683256151e+00,9.994534430179367046e-01,1.002864053531386190e+00,9.986001732370539674e-01,9.968253761715277772e-01,9.981766792858235426e-01
3.311311214825907722e+06,1.000803602599694475e+00,9.992333000824108469e-01,1.000335438057657234e+00,9.998510529498787491e-01,1.000605102297870808e+00,9.962711229201155483e-01,1.001569286551060145e+00,1.002653213382849406e+00
3.467368504525309429e+06,1.000721181283127592e+00,1.000473865283167507e+00,9.996602299892090038e-01,1.001050374397167042e+00,1.001031618139806456e+00,1.001158323777189274e+00,1.000410063265008587e+00,9.981131363152304647e-01
3.630780547701017465e+06,9.980672760590473258e-01,1.001034312398034976e+00,9.975914032847554846e-01,1.001344778932442336e+00,1.000154835735260095e+00,9.978017859371273168e-01,9.989539424169554538e-01,9.994287653128733906e-01
3.801893963205612730e+06,1.000295858668104998e+00,9.999791596835316820e-01,1.000203978118747061e+00,9.987136689814726243e-01,9.998737776689056167e-01,9.988793568622165164e-01,1.002125949301598595e+00,9.990183320390436661e-01
3.981071705534969456e+06,9.966457187973001286e-01,1.001010188981478644e+00,9.981336863162382222e-01,1.001039026434704438e+00,1.000794067227072315e+00,1.001740420649307017e+00,9.995653732061251517e-01,1.002396421763236400e+00
4.168693834703346714e+06,9.987661715226535675e-01,1.000995563219651441e+00,9.967542021746513825e-01,9.996506887887450787e-01,1.000803769827883549e+00,1.001661392064987721e+00,1.002335699694204108e+00,1.001168769749885668e+00
4.365158322401665151e+06,9.999296121446026309e-01,1.001434773166553160e+00,1.001191341963834303e+00,1.001432170682669209e+00,9.992556155813191454e-01,9.970194493796075141e-01,9.989050019229988031e-01,9.990294210550577647e-01
4.570881896148751490e+06,1.000468199488191212e+00,1.002171228859427332e+00,1.002764438748387832e+00,1.001755951165508529e+00,1.001651777149930700e+00,9.981877375657676188e-01,9.964842376428244552e-01,1.000319393380847632e+00
4.786300923226380721e+06,1.000672003530303833e+00,9.999476619743783434e-01,1.000925326602105869e+00,1.000055350857179448e+00,1.000112868180685677e+00,1.001663285733652042e+00,1.002186989464090239e+00,1.002057726976807173e+00
5.011872336272714660e+06,1.001765048377007084e+00,1.001397226925491823e+00,1.002287054352553275e+00,1.002413605498875704e+00,1.000035565672159565e+00,1.000415034809941206e+00,1.001025258396719853e+00,9.987277074170086699e-01
5.248074602497734129e+06,1.000423337358615106e+00,1.001251406193947036e+00,9.976057841976090357e-01,1.001036276090120802e+00,9.998134135241487641e-01,1.000328788272666136e+00,1.000401290883018213e+00,1.002313012854269436e+00
5.495408738576248288e+06,1.001944123568379919e+00,9.986887902772038084e-01,1.000272082827865505e+00,1.003044197092223699e+00,1.001044854641625070e+00,9.968042061179180902e-01,1.000229119510766651e+00,9.994706153697936468e-01
5.754399373371566646e+06,9.995263002141399067e-01,1.001441349291297467e+00,9.995131204158393956e-01,9.976068793260777223e-01,1.001051354743981880e+00,1.001417210030637772e+00,1.001353904357024316e+00,9.989935153132437629e-01
6.025595860743568279e+06,1.000441395606805228e+00,9.998546401984302889e-01,9.982807388575897223e-01,9.970622703216862615e-01,1.000697037843337522e+00,1.000827160469417665e+00,9.994561245946175232e-01,1.002581197296995796e+00
6.309573444801942445e+06,9.984624530729685477e-01,1.001962833139247833e+00,9.986373473244516408e-01,1.001734053564244276e+00,9.981587683439002712e-01,9.978190078907771543e-01,1.001709500816902132e+00,1.004142837284847545e+00
6.606934480075964704e+06,1.000305770677161199e+00,1.000605007344274933e+00,1.000023310858807246e+00,9.985729398689719982e-01,1.000545433686307550e+00,1.000552388641285706e+00,1.000892354036700294e+00,9.982336473144354239e-01
6.918309709189362824e+06,1.000066790143431250e+00,9.990397246639304285e-01,1.000906832997257911e+00,9.985591543762609712e-01,1.000080680792594379e+00,1.000678117740192885e+00,1.001604145343867103e+00,9.980596086025510516e-01
7.244359600749891251e+06,9.993693604489065629e-01,9.989987830137009306e-01,9.997303845574686543e-01,9.968250162924858770e-01,1.000957593902697118e+00,1.000636621511101776e+00,1.000109219145309369e+00,9.983648192566072499e-01
7.585775750291851349e+06,9.955407195266241516e-01,9.994573634443173482e-01,9.999924981975681915e-01,9.974773559661085365e-01,9.994950789661023460e-01,9.981155412574871377e-01,1.001501805313135263e+00,1.000581361275906911e+00
7.943282347242821939e+06,1.000174161236393910e+00,1.000693055544233934e+00,1.000119537781954948e+00,9.997857585792979673e-01,9.985059067142648681e-01,1.003337300803010201e+00,9.969520186247383675e-01,1.000225443993233210e+00
8.317637711026708595e+06,1.001589107955158209e+00,9.992685764723361341e-01,9.988719210480229149e-01,9.998459654399428631e-01,1.000769479960568642e+00,1.000195739017542884e+00,9.971598591554976521e-01,1.001144021981504872e+00
8.709635899560796097e+06,1.002109277511866736e+00,9.996953139767815744e-01,1.001693997252758095e+00,9.990550528420235610e-01,9.986179302499960109e-01,9.995213860760870928e-01,9.990290559081995703e-01,1.002718054641698053e+00
9.120108393559115008e+06,9.995531873430760772e-01,1.001118869238172726e+00,1.001142026744109126e+00,9.982710773890539624e-01,1.000418301762487694e+00,1.001042170017781840e+00,9.983179779578853497e-01,1.003764971228887859e+00
9.549925860214369372e+06,1.000697767669190386e+00,9.985684039514923782e-01,9.992154516428647382e-01,9.986852540733563988e-01,1.000050342272190029e+00,9.995664034447454549e-01,1.000654525377533854e+00,1.000255170996261711e+00
1.000000000000000000e+07,1.001975586814731978e+00,9.984753659890146515e-01,9.996284423502824756e-01,9.981593345031199993e-01,9.989194621055188517e-01,1.001657193308187255e+00,9.998492118789920058e-01,9.996823191530342934e-01
1.047128548050898500e+07,1.001548888328076981e+00,1.001573461616416472e+00,9.975239020187358641e-01,1.000100984715637020e+00,1.001349824862384885e+00,9.996725916131118383e-01,9.997115893433620171e-01,1.001890192019360137e+00
1.096478196143182926e+07,9.978109020978233046e-01,1.001102774336088075e+00,9.997884666854718327e-01,9.973350811039415342e-01,1.000128229427640125e+00,9.998439450034737330e-01,1.000306768535247581e+00,9.984283566478920902e-01
1.148153621496884152e+07,1.002278409553630789e+00,9.985261286770934497e-01,9.985038336520997149e-01,9.991213519129374943e-01,1.001338657001255017e+00,9.999976393480936032e-01,9.994938748234521997e-01,9.980862829678734949e-01
1.202264434617413022e+07,1.000890310464613187e+00,9.996107252703515522e-01,9.998462183288643335e-01,9.979208640435859312e-01,9.985783815365134597e-01,1.003264892625265636e+00,1.000580225903876075e+00,9.952175296508332103e-01
1.258925411794166267e+07,1.001195038412888261e+00,9.994651215175072156e-01,9.975150967270447477e-01,1.003097393751053445e+00,1.000487034016122490e+00,9.981005951298161927e-01,9.955738644229137346e-01,9.992245489774781442e-01
1.318256738556404784e+07,1.000243889690706434e+00,9.984668064107606877e-01,9.998967105728305826e-01,9.975246846407546109e-01,9.996563064747315819e-01,9.988234343965111117e-01,9.970535112517723286e-01,1.001790266423736364e+00
1.380384264602886699e+07,1.000066738162553426e+00,9.989547820009230250e-01,1.000449614963191181e+00,9.986758062057419227e-01,9.994731397010766516e-01,1.000173935024154082e+00,9.978587193793664323e-01,1.002335749549699395e+00
1.445439770745928027e+07,9.992656025699865330e-01,1.001181218725087696e+00,1.003020003286611450e+00,9.969372805816186789e-01,9.995087897811331112e-01,1.001882294363913850e+00,9.951206603154540975e-01,9.978179403540753389e-01
1.513561248436207138e+07,1.000336309520542200e+00,1.001564215018209580e+00,9.984191760738410082e-01,9.995783165824280170e-01,9.990152490657620010e-01,1.004597114292083093e+00,1.001199879972266116e+00,9.989151740635974219e-01
1.584893192461110838e+07,1.000909170101835555e+00,9.994994872690078358e-01,9.978054906044115935e-01,1.001508645993188784e+00,9.986354079160154606e-01,9.963577642625939257e-01,9.984512123395178351e-01,1.000899088785504043e+00
1.659586907437563129e+07,9.996959281427681976e-01,1.000636132654557642e+00,1.001379831081198102e+00,9.973268074571812747e-01,9.998396483760846332e-01,1.000450350861852966e+00,9.998397020826863546e-01,9.958988333835040452e-01
1.737800828749376163e+07,9.984438560824244746e-01,9.978747035478268135e-01,9.999725759228215161e-01,1.001167132703934426e+00,1.000506262889740094e+00,1.001227252733101203e+00,9.991438537487260518e-01,9.980720051430749251e-01
1.819700858609982580e+07,9.977338319580451031e-01,1.001323113748202820e+00,1.000605362121797848e+00,9.964492492415042424e-01,9.991839717986490399e-01,9.996081298660459691e-01,9.976740695434972439e-01,9.994441266597938744e-01
1.905460717963244393e+07,1.001115818010664738e+00,1.000740928305188904e+00,1.000910955906821664e+00,9.978666634738784236e-01,1.000076980027425400e+00,9.987060720018403615e-01,9.969333598806485730e-01,1.001954153739424980e+00
1.995262314968882874e+07,1.001167428394933001e+00,1.001160205765039057e+00,9.996623841099451235e-01,9.991766496322418423e-01,9.995868332565327474e-01,1.000691588698524148e+00,1.002342921821816057e+00,9.997708682525738855e-01
2.089296130854040757e+07,9.986689647272311010e-01,9.990157197385319821e-01,9.992197602640294773e-01,1.002092193439487966e+00,1.003111468616001645e+00,1.000239246218066480e+00,9.999054050567578455e-01,9.987041735988053670e-01
2.187761623949551955e+07,9.967542935202896581e-01,1.000654155818426982e+00,9.994255065929829041e-01,1.001162171807361778e+00,1.000299810738425776e+00,1.000627731294312817e+00,1.001233795111000191e+00,9.991913734700008654e-01
2.290867652767769992e+07,9.964180136140446953e-01,9.990021930950420126e-01,9.989474920495549082e-01,9.987906095782963511e-01,1.000305827485094889e+00,1.003154137841660853e+00,1.001178675013496555e+00,1.001077567346652542e+00
2.398832919019494951e+07,1.000569987968071617e+00,9.992210917085345701e-01,9.999283528146627464e-01,1.002301394138877422e+00,9.987069156492236477e-01,9.999047798788720520e-01,1.000152098569602632e+00,1.000427072725735389e+00
2.511886431509582326e+07,9.992198663278448745e-01,1.000002354744457422e+00,1.001161282789896800e+00,1.000398376432434011e+00,9.985832667658740558e-01,1.005426246227990150e+00,1.001710992976735604e+00,1.002200218411508414e+00
2.630267991895381361e+07,9.993905253712166425e-01,1.000919891844621823e+00,9.988840392506062038e-01,9.990068804602143526e-01,9.992259435472496953e-01,1.003146861620851205e+00,1.003461966912733594e+00,1.000516269405180347e+00
2.754228703338163346e+07,9.975145414242152508e-01,9.969526243440738345e-01,1.000562990203597069e+00,1.002387125448242600e+00,9.985241229032763011e-01,9.979663539398481165e-01,9.999454874019438888e-01,9.978564565670670072e-01
2.884031503126611561e+07,1.003492079913671509e+00,9.993797271571313034e-01,9.998359777183569719e-01,1.001761259611602783e+00,9.991431893310159795e-01,1.001216595154141853e+00,9.976784267115866855e-01,1.001403482686326951e+00
3.019951720402019098e+07,9.991881721660414994e-01,1.001042909431749228e+00,1.004558938491705966e+00,9.994042305639477819e-01,1.000623590929810236e+00,9.974349169852235741e-01,1.001176978794812600e+00,1.002133537991500400e+00
3.162277660168379173e+07,1.001693796854028484e+00,9.984813681160527032e-01,1.000786900700529447e+00,1.001626272177159382e+00,1.001499202973660463e+00,1.002590650210914092e+00,1.001574548523847197e+00,1.000010112281483510e+00
3.311311214825907722e+07,9.992756708321814951e-01,9.986985610994503215e-01,1.002229969226070327e+00,1.000292540353381110e+00,9.981893399386682075e-01,1.000667323059960534e+00,1.003013587893892167e+00,9.954209176745730803e-01
3.467368504525309801e+07,9.977798625402519717e-01,1.001747762198104574e+00,9.992119763298941137e-01,9.976753305763178536e-01,9.984158577313598792e-01,9.982443898356693213e-01,9.998486599662970153e-01,1.002306292967183321e+00
3.630780547701017559e+07,1.000913160896870657e+00,1.001436938455716019e+00,1.000553650884953738e+00,1.000795726365687033e+00,1.000095982791050053e+00,9.991537487442101462e-01,1.000631005094779757e+00,1.002116001851986127e+00
3.801893963205612451e+07,9.957796903367877039e-01,1.002499046016217310e+00,9.982576235509639240e-01,9.975548979955113360e-01,1.000542350703891747e+00,1.000102424361493769e+00,1.001629293848242952e+00,9.966507741710544099e-01
3.981071705534969270e+07,1.001638683329727719e+00,1.000461638571678469e+00,1.001075177952106543e+00,1.000262035746635414e+00,1.001310968539135926e+00,9.975882798598358914e-01,9.988485113810304794e-01,1.000660326479206219e+00
4.168693834703346342e+07,9.990708714627589693e-01,1.000889590078832159e+00,9.993450676258944787e-01,1.001617957231051070e+00,1.000467209019616943e+00,1.000498806834728027e+00,1.002724306492106532e+00,9.969799417430915689e-01
4.365158322401665151e+07,9.988576766323161715e-01,1.000892340562712812e+00,1.002127003444839293e+00,1.001960347469101231e+00,9.992667363889042864e-01,1.001396836118844114e+00,1.000052911285072899e+00,1.002966327460437901e+00
4.570881896148751676e+07,1.001429241409687698e+00,9.994030300037752834e-01,9.988207534269321064e-01,9.988505633011555140e-01,1.001745241136862585e+00,9.972763917011677748e-01,9.976894108602736289e-01,9.989913579765491436e-01
4.786300923226380348e+07,1.001418871709571334e+00,1.002573967969158097e+00,1.000495397150126475e+00,9.998313165175546358e-01,1.000492396355892932e+00,1.000686876338848785e+00,1.001853641181111865e+00,1.001748845588456671e+00
5.011872336272714287e+07,1.001305926342412445e+00,9.994668453511558193e-01,9.991255861338373956e-01,9.989737356996727380e-01,1.000712206266714199e+00,9.958314870315895240e-01,9.999399991668103116e-01,1.000334565856010549e+00
5.248074602497733384e+07,9.983399134924377805e-01,9.992022315179402980e-01,1.000792117564632600e+00,1.000373837807680966e+00,9.990221897190215694e-01,9.965017066864804152e-01,1.002146833346228449e+00,1.000486162299641046e+00
5.495408738576248288e+07,1.000216854784807374e+00,1.000148360435177741e+00,9.993361920159931078e-01,9.973766624346256382e-01,1.000440520128579536e+00,9.987313950491637504e-01,9.993675415834515352e-01,1.004114295988991046e+00
5.754399373371566832e+07,1.000242688183586637e+00,9.984816536248337648e-01,1.002130168624548290e+00,1.004036634050809340e+00,1.000477976487959442e+00,9.984382859257603382e-01,1.000940100628915808e+00,9.981051815954034012e-01
6.025595860743568838e+07,9.992496164097823819e-01,9.981115812715516400e-01,9.987865433337713705e-01,1.001695527109472961e+00,1.000768947096672967e+00,9.975487234696180927e-01,9.999490368407683016e-01,9.991888101715150627e-01
6.309573444801943004e+07,1.001790040970284457e+00,1.001347079736741863e+00,1.001324090917997234e+00,9.985896842909847138e-01,9.996653062467659723e-01,1.000256304318853484e+00,1.000572119616897959e+00,9.988838177633683202e-01
6.606934480075964332e+07,1.002720207144707221e+00,9.948499936515020625e-01,9.986439361419677807e-01,1.000185525515192353e+00,1.001277995984210856e+00,9.983448299547317273e-01,9.998219255317426502e-01,9.968381551437551780e-01
6.918309709189362824e+07,9.988121985894520272e-01,9.979401910686892530e-01,9.994874845906556171e-01,1.001976503542275188e+00,9.990239430822073219e-01,1.001717483527396979e+00,9.967246646735016258e-01,9.995482359786747040e-01
7.244359600749890506e+07,1.001441024206527475e+00,9.994285156473999843e-01,1.001646397159248192e+00,1.000755842448829425e+00,1.001651710425348396e+00,1.002388786732256731e+00,9.994494194526858388e-01,9.988279684884427967e-01
7.585775750291851163e+07,1.000225665230172867e+00,1.001155790701008463e+00,1.000917409610146303e+00,1.000771972848285341e+00,9.989820265549902434e-01,1.001075005295962050e+00,9.965135158755235034e-01,9.981587083540441885e-01
7.943282347242821753e+07,1.000659182723574236e+00,9.994506664292946985e-01,1.002718804884410897e+00,9.988274595580064474e-01,1.002792964615033977e+00,1.000010892029606691e+00,9.983085979886432426e-01,9.997711944415035301e-01
8.317637711026708782e+07,9.998616120714730604e-01,9.998677010210711424e-01,1.002810770269818796e+00,1.000027411002138988e+00,1.000069427485436480e+00,9.987632274864509663e-01,9.980076655891301218e-01,1.002702417802697088e+00
8.709635899560795724e+07,1.001054497635639029e+00,1.002565650890745452e+00,1.000608459386709503e+00,9.995004779212961488e-01,1.000267047661829611e+00,1.003356668864012979e+00,9.999891648771049857e-01,9.993590939872942780e-01
9.120108393559114635e+07,1.001521916184979766e+00,9.970370005725022189e-01,1.003112778335901734e+00,1.001325801132393112e+00,1.000507100897893409e+00,1.000724045821321573e+00,9.990655959443969225e-01,9.972851503212724067e-01
9.549925860214368999e+07,1.002206788201203347e+00,9.978929891907634131e-01,1.000829796061538213e+00,1.000514730321341750e+00,1.000550434195585536e+00,1.000050833201374223e+00,1.001608460448188298e+00,9.994333859875954573e-01
1.000000000000000000e+08,9.962068898527766114e-01,9.973317398900544140e-01,9.989754676398128197e-01,1.000128474775648257e+00,9.989669001220666811e-01,9.970116031648227350e-01,1.002359325899303988e+00,9.994377642737468648e-01


==> anc/fig8c_inset_L_Pbar.csv <==
1.200000000000000000e+01,5.433204693668433616e-02
1.600000000000000000e+01,3.987903228820687679e-02
2.000000000000000000e+01,3.191917858796564783e-02
2.400000000000000000e+01,2.696864098542308547e-02
2.800000000000000000e+01,2.378672964331321471e-02
3.200000000000000000e+01,2.135839480537440882e-02
3.600000000000000000e+01,1.954637913875633889e-02
4.000000000000000000e+01,1.819321567085491545e-02


==> anc/fig8c_t-unscaled_transprob-scaled.csv <==
1.047128548050899575e-02,-2.069432301048785838e-01,-3.048048458907213210e-01,-4.121435369935638748e-01,-5.277254045173037644e-01,-6.437643741266629860e-01,-7.735780674397654266e-01,-9.105942444177802519e-01,-1.049396169061505013e+00
1.096478196143185063e-02,-2.069425019672075650e-01,-3.048037734237344365e-01,-4.121420868522253644e-01,-5.277235476974885264e-01,-6.437621090205251084e-01,-7.735753455805156609e-01,-9.105910404637304056e-01,-1.049392476728520540e+00
1.148153621496882971e-02,-2.069416266838339513e-01,-3.048024842273152069e-01,-4.121403436592414038e-01,-5.277213156424936935e-01,-6.437593861708083010e-01,-7.735720736748878945e-01,-9.105871890393893997e-01,-1.049388038231297449e+00
1.202264434617413176e-02,-2.069405745339698843e-01,-3.048009345260319636e-01,-4.121382482234992595e-01,-5.277186325616367579e-01,-6.437561131216612553e-01,-7.735681406235737079e-01,-9.105825593676377672e-01,-1.049382702858346450e+00
1.258925411794167490e-02,-2.069393097985823271e-01,-3.047990717097078250e-01,-4.121357294079616707e-01,-5.277154073681967761e-01,-6.437521787578467380e-01,-7.735634129052738617e-01,-9.105769942780139736e-01,-1.049376289481696700e+00
1.318256738556407466e-02,-2.069377895513613008e-01,-3.047968325526540512e-01,-4.121327017218006095e-01,-5.277115305962877256e-01,-6.437474495436891209e-01,-7.735577300572453741e-01,-9.105703048867853644e-01,-1.049368580426048192e+00
1.380384264602885214e-02,-2.069359622064786408e-01,-3.047941410746833890e-01,-4.121290624281659376e-01,-5.277068706975315271e-01,-6.437417650054505502e-01,-7.735508992467163836e-01,-9.105622642068672556e-01,-1.049359314104648888e+00
1.445439770745927249e-02,-2.069337657743675063e-01,-3.047909059720729230e-01,-4.121246880704601545e-01,-5.277012695931648789e-01,-6.437349323054256667e-01,-7.735426887508710658e-01,-9.105525994729986028e-01,-1.049348176174597302e+00
1.513561248436207964e-02,-2.069311257670243542e-01,-3.047870175323140751e-01,-4.121194303006188719e-01,-5.276945373324071209e-01,-6.437267197257812157e-01,-7.735328201267337445e-01,-9.105409829247802511e-01,-1.049334788914935146e+00
1.584893192461113431e-02,-2.069279526826786897e-01,-3.047823439293210757e-01,-4.121131108696801104e-01,-5.276864456781903412e-01,-6.437168488439071190e-01,-7.735209588087168520e-01,-9.105270207388918013e-01,-1.049318698471801037e+00
1.659586907437560557e-02,-2.069241389857199298e-01,-3.047767267752133358e-01,-4.121055156131325781e-01,-5.276767204057688510e-01,-6.437049851376336340e-01,-7.735067028194261285e-01,-9.105102397403940229e-01,-1.049299359544133337e+00
1.737800828749375484e-02,-2.069195554810636939e-01,-3.047699757801797804e-01,-4.120963872302627617e-01,-5.276650320571170116e-01,-6.436907267067002447e-01,-7.734895692168725079e-01,-9.104900714495247627e-01,-1.049276116998715258e+00
1.819700858609983596e-02,-2.069140469621527090e-01,-3.047618623424947493e-01,-4.120854166169128363e-01,-5.276509848430637195e-01,-6.436735907346851082e-01,-7.734689778265241289e-01,-9.104658329324430976e-01,-1.049248183801991585e+00
1.905460717963247327e-02,-2.069074269878835026e-01,-3.047521118555485686e-01,-4.120722324634597533e-01,-5.276341033241499501e-01,-6.436529972412528000e-01,-7.734442317172884884e-01,-9.104367038192097139e-01,-1.049214614534895063e+00
1.995262314968879874e-02,-2.068994716151796309e-01,-3.047403944766741146e-01,-4.120563887729256081e-01,-5.276138164283505905e-01,-6.436282495856993080e-01,-7.734144937737191805e-01,-9.104016987265841632e-01,-1.049174273612040409e+00
2.089296130854039618e-02,-2.068899118798037395e-01,-3.047263140522858960e-01,-4.120373498861651940e-01,-5.275894382767659652e-01,-6.435985110766193618e-01,-7.733787585891755967e-01,-9.103596341730633146e-01,-1.049125797153611428e+00
2.187761623949553008e-02,-2.068784247772581797e-01,-3.047093948338397973e-01,-4.120144725199373359e-01,-5.275601451845071121e-01,-6.435627769157861167e-01,-7.733358187523827754e-01,-9.103090888943272674e-01,-1.049067547251675947e+00
2.290867652767772378e-02,-2.068646224470236106e-01,-3.046890655475404386e-01,-4.119869842268824023e-01,-5.275249480800657809e-01,-6.435198405531583621e-01,-7.732842244181763469e-01,-9.102483562534333661e-01,-1.048997557126247537e+00
2.398832919019489723e-02,-2.068480392054533323e-01,-3.046646402953986921e-01,-4.119539575710586821e-01,-5.274826594387400647e-01,-6.434682533497312340e-01,-7.732222348366910580e-01,-9.101753871852219513e-01,-1.048913465372681042e+00
2.511886431509579437e-02,-2.068281160036491151e-01,-3.046352956636289577e-01,-4.119142791752999355e-01,-5.274318536497701881e-01,-6.434062762303544014e-01,-7.731477602573836316e-01,-9.100877218108601729e-01,-1.048812437152192967e+00
2.630267991895381477e-02,-2.068041818045644742e-01,-3.046000432934831692e-01,-4.118666126331953503e-01,-5.273708195275375044e-01,-6.433318217533239292e-01,-7.730582923174912358e-01,-9.099824074973390520e-01,-1.048691069761125583e+00
2.754228703338166065e-02,-2.067754312760256563e-01,-3.045576970259393779e-01,-4.118093540842285294e-01,-5.272975034284409501e-01,-6.432423847201279576e-01,-7.729508206599186027e-01,-9.098559007075540661e-01,-1.048545279519984330e+00
2.884031503126605750e-02,-2.067408980805658103e-01,-3.045068335611139099e-01,-4.117405790200124316e-01,-5.272094411397983960e-01,-6.431349590885503398e-01,-7.728217330927559248e-01,-9.097039494771708146e-01,-1.048370166336185516e+00
3.019951720402016052e-02,-2.066994229056952348e-01,-3.044457453710913142e-01,-4.116579786161988497e-01,-5.271036763571119721e-01,-6.430059385253762416e-01,-7.726666960895816061e-01,-9.095214527505797175e-01,-1.048159851598505110e+00
3.162277660168379134e-02,-2.066496152157452915e-01,-3.043723843655567474e-01,-4.115587835610806655e-01,-5.269766631517411870e-01,-6.428509974295748552e-01,-7.724805118224492562e-01,-9.093022920934534792e-01,-1.047907284237470815e+00
3.311311214825911342e-02,-2.065898075144179669e-01,-3.042842945268289245e-01,-4.114396729695558030e-01,-5.268241493414667076e-01,-6.426649486596465177e-01,-7.722569472018698811e-01,-9.090391304547684737e-01,-1.047604008812538456e+00
3.467368504525316503e-02,-2.065180006807051383e-01,-3.041785313973541793e-01,-4.112966655201598098e-01,-5.266410370990091128e-01,-6.424415734944762812e-01,-7.719885295517533441e-01,-9.087231716549415417e-01,-1.047239888338825198e+00
3.630780547701013827e-02,-2.064317986742851552e-01,-3.040515659101442059e-01,-4.111249894220937451e-01,-5.264212164539578964e-01,-6.421734185280302265e-01,-7.716663025511365515e-01,-9.083438731042182690e-01,-1.046802773214930093e+00
3.801893963205612431e-02,-2.063283305935139644e-01,-3.038991695916798963e-01,-4.109189271959359790e-01,-5.261573665455704374e-01,-6.418515532248234567e-01,-7.712795349048873206e-01,-9.078886028787138684e-01,-1.046278106026786503e+00
3.981071705534973415e-02,-2.062041577025843508e-01,-3.037162776269784481e-01,-4.106716305218765517e-01,-5.258407185494011760e-01,-6.414652807231884246e-01,-7.708153728358727586e-01,-9.073422306693047501e-01,-1.045648450144520902e+00
4.168693834703354750e-02,-2.060551626164772721e-01,-3.034968256462683422e-01,-4.103748995572036318e-01,-5.254607731096994083e-01,-6.410017931425361359e-01,-7.702584258919732418e-01,-9.066866402363455979e-01,-1.044892927860175291e+00
4.365158322401661156e-02,-2.058764173344027615e-01,-3.032335553594149857e-01,-4.100189201333634959e-01,-5.250049638401200758e-01,-6.404457611024261254e-01,-7.695902737008267769e-01,-9.059001488133207047e-01,-1.043986551290472908e+00
4.570881896148751983e-02,-2.056620262353703599e-01,-3.029177833144183207e-01,-4.095919510939801667e-01,-5.244582569842333175e-01,-6.397788453668942221e-01,-7.687888791491409579e-01,-9.049568163648110675e-01,-1.042899426344244818e+00
4.786300923226385201e-02,-2.054049394837971776e-01,-3.025391260759102696e-01,-4.090799527097866428e-01,-5.238026756302733844e-01,-6.389791164575039373e-01,-7.678278909761980797e-01,-9.038256246766855906e-01,-1.041595806680436498e+00
5.011872336272722023e-02,-2.050967315290715964e-01,-3.020851739945059067e-01,-4.084661455854180501e-01,-5.230167349271375166e-01,-6.380203657032289533e-01,-7.666758159170887765e-01,-9.024695028971404520e-01,-1.040032970711261884e+00
5.248074602497725810e-02,-2.047273385116165079e-01,-3.015411044546939534e-01,-4.077304877383173265e-01,-5.220747725276410067e-01,-6.368712884862552936e-01,-7.652950372762336029e-01,-9.008441723161684234e-01,-1.038159890290066834e+00
5.495408738576245539e-02,-2.042847474013461673e-01,-3.008892240360676040e-01,-4.068490555659319274e-01,-5.209461559703616462e-01,-6.354945173756579857e-01,-7.636406531265550468e-01,-8.988967788336508224e-01,-1.035915654724939072e+00
5.754399373371569398e-02,-2.037546285868730989e-01,-3.001084273918658840e-01,-4.057933122128195014e-01,-5.195943458888835353e-01,-6.338454793983518964e-01,-7.616591031934577538e-01,-8.965642766981832823e-01,-1.033227608148982624e+00
6.025595860743578058e-02,-2.031199024035761913e-01,-2.991735588373637955e-01,-4.045292444006850507e-01,-5.179757908023275847e-01,-6.318710478732509905e-01,-7.592865488890102599e-01,-8.937715216922130779e-01,-1.030009152047555165e+00
6.309573444801933051e-02,-2.023602287396610855e-01,-2.980546606545088073e-01,-4.030163460997435720e-01,-5.160386258040179364e-01,-6.295079550427858939e-01,-7.564469659255717016e-01,-8.904290260120498735e-01,-1.026157157912350293e+00
6.606934480075957183e-02,-2.014514074041221514e-01,-2.967160899767969928e-01,-4.012064245241532268e-01,-5.137211437580259110e-01,-6.266809272149781451e-01,-7.530499035066671176e-01,-8.864303206992586448e-01,-1.021548927625883119e+00
6.918309709189363055e-02,-2.003646754036147448e-01,-2.951154838559700844e-01,-3.990422008766498774e-01,-5.109500036990205496e-01,-6.233004993558997064e-01,-7.489878583585023453e-01,-8.816488647316298444e-01,-1.016038631403117121e+00
7.244359600749898653e-02,-1.990658856979478919e-01,-2.932025497905568212e-01,-3.964556751303445759e-01,-5.076381371148888100e-01,-6.192604611754521926e-01,-7.441332059830704226e-01,-8.759344329597440471e-01,-1.009453145139861840e+00
7.585775750291835762e-02,-1.975145504501093496e-01,-2.909176567098151200e-01,-3.933662210464074493e-01,-5.036823088372816004e-01,-6.144348819282695606e-01,-7.383346257229420617e-01,-8.691089082612941663e-01,-1.001587201165397456e+00
7.943282347242813790e-02,-1.956627303504261672e-01,-2.881901992938031842e-01,-3.896783747725116043e-01,-4.989602856126876262e-01,-6.086746566992546903e-01,-7.314129508808672187e-01,-8.609613969945323353e-01,-9.921977591475865665e-01
8.317637711026708291e-02,-1.934537504089271498e-01,-2.849367067675942500e-01,-3.852792780142341722e-01,-4.933275624162526962e-01,-6.018035132752064253e-01,-7.231563707335477709e-01,-8.512425816523069289e-01,-9.809974979300160047e-01
8.709635899560805306e-02,-1.908207218589812459e-01,-2.810586662059165741e-01,-3.800357352864967009e-01,-4.866135946715958172e-01,-5.936134163928354912e-01,-7.133149085067582718e-01,-8.396582213594823152e-01,-9.676473253264502583e-01
9.120108393559096804e-02,-1.876848497463700360e-01,-2.764400302885796079e-01,-3.737908446280021058e-01,-4.786174843842720961e-01,-5.838593059703178767e-01,-7.015940991651766767e-01,-8.258617106100647476e-01,-9.517478026154934101e-01
9.549925860214358853e-02,-1.839535067176723271e-01,-2.709443808381983843e-01,-3.663601630493785177e-01,-4.691030706178845322e-01,-5.722531088915295827e-01,-6.876477944374553841e-01,-8.094456108450854837e-01,-9.328293853264864044e-01
1.000000000000000056e-01,-1.795180558927108594e-01,-2.644117229726324347e-01,-3.575273727274018709e-01,-4.577933808185147280e-01,-5.584569713350344689e-01,-6.710700314265374278e-01,-7.899320799895149792e-01,-9.103413940315656649e-01
1.047128548050899610e-01,-1.742514100440812064e-01,-2.566548911054181148e-01,-3.470394226217570766e-01,-4.443644105935499189e-01,-5.420756721932885602e-01,-6.513859174536920094e-01,-7.667621442577782220e-01,-8.836396509806235811e-01
1.096478196143185063e-01,-1.680053212793983508e-01,-2.474555583111045787e-01,-3.346011341061437827e-01,-4.284382173768633839e-01,-5.226481998876283397e-01,-6.280415099473813934e-01,-7.392837873392924530e-01,-8.519727539202238686e-01
1.148153621496882937e-01,-1.606074058402706950e-01,-2.365598559344227192e-01,-3.198692799884710336e-01,-4.095753400336343830e-01,-4.996385073766645979e-01,-6.003927092497909346e-01,-7.067388780589534125e-01,-8.144670114408981698e-01
1.202264434617413141e-01,-1.518579234582862758e-01,-2.236736321802565708e-01,-3.024461758617125740e-01,-3.872665943288725043e-01,-4.724255063733480697e-01,-5.676932377722848644e-01,-6.682490230057904768e-01,-7.701101395790548310e-01
1.258925411794167559e-01,-1.415263510482047404e-01,-2.084574084045992259e-01,-2.818728632794565425e-01,-3.609243461235726036e-01,-4.402924251686026191e-01,-5.290818551192164598e-01,-6.228005202981893307e-01,-7.177339227650835207e-01
1.318256738556407293e-01,-1.293478175920691753e-01,-1.905211317323435571e-01,-2.576220182167044404e-01,-3.298734332812086056e-01,-4.024157387999361957e-01,-4.835690601753704909e-01,-5.692287099673003503e-01,-6.559961797383910831e-01
1.380384264602884659e-01,-1.150195021456653088e-01,-1.694188743275125975e-01,-2.290907881850273720e-01,-2.933419968023168178e-01,-3.578539895496909429e-01,-4.300236624589081069e-01,-5.062021709689092930e-01,-5.833625531742389070e-01
1.445439770745927111e-01,-9.819714118790028035e-02,-1.446436949133499128e-01,-1.955938496216405031e-01,-2.504525947295451749e-01,-3.055369536562391741e-01,-3.671597707806645294e-01,-4.322074098688881705e-01,-4.980888665860394582e-01
1.513561248436207929e-01,-7.849184599343410340e-02,-1.156229583954908879e-01,-1.563570856674033061e-01,-2.002141113168985354e-01,-2.442557796417383909e-01,-2.935249509872610019e-01,-3.455349259742650503e-01,-3.982050684105584715e-01
1.584893192461113431e-01,-5.546749577001466869e-02,-8.171450531385461569e-02,-1.105124140360692203e-01,-1.415151399197470128e-01,-1.726549261193046358e-01,-2.074905478796889025e-01,-2.442678239463756673e-01,-2.815021131836218382e-01
1.659586907437560488e-01,-2.863904746309071242e-02,-4.220417359612919916e-02,-5.709444434145412306e-02,-7.311970973729778334e-02,-8.922696074723696080e-02,-1.072454473701117822e-01,-1.262744754554973037e-01,-1.455235107514304127e-01
1.737800828749375415e-01,2.527813597292457096e-03,3.694702226950086123e-03,4.960189993109216655e-03,6.333561174101219257e-03,7.688459086322239205e-03,9.205133932088778448e-03,1.079290263291753614e-02,1.243630365400229081e-02
1.819700858609983596e-01,3.861517085286080009e-02,5.683906075811467201e-02,7.680980667277627350e-02,9.832758206223699005e-02,1.198998323836052843e-01,1.440339190371537348e-01,1.694915033451371011e-01,1.953241843837471570e-01
1.905460717963247397e-01,8.024892636296621085e-02,1.181502754753928075e-01,1.596997712471104613e-01,2.044566570137482386e-01,2.493514360322523216e-01,2.995766758127538232e-01,3.525704006970950544e-01,4.063080579960419714e-01
1.995262314968879735e-01,1.280917393941468918e-01,1.886037302064973442e-01,2.549483939535841515e-01,3.264084111179505476e-01,3.981012571058610283e-01,4.783056761830376535e-01,5.629393189586929802e-01,6.487409094064747750e-01
2.089296130854039757e-01,1.828321527112793110e-01,2.692127755531820710e-01,3.639252319177508910e-01,4.659359888239327785e-01,5.682870575136881319e-01,6.827888917129347757e-01,8.036206223453092878e-01,9.261054227697316232e-01
2.187761623949552869e-01,2.451692232797618720e-01,3.610060598660281839e-01,4.880204383853220529e-01,6.248187846515311783e-01,7.620784499652178967e-01,9.156323773667387478e-01,1.077681530152700518e+00,1.241935823225356783e+00
2.290867652767773488e-01,3.157920766676798330e-01,4.649973798478073683e-01,6.286040064637182789e-01,8.048102298585959602e-01,9.816131863778864153e-01,1.179403682883908067e+00,1.388144019914566485e+00,1.599713992495718218e+00
2.398832919019489862e-01,3.953540283050592796e-01,5.821475261927363531e-01,7.869742026969123172e-01,1.007571732027912947e+00,1.228916560333618069e+00,1.476534973668575335e+00,1.737870874125445830e+00,2.002738075246982330e+00
2.511886431509579576e-01,4.844413007637410340e-01,7.133181690790462159e-01,9.642952570878768892e-01,1.234592852052143197e+00,1.505804031151293909e+00,1.809205993179179739e+00,2.129428034143829862e+00,2.453963761332928595e+00
2.630267991895381408e-01,5.835369547928516143e-01,8.592186964316413933e-01,1.161525551410286461e+00,1.487099307745222587e+00,1.813769014311378269e+00,2.179209207601041420e+00,2.564926025579195912e+00,2.955821426276656894e+00
2.754228703338166273e-01,6.929814742112166970e-01,1.020348130714279211e+00,1.379339188874858291e+00,1.765952494793107341e+00,2.153860348230721922e+00,2.587802557456421848e+00,3.045846849239682630e+00,3.510016496155652810e+00
2.884031503126605611e-01,8.129325089165259088e-01,1.196935819400708700e+00,1.618045951033301622e+00,2.071546934018604347e+00,2.526557264979903739e+00,3.035559228735633663e+00,3.572867423977648116e+00,4.117325812310814293e+00
3.019951720402015982e-01,9.433275507058132003e-01,1.388886467864759222e+00,1.877517180865215796e+00,2.403715297750193880e+00,2.931653650803031308e+00,3.522228613662891306e+00,4.145696263306725804e+00,4.777409223022517359e+00
3.162277660168379412e-01,1.083854687801472538e+00,1.595737105665932409e+00,2.157127863150567926e+00,2.761654167327182385e+00,3.368167651099726712e+00,4.046627761154249825e+00,4.762946097822564617e+00,5.488662584002620193e+00
3.311311214825911065e-01,1.233937849948661070e+00,1.816635444360592988e+00,2.455727692713109089e+00,3.143886901584564963e+00,3.834296610249568804e+00,4.606587345254229859e+00,5.422070707885849217e+00,6.248144756461735838e+00
3.467368504525316641e-01,1.392743781706227812e+00,2.050350303056513557e+00,2.771655558687418530e+00,3.548282096218754234e+00,4.327439893448023156e+00,5.198979248583413870e+00,6.119397824360188309e+00,7.051615344024711796e+00
3.630780547701014105e-01,1.559217888267406593e+00,2.295324640761915891e+00,3.102811672397609133e+00,3.972145862701623731e+00,4.844311821490312475e+00,5.819852470431357894e+00,6.850289474679124524e+00,7.893719370952692493e+00
3.801893963205612570e-01,1.732154481180889771e+00,2.549779350254053778e+00,3.446798320726073950e+00,4.412402008440095891e+00,5.381161874535535183e+00,6.464697958300935632e+00,7.609453930121476084e+00,8.768346799872039909e+00
3.981071705534973137e-01,1.910303158273384927e+00,2.811870374010668971e+00,3.801132634245225184e+00,4.865864491455418772e+00,5.934107454077734545e+00,7.128848683114373586e+00,8.391416575415005852e+00,9.669175405191678507e+00
4.168693834703355305e-01,2.092506552760838634e+00,3.079892115875072722e+00,4.163521763311275770e+00,5.329589900776800171e+00,6.499564184028849390e+00,7.807996849597005351e+00,9.191128249048620802e+00,1.059037237560853661e+01
4.365158322401658797e-01,2.277855362590673671e+00,3.352506366376351465e+00,4.532172222798599215e+00,5.801273879016204837e+00,7.074729619616731746e+00,8.498775121342875494e+00,1.000464839567774078e+01,1.152738253672485946e+01
4.570881896148749624e-01,2.465835127514010683e+00,3.628959072639672989e+00,4.906082310264001656e+00,6.279626161978785426e+00,7.658040526119558322e+00,9.199305805911436096e+00,1.082978988112443020e+01,1.247767288330041424e+01
4.786300923226382564e-01,2.656427666037744384e+00,3.909230224458868808e+00,5.285243439772278506e+00,6.764629396046051291e+00,8.249487864416932936e+00,9.909578643046481616e+00,1.166656145639130671e+01,1.344124444631310666e+01
5.011872336272722439e-01,2.850122119841940194e+00,4.194050355774344929e+00,5.670660367719761119e+00,7.257566570432764763e+00,8.850648841147314982e+00,1.063148808501311393e+01,1.251720901256245000e+01,1.442068227152562265e+01
5.248074602497725394e-01,3.047791586433310940e+00,4.484718651690153379e+00,6.064102426340094887e+00,7.760704581912026612e+00,9.464298726688337382e+00,1.136836506213653131e+01,1.338566184188095853e+01,1.542051998759087184e+01
5.495408738576245122e-01,3.250407652429907479e+00,4.782681705680778883e+00,6.467530618260299846e+00,8.276563224760936421e+00,1.009351627306861054e+01,1.212389984250669350e+01,1.427626290694352207e+01,1.644577913206935449e+01
5.754399373371569260e-01,3.458601847183083056e+00,5.088886095069205417e+00,6.882218906595153562e+00,8.806792725381766829e+00,1.074031130296296510e+01,1.290049076145612084e+01,1.519182492610685031e+01,1.749973082304149585e+01
6.025595860743577781e-01,3.672140282325699889e+00,5.403002402972933105e+00,7.307702577150577916e+00,9.350829215079102141e+00,1.140398186232384781e+01,1.369726886881089278e+01,1.613130739528190460e+01,1.858121914372422978e+01
6.309573444801933606e-01,3.889445957672462928e+00,5.722719031150278468e+00,7.740823006046585242e+00,9.904671790198973369e+00,1.207962131451195908e+01,1.450830488820169251e+01,1.708771087115934151e+01,1.968223274886288010e+01
6.606934480075961069e-01,4.107358967423766494e+00,6.043386587478938310e+00,8.175249664664805849e+00,1.046026719081068457e+01,1.275736971811067022e+01,1.532171417543074732e+01,1.804703005985691533e+01,2.078669411863852545e+01
6.918309709189366385e-01,4.321331074965649499e+00,6.358303122273717634e+00,8.601872584970870150e+00,1.100600401149038809e+01,1.342302306683467350e+01,1.612039825879940125e+01,1.898913254367183967e+01,2.187146572707426273e+01
7.244359600749902262e-01,4.526166832228581960e+00,6.659806452757047524e+00,9.010289700538175239e+00,1.152860308563424852e+01,1.406035047850367192e+01,1.688484386243172608e+01,1.989105435634236940e+01,2.291014052335056661e+01
7.585775750291835484e-01,4.717226797180507525e+00,6.941049895462091612e+00,9.391219739946340184e+00,1.201618870648750281e+01,1.465485519920759216e+01,1.759766007714095082e+01,2.073233166187609910e+01,2.387918023837504933e+01
7.943282347242813790e-01,4.891731164016460909e+00,7.197928419439765690e+00,9.739115986139209369e+00,1.246161778331366499e+01,1.519784944544199057e+01,1.824849081472898504e+01,2.150076136878633903e+01,2.476455194343370536e+01
8.317637711026708569e-01,5.049559257226567510e+00,7.430262939186442317e+00,1.005376926154727890e+01,1.286452452230590815e+01,1.568895474482983232e+01,1.883702538468107335e+01,2.219591291102117481e+01,2.556577823602830790e+01
8.709635899560805861e-01,5.192922690559339749e+00,7.641322819209818817e+00,1.033965212201475481e+01,1.323049372940317525e+01,1.613508441994936149e+01,1.937176303940136535e+01,2.282764337545513911e+01,2.629423243261885546e+01
9.120108393559096527e-01,5.324680473927859481e+00,7.835341315661914052e+00,1.060253743557666439e+01,1.356677259043855699e+01,1.654518429388367551e+01,1.986365652390544057e+01,2.340860583989924848e+01,2.696450826176771898e+01
9.549925860214358853e-01,5.445867661126304604e+00,8.013864146178946157e+00,1.084453424659484355e+01,1.387597965837531433e+01,1.692251622171159298e+01,2.031678412768601660e+01,2.394330165246212161e+01,2.758179451190938636e+01
1.000000000000000000e+00,5.553869672048451278e+00,8.173044677996754714e+00,1.106041164513102615e+01,1.415146229671586475e+01,1.725895634760190589e+01,2.072144291775185465e+01,2.442003104028043126e+01,2.813257222550331704e+01
1.047128548050899610e+00,5.642874855815406043e+00,8.304301826977512846e+00,1.123849033174351852e+01,1.437846004223293939e+01,1.753640604897929123e+01,2.105581784079989660e+01,2.481296486869208806e+01,2.858696616653327283e+01
1.096478196143185091e+00,5.707105915110801675e+00,8.399092467941912332e+00,1.136712023981938380e+01,1.454233962864941532e+01,1.773687866851949124e+01,2.129812727439236042e+01,2.509652430873338247e+01,2.891529776462837731e+01
1.148153621496882826e+00,5.745044996427822070e+00,8.455173935222576986e+00,1.144317891856209712e+01,1.463933997414740062e+01,1.785568616090663951e+01,2.144253842394460463e+01,2.526412178208375181e+01,2.910971854245682167e+01
1.202264434617413169e+00,5.761069252820846920e+00,8.479059965827186574e+00,1.147540113033272569e+01,1.468069562550241791e+01,1.790653396219379800e+01,2.150536015748813057e+01,2.533537066505504853e+01,2.919262507776977245e+01
1.258925411794167504e+00,5.762013409416786303e+00,8.480968800615874770e+00,1.147752313958691417e+01,1.468383643468975563e+01,1.791076928804736568e+01,2.151213973629849718e+01,2.534077960095248372e+01,2.919915563017234206e+01
1.318256738556407459e+00,5.750800301913058021e+00,8.465378764462393235e+00,1.145548511039330997e+01,1.465616463978635764e+01,1.787748015547783353e+01,2.147370209770405225e+01,2.529345385176967653e+01,2.914464325074142792e+01
1.380384264602885214e+00,5.723704425363720816e+00,8.426878119880750972e+00,1.140184996651870719e+01,1.458815651243957312e+01,1.779496950283662571e+01,2.137586299314040161e+01,2.517690238819427151e+01,2.901047470483439383e+01
1.445439770745927888e+00,5.675704731601983077e+00,8.357962550151857073e+00,1.130645238532503427e+01,1.446707852915907822e+01,1.764752637868648222e+01,2.119962744610146288e+01,2.496867569642834184e+01,2.877112096756155779e+01
1.513561248436208651e+00,5.608802816655862777e+00,8.261324469319617947e+00,1.117310614124266976e+01,1.429813481658338326e+01,1.744143446146545884e+01,2.095254377574124760e+01,2.467716626476344288e+01,2.843637336140599103e+01
1.584893192461114042e+00,5.531900339968315983e+00,8.149808763368477926e+00,1.101948947564507186e+01,1.410395093918797116e+01,1.720449964129035791e+01,2.066813948419813585e+01,2.434120206383904517e+01,2.805084550179264369e+01
1.659586907437561321e+00,5.450421760353991729e+00,8.031223809759996612e+00,1.085643360483717323e+01,1.389799539185828081e+01,1.695347431263256510e+01,2.036663808831232814e+01,2.398452816679986910e+01,2.764154381148288309e+01
1.737800828749376247e+00,5.360746169730564503e+00,7.900135270524349274e+00,1.067675455771053450e+01,1.367063418844354139e+01,1.667672805361299382e+01,2.003408494796230954e+01,2.359157630763945690e+01,2.718995705568471521e+01
1.819700858609982541e+00,5.260092103547709286e+00,7.752445355815247297e+00,1.047506843764343643e+01,1.341480637616664495e+01,1.636556560685238182e+01,1.966017689896158416e+01,2.315084876579914663e+01,2.668231730093080145e+01
1.905460717963246342e+00,5.155418377832677201e+00,7.598593619854243641e+00,1.026560145614426389e+01,1.314872696254132833e+01,1.604221454179768713e+01,1.927197714475842716e+01,2.269300770704074921e+01,2.615416723164414847e+01
1.995262314968878847e+00,5.053211186271886923e+00,7.448466036482278341e+00,1.006150298550083022e+01,1.288919834579064982e+01,1.572714960644804094e+01,1.889429729730404617e+01,2.224526415978701266e+01,2.563809296638167723e+01
2.089296130854038758e+00,4.949966976342633274e+00,7.297179168035658137e+00,9.855799537464623228e+00,1.262716053194528421e+01,1.540884066402749752e+01,1.851311795126169457e+01,2.179148626459842575e+01,2.511690323179852768e+01
2.187761623949551648e+00,4.844724889577475047e+00,7.143446222481076191e+00,9.647036328154872109e+00,1.236045116199698413e+01,1.508424394822606374e+01,1.812451272698740112e+01,2.132938424843887404e+01,2.458860130372704944e+01
2.290867652767772267e+00,4.744686304594135429e+00,6.997591234003571969e+00,9.449875407084705969e+00,1.210783217607001738e+01,1.477677116405090274e+01,1.775615698302454604e+01,2.089185750340335801e+01,2.409069266631390249e+01
2.398832919019489918e+00,4.650345897020040198e+00,6.859467562388275041e+00,9.263567317633370379e+00,1.186936526493450117e+01,1.448685001944513751e+01,1.740794205272207407e+01,2.047797096467895273e+01,2.361967435015504080e+01
2.511886431509579687e+00,4.559448402238510667e+00,6.725670928281576977e+00,9.082040593740043022e+00,1.163789038335674952e+01,1.420493462245672944e+01,1.706896370799815799e+01,2.007588445719607861e+01,2.315886271940226493e+01
2.630267991895381297e+00,4.476330819277423601e+00,6.603825973447548847e+00,8.915827537631519917e+00,1.142555430036379249e+01,1.394581766370788145e+01,1.675848882365487569e+01,1.970732541194358944e+01,2.273503208331270997e+01
2.754228703338166273e+00,4.399537442762603057e+00,6.491201929164426510e+00,8.762480327182501583e+00,1.122927957349542716e+01,1.370651231283021687e+01,1.647272577538023342e+01,1.936675092049290825e+01,2.234455365981335717e+01
2.884031503126605500e+00,4.327601600582396735e+00,6.384293346669088542e+00,8.617248887404116431e+00,1.104471359528369057e+01,1.348139170848421919e+01,1.620333369526411360e+01,1.904877234045258305e+01,2.197791519757531020e+01
3.019951720402016093e+00,4.262098630338617689e+00,6.287009886381584423e+00,8.485512725079004781e+00,1.087694335608735052e+01,1.327701797083096480e+01,1.595726451693912828e+01,1.876158314432048613e+01,2.164552531999339990e+01
3.162277660168379523e+00,4.200482816870011682e+00,6.195399320959896983e+00,8.361628030335394257e+00,1.071876870294845752e+01,1.308426258084395144e+01,1.572469223182314479e+01,1.848928400788808091e+01,2.133204601061383343e+01
3.311311214825911176e+00,4.143539184393700836e+00,6.109925840165742805e+00,8.245403390740433380e+00,1.057190885261921309e+01,1.290433786504373259e+01,1.550885724579498870e+01,1.823535643281345386e+01,2.103873849042349420e+01
3.467368504525316641e+00,4.088312075268665247e+00,6.028109299449687875e+00,8.135077973150153241e+00,1.043014946648055030e+01,1.273094574968198422e+01,1.530209417873097699e+01,1.799191216215141864e+01,2.075659998571164877e+01
3.630780547701013994e+00,4.033612765304320114e+00,5.946973766087331192e+00,8.027948989596923823e+00,1.029100943547863523e+01,1.256076836490673010e+01,1.509897310381362345e+01,1.775591400405884457e+01,2.048083882334164940e+01
3.801893963205612792e+00,3.978793089206677625e+00,5.865191255980250595e+00,7.920231663556474899e+00,1.014971525219480419e+01,1.239024896658031949e+01,1.489255385491175687e+01,1.751419673412499378e+01,2.020442671822985758e+01
3.981071705534973137e+00,3.921921809999805664e+00,5.781771783973304935e+00,7.807799087594458953e+00,1.000532204492642308e+01,1.221536930953623212e+01,1.468047829060396126e+01,1.726305276494413121e+01,1.992155095050737401e+01
4.168693834703354639e+00,3.862272505029852088e+00,5.694424940016060255e+00,7.689535588031611191e+00,9.854341644118196797e+00,1.203188295450672385e+01,1.446048296481823670e+01,1.700641705976324758e+01,1.962523667260203553e+01
4.365158322401661017e+00,3.800393922542331548e+00,5.604158055832717977e+00,7.566971766288689949e+00,9.696911175303368324e+00,1.183806836444263944e+01,1.422994762631837418e+01,1.673677014137852481e+01,1.931203304462809101e+01
4.570881896148751622e+00,3.733342941250560987e+00,5.508434119035612753e+00,7.437266964030652794e+00,9.527739775487981788e+00,1.163366016062695785e+01,1.398577527105648954e+01,1.644845143236677032e+01,1.898353807893942857e+01
4.786300923226384896e+00,3.663863797207091100e+00,5.406219948259390229e+00,7.301361012922495952e+00,9.352871100372340152e+00,1.141937003376561499e+01,1.372852478531269682e+01,1.614074737502141232e+01,1.863469885994785713e+01
5.011872336272724660e+00,3.591782065689561598e+00,5.299729336633522969e+00,7.157673943228924252e+00,9.169445321450952591e+00,1.119647228500157077e+01,1.345524139483976001e+01,1.581974529187901801e+01,1.826429073606987430e+01
5.248074602497728058e+00,3.517222158689781608e+00,5.188143340214413257e+00,7.008655063047996236e+00,8.977960809148139987e+00,1.096513221422813622e+01,1.317210889395896345e+01,1.549088702650913163e+01,1.788321809782108218e+01
5.495408738576248453e+00,3.441826778410004284e+00,5.074073469314810403e+00,6.856548280442030574e+00,8.781724334465417670e+00,1.072923216607967589e+01,1.288899566459581081e+01,1.515724600765151742e+01,1.749367815889262090e+01
5.754399373371566817e+00,3.367533028089594094e+00,4.963026194848072059e+00,6.706094091562951220e+00,8.587193193302217864e+00,1.049468973069119038e+01,1.260859816458045302e+01,1.482674551553395936e+01,1.710811675105030716e+01
6.025595860743575116e+00,3.295635729192718966e+00,4.854617552910818645e+00,6.562050976946127712e+00,8.402516994712675213e+00,1.026597964989405831e+01,1.233877987256087927e+01,1.450500180457374988e+01,1.673513768125961931e+01
6.309573444801929831e+00,3.224534368880604518e+00,4.751916031189423961e+00,6.421752059154136383e+00,8.224054247939911022e+00,1.004776287304314586e+01,1.207783999930988195e+01,1.419554397534076529e+01,1.637857011952293007e+01
6.606934480075957516e+00,3.156128962085992029e+00,4.653177278115765425e+00,6.285415112445049246e+00,8.055513434582577403e+00,9.839212647546741408e+00,1.182517542226237062e+01,1.390084148497586369e+01,1.603497856144101874e+01
6.918309709189362167e+00,3.089825757665122463e+00,4.556880064702935940e+00,6.156199237016504178e+00,7.890474843314825293e+00,9.637004871274603701e+00,1.157841862805508448e+01,1.361553942789648808e+01,1.569873154882427713e+01
7.244359600749898931e+00,3.026197382858025087e+00,4.461090980758062763e+00,6.028601638680314956e+00,7.726157239338184546e+00,9.436917723652801016e+00,1.133535747864710785e+01,1.333455809979759366e+01,1.537000870372865791e+01
7.585775750291835706e+00,2.963047477354526560e+00,4.366362530360540894e+00,5.899966336492788344e+00,7.560282589812717724e+00,9.235366560892547483e+00,1.109372222707558109e+01,1.304762036946649140e+01,1.504782600101809820e+01
7.943282347242813124e+00,2.897703026088203071e+00,4.271931212944873657e+00,5.771962884777352976e+00,7.394984656532882283e+00,9.034324937396174704e+00,1.085921686960759125e+01,1.276207396215075995e+01,1.472876181106054005e+01
8.317637711026709013e+00,2.836386081223972067e+00,4.180380674030204524e+00,5.646893467642562392e+00,7.233076906362339464e+00,8.835943100825550900e+00,1.062315112826864194e+01,1.248042922666324905e+01,1.440700358172664153e+01
8.709635899560804972e+00,2.773994924190721800e+00,4.088725214623228688e+00,5.522854725397893461e+00,7.074186884745444104e+00,8.642364363389088311e+00,1.039324592133620406e+01,1.220915425632093765e+01,1.409057513130072614e+01
9.120108393559096527e+00,2.712993016849134964e+00,3.999474426927971837e+00,5.402481024374108820e+00,6.923230052000408641e+00,8.456274347293572191e+00,1.016769239922951584e+01,1.194317223342425827e+01,1.378294121782716886e+01
9.549925860214358408e+00,2.653463393535468118e+00,3.912800583843738078e+00,5.287037128090632976e+00,6.771424830763264069e+00,8.273305346510293035e+00,9.950576531564605531e+00,1.168707653626390730e+01,1.348880710668772842e+01
1.000000000000000000e+01,2.595641643178308478e+00,3.828221956304445062e+00,5.172035723084658088e+00,6.625746612436926419e+00,8.094736631740106603e+00,9.736206955110725758e+00,1.143633857680913124e+01,1.319836286816155813e+01
1.047128548050899610e+01,2.540479979943230937e+00,3.745125464983133146e+00,5.062992418451242926e+00,6.481378490522039293e+00,7.919378899687631979e+00,9.520073112275401428e+00,1.119159127653871444e+01,1.290629246467911351e+01
1.096478196143185180e+01,2.487230819607486598e+00,3.663018584768665598e+00,4.951588205599990467e+00,6.343649382084096899e+00,7.748071318014432052e+00,9.313172589011429636e+00,1.095229124298622736e+01,1.262462567206396358e+01
1.148153621496882870e+01,2.433944581422712083e+00,3.582629692082859307e+00,4.840644612145641013e+00,6.210302903109489847e+00,7.580644161548048210e+00,9.110135617170152855e+00,1.071045606088951985e+01,1.235689877338925768e+01
1.202264434617413080e+01,2.379998313463048021e+00,3.504965765504971298e+00,4.735842832980781125e+00,6.075423574599915888e+00,7.416161042849088503e+00,8.911006332755755821e+00,1.047827473016976008e+01,1.208968248482787011e+01
1.258925411794167459e+01,2.328055167183881835e+00,3.430919434039933602e+00,4.636505914143236318e+00,5.942684683297528636e+00,7.257794927847890598e+00,8.718792530260738971e+00,1.025478353849294244e+01,1.182984607496361740e+01
1.318256738556407370e+01,2.278209293305431427e+00,3.356773665260114559e+00,4.540050549212223174e+00,5.810840631740221696e+00,7.104458140077310802e+00,8.531089227662839392e+00,1.003509612340210566e+01,1.158010351434567120e+01
1.380384264602885303e+01,2.230079254765301666e+00,3.286907515852397488e+00,4.440567190284539834e+00,5.684633515733484188e+00,6.951467466238447912e+00,8.348860615214503511e+00,9.818693310309376088e+00,1.133225947915296317e+01
1.445439770745928065e+01,2.183153447322134344e+00,3.214565014693163025e+00,4.343546333282796823e+00,5.563737095271632960e+00,6.800960001048395931e+00,8.173976801140335979e+00,9.606868853737173808e+00,1.108838828832166179e+01
1.513561248436208651e+01,2.135218130451745466e+00,3.147803537874383384e+00,4.253088787270000282e+00,5.447707905590912780e+00,6.658207817877628720e+00,7.995083725373193673e+00,9.399228055955477501e+00,1.085013716438422904e+01
1.584893192461114175e+01,2.089946242275935173e+00,3.080921597629881159e+00,4.165637151496468071e+00,5.334846177457833960e+00,6.519880091944395772e+00,7.830461467845396761e+00,9.201068741975650056e+00,1.062163197091070366e+01
1.659586907437561365e+01,2.046009345458697393e+00,3.015221598147837856e+00,4.076673786343701700e+00,5.220270494118643967e+00,6.380685406327549991e+00,7.661358818423583905e+00,9.009067383691368391e+00,1.040085857993635798e+01
1.737800828749376336e+01,2.004854518156592214e+00,2.950777812035076053e+00,3.990414451993914646e+00,5.107365716533800004e+00,6.247124864558764479e+00,7.503264493025307402e+00,8.822520451192007229e+00,1.017976526898563350e+01
1.819700858609982674e+01,1.961735178120862289e+00,2.887394073981733644e+00,3.905390031628740655e+00,5.000517640030107458e+00,6.115868021723920300e+00,7.345643079801904562e+00,8.636791823510220567e+00,9.967195444667961368e+00
1.905460717963246253e+01,1.921792737138564355e+00,2.824635155321052249e+00,3.824588200471410016e+00,4.895798050944595303e+00,5.987896796787173237e+00,7.188434798520414226e+00,8.452939696449076834e+00,9.757542858124345742e+00
1.995262314968878670e+01,1.880924395434415253e+00,2.766740138894526524e+00,3.745538459569301537e+00,4.793499816328403718e+00,5.858961449947995170e+00,7.040813987087134684e+00,8.275444292595622642e+00,9.546095693597990817e+00
2.089296130854038580e+01,1.843895306007639290e+00,2.711108872446251539e+00,3.666029738491347612e+00,4.695566835614843448e+00,5.735892436718578402e+00,6.894189449760007804e+00,8.107166270093857818e+00,9.348253138910346038e+00
2.187761623949552003e+01,1.804372838757309916e+00,2.655380653435312155e+00,3.589646767529333982e+00,4.596788574662835636e+00,5.620272363889999845e+00,6.746317393314996913e+00,7.943885720243197390e+00,9.153264600132368756e+00
2.290867652767772356e+01,1.768929295206035590e+00,2.598356701411553171e+00,3.517302990112394667e+00,4.500224382023790604e+00,5.503558661162696986e+00,6.610503909224560104e+00,7.775959674586999881e+00,8.964159390867635580e+00
2.398832919019490006e+01,1.731629047130470722e+00,2.544333883870593116e+00,3.443862749988757077e+00,4.408680474050575171e+00,5.389521794973497926e+00,6.472838911013694130e+00,7.610076463052377171e+00,8.786016253311510482e+00
2.511886431509579509e+01,1.696216068046120462e+00,2.490418773874494729e+00,3.370431054641309654e+00,4.313288973982030150e+00,5.277676112466147984e+00,6.338357104981411361e+00,7.456528198342312841e+00,8.598470868788403720e+00
2.630267991895381385e+01,1.662992010741703997e+00,2.439679845151199178e+00,3.299962347046785816e+00,4.223830098122562049e+00,5.166669382174233327e+00,6.209212708398396785e+00,7.303652742164602252e+00,8.419307104626398086e+00
2.754228703338166184e+01,1.628141435787275437e+00,2.387596784626089708e+00,3.230799162383308332e+00,4.135449359411127013e+00,5.061830937818085019e+00,6.082595807300421598e+00,7.153278854452664426e+00,8.244023237313143682e+00
2.884031503126605855e+01,1.594421256253464092e+00,2.338841067378174099e+00,3.167265388489608480e+00,4.051172348736535866e+00,4.956441907843768035e+00,5.960353833831803172e+00,7.005003845651434524e+00,8.075010819905179105e+00
3.019951720402016093e+01,1.563448492748960916e+00,2.292060796122544986e+00,3.099062884262988149e+00,3.968641161820460450e+00,4.855064505544716802e+00,5.838809812469687444e+00,6.859693749185233003e+00,7.906421571513617685e+00
3.162277660168379256e+01,1.532600186046477075e+00,2.245245600384814466e+00,3.034755550143322989e+00,3.885240990143655537e+00,4.755230318780717447e+00,5.712749555925293876e+00,6.721430518734818449e+00,7.745573162567107595e+00
3.311311214825911264e+01,1.501888569037245880e+00,2.198617896473422206e+00,2.971305852825876670e+00,3.810030845224681606e+00,4.657008714172465424e+00,5.598939049037969795e+00,6.579082951229818121e+00,7.587454707700644896e+00
3.467368504525316553e+01,1.477719439673779611e+00,2.155119409630882998e+00,2.914200665032594451e+00,3.728263835143552640e+00,4.561442233422873471e+00,5.479452173228839484e+00,6.445051056015530300e+00,7.435089459572817638e+00
3.630780547701014171e+01,1.445286952190750540e+00,2.112664676654584017e+00,2.853810593477453583e+00,3.653990766696826764e+00,4.468274959153377246e+00,5.373003389051468126e+00,6.319028973140623506e+00,7.284854278042094400e+00
3.801893963205612437e+01,1.417155028064988054e+00,2.067610021328624370e+00,2.795964224431345180e+00,3.576237806848482137e+00,4.378318808524946704e+00,5.264276243428785307e+00,6.186496857059525567e+00,7.135625584700576063e+00
3.981071705534973404e+01,1.391046616560619675e+00,2.027208938920972425e+00,2.735662193646177354e+00,3.504309491465706028e+00,4.291404819049743580e+00,5.158350341988458432e+00,6.056879761619326175e+00,6.989038876265301070e+00
4.168693834703355350e+01,1.364979870575600662e+00,1.986825763421857793e+00,2.683581182109354035e+00,3.432871168049780763e+00,4.203899482074555216e+00,5.054729644821851942e+00,5.937207815600450189e+00,6.852863289166518435e+00
4.365158322401661195e+01,1.338702024854545369e+00,1.945986351347452237e+00,2.626885489853848288e+00,3.364210736587416761e+00,4.118550416968337125e+00,4.945465359827451834e+00,5.814947046657928276e+00,6.712621358976023522e+00
4.570881896148751622e+01,1.314793852798824325e+00,1.905804630570866243e+00,2.574137296936796382e+00,3.296555329822758562e+00,4.035009036441763897e+00,4.847391787647843842e+00,5.699196686335110229e+00,6.575889783640802122e+00
4.786300923226384896e+01,1.291185351385089053e+00,1.868482213860977570e+00,2.522784681493136283e+00,3.231672755710298439e+00,3.954653125203140718e+00,4.750203591619732713e+00,5.583948058617778543e+00,6.441133651778391922e+00
5.011872336272725192e+01,1.267114036258685905e+00,1.831008687863666884e+00,2.471199698420277091e+00,3.161971107294183625e+00,3.872894442482740285e+00,4.658644019398246350e+00,5.474135315057900186e+00,6.311809467912696370e+00
5.248074602497728591e+01,1.245738612724191174e+00,1.797458701010108628e+00,2.422000107876890684e+00,3.101734451860789665e+00,3.796923724982372406e+00,4.561761055332401504e+00,5.362897415765752740e+00,6.185317747804116806e+00
5.495408738576248453e+01,1.224593514507098968e+00,1.760657024888028221e+00,2.374289708039849955e+00,3.040429603096782341e+00,3.717963327445592547e+00,4.472889629481397122e+00,5.256685293451990759e+00,6.061492966282560957e+00
5.754399373371566639e+01,1.204448181665275008e+00,1.725292652238509694e+00,2.324796277371927733e+00,2.978309848711215402e+00,3.646906261467829591e+00,4.380602834825765513e+00,5.152276088438648038e+00,5.940700412979981415e+00
6.025595860743574406e+01,1.184678359546374571e+00,1.691407802302011376e+00,2.280123189857415689e+00,2.917955304376582237e+00,3.573908708351011931e+00,4.294752531452641797e+00,5.043248893243561071e+00,5.821822169822089776e+00
6.309573444801930009e+01,1.165632349427547565e+00,1.658609537890519015e+00,2.234251748069242094e+00,2.863280485114320317e+00,3.502062561417600861e+00,4.209213778067607770e+00,4.950379366199492814e+00,5.703684644419957372e+00
6.606934480075958049e+01,1.147095699680217740e+00,1.627202098100156702e+00,2.191970972893128256e+00,2.805486244211004898e+00,3.432852683573182961e+00,4.123719335150460630e+00,4.845646170620134363e+00,5.594053683531453380e+00
6.918309709189362877e+01,1.128059454419681140e+00,1.594690652081211635e+00,2.146506299213274183e+00,2.748666400174137436e+00,3.363891805727565743e+00,4.042454194951273116e+00,4.754397792952445911e+00,5.482797027231392839e+00
7.244359600749898220e+01,1.112436943867691763e+00,1.564662825651750300e+00,2.104507029215175518e+00,2.694737122869340418e+00,3.298268758573637882e+00,3.966185667386453506e+00,4.658281497362748880e+00,5.376737121572135791e+00
7.585775750291836061e+01,1.096483082398540532e+00,1.533765693894005855e+00,2.063028680730524922e+00,2.639798743059140751e+00,3.235022266344957043e+00,3.889494087582441306e+00,4.563461868819498335e+00,5.267376239494208079e+00
7.943282347242814012e+01,1.078222930053693629e+00,1.504258506811007035e+00,2.022264090808793657e+00,2.589831102962974363e+00,3.170178506975843913e+00,3.813885564468631806e+00,4.477269176858593269e+00,5.164268295828212452e+00
8.317637711026708303e+01,1.063709155682482477e+00,1.476652720739349167e+00,1.983129542194055350e+00,2.536747301584090675e+00,3.108217544205922778e+00,3.737775067357792302e+00,4.386363831786118439e+00,5.065277564735608529e+00
8.709635899560805683e+01,1.048686214876330958e+00,1.447738316247705770e+00,1.944229678248825310e+00,2.488156975608879495e+00,3.047042928757825564e+00,3.661721027282870189e+00,4.301670610113911053e+00,4.959641816285129678e+00
9.120108393559097237e+01,1.035084155776738069e+00,1.421137898726272164e+00,1.905754926233987900e+00,2.440766254149485892e+00,2.985747331046527009e+00,3.589779769223117256e+00,4.215955256392643236e+00,4.865184283629108819e+00
9.549925860214358408e+01,1.022105866489928738e+00,1.394857193009366281e+00,1.868501294980839722e+00,2.388553745503067649e+00,2.928529480415794417e+00,3.517973169874468287e+00,4.134070631977986743e+00,4.772525793956342355e+00
1.000000000000000000e+02,1.009907751361206918e+00,1.370059532753139742e+00,1.832891621631618451e+00,2.343440266867864885e+00,2.870808281065290402e+00,3.447925964178855995e+00,4.052374512560602327e+00,4.677662689308230703e+00
1.047128548050898473e+02,9.985343114371453277e-01,1.345280011695644262e+00,1.796733886721689988e+00,2.298757788495485954e+00,2.813989086537700857e+00,3.382258533919566101e+00,3.975307818749495237e+00,4.587361674066398720e+00
1.096478196143185073e+02,9.884893800656717744e-01,1.321184293613694827e+00,1.761665316687683003e+00,2.249812230537024504e+00,2.758712904134842603e+00,3.318924478801275502e+00,3.899270708826255483e+00,4.502080652179460962e+00
1.148153621496881698e+02,9.782087188646548803e-01,1.298197685812842561e+00,1.724798150306806610e+00,2.207493289873979858e+00,2.705924894805192160e+00,3.251174671093757240e+00,3.821572832671185971e+00,4.411215274799422659e+00
1.202264434617413116e+02,9.679519531300185831e-01,1.275878978995062418e+00,1.695304767244505184e+00,2.164467762112630922e+00,2.652272685338472602e+00,3.189462878290433956e+00,3.747719715486206304e+00,4.324798937691843648e+00
1.258925411794166251e+02,9.583520165658042655e-01,1.253439238123002397e+00,1.660841238125743802e+00,2.124296360486860991e+00,2.601337008546067864e+00,3.125026499615914943e+00,3.677122439633774942e+00,4.237007997802605175e+00
1.318256738556407299e+02,9.516911929470339704e-01,1.231598731274689440e+00,1.630365276559075038e+00,2.080974467619729040e+00,2.550822119475711247e+00,3.066489643443641722e+00,3.605581597502335534e+00,4.158519490490417247e+00
1.380384264602883775e+02,9.446593844702763088e-01,1.210874677394460974e+00,1.600709875580444086e+00,2.041520843555438169e+00,2.501033127007382006e+00,3.007570284407787398e+00,3.532405793935736504e+00,4.077953240752716368e+00
1.445439770745927888e+02,9.372043693381493235e-01,1.191359388547142739e+00,1.569584192893008323e+00,2.000500510566219692e+00,2.453796924162586102e+00,2.950517337336430845e+00,3.461119899856873072e+00,4.001288600516314631e+00
1.513561248436207052e+02,9.317809188011350052e-01,1.172114562642546209e+00,1.539839548900740152e+00,1.962518149471102813e+00,2.404940016547140846e+00,2.890972541871443369e+00,3.396085376885822349e+00,3.917876138231822569e+00
1.584893192461114211e+02,9.261829673874744095e-01,1.153547302850503664e+00,1.510096744706602045e+00,1.925179309349781764e+00,2.359201635801286834e+00,2.834969647847892738e+00,3.330400482736766143e+00,3.844653268243230837e+00
1.659586907437559660e+02,9.211766117811039933e-01,1.135109647650867526e+00,1.481041492607557020e+00,1.886854982337037079e+00,2.313242850806922490e+00,2.779328606674473789e+00,3.264292500642652417e+00,3.773762272065468881e+00
1.737800828749376194e+02,9.164793670209219201e-01,1.117549293085958739e+00,1.453374181699765400e+00,1.850749072599859657e+00,2.266375411177564025e+00,2.727033888582313548e+00,3.204983155297151498e+00,3.696179481425782232e+00
1.819700858609982674e+02,9.126922951307308018e-01,1.100506604847610648e+00,1.427193064784523902e+00,1.813558348954863675e+00,2.224774491593386916e+00,2.673445779962843272e+00,3.140307612675597770e+00,3.627700833907248068e+00
1.905460717963248385e+02,9.091638811058075920e-01,1.083834979791028275e+00,1.401538716870868617e+00,1.778091949545181016e+00,2.182708440631679903e+00,2.620844643870430257e+00,3.078945115636866348e+00,3.556450623708486081e+00
1.995262314968878741e+02,9.077606973817496927e-01,1.069020165714742010e+00,1.375547110606896162e+00,1.746546716740426497e+00,2.140620158221352654e+00,2.567404408508483726e+00,3.017951259027749078e+00,3.492166715491686890e+00
2.089296130854040712e+02,9.067084665561184753e-01,1.053513073264563227e+00,1.351504405766775552e+00,1.710442260925986613e+00,2.098322936840927522e+00,2.520240383246385996e+00,2.959158563562107602e+00,3.422679451642059334e+00
2.187761623949551790e+02,9.034878982335945441e-01,1.041157241917622045e+00,1.327075633641410457e+00,1.678676193557731455e+00,2.058343341951948791e+00,2.471354533512831964e+00,2.904686599492531496e+00,3.355076859223182328e+00
2.290867652767774700e+02,9.035116513186257636e-01,1.025997381514910378e+00,1.303335305179228465e+00,1.647230405596616931e+00,2.019628671007067666e+00,2.422671525422612326e+00,2.847787468158105018e+00,3.291799173348963770e+00
2.398832919019489793e+02,9.039281073032559011e-01,1.013858231207096505e+00,1.279750284381418579e+00,1.616418680549078335e+00,1.979098211659508388e+00,2.375861590485425889e+00,2.792925400657755297e+00,3.225986097386265516e+00
2.511886431509582280e+02,9.031033503740574231e-01,1.003540974998632818e+00,1.259010553383140385e+00,1.587201403107037390e+00,1.942963756761935112e+00,2.332254159579509878e+00,2.739036578920651444e+00,3.166445242736661392e+00
2.630267991895381670e+02,9.054751601017746454e-01,9.913121598978110738e-01,1.236770493959329587e+00,1.554147160625661384e+00,1.905517509858615677e+00,2.286925986142295475e+00,2.688100838307601936e+00,3.108027164577841894e+00
2.754228703338168884e+02,9.054036206199601589e-01,9.817381893398594572e-01,1.218637622391727016e+00,1.524501305614654578e+00,1.870094849241234813e+00,2.241985718097751601e+00,2.634160713323770331e+00,3.046346336650046727e+00
2.884031503126605571e+02,9.068360798039034609e-01,9.716159278851860259e-01,1.196937625092747259e+00,1.498350839508032717e+00,1.833302381075684551e+00,2.198874210284294417e+00,2.583759026665895853e+00,2.983755263951237247e+00
3.019951720402019077e+02,9.095558924689282065e-01,9.620778752826848468e-01,1.177532049753363008e+00,1.471422625345572888e+00,1.798378122226696796e+00,2.152764093951267999e+00,2.534271214456683907e+00,2.926903648285123172e+00
3.162277660168379612e+02,9.116765311591353838e-01,9.538912055858759231e-01,1.158564024213410759e+00,1.443592187921336478e+00,1.763599879395179704e+00,2.115227001741480262e+00,2.487866224715343577e+00,2.870506367505821999e+00
3.311311214825907427e+02,9.143638703658413247e-01,9.457232325239642856e-01,1.138835716192528436e+00,1.414857147648916680e+00,1.731217618522445045e+00,2.073224012839997243e+00,2.438529753182301363e+00,2.813608103656493942e+00
3.467368504525316553e+02,9.168993959243374459e-01,9.395332458920371277e-01,1.120909009348570740e+00,1.389798830561671750e+00,1.697051535662035038e+00,2.035248155247323609e+00,2.393952870269275390e+00,2.762987776246450977e+00
3.630780547701010050e+02,9.195585669973964649e-01,9.330471854388925346e-01,1.105827366698977077e+00,1.365506273699228501e+00,1.667742392292933751e+00,1.995362969146155852e+00,2.344061102583732126e+00,2.712784089848628621e+00
3.801893963205612863e+02,9.234899638454174831e-01,9.266963578631324250e-01,1.090172611645317868e+00,1.340496408617597446e+00,1.635465615873956224e+00,1.957870546824189706e+00,2.300716549409454359e+00,2.659725848823975003e+00
3.981071705534969283e+02,9.252874851475936246e-01,9.215267908519920725e-01,1.074774756167802714e+00,1.318444386764526355e+00,1.604277745116778453e+00,1.918614007249517917e+00,2.257590754896517726e+00,2.604398971069072477e+00
4.168693834703354923e+02,9.293907385206713334e-01,9.160638150313048511e-01,1.058281883169015725e+00,1.295668955408069589e+00,1.575402112179593583e+00,1.883105426887894396e+00,2.213807744530968957e+00,2.555832537470956289e+00
4.365158322401656505e+02,9.324457695758635589e-01,9.136177731651567990e-01,1.045781816629173466e+00,1.273059516865321594e+00,1.544437975664678442e+00,1.848940535359672177e+00,2.167491458311764596e+00,2.505507859059745712e+00
4.570881896148752048e+02,9.360159191796584288e-01,9.099681330516837807e-01,1.031480766929242066e+00,1.250798377880762535e+00,1.516035046042884193e+00,1.813810742632481876e+00,2.126771787268268543e+00,2.457211903889883864e+00
4.786300923226380064e+02,9.393519038990855163e-01,9.072835805976215973e-01,1.019782080540611036e+00,1.227408133965156800e+00,1.488415983725367209e+00,1.780273355476984509e+00,2.087050534897001430e+00,2.412865335192622585e+00
5.011872336272724624e+02,9.449086236415397133e-01,9.032780652435195012e-01,1.007321985792932306e+00,1.209684456552374998e+00,1.460159160803628176e+00,1.744710363590322943e+00,2.047890777202562074e+00,2.362629698805917666e+00
5.248074602497722481e+02,9.499109213645865468e-01,9.020837548781701631e-01,9.952134331557835889e-01,1.186639807816684655e+00,1.433020646345306570e+00,1.713037126788541586e+00,2.008151819936309757e+00,2.315043640678413173e+00
5.495408738576247742e+02,9.535912641641999254e-01,9.020632919820507079e-01,9.845731208909392906e-01,1.171151171391072943e+00,1.407592069906045573e+00,1.682205343651024476e+00,1.970621247277166477e+00,2.273689834713383373e+00
5.754399373371566071e+02,9.539629899099989485e-01,9.007526002587532554e-01,9.757092848141183383e-01,1.153491462969106429e+00,1.382777718474707651e+00,1.647240235072370718e+00,1.929787162922778299e+00,2.231928463941461604e+00
6.025595860743580943e+02,9.578706978489963664e-01,9.010382069417397499e-01,9.663913229200492561e-01,1.133690785280724755e+00,1.357569874403842691e+00,1.617291483231611871e+00,1.893187581758652982e+00,2.189456371702803938e+00
6.309573444801930009e+02,9.615697662826750980e-01,9.002760821329939267e-01,9.570784682282468259e-01,1.115682413826173613e+00,1.334140308633550154e+00,1.587636337643854256e+00,1.858432836040894154e+00,2.148640158011334567e+00
6.606934480075964302e+02,9.629879526445054294e-01,9.019322097719824072e-01,9.473155164698181530e-01,1.098491316436832843e+00,1.309535397504833831e+00,1.557491779237176743e+00,1.821364573075807014e+00,2.102676613477965528e+00
6.918309709189362593e+02,9.685045230330766586e-01,9.029878698074015331e-01,9.392911537564107016e-01,1.083587793762996299e+00,1.286100763403296821e+00,1.528028815085934911e+00,1.787052645927872163e+00,2.064322328664418116e+00
7.244359600749905894e+02,9.692371650148523532e-01,9.043343435998658641e-01,9.317435157844264904e-01,1.066587161246522752e+00,1.264829898386976792e+00,1.499474055333750000e+00,1.754912339706157676e+00,2.027900057662094024e+00
7.585775750291835493e+02,9.718126564163486192e-01,9.082670559069020433e-01,9.267257139694125012e-01,1.053378614908134780e+00,1.243026816060064821e+00,1.472770999715582674e+00,1.721003303352619307e+00,1.989270753649051704e+00
7.943282347242821970e+02,9.765359248505746104e-01,9.096704808268667453e-01,9.212068457886243289e-01,1.039236374103401861e+00,1.222046488240011053e+00,1.445870989200823020e+00,1.686845055976232910e+00,1.949036578500220385e+00
8.317637711026708303e+02,9.774979951738668182e-01,9.121667503298158675e-01,9.157874178373914820e-01,1.026080311257261179e+00,1.201649234092767804e+00,1.418624026279087236e+00,1.654104829703899826e+00,1.911453200031468125e+00
8.709635899560814778e+02,9.800414278371014642e-01,9.166047294822250446e-01,9.127846523911499199e-01,1.015220474850958121e+00,1.183301424009024494e+00,1.391394073431090339e+00,1.626259544273917390e+00,1.873817624102114721e+00
9.120108393559096385e+02,9.824233611838613101e-01,9.187502298509285792e-01,9.106292655162221417e-01,1.001565060681749442e+00,1.163170157099004065e+00,1.371420647808822224e+00,1.595442059853851235e+00,1.839507759748474802e+00
9.549925860214368640e+02,9.835567697094773632e-01,9.220149667912544977e-01,9.071467878096689530e-01,9.896045880545826234e-01,1.144670354642820964e+00,1.344696762469509199e+00,1.561576835141069708e+00,1.803598057226799334e+00
1.000000000000000000e+03,9.857042448021877679e-01,9.264999691400426229e-01,9.040999828175908526e-01,9.813382305544130491e-01,1.128440218731391553e+00,1.319883529762574614e+00,1.535646300590418623e+00,1.768575152753874224e+00
1.047128548050898416e+03,9.870098136626115348e-01,9.305002029494910953e-01,9.035307454287434537e-01,9.697932921461122069e-01,1.111086262386244305e+00,1.295964561692729999e+00,1.507845457173121240e+00,1.734824778314445259e+00
1.096478196143185187e+03,9.882639482953551324e-01,9.345252593328758905e-01,9.032075100695236003e-01,9.601727919438226566e-01,1.094726983527397834e+00,1.277051702013760170e+00,1.477055961511805737e+00,1.701370907287702128e+00
1.148153621496881669e+03,9.901917581248109723e-01,9.382432322579746797e-01,9.019328216241702112e-01,9.525107529261118700e-01,1.079348775463635723e+00,1.254902205458918951e+00,1.452807855593168496e+00,1.670673853817589816e+00
1.202264434617413144e+03,9.911278911806838954e-01,9.418884335111182837e-01,9.010672749624815125e-01,9.468532887070191251e-01,1.063511538517544208e+00,1.232782867368167556e+00,1.425196872974069606e+00,1.637232879582844580e+00
1.258925411794166166e+03,9.907218259953490813e-01,9.458697663301959269e-01,9.008571166366093896e-01,9.372871365276876920e-01,1.049763059729730719e+00,1.214631997291187870e+00,1.399087955867081234e+00,1.609855714433375606e+00
1.318256738556407527e+03,9.921653166956320158e-01,9.499217070727525858e-01,9.013525707587504154e-01,9.324483341065017417e-01,1.036453679851989662e+00,1.192626691868431399e+00,1.374244857863038183e+00,1.581026154138879036e+00
1.380384264602883832e+03,9.935640760665754856e-01,9.532711789024044258e-01,9.042815597307870545e-01,9.258527492800437964e-01,1.024186156520157098e+00,1.173407257708345419e+00,1.349375955119680226e+00,1.549914932859706163e+00
1.445439770745927945e+03,9.936833844256717230e-01,9.554229634518345282e-01,9.033213567267315280e-01,9.218870550039621747e-01,1.010741357987529065e+00,1.154876618603904559e+00,1.325950209086163012e+00,1.522252261851946731e+00
1.513561248436207279e+03,9.943050418801319124e-01,9.595655866104090270e-01,9.050289474868389306e-01,9.171610919843324883e-01,1.000362455249272031e+00,1.135745037031850035e+00,1.301055230673662910e+00,1.492344054752327231e+00
1.584893192461114040e+03,9.932186163492631170e-01,9.627585671762148856e-01,9.084265905422946874e-01,9.137497518696270360e-01,9.900094535440294718e-01,1.117998412569459310e+00,1.278010884664006364e+00,1.461943972327139907e+00
1.659586907437559603e+03,9.957036523071819412e-01,9.642910208801155347e-01,9.141467961593986447e-01,9.088596024963454534e-01,9.792298396070325817e-01,1.102016348061922502e+00,1.257971461743506936e+00,1.439553654492484513e+00
1.737800828749376251e+03,9.946548518562186025e-01,9.678357110556857767e-01,9.155754626016601172e-01,9.065114625327356235e-01,9.697378464448623836e-01,1.086836047744605516e+00,1.237240152185651976e+00,1.411646655703808761e+00
1.819700858609982561e+03,9.981044636910404444e-01,9.713018456173041493e-01,9.189402889950956110e-01,9.022791403728869231e-01,9.614921003728535975e-01,1.070419779674659511e+00,1.213564521744858071e+00,1.383399785758114620e+00
1.905460717963248271e+03,9.976627088064052851e-01,9.737822684219327174e-01,9.204581232141056946e-01,9.013624880322296251e-01,9.527949295592088585e-01,1.053070743667189113e+00,1.194495365236201367e+00,1.360210691672960603e+00
1.995262314968878854e+03,9.969682152493681837e-01,9.778180174705309868e-01,9.250031377162714064e-01,9.017258508639153236e-01,9.450987574662864654e-01,1.041016659757394436e+00,1.175308338881208670e+00,1.336042466138379625e+00
2.089296130854040712e+03,9.963934131448780596e-01,9.784770217565188499e-01,9.296731535543488745e-01,9.031304771677064469e-01,9.369543875887272888e-01,1.028672747385460440e+00,1.156846316236088912e+00,1.313681972982784218e+00
2.187761623949551904e+03,9.975879563804334049e-01,9.821055805311346143e-01,9.325024033012845326e-01,9.031315567912751030e-01,9.301266751650116849e-01,1.017816616809631647e+00,1.140529978333429284e+00,1.289995887516843798e+00
2.290867652767774871e+03,9.976853232634325108e-01,9.816745300764152526e-01,9.349501550659751192e-01,9.042724364176116802e-01,9.249313566438630563e-01,1.004389087025985283e+00,1.120402829597126004e+00,1.266535977881591890e+00
2.398832919019489964e+03,9.961701066388994885e-01,9.830781639670742589e-01,9.379431690026290847e-01,9.035330188875962953e-01,9.196276161878694788e-01,9.924505924892267350e-01,1.104995066276221349e+00,1.246056056561657188e+00
2.511886431509582053e+03,9.972226776497131739e-01,9.841666459012837764e-01,9.432817600747704923e-01,9.053128454952623638e-01,9.158148278426764266e-01,9.827409121079503374e-01,1.086541348052127987e+00,1.222538719513178718e+00
2.630267991895381329e+03,9.989464117846543756e-01,9.861863646328584698e-01,9.467273682094450304e-01,9.076812511904300829e-01,9.133633354537525895e-01,9.737064692810898370e-01,1.072594305587233121e+00,1.204515209463071335e+00
2.754228703338168998e+03,9.986542144319932035e-01,9.883936918333380284e-01,9.496967113631140656e-01,9.091150367580225211e-01,9.087197233118002870e-01,9.641932792380222272e-01,1.059764550394591609e+00,1.185737163071766131e+00
2.884031503126605912e+03,9.988325601244907315e-01,9.891878792744396298e-01,9.544971873731349365e-01,9.115036220540527756e-01,9.073329253901377678e-01,9.570946988261312960e-01,1.043389333155078535e+00,1.166008879511515106e+00
3.019951720402018964e+03,9.983428107059663104e-01,9.900630397167704544e-01,9.591751933615751957e-01,9.143725998671963229e-01,9.054185399125133094e-01,9.474047906789948570e-01,1.027964919949919675e+00,1.147916408457789750e+00
3.162277660168379498e+03,9.994028572807622801e-01,9.913967112148845962e-01,9.605436745422154532e-01,9.193211392525812986e-01,9.050225885398820447e-01,9.425054172377934636e-01,1.019247652024640516e+00,1.128784504034726632e+00
3.311311214825907882e+03,9.988496483978471785e-01,9.905353579811175813e-01,9.636534926827696745e-01,9.236523614536378268e-01,9.030711718660907605e-01,9.342634209466305073e-01,1.008227700515846426e+00,1.113582507135156163e+00
3.467368504525316894e+03,9.995729820882717220e-01,9.921391864222659507e-01,9.678966561259285672e-01,9.256244437319116614e-01,9.027181727122527422e-01,9.273520340935578199e-01,9.950874405575353965e-01,1.095634626555758162e+00
3.630780547701010164e+03,9.996484195233268366e-01,9.929928113607839890e-01,9.699086077203781242e-01,9.283574972911360357e-01,9.034874627857882867e-01,9.201681513781578836e-01,9.850669845559457682e-01,1.079199809023490886e+00
3.801893963205612636e+03,9.994687172938226949e-01,9.940799417722766540e-01,9.728222945721981541e-01,9.303796254908582863e-01,9.040387389721232791e-01,9.202455631981519835e-01,9.745299208216460229e-01,1.065061124790118940e+00
3.981071705534969169e+03,9.990171934026375045e-01,9.943579914329467861e-01,9.754729788676047564e-01,9.338348550181234664e-01,9.065733997378710995e-01,9.138426908397085935e-01,9.644588529971140911e-01,1.049251730080409617e+00
4.168693834703354696e+03,1.002082951217288631e+00,9.943745408875634961e-01,9.770003188992879561e-01,9.393965704269382488e-01,9.057800679955321232e-01,9.122512418480916985e-01,9.581322014748557825e-01,1.035800385181309569e+00
4.365158322401656733e+03,1.002157420633785101e+00,9.949099190297454598e-01,9.791640926060757311e-01,9.439096602812147019e-01,9.082391089961739938e-01,9.110802410425824505e-01,9.490047870166985478e-01,1.024017696916476483e+00
4.570881896148751366e+03,1.000489942111091102e+00,9.974116774913397432e-01,9.824745414630962070e-01,9.478325513143407433e-01,9.100504241015975326e-01,9.090297687825054096e-01,9.398799932825291359e-01,1.011370030984319657e+00
4.786300923226380291e+03,9.984882545734629078e-01,9.977922084552620641e-01,9.831531004388167627e-01,9.495626112712626243e-01,9.128183631177847479e-01,9.062561402489256457e-01,9.326758532814946046e-01,1.001134781259146456e+00
5.011872336272725079e+03,9.997090629223580605e-01,9.955832950942770099e-01,9.839612069013370377e-01,9.523391725258674168e-01,9.169178583498984736e-01,9.030565215022327008e-01,9.309358896747235157e-01,9.914176872833443399e-01
5.248074602497723390e+03,9.981436893388748732e-01,9.956511732012804927e-01,9.844183599540521357e-01,9.563419020136468829e-01,9.197828347495046186e-01,9.055876904226100033e-01,9.229684298153945088e-01,9.804528047989052864e-01
5.495408738576248652e+03,9.995492261121399213e-01,9.980625854010700682e-01,9.866921071075632765e-01,9.573781565306053176e-01,9.233110506116993799e-01,9.061330097289176377e-01,9.202934469353393210e-01,9.709347788655875444e-01
5.754399373371566071e+03,1.000193996081604420e+00,9.973029205636909644e-01,9.880087174487027779e-01,9.635461862435729108e-01,9.263150575005033582e-01,9.043239375216314269e-01,9.156831696904532691e-01,9.608582163557547462e-01
6.025595860743580488e+03,1.000830119602631241e+00,9.993970928284882094e-01,9.900185093300092332e-01,9.674890992195865902e-01,9.309624681507862043e-01,9.082503356253436300e-01,9.126146057826235447e-01,9.516303919365557418e-01
6.309573444801930236e+03,9.986685591557278308e-01,9.969827869769291029e-01,9.908898682427199622e-01,9.669668246740993345e-01,9.324248584221267455e-01,9.079231751849830001e-01,9.098805469932712553e-01,9.452986083299422804e-01
6.606934480075964530e+03,1.000223389758073234e+00,9.983620713384437906e-01,9.913578711441727309e-01,9.725821280588877737e-01,9.355591634630675557e-01,9.091886437376172081e-01,9.080164857286397995e-01,9.391775221988922784e-01
6.918309709189362366e+03,9.998908854014133540e-01,9.975008776592441118e-01,9.935683316826610101e-01,9.752561161531700940e-01,9.407392332456265827e-01,9.126884635431343762e-01,9.098121621649802870e-01,9.329369690422886219e-01
7.244359600749906349e+03,9.998554067391305367e-01,9.978495624222266658e-01,9.944839579073566638e-01,9.769507817980408459e-01,9.428929766690934411e-01,9.138372369729163003e-01,9.071442365586808165e-01,9.303115652492865983e-01
7.585775750291835720e+03,9.997264394447410440e-01,9.985376657900545405e-01,9.953972148757703753e-01,9.803444059767767449e-01,9.470648132669421404e-01,9.164184634057348511e-01,9.037533745194131773e-01,9.223902436023190266e-01
7.943282347242821743e+03,9.988892069181602995e-01,9.999192294993294317e-01,9.930259519011563896e-01,9.806359965859628991e-01,9.496166828459225995e-01,9.198290890244870122e-01,9.054545202236725654e-01,9.190706638433956410e-01
8.317637711026709439e+03,1.002625723248269818e+00,9.982461644777427257e-01,9.967308756300820027e-01,9.802230821202703170e-01,9.540379762982795775e-01,9.258575705605170958e-01,9.073325590139679209e-01,9.161844538502879054e-01
8.709635899560813414e+03,9.973867700002015946e-01,9.994587849079502595e-01,9.963549334422845405e-01,9.826473944858635790e-01,9.573712680596851987e-01,9.287141497561767212e-01,9.087292725802735838e-01,9.115004641220512127e-01
9.120108393559095930e+03,1.000799639381759532e+00,9.988700340859784088e-01,9.961603830312805163e-01,9.835382917078944187e-01,9.613905903361209537e-01,9.310885650038686068e-01,9.112222076028877460e-01,9.082600134995931773e-01
9.549925860214369095e+03,1.001608878808329939e+00,1.000069428191769250e+00,9.955892912083256219e-01,9.859639415340788471e-01,9.641141287208377930e-01,9.309814969985329425e-01,9.094785291404096084e-01,9.071532154191547237e-01
1.000000000000000000e+04,9.996625260030832516e-01,9.992443256658773976e-01,9.961029587555534359e-01,9.873749174453915201e-01,9.675679571847606297e-01,9.345268300851166110e-01,9.154591668409326477e-01,9.070545264577942746e-01
1.047128548050898462e+04,9.990724466715046326e-01,9.982115129418002164e-01,9.952024691934774348e-01,9.892992959451573087e-01,9.693575295741271303e-01,9.399470403275237418e-01,9.131019420006541987e-01,9.072366120676030876e-01
1.096478196143185050e+04,9.987774409645397977e-01,9.997231624620590562e-01,9.975414644695869137e-01,9.899155315468876060e-01,9.735583034196738650e-01,9.454373823998212245e-01,9.215028841416742500e-01,9.072707204640755307e-01
1.148153621496881715e+04,1.000277788580766325e+00,9.993496229477315529e-01,9.959942452546216574e-01,9.904021782866351264e-01,9.759651554734186663e-01,9.474707009138125802e-01,9.203841334709347288e-01,9.085712182793298508e-01
1.202264434617413099e+04,1.000601570647402516e+00,9.986062235380123164e-01,9.982750928306827198e-01,9.896870771817898316e-01,9.786253800587364493e-01,9.499316388234466668e-01,9.230457282660745610e-01,9.079811982331121856e-01
1.258925411794166212e+04,1.000355579161282815e+00,9.974520458559020808e-01,9.968924832131105251e-01,9.934768250370799025e-01,9.798941564973120411e-01,9.503932723645426295e-01,9.266571593955453823e-01,9.115250770880878317e-01
1.318256738556407436e+04,9.999440355765069066e-01,9.995265316509194253e-01,9.963370290284533359e-01,9.921859936473059749e-01,9.810654398366714934e-01,9.556308563983189064e-01,9.284848492060080449e-01,9.109698278311343378e-01
1.380384264602883741e+04,9.992286519922380927e-01,1.000309275385900643e+00,9.967368525667208434e-01,9.933807618658542227e-01,9.818309312632006458e-01,9.584695730526964219e-01,9.327990497750104915e-01,9.136091043042854354e-01
1.445439770745928035e+04,9.987630258491219104e-01,9.995038239613703857e-01,9.990651508930713520e-01,9.954630806591882042e-01,9.826519168149009387e-01,9.620798167276902735e-01,9.352626412067257533e-01,9.162329716448389672e-01
1.513561248436207097e+04,1.001599350773673791e+00,9.992258462425137600e-01,9.978478051124182180e-01,9.969222044022746365e-01,9.859568106730854931e-01,9.674082791342570875e-01,9.397424288199625053e-01,9.185655880617599189e-01
1.584893192461114086e+04,9.992183655625248573e-01,1.001527123410379527e+00,9.967389681646929844e-01,9.957237428754496245e-01,9.878937276735132444e-01,9.715189595115920618e-01,9.444858677970688898e-01,9.207625625912568834e-01
1.659586907437559785e+04,9.984325923661276914e-01,1.001589544123809850e+00,9.991451292470676648e-01,9.983757558708291624e-01,9.879708614176555548e-01,9.715659164518484214e-01,9.475821682027404380e-01,9.226288258179067281e-01
1.737800828749376160e+04,1.000967527687446568e+00,1.000272179221717073e+00,9.970102638594602329e-01,9.974864673781159707e-01,9.886311906253512083e-01,9.746900237587238225e-01,9.520170907957147266e-01,9.267452235691692186e-01
1.819700858609982606e+04,1.000791028247555170e+00,9.995303945708960969e-01,1.002515290836686557e+00,9.975172778106781157e-01,9.904246806562480021e-01,9.751942186168796045e-01,9.578037884310581784e-01,9.328174038140456537e-01
1.905460717963248317e+04,1.001345683869774961e+00,9.988764650385644206e-01,1.001107582684675368e+00,9.955105391919216729e-01,9.918781102814490103e-01,9.805183700929362978e-01,9.598856029901126075e-01,9.323872612038114349e-01
1.995262314968878854e+04,9.976691603394233221e-01,9.995954585114230628e-01,9.991101382529353758e-01,9.963638761020731094e-01,9.896385668549360082e-01,9.795866750771887732e-01,9.591883460623918944e-01,9.360099225444015181e-01
2.089296130854040894e+04,9.988746206387671966e-01,1.001050693166583017e+00,9.992308109044520936e-01,9.999241327135881541e-01,9.929055060946662126e-01,9.830509094969569484e-01,9.621402804846753698e-01,9.402517606830907981e-01
2.187761623949551722e+04,9.983296503704247593e-01,1.000834077280825074e+00,1.000070454651786012e+00,9.984757432639904673e-01,9.920639849919140607e-01,9.833604080235103240e-01,9.640853527547850188e-01,9.439794808211589006e-01
2.290867652767774780e+04,9.995175294121309006e-01,9.996958279004424242e-01,9.996829161045843737e-01,9.980870664587568886e-01,9.950628010813641344e-01,9.888946301054252208e-01,9.694787838115467293e-01,9.471750194914547727e-01
2.398832919019489782e+04,1.001058842694974027e+00,1.000107692825523475e+00,9.996143081770995087e-01,9.995455615668960014e-01,9.954192317625442099e-01,9.863442571496602307e-01,9.714698776253681833e-01,9.513643373519682367e-01
2.511886431509582326e+04,9.991412061941569167e-01,9.993253236420899244e-01,9.989238178082968656e-01,9.968535263362807708e-01,9.929501467343112564e-01,9.888093436335175790e-01,9.756108275562640486e-01,9.556507876281306046e-01
2.630267991895381419e+04,1.000411624299671010e+00,1.000126766626066255e+00,9.992578740880098120e-01,9.981584069814588567e-01,9.948524167268323337e-01,9.909711534225177365e-01,9.756171059831301173e-01,9.559831368537318186e-01
2.754228703338168998e+04,1.000985704177600244e+00,9.978142429781602374e-01,9.992490654537798944e-01,9.997605837811797125e-01,9.943604194687161169e-01,9.868110259973408294e-01,9.773447935601200509e-01,9.590741164283053122e-01
2.884031503126605821e+04,1.001208257025649528e+00,1.000952976933010774e+00,9.987293792245576229e-01,9.989202678581234895e-01,9.965920903474676518e-01,9.896032075756473478e-01,9.794558085418949567e-01,9.644413174752435314e-01
3.019951720402019055e+04,9.979928675083921119e-01,9.989735280865588152e-01,9.998893731874666235e-01,9.999211482197480905e-01,9.956682993402172777e-01,9.898953787698711038e-01,9.803190842898119595e-01,9.650230716768540828e-01
3.162277660168379225e+04,9.998846888478674089e-01,9.977764519275899024e-01,9.996430765671754370e-01,9.986314590640382738e-01,9.966179382562059264e-01,9.915494139932531370e-01,9.827601079418157859e-01,9.697707515457203442e-01
3.311311214825907518e+04,1.001250054083374863e+00,1.000346962820360952e+00,1.001176265702879098e+00,9.989364050901170522e-01,9.960989495014028750e-01,9.945812100793133270e-01,9.824435879528929938e-01,9.693573620440046890e-01
3.467368504525316530e+04,9.999080993503465242e-01,9.988397421237671381e-01,1.000456991445830779e+00,9.949329086085282325e-01,9.969152901591351590e-01,9.943155514741240930e-01,9.871758725651227362e-01,9.707253602093116607e-01
3.630780547701010073e+04,9.995439734794380193e-01,9.997904277864740896e-01,9.997394420645774327e-01,1.001012310050692022e+00,9.980097947490733645e-01,9.944091659938720795e-01,9.891689952781783646e-01,9.763102656733533280e-01
3.801893963205612818e+04,9.996966462679328647e-01,9.980482298560345855e-01,9.998954163296873698e-01,9.996184267504739651e-01,9.973852696785472371e-01,9.989333144340658555e-01,9.885331247989606052e-01,9.763608182833988236e-01
3.981071705534969078e+04,9.997643734617053246e-01,1.000545754231549678e+00,9.994219528267518360e-01,9.983849870179857255e-01,9.982826732560616811e-01,9.960223380953394656e-01,9.897793915796155861e-01,9.790082140165455860e-01
4.168693834703355242e+04,9.998289574181505879e-01,9.995128794125126559e-01,1.000964332999595197e+00,9.990702906631349078e-01,9.988072153409904841e-01,9.958511282377120466e-01,9.900496011602092361e-01,9.783657812705895962e-01
4.365158322401656187e+04,1.001638398791382611e+00,1.001393318941131927e+00,9.999479061841485272e-01,9.987675243000450065e-01,9.983503641486134450e-01,9.969403151752250780e-01,9.917772754927012269e-01,9.834580966595536378e-01
4.570881896148751548e+04,1.001130713343878709e+00,1.001658572858033835e+00,1.002247625102810069e+00,9.990045655221423404e-01,9.980555945856728339e-01,9.972695878853103935e-01,9.897192844857678473e-01,9.839444051754452358e-01
4.786300923226380110e+04,9.993569710723573252e-01,1.000561930622319018e+00,9.999045676293254470e-01,9.976449945492376070e-01,9.982021129146915195e-01,9.973951402583760562e-01,9.913597331963641679e-01,9.833910665146368135e-01
5.011872336272725079e+04,1.000834473408451553e+00,1.001642011697747803e+00,9.974351391640767783e-01,1.002905928760772003e+00,9.982328203517101262e-01,9.966008612689085666e-01,9.928201356038431902e-01,9.858296696638269019e-01
5.248074602497722663e+04,1.000272272803363061e+00,1.000015740895238370e+00,9.964056310508851988e-01,9.985992483387486907e-01,9.998780379729709233e-01,9.972588207375712166e-01,9.952908483749638435e-01,9.837893809973914383e-01
5.495408738576248288e+04,1.002347691335472302e+00,1.000862437470199318e+00,9.996764242392905953e-01,9.986116478568715094e-01,9.997744689893051095e-01,9.971568325043095316e-01,9.930641542146981804e-01,9.879924892272186066e-01
5.754399373371566617e+04,1.000995412805181450e+00,1.000374078556124147e+00,9.989429423188882495e-01,9.989002024490909459e-01,9.965903617515442514e-01,9.956144946978076060e-01,9.933777436525457194e-01,9.878402687684209038e-01
6.025595860743580852e+04,1.000959165728690703e+00,1.000215210675834188e+00,1.000114752644110316e+00,9.984547755346590003e-01,1.000405254222924256e+00,9.983843590765363318e-01,9.941679377585954658e-01,9.921444640409954330e-01
6.309573444801929872e+04,9.988443162362292682e-01,1.000866014182869135e+00,9.983098869313830059e-01,1.000187338016330196e+00,9.991465913820468669e-01,9.959480571671764926e-01,9.964081570960787726e-01,9.904703169852154820e-01
6.606934480075964530e+04,9.991530670667251313e-01,9.998277371410621006e-01,9.998765351511978983e-01,1.003338000499788940e+00,9.994180837628128256e-01,9.948889248122197992e-01,9.957278184189938264e-01,9.944847078990016742e-01
6.918309709189362184e+04,9.997992772904036318e-01,9.975059146869007520e-01,1.003019522638537442e+00,1.000354662995206034e+00,9.985553743709424390e-01,9.969597514910213398e-01,9.964536893748316970e-01,9.932169031206355969e-01
7.244359600749905803e+04,1.000093712193914186e+00,1.000026479267063673e+00,9.996014751049301372e-01,9.995902694077252182e-01,9.991995448124637580e-01,9.981200212725774845e-01,9.953269851692828629e-01,9.921993135173448053e-01
7.585775750291836448e+04,1.000432292140506441e+00,9.993387252272935006e-01,9.999738060121258210e-01,9.970699260517216223e-01,9.975694099830992867e-01,1.001249954616677984e+00,9.969799248412564152e-01,9.944897321440508975e-01
7.943282347242820833e+04,9.981907479254837900e-01,9.993288819211599838e-01,9.999545501382434143e-01,1.000230478551357161e+00,9.987885251891244209e-01,9.991161870112632570e-01,9.983415262768776666e-01,9.929981035938311162e-01
8.317637711026708712e+04,1.000671641284976765e+00,9.990826210867108648e-01,9.983497001756286293e-01,1.000919784440686744e+00,9.999129413401751654e-01,1.001172491847801105e+00,9.986977081827567160e-01,9.954590884040293020e-01
8.709635899560814141e+04,9.973093198425867500e-01,1.001274112235483793e+00,9.989064578169104536e-01,1.001401076295486359e+00,9.994422384478677257e-01,9.977326464656928184e-01,9.989630897767202145e-01,9.940289741224334064e-01
9.120108393559097021e+04,9.999901320173479879e-01,1.000765892278370428e+00,1.000884178040386319e+00,1.001516966315607382e+00,9.991620148085508246e-01,9.984148906360703624e-01,9.967032418265063809e-01,9.960327056583799799e-01
9.549925860214368731e+04,1.000000429418103076e+00,1.000166904104311083e+00,1.000308297493508691e+00,1.000161793437993163e+00,1.000326366210577911e+00,9.972063505634820579e-01,9.994728191436551556e-01,9.967122902250155070e-01
1.000000000000000000e+05,9.993962144893987487e-01,9.995828861510790420e-01,1.001108626097763077e+00,1.001346047294690011e+00,9.993439873364360349e-01,1.000532300927399421e+00,9.981501758631350363e-01,9.948096292444738031e-01
1.047128548050898535e+05,1.001452226568398718e+00,9.987636741606470414e-01,1.001365317045117331e+00,9.989419319671318798e-01,9.991075364372857814e-01,9.956953155425309898e-01,9.969838326695255049e-01,9.965684925452668042e-01
1.096478196143185050e+05,1.002120990902678699e+00,9.995067243161678272e-01,9.988961949589760803e-01,9.999419812363364857e-01,1.000069637630366604e+00,1.002081431060873884e+00,9.985748129363584136e-01,9.950697985815553093e-01
1.148153621496881678e+05,9.992189765053798300e-01,9.975512613857961952e-01,9.999852567697693484e-01,9.976419214374008249e-01,1.000049530377145945e+00,1.000862144521384556e+00,9.933479755323301186e-01,9.975963948920499869e-01
1.202264434617413062e+05,1.000882665443114661e+00,9.991400226265488849e-01,9.990167599708719148e-01,9.995804008447630729e-01,1.001146513039043562e+00,1.000644595910927581e+00,9.967093014053848288e-01,9.973670670873199251e-01
1.258925411794166139e+05,9.993608687348699560e-01,9.990469951129424819e-01,1.000142437600632261e+00,1.000559654586585134e+00,1.001062038771899143e+00,9.998168092644548199e-01,9.998163099456548464e-01,9.980553320070750800e-01
1.318256738556407508e+05,1.000506738418207808e+00,9.998052330521045583e-01,9.994514893752698415e-01,1.001915936604800716e+00,9.991640043469619537e-01,9.980400917523264415e-01,1.000074888633572190e+00,9.990190035910209154e-01
1.380384264602883777e+05,9.994469763410392948e-01,9.998827938517603764e-01,9.996166488429648611e-01,9.994302173446544257e-01,9.998650982701089429e-01,1.000050683316406896e+00,1.000115038908961695e+00,9.978171394518332571e-01
1.445439770745928108e+05,1.000857783639022891e+00,1.001123971380040611e+00,9.990774384285205922e-01,9.987480072952807930e-01,9.995617791475480685e-01,1.001528400737774493e+00,1.000952012841281213e+00,9.963639081339484838e-01
1.513561248436207243e+05,1.000362496335468254e+00,9.995837189996852334e-01,1.000757427350681406e+00,1.000032040714771364e+00,1.001344604515239878e+00,1.000378214835867530e+00,9.982473236641348224e-01,9.983845626932462691e-01
1.584893192461114086e+05,1.000359786547231788e+00,1.000121208146295571e+00,1.000529749230105958e+00,9.979278312284599606e-01,1.000697241829136219e+00,9.975299261819563501e-01,9.991804797748745637e-01,9.974565619942056260e-01
1.659586907437559566e+05,9.984911420047634101e-01,1.000838353635617350e+00,9.994512653938176783e-01,9.989561201680086100e-01,9.998333583880650854e-01,9.978303445241184511e-01,9.973825154835356255e-01,1.000381079364630610e+00
1.737800828749376233e+05,1.000716001843413583e+00,9.992878592133719318e-01,1.001987675241558851e+00,9.987902620927769926e-01,1.000789280076467724e+00,9.986524608931018898e-01,9.999486489519685550e-01,9.990514242213591745e-01
1.819700858609982533e+05,9.999040722256014035e-01,9.995135105392940478e-01,9.993689315239759896e-01,1.000107631694528987e+00,9.980953738988245227e-01,1.001226456309767254e+00,9.989345278445174170e-01,9.986114704890722837e-01
1.905460717963248317e+05,9.996017444049712930e-01,9.997901091213248215e-01,9.989618991476412191e-01,1.001250264421688518e+00,9.997811036498149839e-01,9.993319151405265499e-01,9.974394080798688611e-01,9.976010117388097731e-01
1.995262314968878927e+05,1.001621479097115408e+00,1.000184231080278208e+00,1.000232011028581391e+00,9.991681024430918434e-01,9.994121777102168425e-01,1.001802214268188385e+00,1.002437412619369361e+00,1.000084009837447052e+00
2.089296130854040966e+05,9.984994601066008446e-01,9.999303701133323008e-01,1.001523573469222717e+00,1.002246930265973113e+00,1.000445593754509366e+00,9.982733833019976633e-01,1.001340573548622492e+00,1.000860361441376467e+00
2.187761623949551722e+05,9.992815511239789839e-01,9.996000487344649521e-01,1.000444781253025273e+00,9.993075155200720205e-01,9.986849979477131489e-01,9.963838702540949166e-01,9.998302705714866567e-01,9.983056551590280270e-01
2.290867652767774707e+05,1.000467505208983754e+00,1.000540823426550485e+00,9.998569258291623019e-01,9.980214626193971705e-01,1.000072857542642746e+00,9.991920960552864717e-01,9.990284271568503627e-01,1.000180461380609120e+00
2.398832919019489782e+05,1.002275350926919106e+00,9.996554425235032459e-01,1.000613154957011863e+00,1.000300277155651063e+00,9.998939087921175917e-01,9.974112741119810499e-01,9.989296800146455491e-01,9.999544736843342108e-01
2.511886431509582035e+05,1.000428354495741079e+00,1.000173801791620409e+00,9.986578178825554764e-01,9.998886386343608379e-01,1.000432517689144207e+00,1.000269021480814535e+00,9.988949540479397093e-01,1.000683650574811789e+00
2.630267991895381710e+05,1.000678579389099099e+00,1.001250710991294923e+00,1.001184191026137871e+00,9.987219664247146689e-01,1.000181460769482999e+00,1.001484987184941389e+00,9.965655360795538931e-01,9.979442092253213437e-01
2.754228703338169144e+05,9.989524366869223515e-01,1.000829249395444487e+00,9.996509878901730373e-01,1.001450500149619227e+00,9.987224410457711254e-01,9.967774500127679627e-01,9.980136179749470315e-01,9.986127428510107595e-01
2.884031503126605530e+05,9.998802601928131750e-01,9.997689772050308843e-01,1.002028328604227525e+00,1.002017976412176381e+00,1.000462511656343922e+00,1.000026631869792793e+00,1.000431069062104550e+00,1.001164152547642461e+00
3.019951720402018982e+05,9.979494759568269258e-01,9.996951724999252331e-01,1.000988894430003162e+00,1.000167754883372728e+00,1.000015209204555777e+00,1.001601117545899422e+00,9.980833320590916102e-01,1.000735289318170684e+00
3.162277660168379080e+05,1.000415921318805079e+00,9.984896308542094978e-01,9.994196072706043044e-01,9.984639944383477683e-01,9.998024734950515802e-01,9.970531798675164037e-01,1.001598376233778120e+00,1.000840997572872038e+00
3.311311214825907955e+05,1.001634019306073542e+00,1.000600471394258006e+00,9.995489116412848984e-01,9.994172323024808069e-01,9.992563685603212953e-01,1.001018887529250057e+00,9.993953953164971260e-01,9.999067464511747216e-01
3.467368504525316530e+05,9.997019340700777912e-01,1.001888859768196083e+00,9.990477508381498950e-01,9.994554085974280966e-01,9.990239242790680541e-01,9.976601389029134959e-01,9.988048232641610902e-01,1.000073814339716760e+00
3.630780547701010364e+05,9.991347423020828789e-01,9.988625571567233408e-01,9.994394934243133743e-01,1.001053690920090222e+00,1.000066369473997963e+00,1.000566989343350421e+00,9.996746886041344426e-01,9.999563677289911023e-01
3.801893963205612381e+05,9.992003298703034941e-01,9.989875643537782235e-01,1.001182251247916044e+00,1.001532372785465252e+00,9.991065320495201574e-01,9.982102201197625702e-01,9.992926636296450837e-01,1.000675706870983728e+00
3.981071705534969224e+05,9.979095814681142596e-01,9.999636140371491733e-01,9.981699566402109092e-01,9.997854065940179336e-01,9.997917992870750670e-01,1.000394601100177416e+00,1.002265510382843505e+00,9.992248315981112627e-01
4.168693834703355096e+05,9.995381424615948918e-01,9.997986527448392557e-01,1.000860593678524424e+00,1.000379934062149534e+00,1.000085713615624705e+00,9.992452247334999704e-01,1.001922361113521953e+00,9.973983000457924408e-01
4.365158322401656187e+05,1.000682454589684633e+00,1.002127929811092777e+00,1.001268266314579991e+00,1.000889356571855959e+00,1.000608296158862265e+00,1.001489172362734159e+00,1.001653741137572773e+00,9.995745841185014191e-01
4.570881896148751839e+05,1.000210408546210239e+00,1.001339434506577808e+00,9.984194034434753506e-01,9.989971821349102887e-01,9.993216804424184252e-01,1.000174332686398548e+00,9.985198491327189618e-01,1.001927455709363368e+00
4.786300923226380255e+05,9.994429463283963644e-01,9.986660744300636106e-01,9.985766010055144859e-01,1.002674238869667445e+00,9.998734650208989105e-01,1.000301554795920422e+00,9.980778517119384130e-01,9.994116727589581473e-01
5.011872336272724788e+05,9.990026234847289022e-01,1.000380874704343892e+00,9.996451394974374960e-01,1.000782256957116978e+00,9.999543227187284167e-01,1.002214444989305342e+00,9.992736405795110688e-01,1.000831277628674743e+00
5.248074602497722954e+05,1.000091411327839630e+00,9.999157305562652587e-01,1.000405650652719913e+00,9.998898004969214437e-01,9.995786950236796864e-01,1.003078389895837308e+00,1.000625650655220467e+00,9.991844388398520849e-01
5.495408738576248288e+05,1.000169456495021425e+00,1.000561405177972318e+00,1.000755731667128501e+00,9.997848440277656845e-01,1.000078357827782982e+00,1.001080912076646845e+00,1.001454984127973402e+00,1.000668149195476975e+00
5.754399373371566180e+05,1.000546945961279466e+00,1.000130657127524136e+00,9.986428905526875122e-01,1.000082925891318641e+00,9.998929576525994456e-01,1.000947476522130453e+00,9.988156839243826912e-01,1.000459427245870891e+00
6.025595860743580852e+05,1.002194818563552303e+00,9.994991339619884174e-01,1.000210507200792076e+00,9.983307439358806157e-01,1.000763607577328074e+00,1.000037414944074055e+00,1.001030063201211240e+00,9.986320138657741596e-01
6.309573444801929872e+05,9.995933971755570635e-01,1.000289752858287251e+00,1.003971727361644417e+00,1.000911943268172122e+00,1.000003402227767735e+00,1.000220037955156682e+00,9.993931977821127743e-01,9.986285135869543694e-01
6.606934480075964238e+05,9.998743850941851363e-01,9.987513627357552659e-01,1.000678947571432387e+00,9.978098619607749242e-01,1.002105047205345212e+00,9.979456846334711084e-01,9.962987980556670120e-01,9.995100977251140106e-01
6.918309709189363057e+05,1.000064369035715162e+00,1.001293818274704872e+00,1.000867395549915218e+00,1.000583170971199864e+00,9.991426981482038894e-01,1.001300295614419689e+00,1.000702088681433732e+00,9.989814121490889764e-01
7.244359600749906385e+05,1.000079515903772531e+00,9.997029965361531323e-01,1.001755645709460296e+00,9.992103185041203428e-01,9.997280990778341092e-01,1.000056900532578119e+00,9.989300049198402975e-01,1.000520786499587089e+00
7.585775750291835284e+05,9.987705046084373040e-01,9.994130468641280185e-01,1.001989078132749400e+00,9.991913807724914776e-01,1.000221290455074463e+00,9.984683716592462899e-01,1.001083374286849903e+00,1.001460401479549622e+00
7.943282347242821706e+05,9.993264461629571827e-01,9.976602736970602292e-01,1.000037573089836540e+00,1.001877767754564275e+00,9.988498972216186544e-01,1.001322226709090879e+00,1.002152501581219379e+00,1.000124971704262178e+00
8.317637711026708130e+05,1.000373795919722975e+00,9.996263989216357393e-01,9.996215236901511147e-01,9.997582108607160345e-01,1.000525183825597297e+00,1.003651670012730479e+00,1.001780837479773423e+00,1.001283028230966821e+00
8.709635899560814723e+05,1.000876832682067397e+00,1.001314892694776582e+00,9.998951878315466280e-01,9.993649097655048497e-01,1.001822778429251271e+00,1.000573952191531557e+00,1.001578295638385407e+00,9.980171090952085766e-01
9.120108393559096148e+05,1.001825497768562556e+00,1.000415995779925016e+00,1.001013253111243007e+00,9.991921631012548044e-01,9.999350043601520355e-01,9.988008370004664016e-01,9.991674126825018654e-01,1.000302268239364523e+00
9.549925860214368440e+05,1.000264012575383887e+00,9.999396205222640388e-01,1.000028733884130272e+00,9.985745981093983037e-01,9.997122884993239200e-01,1.003644601145358584e+00,9.976126268470628666e-01,9.993043470392681815e-01
1.000000000000000000e+06,9.993667276125498544e-01,9.986863195975552721e-01,1.000178858969438256e+00,1.001058578533064347e+00,1.000167570095267910e+00,9.968308791480436915e-01,1.000356428816961962e+00,1.000759328101172851e+00
1.047128548050898477e+06,1.001770439944714930e+00,1.001118247463514077e+00,1.001600013745778561e+00,1.000524253974156785e+00,9.996770643145548307e-01,9.997829841610501589e-01,9.988447035053195089e-01,1.002151645455175544e+00
1.096478196143182926e+06,9.992886941812096913e-01,1.000354836476739617e+00,9.984272162996958855e-01,9.997512133092504305e-01,9.991473980783447395e-01,9.984032700620583123e-01,1.000613692253587095e+00,9.996906735425713508e-01
1.148153621496884152e+06,9.967394467457486584e-01,9.981049585250366674e-01,9.995258733690856046e-01,9.995692700762188743e-01,1.000316052497083774e+00,9.990053333517562306e-01,9.987989574920806968e-01,1.000386413644470673e+00
1.202264434617413208e+06,1.000534281869849718e+00,1.001967311492362400e+00,1.000612651009787246e+00,1.000166813450804382e+00,1.000061795279042931e+00,1.000994867407984712e+00,9.982285464195798097e-01,9.979085718252528325e-01
1.258925411794166081e+06,9.995480436888682929e-01,9.999101909364140894e-01,1.000616354950713216e+00,1.002600337347979931e+00,1.000132673737808897e+00,1.002048220113487709e+00,1.001583291385464536e+00,1.001538974536048121e+00
1.318256738556404831e+06,1.001078256705650205e+00,1.000423553896509166e+00,1.000640189415697101e+00,9.998485889912129831e-01,1.000866734919927170e+00,9.989632596042606894e-01,9.987552651265592107e-01,9.999957589167214334e-01
1.380384264602886746e+06,9.998601094845369630e-01,9.991952333798255204e-01,1.000381234540233866e+00,9.989961836392510230e-01,9.993668911530524390e-01,9.994460323965181914e-01,9.994318062235670874e-01,9.999768608894245014e-01
1.445439770745927934e+06,1.001845719203825702e+00,9.992949192179828577e-01,1.000528811008573271e+00,1.000591252414552823e+00,9.999708380327454460e-01,1.000350904840564104e+00,9.997882573904848247e-01,9.998115267479702473e-01
1.513561248436207185e+06,9.989975084285439566e-01,9.991664078179837150e-01,9.990318679817375980e-01,1.000279451570501354e+00,9.998589321154048859e-01,1.000387864923961923e+00,1.001657440074007255e+00,9.986578381086100853e-01
1.584893192461110884e+06,1.000781668278960979e+00,9.999371343615178764e-01,9.987901688357567753e-01,1.000035254830369036e+00,9.996162172073650432e-01,1.001100585204406146e+00,9.988411860823905863e-01,1.000066291719005074e+00
1.659586907437563175e+06,1.001097845706750311e+00,1.001104269576462036e+00,9.997099999387522029e-01,9.990439284363836769e-01,1.000830846312539713e+00,9.983932814945067902e-01,1.002542087612631638e+00,1.001166514501261817e+00
1.737800828749376349e+06,1.002411911844409476e+00,1.001596176498501523e+00,9.989134301119136916e-01,9.997347511883828419e-01,1.000662187456012875e+00,9.992011096566063566e-01,1.000002889784558535e+00,1.000030151790596067e+00
1.819700858609982533e+06,9.990275198886252594e-01,1.001069741774772037e+00,9.996934363554085268e-01,9.980987392116261736e-01,9.999793216443965127e-01,1.003574457409372123e+00,9.991975185266862569e-01,9.998719105141921082e-01
1.905460717963244300e+06,1.000811670714883750e+00,9.986884315276695068e-01,9.992379554918511264e-01,9.997841674031071602e-01,9.988387871137237584e-01,9.998925505349302023e-01,1.001091508619835091e+00,1.001464625929019636e+00
1.995262314968882827e+06,9.997911518464760450e-01,1.001233941401117100e+00,9.979535497034420777e-01,9.989093560525299509e-01,1.000189606422345667e+00,9.995030560024724675e-01,9.978089885022113359e-01,1.001388432264859851e+00
2.089296130854040850e+06,9.998090117077435002e-01,9.984619301725026208e-01,9.985752792103479436e-01,9.995682107875472067e-01,9.983669787576456844e-01,1.000210514513272031e+00,9.995061072732319696e-01,9.993207938621917474e-01
2.187761623949551955e+06,1.001069980851335028e+00,9.992705510376539424e-01,1.000566986247027890e+00,9.996000818959064338e-01,9.997047875412877760e-01,1.001504540355930395e+00,1.002391248868959917e+00,9.981482246476163223e-01
2.290867652767769992e+06,1.001683413561216485e+00,1.000069327227885774e+00,1.001992110474668962e+00,1.002173357755659966e+00,1.000069368225989797e+00,1.001361946722249208e+00,1.000788581296758739e+00,1.000122140922510283e+00
2.398832919019494671e+06,1.000089041724591565e+00,9.996410438042944158e-01,9.983573948381141427e-01,1.000867236594308540e+00,1.000577739842999136e+00,9.991924408146380943e-01,9.997852790149319713e-01,9.996662125664895759e-01
2.511886431509582326e+06,1.000652888679531616e+00,9.993762682576255996e-01,9.996768592990471491e-01,1.002163861931408384e+00,1.001835909521636259e+00,9.983048275115283809e-01,9.998934781726557253e-01,9.996305163937965199e-01
2.630267991895381361e+06,1.001464204791717716e+00,1.000433023463880522e+00,9.987688378665496858e-01,9.988817570853302241e-01,9.979085319343136140e-01,9.967492803779726129e-01,1.000807436157632901e+00,1.000537303867424122e+00
2.754228703338163439e+06,1.000680545348253014e+00,9.991953527966010995e-01,9.991947597587981234e-01,1.001585579158598360e+00,9.994025514959673506e-01,9.991248999862943903e-01,1.002574459217134839e+00,9.999369217580227343e-01
2.884031503126611467e+06,1.000759268928260948e+00,9.991323459261770568e-01,9.999282280754732133e-01,9.996404656573976144e-01,9.995877018912242562e-01,1.000437671235277381e+00,9.995499465642273540e-01,9.989028623694539144e-01
3.019951720402019098e+06,9.980030324916943085e-01,1.001776553058564279e+00,1.000005678492941419e+00,9.977939560738745550e-01,1.000044558447135135e+00,9.951119196337282480e-01,9.984079213813396025e-01,1.002103578231432479e+00
3.162277660168379545e+06,1.000486079100935788e+00,9.991061503626879059e-01,1.000578122172955498e+00,1.000230674043103285e+00,1.001658016129605144e+00,1.002913190741546501e+00,9.994364914811146861e-01,9.989371513164664318e-01
3.311311214825907722e+06,1.000714331995702366e+00,9.991513126156701396e-01,1.000301963706487607e+00,1.001209601122555526e+00,9.998887599203207799e-01,9.980804204709509131e-01,9.989125227685814457e-01,1.000638190942218175e+00
3.467368504525309429e+06,9.990143853538431262e-01,1.000456599843520866e+00,9.995701707212697462e-01,1.000378132691698063e+00,1.000017169313841769e+00,9.986647637986865167e-01,1.000731012942694731e+00,1.000111753902809708e+00
3.630780547701017465e+06,9.998511938998997373e-01,9.991275204561244072e-01,9.991918195045652595e-01,1.000469585430336705e+00,9.998814913846472141e-01,9.972406915671960803e-01,9.992390128872035149e-01,9.999041800978379912e-01
3.801893963205612730e+06,1.000118263236684513e+00,9.995698253227476293e-01,1.000239315458060885e+00,9.981220904701839647e-01,1.000383038775104261e+00,1.000067967393376556e+00,1.000341315561382949e+00,9.999458134477321458e-01
3.981071705534969456e+06,9.993783849003602393e-01,1.001441728381890606e+00,1.000765692242775895e+00,1.000536215613530677e+00,9.995563856619928966e-01,1.002454844577779225e+00,9.972362214770157385e-01,9.991495781031392021e-01
4.168693834703346714e+06,9.990775322852544216e-01,1.000900286490699065e+00,9.968823729319057358e-01,9.984967159555724336e-01,1.000059711675635565e+00,1.000787600762405694e+00,9.984334355145938478e-01,1.000639278013708777e+00
4.365158322401665151e+06,1.000631491811529106e+00,1.000069638945079165e+00,1.000796175531471821e+00,1.001403720427761934e+00,1.000061554236198136e+00,9.993508860071150801e-01,1.000061250985434080e+00,1.000655636789393954e+00
4.570881896148751490e+06,1.001384362694598629e+00,1.001457783499097420e+00,1.001590104591169705e+00,1.002123688862589734e+00,1.001109815873603370e+00,9.991627067717344657e-01,9.995279939347555542e-01,1.000881251594589294e+00
4.786300923226380721e+06,9.995485088256659267e-01,9.996389277936299500e-01,1.002192046023653749e+00,1.000653111148937846e+00,1.000246882093877909e+00,1.001876886295397728e+00,1.000074928620332315e+00,1.000128439372850009e+00
5.011872336272714660e+06,1.001300234297875624e+00,1.000454871193423134e+00,1.002039062959876325e+00,1.003729176575965054e+00,1.000155126136756278e+00,9.991321265770620741e-01,1.000245123361476418e+00,1.000541057319472182e+00
5.248074602497734129e+06,9.984565809488528121e-01,1.000313476951080194e+00,9.986998563546851670e-01,1.000326431216776779e+00,1.000334376499938172e+00,1.001305996402804377e+00,1.001202376096562485e+00,1.000329494184337698e+00
5.495408738576248288e+06,9.993693635550318088e-01,9.986629549455873223e-01,1.000469452814009452e+00,1.000468689053299221e+00,1.001633440162353450e+00,9.991533180873519715e-01,1.000748179229631107e+00,9.984228266418658793e-01
5.754399373371566646e+06,1.000546996920265830e+00,1.002007009588235853e+00,9.980661856142268862e-01,1.000667758381073913e+00,1.001036922635852644e+00,9.995392415842045963e-01,1.000385531358334079e+00,1.001753559703034036e+00
6.025595860743568279e+06,1.000539182055362630e+00,1.000607792294121223e+00,1.000912859678401823e+00,1.001040396652261188e+00,1.000231974754369979e+00,9.989489010207182051e-01,9.995562586055648513e-01,9.981430487232856308e-01
6.309573444801942445e+06,1.001027638641124540e+00,1.001457217506510400e+00,1.001013404215288949e+00,1.004204234088791337e+00,1.000037485604641896e+00,1.001499939419402629e+00,1.000503120942606960e+00,1.000353744657332067e+00
6.606934480075964704e+06,1.000269779496121503e+00,1.001012551871009792e+00,9.986656267113861452e-01,9.983846956631043934e-01,1.000811642985439009e+00,1.002252067899308097e+00,1.000568465439445998e+00,9.980150290685716463e-01
6.918309709189362824e+06,1.000008502202683669e+00,1.000696095702427124e+00,1.000735811688152177e+00,9.986834164936785330e-01,1.000341814854811551e+00,1.001203450466198630e+00,1.001038707612978973e+00,9.991133336056975400e-01
7.244359600749891251e+06,1.001029374653227721e+00,9.992316834732186681e-01,9.996734945318892507e-01,9.993118674352133857e-01,9.994379955003179772e-01,1.000401111943560073e+00,9.989183224057117672e-01,9.972960660603010785e-01
7.585775750291851349e+06,9.975530474748228738e-01,9.983974836713727097e-01,9.999814401275047837e-01,9.988981604788509383e-01,1.000045209383441547e+00,9.987054391761283068e-01,1.000042887506654932e+00,1.001926707407919226e+00
7.943282347242821939e+06,9.999956334214957776e-01,1.001441418622838864e+00,1.000122245642549146e+00,1.000397320030716575e+00,9.992319842889503256e-01,1.001570093046239673e+00,9.984739305614428462e-01,1.000177813558058793e+00
8.317637711026708595e+06,1.000180259014819439e+00,9.980192098756340835e-01,9.999418673287121528e-01,1.001311390651852928e+00,1.000942456910233869e+00,9.989282140830607615e-01,9.996154223409123851e-01,1.000079191706547688e+00
8.709635899560796097e+06,9.998485679804083315e-01,1.001088642423364483e+00,1.001439294864803209e+00,9.980489835786763297e-01,9.985325651462803043e-01,9.984068667450550771e-01,1.002471516154350484e+00,1.001942917333661143e+00
9.120108393559115008e+06,9.978473935414332585e-01,9.999465993506756467e-01,1.002445981743884440e+00,9.996802824330891513e-01,1.000601178215642095e+00,1.000115040617357787e+00,9.986591217608474791e-01,1.002451081811868594e+00
9.549925860214369372e+06,1.001321713690458637e+00,9.998465870800731237e-01,9.979623753911364137e-01,9.984749382935386164e-01,9.999534581573997771e-01,9.996569383478919324e-01,1.001438152198605325e+00,9.997423946891129676e-01
1.000000000000000000e+07,1.000921704258857847e+00,9.992530873445788497e-01,1.000027720099014861e+00,9.996089375768502094e-01,1.000404196986799832e+00,9.982096778375639801e-01,9.986927896184715214e-01,9.986100878670289838e-01
1.047128548050898500e+07,1.001238162916509022e+00,1.001132242549804596e+00,9.980401671020138199e-01,1.000737708209687549e+00,1.000543472297990455e+00,9.992778790227152541e-01,9.997421393295981007e-01,1.000958601487040189e+00
1.096478196143182926e+07,1.000025859532116090e+00,1.001235499025195930e+00,1.000798760061131221e+00,9.946834691655388472e-01,9.994706440894246535e-01,1.000502221077183895e+00,9.983010321527432396e-01,9.993224800828612864e-01
1.148153621496884152e+07,1.002171981980463977e+00,9.994750511838647045e-01,9.992150117113798302e-01,1.003165423896903219e+00,1.000815132570356925e+00,9.991724279358117355e-01,9.991061988370255609e-01,9.994371121025651394e-01
1.202264434617413022e+07,9.996027319820934842e-01,1.000130858655089883e+00,9.987601137377685179e-01,9.990009574587037644e-01,9.976178745017600935e-01,1.001824726981525693e+00,9.988813091114419063e-01,9.965562466731979763e-01
1.258925411794166267e+07,1.001922282005478726e+00,9.996374409336643563e-01,9.975095056667243609e-01,1.002376702618923421e+00,1.001157830887290157e+00,9.979841319723062876e-01,9.960180312861810492e-01,9.996222340321806454e-01
1.318256738556404784e+07,1.000919152609620166e+00,9.978049324749296289e-01,1.000338670370878535e+00,9.998253016429828888e-01,9.996962433791708458e-01,1.001289539797128425e+00,9.994686416877560653e-01,1.000093558583940556e+00
1.380384264602886699e+07,1.001525629973337050e+00,1.000356442911557231e+00,1.000123538115797350e+00,9.988180847359338088e-01,1.000251563553869127e+00,9.995331372690137162e-01,9.971118364688593694e-01,1.003356135282438943e+00
1.445439770745928027e+07,9.984196144628344483e-01,1.000262031911893779e+00,1.001469337967526352e+00,9.990499985168493913e-01,9.996309582179114805e-01,1.003120344767095995e+00,9.968583099466588049e-01,9.999830861283478534e-01
1.513561248436207138e+07,1.000698904445302295e+00,1.000439325768683885e+00,9.993794021687608664e-01,9.991876697362626070e-01,9.988108925114154157e-01,1.001442609104211678e+00,1.001821538086986596e+00,9.972662852149595247e-01
1.584893192461110838e+07,1.000540367508950590e+00,9.993867900764001888e-01,9.991187866850999022e-01,1.000470789368779867e+00,9.998889315929136989e-01,9.977294827221129259e-01,9.985524582296575469e-01,9.993979011914437827e-01
1.659586907437563129e+07,9.982260716879416407e-01,1.000076034942287251e+00,1.001524972635144284e+00,9.995301364364463925e-01,9.996838177597106023e-01,1.001740013871245560e+00,9.991371113044913432e-01,9.983537705896493586e-01
1.737800828749376163e+07,9.990946152771106314e-01,9.994900980404165525e-01,9.996651313795078542e-01,9.980077082000461397e-01,1.000151849821824923e+00,1.000294683574859622e+00,1.000509910973734318e+00,9.994872704813754227e-01
1.819700858609982580e+07,9.990111306169777716e-01,1.000585254789681189e+00,9.998145660024042591e-01,9.987920146568384228e-01,9.993042532348570539e-01,1.001850841885898014e+00,9.997579032917843778e-01,9.996942787495531890e-01
1.905460717963244393e+07,9.989235639373604814e-01,1.000033318143864314e+00,1.001883234133390754e+00,9.982959102711287391e-01,9.999465841107992858e-01,9.999286121726502774e-01,9.978095367559881579e-01,9.996771055044164633e-01
1.995262314968882874e+07,1.001252390814237447e+00,9.997488514726005082e-01,9.990063104637344482e-01,9.991479108175567170e-01,9.996939048329303024e-01,9.993550545446244771e-01,1.000732942631216593e+00,9.997650560103981121e-01
2.089296130854040757e+07,1.000007013371824405e+00,9.992013025746386834e-01,1.000243799487669838e+00,9.996619459854292344e-01,1.000252055725715961e+00,1.001709276497228851e+00,9.998408009954915521e-01,9.986965940469963998e-01
2.187761623949551955e+07,9.981588234115194025e-01,1.000545415656146409e+00,1.000510289034238776e+00,9.993569584662556071e-01,9.994143220627824675e-01,9.995746122086153207e-01,1.001220619980468740e+00,1.001504787797859786e+00
2.290867652767769992e+07,9.980155672823323165e-01,9.989521971936727862e-01,9.989093519921430353e-01,9.997021217332913157e-01,1.001048013198998943e+00,1.000635350671391421e+00,9.992546195825137145e-01,1.000321629529989043e+00
2.398832919019494951e+07,1.000007320228544216e+00,1.000144361542186111e+00,9.998409845648137395e-01,1.000413748006905301e+00,9.996647558114408749e-01,1.001324090728843430e+00,1.000223729438300735e+00,1.000221667398387249e+00
2.511886431509582326e+07,1.000598487484882781e+00,9.997561959168475010e-01,1.001555520971127766e+00,1.000878051124753920e+00,1.000662080581931068e+00,1.001597157827954776e+00,1.000248148930418690e+00,9.994523142070093069e-01
2.630267991895381361e+07,9.981209134062299926e-01,1.001982186239659622e+00,9.977865465534986322e-01,1.000376767230037878e+00,9.988872139360566171e-01,1.002231558743049034e+00,1.002937159043984838e+00,1.001759226008547277e+00
2.754228703338163346e+07,9.991250454474920328e-01,1.000083671959500542e+00,1.001432056152546046e+00,1.000844821284517572e+00,9.982914867389816038e-01,9.998295298996427993e-01,9.969417700611693522e-01,9.994647298593355433e-01
2.884031503126611561e+07,1.002122809088603850e+00,9.990956981165710626e-01,1.000944449037446393e+00,9.999797957523559599e-01,1.000790901950183054e+00,1.001400068659733522e+00,9.970079068375937714e-01,1.000702344632999674e+00
3.019951720402019098e+07,1.000875807168482678e+00,1.000926050377608734e+00,1.001944360227482900e+00,9.984761363697621794e-01,1.001436014609591307e+00,9.989305693853509638e-01,1.001625847481225184e+00,1.001285572276944480e+00
3.162277660168379173e+07,1.000813080835242896e+00,9.984269943246057988e-01,9.995399375508887685e-01,1.001640901200500755e+00,1.000446532878318751e+00,1.002914290760960503e+00,1.002331904598928736e+00,1.001464131807456193e+00
3.311311214825907722e+07,9.960615180943295233e-01,9.976917329971303205e-01,1.000502667681144153e+00,1.000877259568825339e+00,9.991707488607792786e-01,9.990449669796733767e-01,1.001719792103583195e+00,9.974166301106099919e-01
3.467368504525309801e+07,9.992809423702292415e-01,1.000653177728214605e+00,9.999717400622494257e-01,9.992302405224816608e-01,1.000005357724302879e+00,9.988036195189221589e-01,9.987653514549361677e-01,1.001602898793166885e+00
3.630780547701017559e+07,9.996914738024637037e-01,1.000294861987420125e+00,1.000509568371740432e+00,1.001447344801176031e+00,9.997794387492336954e-01,1.001265101500254717e+00,9.991726264022374737e-01,9.986134063868226107e-01
3.801893963205612451e+07,9.977831274655214466e-01,9.990393918752098479e-01,1.001243482881101432e+00,1.001278253139973984e+00,9.993971483935620848e-01,1.001479149334262742e+00,1.000719971645056550e+00,9.969858617013921398e-01
3.981071705534969270e+07,9.994497918163983696e-01,1.000376233008473337e+00,9.998424763247797387e-01,1.001968914937134469e+00,1.000159800578031222e+00,9.956997691741509282e-01,1.001114737121207465e+00,1.001643791715175480e+00
4.168693834703346342e+07,1.000506726311352068e+00,9.997795561558887600e-01,9.979902075381041904e-01,1.000586085601083752e+00,1.001105185283913013e+00,9.991895215391993768e-01,1.003125398702833460e+00,9.993509049603706007e-01
4.365158322401665151e+07,9.988657991024042504e-01,1.000486695155750949e+00,1.000531402304492667e+00,1.001468286074015168e+00,9.984622002112454320e-01,9.999831385729480715e-01,9.992086774527954018e-01,1.004187224057808692e+00
4.570881896148751676e+07,1.000578990423692805e+00,1.000165408506740405e+00,9.987272432868279370e-01,9.990391054577674179e-01,1.000530385108083342e+00,1.000112101386978924e+00,9.990679300119064132e-01,1.002898948375262167e+00
4.786300923226380348e+07,1.000179953004826094e+00,1.001877244311376147e+00,9.992441401611127372e-01,1.000056275882562851e+00,1.001037002800372777e+00,1.000035622536963098e+00,1.001083657567810814e+00,1.000085808034310242e+00
5.011872336272714287e+07,1.000974917029983313e+00,9.995345900248778781e-01,9.995236764423799380e-01,1.000183915896917242e+00,1.000105807910012468e+00,9.990538080027129286e-01,1.002828299390517319e+00,1.000660434749668593e+00
5.248074602497733384e+07,9.999548538236322504e-01,1.001383969988812517e+00,1.000597046570378401e+00,1.000763053832117055e+00,9.993967719253814552e-01,9.982223625067803141e-01,1.001780383298090493e+00,9.984527818816275602e-01
5.495408738576248288e+07,1.001873300429085623e+00,9.991274993809859950e-01,9.996593779283355907e-01,9.988875242836822155e-01,1.000766879240193807e+00,9.983735548787935343e-01,1.003079629928407934e+00,1.002886625865891501e+00
5.754399373371566832e+07,1.001173455424501757e+00,1.001243903519495770e+00,1.000145693873681241e+00,1.003351595775590521e+00,1.000221378118396176e+00,1.001749228286616278e+00,1.001294168099273962e+00,1.001324746166790236e+00
6.025595860743568838e+07,9.983387575598732244e-01,9.985461714206215200e-01,9.996048267293341505e-01,9.987732678878633585e-01,9.995768671403335581e-01,9.976077592618283196e-01,9.992962974513861507e-01,9.996659073378315608e-01
6.309573444801943004e+07,1.001720663759917640e+00,1.000774374654213483e+00,9.998592432336030900e-01,9.981008827808608430e-01,9.989494939109694327e-01,1.000762241608269099e+00,9.979810569243446894e-01,9.994215996084682141e-01
6.606934480075964332e+07,9.987326006249618304e-01,9.987174336863563484e-01,1.000466906578080239e+00,9.987391138910863830e-01,1.001493111891496257e+00,9.989145921948461293e-01,1.001687200190904514e+00,9.983213756214884826e-01
6.918309709189362824e+07,9.986465736598968412e-01,9.983671116918959587e-01,9.994871004964945849e-01,9.988435543257394578e-01,9.979719344180391083e-01,1.001394258433785378e+00,9.999528526600405254e-01,1.002082927663303646e+00
7.244359600749890506e+07,1.000433445723428738e+00,9.999930814438137139e-01,1.000440950321537903e+00,9.991330783163003826e-01,9.992348898285252634e-01,1.003259213357889701e+00,1.000823892019106820e+00,9.984053023624527290e-01
7.585775750291851163e+07,1.000139078937883674e+00,1.001274354829245761e+00,1.000017364041606349e+00,1.000871902786648615e+00,9.998381873551246413e-01,1.001153189413831468e+00,1.000031002565890059e+00,1.001078157925524570e+00
7.943282347242821753e+07,9.989781586262659330e-01,9.984225965724288221e-01,1.000382363260765350e+00,9.992874860977460916e-01,1.001505134578613898e+00,9.981871689618139198e-01,1.000605479388866570e+00,9.991541449687709742e-01
8.317637711026708782e+07,9.984654078208592409e-01,9.993429381518089683e-01,1.002008886195822734e+00,9.992260634160362587e-01,9.992708767141463833e-01,1.000528718453128851e+00,1.001740482854815317e+00,9.996799534266292975e-01
8.709635899560795724e+07,1.000342449460257521e+00,1.001758434855180901e+00,1.000102712234335334e+00,1.000886728572064621e+00,1.000543341546123344e+00,1.000137942636381894e+00,9.997226309140652134e-01,9.993006517380690346e-01
9.120108393559114635e+07,1.000042972688478748e+00,9.989016897973308495e-01,9.999201781779853970e-01,9.990841210265408723e-01,1.001492529885419813e+00,9.990586947501401971e-01,9.996608012199129645e-01,9.990552736354351149e-01
9.549925860214368999e+07,9.994374422223994969e-01,1.000373722758624906e+00,1.002327825580644705e+00,9.997868946160277659e-01,9.994330278089570418e-01,1.001607320008408131e+00,1.001675978660691912e+00,9.989170889469407566e-01
1.000000000000000000e+08,9.987141094671693198e-01,9.990873730198336355e-01,1.000504766279128210e+00,9.986397344170145907e-01,9.993870419319075271e-01,9.965105446653441668e-01,1.000975606614554314e+00,9.985990613633419777e-01


==> anc/fig8d_inset_L_Pbar.csv <==
1.200000000000000000e+01,6.317910020621805844e-02
1.600000000000000000e+01,4.519719269384957910e-02
2.000000000000000000e+01,3.559588110167723890e-02
2.400000000000000000e+01,2.972978315427086959e-02
2.800000000000000000e+01,2.592705130374080985e-02
3.200000000000000000e+01,2.309234129893176710e-02
3.600000000000000000e+01,2.097413554669671359e-02
4.000000000000000000e+01,1.936478047526820484e-02


==> anc/fig8d_t-unscaled_transprob-scaled.csv <==
1.047128548050899575e-02,-1.829369747712707439e-01,-2.757920586343039493e-01,-3.783252016971310194e-01,-4.895157691396559430e-01,-6.047314601837293635e-01,-7.334094896689228316e-01,-8.720699612646135579e-01,-1.018350738963338831e+00
1.096478196143185063e-02,-1.829369746601282043e-01,-2.757920584667477026e-01,-3.783252014672813801e-01,-4.895157688422528963e-01,-6.047314598163279209e-01,-7.334094892233435914e-01,-8.720699607347920379e-01,-1.018350738344645290e+00
1.148153621496882971e-02,-1.829369745136317227e-01,-2.757920582458927017e-01,-3.783252011643178370e-01,-4.895157684502476347e-01,-6.047314593320578524e-01,-7.334094886360279508e-01,-8.720699600364372195e-01,-1.018350737529148509e+00
1.202264434617413176e-02,-1.829369743205378207e-01,-2.757920579547882833e-01,-3.783252007649878235e-01,-4.895157679335536693e-01,-6.047314586937516667e-01,-7.334094878618995228e-01,-8.720699591159504216e-01,-1.018350736454259442e+00
1.258925411794167490e-02,-1.829369740660280186e-01,-2.757920575710946509e-01,-3.783252002386461865e-01,-4.895157672525191073e-01,-6.047314578524247697e-01,-7.334094868415506063e-01,-8.720699579026920389e-01,-1.018350735037489185e+00
1.318256738556407466e-02,-1.829369737305731047e-01,-2.757920570653698555e-01,-3.783251995449052330e-01,-4.895157663548860283e-01,-6.047314567435195798e-01,-7.334094854966864974e-01,-8.720699563035652080e-01,-1.018350733170124922e+00
1.380384264602885214e-02,-1.829369732884359445e-01,-2.757920563988131013e-01,-3.783251986305390391e-01,-4.895157651717855218e-01,-6.047314552819575972e-01,-7.334094837241255105e-01,-8.720699541958805145e-01,-1.018350730708897478e+00
1.445439770745927249e-02,-1.829369727056991413e-01,-2.757920555202913460e-01,-3.783251974254044914e-01,-4.895157636124591316e-01,-6.047314533556192861e-01,-7.334094813878904162e-01,-8.720699514179524048e-01,-1.018350727464999883e+00
1.513561248436207964e-02,-1.829369719376663650e-01,-2.757920543624213239e-01,-3.783251958370670853e-01,-4.895157615573056953e-01,-6.047314508167533909e-01,-7.334094783087909963e-01,-8.720699477567129820e-01,-1.018350723189624274e+00
1.584893192461113431e-02,-1.829369709254390075e-01,-2.757920528364086743e-01,-3.783251937437210888e-01,-4.895157588487203948e-01,-6.047314474706605436e-01,-7.334094742506982456e-01,-8.720699429313903961e-01,-1.018350717554902252e+00
1.659586907437560557e-02,-1.829369695914059013e-01,-2.757920508252487135e-01,-3.783251909848623917e-01,-4.895157552790265210e-01,-6.047314430607843017e-01,-7.334094689024646119e-01,-8.720699365720113727e-01,-1.018350710128801184e+00
1.737800828749375484e-02,-1.829369678333026550e-01,-2.757920481747696551e-01,-3.783251873490024453e-01,-4.895157505745785786e-01,-6.047314372490726342e-01,-7.334094618541054933e-01,-8.720699281910793133e-01,-1.018350700342051329e+00
1.819700858609983596e-02,-1.829369655163863573e-01,-2.757920446818361571e-01,-3.783251825574855398e-01,-4.895157443748232029e-01,-6.047314295901109471e-01,-7.334094525654284435e-01,-8.720699171462727994e-01,-1.018350687444588454e+00
1.905460717963247327e-02,-1.829369624631291269e-01,-2.757920400788110848e-01,-3.783251762431746879e-01,-4.895157362047208305e-01,-6.047314194970523360e-01,-7.334094403247141125e-01,-8.720699025913148938e-01,-1.018350670448180617e+00
1.995262314968879874e-02,-1.829369584396453308e-01,-2.757920340130937120e-01,-3.783251679223819108e-01,-4.895157254384260859e-01,-6.047314061967505872e-01,-7.334094241943019954e-01,-8.720698834112708964e-01,-1.018350648050873941e+00
2.089296130854039618e-02,-1.829369531378180758e-01,-2.757920260201739415e-01,-3.783251569579056395e-01,-4.895157112514623710e-01,-6.047313886706768837e-01,-7.334094029389351954e-01,-8.720698581373468317e-01,-1.018350618537498198e+00
2.187761623949553008e-02,-1.829369461517657003e-01,-2.757920154881537966e-01,-3.783251425103619225e-01,-4.895156925577480167e-01,-6.047313655771265895e-01,-7.334093749314137822e-01,-8.720698248347058534e-01,-1.018350579648665821e+00
2.290867652767772378e-02,-1.829369369468586137e-01,-2.757920016110380623e-01,-3.783251234741104585e-01,-4.895156679266919331e-01,-6.047313351488001754e-01,-7.334093380283830399e-01,-8.720697809547724999e-01,-1.018350528408302091e+00
2.398832919019489723e-02,-1.829369248189342267e-01,-2.757919833272473586e-01,-3.783250983929090094e-01,-4.895156354740577975e-01,-6.047312950579836199e-01,-7.334092894068245938e-01,-8.720697231408129912e-01,-1.018350460896612519e+00
2.511886431509579437e-02,-1.829369088406156418e-01,-2.757919592386903762e-01,-3.783250653488989812e-01,-4.895155927183220679e-01,-6.047312422390969111e-01,-7.334092253488481150e-01,-8.720696469720397026e-01,-1.018350371951263655e+00
2.630267991895381477e-02,-1.829368877906678015e-01,-2.757919275042620133e-01,-3.783250218165111756e-01,-4.895155363916428026e-01,-6.047311726551738431e-01,-7.334091409584795329e-01,-8.720695466268570950e-01,-1.018350254774140540e+00
2.754228703338166065e-02,-1.829368600610460638e-01,-2.757918856997130241e-01,-3.783249644702396108e-01,-4.895154621911361748e-01,-6.047310809906000229e-01,-7.334090297890188959e-01,-8.720694144397707070e-01,-1.018350100413931258e+00
2.884031503126605750e-02,-1.829368235346157112e-01,-2.757918306333030367e-01,-3.783248889317619157e-01,-4.895153644516757607e-01,-6.047309602469019829e-01,-7.334088833528195073e-01,-8.720692403184876484e-01,-1.018349897085452094e+00
3.019951720402016052e-02,-1.829367754243204913e-01,-2.757917581033355048e-01,-3.783247894373361619e-01,-4.895152357155344580e-01,-6.047308012111037856e-01,-7.334086904765177994e-01,-8.720690109772533116e-01,-1.018349629274379664e+00
3.162277660168379134e-02,-1.829367120616929299e-01,-2.757916625793216947e-01,-3.783246584004358315e-01,-4.895150661664767200e-01,-6.047305917566284661e-01,-7.334084364531774369e-01,-8.720687089287061378e-01,-1.018349276560000183e+00
3.311311214825911342e-02,-1.829366286188174318e-01,-2.757915367828210340e-01,-3.783244858367648122e-01,-4.895148428857820089e-01,-6.047303159242258808e-01,-7.334081019276513791e-01,-8.720683111585193492e-01,-1.018348812067530140e+00
3.467368504525316503e-02,-1.829365187429040362e-01,-2.757913711365347909e-01,-3.783242586085519554e-01,-4.895145488744333528e-01,-6.047299527140305164e-01,-7.334076614316078491e-01,-8.720677873834747906e-01,-1.018348200433995654e+00
3.630780547701013827e-02,-1.829363740761454638e-01,-2.757911530404579814e-01,-3.783239594316119003e-01,-4.895141617683475554e-01,-6.047294744984211823e-01,-7.334070814586680642e-01,-8.720670977627137388e-01,-1.018347395135560385e+00
3.801893963205612431e-02,-1.829361836250469886e-01,-2.757908659211015245e-01,-3.783235655711189582e-01,-4.895136521508290928e-01,-6.047288449373124930e-01,-7.334063179361034468e-01,-8.720661898914691124e-01,-1.018346334976977685e+00
3.981071705534973415e-02,-1.829359329323308747e-01,-2.757904879830826994e-01,-3.783230471291093022e-01,-4.895129813367575800e-01,-6.047280162408578130e-01,-7.334053129050802644e-01,-8.720649948537331220e-01,-1.018344939482115796e+00
4.168693834703354750e-02,-1.829356029900329472e-01,-2.757899905705474830e-01,-3.783223647967771663e-01,-4.895120984642677420e-01,-6.047269255766697382e-01,-7.334039901633889746e-01,-8.720634220412818438e-01,-1.018343102843904946e+00
4.365158322401661156e-02,-1.829351688135117393e-01,-2.757893360173984676e-01,-3.783214669055532942e-01,-4.895109366791180472e-01,-6.047254903562073736e-01,-7.334022495488419224e-01,-8.720613523564081371e-01,-1.018340685986866667e+00
4.570881896148751983e-02,-1.829345975714591344e-01,-2.757884748281689835e-01,-3.783202855600171777e-01,-4.895094081310333856e-01,-6.047236020535542433e-01,-7.333999594427773605e-01,-8.720586292983106835e-01,-1.018337506158285555e+00
4.786300923226385201e-02,-1.829338461349267198e-01,-2.757873419830326189e-01,-3.783187315693719577e-01,-4.895073974154968144e-01,-6.047211181038142369e-01,-7.333969469445492662e-01,-8.720550472802209852e-01,-1.018333323285589120e+00
5.011872336272722023e-02,-1.829328578666803151e-01,-2.757858520975662309e-01,-3.783166878079763373e-01,-4.895047529828785438e-01,-6.047178512905058145e-01,-7.333929850007124829e-01,-8.720503363255928120e-01,-1.018327822105379754e+00
5.248074602497725810e-02,-1.829315584180380982e-01,-2.757838930862462345e-01,-3.783140005234436609e-01,-4.895012758918974582e-01,-6.047135558523515364e-01,-7.333877755555365807e-01,-8.720441420335762750e-01,-1.018320588768183654e+00
5.495408738576245539e-02,-1.829298502301387741e-01,-2.757813178728119596e-01,-3.783104679656412173e-01,-4.894967050965575717e-01,-6.047079093078090439e-01,-7.333809275080571677e-01,-8.720359993693868050e-01,-1.018311080232220167e+00
5.754399373371569398e-02,-1.829276053457149220e-01,-2.757779335536429954e-01,-3.783058255220241306e-01,-4.894906982125794004e-01,-6.047004886953654124e-01,-7.333719278966467359e-01,-8.720252984021249487e-01,-1.018298584253805261e+00
6.025595860743578058e-02,-1.829246560200663008e-01,-2.757734872433428852e-01,-3.782997263020302925e-01,-4.894828063952973429e-01,-6.046907395396845519e-01,-7.333601042616035848e-01,-8.720112395532174654e-01,-1.018282167128764071e+00
6.309573444801933051e-02,-1.829207824686280570e-01,-2.757676476036389213e-01,-3.782917158004256430e-01,-4.894724415562056730e-01,-6.046779353536826385e-01,-7.333445755298478863e-01,-8.719927751976518371e-01,-1.018260605497281590e+00
6.606934480075957183e-02,-1.829156968939807393e-01,-2.757599807634255051e-01,-3.782811988672335479e-01,-4.894588336248446026e-01,-6.046611248436696284e-01,-7.333241879860779022e-01,-8.719685335331155418e-01,-1.018232297442029255e+00
6.918309709189363055e-02,-1.829090226856602830e-01,-2.757499189616806623e-01,-3.782673966960498624e-01,-4.894409748952612271e-01,-6.046390631602465149e-01,-7.332974318948419779e-01,-8.719367194433512713e-01,-1.018195146721162514e+00
7.244359600749898653e-02,-1.829002673671599466e-01,-2.757367197641498180e-01,-3.782492908830681899e-01,-4.894175476429619143e-01,-6.046101224836066823e-01,-7.332623330596804712e-01,-8.718949855622265543e-01,-1.018146412203001283e+00
7.585775750291835762e-02,-1.828887874581054118e-01,-2.757194130920462838e-01,-3.782255507689119556e-01,-4.893868301110548269e-01,-6.045721758889833763e-01,-7.332163119768116966e-01,-8.718402648087019147e-01,-1.018082512308025489e+00
7.943282347242813790e-02,-1.828737429037687601e-01,-2.756967325234495059e-01,-3.781944392089691132e-01,-4.893465745844192694e-01,-6.045224467336094420e-01,-7.331560011738144089e-01,-8.717685532054155750e-01,-1.017998771394053259e+00
8.317637711026708291e-02,-1.828540380722729619e-01,-2.756670263455247571e-01,-3.781536905704331875e-01,-4.892938495271363375e-01,-6.044573136529612922e-01,-7.330770087119019562e-01,-8.716746286884725636e-01,-1.017889091394369894e+00
8.709635899560805306e-02,-1.828282455002957496e-01,-2.756281426002961110e-01,-3.781003530600828277e-01,-4.892248355662178749e-01,-6.043720585464332773e-01,-7.329736125466261853e-01,-8.715516877121642914e-01,-1.017745527459707588e+00
9.120108393559096804e-02,-1.827945075435553068e-01,-2.755772808223512782e-01,-3.780305853690300033e-01,-4.891345623642919804e-01,-6.042605415479880282e-01,-7.328383663370642287e-01,-8.713908765725146832e-01,-1.017557740656385157e+00
9.549925860214358853e-02,-1.827504098160627477e-01,-2.755108012490454783e-01,-3.779393949908593786e-01,-4.890165700209739841e-01,-6.041147827745524390e-01,-7.326615921964849676e-01,-8.711806883142551028e-01,-1.017312293696917447e+00
1.000000000000000056e-01,-1.826928187343155041e-01,-2.754239799205684402e-01,-3.778203023291921703e-01,-4.888624744495974617e-01,-6.039244254664964950e-01,-7.324307295972012355e-01,-8.709061886201256986e-01,-1.016991746960991261e+00
1.047128548050899610e-01,-1.826176735681485919e-01,-2.753106952015962894e-01,-3.776649107541973360e-01,-4.886614110562160218e-01,-6.036760488118843027e-01,-7.321295019743345733e-01,-8.705480249664049319e-01,-1.016573501420175329e+00
1.096478196143185063e-01,-1.825197210873947262e-01,-2.751630277706568761e-01,-3.774623579888239933e-01,-4.883993248639345031e-01,-6.033522911098644359e-01,-7.317368533120710561e-01,-8.700811623201700762e-01,-1.016028322224042491e+00
1.148153621496882937e-01,-1.823921781363742611e-01,-2.749707519678351586e-01,-3.771986185088468391e-01,-4.880580678538269379e-01,-6.029307348258379218e-01,-7.312255959564427643e-01,-8.694732755321223916e-01,-1.015318461381670145e+00
1.202264434617413141e-01,-1.822263042336406125e-01,-2.747206915165604779e-01,-3.768556199587086430e-01,-4.876142556464921896e-01,-6.023824944143478799e-01,-7.305606979503143084e-01,-8.686827131891673437e-01,-1.014395280000091715e+00
1.258925411794167559e-01,-1.820108625761144017e-01,-2.743959070317123494e-01,-3.764101289054126998e-01,-4.870378257097942032e-01,-6.016704355158885020e-01,-7.296971233059557083e-01,-8.676559300064095037e-01,-1.013196249888683509e+00
1.318256738556407293e-01,-1.817314436644434372e-01,-2.739746764542188573e-01,-3.758323526583963736e-01,-4.862902281557771600e-01,-6.007469404042908856e-01,-7.285771219800528664e-01,-8.663242650516586041e-01,-1.011641191230864045e+00
1.380384264602884659e-01,-1.813696212731387980e-01,-2.734292227823595378e-01,-3.750841946093017576e-01,-4.853221681868299942e-01,-5.995511197482027432e-01,-7.271268483515151981e-01,-8.645999217502721157e-01,-1.009627578096299327e+00
1.445439770745927111e-01,-1.809019058887681164e-01,-2.727241365402306439e-01,-3.741170910566425367e-01,-4.840708069689833026e-01,-5.980053555972596468e-01,-7.252521686262533018e-01,-8.623709837877835405e-01,-1.007024718071800384e+00
1.513561248436207929e-01,-1.802984564174238691e-01,-2.718144339154655031e-01,-3.728693485750083081e-01,-4.824563161814799384e-01,-5.960110462882725058e-01,-7.228335003546073612e-01,-8.594952805553728314e-01,-1.003666588379765967e+00
1.584893192461113431e-01,-1.795215075295895357e-01,-2.706431863327575793e-01,-3.712628939320043453e-01,-4.803776723531851811e-01,-5.934434127130638892e-01,-7.197195136011743655e-01,-8.557928995883553602e-01,-9.993430919389926226e-01
1.659586907437560488e-01,-1.785234683818014145e-01,-2.691386547878303892e-01,-3.691993452442615120e-01,-4.777075728001984323e-01,-5.901452201291904620e-01,-7.157195169305859972e-01,-8.510371359028842120e-01,-9.937894880107346340e-01
1.737800828749375415e-01,-1.772446499417208443e-01,-2.672108645265259264e-01,-3.665553162117594632e-01,-4.742863590376401040e-01,-5.859192747694939030e-01,-7.105943575325043282e-01,-8.449436755017390999e-01,-9.866737606754509837e-01
1.819700858609983596e-01,-1.756105845512175856e-01,-2.647475653377062144e-01,-3.631768786124635606e-01,-4.699148507840949507e-01,-5.805195758883595625e-01,-7.040456907482799398e-01,-8.371578412065608932e-01,-9.775817244598234979e-01
1.905460717963247397e-01,-1.735289150767738153e-01,-2.616095434349922644e-01,-3.588731367130468253e-01,-4.643460304957969242e-01,-5.736410494634547330e-01,-6.957035295522040474e-01,-8.272397947566648702e-01,-9.659997432670961448e-01
1.995262314968879735e-01,-1.708858550370232210e-01,-2.576252871838274339e-01,-3.534089170999228369e-01,-4.572755828376864895e-01,-5.649078695326618105e-01,-6.851120812880139299e-01,-8.146477041774945471e-01,-9.512950731598208698e-01
2.089296130854039757e-01,-1.675422590877637397e-01,-2.525850662519548706e-01,-3.464966561496289343e-01,-4.483313953137967878e-01,-5.538604990614878210e-01,-6.717140316900123143e-01,-7.987190670163664130e-01,-9.326940516577415519e-01
2.187761623949552869e-01,-1.633293992393656802e-01,-2.462345682356389953e-01,-3.377876833133264811e-01,-4.370622762777603976e-01,-5.399417676898712326e-01,-6.548336611602102453e-01,-7.786506474420177293e-01,-9.092586685647489064e-01
2.290867652767773488e-01,-1.580446202448907433e-01,-2.382683545684740889e-01,-3.268632599737343325e-01,-4.229263555819277043e-01,-5.224825620983885033e-01,-6.336594916794913157e-01,-7.534778576885668988e-01,-8.798624884630241727e-01
2.398832919019489862e-01,-1.514471510138512833e-01,-2.283235535037356767e-01,-3.132259476024857880e-01,-4.052799099542586658e-01,-5.006880468528217554e-01,-6.072275776879121345e-01,-7.220549073926105788e-01,-8.431674710360462788e-01
2.511886431509579576e-01,-1.432544788626444465e-01,-2.159744039580357988e-01,-2.962921476993152781e-01,-3.833677029343989240e-01,-4.736257632450531219e-01,-5.744070753974622745e-01,-6.830376634357614440e-01,-7.976039586599021902e-01
2.630267991895381408e-01,-1.331398469902102533e-01,-2.007284956041610335e-01,-2.753869734117690427e-01,-3.563163399629577510e-01,-4.402174610344814498e-01,-5.338903403917444335e-01,-6.348718936993504869e-01,-7.413569546206877359e-01
2.754228703338166273e-01,-1.207316029280407904e-01,-1.820258029550730072e-01,-2.497429583460051838e-01,-3.231325865592102331e-01,-3.992370703456311620e-01,-4.841904732738531725e-01,-5.757903632789035386e-01,-6.723627445893983756e-01
2.884031503126605611e-01,-1.056152864804668634e-01,-1.592418535423926751e-01,-2.185044395776410964e-01,-2.827090267653100120e-01,-3.493177506119921616e-01,-4.236498754360349395e-01,-5.038230134369892088e-01,-5.883208045036262268e-01
3.019951720402015982e-01,-8.733946479248461126e-02,-1.316965497783673666e-01,-1.807396965548374035e-01,-2.338397562042491828e-01,-2.889713440980078429e-01,-3.504638506848476998e-01,-4.168250140791278646e-01,-4.867265938242348877e-01
3.162277660168379412e-01,-6.542634605805570935e-02,-9.867019983908816017e-02,-1.354629743594217561e-01,-1.752488655740549739e-01,-2.166236355351835174e-01,-2.627233779553334037e-01,-3.125275835777692746e-01,-3.649309549994564361e-01
3.311311214825911065e-01,-3.938805781676710249e-02,-5.942809299338989298e-02,-8.166821497277239328e-02,-1.056340774839490543e-01,-1.306683310673632525e-01,-1.584805876138009051e-01,-1.886157611292850200e-01,-2.202310141133308197e-01
3.467368504525316641e-01,-8.749068429500961308e-03,-1.325433991697264925e-02,-1.837547262675111662e-02,-2.372680505495187650e-02,-2.954131345222394539e-02,-3.583882819900265082e-02,-4.283535631172943198e-02,-4.999518977489372101e-02
3.630780547701014105e-01,2.692553845705291521e-02,4.050546161123772665e-02,5.531060699459319774e-02,7.163216176772428667e-02,8.818582290423274128e-02,1.069338874760252106e-01,1.268723856369533554e-01,1.481793864804338279e-01
3.801893963205612570e-01,6.799743935799273942e-02,1.023950050817129531e-01,1.401333791699535813e-01,1.814053869146586562e-01,2.236979758180801525e-01,2.712741478439036902e-01,3.222156662454352949e-01,3.762855112219231635e-01
3.981071705534973137e-01,1.147212780317634490e-01,1.727963001437290980e-01,2.366144784996407346e-01,3.062684776784216356e-01,3.778250592250402828e-01,4.581879587275716204e-01,5.443918447760127677e-01,6.357184509775241077e-01
4.168693834703355305e-01,1.672149276367777548e-01,2.518848268918409405e-01,3.449926243621472266e-01,4.465307400589849096e-01,5.509441854771038871e-01,6.681321461473791468e-01,7.939469895302638802e-01,9.271115967462917329e-01
4.365158322401658797e-01,2.254411241120853615e-01,3.396018597627942781e-01,4.651861207748014815e-01,6.020864031745577494e-01,7.429197591767356945e-01,9.009417687882703696e-01,1.070690224832830273e+00,1.250236070824644719e+00
4.570881896148749624e-01,2.892093257494257608e-01,4.356573230035451494e-01,5.967973874202140427e-01,7.724201209539278690e-01,9.531107999489223381e-01,1.155839102854681943e+00,1.373705084469527549e+00,1.604013623361579599e+00
4.786300923226382564e-01,3.582066953750054905e-01,5.395766025396192545e-01,7.391779139686823763e-01,9.566905453935873327e-01,1.180474896826499087e+00,1.431559857438409189e+00,1.701500135549026682e+00,1.986692252745689835e+00
5.011872336272722439e-01,4.320644255526868704e-01,6.508007024347881586e-01,8.915664419292768095e-01,1.153908566553668358e+00,1.423789262003945399e+00,1.726621424553796080e+00,2.052328163598266642e+00,2.396218875481549659e+00
5.248074602497725394e-01,5.104590028185834738e-01,7.688391408792140114e-01,1.053299398684764521e+00,1.363209039158329361e+00,1.681987326469432054e+00,2.039731224400619602e+00,2.424671356281293821e+00,2.830806212855981663e+00
5.495408738576245122e-01,5.932367605673419808e-01,8.934580142666205260e-01,1.224069249441676499e+00,1.584184671778472220e+00,1.954571991561474986e+00,2.370287887471782540e+00,2.817836032056217910e+00,3.289628148959558018e+00
5.754399373371569260e-01,6.805349930239690259e-01,1.024862911426910994e+00,1.404175150966564978e+00,1.817210378933643344e+00,2.242016672081864392e+00,2.718867343140568327e+00,3.232528413620614938e+00,3.773493653907364909e+00
6.025595860743577781e-01,7.728573562606280145e-01,1.163812903906554563e+00,1.594678079712423369e+00,2.063644812627308589e+00,2.546013818715171073e+00,3.087523436377139774e+00,3.671208941483102617e+00,4.285262838225284199e+00
6.309573444801933606e-01,8.710520289089758172e-01,1.311587873691825834e+00,1.797353517169029580e+00,2.325771123370069304e+00,2.869400139679778583e+00,3.479695734696512055e+00,4.137979105812522818e+00,4.829717669065652252e+00
6.606934480075961069e-01,9.761479441289331316e-01,1.469741750305595840e+00,2.014349152393144049e+00,2.606357486628445574e+00,3.215610742292920765e+00,3.899545179993589628e+00,4.637788618046224443e+00,5.412639073073799878e+00
6.918309709189366385e-01,1.089037345139914903e+00,1.639623917445114154e+00,2.247523669939430757e+00,2.907806323433652640e+00,3.587624012360312253e+00,4.350671437972081002e+00,5.174909620423948198e+00,6.039027309594161785e+00
7.244359600749902262e-01,1.210055869414336405e+00,1.821746017548284025e+00,2.497573604055805863e+00,3.231029804496112767e+00,3.986568062644155308e+00,4.834419802886876560e+00,5.750926726194867555e+00,6.710755021451776159e+00
7.585775750291835484e-01,1.338592894243533005e+00,2.015194377603807929e+00,2.763224629925715270e+00,3.574407370995345889e+00,4.410429860383010769e+00,5.348314015633651941e+00,6.362881445038680361e+00,7.424397657983759835e+00
7.943282347242813790e-01,1.472930016286975397e+00,2.217386547030599342e+00,3.040898819294632904e+00,3.933354875895828329e+00,4.853523514546060014e+00,5.885413211846497461e+00,7.002518798061759142e+00,8.170347918922386654e+00
8.317637711026708569e-01,1.610497450128472563e+00,2.424458199344114551e+00,3.325252147982350248e+00,4.301012381175155497e+00,5.307346088239387250e+00,6.435357208636418136e+00,7.657540327936501967e+00,8.934271575522268805e+00
8.709635899560805861e-01,1.748601063618172580e+00,2.632359743562902032e+00,3.610691016982143786e+00,4.670189742955199286e+00,5.762993095124618215e+00,6.987309856689782883e+00,8.315105531309425757e+00,9.701190770800119267e+00
9.120108393559096527e-01,1.885401781418412970e+00,2.838332928302341962e+00,3.893412481410849058e+00,5.035983477629635274e+00,6.214405989945187336e+00,7.533915842942010777e+00,8.966522514473512118e+00,1.046096257254441042e+01
9.549925860214358853e-01,2.020629731506944360e+00,3.041985804511134539e+00,4.172889775198351359e+00,5.397678626068509011e+00,6.660731798164372108e+00,8.074178653977938325e+00,9.610638361696413057e+00,1.121224881124599548e+01
1.000000000000000000e+00,2.155420001329154012e+00,3.245040293638881135e+00,4.451525701443985739e+00,5.758297488996199753e+00,7.105761814439875756e+00,8.612784018040491318e+00,1.025299553664817864e+01,1.196154901445236085e+01
1.047128548050899610e+00,2.291019187139679225e+00,3.449374059349525012e+00,4.731950482446741546e+00,6.121131608982194550e+00,7.553624113923819827e+00,9.154859226965660568e+00,1.089957620248337378e+01,1.271590995619850162e+01
1.096478196143185091e+00,2.426950496778444322e+00,3.654245772477251908e+00,5.013187500476872671e+00,6.484839542200508511e+00,8.002691732225974519e+00,9.698548251878618132e+00,1.154798797288449208e+01,1.347262783644948136e+01
1.148153621496882826e+00,2.560049738654929463e+00,3.854840046360768380e+00,5.288631360052782782e+00,6.840893581111688881e+00,8.442403177124875313e+00,1.023111462842247477e+01,1.218288654206957489e+01,1.421386856285784361e+01
1.202264434617413169e+00,2.685668704645398197e+00,4.044094892112457984e+00,5.548548856807928864e+00,7.176833451483475734e+00,8.857296433699310967e+00,1.073381456729135230e+01,1.278183716211082022e+01,1.491346057302384054e+01
1.258925411794167504e+00,2.800693573069643172e+00,4.217281730371581716e+00,5.786384136047853843e+00,7.484357672506020798e+00,9.237067116843782344e+00,1.119411346781284422e+01,1.332986906969408203e+01,1.555385906299040322e+01
1.318256738556407459e+00,2.905763966407513887e+00,4.375381919062752978e+00,6.003428163209057367e+00,7.765234850857867244e+00,9.583941227506420191e+00,1.161466578029101093e+01,1.383013000837422091e+01,1.613861329630924502e+01
1.380384264602885214e+00,3.003802212689979267e+00,4.522874440908823068e+00,6.205808005914200898e+00,8.027314128005365035e+00,9.907748451377951682e+00,1.200735570233542049e+01,1.429678623919875591e+01,1.668414799942564386e+01
1.445439770745927888e+00,3.095507955945715040e+00,4.660906258401929847e+00,6.395110005355138405e+00,8.272444763758537434e+00,1.021089518736331847e+01,1.237504933306468757e+01,1.473338337666377384e+01,1.719454452950293089e+01
1.513561248436208651e+00,3.177077372961066182e+00,4.783799214326984739e+00,6.563560960440312897e+00,8.490424085978354185e+00,1.048076455596588019e+01,1.270236752976585315e+01,1.512192205056952510e+01,1.764876193473714849e+01
1.584893192461114042e+00,3.244248848104228866e+00,4.885129046210036741e+00,6.702351188904891011e+00,8.669897660306462583e+00,1.070319789511544428e+01,1.297209937673804347e+01,1.544219773250647876e+01,1.802319567814741674e+01
1.659586907437561321e+00,3.298115585820192042e+00,4.966504673015902149e+00,6.813681256050013069e+00,8.813866657102222391e+00,1.088182127086528439e+01,1.318870706668945836e+01,1.569939466979769982e+01,1.832398393042045015e+01
1.737800828749376247e+00,3.343349265966467421e+00,5.034867534461580973e+00,6.907067711992642245e+00,8.934731254134426592e+00,1.103198996457365944e+01,1.337088451813109558e+01,1.591528749628868411e+01,1.857681072124530530e+01
1.819700858609982541e+00,3.380263631358995102e+00,5.090469005453306828e+00,6.982876590939128825e+00,9.032973822830964394e+00,1.115423642471713173e+01,1.351915840030194715e+01,1.609051726139822236e+01,1.878261053604918729e+01
1.905460717963246342e+00,3.404694640236747727e+00,5.126812070102059415e+00,7.032283004130371218e+00,9.097223480640854731e+00,1.123421086357440402e+01,1.361590331697335543e+01,1.620504034868173449e+01,1.891768324415064484e+01
1.995262314968878847e+00,3.417237147948188447e+00,5.144932983908289792e+00,7.056814777389647908e+00,9.129498697190472356e+00,1.127426756978800348e+01,1.366407509746125903e+01,1.626283386783081397e+01,1.898613958231672783e+01
2.089296130854038758e+00,3.423033204699006404e+00,5.153109400334831669e+00,7.067764912707658276e+00,9.144347306554307053e+00,1.129276327910893230e+01,1.368648100592593231e+01,1.628958665754075952e+01,1.901803270611264551e+01
2.187761623949551648e+00,3.421551215935022316e+00,5.150839366310637324e+00,7.064183096956187846e+00,9.140498981496314457e+00,1.128841209422330927e+01,1.368211057352590565e+01,1.628250321794002176e+01,1.901058537421645056e+01
2.290867652767772267e+00,3.410478992718804836e+00,5.134517981068710490e+00,7.041048258677493621e+00,9.111397886716860128e+00,1.125272768709625382e+01,1.364080091763082692e+01,1.623029309150763311e+01,1.895059906364055635e+01
2.398832919019489918e+00,3.394445202882303114e+00,5.111173192310332070e+00,7.008332857344782063e+00,9.069694986696909211e+00,1.120120847280816356e+01,1.358061550394481642e+01,1.615610502682052285e+01,1.886509470973719971e+01
2.511886431509579687e+00,3.375293487761506839e+00,5.083438376876902254e+00,6.969811102884449383e+00,9.020501183956433522e+00,1.114059563976443457e+01,1.350814047548895047e+01,1.606869232474077691e+01,1.876413840486227613e+01
2.630267991895381297e+00,3.351504468718423446e+00,5.048373561497675688e+00,6.921056402092506055e+00,8.958715154887274323e+00,1.106427606322538892e+01,1.341489646161074312e+01,1.595911817259139376e+01,1.863525607437121678e+01
2.754228703338166273e+00,3.327339857428933012e+00,5.012758833599780139e+00,6.871300010774694655e+00,8.895224768988578390e+00,1.098565280614572970e+01,1.331876918638217688e+01,1.584693142981193148e+01,1.850107796674407012e+01
2.884031503126605500e+00,3.302977857881884916e+00,4.977090657541907603e+00,6.821786987567758587e+00,8.830393191804322583e+00,1.090624577145086604e+01,1.322296354129129980e+01,1.573225643456412826e+01,1.836506915432520159e+01
3.019951720402016093e+00,3.278381034610701406e+00,4.940216394027586944e+00,6.770932255772819985e+00,8.764020235834916406e+00,1.082530802810467918e+01,1.312655542576993639e+01,1.561579389456674960e+01,1.822755803911659456e+01
3.162277660168379523e+00,3.255570271489514056e+00,4.905744856536680132e+00,6.723775604124319294e+00,8.703188723397870419e+00,1.075068784551676515e+01,1.303711849922275867e+01,1.550871439858697798e+01,1.810193962458262718e+01
3.311311214825911176e+00,3.233195163328923094e+00,4.871768356685557855e+00,6.677876553912588165e+00,8.643339271449812955e+00,1.067720789343815824e+01,1.294763684277739024e+01,1.540205756423195460e+01,1.797958826394944154e+01
3.467368504525316641e+00,3.212880421448483403e+00,4.840540551237637601e+00,6.634901777027601533e+00,8.587056279532822245e+00,1.060950084606925614e+01,1.286538960676695709e+01,1.530299925286810847e+01,1.786707035373983743e+01
3.630780547701013994e+00,3.193004893365370744e+00,4.810445581968721740e+00,6.592725073354674059e+00,8.531049187188200378e+00,1.054352079907235407e+01,1.278549384013498802e+01,1.520508542313877776e+01,1.775653196565400904e+01
3.801893963205612792e+00,3.173572607994791461e+00,4.780756143071753783e+00,6.551973601428503713e+00,8.478136614548132499e+00,1.047934518244644408e+01,1.270883381101024767e+01,1.511287242636629990e+01,1.764831535886749592e+01
3.981071705534973137e+00,3.153700105166111545e+00,4.750247968887572725e+00,6.511370244488104753e+00,8.424727246216349386e+00,1.041368053427257756e+01,1.263041748645906281e+01,1.501943485538052414e+01,1.753650639713433534e+01
4.168693834703354639e+00,3.132938735166947986e+00,4.719317466770332814e+00,6.469280691242183856e+00,8.371234616750090396e+00,1.034563680903817762e+01,1.254827300551127323e+01,1.492059208653575553e+01,1.742120356610793763e+01
4.365158322401661017e+00,3.110099480786038928e+00,4.685672573730196966e+00,6.423036192445165327e+00,8.313356131760860634e+00,1.027331376009128761e+01,1.245877872753755256e+01,1.481511173707275120e+01,1.729760446412146990e+01
4.570881896148751622e+00,3.085646456231399881e+00,4.649072700206008157e+00,6.373154521922947069e+00,8.249834915183868134e+00,1.019463909765349818e+01,1.236170926838287087e+01,1.470320275933518239e+01,1.716314100615428373e+01
4.786300923226384896e+00,3.058768713139705664e+00,4.609186353721525187e+00,6.318916874755760027e+00,8.177867732652705612e+00,1.010767135860433541e+01,1.225687015553780590e+01,1.458147208152591467e+01,1.701758086330252340e+01
5.011872336272724660e+00,3.029847240672803643e+00,4.565386443555148333e+00,6.259868832811632089e+00,8.100255405798765906e+00,1.001194150978572317e+01,1.214273395961251722e+01,1.444482637128603386e+01,1.685835287282362671e+01
5.248074602497728058e+00,2.997788537198322167e+00,4.517753136594763852e+00,6.194815300952945414e+00,8.016914243561203079e+00,9.907524663739408766e+00,1.201934537419022675e+01,1.429493993329844415e+01,1.668329797741769482e+01
5.495408738576248453e+00,2.962511287457220366e+00,4.467386009651051815e+00,6.123644572760113647e+00,7.928153470338581421e+00,9.795383925808023307e+00,1.188509391986262997e+01,1.413505391309068493e+01,1.649604548624636635e+01
5.754399373371566817e+00,2.925471110744978009e+00,4.413789406037193608e+00,6.049582195768158144e+00,7.833019948962062884e+00,9.677561578572035472e+00,1.174071923661220396e+01,1.396480532150225962e+01,1.629679085966369811e+01
6.025595860743575116e+00,2.888345152799373317e+00,4.358501921014733327e+00,5.973370618996211689e+00,7.733781236520762548e+00,9.555982983427915300e+00,1.159056640014624762e+01,1.379045293022623220e+01,1.609114708723116749e+01
6.309573444801929831e+00,2.851849639505153355e+00,4.302199766183973040e+00,5.897488780307473810e+00,7.636118845408644162e+00,9.432989452881706427e+00,1.144196165885545824e+01,1.361478914118108108e+01,1.588312144648397073e+01
6.606934480075957516e+00,2.815924342212227316e+00,4.246320688494951590e+00,5.821607690660338896e+00,7.536699407279393803e+00,9.311729906022742753e+00,1.129610576264403399e+01,1.343945376727599061e+01,1.567790333710642336e+01
6.918309709189362167e+00,2.781132967377560217e+00,4.191814615820907974e+00,5.746815099685807837e+00,7.440768212099694523e+00,9.192306562760620636e+00,1.115218623342672544e+01,1.326680097989992468e+01,1.547637943656015302e+01
7.244359600749898931e+00,2.746294254562851034e+00,4.138325034512457812e+00,5.672759011254826511e+00,7.345107051918700947e+00,9.075299247846041695e+00,1.101063083160327949e+01,1.309564085054621430e+01,1.527467191516535472e+01
7.585775750291835706e+00,2.710087871080118838e+00,4.083417183470010592e+00,5.597619247486511185e+00,7.249531991034226408e+00,8.957632965361066013e+00,1.086573814589695175e+01,1.292550202305628204e+01,1.507193036599920788e+01
7.943282347242813124e+00,2.672480727610056395e+00,4.026678816384457349e+00,5.520195688555996405e+00,7.148542975813269251e+00,8.834279933176238941e+00,1.071398850670555802e+01,1.274432147740375498e+01,1.486240406943427672e+01
8.317637711026709013e+00,2.631715446870765085e+00,3.966093231886278048e+00,5.436737978008204131e+00,7.041968998144562342e+00,8.702399209346985742e+00,1.055653895394923047e+01,1.255183560901400242e+01,1.464384348798777147e+01
8.709635899560804972e+00,2.589255682835794214e+00,3.903404381554691938e+00,5.349914082806764171e+00,6.930686324062950376e+00,8.564717980207280590e+00,1.039116029030707544e+01,1.234986783662191989e+01,1.441400384695196735e+01
9.120108393559096527e+00,2.546689957394605575e+00,3.840121477331870814e+00,5.263667202307314774e+00,6.814743483807621516e+00,8.425050509781000230e+00,1.022119799424913111e+01,1.214822170913975441e+01,1.417847008986868751e+01
9.549925860214358408e+00,2.505080133702423772e+00,3.776863709001335945e+00,5.178086154664852891e+00,6.703364071190743623e+00,8.287569789560853550e+00,1.005431400102538930e+01,1.195172546997966379e+01,1.394502523075296274e+01
1.000000000000000000e+01,2.464826906426724751e+00,3.714294451799086350e+00,5.093699643563820878e+00,6.596645362009797786e+00,8.154926063370982803e+00,9.890522707045873219e+00,1.176435085851116469e+01,1.372169254635830882e+01
1.047128548050899610e+01,2.425606926147361619e+00,3.654995937433652919e+00,5.010203466742034983e+00,6.490506155127126142e+00,8.023518057278902660e+00,9.729830536559164855e+00,1.157413927930327979e+01,1.350165290929004236e+01
1.096478196143185180e+01,2.384520960446082416e+00,3.593914401075451348e+00,4.925431286577158119e+00,6.382440124658923075e+00,7.890185664225561446e+00,9.564088714935499169e+00,1.138021481747462715e+01,1.327841554758733089e+01
1.148153621496882870e+01,2.344186961284779880e+00,3.532344879153586525e+00,4.840288178074271919e+00,6.271816161519395472e+00,7.753482134474825038e+00,9.398584693637578980e+00,1.118463668896246332e+01,1.305124864534293927e+01
1.202264434617413080e+01,2.302922261621743072e+00,3.469617709774397429e+00,4.757800841647652490e+00,6.161087711375996534e+00,7.615954157985588502e+00,9.235479353206978104e+00,1.098409591956849773e+01,1.282258906914481145e+01
1.258925411794167459e+01,2.262432224553830640e+00,3.408106462304103523e+00,4.672215974081844969e+00,6.050272253535773359e+00,7.480355371376491647e+00,9.071481887190117277e+00,1.078874459762088023e+01,1.259814024945396227e+01
1.318256738556407370e+01,2.222293860405371468e+00,3.347426526223262311e+00,4.587566836317046537e+00,5.941535809855311712e+00,7.346105595771091679e+00,8.909122310006235779e+00,1.059905690316191240e+01,1.237376470381919980e+01
1.380384264602885303e+01,2.182584270986386077e+00,3.286723174981277751e+00,4.506238405493750321e+00,5.836180096279347751e+00,7.213572545837973138e+00,8.747663355979280908e+00,1.040586919810235855e+01,1.215361154432684287e+01
1.445439770745928065e+01,2.143266742195121477e+00,3.227394061823828597e+00,4.423102076826205931e+00,5.730205309715708850e+00,7.081911974362827600e+00,8.586013568766079018e+00,1.021106592003614288e+01,1.192369682132934372e+01
1.513561248436208651e+01,2.104759835207024476e+00,3.165676873414165815e+00,4.339410600675976504e+00,5.622581722803854376e+00,6.949620126940828868e+00,8.425658716686120542e+00,1.001740722895673308e+01,1.169962642392347973e+01
1.584893192461114175e+01,2.063577013055419851e+00,3.105333201837160217e+00,4.258100587226736344e+00,5.515518835318396818e+00,6.817628949605089694e+00,8.266337771853422112e+00,9.829380370857203175e+00,1.148186415708027042e+01
1.659586907437561365e+01,2.025816235443823388e+00,3.047061724812191397e+00,4.178842135680768344e+00,5.411652000680093444e+00,6.691980328836549141e+00,8.112841071580701779e+00,9.643592018505733776e+00,1.126534574000407041e+01
1.737800828749376336e+01,1.988861470641519080e+00,2.989621255444301351e+00,4.097453690590287856e+00,5.307573217794655740e+00,6.564476346254862982e+00,7.961381743689425861e+00,9.458079088702572079e+00,1.104959001449048017e+01
1.819700858609982674e+01,1.951908902704315052e+00,2.932008986552119723e+00,4.018367927205298784e+00,5.203300633701534395e+00,6.436650706487255569e+00,7.805107964531251774e+00,9.273888845346800025e+00,1.083479425404366125e+01
1.905460717963246253e+01,1.914633388647489776e+00,2.872631316690252401e+00,3.940993228269695337e+00,5.101300555439406637e+00,6.312011769518148796e+00,7.651028323723633839e+00,9.094998422190553100e+00,1.062293432778924185e+01
1.995262314968878670e+01,1.879793588981001795e+00,2.815634769031452933e+00,3.863992207619185493e+00,5.000860100621249416e+00,6.187680075930990675e+00,7.503404901472437771e+00,8.916131360512729032e+00,1.041494032094934141e+01
2.089296130854038580e+01,1.843891898773097671e+00,2.760972683426451191e+00,3.786520249260435289e+00,4.903915675152199505e+00,6.066746525913697674e+00,7.357552515845537044e+00,8.744311165659439666e+00,1.020879680891523833e+01
2.187761623949552003e+01,1.807403786351378772e+00,2.707980286139772819e+00,3.712586505578892471e+00,4.806689592309957959e+00,5.946356361338851038e+00,7.210091682868132068e+00,8.574787373633563803e+00,1.000426524671636308e+01
2.290867652767772356e+01,1.771888196010048100e+00,2.652546349507058920e+00,3.638343649725521267e+00,4.706319466520389128e+00,5.828343392982178628e+00,7.069777485264866712e+00,8.403114409587667311e+00,9.804783304188562809e+00
2.398832919019490006e+01,1.737577739947556044e+00,2.600167722573023088e+00,3.565922324340331073e+00,4.612581304403538418e+00,5.710683174584368693e+00,6.929632577906351898e+00,8.234778395893407321e+00,9.609772394274209262e+00
2.511886431509579509e+01,1.704437091640526480e+00,2.547277432342522907e+00,3.491399884316133573e+00,4.519334831081729398e+00,5.595876190385755677e+00,6.785773709490657168e+00,8.062806986198973291e+00,9.417603026738639471e+00
2.630267991895381385e+01,1.671895888983639722e+00,2.494648474359495438e+00,3.420748544441729599e+00,4.428659033443954840e+00,5.482420461969990555e+00,6.653212603806935022e+00,7.902080731680545256e+00,9.224264190349833470e+00
2.754228703338166184e+01,1.639258396911374316e+00,2.445296958911319596e+00,3.353630927120964778e+00,4.338638818334747072e+00,5.371519043278075500e+00,6.519747101774148845e+00,7.743276718435913253e+00,9.037839006294142052e+00
2.884031503126605855e+01,1.607625288114851614e+00,2.396836972037007740e+00,3.283824446039123046e+00,4.248698097708923704e+00,5.263087116703986545e+00,6.383612129137696378e+00,7.588128290276339172e+00,8.856531329730650270e+00
3.019951720402016093e+01,1.577106570843595623e+00,2.347264723409764109e+00,3.216238738252797713e+00,4.162604601655435665e+00,5.154967614600708181e+00,6.255282557759754170e+00,7.434614772538914451e+00,8.674379992328770328e+00
3.162277660168379256e+01,1.546971474300830041e+00,2.298861913455989114e+00,3.152378048967653612e+00,4.077275919594388398e+00,5.049858553651048076e+00,6.121925804610214961e+00,7.278840611349248313e+00,8.497162795120194900e+00
3.311311214825911264e+01,1.517013447946913285e+00,2.251820315524127203e+00,3.086184212119680748e+00,3.993789326592834588e+00,4.946110661983820656e+00,5.997952815308644325e+00,7.132307959159320809e+00,8.322876930400523676e+00
3.467368504525316553e+01,1.487804476787803143e+00,2.206540691379051289e+00,3.024841415550405532e+00,3.911619296760557862e+00,4.844471459383495215e+00,5.873561346864719646e+00,6.986616607247339239e+00,8.152068999432019680e+00
3.630780547701014171e+01,1.458337455574272079e+00,2.161552774955368683e+00,2.961557471345281023e+00,3.830245963672064491e+00,4.745658820529921940e+00,5.753118017221653169e+00,6.840291686297685914e+00,7.984716251487452787e+00
3.801893963205612437e+01,1.432056537935076035e+00,2.116625180576290788e+00,2.898163414140715322e+00,3.751847502304203275e+00,4.647315619189452462e+00,5.638116822127290817e+00,6.700986459011474494e+00,7.821149782249658955e+00
3.981071705534973404e+01,1.405595947137990631e+00,2.074064105677051462e+00,2.837288152143063957e+00,3.674754431501495944e+00,4.551589630623179339e+00,5.524807923475162141e+00,6.560726902084601520e+00,7.658293704675358526e+00
4.168693834703355350e+01,1.380263057430117346e+00,2.030874780465445451e+00,2.780029277397012777e+00,3.597502813193192761e+00,4.457245787681771709e+00,5.408939750713786410e+00,6.424635535834446465e+00,7.505272310526843071e+00
4.365158322401661195e+01,1.354046629215931885e+00,1.989024399729428128e+00,2.721777133239058788e+00,3.522675672195260343e+00,4.365645864614433158e+00,5.294752295477253234e+00,6.291189901613720714e+00,7.344218219978291273e+00
4.570881896148751622e+01,1.330182523057189981e+00,1.947752174302584738e+00,2.664165585697137573e+00,3.451567035089075475e+00,4.276872733221752654e+00,5.185793797209905520e+00,6.161464043492435039e+00,7.189846666554897681e+00
4.786300923226384896e+01,1.307291932759744313e+00,1.908276156891086206e+00,2.611147199273272435e+00,3.378265820744326575e+00,4.186538681226402048e+00,5.079759258969145819e+00,6.032140330294911479e+00,7.040822963067277840e+00
5.011872336272725192e+01,1.283355499349459583e+00,1.869533015377643714e+00,2.557479066268051771e+00,3.308779392979794398e+00,4.099960021807009802e+00,4.971142753584462781e+00,5.907435924665802141e+00,6.897356834555180782e+00
5.248074602497728591e+01,1.260928309443656747e+00,1.832229080695109591e+00,2.504081090520272390e+00,3.241816717970831707e+00,4.014144639102644518e+00,4.865361768362454598e+00,5.784972930659734836e+00,6.754526776284588863e+00
5.495408738576248453e+01,1.238816601583623944e+00,1.792805559156103401e+00,2.452123873215970473e+00,3.175380094597923808e+00,3.932261008662808699e+00,4.766267009199248506e+00,5.668870163059991363e+00,6.616553233103049436e+00
5.754399373371566639e+01,1.218111077489611782e+00,1.757723746343736071e+00,2.401154185907886429e+00,3.110505603776472672e+00,3.849723219310746902e+00,4.668832055416143767e+00,5.548442191692024572e+00,6.480034747799985340e+00
6.025595860743574406e+01,1.198386749382294836e+00,1.721626443723174749e+00,2.352348347040215781e+00,3.046937377507806133e+00,3.770909024867974413e+00,4.572928209179331738e+00,5.431995990987700473e+00,6.342105264213782512e+00
6.309573444801930009e+01,1.178602099159662409e+00,1.687299773067939324e+00,2.302560138243173071e+00,2.980701937379441890e+00,3.692451901078922738e+00,4.475573247506036800e+00,5.320856845616697584e+00,6.211001575909672390e+00
6.606934480075958049e+01,1.160880493682476811e+00,1.653376516979294220e+00,2.254967313599626877e+00,2.923096865403975286e+00,3.614780071430953257e+00,4.381584829379222334e+00,5.209899409657177571e+00,6.084901480984316713e+00
6.918309709189362877e+01,1.142596867352041246e+00,1.621105422119248907e+00,2.207623692320849429e+00,2.859788574430993879e+00,3.540829160948625542e+00,4.295591955838913734e+00,5.099655180405079591e+00,5.958725797356207998e+00
7.244359600749898220e+01,1.124862421799341705e+00,1.589312443259055296e+00,2.161429212576372993e+00,2.800689917059823397e+00,3.467537819304820523e+00,4.208371753715039354e+00,4.998024309845789936e+00,5.832423569066973457e+00
7.585775750291836061e+01,1.108524460695984537e+00,1.557339590356195735e+00,2.118083599006074902e+00,2.741794793715815359e+00,3.395201463392635066e+00,4.120174166658258308e+00,4.892194268269621560e+00,5.715123240916356373e+00
7.943282347242814012e+01,1.092199035057166867e+00,1.527165481455186047e+00,2.074110263337513693e+00,2.685645347958564244e+00,3.326753853248838322e+00,4.034216179622178267e+00,4.795410593616951545e+00,5.597173518506928680e+00
8.317637711026708303e+01,1.077415836122100234e+00,1.496634942984402361e+00,2.031442238049077087e+00,2.626159430056973942e+00,3.258219776430170800e+00,3.952665783360749696e+00,4.695886984730617719e+00,5.481159889985237399e+00
8.709635899560805683e+01,1.062924226516093862e+00,1.468498395183874372e+00,1.990019165307140625e+00,2.574594964664739472e+00,3.190199228550576915e+00,3.869753235685993165e+00,4.594434567637351918e+00,5.369031987638752668e+00
9.120108393559097237e+01,1.048982810708919855e+00,1.439555721198991556e+00,1.948934942504151113e+00,2.522104060940883574e+00,3.123459913154571499e+00,3.789553255623026917e+00,4.502050676138164675e+00,5.259507549686683880e+00
9.549925860214358408e+01,1.036001620856728422e+00,1.412902694963069195e+00,1.908681507193172422e+00,2.469692946914331166e+00,3.058909737475577817e+00,3.714441629074269002e+00,4.409761618157701513e+00,5.149492066715114724e+00
1.000000000000000000e+02,1.023306308116290309e+00,1.386443586078650148e+00,1.871559165009133663e+00,2.417973134105315225e+00,2.997248009195089047e+00,3.635373824621724648e+00,4.320222076885008811e+00,5.043274173354376444e+00
1.047128548050898473e+02,1.012275249231044949e+00,1.361312479846965795e+00,1.832687731588281244e+00,2.368010688517576678e+00,2.937045135218870229e+00,3.560141098509845392e+00,4.230588695777192321e+00,4.938802375162669733e+00
1.096478196143185073e+02,1.000554445219256738e+00,1.335006594706575900e+00,1.795548118566490770e+00,2.318954856496392658e+00,2.875530782386310324e+00,3.489016621390945261e+00,4.144922583892996393e+00,4.838288810605776646e+00
1.148153621496881698e+02,9.907436839899547154e-01,1.310211487780945872e+00,1.759912708671294013e+00,2.271589495167098516e+00,2.818037998767216834e+00,3.417327429623547630e+00,4.060184698527486979e+00,4.742309449312022807e+00
1.202264434617413116e+02,9.815168034011861886e-01,1.287062394766657514e+00,1.725588192808957366e+00,2.224700806540970799e+00,2.760581330767707620e+00,3.345541740041866330e+00,3.978606386233431991e+00,4.643862982277132012e+00
1.258925411794166251e+02,9.729435799739957202e-01,1.264979359018602922e+00,1.689248079021856697e+00,2.179852345063260532e+00,2.704275568776754568e+00,3.276763096124007291e+00,3.898512412922041648e+00,4.550724405955612006e+00
1.318256738556407299e+02,9.656078165075109299e-01,1.241918929387218373e+00,1.655811497897801576e+00,2.135840534928088008e+00,2.648669709712107245e+00,3.210689056931860019e+00,3.816713198969783782e+00,4.454898973909846127e+00
1.380384264602883775e+02,9.574842033722118506e-01,1.218921669721081846e+00,1.624167553084539639e+00,2.092013007142187409e+00,2.594533960922767335e+00,3.145374445566910815e+00,3.740607734915767146e+00,4.366505282368558838e+00
1.445439770745927888e+02,9.491732549177088751e-01,1.199689097061057419e+00,1.589817332077482881e+00,2.049609550860773233e+00,2.541540264992027787e+00,3.082444623336315193e+00,3.661425426439482322e+00,4.279250713619762614e+00
1.513561248436207052e+02,9.442545860587777673e-01,1.178844951217513426e+00,1.559558373539916554e+00,2.006733942256927250e+00,2.488445284747683228e+00,3.019124209439645323e+00,3.587155796276573660e+00,4.187926068233990051e+00
1.584893192461114211e+02,9.382652488282469116e-01,1.159101073238917756e+00,1.528208287421251921e+00,1.967102055965262331e+00,2.438761401062081724e+00,2.957356074273452151e+00,3.513022035874566740e+00,4.104757530943779820e+00
1.659586907437559660e+02,9.336816113920030080e-01,1.140978902478928969e+00,1.499449977411218438e+00,1.926145563451335363e+00,2.389160889018433043e+00,2.898784762637324430e+00,3.440969203038678259e+00,4.022693543839094055e+00
1.737800828749376194e+02,9.287087374234782589e-01,1.123560393907268473e+00,1.470608391919661528e+00,1.887223495064006773e+00,2.340667564509141485e+00,2.841167521111402028e+00,3.372287313574284351e+00,3.940047588897059416e+00
1.819700858609982674e+02,9.258745533914705117e-01,1.105659988599563714e+00,1.442802283284538190e+00,1.849840282557692284e+00,2.292663747875062441e+00,2.781139919715663655e+00,3.300640979739662306e+00,3.860725528017350694e+00
1.905460717963248385e+02,9.231713384952056067e-01,1.088797825614832737e+00,1.414824199756566925e+00,1.811254563930019268e+00,2.246130152827115811e+00,2.725940463756170828e+00,3.234071560207306906e+00,3.782343304418274155e+00
1.995262314968878741e+02,9.209068169408681781e-01,1.074210808750449830e+00,1.388858795428410842e+00,1.775447856169084071e+00,2.200710395447483592e+00,2.670014842951477618e+00,3.171189106520611922e+00,3.704563882154288113e+00
2.089296130854040712e+02,9.188287617725046097e-01,1.058504609084236714e+00,1.362359706996873587e+00,1.740577136535255365e+00,2.156970683916170639e+00,2.614308778239101461e+00,3.104752991877355761e+00,3.631459267734759244e+00
2.187761623949551790e+02,9.166452406006739828e-01,1.044601899097874043e+00,1.336694725340898726e+00,1.703969168428219882e+00,2.114879906472110438e+00,2.561828044710030117e+00,3.042898031812910187e+00,3.557634289863383259e+00
2.290867652767774700e+02,9.164464217160112058e-01,1.030887229560365048e+00,1.312511451870055357e+00,1.671924374022241810e+00,2.072573291571909060e+00,2.509419436708171691e+00,2.981244739419190992e+00,3.486063946868025898e+00
2.398832919019489793e+02,9.158825523196774121e-01,1.019296595323245791e+00,1.288086012894475330e+00,1.639032332100196721e+00,2.030437585124161615e+00,2.457086652047408393e+00,2.920655260582767365e+00,3.416067417655611838e+00
2.511886431509582280e+02,9.153970911572780755e-01,1.007026869610353481e+00,1.264719471110779647e+00,1.607012651171611850e+00,1.989883038792450654e+00,2.408394044082654339e+00,2.862096672794697039e+00,3.347468657132338432e+00
2.630267991895381670e+02,9.170290465689178161e-01,9.961811285625588042e-01,1.243349308721618751e+00,1.573332866193780211e+00,1.950416003239920260e+00,2.361015296155033028e+00,2.805209720785175609e+00,3.281176555321324351e+00
2.754228703338168884e+02,9.179307665715554787e-01,9.847866715116403435e-01,1.222181293788229706e+00,1.542998282199129267e+00,1.911847983488450531e+00,2.314343461534640767e+00,2.748918003937514065e+00,3.211828609109699251e+00
2.884031503126605571e+02,9.189856143663005517e-01,9.749403921225232583e-01,1.200506662546201531e+00,1.513519290464777844e+00,1.873202731406164112e+00,2.266651392965156386e+00,2.692392024577485721e+00,3.147615729641505045e+00
3.019951720402019077e+02,9.199222883355232527e-01,9.659076029037854116e-01,1.180572730608926424e+00,1.485761612902272599e+00,1.835238093835072748e+00,2.218151838591108316e+00,2.638301696825212872e+00,3.083386228560061948e+00
3.162277660168379612e+02,9.218110437896149811e-01,9.578507858530048713e-01,1.162074867209224927e+00,1.456913931771580240e+00,1.798578186054387240e+00,2.176186275470556541e+00,2.584685043744829880e+00,3.019847330751225911e+00
3.311311214825907427e+02,9.247428529927997909e-01,9.491720928277831426e-01,1.141494675045747087e+00,1.428862315972141639e+00,1.763071649870752600e+00,2.133447829163817921e+00,2.533986892419142656e+00,2.959911100125951489e+00
3.467368504525316553e+02,9.266705985274336088e-01,9.426881406779736849e-01,1.124515932833588083e+00,1.401191904852124193e+00,1.727897155990099520e+00,2.089026859614564025e+00,2.482869983519320201e+00,2.902246672673235217e+00
3.630780547701010050e+02,9.296060465629981673e-01,9.359522823934286473e-01,1.106097687344201441e+00,1.375407782133361456e+00,1.694936941435011724e+00,2.046371170174386744e+00,2.430867800698525816e+00,2.842584720403620313e+00
3.801893963205612863e+02,9.328017718096509592e-01,9.301286409207009109e-01,1.091278564165447884e+00,1.350415383134267566e+00,1.660000792161863137e+00,2.006667333290362176e+00,2.384666427090355700e+00,2.786334212753555306e+00
3.981071705534969283e+02,9.353332803313065824e-01,9.254002744996061569e-01,1.074960542787153139e+00,1.326779519149831943e+00,1.627501990409381261e+00,1.966100067168790932e+00,2.334191637364429806e+00,2.729664138500926818e+00
4.168693834703354923e+02,9.385744742196560075e-01,9.198138644640830863e-01,1.059901235247391549e+00,1.301872480528013298e+00,1.595946198200012267e+00,1.927163879083890308e+00,2.287400043608677436e+00,2.674305788577893583e+00
4.365158322401656505e+02,9.417909651956117845e-01,9.160016807789467252e-01,1.046338148699294202e+00,1.278273525262069610e+00,1.565416783917267018e+00,1.890187019216061470e+00,2.240636838588225377e+00,2.619068816251392207e+00
4.570881896148752048e+02,9.446577330982665055e-01,9.125672519492535884e-01,1.031062773025778201e+00,1.254022386343446982e+00,1.535125269876409737e+00,1.852823338501134121e+00,2.195700200946594460e+00,2.567221949907813716e+00
4.786300923226380064e+02,9.479624848278270788e-01,9.106214131134980905e-01,1.019121219290816560e+00,1.234408264274153844e+00,1.505671966329522604e+00,1.814624561462549801e+00,2.152574722146940900e+00,2.512830738362412664e+00
5.011872336272724624e+02,9.518843583151670451e-01,9.078579476079987609e-01,1.006052580300681010e+00,1.210374861922676182e+00,1.476070596032024840e+00,1.779250842659908738e+00,2.109064579044005239e+00,2.464492185811845815e+00
5.248074602497722481e+02,9.570012886488249437e-01,9.061649044192935376e-01,9.948972743007639119e-01,1.189374138992165042e+00,1.447177829835271767e+00,1.742231230972268952e+00,2.065668216835436777e+00,2.411802335011561382e+00
5.495408738576247742e+02,9.587941516622575655e-01,9.049587946118569093e-01,9.834521685512467304e-01,1.172231907429226894e+00,1.419931671963095443e+00,1.709057482608591805e+00,2.024958696821267612e+00,2.365645165750747125e+00
5.754399373371566071e+02,9.603236918800864830e-01,9.044800219003529262e-01,9.736583923982828903e-01,1.152008745003460621e+00,1.393668532256043147e+00,1.675341657018676100e+00,1.984649497819112929e+00,2.319213969281782362e+00
6.025595860743580943e+02,9.645618787935793526e-01,9.044981479874510955e-01,9.647512679621609299e-01,1.132638703359442722e+00,1.368070276418615228e+00,1.643519590701159272e+00,1.944818545741675342e+00,2.271189623645920364e+00
6.309573444801930009e+02,9.670879094969844214e-01,9.045001180350726866e-01,9.558511861499213724e-01,1.114291172748349767e+00,1.342391120766007528e+00,1.609909095932875012e+00,1.905062963078061555e+00,2.227414822021632546e+00
6.606934480075964302e+02,9.681834946140864817e-01,9.054598418455693798e-01,9.471876061398681879e-01,1.097089932886263552e+00,1.317267258223656201e+00,1.577913331166500788e+00,1.866662717120603832e+00,2.178849249565939061e+00
6.918309709189362593e+02,9.725507599742109210e-01,9.072586957927385454e-01,9.388290735946108745e-01,1.083459607573938888e+00,1.293964622832115552e+00,1.549267901295427130e+00,1.830990209287299830e+00,2.136036195162268836e+00
7.244359600749905894e+02,9.735400758662814402e-01,9.085793506153028165e-01,9.305293458148368169e-01,1.066144919810902980e+00,1.271134043370956812e+00,1.516365505068710151e+00,1.794768410235208167e+00,2.095681542527477070e+00
7.585775750291835493e+02,9.767796904207600717e-01,9.109949311332588007e-01,9.259893305163104937e-01,1.050512328451598476e+00,1.248454957991866898e+00,1.488294734611183445e+00,1.756801090456734826e+00,2.052188811751511910e+00
7.943282347242821970e+02,9.782238001254288662e-01,9.127367229391805115e-01,9.212255137969054264e-01,1.035693536144609572e+00,1.225993670234539534e+00,1.461891395272504113e+00,1.721121858954798300e+00,2.012789272855767919e+00
8.317637711026708303e+02,9.802031721644594020e-01,9.156988836421696698e-01,9.158153418300657433e-01,1.024324351120990739e+00,1.204507732778218987e+00,1.433136140875047593e+00,1.688601761502110499e+00,1.970947678125438252e+00
8.709635899560814778e+02,9.830566869538786001e-01,9.195478044968812270e-01,9.127406377944338178e-01,1.012137706758975408e+00,1.184054209676440372e+00,1.406438402469837756e+00,1.657781710645776840e+00,1.930661042867799049e+00
9.120108393559096385e+02,9.844195245326154975e-01,9.217800907935149723e-01,9.090151908608556930e-01,9.987316130551454618e-01,1.164692666991361314e+00,1.379851342339602827e+00,1.623576526764819228e+00,1.894906402068707196e+00
9.549925860214368640e+02,9.851785058094033598e-01,9.260999795022847314e-01,9.060633752912031769e-01,9.877357868090265169e-01,1.146028789453595431e+00,1.353810791728747631e+00,1.590235234946923759e+00,1.854188739456212209e+00
1.000000000000000000e+03,9.876056332745557498e-01,9.296891408033614024e-01,9.033268698255696449e-01,9.771600230290014011e-01,1.127294288125166188e+00,1.328751551489999239e+00,1.560388952225524761e+00,1.817930903729877423e+00
1.047128548050898416e+03,9.887160724320345206e-01,9.340397670473167269e-01,9.035698109176143467e-01,9.670652032831102973e-01,1.109948774049409392e+00,1.302527408552559551e+00,1.530061192271051418e+00,1.781074249237894147e+00
1.096478196143185187e+03,9.899453631321094571e-01,9.372817525445202858e-01,9.022623734667706286e-01,9.579667971161982543e-01,1.093437797621466423e+00,1.283051271255705172e+00,1.499197275735102641e+00,1.746240372737388746e+00
1.148153621496881669e+03,9.921910293069700071e-01,9.414180954158609671e-01,9.009521688612226464e-01,9.498232548922677099e-01,1.076742534533202900e+00,1.259943102966897488e+00,1.470205121231340950e+00,1.710259135121072083e+00
1.202264434617413144e+03,9.924817943768026174e-01,9.452184916647917712e-01,9.005004203671768126e-01,9.419760933672525205e-01,1.061262499577507068e+00,1.236274542566942136e+00,1.442627745780015180e+00,1.674927366789862537e+00
1.258925411794166166e+03,9.906686902674406436e-01,9.490475537391475092e-01,9.011232148048076152e-01,9.338960108367257984e-01,1.045966116918270350e+00,1.216529834011202738e+00,1.414395987161732648e+00,1.643563291326534337e+00
1.318256738556407527e+03,9.933686381304035473e-01,9.525115960182413133e-01,9.023544521811801555e-01,9.281745660951928878e-01,1.033002268146197222e+00,1.193212463151268166e+00,1.387824681994781928e+00,1.611305806828274179e+00
1.380384264602883832e+03,9.938287045964491195e-01,9.556911565039042378e-01,9.036659270066185190e-01,9.228987731393455407e-01,1.020731715648297344e+00,1.174375037579423520e+00,1.361185192493999274e+00,1.578959881940322996e+00
1.445439770745927945e+03,9.941859480182315689e-01,9.579690942461320802e-01,9.046047187137427059e-01,9.162766898149106165e-01,1.006510100596367696e+00,1.153205396209667999e+00,1.337074494765988275e+00,1.547737333525362802e+00
1.513561248436207279e+03,9.944665770955510853e-01,9.612380048209429040e-01,9.069409620266611904e-01,9.147592341580167430e-01,9.954257893390999756e-01,1.133800708556299996e+00,1.310270971207133650e+00,1.519479537901374799e+00
1.584893192461114040e+03,9.931013220897803029e-01,9.647223409488243639e-01,9.098809072824859401e-01,9.110996100399083586e-01,9.851822570040461580e-01,1.115972963997898360e+00,1.287601634580870735e+00,1.487591938455167018e+00
1.659586907437559603e+03,9.958507487949112003e-01,9.668907303544997944e-01,9.132836199681904077e-01,9.063681791113070707e-01,9.737229746532567454e-01,1.099706032248308540e+00,1.264862238049619281e+00,1.459557502151444863e+00
1.737800828749376251e+03,9.961165743264890349e-01,9.703020462331617413e-01,9.160534231183823373e-01,9.034276406117009994e-01,9.640778601367909761e-01,1.083565362231026175e+00,1.241881421761016568e+00,1.432185088729650557e+00
1.819700858609982561e+03,9.967317639296674470e-01,9.739006449882555705e-01,9.200047372626523057e-01,9.004861532037691241e-01,9.557912695939624337e-01,1.067052475499411734e+00,1.220077107241822612e+00,1.403751354516732608e+00
1.905460717963248271e+03,9.965879336973120228e-01,9.752337510808347654e-01,9.216864560695549047e-01,8.988048679286726461e-01,9.466683790391584585e-01,1.050832306940632455e+00,1.197639547320556996e+00,1.377896193102126743e+00
1.995262314968878854e+03,9.967783403522942898e-01,9.773334323390551193e-01,9.260813552965901918e-01,8.984541569876259848e-01,9.395060574352626093e-01,1.036891055056622379e+00,1.177794443560372661e+00,1.351907092145166134e+00
2.089296130854040712e+03,9.969785235237748067e-01,9.797738047241704162e-01,9.300835446234033688e-01,9.009700537548489541e-01,9.318168379683458014e-01,1.024519479318973136e+00,1.158281379243964349e+00,1.325846441788046892e+00
2.187761623949551904e+03,9.974928629476947917e-01,9.819791969657463149e-01,9.333789351506448506e-01,9.011028159686252925e-01,9.244085511680220080e-01,1.010202290585098250e+00,1.139552779000742921e+00,1.302176726623351710e+00
2.290867652767774871e+03,9.978661015164744796e-01,9.828353825779253539e-01,9.367585652941925467e-01,9.021783771969608123e-01,9.200248727744264610e-01,9.984140742338167840e-01,1.121395705349375271e+00,1.275732653479325407e+00
2.398832919019489964e+03,9.980366354704764964e-01,9.831369769594422436e-01,9.402816997672681643e-01,9.018298993556475018e-01,9.136709801612862281e-01,9.875193540733896436e-01,1.104068579806650297e+00,1.254984776101093713e+00
2.511886431509582053e+03,9.977779769926784503e-01,9.853233710422465430e-01,9.429396296560240698e-01,9.039192037384990996e-01,9.101304748425783631e-01,9.758447617221354120e-01,1.086548383752026448e+00,1.230392138862014928e+00
2.630267991895381329e+03,9.997857893913691951e-01,9.868349810457338611e-01,9.471611840285363293e-01,9.060644939223893024e-01,9.073557338625184432e-01,9.681353335450278985e-01,1.069998969313081361e+00,1.210023595917320227e+00
2.754228703338168998e+03,9.987540440648645657e-01,9.882532602671966204e-01,9.508918703523100424e-01,9.074098462209815308e-01,9.033530945624322905e-01,9.585789338417052274e-01,1.056255919633974694e+00,1.189763831818027251e+00
2.884031503126605912e+03,9.998288975458625716e-01,9.892675156271540926e-01,9.554704883996417708e-01,9.097129047469609819e-01,9.016902262471558904e-01,9.512153064045545392e-01,1.038646665252017209e+00,1.168545081222329252e+00
3.019951720402018964e+03,9.980242173585561760e-01,9.909883622404119796e-01,9.589188320798346377e-01,9.126688227323087599e-01,9.004335525483412317e-01,9.412850916030357507e-01,1.024845092860997120e+00,1.149908626412849966e+00
3.162277660168379498e+03,9.983240728930090624e-01,9.915715483518648954e-01,9.616174887468662558e-01,9.175227622220348822e-01,9.003605896061157576e-01,9.348538598968896274e-01,1.012787998011232427e+00,1.131174384230365426e+00
3.311311214825907882e+03,9.986318226717951774e-01,9.912844082910108323e-01,9.646413972367786638e-01,9.233076087464694437e-01,8.983587522030296313e-01,9.268877338005889754e-01,1.000790343685342254e+00,1.112945784466747190e+00
3.467368504525316894e+03,9.994033258310441870e-01,9.924147517396683105e-01,9.687512126183112082e-01,9.253794818530133304e-01,8.981154038170898746e-01,9.207020422233651580e-01,9.900082205252663803e-01,1.094353737558240613e+00
3.630780547701010164e+03,9.993835148743657193e-01,9.935833903855006977e-01,9.720269915242111258e-01,9.283808450993000783e-01,8.994299077901506401e-01,9.134707620017905594e-01,9.778271612418132364e-01,1.079603352162072483e+00
3.801893963205612636e+03,9.991251550986086638e-01,9.943420182374743677e-01,9.741194684061815767e-01,9.307369759049273217e-01,8.999353376484713340e-01,9.117330279657207548e-01,9.670179835973129467e-01,1.062136670947696260e+00
3.981071705534969169e+03,9.993660446938605890e-01,9.946393163618946209e-01,9.763528068216357214e-01,9.362419417881879813e-01,9.018878441396064316e-01,9.067427997955112007e-01,9.579768701154592891e-01,1.046829198424621632e+00
4.168693834703354696e+03,1.000594191908963149e+00,9.952788326871457869e-01,9.783266175142284471e-01,9.383827393920144422e-01,9.024313706932332035e-01,9.055827624207075655e-01,9.516741924715798051e-01,1.031613279862197308e+00
4.365158322401656733e+03,1.000157250761509742e+00,9.959429727007084177e-01,9.801125692929371080e-01,9.426779171316259642e-01,9.051134045333696365e-01,9.035642761365485498e-01,9.425844874876891932e-01,1.017647892189204484e+00
4.570881896148751366e+03,1.001076018009197988e+00,9.966104532766703050e-01,9.821305696974397259e-01,9.462307706612524960e-01,9.075866547170768905e-01,9.014106443476876951e-01,9.338549320360947092e-01,1.005607190201416756e+00
4.786300923226380291e+03,9.987147682619718081e-01,9.967263759713747007e-01,9.828634352167530119e-01,9.506654837098545974e-01,9.097555389198438425e-01,9.007695410390622603e-01,9.266791587171141487e-01,9.943123013619181716e-01
5.011872336272725079e+03,9.994128537010456004e-01,9.967171105923825492e-01,9.855251560247109133e-01,9.527790060441713171e-01,9.135026078884110889e-01,8.996525238676074121e-01,9.222968187278889340e-01,9.850970092391393429e-01
5.248074602497723390e+03,9.988096601524105722e-01,9.970586810904433772e-01,9.857367265333135675e-01,9.562683100153341886e-01,9.167835538531790007e-01,8.992884140045785957e-01,9.168894449412146042e-01,9.741956615309407264e-01
5.495408738576248652e+03,9.991034591639785800e-01,9.984749262646929191e-01,9.871827168700317845e-01,9.590518074926790426e-01,9.205158467098807362e-01,8.999399288971179356e-01,9.120330374796703499e-01,9.641862571618152744e-01
5.754399373371566071e+03,9.995033746581190037e-01,9.980821894103714120e-01,9.879124245907546786e-01,9.633237687800514371e-01,9.248882593946947672e-01,8.991522776159505126e-01,9.078842236742994398e-01,9.540190211671207843e-01
6.025595860743580488e+03,1.000588863276930862e+00,9.989705221145999126e-01,9.891222122249194726e-01,9.669993896900102026e-01,9.282496110634713693e-01,9.007821660744858017e-01,9.050064498822787407e-01,9.455177944992417816e-01
6.309573444801930236e+03,9.996440852310474190e-01,9.980555687918329921e-01,9.911247525004630576e-01,9.677008173305953198e-01,9.311854558450622932e-01,9.031684935077904930e-01,9.030557723101718670e-01,9.372991118372049346e-01
6.606934480075964530e+03,9.988291915460820736e-01,9.987887272283061391e-01,9.913779442685426435e-01,9.728439897396816693e-01,9.344908000424102523e-01,9.045226030799188299e-01,9.024042398937213161e-01,9.312900607325120816e-01
6.918309709189362366e+03,9.990886904775317934e-01,9.977648440990170009e-01,9.940003572615018212e-01,9.756809878289710580e-01,9.385277415967361314e-01,9.075244649270036712e-01,9.023486377978094941e-01,9.245596655554529919e-01
7.244359600749906349e+03,1.000785567741725224e+00,9.982127137372679426e-01,9.935802589968172338e-01,9.759870874338941737e-01,9.422249556098689638e-01,9.095448487502578727e-01,9.007175541927636697e-01,9.202701031263750275e-01
7.585775750291835720e+03,1.000014745669920657e+00,9.977829679939409502e-01,9.950987017866989026e-01,9.794853089673180024e-01,9.464954996664078912e-01,9.123802936804000785e-01,8.992374806951048960e-01,9.147690643867145699e-01
7.943282347242821743e+03,9.994465251454838217e-01,9.990348150010223138e-01,9.947647787650866213e-01,9.807666130401369031e-01,9.491649881928436727e-01,9.150134047905583712e-01,8.986447285983615307e-01,9.107310430378513511e-01
8.317637711026709439e+03,1.000186136034186823e+00,9.987500954643309115e-01,9.962480117036729421e-01,9.799102693550558740e-01,9.535987081976617930e-01,9.226013133347570339e-01,9.003784076605666487e-01,9.080725568367273848e-01
8.709635899560813414e+03,9.979548930811592555e-01,9.989980368393361898e-01,9.957589451765408439e-01,9.825623988175782308e-01,9.571968643380909247e-01,9.245103582777420836e-01,9.025406361429707536e-01,9.031345369366107212e-01
9.120108393559095930e+03,9.999847260634067148e-01,9.973350595034906618e-01,9.960804832367531336e-01,9.824674687317997979e-01,9.620417284718255635e-01,9.274090072413706531e-01,9.031451044862347510e-01,9.016482113527959363e-01
9.549925860214369095e+03,1.000609800570608998e+00,9.985493150247111149e-01,9.962126255697025812e-01,9.864900658834130365e-01,9.634485171615450039e-01,9.294414171552276560e-01,9.039660009569286947e-01,9.001040069628877260e-01
1.000000000000000000e+04,9.991571447517598736e-01,9.988586912027296316e-01,9.956736546573968782e-01,9.878418821191800037e-01,9.674422956954168429e-01,9.345313387834742747e-01,9.084955609930532860e-01,8.990828925054400456e-01
1.047128548050898462e+04,9.994655127437390707e-01,9.987789788496245214e-01,9.955672558437814734e-01,9.876168310002603201e-01,9.685105676938565722e-01,9.376786094897257007e-01,9.091087777583062302e-01,8.992494354958031622e-01
1.096478196143185050e+04,9.991096418034270954e-01,9.994447132507142673e-01,9.969198123597398098e-01,9.904305084913278545e-01,9.725518522824077028e-01,9.431442131472950186e-01,9.161674519269622508e-01,9.004092938579405514e-01
1.148153621496881715e+04,9.997458411202557738e-01,9.997886650002612008e-01,9.968892628956523838e-01,9.903876217418214889e-01,9.753013052273978856e-01,9.459358149677074001e-01,9.160667114339485773e-01,9.014390268252142624e-01
1.202264434617413099e+04,9.997361980497141420e-01,9.990976870830563517e-01,9.980303945723593140e-01,9.913799421738043183e-01,9.776382576730424656e-01,9.475360779062736993e-01,9.196245511777735304e-01,9.017479468548242894e-01
1.258925411794166212e+04,1.000227041576965181e+00,9.989528164260661480e-01,9.968182666927722924e-01,9.921965736863829211e-01,9.792954393077040187e-01,9.510818076708035251e-01,9.229435493970251647e-01,9.035046094873654399e-01
1.318256738556407436e+04,9.990500533558619445e-01,1.000192365650403925e+00,9.980990621940726282e-01,9.911332493965805401e-01,9.801696992331542235e-01,9.558454424479996270e-01,9.246361235598012929e-01,9.060113391862892884e-01
1.380384264602883741e+04,9.990520976427951227e-01,1.000149630936501666e+00,9.971168782574447720e-01,9.941447117708597236e-01,9.812272849689048781e-01,9.583060993131850003e-01,9.292296473741636920e-01,9.049436366207967986e-01
1.445439770745928035e+04,9.996402240666827366e-01,9.995702989751052980e-01,9.997758829055453100e-01,9.954136360411897089e-01,9.825388128063230475e-01,9.606325350750081205e-01,9.333900441440809992e-01,9.087749718692625933e-01
1.513561248436207097e+04,1.000261897428993629e+00,9.999767198181342964e-01,9.967815977372707081e-01,9.959756893939227806e-01,9.851180552250278222e-01,9.656813789756035771e-01,9.375127519025617806e-01,9.125132763048101614e-01
1.584893192461114086e+04,9.992169296949618973e-01,1.000636124279876693e+00,9.988132213570545259e-01,9.959963660580645195e-01,9.881534201087091018e-01,9.699240959690879071e-01,9.418119435214252766e-01,9.146951575609258978e-01
1.659586907437559785e+04,9.992956404663314585e-01,1.000307855062982254e+00,1.000103154457347765e+00,9.967766372367228289e-01,9.882761045039499814e-01,9.708995773173089150e-01,9.450403694418161304e-01,9.164861249114186759e-01
1.737800828749376160e+04,9.996318591417032717e-01,9.989473917101259204e-01,9.972433540209691971e-01,9.965603127812303619e-01,9.883702982790940617e-01,9.754036248936243103e-01,9.499289883702587423e-01,9.216202307187189025e-01
1.819700858609982606e+04,9.988522854612288393e-01,1.000168603039037540e+00,9.999479053331117306e-01,9.971863189179329678e-01,9.893054785155636077e-01,9.744738377014348085e-01,9.544764334595070565e-01,9.281526728844982088e-01
1.905460717963248317e+04,1.001896114102366786e+00,9.991779832164511266e-01,1.000193938858418008e+00,9.946955359428134580e-01,9.913584810693716332e-01,9.787240987816008264e-01,9.564465497689768059e-01,9.286212611720994214e-01
1.995262314968878854e+04,9.974667434530224419e-01,9.999060256818502745e-01,9.996137974983857477e-01,9.964614639214529612e-01,9.900302162912665294e-01,9.793644316642411418e-01,9.577775903072499597e-01,9.329990970541144346e-01
2.089296130854040894e+04,9.989361183325062843e-01,9.999307926654468215e-01,9.980501008023568987e-01,9.988941972978718775e-01,9.929308052630029247e-01,9.827640840135887235e-01,9.619787862527509059e-01,9.366684961131305220e-01
2.187761623949551722e+04,9.988168786672086963e-01,1.000646371529428036e+00,9.992759013386613987e-01,9.975260529488202410e-01,9.919908593193489388e-01,9.841130835286221457e-01,9.624528135129382100e-01,9.420961357796067137e-01
2.290867652767774780e+04,1.000162002191443911e+00,1.000102918458671830e+00,9.996632839001433624e-01,9.970228931701766717e-01,9.942626140848768168e-01,9.848899557502905910e-01,9.683034553823047785e-01,9.433440716186338726e-01
2.398832919019489782e+04,1.000659004355512360e+00,9.997881592564108466e-01,9.992628812555501838e-01,9.991787559237034211e-01,9.949256900711913598e-01,9.868898119939386593e-01,9.713411585373602497e-01,9.486910554075251856e-01
2.511886431509582326e+04,9.986443373109371580e-01,9.992818691084229821e-01,9.989122173089796108e-01,9.979939577146120788e-01,9.938772250961380728e-01,9.875385145512047824e-01,9.728611449617101670e-01,9.516292752925488152e-01
2.630267991895381419e+04,1.000002773413864343e+00,1.000401065482930729e+00,9.994459474806708377e-01,9.991651363818107034e-01,9.946593783587468485e-01,9.878039206762053714e-01,9.765171092749410642e-01,9.542983283008699136e-01
2.754228703338168998e+04,1.001100850713088963e+00,9.990424876270661558e-01,9.985588046417570585e-01,1.000094598417194947e+00,9.945569657627458815e-01,9.875705280164446265e-01,9.775416057793775426e-01,9.571314275946343209e-01
2.884031503126605821e+04,9.993582195613663899e-01,1.000639007834842387e+00,9.991838683738967219e-01,9.985042964562536039e-01,9.966474499246162910e-01,9.903852325762776410e-01,9.794976128721717412e-01,9.623833258889278319e-01
3.019951720402019055e+04,9.995102405707586568e-01,9.997536152991596259e-01,1.000605392104892521e+00,9.995062839847352887e-01,9.967721198437042851e-01,9.900263889186766697e-01,9.811753966437068986e-01,9.648793583492705217e-01
3.162277660168379225e+04,9.992268059041490291e-01,9.991429062585691634e-01,9.999091646637209285e-01,9.993850708376844638e-01,9.965319929555601641e-01,9.919827572733704857e-01,9.822312782802969933e-01,9.673135445591324322e-01
3.311311214825907518e+04,9.997827602724854712e-01,1.000074293447618556e+00,1.000715200270952288e+00,9.991971138904057748e-01,9.950119333754201545e-01,9.933535376107595072e-01,9.830120213820611186e-01,9.687671677532500025e-01
3.467368504525316530e+04,9.999737516086131262e-01,9.984093035773523583e-01,9.990398597213993037e-01,9.967094990359375295e-01,9.965057920505152600e-01,9.929059233746964086e-01,9.866528609862565968e-01,9.712582722970838356e-01
3.630780547701010073e+04,9.990751491930389694e-01,9.990571274983337524e-01,1.000294839325875040e+00,1.001400000250066258e+00,9.983297215112764134e-01,9.932935289394789757e-01,9.889142732304191385e-01,9.738501671941950377e-01
3.801893963205612818e+04,9.990022643688191151e-01,9.989522610691572435e-01,9.997502590456561755e-01,9.979798980445164780e-01,9.978826549905266408e-01,9.953766964490827762e-01,9.896784211767857276e-01,9.749459637685069513e-01
3.981071705534969078e+04,9.992156651183611293e-01,1.000185323755655942e+00,1.000430381699095150e+00,1.000540650762279604e+00,9.984739003683247294e-01,9.940684218200978028e-01,9.885514765767665635e-01,9.770238926385400591e-01
4.168693834703355242e+04,9.983237048786460788e-01,9.988612569062855773e-01,1.000062668011556299e+00,9.987487151745674252e-01,9.986608852586552620e-01,9.968186998255431641e-01,9.896148226767426115e-01,9.786571191690317528e-01
4.365158322401656187e+04,1.001284847659304589e+00,1.000443888061751663e+00,9.997686389972016974e-01,9.988111434372367592e-01,9.984281790536383427e-01,9.958626257020034567e-01,9.917953471184404179e-01,9.812873673166009336e-01
4.570881896148751548e+04,1.001963173270726148e+00,1.001534334084354105e+00,9.995730356613241607e-01,9.986901060911406169e-01,9.980388068480151587e-01,9.967645686184692932e-01,9.898737189479442922e-01,9.838888347375148724e-01
4.786300923226380110e+04,9.998049890563851516e-01,1.000440885927016410e+00,9.999967217943229736e-01,9.981571923355607723e-01,9.982134446841405273e-01,9.970317238456174458e-01,9.912946666889395075e-01,9.832522328915193066e-01
5.011872336272725079e+04,9.991664608150215843e-01,1.000904443158990409e+00,9.993214952497001535e-01,1.001307515092824119e+00,9.989654127253559945e-01,9.953403341813802374e-01,9.921198482216494474e-01,9.866407514294739389e-01
5.248074602497722663e+04,1.000572746764672560e+00,1.000340395454195619e+00,9.978402963791573876e-01,9.992443954969700837e-01,9.994973990868724067e-01,9.966103618049837465e-01,9.938532827406488801e-01,9.839495451122782788e-01
5.495408738576248288e+04,1.000551293040058187e+00,9.992432152881649543e-01,9.994245788884248416e-01,9.994398437363339882e-01,9.986150651694357672e-01,9.975451505325393375e-01,9.939293956486235926e-01,9.854483791262730330e-01
5.754399373371566617e+04,1.001504981678749351e+00,1.000350235978338054e+00,1.000119045101171444e+00,9.987371191711880147e-01,9.973368695636126713e-01,9.965124481727105632e-01,9.922277393365203091e-01,9.865399866635283788e-01
6.025595860743580852e+04,9.995396121426346481e-01,9.999504970595252118e-01,1.000387604021937271e+00,9.982767668128860183e-01,1.000377603429580819e+00,9.970519442875046545e-01,9.931977751319035486e-01,9.907764700105395894e-01
6.309573444801929872e+04,1.000317327626383701e+00,1.000424527890653392e+00,1.000141815419347768e+00,1.000232883578076271e+00,9.987061421829868113e-01,9.952032163611806981e-01,9.970041985702717824e-01,9.909279496433907042e-01
6.606934480075964530e+04,9.997797880821608363e-01,9.995195754072392358e-01,9.998587059140308098e-01,1.002370977128620444e+00,9.986218129270574284e-01,9.958744370489631681e-01,9.952898043991725840e-01,9.924367535082294633e-01
6.918309709189362184e+04,1.000231138765550254e+00,9.977086805450169349e-01,1.001379883352414568e+00,9.991701329852420432e-01,9.991433300012844132e-01,9.966582392510111577e-01,9.973668540008563399e-01,9.920158405681196445e-01
7.244359600749905803e+04,1.000344658155082334e+00,1.000637612141868749e+00,9.995252008229961183e-01,9.997201814308530610e-01,9.991289322010332707e-01,9.998495715608166634e-01,9.962164648575778658e-01,9.915664598921677397e-01
7.585775750291836448e+04,9.996832645266804374e-01,9.994100883973637828e-01,1.000544170144278322e+00,9.984654302821458494e-01,9.989185326925488217e-01,9.984752217954384612e-01,9.964714333525831469e-01,9.941119270074335601e-01
7.943282347242820833e+04,9.993668002976393572e-01,9.999459339263954138e-01,1.000338007367700843e+00,1.001565850374076971e+00,9.985669352579407132e-01,9.989768587819678469e-01,9.983555377381100326e-01,9.938230805863628170e-01
8.317637711026708712e+04,9.992495123878328833e-01,9.990326068682674476e-01,9.982392338011141231e-01,1.000683092550912034e+00,9.997213726970048953e-01,9.993837478944138653e-01,9.971794676953589232e-01,9.950836180405125964e-01
8.709635899560814141e+04,9.997564935578771017e-01,1.000082942556028920e+00,9.985635656154424611e-01,1.001162534563568407e+00,9.987055660964847537e-01,9.978959677070363687e-01,9.979687323773810403e-01,9.939516602863213146e-01
9.120108393559097021e+04,9.989829233214313486e-01,1.000857567707328588e+00,1.001428588720294499e+00,9.999269206374910013e-01,9.995312196179069186e-01,1.000296723913661312e+00,9.963223649824635153e-01,9.975934683291645122e-01
9.549925860214368731e+04,1.000253190814042403e+00,9.998689045488738936e-01,1.000355022784830350e+00,1.000773099247152409e+00,1.000115300215171255e+00,9.985648031857355944e-01,9.977140038782446041e-01,9.955174813685171431e-01
1.000000000000000000e+05,9.981842751631283539e-01,1.000716862963185294e+00,9.999619711741943862e-01,1.000828439840952377e+00,9.992842889756080593e-01,9.990793191622970859e-01,9.976400185852917213e-01,9.929080830007954717e-01
1.047128548050898535e+05,1.000747890852350830e+00,9.990943656700636000e-01,1.001952536990640130e+00,9.984447211036169278e-01,1.000178045669196880e+00,9.958123553645509274e-01,9.973636733944641897e-01,9.961755138186871861e-01
1.096478196143185050e+05,1.000660564312272793e+00,9.989177052388488187e-01,9.981505261753100822e-01,1.001829154774151132e+00,9.999494709205205556e-01,1.001479145896951195e+00,9.990313444811212973e-01,9.959368232583152292e-01
1.148153621496881678e+05,1.000179176847399543e+00,9.991653546420751209e-01,1.000100868805400278e+00,9.990774987837742760e-01,9.997670303689836224e-01,1.001169534050211363e+00,9.951216833195191125e-01,9.970960963345014694e-01
1.202264434617413062e+05,9.995666308730382088e-01,9.988483344734901959e-01,9.997640998739592000e-01,1.001953594612313481e+00,1.000205671200917967e+00,9.985375341886761902e-01,9.958123206899326396e-01,9.975742141255597994e-01
1.258925411794166139e+05,9.989461003428345975e-01,9.997416783421839703e-01,1.000251487119107496e+00,1.000407232282876979e+00,1.000669725396092113e+00,9.982072235662932114e-01,9.982077976215429915e-01,9.992381305955351234e-01
1.318256738556407508e+05,1.000256177749354825e+00,9.998895900706363804e-01,9.996926905202844216e-01,1.001173568157174953e+00,9.994650853000609514e-01,9.976019515814918970e-01,1.000108452690023242e+00,9.982294187243472283e-01
1.380384264602883777e+05,1.000767185956052518e+00,9.991864151846930886e-01,9.999034285184205118e-01,9.990003201846897607e-01,9.981706250535847813e-01,9.998263537583037541e-01,9.997588762180505961e-01,9.967672799436120279e-01
1.445439770745928108e+05,9.995381026162075688e-01,1.000278041118149996e+00,1.000472499435607565e+00,1.000262906594484802e+00,9.995192181719814162e-01,1.000124021159626952e+00,9.994213546256106584e-01,9.961482251030792101e-01
1.513561248436207243e+05,9.991411066460477164e-01,1.000209271853784720e+00,1.000630649981495646e+00,1.001270480793070350e+00,1.000448431688578665e+00,9.991977059517865856e-01,9.996858260184781075e-01,9.991855401191824804e-01
1.584893192461114086e+05,1.000593010965114438e+00,9.998684368291116398e-01,1.001282344856283091e+00,9.986115901272099027e-01,9.999325142536357180e-01,9.967603734306889063e-01,9.992467646888387733e-01,9.981536750104706979e-01
1.659586907437559566e+05,9.997767073808252469e-01,9.993850838750306664e-01,9.993668915823278320e-01,9.992610969762413253e-01,9.994747743442180532e-01,9.981707184714290193e-01,9.974451490230323847e-01,1.000420622847469465e+00
1.737800828749376233e+05,1.000733245624283674e+00,9.996039378582611823e-01,1.001342901066344604e+00,1.000181092875050748e+00,1.000561259895899724e+00,1.000173625206799422e+00,9.983705906047675160e-01,9.990736969185464167e-01
1.819700858609982533e+05,9.994446489106947329e-01,9.997768975153790150e-01,9.992724008805505820e-01,1.000408657736430396e+00,9.996816740542654456e-01,1.000343602241167362e+00,9.991020486101224174e-01,9.987161989589689037e-01
1.905460717963248317e+05,1.000296830569352258e+00,9.997294291312059933e-01,9.987968351226975683e-01,1.001131674046995768e+00,9.997811266907781214e-01,1.000946313911918351e+00,9.976983126903564703e-01,9.983307995145614955e-01
1.995262314968878927e+05,1.000423731061445221e+00,9.997220665036978815e-01,9.992636319352948826e-01,9.988211221057869960e-01,9.996037328267176614e-01,9.995532619973706012e-01,1.002445582529718937e+00,1.000895219660942859e+00
2.089296130854040966e+05,1.000501740736983391e+00,1.000464304429557361e+00,1.001165414639445528e+00,1.003311591841765216e+00,9.996271456029406366e-01,9.995860924202282227e-01,9.997507838463420837e-01,1.000077197786238159e+00
2.187761623949551722e+05,1.000399141149992399e+00,1.000176859198635526e+00,1.000359709072991210e+00,9.994669799806262800e-01,9.990308935979369531e-01,9.993495927184663508e-01,1.001915996666380426e+00,9.985253481332818648e-01
2.290867652767774707e+05,1.000799048763329591e+00,1.000557579124639274e+00,9.997510481993290288e-01,9.980771046308585248e-01,1.000626305737707611e+00,1.000167599633244420e+00,1.000142279110385113e+00,1.000614950558981864e+00
2.398832919019489782e+05,1.001531843142910994e+00,9.993007529355426577e-01,9.992909506721722179e-01,1.000534321754819267e+00,1.000222403655146808e+00,1.000260188000726025e+00,9.989388682678532749e-01,1.000148985325748363e+00
2.511886431509582035e+05,9.992229302680719627e-01,1.000275962183741818e+00,9.995972652179963003e-01,9.986215341313680049e-01,1.001394250738057767e+00,1.000339553806592008e+00,9.987453729919975043e-01,1.001031485229241236e+00
2.630267991895381710e+05,9.992090882354744963e-01,1.000972399645270849e+00,1.000807969060886427e+00,9.993488472702674041e-01,1.000564610850007252e+00,1.001551039428476564e+00,9.979467597528262068e-01,9.968267015642744422e-01
2.754228703338169144e+05,9.993440867989870080e-01,1.000313582131830747e+00,1.001075969286244538e+00,1.000265923839352311e+00,9.988161828652275531e-01,9.998007403136187632e-01,9.996873262360079782e-01,9.980634525451090866e-01
2.884031503126605530e+05,1.000197305841583173e+00,9.992046125700760895e-01,1.001265142481283066e+00,1.001802408694083990e+00,9.994128694704590421e-01,1.000691778048929503e+00,9.998240779850484650e-01,9.994881467006461184e-01
3.019951720402018982e+05,9.980546837852996012e-01,9.991788301968249630e-01,1.000510343408477665e+00,1.000618583186221322e+00,9.991505472290048706e-01,1.001495545136602772e+00,9.986454551216508158e-01,1.000190068841134705e+00
3.162277660168379080e+05,1.001505766436594058e+00,9.992414089013383904e-01,9.995819525234976854e-01,9.987679782717439059e-01,9.995442942309131773e-01,9.992147536739384162e-01,1.001284481480984256e+00,9.992956541593448483e-01
3.311311214825907955e+05,1.000362453461979939e+00,9.997326258409552358e-01,9.982217233748357232e-01,1.000158132753786289e+00,9.997116281813698269e-01,9.997845525194724026e-01,9.991481956517708207e-01,9.979400208561162167e-01
3.467368504525316530e+05,9.993761068341200371e-01,1.000284794419467271e+00,9.997677424253893497e-01,1.000719950132136882e+00,9.988760646244800867e-01,9.982832477620414702e-01,9.996314136193932276e-01,1.000866372807706961e+00
3.630780547701010364e+05,9.987398318427386235e-01,9.998899494230333307e-01,9.994343550113706787e-01,1.001021873479610802e+00,1.001096469873376416e+00,9.994588274075011380e-01,9.997018776710758781e-01,9.981681443971441858e-01
3.801893963205612381e+05,9.996757190151271955e-01,9.989404797547594139e-01,1.000299552593453933e+00,1.001620174504419314e+00,9.990164381215453915e-01,9.989063339677614062e-01,1.001653638823910120e+00,9.999532244156178473e-01
3.981071705534969224e+05,9.993613150245438392e-01,1.000264224857673634e+00,9.985887463325564539e-01,9.997364687444181275e-01,1.000092276004000746e+00,9.998502785765633893e-01,1.000758629619315609e+00,9.987561768050210453e-01
4.168693834703355096e+05,9.994175788696625373e-01,1.000079833627984582e+00,9.999503033035975763e-01,1.000591163154621155e+00,1.000466156526066408e+00,9.989738795059838194e-01,1.002122720496164687e+00,9.982850587767401196e-01
4.365158322401656187e+05,1.000539595546736660e+00,1.000024232862209539e+00,1.000046182349212609e+00,9.999593886075986982e-01,1.000951618339117832e+00,9.989402777347549112e-01,1.002127304473546365e+00,9.978664904582449369e-01
4.570881896148751839e+05,9.996724293528593819e-01,1.000630137888554039e+00,9.992863114381541623e-01,1.000523682031053685e+00,9.984918345413594798e-01,1.000870465191182168e+00,9.980652496914650396e-01,1.001010757302908782e+00
4.786300923226380255e+05,9.987690809216410726e-01,9.997120545443144435e-01,9.993076682195073390e-01,1.000533715538243884e+00,9.999789134262180301e-01,9.990165120510093866e-01,9.988197478459955869e-01,1.000483695096826553e+00
5.011872336272724788e+05,9.992910931990404144e-01,1.000913727803855791e+00,1.000355993257737719e+00,1.001582709169403396e+00,9.992518862439011551e-01,9.990273236793560940e-01,9.997286423814938372e-01,1.000468481049924252e+00
5.248074602497722954e+05,9.992297109005243705e-01,1.000739460745203591e+00,9.994201434445447729e-01,1.000603453280327626e+00,9.996897551153407502e-01,1.003137065094130698e+00,9.997550138858638524e-01,9.989936370344919547e-01
5.495408738576248288e+05,9.999508097133132933e-01,9.995713291425704083e-01,1.000863075836313287e+00,9.990861352171869214e-01,1.000511250629475990e+00,1.000487513280506890e+00,1.000380855700126359e+00,1.001620576084955028e+00
5.754399373371566180e+05,9.996482297625871594e-01,1.000554770113978087e+00,9.985833072172909386e-01,1.002462679213501628e+00,9.981468856857339533e-01,9.980766816116809492e-01,9.990865092492609012e-01,1.002400097411660918e+00
6.025595860743580852e+05,1.000537467666452462e+00,9.999541296156466696e-01,1.000410124540429768e+00,9.996746548940644850e-01,9.999819044906331778e-01,9.999281458723395799e-01,1.000511936540815494e+00,9.995218913374172010e-01
6.309573444801929872e+05,9.994526629630721137e-01,1.000157197728079206e+00,1.001845989093608003e+00,1.000159930523351948e+00,9.999240748665787493e-01,1.000869450480113221e+00,9.993176693927124932e-01,9.989129917508432488e-01
6.606934480075964238e+05,9.995094998621222304e-01,9.997426508520139699e-01,9.991570213911774578e-01,9.999790894693983967e-01,1.001552666388871415e+00,1.000810917573278225e+00,9.978888020981389051e-01,9.997538400817970183e-01
6.918309709189363057e+05,9.998483279097447607e-01,1.000715333336376078e+00,1.000689126598642620e+00,1.001976120514599167e+00,9.988920321618266485e-01,1.002040650414042444e+00,1.002318265539609898e+00,9.989197807626936099e-01
7.244359600749906385e+05,9.996306938446396506e-01,9.990961682444479131e-01,1.000903758888502804e+00,9.999962108944449035e-01,9.994785496333847830e-01,1.001011293605885699e+00,9.989061087896604629e-01,1.000206447356534856e+00
7.585775750291835284e+05,9.985466924811778888e-01,9.997016001149294784e-01,9.996440263757018219e-01,1.000844602044947074e+00,9.997446208043974103e-01,9.998395916101925351e-01,1.000798534324739197e+00,1.001793273944141527e+00
7.943282347242821706e+05,1.000395877741133699e+00,9.986753587618572015e-01,1.001144491571251294e+00,1.001508828361102887e+00,9.986497432739334101e-01,1.001219346546858846e+00,1.001709600865604344e+00,9.989307238040050496e-01
8.317637711026708130e+05,1.000029969839755895e+00,9.995741438179553962e-01,9.994662111257565096e-01,1.000022742009552656e+00,1.000100689061303116e+00,1.000995533157784223e+00,1.000051512179386926e+00,1.001307556919274200e+00
8.709635899560814723e+05,9.995935455571726136e-01,1.000614999096872015e+00,1.001017664547376729e+00,9.997696836208131987e-01,1.001183459669619857e+00,1.000190813706086868e+00,1.001572544830750866e+00,9.977118002905958072e-01
9.120108393559096148e+05,1.001644290536145565e+00,1.001320228995410844e+00,1.000331910749768127e+00,9.982498895521755289e-01,9.994776512651972755e-01,9.981346377782917001e-01,9.990946284371500230e-01,1.000285884771652034e+00
9.549925860214368440e+05,1.001362277328107675e+00,9.994457837576092851e-01,9.999869801856676732e-01,9.993918931632568281e-01,1.000370406828146708e+00,1.001256271743144133e+00,9.984596175030445719e-01,1.000212693505142969e+00
1.000000000000000000e+06,9.993641473378269691e-01,1.000247306166260675e+00,9.998306712297989618e-01,1.000904471952728247e+00,9.995101373290866675e-01,1.000747124700130719e+00,1.000677255709547575e+00,1.000991452796283321e+00
1.047128548050898477e+06,1.002612221293152528e+00,1.000160447842416866e+00,1.001264032103744039e+00,1.001134057547948819e+00,1.000821329212177035e+00,9.991249953031438036e-01,9.991780408737179764e-01,1.002527475302701587e+00
1.096478196143182926e+06,9.995390000559565280e-01,1.001240707586875445e+00,9.995927128876386236e-01,1.001217764751346273e+00,1.000054558216942668e+00,9.983544364340544153e-01,9.986212243550667278e-01,9.999757150332019284e-01
1.148153621496884152e+06,9.985139222891473709e-01,9.997116403164383325e-01,9.987827020073970496e-01,9.989554113591830875e-01,9.999264580831275229e-01,9.999296692232957362e-01,1.000421708120592612e+00,1.000632840197765105e+00
1.202264434617413208e+06,1.000980925265710031e+00,1.002324911357262316e+00,9.987473884972932758e-01,1.000702645369604404e+00,1.000235167003315384e+00,9.982412964798540456e-01,9.997989351313275597e-01,9.981276167744446148e-01
1.258925411794166081e+06,9.984996041258391575e-01,1.000634120162241070e+00,1.001333096027015701e+00,1.001920541189003755e+00,1.000674689201201284e+00,1.000534487609878287e+00,1.001825130078892290e+00,9.996820142652796948e-01
1.318256738556404831e+06,1.000403809114809972e+00,9.999730127521597733e-01,1.000559096327299669e+00,1.001222381192496735e+00,1.000725042712298452e+00,9.992186012814574525e-01,1.001119848554265612e+00,1.000173873401745794e+00
1.380384264602886746e+06,9.998422352019319392e-01,9.987198068750250401e-01,1.001865635232122465e+00,9.996960390782058115e-01,1.000521445440471391e+00,9.995901057625936614e-01,1.000188752739219256e+00,9.997312834918411495e-01
1.445439770745927934e+06,1.001232171467155485e+00,9.987991651537022619e-01,1.000921516069223749e+00,1.001044044064612004e+00,9.997004387344079479e-01,9.997860977612051947e-01,1.000527548288225432e+00,9.995228153789342818e-01
1.513561248436207185e+06,9.992161548464250087e-01,9.999690929111740845e-01,9.995543886633935227e-01,9.994565851565961889e-01,9.990217840895790902e-01,1.000469419169246921e+00,1.001593970654766519e+00,9.977768201742287513e-01
1.584893192461110884e+06,1.000351550539668732e+00,1.000283592849537051e+00,1.000649591573658181e+00,1.001461876061075840e+00,1.000150556595703843e+00,1.000915590458489879e+00,9.993917286653501986e-01,9.995849343858616010e-01
1.659586907437563175e+06,1.001192752521275597e+00,1.001057498152546632e+00,1.000186494726670983e+00,1.000327627755839055e+00,1.001097643129401193e+00,1.000247674938909537e+00,1.003248308346396334e+00,9.991884196920119976e-01
1.737800828749376349e+06,1.001451563469231809e+00,1.001269229668562799e+00,9.983691361991648971e-01,1.001260965138634385e+00,9.995919379571258645e-01,1.000927515101653009e+00,9.989586245252349839e-01,9.994914818169194914e-01
1.819700858609982533e+06,9.986970338326429664e-01,1.000597466447122885e+00,9.996401723650072402e-01,9.995001732440769171e-01,9.992929346297534376e-01,1.000699936645910393e+00,1.000602560144703945e+00,9.994368469011907230e-01
1.905460717963244300e+06,1.001275184696298837e+00,9.999554238802695894e-01,1.000307564111658110e+00,9.988548324444384008e-01,9.995762210369166789e-01,1.001772645648087767e+00,1.000765887181881419e+00,1.000964120227503473e+00
1.995262314968882827e+06,9.996548629619503856e-01,1.000518877947567331e+00,9.983129137992644564e-01,9.978966390367844941e-01,9.994170270730555750e-01,9.998499224618557779e-01,9.974269169458824802e-01,1.001106785558705692e+00
2.089296130854040850e+06,1.000778575265332204e+00,9.989589516104867561e-01,9.992772712692635784e-01,1.000918182153676117e+00,9.988257270485761952e-01,9.992784547147729457e-01,9.998917834274323457e-01,9.984085626057911389e-01
2.187761623949551955e+06,9.997981224663924360e-01,9.985463071443712035e-01,1.000129320523850618e+00,1.000144430646031646e+00,9.988368798476732202e-01,1.001443617966102595e+00,9.998845803294517109e-01,9.990382641463303459e-01
2.290867652767769992e+06,1.001445834618182928e+00,1.000517074700828957e+00,1.000164934997415322e+00,1.000334528379034138e+00,1.000433654539973016e+00,1.001304435649273294e+00,1.000037174993219979e+00,1.001074960637308386e+00
2.398832919019494671e+06,1.000055351019683458e+00,9.999008179933137619e-01,9.991849331139626145e-01,1.000886199622403216e+00,9.997763518246592929e-01,9.993515057387295508e-01,9.987127308543813919e-01,9.998400870828918485e-01
2.511886431509582326e+06,1.000124245633587705e+00,9.996641566938871959e-01,9.999513236476518241e-01,9.996571487890612007e-01,1.000496392748799090e+00,9.995005635727393090e-01,9.996039707687527365e-01,1.000234870151108790e+00
2.630267991895381361e+06,1.001797156365802355e+00,1.000451520197585209e+00,9.991179232451671277e-01,9.996324303970507419e-01,9.994275534095068414e-01,9.969458177061197857e-01,9.990165900671579280e-01,1.000110196291911224e+00
2.754228703338163439e+06,1.000095208431473592e+00,9.991936086367868564e-01,1.000420516758815825e+00,1.002285384203317475e+00,1.000289938402120882e+00,1.000238909117316055e+00,1.001937136203528755e+00,9.998469728554851832e-01
2.884031503126611467e+06,1.000506588470585490e+00,9.992426045743498797e-01,9.997628700416509862e-01,9.997614904821007231e-01,9.998628971845365809e-01,1.000600142302997542e+00,1.000075362965366255e+00,9.987529158175907362e-01
3.019951720402019098e+06,9.992866975435722443e-01,1.000968752420478447e+00,9.990994536902331191e-01,9.965872892658713678e-01,1.000322210244014132e+00,9.971894533961280782e-01,9.981735182465631961e-01,9.995233086885190188e-01
3.162277660168379545e+06,9.998070864890643561e-01,9.997190033413398957e-01,1.000996355831248463e+00,9.992384287048237113e-01,1.000819240356533468e+00,1.002664876098035451e+00,1.000662527127913259e+00,9.983327501518908242e-01
3.311311214825907722e+06,1.000765182187104196e+00,1.000165381751921823e+00,1.000912464623742393e+00,1.000419092379064789e+00,1.000420889586520312e+00,9.992526468104138138e-01,9.984626645250659349e-01,9.994040583565961811e-01
3.467368504525309429e+06,9.983123388514639762e-01,9.991063351218943955e-01,1.000113123862476971e+00,1.000967865088594033e+00,1.000271027234468590e+00,9.992833571911661217e-01,1.001169580065842002e+00,1.000648073166496621e+00
3.630780547701017465e+06,1.000168911189460275e+00,9.991686068071411464e-01,9.993695886775144643e-01,9.987494375773423583e-01,1.000083400849036686e+00,9.998027953740863394e-01,1.000952835071262870e+00,1.000261546667527091e+00
3.801893963205612730e+06,1.001623423566224469e+00,1.000022406796216234e+00,1.000283414478737809e+00,9.999018719713703707e-01,1.000135148164823296e+00,9.993226968406999644e-01,1.000040109575522251e+00,9.979316856206374986e-01
3.981071705534969456e+06,1.000471674984743320e+00,1.000443358569180541e+00,9.993932119840412964e-01,1.000274366011854710e+00,9.987589135033497767e-01,1.001965015482157773e+00,9.972560855742118591e-01,9.997583687657219942e-01
4.168693834703346714e+06,9.999426736348373534e-01,1.000878157987252992e+00,9.993826962022602789e-01,9.983844659766079044e-01,1.000366698723573533e+00,1.001220001290367811e+00,9.997223362634054533e-01,9.998388279752233876e-01
4.365158322401665151e+06,9.999507428174719825e-01,9.996633846139029167e-01,1.000826505966833313e+00,1.000308059772787583e+00,9.997916888005327074e-01,9.988314804605840092e-01,9.992587330681266256e-01,1.001365349197578691e+00
4.570881896148751490e+06,1.000886612366402639e+00,1.001014073894267664e+00,1.000021869160995669e+00,1.003127691679343014e+00,1.000594437472716258e+00,9.997825064373235815e-01,1.000662018200325853e+00,1.000997387395960780e+00
4.786300923226380721e+06,9.992882470086523750e-01,1.000225779562609496e+00,9.999488021976200569e-01,1.000131684553343669e+00,9.991098640573840006e-01,1.001541246822775788e+00,1.001379307411177422e+00,1.000736941102901012e+00
5.011872336272714660e+06,9.998889704772332410e-01,9.995591869122757434e-01,1.001324259132543082e+00,1.002802405592476909e+00,1.000718535695309663e+00,1.001984448338522071e+00,1.001760123414267900e+00,9.997665813518783473e-01
5.248074602497734129e+06,9.983087126779341958e-01,1.000338171420956490e+00,9.991823003909364731e-01,1.000946349544703962e+00,9.994999321518108770e-01,1.001242880550803349e+00,9.998911004148910431e-01,9.995456015318465726e-01
5.495408738576248288e+06,1.000091321651071841e+00,9.987858232775714828e-01,9.989438673124715340e-01,1.000198849373454824e+00,1.000955202589053794e+00,1.000860177932118011e+00,9.996349654452652000e-01,1.000058771824127835e+00
5.754399373371566646e+06,1.000168129341092449e+00,1.001146412885273618e+00,9.990678133695495289e-01,1.001540963973644338e+00,1.000663122919373649e+00,9.983230351758975996e-01,9.990991174412545694e-01,1.001336879897254395e+00
6.025595860743568279e+06,9.999508039408345761e-01,1.000319245581837047e+00,1.000905895134099222e+00,1.000185915404127268e+00,1.000567039460179997e+00,9.986754812097633494e-01,9.984952876473759398e-01,9.982434883207923493e-01
6.309573444801942445e+06,1.000032372996192187e+00,1.001217935727196195e+00,1.000397791119633117e+00,1.000908225583794442e+00,1.000562011847634825e+00,1.001089175897998729e+00,1.000414062814504179e+00,1.000817296932689171e+00
6.606934480075964704e+06,1.000323130805255367e+00,1.000171549798355874e+00,1.001154774953286974e+00,9.997576904441910495e-01,1.000699134053359751e+00,1.001271006967728194e+00,9.994026674525463561e-01,9.991809665555811959e-01
6.918309709189362824e+06,1.001087615523145846e+00,9.998615806814699081e-01,1.000167468784419311e+00,9.991212694594170385e-01,1.000404654647110592e+00,1.000543789217954060e+00,9.994753544889505292e-01,1.000025878283907987e+00
7.244359600749891251e+06,1.000731942494088367e+00,9.998279697140940447e-01,1.000046743729914311e+00,9.987800027633643163e-01,9.992441234382455351e-01,9.992905980773740815e-01,9.989292156673950096e-01,9.984798678047150933e-01
7.585775750291851349e+06,9.986641022070266160e-01,9.984733436984808419e-01,9.991453224532624855e-01,1.000261406101504713e+00,1.000587039541432910e+00,9.989781044447555436e-01,1.000599865738841965e+00,1.001099274708422637e+00
7.943282347242821939e+06,1.000080490491866536e+00,1.001024209347978200e+00,1.000722589048431477e+00,1.001466901294817635e+00,1.000040140525154442e+00,1.000546371654224442e+00,1.001485780184770968e+00,1.002250254944130781e+00
8.317637711026708595e+06,9.992802313913977663e-01,9.987235167451240514e-01,9.996924850079866864e-01,9.990546721117011808e-01,1.000725137999875392e+00,9.991704653753926690e-01,9.994706869757380430e-01,1.000173323924477886e+00
8.709635899560796097e+06,1.000550958602622886e+00,1.001032303624331599e+00,1.001161153893722622e+00,1.000151357181352285e+00,9.987444351177836577e-01,9.987683737720947086e-01,1.002824006394778644e+00,1.001652910004257047e+00
9.120108393559115008e+06,9.978238544801038001e-01,1.000698700129511565e+00,1.000757674384589180e+00,1.000242488747379310e+00,1.000433189086616492e+00,1.000493953147396198e+00,9.995273727078949344e-01,1.001869599638371522e+00
9.549925860214369372e+06,1.001259417973943133e+00,1.000739719785982196e+00,9.988056241281025871e-01,9.986516278338072317e-01,9.994797350634946342e-01,1.000513275550873216e+00,1.001735586849738624e+00,9.998642561677398843e-01
1.000000000000000000e+07,1.001647158500045265e+00,9.997528136347763050e-01,9.997030491343917857e-01,9.992750762075002235e-01,9.993100448455787266e-01,9.976978169878065739e-01,9.981719890450327926e-01,9.974022786439888932e-01
1.047128548050898500e+07,9.998504950957426418e-01,1.001103846188595714e+00,9.997291181524321502e-01,1.000797434346164083e+00,9.993222017915068811e-01,9.975587018548803808e-01,9.989287313700615512e-01,1.001803044720484648e+00
1.096478196143182926e+07,9.998560595439782706e-01,1.001865916709955728e+00,1.000432235717556573e+00,9.974509651544772870e-01,9.996705993892150977e-01,9.997222612405202158e-01,9.986563388049392032e-01,9.992261315905697217e-01
1.148153621496884152e+07,1.001699178145112556e+00,9.999562556238987820e-01,9.992326659812269529e-01,1.002745372838176108e+00,9.991772795379422201e-01,1.001365724486861009e+00,9.985937471820622857e-01,1.000207460399587855e+00
1.202264434617413022e+07,9.990260177015276577e-01,1.000289571537811062e+00,9.991571661525685544e-01,9.992385237143336374e-01,9.985267496929085551e-01,1.001747631817597517e+00,1.000015055741499737e+00,9.993824280497558554e-01
1.258925411794166267e+07,1.000873439365168815e+00,1.000305752815215055e+00,9.981700312452063129e-01,1.001278992488823683e+00,1.000636535854365183e+00,1.000374695404489866e+00,9.976723681515600184e-01,1.001322966868514186e+00
1.318256738556404784e+07,1.000412709752304563e+00,9.990987927771388666e-01,1.000328841249376044e+00,1.000048360422127081e+00,9.995988429572540968e-01,1.001798658762636407e+00,1.000419732855361898e+00,9.986938397481511798e-01
1.380384264602886699e+07,1.000483457678475796e+00,1.001001018965841594e+00,9.999275595633579927e-01,1.000218636827287844e+00,9.996826110046705960e-01,9.998956002904410001e-01,9.991975363687810585e-01,1.000515150147327503e+00
1.445439770745928027e+07,9.995357769758470567e-01,1.000286583924409500e+00,1.000555594722938313e+00,1.001347279829662096e+00,9.996247310050669910e-01,1.003897002978779929e+00,9.999982034775389828e-01,1.000808482417227641e+00
1.513561248436207138e+07,1.000675573318810629e+00,1.000274597842830682e+00,9.991455659881122164e-01,1.000167090874607867e+00,9.995056667519284233e-01,9.991642566334748565e-01,9.997339694487408224e-01,9.986086210645369610e-01
1.584893192461110838e+07,9.990605727598689256e-01,9.989286195945459301e-01,1.001363170286489579e+00,9.996253514754028791e-01,1.000104424719442386e+00,9.975980427073019019e-01,9.988236782903563427e-01,1.000736654870044928e+00
1.659586907437563129e+07,9.984351095114830654e-01,1.000119411263240554e+00,1.002128563568026154e+00,9.995896505983825620e-01,9.998813271610798026e-01,1.000552486770625915e+00,9.995147163261228762e-01,1.000110543029961718e+00
1.737800828749376163e+07,1.000551186934528269e+00,9.995323636459335637e-01,9.990130066146966081e-01,1.000087158522395825e+00,9.995322143033692486e-01,9.990385364139956481e-01,9.993654439403616419e-01,1.000741158124905938e+00
1.819700858609982580e+07,9.986230926896902949e-01,9.996784307939348135e-01,9.989542944948220926e-01,9.987979762691985286e-01,9.992092117263848827e-01,1.001483437877970895e+00,1.000470078069523039e+00,9.990039153355113610e-01
1.905460717963244393e+07,9.983409724734668700e-01,1.000266036776646050e+00,1.000642053989581726e+00,9.987536969369819051e-01,1.000575975977046728e+00,1.000259259776921317e+00,9.986104212952041648e-01,9.995450178913350969e-01
1.995262314968882874e+07,1.001081037028102694e+00,9.990716441313034490e-01,9.999252304163375182e-01,9.993429426493197765e-01,9.998567719450346392e-01,9.988581088476496950e-01,1.001141356959841744e+00,9.989248344685113246e-01
2.089296130854040757e+07,1.000794957458926104e+00,9.998583968491457918e-01,1.000592828144745816e+00,9.977849513664384107e-01,1.000691610696895939e+00,1.001598491982637507e+00,1.000123887702497827e+00,9.993360588293336289e-01
2.187761623949551955e+07,9.991263521141076076e-01,1.000865794643785112e+00,1.000313517660808449e+00,9.986931749162685223e-01,9.994364158199606774e-01,9.989589143571317997e-01,1.002421463334467244e+00,1.001911129291101377e+00
2.290867652767769992e+07,9.987412283837532323e-01,9.988566978714590316e-01,9.985402340324531778e-01,9.993843099186561219e-01,1.000301992068176826e+00,9.981082035567298005e-01,9.978117594807306423e-01,9.989076056889137911e-01
2.398832919019494951e+07,1.000668100931184412e+00,1.000649444199670279e+00,1.000257019505204958e+00,1.000625995019901016e+00,1.000321113053655120e+00,1.001326555344431490e+00,1.000656057238829222e+00,9.996674178048513548e-01
2.511886431509582326e+07,9.996862843509758401e-01,9.998184208303478870e-01,1.000602652148910643e+00,9.992218061401214602e-01,1.000657967637642365e+00,9.998282834513625428e-01,9.980096470597303870e-01,9.980229036471883752e-01
2.630267991895381361e+07,9.985101906644777703e-01,9.993872183149745680e-01,9.978686619712031636e-01,1.001419374070238621e+00,9.994786619488625901e-01,9.995878045009363166e-01,1.000579540761970199e+00,1.000660415735155295e+00
2.754228703338163346e+07,9.995471430331400731e-01,1.000462847825812185e+00,1.000991666809382341e+00,1.000188563335654202e+00,9.991598135102149891e-01,1.000684377688475513e+00,9.977648967022598736e-01,1.000997017600230299e+00
2.884031503126611561e+07,1.000718247605336453e+00,9.984366900595953442e-01,1.001039092132233410e+00,9.993087155007289724e-01,1.000674137639614880e+00,1.000881119274660058e+00,9.972896380185800602e-01,1.001962422357252747e+00
3.019951720402019098e+07,1.001568876419043796e+00,1.000525955102516296e+00,1.001079153330574734e+00,9.989725005178342609e-01,1.001035686205528963e+00,9.989431725617552438e-01,1.001315758158281000e+00,9.995384636983384308e-01
3.162277660168379173e+07,1.000399258180396656e+00,9.984334725704693270e-01,1.000278532536854836e+00,1.001084443292526993e+00,1.000968557015576854e+00,1.002585984875304037e+00,1.000605224797418202e+00,1.000637304073677569e+00
3.311311214825907722e+07,9.984815752462073979e-01,9.987734851047440632e-01,9.999209756657920778e-01,1.000342066700524279e+00,9.993008063547059727e-01,1.000894706022175340e+00,1.000122259530863422e+00,9.999986729098130356e-01
3.467368504525309801e+07,9.999240642718100203e-01,1.000139537184331573e+00,1.000150055254185988e+00,9.987594156780787991e-01,9.997036370625773660e-01,1.001204480707095446e+00,9.983198122589067580e-01,1.000645070541829940e+00
3.630780547701017559e+07,9.998197991935077189e-01,1.000826236340871755e+00,1.000292989646972552e+00,1.001649800093519671e+00,1.000225181548527020e+00,1.001270216934773583e+00,1.001355597852584767e+00,9.997166317027066373e-01
3.801893963205612451e+07,9.988394695711348970e-01,9.993612298836590524e-01,1.001429834314442990e+00,1.000587036033358412e+00,9.998351376259896339e-01,9.986949434202706533e-01,1.000547676418505727e+00,9.972709013306428893e-01
3.981071705534969270e+07,9.993842126063662290e-01,1.000067475122011995e+00,9.995492503632938952e-01,1.000304328154133282e+00,9.998918781778498577e-01,9.966248105497444998e-01,1.000791685129624575e+00,1.001093767072995799e+00
4.168693834703346342e+07,1.000161868700063517e+00,9.998630943786802616e-01,9.988400654847621185e-01,9.991317970295732209e-01,1.001009781831668999e+00,1.001381842939166988e+00,1.000898839533537865e+00,9.990002777877209361e-01
4.365158322401665151e+07,9.990881857488773665e-01,9.996457506668502413e-01,9.990577720971591802e-01,1.001179200901933575e+00,9.985893026699795838e-01,9.988735291022132756e-01,9.990260046400625260e-01,1.002257467740427233e+00
4.570881896148751676e+07,1.000221644424606371e+00,9.986351154969614896e-01,9.989501791955199828e-01,1.000238987605139851e+00,1.000253022267611591e+00,9.984460277697819741e-01,9.989759667076363314e-01,1.004201627023586063e+00
4.786300923226380348e+07,1.002181588378291632e+00,1.000648258447065730e+00,9.997108893451289724e-01,9.985737601740167779e-01,1.001246495394639391e+00,9.987315155455170901e-01,1.000351518582442090e+00,1.000269641643843244e+00
5.011872336272714287e+07,1.000655868196064446e+00,9.996125233221777595e-01,9.983155767683267179e-01,1.000192026055335637e+00,1.000640640212217658e+00,9.998624026414062449e-01,1.001985574148592573e+00,1.001027121005416909e+00
5.248074602497733384e+07,9.993554623001252857e-01,1.000485405646509784e+00,1.000430176111266611e+00,1.000711174119054858e+00,1.000546113858780117e+00,9.994174752559379371e-01,1.000633914966327476e+00,9.990186388953812280e-01
5.495408738576248288e+07,1.000930297575391315e+00,9.985556877433073852e-01,9.988480330530430384e-01,9.985378267337782221e-01,1.000770539818821137e+00,9.989201486227229365e-01,1.002037936090042880e+00,1.002884550303233313e+00
5.754399373371566832e+07,1.001503269456554879e+00,1.001616219872994096e+00,1.000336343121245086e+00,1.001010058943230918e+00,9.988327607283034038e-01,1.001848818710971090e+00,9.993411969160734820e-01,1.001543161634383283e+00
6.025595860743568838e+07,9.997217790401559112e-01,9.990531875868394751e-01,1.000314591392801766e+00,9.999173656586859416e-01,9.999416725379280946e-01,9.988390667669073686e-01,9.989472860679647903e-01,9.990498579380641120e-01
6.309573444801943004e+07,1.000686886491741534e+00,9.993090208971865396e-01,9.981788489707633660e-01,9.981051044737146993e-01,9.988824076765779880e-01,1.000458132925603039e+00,9.993723263846204796e-01,9.977007699414318642e-01
6.606934480075964332e+07,9.988797400466068455e-01,9.990887285422569430e-01,1.001102634606026553e+00,9.980424153874938309e-01,9.990300753055791905e-01,9.999603739065563435e-01,1.000864592991550062e+00,9.982871209456090078e-01
6.918309709189362824e+07,9.991257419835114506e-01,9.991918116915117221e-01,1.000177303798114314e+00,9.995033689856424042e-01,9.992780311729042575e-01,9.996026501989485613e-01,1.000982273279241275e+00,1.001841477680993631e+00
7.244359600749890506e+07,9.988602834268685005e-01,1.000761435026467305e+00,1.000961942768226143e+00,1.000415209064874356e+00,9.994739970134401963e-01,1.003020534060963920e+00,1.000853393233614552e+00,9.977225074513945691e-01
7.585775750291851163e+07,9.998672076805198428e-01,1.001087002603940235e+00,1.000817405650016978e+00,9.999539843801424910e-01,1.000454366819697682e+00,1.000401463893873411e+00,1.000717519678450351e+00,1.001747104431316870e+00
7.943282347242821753e+07,9.980514382631644477e-01,9.994240537004073222e-01,9.998367639239267302e-01,9.988719677108237605e-01,1.001381589219620727e+00,9.988526818909995164e-01,1.000245513265031860e+00,1.001277167814573099e+00
8.317637711026708782e+07,9.984071000802153817e-01,9.997804219288449756e-01,1.001615062089623809e+00,1.000289005680234045e+00,9.996469329068726761e-01,9.994469888025280246e-01,1.001957948731268644e+00,9.985977225898737819e-01
8.709635899560795724e+07,1.000888829944685643e+00,1.000878017593920477e+00,9.998395504895788433e-01,1.001575431627360624e+00,9.993303212726601936e-01,1.000981112571410980e+00,1.000158538470582892e+00,9.990120794350531019e-01
9.120108393559114635e+07,9.996612578772753333e-01,9.993868595598798255e-01,1.000215596187737255e+00,9.983453045185249897e-01,1.000856445697746899e+00,9.986582565236719056e-01,9.996085409140945677e-01,9.999541919736646411e-01
9.549925860214368999e+07,9.997202895170259618e-01,1.000147197773464169e+00,1.000241696489845067e+00,9.985711370940073550e-01,9.999108988310468904e-01,1.001778751017724067e+00,1.000766656698809154e+00,9.999910242316725206e-01
1.000000000000000000e+08,9.988599437186922447e-01,9.998507037401165309e-01,1.000976173955725912e+00,9.993121275103609147e-01,1.001273238484624351e+00,9.973808842093550009e-01,1.001932763945376559e+00,9.988250587079005038e-01


==> anc/fig9_L_heisenbergtime.csv <==
1.000000000000000000e+03,8.613783950387357618e+04
1.250000000000000000e+03,1.321544500748483697e+05
2.500000000000000000e+03,5.379113937641954981e+05
5.000000000000000000e+03,2.209034954481874127e+06
1.000000000000000000e+04,8.701305962347775698e+06
2.000000000000000000e+04,3.604392572089182585e+07
3.000000000000000000e+04,8.143389379546546936e+07


==> anc/fig9a_inset_L_Pbar.csv <==
1.000000000000000000e+03,3.789237944670624525e-02
1.250000000000000000e+03,3.600268740445151938e-02
2.500000000000000000e+03,2.466894073679304702e-02
5.000000000000000000e+03,1.725215140597253713e-02
1.000000000000000000e+04,1.217892805473593659e-02
2.000000000000000000e+04,8.274961180336479205e-03
3.000000000000000000e+04,6.491905012395827491e-03


==> anc/fig9a_t-unscaled_transprob-scaled.csv <==
1.023292992280754217e-02,2.638501355885307831e+01,2.776989768112395751e+01,4.052832896821526276e+01,5.795166770516787835e+01,8.209186727963310659e+01,1.208212248599752598e+02,1.540057877570216078e+02
1.047128548050899575e-02,2.638485225420911462e+01,2.776972790998273410e+01,4.052808119848491231e+01,5.795131341794593993e+01,8.209136541142314059e+01,1.208204862200327767e+02,1.540048462434287160e+02
1.071519305237606488e-02,2.638462210677466402e+01,2.776948568265607875e+01,4.052772768375415069e+01,5.795080792539972947e+01,8.209064935218182768e+01,1.208194323378653365e+02,1.540035029036920946e+02
1.096478196143185063e-02,2.638433507128361555e+01,2.776918358135286979e+01,4.052728678692386666e+01,5.795017748473638619e+01,8.208975629675191499e+01,1.208181179561243539e+02,1.540018275159914083e+02
1.122018454301963557e-02,2.638400396963014316e+01,2.776883510095737151e+01,4.052677820288428734e+01,5.794945025778157088e+01,8.208872613797778683e+01,1.208166017883278158e+02,1.539998949200045786e+02
1.148153621496882971e-02,2.638364078148780578e+01,2.776845284992711882e+01,4.052622033284451675e+01,5.794865255651957625e+01,8.208759614829718032e+01,1.208149386913299281e+02,1.539977750394807572e+02
1.174897554939529666e-02,2.638325535841985925e+01,2.776804719690992229e+01,4.052562830915974956e+01,5.794780601878353110e+01,8.208639697894413700e+01,1.208131737770250282e+02,1.539955253766744079e+02
1.202264434617413176e-02,2.638285472996174619e+01,2.776762554040432107e+01,4.052501292944901934e+01,5.794692608414492696e+01,8.208515050095880383e+01,1.208113392347877380e+02,1.539931869620417899e+02
1.230268770812381791e-02,2.638244300261606412e+01,2.776719220245306019e+01,4.052438050144792214e+01,5.794602177206749616e+01,8.208386949092992779e+01,1.208094538689545203e+02,1.539907837646881603e+02
1.258925411794167490e-02,2.638202172070932150e+01,2.776674880844030113e+01,4.052373339729742696e+01,5.794509647448800393e+01,8.208255875373069443e+01,1.208075247512449693e+02,1.539883247986403205e+02
1.288249551693134223e-02,2.638159049153438929e+01,2.776629494504629392e+01,4.052307101378526255e+01,5.794414932887001868e+01,8.208121706752874047e+01,1.208055500833896474e+02,1.539858077717191520e+02
1.318256738556407466e-02,2.638114767812921002e+01,2.776582888938838067e+01,4.052239083647884854e+01,5.794317673981343830e+01,8.207983933923301834e+01,1.208035223694754876e+02,1.539832231291964320e+02
1.348962882591653312e-02,2.638069101187053533e+01,2.776534825376826277e+01,4.052168938069132054e+01,5.794217372454639303e+01,8.207841851046089232e+01,1.208014312211110450e+02,1.539805576294220089e+02
1.380384264602885214e-02,2.638021804539886261e+01,2.776485046236990328e+01,4.052096288719052808e+01,5.794113490772334529e+01,8.207694696672635359e+01,1.207992654314427341e+02,1.539777969874862720e+02
1.412537544622754007e-02,2.637972642919711674e+01,2.776433304235510491e+01,4.052020774703374428e+01,5.794005512889843601e+01,8.207541739796123181e+01,1.207970142416531445e+02,1.539749274895726785e+02
1.445439770745927249e-02,2.637921403780632446e+01,2.776379375670396499e+01,4.051942069543959235e+01,5.793892971974376849e+01,8.207382319121069258e+01,1.207946679189229968e+02,1.539719367296617634e+02
1.479108388168207111e-02,2.637867899092826107e+01,2.776323062642517314e+01,4.051859884420237279e+01,5.793775455039909872e+01,8.207215849629021420e+01,1.207922178530634483e+02,1.539688137327044615e+02
1.513561248436207964e-02,2.637811961529932248e+01,2.776264189042864317e+01,4.051773962312900323e+01,5.793652594573199366e+01,8.207041810716341956e+01,1.207896563819304987e+02,1.539655487320849545e+02
1.548816618912481069e-02,2.637753438322775423e+01,2.776202594083682840e+01,4.051684068563001517e+01,5.793524055034203002e+01,8.206859727071260124e+01,1.207869765099770518e+02,1.539621328108709122e+02
1.584893192461113431e-02,2.637692178824524092e+01,2.776138119210941824e+01,4.051589971771586818e+01,5.793389505544353568e+01,8.206669129985262146e+01,1.207841713388414178e+02,1.539585571760081848e+02
1.621810097358929864e-02,2.637628051866892420e+01,2.776070626371532413e+01,4.051491470459450994e+01,5.793248658007492935e+01,8.206469611353560367e+01,1.207812348621159515e+02,1.539548141713793825e+02
1.659586907437560557e-02,2.637560919832265682e+01,2.775999970724492272e+01,4.051388353240983520e+01,5.793101210162241443e+01,8.206260743005525171e+01,1.207781607780676296e+02,1.539508957644280542e+02
1.698243652461744330e-02,2.637490626529729809e+01,2.775925987880679813e+01,4.051280380201322373e+01,5.792946818953093668e+01,8.206042038983295583e+01,1.207749419344621771e+02,1.539467928384995048e+02
1.737800828749375484e-02,2.637417023220931611e+01,2.775848521294668103e+01,4.051167322873001808e+01,5.792785157693236897e+01,8.205813036516207148e+01,1.207715715203299993e+02,1.539424967119347230e+02
1.778279410038922925e-02,2.637339954181572921e+01,2.775767407068389758e+01,4.051048942057894209e+01,5.792615884352029099e+01,8.205573251098165599e+01,1.207680424048036230e+02,1.539379982953143724e+02
1.819700858609983596e-02,2.637259256374471406e+01,2.775682473607045964e+01,4.050924987325020510e+01,5.792438640836913777e+01,8.205322175470467982e+01,1.207643471221468445e+02,1.539332880723760013e+02
1.862087136662867598e-02,2.637174759107441346e+01,2.775593541259020469e+01,4.050795196485039185e+01,5.792253052241991185e+01,8.205059278557331481e+01,1.207604778560884142e+02,1.539283560800446651e+02
1.905460717963247327e-02,2.637086283675292009e+01,2.775500421939089080e+01,4.050659295040341590e+01,5.792058726061711837e+01,8.204784004352049465e+01,1.207564264234285076e+02,1.539231918875369729e+02
1.949844599758045541e-02,2.636993642985216724e+01,2.775402918734140201e+01,4.050516995609640958e+01,5.791855251368082236e+01,8.204495770751468342e+01,1.207521842568847319e+02,1.539177845744955562e+02
1.995262314968879874e-02,2.636896641164823762e+01,2.775300825490636569e+01,4.050367997325889746e+01,5.791642197949752102e+01,8.204193968336450382e+01,1.207477423871432194e+02,1.539121227081103314e+02
2.041737944669529473e-02,2.636795073152011071e+01,2.775193926382956633e+01,4.050211985206316712e+01,5.791419115411225960e+01,8.203877959095842698e+01,1.207430914240783721e+02,1.539061943191801731e+02
2.089296130854039618e-02,2.636688724265870221e+01,2.775081995461772166e+01,4.050048629493310415e+01,5.791185532230383615e+01,8.203547075091418606e+01,1.207382215371036409e+02,1.538999868770667376e+02
2.137962089502232557e-02,2.636577369757740286e+01,2.774964796181541615e+01,4.049877584964836785e+01,5.790940954772450766e+01,8.203200617061096978e+01,1.207331224346138185e+02,1.538934872634906128e+02
2.187761623949553008e-02,2.636460774341541224e+01,2.774842080906179476e+01,4.049698490212998081e+01,5.790684866258399666e+01,8.202837852957625842e+01,1.207277833424780340e+02,1.538866817451169311e+02
2.238721138568339902e-02,2.636338691702420434e+01,2.774713590391919382e+01,4.049510966889306474e+01,5.790416725685770416e+01,8.202458016419868159e+01,1.207221929815398767e+02,1.538795559448763015e+02
2.290867652767772378e-02,2.636210863982760344e+01,2.774579053246331739e+01,4.049314618915171593e+01,5.790135966699731540e+01,8.202060305173584709e+01,1.207163395440810518e+02,1.538720948119632510e+02
2.344228815319922624e-02,2.636077021244514285e+01,2.774438185362437537e+01,4.049109031656023916e+01,5.789841996412164349e+01,8.201643879358601907e+01,1.207102106692004497e+02,1.538642825904536835e+02
2.398832919019489723e-02,2.635936880906809066e+01,2.774290689326788240e+01,4.048893771057457514e+01,5.789534194166425607e+01,8.201207859779032106e+01,1.207037934170614619e+02,1.538561027864785729e+02
2.454708915685031162e-02,2.635790147157716845e+01,2.774136253800356045e+01,4.048668382741689697e+01,5.789211910245367676e+01,8.200751326073100245e+01,1.206970742419557610e+02,1.538475381338896284e+02
2.511886431509579437e-02,2.635636510339032768e+01,2.773974552871018062e+01,4.048432391062553393e+01,5.788874464520071683e+01,8.200273314799004254e+01,1.206900389641313325e+02,1.538385705583498009e+02
2.570395782768863241e-02,2.635475646302862884e+01,2.773805245376360773e+01,4.048185298117194009e+01,5.788521145036664706e+01,8.199772817433054684e+01,1.206826727403295365e+02,1.538291811397778872e+02
2.630267991895381477e-02,2.635307215738765052e+01,2.773627974195503754e+01,4.047926582712537424e+01,5.788151206538470461e+01,8.199248778276211169e+01,1.206749600329738712e+02,1.538193500730749292e+02
2.691534803926915256e-02,2.635130863470149620e+01,2.773442365508558183e+01,4.047655699284528197e+01,5.787763868920622201e+01,8.198700092264959949e+01,1.206668845779507819e+02,1.538090566270558384e+02
2.754228703338166065e-02,2.634946217718570693e+01,2.773248028022297973e+01,4.047372076768061788e+01,5.787358315614167026e+01,8.198125602682301860e+01,1.206584293509205281e+02,1.537982791015070916e+02
2.818382931264453578e-02,2.634752889334507486e+01,2.773044552160554588e+01,4.047075117415433709e+01,5.786933691896560816e+01,8.197524098764466771e+01,1.206495765320932492e+02,1.537869947822883319e+02
2.884031503126605750e-02,2.634550470993161753e+01,2.772831509217797930e+01,4.046764195561051736e+01,5.786489103125337152e+01,8.196894313198799864e+01,1.206403074694032540e+02,1.537751798943923234e+02
2.951209226666385438e-02,2.634338536353745752e+01,2.772608450474282549e+01,4.046438656330077066e+01,5.786023612891568746e+01,8.196234919508043504e+01,1.206306026400112899e+02,1.537628095528735628e+02
3.019951720402016052e-02,2.634116639180675890e+01,2.772374906271106454e+01,4.046097814288540206e+01,5.785536241089673126e+01,8.195544529316092053e+01,1.206204416100626702e+02,1.537498577115533749e+02
3.090295432513590415e-02,2.633884312425018948e+01,2.772130385043429257e+01,4.045740952032414839e+01,5.785025961899913227e+01,8.194821689490092353e+01,1.206098029926249637e+02,1.537362971094052000e+02
3.162277660168379134e-02,2.633641067264479929e+01,2.771874372310061219e+01,4.045367318712997218e+01,5.784491701679841924e+01,8.194064879153550862e+01,1.205986644037276392e+02,1.537220992145200853e+02
3.235936569296282705e-02,2.633386392100157636e+01,2.771606329617541675e+01,4.044976128495891032e+01,5.783932336760784665e+01,8.193272506564920832e+01,1.205870024164215124e+02,1.537072341655483285e+02
3.311311214825911342e-02,2.633119751508217377e+01,2.771325693436770976e+01,4.044566558950735669e+01,5.783346691145305840e+01,8.192442905855929780e+01,1.205747925127743372e+02,1.536916707105100386e+02
3.388441561392025597e-02,2.632840585144566603e+01,2.771031874010179408e+01,4.044137749368747592e+01,5.782733534101461004e+01,8.191574333623697157e+01,1.205620090337137356e+02,1.536753761428624898e+02
3.467368504525316503e-02,2.632548306600554611e+01,2.770724254147343757e+01,4.043688799005035150e+01,5.782091577649463687e+01,8.190664965370450545e+01,1.205486251266280107e+02,1.536583162347089342e+02
3.548133892335755130e-02,2.632242302207640705e+01,2.770402187966893237e+01,4.043218765242524171e+01,5.781419473936275466e+01,8.189712891784479609e+01,1.205346126906297570e+02,1.536404551670282217e+02
3.630780547701013827e-02,2.631921929788899561e+01,2.770064999582457332e+01,4.042726661674220168e+01,5.780715812493427563e+01,8.188716114855664330e+01,1.205199423193848673e+02,1.536217554568019068e+02
3.715352290971724036e-02,2.631586517355160737e+01,2.769711981730349848e+01,4.042211456100437061e+01,5.779979117373242303e+01,8.187672543818796100e+01,1.205045832414070190e+02,1.536021778809098635e+02
3.801893963205612431e-02,2.631235361743518908e+01,2.769342394336577229e+01,4.041672068437490140e+01,5.779207844158467111e+01,8.186579990917516625e+01,1.204885032577122104e+02,1.535816813966613665e+02
3.890451449942804868e-02,2.630867727195840899e+01,2.768955463020715158e+01,4.041107368534242283e+01,5.778400376840139074e+01,8.185436166981638451e+01,1.204716686767264662e+02,1.535602230588246471e+02
3.981071705534973415e-02,2.630482843874868593e+01,2.768550377534079843e+01,4.040516173892768848e+01,5.777555024558350283e+01,8.184238676810262803e+01,1.204540442463352861e+02,1.535377579330134949e+02
4.073802778041125949e-02,2.630079906315386040e+01,2.768126290129567835e+01,4.039897247289302129e+01,5.776670018200432821e+01,8.182985014352875908e+01,1.204355930829600823e+02,1.535142390052839687e+02
4.168693834703354750e-02,2.629658071807891417e+01,2.767682313860448318e+01,4.039249294291490600e+01,5.775743506850862019e+01,8.181672557680460045e+01,1.204162765975436997e+02,1.534896170877913448e+02
4.265795188015925749e-02,2.629216458712106075e+01,2.767217520805304787e+01,4.038570960667883014e+01,5.774773554087074245e+01,8.180298563738276130e+01,1.203960544183227626e+02,1.534638407203513282e+02
4.365158322401661156e-02,2.628754144697593631e+01,2.766730940216256585e+01,4.037860829685450170e+01,5.773758134115182372e+01,8.178860162871876582e+01,1.203748843102627575e+02,1.534368560677477831e+02
4.466835921509629964e-02,2.628270164908675710e+01,2.766221556587503372e+01,4.037117419290838427e+01,5.772695127739416421e+01,8.177354353117601704e+01,1.203527220910259672e+02,1.534086068126206328e+02
4.570881896148751983e-02,2.627763510050773377e+01,2.765688307641159582e+01,4.036339179170907698e+01,5.771582318158996117e+01,8.175777994248562663e+01,1.203295215433419969e+02,1.533790340437682289e+02
4.677351412871981473e-02,2.627233124395224095e+01,2.765130082227284447e+01,4.035524487688057604e+01,5.770417386585924646e+01,8.174127801567013307e+01,1.203052343236442852e+02,1.533480761396907042e+02
4.786300923226385201e-02,2.626677903699549432e+01,2.764545718134914765e+01,4.034671648685683465e+01,5.769197907677091308e+01,8.172400339433637839e+01,1.202798098668356914e+02,1.533156686471986063e+02
4.897788193684461666e-02,2.626096693040101471e+01,2.763933999810872422e+01,4.033778888159035603e+01,5.767921344773924375e+01,8.170592014524237356e+01,1.202531952870412510e+02,1.532817441549072441e+02
5.011872336272722023e-02,2.625488284553944496e+01,2.763293655983036956e+01,4.032844350786663767e+01,5.766585044942684846e+01,8.168699068803999808e+01,1.202253352742048946e+02,1.532462321614326584e+02
5.128613839913648276e-02,2.624851415086771311e+01,2.762623357184707373e+01,4.031866096317534698e+01,5.765186233808373828e+01,8.166717572209429932e+01,1.201961719863830496e+02,1.532090589381035954e+02
5.248074602497725810e-02,2.624184763743619087e+01,2.761921713176659665e+01,4.030842095808829129e+01,5.763722010175158772e+01,8.164643415027855156e+01,1.201656449375875440e+02,1.531701473859995417e+02
5.370317963702526953e-02,2.623486949339095275e+01,2.761187270263422278e+01,4.029770227709394703e+01,5.762189340426070316e+01,8.162472299964247213e+01,1.201336908810263964e+02,1.531294168871233410e+02
5.495408738576245539e-02,2.622756527743791821e+01,2.760418508500286450e+01,4.028648273783738176e+01,5.760585052694701602e+01,8.160199733885090723e+01,1.201002436875913304e+02,1.530867831495146447e+02
5.623413251903491145e-02,2.621991989123556976e+01,2.759613838787532458e+01,4.027473914871437444e+01,5.758905830801568015e+01,8.157821019228862269e+01,1.200652342194386222e+02,1.530421580461091366e+02
5.754399373371569398e-02,2.621191755068257834e+01,2.758771599848339662e+01,4.026244726476814861e+01,5.757148207947759033e+01,8.155331245072711965e+01,1.200285901985097041e+02,1.529954494471478768e+02
5.888436553555889685e-02,2.620354175606698988e+01,2.757890055086857473e+01,4.024958174183730364e+01,5.755308560158528763e+01,8.152725277844889717e+01,1.199902360698384030e+02,1.529465610459414506e+02
6.025595860743578058e-02,2.619477526104345344e+01,2.756967389322913320e+01,4.023611608890372793e+01,5.753383099469492379e+01,8.149997751672596280e+01,1.199500928594916758e+02,1.528953921777931839e+02
6.165950018614822087e-02,2.618560004040558908e+01,2.756001705399901525e+01,4.022202261858956973e+01,5.751367866848178778e+01,8.147143058354900802e+01,1.199080780269928539e+02,1.528418376318907121e+02
6.309573444801933051e-02,2.617599725662094201e+01,2.754991020662400913e+01,4.020727239575371925e+01,5.749258724843794255e+01,8.144155336950700530e+01,1.198641053120784932e+02,1.527857874559732636e+02
6.456542290346556356e-02,2.616594722509665871e+01,2.753933263300199741e+01,4.019183518413846912e+01,5.747051349958218225e+01,8.141028462971742385e+01,1.198180845756429136e+02,1.527271267535919321e+02
6.606934480075957183e-02,2.615542937814526070e+01,2.752826268555472211e+01,4.017567939101953556e+01,5.744741224731471618e+01,8.137756037171205037e+01,1.197699216347301530e+02,1.526657354737812682e+02
6.760829753919818386e-02,2.614442222762075474e+01,2.751667774789989451e+01,4.015877200981365291e+01,5.742323629535150076e+01,8.134331373918578834e+01,1.197195180914369814e+02,1.526014881929704359e+02
6.918309709189363055e-02,2.613290332619722989e+01,2.750455419409425062e+01,4.014107856060088153e+01,5.739793634067677885e+01,8.130747489152160767e+01,1.196667711555992923e+02,1.525342538889699142e+02
7.079457843841380216e-02,2.612084922726366187e+01,2.749186734641992302e+01,4.012256302852151180e+01,5.737146088545650002e+01,8.126997087901024486e+01,1.196115734611421715e+02,1.524638957068821696e+02
7.244359600749898653e-02,2.610823544341116431e+01,2.747859143168899365e+01,4.010318780001072270e+01,5.734375614585994896e+01,8.123072551369031657e+01,1.195538128759839935e+02,1.523902707167953281e+02
7.413102413009177438e-02,2.609503640349148057e+01,2.746469953604400160e+01,4.008291359683873623e+01,5.731476595774338278e+01,8.118965923574306487e+01,1.194933723053978269e+02,1.523132296631380598e+02
7.585775750291835762e-02,2.608122540822865076e+01,2.745016355823523213e+01,4.006169940792849360e+01,5.728443167915576595e+01,8.114668897538557246e+01,1.194301294887474540e+02,1.522326167055889243e+02
7.762471166286918911e-02,2.606677458436956130e+01,2.743495416135981912e+01,4.003950241892895434e+01,5.725269208963534595e+01,8.110172801021771249e+01,1.193639567895322529e+02,1.521482691514574412e+02
7.943282347242813790e-02,2.605165483736318066e+01,2.741904072305183959e+01,4.001627793952853551e+01,5.721948328627466651e+01,8.105468581799152616e+01,1.192947209786948406e+02,1.520600171794769722e+02
8.128305161640994592e-02,2.603583580256337626e+01,2.740239128411796443e+01,3.999197932850053405e+01,5.718473857654272052e+01,8.100546792478667157e+01,1.192222830111672067e+02,1.519676835549799137e+02
8.317637711026708291e-02,2.601928579495560712e+01,2.738497249561894975e+01,3.996655791648116463e+01,5.714838836786478282e+01,8.095397574859302381e+01,1.191464977956571261e+02,1.518710833364565929e+02
8.511380382023767122e-02,2.600197175741417510e+01,2.736674956440399242e+01,3.993996292649057978e+01,5.711036005397506443e+01,8.090010643832155779e+01,1.190672139577058459e+02,1.517700235735369745e+02
8.709635899560805306e-02,2.598385920750414968e+01,2.734768619711261195e+01,3.991214139221821000e+01,5.707057789807247161e+01,8.084375270828667226e+01,1.189842735960804561e+02,1.516643029964776588e+02
8.912509381337455072e-02,2.596491218284980818e+01,2.732774454266723296e+01,3.988303807410641610e+01,5.702896291282820584e+01,8.078480266822867861e+01,1.188975120326025063e+02,1.515537116972814431e+02
9.120108393559096804e-02,2.594509318510112195e+01,2.730688513328930256e+01,3.985259537328050783e+01,5.698543273731379344e+01,8.072313964897395522e+01,1.188067575555557198e+02,1.514380308026337332e+02
9.332543007969909543e-02,2.592436312253976283e+01,2.728506682408266215e+01,3.982075324338892841e+01,5.693990151094100582e+01,8.065864202386200077e+01,1.187118311568634113e+02,1.513170321388972468e+02
9.549925860214358853e-02,2.590268125137771449e+01,2.726224673124005804e+01,3.978744910043538852e+01,5.689227974453022796e+01,8.059118302610488627e+01,1.186125462632790004e+02,1.511904778894759147e+02
9.772372209558106981e-02,2.588000511581471486e+01,2.723838016894221781e+01,3.975261773070426585e+01,5.684247418865262347e+01,8.052063056228423932e+01,1.185087084618918141e+02,1.510581202449330931e+02
1.000000000000000056e-01,2.585629048693483512e+01,2.721342058503399031e+01,3.971619119690291200e+01,5.679038769942243192e+01,8.044684702223663919e+01,1.184001152203167635e+02,1.509197010463340405e+02
1.023292992280754182e-01,2.583149130053869769e+01,2.718731949557910355e+01,3.967809874266898618e+01,5.673591910195157340e+01,8.036968908562677427e+01,1.182865556020092015e+02,1.507749514223752101e+02
1.047128548050899610e-01,2.580555959402551025e+01,2.716002641841348009e+01,3.963826669561825611e+01,5.667896305171711191e+01,8.028900752556435805e+01,1.181678099772281030e+02,1.506235914209668465e+02
1.071519305237606523e-01,2.577844544245889935e+01,2.713148880583801770e+01,3.959661836913848987e+01,5.661940989413588454e+01,8.020464700968062743e+01,1.180436497302606114e+02,1.504653296360509103e+02
1.096478196143185063e-01,2.575009689397203871e+01,2.710165197661446967e+01,3.955307396316860036e+01,5.655714552268798201e+01,8.011644589914951098e+01,1.179138369636202981e+02,1.502998628305620912e+02
1.122018454301963591e-01,2.572045990469191779e+01,2.707045904745341147e+01,3.950755046423881112e+01,5.649205123598376588e+01,8.002423604621158404e+01,1.177781242000422424e+02,1.501268755565811261e+02
1.148153621496882937e-01,2.568947827338876522e+01,2.703785086421108375e+01,3.945996154508887344e+01,5.642400359422727263e+01,7.992784259084288578e+01,1.176362540832185459e+02,1.499460397738834274e+02
1.174897554939529770e-01,2.565709357608596264e+01,2.700376593304256545e+01,3.941021746422524785e+01,5.635287427559249807e+01,7.982708375730004491e+01,1.174879590783515226e+02,1.497570144682558748e+02
1.202264434617413141e-01,2.562324510089769092e+01,2.696814035179237834e+01,3.935822496582808583e+01,5.627852993309990381e+01,7.972177065137339014e+01,1.173329611737482594e+02,1.495594452711421525e+02
1.230268770812381757e-01,2.558786978339657736e+01,2.693090774194052983e+01,3.930388718047221630e+01,5.620083205265667203e+01,7.961170705928857672e+01,1.171709715848408280e+02,1.493529640823805948e+02
1.258925411794167559e-01,2.555090214285218053e+01,2.689199918146230317e+01,3.924710352718555839e+01,5.611963681300954931e+01,7.949668924931685865e+01,1.170016904621921441e+02,1.491371886980236923e+02
1.288249551693134154e-01,2.551227421972285825e+01,2.685134313900447722e+01,3.918776961743270704e+01,5.603479494845034736e+01,7.937650577728427947e+01,1.168248066052398428e+02,1.489117224454725488e+02
1.318256738556407293e-01,2.547191551482961813e+01,2.680886540982855593e+01,3.912577716168194542e+01,5.594615161521554114e+01,7.925093729731327130e+01,1.166399971837399931e+02,1.486761538284271182e+02
1.348962882591653312e-01,2.542975293069032716e+01,2.676448905402433098e+01,3.906101387929043511e+01,5.585354626263056588e+01,7.911975637928499339e+01,1.164469274691012686e+02,1.484300561844448794e+02
1.380384264602884659e-01,2.538571071554693148e+01,2.671813433755417222e+01,3.899336341252586635e+01,5.575681251016870021e+01,7.898272733467928219e+01,1.162452505780485694e+02,1.481729873582168011e+02
1.412537544622753938e-01,2.533971041067739804e+01,2.666971867675028562e+01,3.892270524563328138e+01,5.565577803172425320e+01,7.883960605263354182e+01,1.160346072313252535e+02,1.479044893940136944e+02
1.445439770745927111e-01,2.529167080164786796e+01,2.661915658695471265e+01,3.884891462995405931e+01,5.555026444853956491e+01,7.869013984825960506e+01,1.158146255304354071e+02,1.476240882511293364e+02
1.479108388168207111e-01,2.524150787422982845e+01,2.656635963606440498e+01,3.877186251621027679e+01,5.544008723237786285e+01,7.853406732547382774e+01,1.155849207557448324e+02,1.473312935465506257e+02
1.513561248436207929e-01,2.518913477578166038e+01,2.651123640382236246e+01,3.869141549518235479e+01,5.532505562069766825e+01,7.837111825682707433e+01,1.153450951896012384e+02,1.470255983295203350e+02
1.548816618912481069e-01,2.513446178297476052e+01,2.645369244778074247e+01,3.860743574813186285e+01,5.520497254576186918e+01,7.820101348307316869e+01,1.150947379685032246e+02,1.467064788931293720e+02
1.584893192461113431e-01,2.507739627683074701e+01,2.639363027695279484e+01,3.851978100845418851e+01,5.507963457980423527e+01,7.802346483548294032e+01,1.148334249687441257e+02,1.463733946285807122e+02
1.621810097358929725e-01,2.501784272612972515e+01,2.633094933426868423e+01,3.842830453618912401e+01,5.494883189858167327e+01,7.783817508420140996e+01,1.145607187303840533e+02,1.460257879283107343e+02
1.659586907437560488e-01,2.495570268034908779e+01,2.626554598905503113e+01,3.833285510717040268e+01,5.481234826585859565e+01,7.764483791625565345e+01,1.142761684248588239e+02,1.456630841447357909e+02
1.698243652461744191e-01,2.489087477339899834e+01,2.619731354087019781e+01,3.823327701875889773e+01,5.466996104160435266e+01,7.744313794715245081e+01,1.139793098720238049e+02,1.452846916120142282e+02
1.737800828749375415e-01,2.482325473953439143e+01,2.612614223614701459e+01,3.812941011427915328e+01,5.452144121693444134e+01,7.723275077035864911e+01,1.136696656129502969e+02,1.448900017388768902e+02
1.778279410038922925e-01,2.475273544294407913e+01,2.605191929922154515e+01,3.802108982846382901e+01,5.436655347909123748e+01,7.701334304933286035e+01,1.133467450453455569e+02,1.444783891812852517e+02
1.819700858609983596e-01,2.467920692264569382e+01,2.597452897946164896e+01,3.790814725640828442e+01,5.420505631004148483e+01,7.678457265717602809e+01,1.130100446290542777e+02,1.440492121044225087e+02
1.862087136662867459e-01,2.460255645445052153e+01,2.589385261635099056e+01,3.779040924874441743e+01,5.403670212256508165e+01,7.654608886938873979e+01,1.126590481697186164e+02,1.436018125443151519e+02
1.905460717963247397e-01,2.452266863190473600e+01,2.580976872453454973e+01,3.766769853596264994e+01,5.386123743802252761e+01,7.629753261566726508e+01,1.122932271893267995e+02,1.431355168802106732e+02
1.949844599758045471e-01,2.443942546826300699e+01,2.572215310098854957e+01,3.753983388503969820e+01,5.367840311031663703e+01,7.603853679713441238e+01,1.119120413930635607e+02,1.426496364297135244e+02
1.995262314968879735e-01,2.435270652170635586e+01,2.563087895664205007e+01,3.740663029176994314e+01,5.348793460090665519e+01,7.576872667588732213e+01,1.115149392425913391e+02,1.421434681795875292e+02
2.041737944669529681e-01,2.426238904617839864e+01,2.553581707494793562e+01,3.726789921244683512e+01,5.328956231008906741e+01,7.548772034424807487e+01,1.111013586466319794e+02,1.416162956660824079e+02
2.089296130854039757e-01,2.416834817038128591e+01,2.543683600007726398e+01,3.712344883879806900e+01,5.308301197012693962e+01,7.519512928162416188e+01,1.106707277804858194e+02,1.410673900196172212e+02
2.137962089502232488e-01,2.407045710764476709e+01,2.533380225759169235e+01,3.697308442034235298e+01,5.286800510618736837e+01,7.489055900742046390e+01,1.102224660469127286e+02,1.404960111896577359e+02
2.187761623949552869e-01,2.396858739955681372e+01,2.522658061063305013e+01,3.681660863860429345e+01,5.264425957143082258e+01,7.457360983898934137e+01,1.097559851915999758e+02,1.399014093666461633e+02
2.238721138568340041e-01,2.386260919642099054e+01,2.511503435485530034e+01,3.665382203789597781e+01,5.241149016298508911e+01,7.424387776415566975e+01,1.092706905872530712e+02,1.392828266188741111e+02
2.290867652767773488e-01,2.375239157778267440e+01,2.499902565550985756e+01,3.648452351764482415e+01,5.216940932592419244e+01,7.390095543840293146e+01,1.087659827011537033e+02,1.386394987632213827e+02
2.344228815319922832e-01,2.363780291644037490e+01,2.487841593027899378e+01,3.630851089151543221e+01,5.191772795275585395e+01,7.354443331734997003e+01,1.082412587618278934e+02,1.379706574896998745e+02
2.398832919019489862e-01,2.351871128952769041e+01,2.475306628162993405e+01,3.612558151883272473e+01,5.165615628629274170e+01,7.317390093567304632e+01,1.076959146412420267e+02,1.372755327607299307e+02
2.454708915685029913e-01,2.339498494041234977e+01,2.462283798263165124e+01,3.593553301406120681e+01,5.138440493413538945e+01,7.278894834412956527e+01,1.071293469696803271e+02,1.365533555070157377e+02
2.511886431509579576e-01,2.326649279530712988e+01,2.448759302033270657e+01,3.573816404032270810e+01,5.110218600332215999e+01,7.238916771680106876e+01,1.065409555011389102e+02,1.358033606427518976e+02
2.570395782768863380e-01,2.313310503861956846e+01,2.434719470093736504e+01,3.553327519313822336e+01,5.080921436398996605e+01,7.197415514108408274e+01,1.059301457476733503e+02,1.350247904236649390e+02
2.630267991895381408e-01,2.299469375117685033e+01,2.420150832113257877e+01,3.532066998074736830e+01,5.050520905113110359e+01,7.154351260329801221e+01,1.052963319016411390e+02,1.342168981720314491e+02
2.691534803926915465e-01,2.285113361554390821e+01,2.405040191000463778e+01,3.510015590748459857e+01,5.018989481371062311e+01,7.109685018303355264e+01,1.046389400651516439e+02,1.333789523932920247e+02
2.754228703338166273e-01,2.270230269269886847e+01,2.389374704603260113e+01,3.487154566676203871e+01,4.986300382050963265e+01,7.063378846950823231e+01,1.039574118062489276e+02,1.325102413091491940e+02
2.818382931264453717e-01,2.254808327433286763e+01,2.373141975364914202e+01,3.463465845021325151e+01,4.952427753206658423e+01,7.015396121320495126e+01,1.032512080613651761e+02,1.316100778320528661e+02
2.884031503126605611e-01,2.238836281499107628e+01,2.356330148380673251e+01,3.438932137947525547e+01,4.917346874797829770e+01,6.965701822591317693e+01,1.025198134033528987e+02,1.306778050056858262e+02
2.951209226666385299e-01,2.222303494815881919e+01,2.338928018286835808e+01,3.413537106691248368e+01,4.881034383857439707e+01,6.914262854194114993e+01,1.017627406938871246e+02,1.297128019354014725e+02
3.019951720402015982e-01,2.205200059020823389e+01,2.320925145394425826e+01,3.387265531129721552e+01,4.843468516956496472e+01,6.861048385268109939e+01,1.009795361381652867e+02,1.287144902314651915e+02
3.090295432513590623e-01,2.187516913584434164e+01,2.302311981450514367e+01,3.360103493403590846e+01,4.804629372765378292e+01,6.806030222584922740e+01,1.001697847585669763e+02,1.276823409863387866e+02
3.162277660168379412e-01,2.169245974830955603e+01,2.283080005370327115e+01,3.332038576094760884e+01,4.764499195427531220e+01,6.749183211954029105e+01,9.933311630219533583e+01,1.266158823050271280e+02
3.235936569296282705e-01,2.150380274710601824e+01,2.263221869230750372e+01,3.303060075383319827e+01,4.723062679351617987e+01,6.690485669968251159e+01,9.846921159493561504e+01,1.255147074045928406e+02
3.311311214825911065e-01,2.130914109535792988e+01,2.242731554748828060e+01,3.273159229509543877e+01,4.680307295888239594e+01,6.629919846749569956e+01,9.757780935174680792e+01,1.243784832952232193e+02
3.388441561392025458e-01,2.110843198814106003e+01,2.221604540385277460e+01,3.242329462744869772e+01,4.636223642182757487e+01,6.567472420108266817e+01,9.665871344926392794e+01,1.232069600505947164e+02
3.467368504525316641e-01,2.090164854213248802e+01,2.199837979110604280e+01,3.210566644926109348e+01,4.590805812281795539e+01,6.503135021225310197e+01,9.571180066232706452e+01,1.219999806695943647e+02
3.548133892335754713e-01,2.068878158575737558e+01,2.177430886747710304e+01,3.177869366426494935e+01,4.544051790312629890e+01,6.436904791601963893e+01,9.473702886066740803e+01,1.207574915245907903e+02
3.630780547701014105e-01,2.046984154760584573e+01,2.154384340657278685e+01,3.144239228221543314e+01,4.495963865246434210e+01,6.368784970583899963e+01,9.373444565555399777e+01,1.194795533832564871e+02
3.715352290971725702e-01,2.024486043923651124e+01,2.130701688358027113e+01,3.109681146453296918e+01,4.446549066392454819e+01,6.298785512251720320e+01,9.270419747861896553e+01,1.181663529812722970e+02
3.801893963205612570e-01,2.001389392654598609e+01,2.106388765470175528e+01,3.074203670598926763e+01,4.395819618344784629e+01,6.226923729867116464e+01,9.164653906620948476e+01,1.168182151119391108e+02
3.890451449942806672e-01,1.977702348163816382e+01,2.081454122134353568e+01,3.037819314004784133e+01,4.343793413610143261e+01,6.153224965365261312e+01,9.056184331233302487e+01,1.154356151856150348e+02
3.981071705534973137e-01,1.953435860454493422e+01,2.055909256786610939e+01,3.000544895150365221e+01,4.290494500578036963e+01,6.077723280580742937e+01,8.945061144143868148e+01,1.140191921968254718e+02
4.073802778041128447e-01,1.928603910120351372e+01,2.029768855860335819e+01,2.962401887554113245e+01,4.235953583847477688e+01,6.000462165977663886e+01,8.831348343878755713e+01,1.125697620196958155e+02
4.168693834703355305e-01,1.903223740075868875e+01,2.003051037634945430e+01,2.923416775720357208e+01,4.180208533191566289e+01,5.921495261616323802e+01,8.715124866088471833e+01,1.110883309328801118e+02
4.265795188015925610e-01,1.877316089150615142e+01,1.975777598056654227e+01,2.883621413950490009e+01,4.123304896617221971e+01,5.840887083921730039e+01,8.596485653126767090e+01,1.095761092532602845e+02
4.365158322401658797e-01,1.850905425060707188e+01,1.947974255916346209e+01,2.843053384198380940e+01,4.065296412057869446e+01,5.758713750516695029e+01,8.475542720777696104e+01,1.080345249332571740e+02
4.466835921509630380e-01,1.824020173806750833e+01,1.919670894282030105e+01,2.801756348437961464e+01,4.006245511218681088e+01,5.675063693939963372e+01,8.352426208620825321e+01,1.064652369495345852e+02
4.570881896148749624e-01,1.796692942038369623e+01,1.890901794547738390e+01,2.759780390228632996e+01,3.946223807975396625e+01,5.590038353485376632e+01,8.227285398192566390e+01,1.048701482811534333e+02
4.677351412871981196e-01,1.768960728370669955e+01,1.861705858877376230e+01,2.717182339312092765e+01,3.885312562509438550e+01,5.503752832672248729e+01,8.100289680561817818e+01,1.032514182428560048e+02
4.786300923226382564e-01,1.740865119039357012e+01,1.832126816192417351e+01,2.674026072154639877e+01,3.823603111047169278e+01,5.416336507994698479e+01,7.971629452197011290e+01,1.016114739042202899e+02
4.897788193684461389e-01,1.712452462641705964e+01,1.802213406179866340e+01,2.630382780366761608e+01,3.761197249666710007e+01,5.327933572608194623e+01,7.841516915073836458e+01,9.995302028810122863e+01
5.011872336272722439e-01,1.683774018035351361e+01,1.772019535086749187e+01,2.586331197894623557e+01,3.698207559152611879e+01,5.238703496510761681e+01,7.710186753881124844e+01,9.827904900236460151e+01
5.128613839913648276e-01,1.654886068763231677e+01,1.741604396327492310e+01,2.541957776797314850e+01,3.634757656333430020e+01,5.148821382587410511e+01,7.577896659961045600e+01,9.659284491785525972e+01
5.248074602497725394e-01,1.625849996651409768e+01,1.711032548171650092e+01,2.497356800315303005e+01,3.570982355752307313e+01,5.058478195641254871e+01,7.444927668315827418e+01,9.489799046342503175e+01
5.370317963702526676e-01,1.596732306500496534e+01,1.680373940016018608e+01,2.452630420820415225e+01,3.507027723926289298e+01,4.967880839276358529e+01,7.311584270689438370e+01,9.319836706647620872e+01
5.495408738576245122e-01,1.567604593078747044e+01,1.649703877995748869e+01,2.407888609143036618e+01,3.443051006884873289e+01,4.877252053280154342e+01,7.178194264470008079e+01,9.149815322588604261e+01
5.623413251903490728e-01,1.538543440947766605e+01,1.619102919977029487e+01,2.363249000732103866e+01,3.379220410191226875e+01,4.786830102046857149e+01,7.045108294058832143e+01,8.980181866466077167e+01
5.754399373371569260e-01,1.509630247037630113e+01,1.588656689328138683e+01,2.318836623160187571e+01,3.315714709300704044e+01,4.696868222672741666e+01,6.912699038540401375e+01,8.811411397383004385e+01
5.888436553555890240e-01,1.480950955370330391e+01,1.558455596321122627e+01,2.274783488690433586e+01,3.252722666973990329e+01,4.607633799743106806e+01,6.781359997117371563e+01,8.644005512887278542e+01
6.025595860743577781e-01,1.452595692948636241e+01,1.528594455614886272e+01,2.231228035035642066e+01,3.190442233623640078e+01,4.519407232643032302e+01,6.651503822026793955e+01,8.478490223768855572e+01
6.165950018614821948e-01,1.424658295628406535e+01,1.499171988061295124e+01,2.188314397134010036e+01,3.129079506035785840e+01,4.432480460604978845e+01,6.523560147743640414e+01,8.315413186752211061e+01
6.309573444801933606e-01,1.397235712830510046e+01,1.470290195116028009e+01,2.146191492824546998e+01,3.068847419992563985e+01,4.347155110825112700e+01,6.397972865453064628e+01,8.155340230048523154e+01
6.456542290346556356e-01,1.370427280285768745e+01,1.442053594490711177e+01,2.105011905823193175e+01,3.009964153061747894e+01,4.263740236029728692e+01,6.275196793318522737e+01,7.998851108701926194e+01
6.606934480075961069e-01,1.344333850712759038e+01,1.414568306425790922e+01,2.064930550485645711e+01,2.952651215371673743e+01,4.182549610071222190e+01,6.155693696308515683e+01,7.846534430788848624e+01
6.760829753919819218e-01,1.319056773481321798e+01,1.387940981176155830e+01,2.026103104613886785e+01,2.897131208722121443e+01,4.103898553720497944e+01,6.039927614625825925e+01,7.698981702261045257e+01
6.918309709189366385e-01,1.294696715998669134e+01,1.362277560072412719e+01,1.988684199149975740e+01,2.843625238080606721e+01,4.028100268062284073e+01,5.928359467495393176e+01,7.556780448053976329e+01
7.079457843841380216e-01,1.271352321859969869e+01,1.337681864944498145e+01,1.952825357141041351e+01,2.792349964576162691e+01,3.955461660071220820e+01,5.821440909622804583e+01,7.420506380537878499e+01
7.244359600749902262e-01,1.249118703824833787e+01,1.314254013869340909e+01,1.918672678997283754e+01,2.743514295734647490e+01,3.886278654341053596e+01,5.719607431462898717e+01,7.290714604015110467e+01
7.413102413009177161e-01,1.228085773509523193e+01,1.292088665229694300e+01,1.886364276945056417e+01,2.697315717108066124e+01,3.820830996850144601e+01,5.623270711969162505e+01,7.167929866314912601e+01
7.585775750291835484e-01,1.208336414413122739e+01,1.271273097042781686e+01,1.856027468839743122e+01,2.653936279835449241e+01,3.759376571357355346e+01,5.532810254146646400e+01,7.052635896137287830e+01
7.762471166286916135e-01,1.189944510607127448e+01,1.251885134522056653e+01,1.827775750275326772e+01,2.613538271216403786e+01,3.702145266790756040e+01,5.448564359883050656e+01,6.945263898134685121e+01
7.943282347242813790e-01,1.172972850179829152e+01,1.233990945944385942e+01,1.801705574313578140e+01,2.576259610229562114e+01,3.649332455028742572e+01,5.370820531495284200e+01,6.846180317189480036e+01
8.128305161640990706e-01,1.157470930384258523e+01,1.217642735155317979e+01,1.777892980224398656e+01,2.542209027185070624e+01,3.601092162918123307e+01,5.299805423406754556e+01,6.755674029208299203e+01
8.317637711026708569e-01,1.143472700402984188e+01,1.202876368468870005e+01,1.756390126397952045e+01,2.511461106388674835e+01,3.557530050263032706e+01,5.235674508417525885e+01,6.673943168078754695e+01
8.511380382023763236e-01,1.130994287681600241e+01,1.189708984270485459e+01,1.737221798007982443e+01,2.484051292741969164e+01,3.518696336748759279e+01,5.178501668992990403e+01,6.601081857026755983e+01
8.709635899560805861e-01,1.120031764803684382e+01,1.178136645215885281e+01,1.720381976933321511e+01,2.459970987407735876e+01,3.484578855050793322e+01,5.128268974457367335e+01,6.537067176938089119e+01
8.912509381337454517e-01,1.110559025717893000e+01,1.168132105360373174e+01,1.705830579626996979e+01,2.439162883667597370e+01,3.455096444206694883e+01,5.084856959178110714e+01,6.481746773300454834e+01
9.120108393559096527e-01,1.102525852526701655e+01,1.159642777583271034e+01,1.693490487666288757e+01,2.421516721329118838e+01,3.430092935900193396e+01,5.048035773593704079e+01,6.434827575787159049e+01
9.332543007969910098e-01,1.095856266641788856e+01,1.152588999907332479e+01,1.683245015062993488e+01,2.406865665700734525e+01,3.409332025489753448e+01,5.017457637601913945e+01,6.395866178014026104e+01
9.549925860214358853e-01,1.090447270412770386e+01,1.146862712237393467e+01,1.674935975307785441e+01,2.394983544168429646e+01,3.392493357881816252e+01,4.992651082142248953e+01,6.364261496794451034e+01
9.772372209558106704e-01,1.086168096710696851e+01,1.142326666990152972e+01,1.668362528593252136e+01,2.385583198386938619e+01,3.379170193731695804e+01,4.973017516875383137e+01,6.339250396596651882e+01
1.000000000000000000e+00,1.082860093605058260e+01,1.138814307226817313e+01,1.663281004492970183e+01,2.378316231304535577e+01,3.368869051493913958e+01,4.957830706064108739e+01,6.319907021258858748e+01
1.023292992280753655e+00,1.080337378256156811e+01,1.136130453226358838e+01,1.659405906099194183e+01,2.372774443572648195e+01,3.361011742561213111e+01,4.946239766713476627e+01,6.305146615756603268e+01
1.047128548050899610e+00,1.078388397327823611e+01,1.134052941765947686e+01,1.656412306510220489e+01,2.368493260876975270e+01,3.354940226625544142e+01,4.937276317577006068e+01,6.293734639370266137e+01
1.071519305237605968e+00,1.076778529322076672e+01,1.132335360354506903e+01,1.653939845634248584e+01,2.364957449540000312e+01,3.349924708462028633e+01,4.929866398890261081e+01,6.284301960460653191e+01
1.096478196143185091e+00,1.075253855822152182e+01,1.130711009797575173e+01,1.651598522350453990e+01,2.361609399255531372e+01,3.345175371144414811e+01,4.922847744126703162e+01,6.275366873906651222e+01
1.122018454301962898e+00,1.073546212179568471e+01,1.128898211155773090e+01,1.648976451799527609e+01,2.357860215677457560e+01,3.339858089506988392e+01,4.914992909706087687e+01,6.265364586196953667e+01
1.148153621496882826e+00,1.071379602134653553e+01,1.126607045756778369e+01,1.645649717569344617e+01,2.353103808371781014e+01,3.333114386620791691e+01,4.905038649281497243e+01,6.252684661093519480e+01
1.174897554939529076e+00,1.068478023711850611e+01,1.123547577850190038e+01,1.641194391483001880e+01,2.346734078044840643e+01,3.324085780465073015e+01,4.891721749090311988e+01,6.235716701905184323e+01
1.202264434617413169e+00,1.064574704148143169e+01,1.119439557357346615e+01,1.635200717538912940e+01,2.338165198054486993e+01,3.311942513701713153e+01,4.873821313775266617e+01,6.212904256946362125e+01
1.230268770812381174e+00,1.059422678589166544e+01,1.114023533909937846e+01,1.627289359751157960e+01,2.326854846786139319e+01,3.295916463372452654e+01,4.850207203460558247e+01,6.182806566838503670e+01
1.258925411794167504e+00,1.052806570332569791e+01,1.107073232480588487e+01,1.617129495439700548e+01,2.312330078455844529e+01,3.275337787911231402e+01,4.819893970461817645e+01,6.144167323080087328e+01
1.288249551693133599e+00,1.044555339758020374e+01,1.098408945648965229e+01,1.604458396302666046e+01,2.294215320829281168e+01,3.249674586864264825e+01,4.782099228948469971e+01,6.095989078204608091e+01
1.318256738556407459e+00,1.034555665989332951e+01,1.087911589218189690e+01,1.589101981258358087e+01,2.272261761924899659e+01,3.218574527971392740e+01,4.736304918805750219e+01,6.037611346056753092e+01
1.348962882591653312e+00,1.022765512268295751e+01,1.075536949113010898e+01,1.570995651385195835e+01,2.246377139453255012e+01,3.181907044507192950e+01,4.682319407230567521e+01,5.968789770736155731e+01
1.380384264602885214e+00,1.009227306978369043e+01,1.061329522460115271e+01,1.550204534452149119e+01,2.216654685312152750e+01,3.139804335445504790e+01,4.620337826546568039e+01,5.889773047919305071e+01
1.412537544622753938e+00,9.940800529891685500e+00,1.045435230521358250e+01,1.526942083351974233e+01,2.183399715538204333e+01,3.092699029986997061e+01,4.550997500672991691e+01,5.801373586141272654e+01
1.445439770745927888e+00,9.775695661810509307e+00,1.028112163801199408e+01,1.501585801023427003e+01,2.147152110582297624e+01,3.041356030177564662e+01,4.475424800809577874e+01,5.705027243044976615e+01
1.479108388168207222e+00,9.600559493429143387e+00,1.009738420367567002e+01,1.474688719059708575e+01,2.108702722912338245e+01,2.986895750894279900e+01,4.395269337581034108e+01,5.602836919154183448e+01
1.513561248436208651e+00,9.420173417361883850e+00,9.908160294245437427e+00,1.446985155997613148e+01,2.069101604275030581e+01,2.930805771541557192e+01,4.312721095336070221e+01,5.497594407236329772e+01
1.548816618912481236e+00,9.240489607478352241e+00,9.719699273918246618e+00,1.419389244637577185e+01,2.029655892601292777e+01,2.874937839650608851e+01,4.230506005256366109e+01,5.392774756222023314e+01
1.584893192461114042e+00,9.068564845641684968e+00,9.539409882507657201e+00,1.392984767698234805e+01,1.991915270031635643e+01,2.821487267853026282e+01,4.151855603105892101e+01,5.292497598703346284e+01
1.621810097358929781e+00,8.912429282370604611e+00,9.375722189860365319e+00,1.369005000009627970e+01,1.957643130826244615e+01,2.772952087675423627e+01,4.080446891469522086e+01,5.201450495184757727e+01
1.659586907437561321e+00,8.780883533888859560e+00,9.237874287518232919e+00,1.348801544037310940e+01,1.928772010665324288e+01,2.732069908286864646e+01,4.020309387019916159e+01,5.124770445333871294e+01
1.698243652461744357e+00,8.683220349365761592e+00,9.135619782619363249e+00,1.333801580428472811e+01,1.907342450805883161e+01,2.701731309393506919e+01,3.975697630262989435e+01,5.067881369650437762e+01
1.737800828749376247e+00,8.628870927600280183e+00,9.078856202629459915e+00,1.325453545926638377e+01,1.895425315244191111e+01,2.684869794044417191e+01,3.950929196491621553e+01,5.036287610134904469e+01
1.778279410038922759e+00,8.626980814024658883e+00,9.077179519092632987e+00,1.325161996191440039e+01,1.895028644685300279e+01,2.684329836706612937e+01,3.950190468661765664e+01,5.035326331040050007e+01
1.819700858609982541e+00,8.685926065309399036e+00,9.139376047005132619e+00,1.334213295207007377e+01,1.907991395460045680e+01,2.702716353023371809e+01,3.977315069128781033e+01,5.069885061413754102e+01
1.862087136662867515e+00,8.812786812270740455e+00,9.272869744132410830e+00,1.353694762614055414e+01,1.935867826711573514e+01,2.742230922414126226e+01,4.035542797881071664e+01,5.144094382729688419e+01
1.905460717963246342e+00,9.012802129543011631e+00,9.483150050360110939e+00,1.384410951283922842e+01,1.979807787723034807e+01,2.804502203359371748e+01,4.127270028540622349e+01,5.261009721540146700e+01
1.949844599758045582e+00,9.288836735057591554e+00,9.773212347645213072e+00,1.426801743346476314e+01,2.040439609886708183e+01,2.890420039023902277e+01,4.253805542090506719e+01,5.422300068292447150e+01
1.995262314968878847e+00,9.640895854886496252e+00,1.014304921465252640e+01,1.480867845556431739e+01,2.117763584188381643e+01,2.999984559011064889e+01,4.415148439434175032e+01,5.627964836225662282e+01
2.041737944669529625e+00,1.006572884127621137e+01,1.058923510005552693e+01,1.546109917879994278e+01,2.211064938665919044e+01,3.132182905598777722e+01,4.609806720261899926e+01,5.876102555961423946e+01
2.089296130854038758e+00,1.055656399152455549e+01,1.110464897081191005e+01,1.621487854687461194e+01,2.318855638316460954e+01,3.284906790854751790e+01,4.834675966191520047e+01,6.162756186176025608e+01
2.137962089502232654e+00,1.110301564835802779e+01,1.167837803088345261e+01,1.705406527796729321e+01,2.438854029119880096e+01,3.454923664962346663e+01,5.084996938676781753e+01,6.481859021477801264e+01
2.187761623949551648e+00,1.169119933108545695e+01,1.229583997870501300e+01,1.795733481551893718e+01,2.568010176241208598e+01,3.637912616445107972e+01,5.354408459012822163e+01,6.825302064736135321e+01
2.238721138568339875e+00,1.230408083318349632e+01,1.293915093669197525e+01,1.889852562616453469e+01,2.702582590366851178e+01,3.828573070668612388e+01,5.635107441836295550e+01,7.183138000324390759e+01
2.290867652767772267e+00,1.292207076617361139e+01,1.358775097845996527e+01,1.984755246667289086e+01,2.838268860440669883e+01,4.020809854313246490e+01,5.918121331677329522e+01,7.543928463730601663e+01
2.344228815319922887e+00,1.352385726833944446e+01,1.421927945676860361e+01,2.077168542427840947e+01,2.970388589805129698e+01,4.207992355270337725e+01,6.193689598679969777e+01,7.895230348380226815e+01
2.398832919019489918e+00,1.408744748108162703e+01,1.481066910079141863e+01,2.163714956584793470e+01,3.094112174889113831e+01,4.383278625621684910e+01,6.451740820273853672e+01,8.224203977656081577e+01
2.454708915685031023e+00,1.459136456098340595e+01,1.533940282721830073e+01,2.241096342319335832e+01,3.204723730414313110e+01,4.539987858981032076e+01,6.682440959500198119e+01,8.518312053929824401e+01
2.511886431509579687e+00,1.501592375385828326e+01,1.578485282770490450e+01,2.306289884570876225e+01,3.297901360481194644e+01,4.671997441938648166e+01,6.876777806797647941e+01,8.766064726810370189e+01
2.570395782768864823e+00,1.534449128162910903e+01,1.612960077537696435e+01,2.356741438101938257e+01,3.369993632039567188e+01,4.774134626816557159e+01,7.027137496431937791e+01,8.957754577517840744e+01
2.630267991895381297e+00,1.556461667561805307e+01,1.636062428751472453e+01,2.390539420189684350e+01,3.418268227234275258e+01,4.842528792599799203e+01,7.127823003251286593e+01,9.086117658913333628e+01
2.691534803926916908e+00,1.566892586276055077e+01,1.647023137637206958e+01,2.406551949382832234e+01,3.441108021877199974e+01,4.874889227340037223e+01,7.175463004517854415e+01,9.146854790002053903e+01
2.754228703338166273e+00,1.565567135080526384e+01,1.645663421430439399e+01,2.404511310917846245e+01,3.438131824675890158e+01,4.870676180188060300e+01,7.169263635129863133e+01,9.138952584017883396e+01
2.818382931264455049e+00,1.552885871870001822e+01,1.632407764941667949e+01,2.385033341346217028e+01,3.410222035099233295e+01,4.831140046860974735e+01,7.111066138415614546e+01,9.064757039476870659e+01
2.884031503126605500e+00,1.529790507335364680e+01,1.608247628298336807e+01,2.349564924930339416e+01,3.359449487138184764e+01,4.759214898442271391e+01,7.005190115307003396e+01,8.929773812097923269e+01
2.951209226666386964e+00,1.497683284133222514e+01,1.574656408424596776e+01,2.300260122528929330e+01,3.288896226999974459e+01,4.659267410905388829e+01,6.858063929031158068e+01,8.742197144528277875e+01
3.019951720402016093e+00,1.458305657705941272e+01,1.533461757648285761e+01,2.239793796197677267e+01,3.202388904075100839e+01,4.536719155547599058e+01,6.677668702033241743e+01,8.512201147193130168e+01
3.090295432513591845e+00,1.413587462454086641e+01,1.486687046537988266e+01,2.171129910693202092e+01,3.104167350567755079e+01,4.397577063903298722e+01,6.472847148787394644e+01,8.251058748232141227e+01
3.162277660168379523e+00,1.365482324196778308e+01,1.436378555190047024e+01,2.097268723024458126e+01,2.998522979028284396e+01,4.247921124874920196e+01,6.252549454752183777e+01,7.970180360279807985e+01
3.235936569296280929e+00,1.315807963956917526e+01,1.384437990218843773e+01,2.021001500170727638e+01,2.889447960898366574e+01,4.093407346539384406e+01,6.025101622399543544e+01,7.680181155057000808e+01
3.311311214825911176e+00,1.266110495783944145e+01,1.332480384849390909e+01,1.944702106823524090e+01,2.780337152320226224e+01,3.938845438256644371e+01,5.797583800924805075e+01,7.390088510971398250e+01
3.388441561392023793e+00,1.217569412871816148e+01,1.281734887354804897e+01,1.870181104258186977e+01,2.673779440093789006e+01,3.787903171799759150e+01,5.575395082473436048e+01,7.106787135829772240e+01
3.467368504525316641e+00,1.170954691964051975e+01,1.233000392672708223e+01,1.798619914220659766e+01,2.571463613625447664e+01,3.642972995140090120e+01,5.362057131235643226e+01,6.834768625614275095e+01
3.548133892335753270e+00,1.126639885136441599e+01,1.186660014230799121e+01,1.730590987100485023e+01,2.474207256538740651e+01,3.505212939197496524e+01,5.159274373309811779e+01,6.576208065267978498e+01
3.630780547701013994e+00,1.084666318235524685e+01,1.142749194510473743e+01,1.666156473276777916e+01,2.382097927876041155e+01,3.374746623438882409e+01,4.967228388379257353e+01,6.331339176227565702e+01
3.715352290971723814e+00,1.044845104327994179e+01,1.101063420566694973e+01,1.605024977177777146e+01,2.294717423890989139e+01,3.250980985342886953e+01,4.785045607167850079e+01,6.099050389338047040e+01
3.801893963205612792e+00,1.006877296386130816e+01,1.061284818001076857e+01,1.546736167931385353e+01,2.211405885429255846e+01,3.132980484731064053e+01,4.611348163604293404e+01,5.877586928000688005e+01
3.890451449942804896e+00,9.704696352195142595e+00,1.023103906364468330e+01,1.490838615728757510e+01,2.131516214312976487e+01,3.019827601934739647e+01,4.444784600268240382e+01,5.665227222586783995e+01
3.981071705534973137e+00,9.354248997580427272e+00,9.863144561088265760e+00,1.437028606639483108e+01,2.054612669824749815e+01,2.910904271481640748e+01,4.284444220528405367e+01,5.460811021703904089e+01
4.073802778041126338e+00,9.016918391179816084e+00,9.508656892324282239e+00,1.385226863354547788e+01,1.980580637870099636e+01,2.806047478005582363e+01,4.130086232538047852e+01,5.264031433703441110e+01
4.168693834703354639e+00,8.693690198266251556e+00,9.168659154694903890e+00,1.335584468132548608e+01,1.909635117137144533e+01,2.705561354480350289e+01,3.982157679574007147e+01,5.075457755400650228e+01
4.265795188015925277e+00,8.386676886255841623e+00,8.845430211237605533e+00,1.288425823272580573e+01,1.842239124232651548e+01,2.610101639256830452e+01,3.841623482683709057e+01,4.896318831129992333e+01
4.365158322401661017e+00,8.098484163896317867e+00,8.541773840958869712e+00,1.244151330556885426e+01,1.778964458102867496e+01,2.520478440397758391e+01,3.709676214486795232e+01,4.728133146957028998e+01
4.466835921509630047e+00,7.831523803176776433e+00,8.260291801834043213e+00,1.203131827965858136e+01,1.720340652810975257e+01,2.437442229913292735e+01,3.587421153095513660e+01,4.572307465863329412e+01
4.570881896148751622e+00,7.587488928536885169e+00,8.002828191649539846e+00,1.165627975811514894e+01,1.666739604451314705e+01,2.361520345044616676e+01,3.475635634174649624e+01,4.429830226427925766e+01
4.677351412871980862e+00,7.367156892126828893e+00,7.770258761538196168e+00,1.131759955772381510e+01,1.618332166195784794e+01,2.292955425181004614e+01,3.374678395669192810e+01,4.301156188310726236e+01
4.786300923226384896e+00,7.170585701147915714e+00,7.562694509224644257e+00,1.101537616118925911e+01,1.575131224737448221e+01,2.231766360464763821e+01,3.284579201739607157e+01,4.186320915495745965e+01
4.897788193684461611e+00,6.997647153020094990e+00,7.380039767592359468e+00,1.074942332491365349e+01,1.537108789350837768e+01,2.177914102815460495e+01,3.205282771714214363e+01,4.085251962287588867e+01
5.011872336272724660e+00,6.848726847339624335e+00,7.222726301718840780e+00,1.052034498642179017e+01,1.504349796338843959e+01,2.131519511227622843e+01,3.136969262349136756e+01,3.998177619052129472e+01
5.128613839913648498e+00,6.725351835057418626e+00,7.092372079204164237e+00,1.033049900257839937e+01,1.477190072815904287e+01,2.093058777959244665e+01,3.080341723419940791e+01,3.925993501693848486e+01
5.248074602497728058e+00,6.630504622196381703e+00,6.992111326499513169e+00,1.018447910941730328e+01,1.456285442014333498e+01,2.063461318633661534e+01,3.036769972499366332e+01,3.870446032484212395e+01
5.370317963702526676e+00,6.568452496230153592e+00,6.926416343977874313e+00,1.008885239630993880e+01,1.442574373083687789e+01,2.044056848432393991e+01,3.008212484010079635e+01,3.834032852079910469e+01
5.495408738576248453e+00,6.544045891506080181e+00,6.900362579617590697e+00,1.005108119668907385e+01,1.437123975421779853e+01,2.036357177777762217e+01,2.996895019677440430e+01,3.819593043981114988e+01
5.623413251903491172e+00,6.561582564512266735e+00,6.918438621159400448e+00,1.007777802722360327e+01,1.440880563225053557e+01,2.041702786597543096e+01,3.004790270680232211e+01,3.829643615824227254e+01
5.754399373371566817e+00,6.623453934669092824e+00,6.983128198507929874e+00,1.017262589310432830e+01,1.454372293890216206e+01,2.060841475602649453e+01,3.032997597222175656e+01,3.865588567401340470e+01
5.888436553555889574e+00,6.728855171186816975e+00,7.093559589370096674e+00,1.033439647318570032e+01,1.477425726189224164e+01,2.093526725751971895e+01,3.081151876037013082e+01,3.926965028337090757e+01
6.025595860743575116e+00,6.872842427485942984e+00,7.244519539597130020e+00,1.055550151198530351e+01,1.508958559320345394e+01,2.138223996685191608e+01,3.146991339141660404e+01,4.010892064714434468e+01
6.165950018614822170e+00,7.045969532721704454e+00,7.426075008949224454e+00,1.082143428437235322e+01,1.546899601386154188e+01,2.191997314866822322e+01,3.226190898136474772e+01,4.111857940351849550e+01
6.309573444801929831e+00,7.234648610069272401e+00,7.623953765017925654e+00,1.111132308611825792e+01,1.588267724139474524e+01,2.250621168870423006e+01,3.312527198009379958e+01,4.221930308165687507e+01
6.456542290346556356e+00,7.422264275447519211e+00,7.820714401632889334e+00,1.139964234683665190e+01,1.629416338631145322e+01,2.308926988074437858e+01,3.398389016816900465e+01,4.331406714995035401e+01
6.606934480075957516e+00,7.590936419938317137e+00,7.997595293362646629e+00,1.165892013537444782e+01,1.666420346968554966e+01,2.361351561845313896e+01,3.475584907070554408e+01,4.429844115495684065e+01
6.760829753919819218e+00,7.723692967179490054e+00,8.136792187636631368e+00,1.186307559929894495e+01,1.695553176170383836e+01,2.402613157640680441e+01,3.536338732845847943e+01,4.507328009881039321e+01
6.918309709189362167e+00,7.806720910545534409e+00,8.223816898863292479e+00,1.199087690405085738e+01,1.713781053204405325e+01,2.428412106252993397e+01,3.574321090068204398e+01,4.555787417579636411e+01
7.079457843841380438e+00,7.831344195888393145e+00,8.249569196909741109e+00,1.202897992209437739e+01,1.719197343348126950e+01,2.436046460387483137e+01,3.585555553165283982e+01,4.570150358497038212e+01
7.244359600749898931e+00,7.795422361954368995e+00,8.211801700174182983e+00,1.197407756855281669e+01,1.711329734740825970e+01,2.424847442205370385e+01,3.569059495921390379e+01,4.549161027400408130e+01
7.413102413009177383e+00,7.703931837399880855e+00,8.115728807189251270e+00,1.183379408725677706e+01,1.691267991492335909e+01,2.396360573884050993e+01,3.527110436183686204e+01,4.495719618999693523e+01
7.585775750291835706e+00,7.568564536251591868e+00,7.973606650239411842e+00,1.162607028895671490e+01,1.661575983664612721e+01,2.354221046450612320e+01,3.465062223322379253e+01,4.416648299261241561e+01
7.762471166286919910e+00,7.406298479647143829e+00,7.803236462427401321e+00,1.137697014116579552e+01,1.625978074328070733e+01,2.303709247478970212e+01,3.390690396343854474e+01,4.321856943908730386e+01
7.943282347242813124e+00,7.237100835485058781e+00,7.625558911438753640e+00,1.111715492210151979e+01,1.588855089683408295e+01,2.251036338540683701e+01,3.313140213348589214e+01,4.223002318339919725e+01
8.128305161640994925e+00,7.081146761219134333e+00,7.461740498736378235e+00,1.087761353557558408e+01,1.554634037613385189e+01,2.202479150646909645e+01,3.241652969172627508e+01,4.131864556242879161e+01
8.317637711026709013e+00,6.956035545255527808e+00,7.330255938398294369e+00,1.068538811079971929e+01,1.527177256630115565e+01,2.163514206511099047e+01,3.184291136890634633e+01,4.058722062029263355e+01
8.511380382023768121e+00,6.874421162950611119e+00,7.244403026489322883e+00,1.055993499319301421e+01,1.509262516266064047e+01,2.138080629900555607e+01,3.146853318931563592e+01,4.010968289908712592e+01
8.709635899560804972e+00,6.842375800540368758e+00,7.210583585307564825e+00,1.051060988058906531e+01,1.502223927558938676e+01,2.128070975061665138e+01,3.132124763322829608e+01,3.992156187338898121e+01
8.912509381337459402e+00,6.858754120209762384e+00,7.227631676498751823e+00,1.053568814809088749e+01,1.505812373344579669e+01,2.133133198424001975e+01,3.139585949038446699e+01,4.001626457799076064e+01
9.120108393559096527e+00,6.915698754274799853e+00,7.287337590499700646e+00,1.062313633034370319e+01,1.518306254734905991e+01,2.150827477631116125e+01,3.165643567700408312e+01,4.034801662527054589e+01
9.332543007969913873e+00,7.000136806655777200e+00,7.376011357504962618e+00,1.075290462527648927e+01,1.536839571464437881e+01,2.177091196533000073e+01,3.204315157621083188e+01,4.084058571073055788e+01
9.549925860214358408e+00,7.095879776899893798e+00,7.476680391365627010e+00,1.090014611189846505e+01,1.557862294191151875e+01,2.206891542894953417e+01,3.248189924365725290e+01,4.139952586588647421e+01
9.772372209558112033e+00,7.185965335938004017e+00,7.571543298331878447e+00,1.103880874566738335e+01,1.577653773535286952e+01,2.234953322159810440e+01,3.289500313986390267e+01,4.192583419679019130e+01
1.000000000000000000e+01,7.254960927593145037e+00,7.644387139702822687e+00,1.114517151140318951e+01,1.592827892577321869e+01,2.256475123018569207e+01,3.321176454996108873e+01,4.232939062505275984e+01
1.023292992280753566e+01,7.290866409398935488e+00,7.682587336959032953e+00,1.120076840493800319e+01,1.600750466336140576e+01,2.267721176904258584e+01,3.337717584216184008e+01,4.254006654731222881e+01
1.047128548050899610e+01,7.286299272210650102e+00,7.678357190681924571e+00,1.119421418692069281e+01,1.599799481977622939e+01,2.266390451041079146e+01,3.335735513595214030e+01,4.251465477228558854e+01
1.071519305237606012e+01,7.238986770180264152e+00,7.629271672938838122e+00,1.112196847367358465e+01,1.589473548939283631e+01,2.251770542357949978e+01,3.314181289950214193e+01,4.223976253017480786e+01
1.096478196143185180e+01,7.151703281079559105e+00,7.538209117719234520e+00,1.098824885660571127e+01,1.570378851802259490e+01,2.224719378172780893e+01,3.274318310326755466e+01,4.173147345892394355e+01
1.122018454301962898e+01,7.031588826818654603e+00,7.412641522709652264e+00,1.080399231265494642e+01,1.544080306368134359e+01,2.187454409556976032e+01,3.219411959724428129e+01,4.103139602256909058e+01
1.148153621496882870e+01,6.888961109467293120e+00,7.263390506087731069e+00,1.058503564332379376e+01,1.512841373298570069e+01,2.143183863075701012e+01,3.154186701321437880e+01,4.019974640705407865e+01
1.174897554939529165e+01,6.735996072361626119e+00,7.103242100497760170e+00,1.035008970402879669e+01,1.479334740433963447e+01,2.095696652536971172e+01,3.084222286741693608e+01,3.930765366703904817e+01
1.202264434617413080e+01,6.585280730467911070e+00,6.945424038145916690e+00,1.011851276795446886e+01,1.446324548288100331e+01,2.048911881891086750e+01,3.015290437988664962e+01,3.842870394615872698e+01
1.230268770812381085e+01,6.448222640138014938e+00,6.801930700191604728e+00,9.907860514364031701e+00,1.416316742079079027e+01,2.006382988659274957e+01,2.952624742808588110e+01,3.762963084827971016e+01
1.258925411794167459e+01,6.333795047598180794e+00,6.682200102413348830e+00,9.731950298547456413e+00,1.391282921436929243e+01,1.970906042347393239e+01,2.900343888227793698e+01,3.696295904850633463e+01
1.288249551693133554e+01,6.247686360315552356e+00,6.592216027817623392e+00,9.599546755036280743e+00,1.372472894354231698e+01,1.944253777008032813e+01,2.861059980050264073e+01,3.646200687467973012e+01
1.318256738556407370e+01,6.191825782262361244e+00,6.534007691651196659e+00,9.513628498841804060e+00,1.360310039913491131e+01,1.927026945981214467e+01,2.835659581208747326e+01,3.613809067113023588e+01
1.348962882591653312e+01,6.164757830811128159e+00,6.506042927901940942e+00,9.471962565440254167e+00,1.354473430793945532e+01,1.918770612002161968e+01,2.823474795494653122e+01,3.598270315437220290e+01
1.380384264602885303e+01,6.162552867797906231e+00,6.504186465291120101e+00,9.468505060391418482e+00,1.354097940145587664e+01,1.918257825342467626e+01,2.822700744686515861e+01,3.597283468535491835e+01
1.412537544622754027e+01,6.179980209702288896e+00,6.522935785505026729e+00,9.495208679422697529e+00,1.358032394266953879e+01,1.923855664323943770e+01,2.830934304624724263e+01,3.607784189761049731e+01
1.445439770745928065e+01,6.211861291709284139e+00,6.556844352813522292e+00,9.544106506738792461e+00,1.365137228794068847e+01,1.933947477731906162e+01,2.845795652399660369e+01,3.626737397061915402e+01
1.479108388168207178e+01,6.253911980560225459e+00,6.601407752187803624e+00,9.608609977289019000e+00,1.374469840187499692e+01,1.947195881626976899e+01,2.865315371826580559e+01,3.651631048639952581e+01
1.513561248436208651e+01,6.303224394274444364e+00,6.653569769466707307e+00,9.684251739834653705e+00,1.385390643932286636e+01,1.962693397230033554e+01,2.888156241700366067e+01,3.680759186429508389e+01
1.548816618912481147e+01,6.357960415657005981e+00,6.711398675071193587e+00,9.768213123570621548e+00,1.397495461520114901e+01,1.979866735598358218e+01,2.913472405566015411e+01,3.713042579836259449e+01
1.584893192461114175e+01,6.416579541615059945e+00,6.773275030335957680e+00,9.858136165540466678e+00,1.410445713061870876e+01,1.998236002563658431e+01,2.940555031557284593e+01,3.747577021890235471e+01
1.621810097358929781e+01,6.476868746149187395e+00,6.836871347305182312e+00,9.950629167844402545e+00,1.423754803583161710e+01,2.017111755841823495e+01,2.968386551869088308e+01,3.783065014264592207e+01
1.659586907437561365e+01,6.535089550135981362e+00,6.898257864010973961e+00,1.003995439557044378e+01,1.436600666155507611e+01,2.035328931772755112e+01,2.995249122695516775e+01,3.817316460382328813e+01
1.698243652461744446e+01,6.585894119857200302e+00,6.951816011906214676e+00,1.011789824281060035e+01,1.447807386131140461e+01,2.051220625635387051e+01,3.018686239689123596e+01,3.847199632771953048e+01
1.737800828749376336e+01,6.622533013673999491e+00,6.990458908262885629e+00,1.017409100498254482e+01,1.455891109385201432e+01,2.062682869171901956e+01,3.035598254890489045e+01,3.868762807551958360e+01
1.778279410038922848e+01,6.638060595691902321e+00,7.006898755472254159e+00,1.019786155399119387e+01,1.459325428493475840e+01,2.067550822161742730e+01,3.042796372366871793e+01,3.877940579452823044e+01
1.819700858609982674e+01,6.626409428748811337e+00,6.994774592824338555e+00,1.017989016433208072e+01,1.456777817692194432e+01,2.063933977965739786e+01,3.037496170718952726e+01,3.871183061715061058e+01
1.862087136662867692e+01,6.583797697418185990e+00,6.950129162638409852e+00,1.011437355701997376e+01,1.447419265575993563e+01,2.050655391798058957e+01,3.017964316806012093e+01,3.846280483779987946e+01
1.905460717963246253e+01,6.509254078087898243e+00,6.871956860788996480e+00,9.999831583606988872e+00,1.431039520673827070e+01,2.027415319697918150e+01,2.983759434946131961e+01,3.802670299402769416e+01
1.949844599758045405e+01,6.405130196492538452e+00,6.762739538521661764e+00,9.839894379590347739e+00,1.408159629482666020e+01,1.994951113752599170e+01,2.935967530695265282e+01,3.741737408044583901e+01
1.995262314968878670e+01,6.276834906965451211e+00,6.628164705928667466e+00,9.642891807075951505e+00,1.379973108659190828e+01,1.954954108227988741e+01,2.877079532552880181e+01,3.666657981193620941e+01
2.041737944669529625e+01,6.132188958394129585e+00,6.476448777684526092e+00,9.420858897516186659e+00,1.348203531180991099e+01,1.909867955206035361e+01,2.810694248858640165e+01,3.582020715819139411e+01
2.089296130854038580e+01,5.980543094968456153e+00,6.317412206058939717e+00,9.188177931497770956e+00,1.314910259510280000e+01,1.862613315590660079e+01,2.741112864026418094e+01,3.493309795111561300e+01
2.137962089502232388e+01,5.831888147505758013e+00,6.161547284291813753e+00,8.960209402822499669e+00,1.282292569243751501e+01,1.816310153645739334e+01,2.672929894856534361e+01,3.406383331677255200e+01
2.187761623949552003e+01,5.696107693830954943e+00,6.019236901091884917e+00,8.752141117889525646e+00,1.252525008511550730e+01,1.774044200902725166e+01,2.610689174966683268e+01,3.327034678153567882e+01
2.238721138568340052e+01,5.582012379820341152e+00,5.899740793064675692e+00,8.577503519912124119e+00,1.227544792555507236e+01,1.738565187247904120e+01,2.558439526471640946e+01,3.260425827048204184e+01
2.290867652767772356e+01,5.496774617153587172e+00,5.810600221899513862e+00,8.447299716374958578e+00,1.208927327637503524e+01,1.712110107895237121e+01,2.519474535848325303e+01,3.210755680519839927e+01
2.344228815319922532e+01,5.445324990579626601e+00,5.757002221847418610e+00,8.369077336158628810e+00,1.197753289118537268e+01,1.696214466561311340e+01,2.496054701821964272e+01,3.180905774912792339e+01
2.398832919019490006e+01,5.429609118805437618e+00,5.740995935490832203e+00,8.345786481497112774e+00,1.194445051651347178e+01,1.691479947644256043e+01,2.489065574960633143e+01,3.172004396974788420e+01
2.454708915685031201e+01,5.448627990356183837e+00,5.761531591704969202e+00,8.375843751685989602e+00,1.198775844169886540e+01,1.697587127692350251e+01,2.498036647613981032e+01,3.183450782931886991e+01
2.511886431509579509e+01,5.498552501560621586e+00,5.814577279386511144e+00,8.453310078703195174e+00,1.209895116953511085e+01,1.713331346226375373e+01,2.521194294517665213e+01,3.212982759645205988e+01
2.570395782768864734e+01,5.573012686579650321e+00,5.893420772588658707e+00,8.568337946047304143e+00,1.226392647519801571e+01,1.736713459859907971e+01,2.555595478164894985e+01,3.256847351567917315e+01
2.630267991895381385e+01,5.663962232324812440e+00,5.989578500267801253e+00,8.708506284900190408e+00,1.246489729244136591e+01,1.765210899272953426e+01,2.597526882191659325e+01,3.310309772151376961e+01
2.691534803926916553e+01,5.762703624656696277e+00,6.093872129075710298e+00,8.860400277535498859e+00,1.268265293539315763e+01,1.796098480723326674e+01,2.642977221869204740e+01,3.368255719773546986e+01
2.754228703338166184e+01,5.860985712891944033e+00,6.197585083170468856e+00,9.011303525529129388e+00,1.289898400089314023e+01,1.826792332029180699e+01,2.688143500814098630e+01,3.425836895529380399e+01
2.818382931264455138e+01,5.951700832207897918e+00,6.293199815156331312e+00,9.150274620142464954e+00,1.309822431861755021e+01,1.855068721257422482e+01,2.729753101959319395e+01,3.478881572343442485e+01
2.884031503126605855e+01,6.029588266678093333e+00,6.375142947581529995e+00,9.269231116471493337e+00,1.326880294104781832e+01,1.879284321954835235e+01,2.765388048339415406e+01,3.524307864181727012e+01
2.951209226666387053e+01,6.091572062363388440e+00,6.440147148032975721e+00,9.363470695494065410e+00,1.340399035931263860e+01,1.898482173681254892e+01,2.793640818440282203e+01,3.560322283282040701e+01
3.019951720402016093e+01,6.136503959687010124e+00,6.486987279910379378e+00,9.431275232854344992e+00,1.350133109221230043e+01,1.912311385387156548e+01,2.813996029336996685e+01,3.586268694168332161e+01
3.090295432513591933e+01,6.164652976112218852e+00,6.515948407279742227e+00,9.473121912632597841e+00,1.356151240050923334e+01,1.920866887102365794e+01,2.826594389276096209e+01,3.602327183463640381e+01
3.162277660168379256e+01,6.177178696670072355e+00,6.528274701280547987e+00,9.490869642275335138e+00,1.358719678996221347e+01,1.924524018370570033e+01,2.831988998414765746e+01,3.609203315786505328e+01
3.235936569296281107e+01,6.175378400062773387e+00,6.525375809921420966e+00,9.486594814719719437e+00,1.358135324160576296e+01,1.923701964471144521e+01,2.830796974123300558e+01,3.607683938064921136e+01
3.311311214825911264e+01,6.159957249022595782e+00,6.508054222913048470e+00,9.461459758745579762e+00,1.354563540516339870e+01,1.918633972969263368e+01,2.823361082809656608e+01,3.598205756006787936e+01
3.388441561392023971e+01,6.130938965033584154e+00,6.476405623659044153e+00,9.415571477159554448e+00,1.348017753155238729e+01,1.909338528850874539e+01,2.809707261875431783e+01,3.580801303841708716e+01
3.467368504525316553e+01,6.087414137940883485e+00,6.429544240508511699e+00,9.347586140918821229e+00,1.338303032850571483e+01,1.895539317994887796e+01,2.789426912639607536e+01,3.554948921166599973e+01
3.548133892335753359e+01,6.027927940308278387e+00,6.366003151150252393e+00,9.255303221064686170e+00,1.325101369001393437e+01,1.876786262587897625e+01,2.761855237420679998e+01,3.519800218440015271e+01
3.630780547701014171e+01,5.950975593640080774e+00,6.284248673977146815e+00,9.136424970402337919e+00,1.308080818994898742e+01,1.852610212726042249e+01,2.726299169751917972e+01,3.474470796009364904e+01
3.715352290971723903e+01,5.855713652389159307e+00,6.183425068436669392e+00,8.989652396191349482e+00,1.287052923864717613e+01,1.822746042883006012e+01,2.682366111166187039e+01,3.418459425347363378e+01
3.801893963205612437e+01,5.742472940192377528e+00,6.063892715537123834e+00,8.815475593116181230e+00,1.262086375314116005e+01,1.787293705933635124e+01,2.630201216059183977e+01,3.351950638537758920e+01
3.890451449942804629e+01,5.613122332977253492e+00,5.927613173504942878e+00,8.616737911963978647e+00,1.233588047897721651e+01,1.746832860492473216e+01,2.570656377337473586e+01,3.276030225557489217e+01
3.981071705534973404e+01,5.471251034456956042e+00,5.778343178615290121e+00,8.398920158853416140e+00,1.202343922228500617e+01,1.702480710921358309e+01,2.505375462677044851e+01,3.192793948560933970e+01
4.073802778041125805e+01,5.321842788639713717e+00,5.621296090336159068e+00,8.169640953692313801e+00,1.169447382749348030e+01,1.655790176505126965e+01,2.436644385940142854e+01,3.105156430777990195e+01
4.168693834703355350e+01,5.170909961495574692e+00,5.462761077219298933e+00,7.938098650278850421e+00,1.136219023375695159e+01,1.608635899764782806e+01,2.367223251549678764e+01,3.016637101205598270e+01
4.265795188015925277e+01,5.024739115760874064e+00,5.309311914812631983e+00,7.713909571861957026e+00,1.104039876712732671e+01,1.562977777040802607e+01,2.299998079030709519e+01,2.930916197969530756e+01
4.365158322401661195e+01,4.888974145313999209e+00,5.166847274122861045e+00,7.505702922380193876e+00,1.074149537865837800e+01,1.520574522052217148e+01,2.237558966986408748e+01,2.851296813819093146e+01
4.466835921509630225e+01,4.768119769930846630e+00,5.040070074535714539e+00,7.320357733940015876e+00,1.047536508107323172e+01,1.482828289885685358e+01,2.181971161065196441e+01,2.780413060258283053e+01
4.570881896148751622e+01,4.664687230809471785e+00,4.931592794767416521e+00,7.161693801177889895e+00,1.024750178540957535e+01,1.450518065057063666e+01,2.134382468559915935e+01,2.719729294140207898e+01
4.677351412871981040e+01,4.578995049763950220e+00,4.841730087062987131e+00,7.030169064600453765e+00,1.005857366447193968e+01,1.423738070267205913e+01,2.094932526351665558e+01,2.669424449000043253e+01
4.786300923226384896e+01,4.508880630969292369e+00,4.768196037996370151e+00,6.922440137240054803e+00,9.903792362724505693e+00,1.401808456421286841e+01,2.062621273307246739e+01,2.628224109174103518e+01
4.897788193684461078e+01,4.450354021278785766e+00,4.706793581911694169e+00,6.832372102637832789e+00,9.774361193252563140e+00,1.383480574025836063e+01,2.035611235484245185e+01,2.593785942229853703e+01
5.011872336272725192e+01,4.397902797253938623e+00,4.651732556188625800e+00,6.751506384519000648e+00,9.658147895443917719e+00,1.367032502550530282e+01,2.011368055094397533e+01,2.562878714762113930e+01
5.128613839913648320e+01,4.345701522419751939e+00,4.596900250848283243e+00,6.670920738741706657e+00,9.542351472323813866e+00,1.350647149942907888e+01,1.987217206282767634e+01,2.532092192569299272e+01
5.248074602497728591e+01,4.288669117315798474e+00,4.536968216887302674e+00,6.582848750334023613e+00,9.415826831455600399e+00,1.332741938035026230e+01,1.960829327989657500e+01,2.498455907181894986e+01
5.370317963702527209e+01,4.223710308429985183e+00,4.468693782465398279e+00,6.482582760486048201e+00,9.271813239153646080e+00,1.312355801563213831e+01,1.930789952311301150e+01,2.460165683115958046e+01
5.495408738576248453e+01,4.150234447075966671e+00,4.391463399891404329e+00,6.369261988300161548e+00,9.109066099313363196e+00,1.289309786324243667e+01,1.896835896789203346e+01,2.416885115476361889e+01
5.623413251903490817e+01,4.070640934641426512e+00,4.307800486554688391e+00,6.246614594044763713e+00,8.932922022844312693e+00,1.264358305889728484e+01,1.860078023993666818e+01,2.370029702692370321e+01
5.754399373371566639e+01,3.989941005861358470e+00,4.222968909925259418e+00,6.122367520250936224e+00,8.754452969921386440e+00,1.239069610190165882e+01,1.822825235850726955e+01,2.322542569077175756e+01
5.888436553555889930e+01,3.914886543706379562e+00,4.144060044558020017e+00,6.006905881462873964e+00,8.588546241687573968e+00,1.215553641044531119e+01,1.788183973091565804e+01,2.278383769751181731e+01
6.025595860743574406e+01,3.852571420076848607e+00,4.078524588129621264e+00,5.911122199959462975e+00,8.450821196330345231e+00,1.196025080015631303e+01,1.759415006542192472e+01,2.241710247729644578e+01
6.165950018614822170e+01,3.809240161057113383e+00,4.032923247804090394e+00,5.844587870837123944e+00,8.355008675641890648e+00,1.182431911632298238e+01,1.739386567814577234e+01,2.216178639095601355e+01
6.309573444801930009e+01,3.788760751406576421e+00,4.011324517607739004e+00,5.813210867213586930e+00,8.309591586637735006e+00,1.175978884032857152e+01,1.729872739680379468e+01,2.204050551336970543e+01
6.456542290346556001e+01,3.791929889896527239e+00,4.014575079207752140e+00,5.818175257170266512e+00,8.316285109020993715e+00,1.176911757657678770e+01,1.731235804143069856e+01,2.205787553987593341e+01
6.606934480075958049e+01,3.816471823308763334e+00,4.040298787853805251e+00,5.855948514628297907e+00,8.370044107043677073e+00,1.184518043618361638e+01,1.742427174180285121e+01,2.220052408092046647e+01
6.760829753919819041e+01,3.857269475667795433e+00,4.083136393433299816e+00,5.918641887970591320e+00,8.459576903944146409e+00,1.197199376858791453e+01,1.761093829033494984e+01,2.243844746523321021e+01
6.918309709189362877e+01,3.907428222985848798e+00,4.135863162480637456e+00,5.995652544842698717e+00,8.569699083903735470e+00,1.212804912089176135e+01,1.784069107138574850e+01,2.273126900014535678e+01
7.079457843841380793e+01,3.959595598619189083e+00,4.190772902004982647e+00,6.075695590997293394e+00,8.684242905185799444e+00,1.229043683323320835e+01,1.807979888619578901e+01,2.303598145309435807e+01
7.244359600749898220e+01,4.007276009020799279e+00,4.241057407078574926e+00,6.148823100544215770e+00,8.788950383335070171e+00,1.243894625759949157e+01,1.829850295370010116e+01,2.331464515476129407e+01
7.413102413009177383e+01,4.045772273224992333e+00,4.281795022488845248e+00,6.207868895718553048e+00,8.873545036286156318e+00,1.255900434450519398e+01,1.847534430266294336e+01,2.353990607045695072e+01
7.585775750291836061e+01,4.072797860213443144e+00,4.310592849920841019e+00,6.249382815136290681e+00,8.933071855098448921e+00,1.264357745550778489e+01,1.859996572199146314e+01,2.369856798380655505e+01
7.762471166286920266e+01,4.088593477231560414e+00,4.327710228215969401e+00,6.273802613672322614e+00,8.968144641916417470e+00,1.269352330139232699e+01,1.867363038542111653e+01,2.379225332563645523e+01
7.943282347242814012e+01,4.095474597721517007e+00,4.335583355083314494e+00,6.284750410003209886e+00,8.983939181378170602e+00,1.271616459837498425e+01,1.870712158746082920e+01,2.383472375517284192e+01
8.128305161640994925e+01,4.097012082085790929e+00,4.337963328362270943e+00,6.287762999333962988e+00,8.988375667516244505e+00,1.272271336350308779e+01,1.871694983852615124e+01,2.384704206863684917e+01
8.317637711026708303e+01,4.097215164314857994e+00,4.339058862451784293e+00,6.289031598739303064e+00,8.990313541077791015e+00,1.272571232837434074e+01,1.872158466177083369e+01,2.385276587419618011e+01
8.511380382023767766e+01,4.099766868195580116e+00,4.342733167450778531e+00,6.294223854303666599e+00,8.997863464683327095e+00,1.273664154585026331e+01,1.873792896596539137e+01,2.387345062712938315e+01
8.709635899560805683e+01,4.107167689918750142e+00,4.351601012230052135e+00,6.307161671053121310e+00,9.016493504980761742e+00,1.276323457331431577e+01,1.877736676039278407e+01,2.392360919669079422e+01
8.912509381337459047e+01,4.120545454440383004e+00,4.366830088899007478e+00,6.329533166867787664e+00,9.048614916788947582e+00,1.280889358435087644e+01,1.884490064995762282e+01,2.400961270940184988e+01
9.120108393559097237e+01,4.139481350634059531e+00,4.387956168945449598e+00,6.360627648496748776e+00,9.093202784752179468e+00,1.287215292794296673e+01,1.893836298056051959e+01,2.412868607789667763e+01
9.332543007969914584e+01,4.162320438662237443e+00,4.413209689139111269e+00,6.397820240154926452e+00,9.146490324037154451e+00,1.294766663051511557e+01,1.904987041932391989e+01,2.427076472921868344e+01
9.549925860214358408e+01,4.186374082016256715e+00,4.439728769973116052e+00,6.436889975078445403e+00,9.202425164358354337e+00,1.302685671799767775e+01,1.916677953461708483e+01,2.441971576040407044e+01
9.772372209558110967e+01,4.208647472393595379e+00,4.464327973057821808e+00,6.473151527352088763e+00,9.254290755765909537e+00,1.310021326877946102e+01,1.927507537841627894e+01,2.455766048261734014e+01
1.000000000000000000e+02,4.226161041414936648e+00,4.483838994711579318e+00,6.501956191688529785e+00,9.295425642328522642e+00,1.315831294470883961e+01,1.936087243851780570e+01,2.466688954338477657e+01
1.023292992280753566e+02,4.236361773376403406e+00,4.495547669452952810e+00,6.519332724857815009e+00,9.320140308447566468e+00,1.319311661117854051e+01,1.941232585367782093e+01,2.473229975769570288e+01
1.047128548050898473e+02,4.237553236846419935e+00,4.497651571701358542e+00,6.522654332019639511e+00,9.324673965246956797e+00,1.319932136111268584e+01,1.942162373776557871e+01,2.474393329170576195e+01
1.071519305237606972e+02,4.228855855389196172e+00,4.489219965947253144e+00,6.510574467567019852e+00,9.307100962639891506e+00,1.317422425561108668e+01,1.938478507444953891e+01,2.469671839762209231e+01
1.096478196143185073e+02,4.210282097971298043e+00,4.470274170662607460e+00,6.483139200188218432e+00,9.267491185215696703e+00,1.311794435938837111e+01,1.930198690190879773e+01,2.459088439987430519e+01
1.122018454301963004e+02,4.182654101175521610e+00,4.441699196258633187e+00,6.441651370985942648e+00,9.207716164803768422e+00,1.303314580343948315e+01,1.917715528695553928e+01,2.443143974330933332e+01
1.148153621496881698e+02,4.147334077268494568e+00,4.404957385432648920e+00,6.388249743287650162e+00,9.130844167683020984e+00,1.292417798594961553e+01,1.901669901887705905e+01,2.422655626810609775e+01
1.174897554939530266e+02,4.106069534288895539e+00,4.361918531721912018e+00,6.325660333664255397e+00,9.040786927086392311e+00,1.279657529712874187e+01,1.882877212510376452e+01,2.398663054632219627e+01
1.202264434617413116e+02,4.060780491574278450e+00,4.314631841900496312e+00,6.256864846136405589e+00,8.941822877766700373e+00,1.265638403040498794e+01,1.862228293258170098e+01,2.372302040302435344e+01
1.230268770812381121e+02,4.013482448471645370e+00,4.265241094786081710e+00,6.184981678667504923e+00,8.838429664476171510e+00,1.250992701212306102e+01,1.840654724965327560e+01,2.344760537594474314e+01
1.258925411794166251e+02,3.966040891095677257e+00,4.215722161806294999e+00,6.112886207195900035e+00,8.734738062453981655e+00,1.236303569050160256e+01,1.819015784816757275e+01,2.317134486322902021e+01
1.288249551693134833e+02,3.920300019865064378e+00,4.168020501589746907e+00,6.043417290442188339e+00,8.634827345701809875e+00,1.222147175664437668e+01,1.798160555423768869e+01,2.290507110039014549e+01
1.318256738556407299e+02,3.877712043519903951e+00,4.123659530627512559e+00,5.978802846618594735e+00,8.541899336906709550e+00,1.208976047879863991e+01,1.778755955691072899e+01,2.265729520446103606e+01
1.348962882591653170e+02,3.839259009389863309e+00,4.083661355288044525e+00,5.920542803065687920e+00,8.458108182058577285e+00,1.197094949299240163e+01,1.761251126062929018e+01,2.243375217342633832e+01
1.380384264602883775e+02,3.805192432384885137e+00,4.048274796803665865e+00,5.869007229342149579e+00,8.383982831206076014e+00,1.186579158267648992e+01,1.745756930136380802e+01,2.223586311890236189e+01
1.412537544622755377e+02,3.774999732856710644e+00,4.016940141778297502e+00,5.823381015654945259e+00,8.318346882213624838e+00,1.177262824266841434e+01,1.732028718332565376e+01,2.206051427752465344e+01
1.445439770745927888e+02,3.747154958438477124e+00,3.988029399817280662e+00,5.781275551225373732e+00,8.257764359027987666e+00,1.168660056536527847e+01,1.719349999261518036e+01,2.189857323320669380e+01
1.479108388168207284e+02,3.719599067993417219e+00,3.959352024560254701e+00,5.739470192555764072e+00,8.197605815468808288e+00,1.160115766022382644e+01,1.706754716784618964e+01,2.173772227028743131e+01
1.513561248436207052e+02,3.689744302348386906e+00,3.928160914388538316e+00,5.693919390143819648e+00,8.132061319630777163e+00,1.150807191726054768e+01,1.693029704293777371e+01,2.156249065050813130e+01
1.548816618912482852e+02,3.655160325133960164e+00,3.891875748284778336e+00,5.640815388769304661e+00,8.055669353474335992e+00,1.139960501737757426e+01,1.677033965643146374e+01,2.135832628091512575e+01
1.584893192461114211e+02,3.613864890437433530e+00,3.848391412988727112e+00,5.577043734551628162e+00,7.963969423107299050e+00,1.126943200445387738e+01,1.657835139472076946e+01,2.111333573091514992e+01
1.621810097358929852e+02,3.564896718846465085e+00,3.796682886744466412e+00,5.501077177168147259e+00,7.854784943652425078e+00,1.111446280929419750e+01,1.634978100111572985e+01,2.082171156160128334e+01
1.659586907437559660e+02,3.508482425196389087e+00,3.736984563618686472e+00,5.413242288940872449e+00,7.728601130849374279e+00,1.093537910835267191e+01,1.608564147653938647e+01,2.048474215052822700e+01
1.698243652461746080e+02,3.445940322006382228e+00,3.670688609075231312e+00,5.315576373338128491e+00,7.588356466589865512e+00,1.073634162809602799e+01,1.579207898487016237e+01,2.011026318871476803e+01
1.737800828749376194e+02,3.379686115156419035e+00,3.600354753574496414e+00,5.211841945662277098e+00,7.439460074287322477e+00,1.052501746555519624e+01,1.548041154012778620e+01,1.971270774328604602e+01
1.778279410038922776e+02,3.312732390145761041e+00,3.529183156615895989e+00,5.106753681684532253e+00,7.288679286484907927e+00,1.031100248826981414e+01,1.516480197624150961e+01,1.931013854686923992e+01
1.819700858609982674e+02,3.248203419278401505e+00,3.460501204429784039e+00,5.005223582624726220e+00,7.143056389167192322e+00,1.010428611591985870e+01,1.485999199690117578e+01,1.892135856075952915e+01
1.862087136662865703e+02,3.189118136511917001e+00,3.397535116161538138e+00,4.912022845456889719e+00,7.009425600924302557e+00,9.914566034074784540e+00,1.458028953030832220e+01,1.856461872205839825e+01
1.905460717963248385e+02,3.138024965437047786e+00,3.343020216774364783e+00,4.831206638566686529e+00,6.893589950737704086e+00,9.750078915276834124e+00,1.433784324069893046e+01,1.825541644934817498e+01
1.949844599758045547e+02,3.096896492553056213e+00,3.299087071501566104e+00,4.765943236705353137e+00,6.800079608028709366e+00,9.617256499411976023e+00,1.414213318155714738e+01,1.800584469984084279e+01
1.995262314968878741e+02,3.067095880377638917e+00,3.267219705961567744e+00,4.718450935280559477e+00,6.732065779344221568e+00,9.520602843944470095e+00,1.399978992325249827e+01,1.782436076157011584e+01
2.041737944669527565e+02,3.049484819148224446e+00,3.248364434369640286e+00,4.690156755342093753e+00,6.691589502114182686e+00,9.463018592171842158e+00,1.391507319317693003e+01,1.771639606096674058e+01
2.089296130854040712e+02,3.044434397209047738e+00,3.242937406333344263e+00,4.681703319309447053e+00,6.679573259644132399e+00,9.445817022749841030e+00,1.388989746778005419e+01,1.768438793579467117e+01
2.137962089502232459e+02,3.051704411322778920e+00,3.250694281499260097e+00,4.692756602611336980e+00,6.695543267878569793e+00,9.468330484885628451e+00,1.392325424392966227e+01,1.772704400884945386e+01
2.187761623949551790e+02,3.070337727944832729e+00,3.270616247924484021e+00,4.721835094120850229e+00,6.737382260833602921e+00,9.527558937815635787e+00,1.401069783296579452e+01,1.783868726553969708e+01
2.238721138568337778e+02,3.098765197984751474e+00,3.301020156857813692e+00,4.766472377580086572e+00,6.801559913955828485e+00,9.618497308823547698e+00,1.414483064749310337e+01,1.800987553881379455e+01
2.290867652767774700e+02,3.134441405655881585e+00,3.339177617668166675e+00,4.822652569659198640e+00,6.882318917386667678e+00,9.732978932056440158e+00,1.431360114237391912e+01,1.822523241264861227e+01
2.344228815319922603e+02,3.174292095831267702e+00,3.381790060856407543e+00,4.885512772436948481e+00,6.972680389534033907e+00,9.861102284661281914e+00,1.450240848608691202e+01,1.846613179267821181e+01
2.398832919019489793e+02,3.214717898007691588e+00,3.424997424993085904e+00,4.949354830267732375e+00,7.064458610654812176e+00,9.991250937016339151e+00,1.469413295624196003e+01,1.871073745500081031e+01
2.454708915685028501e+02,3.252146118505407024e+00,3.464967143533042027e+00,5.008515729073182321e+00,7.149510785324505235e+00,1.011186679913111774e+01,1.487174833273802754e+01,1.893733446330842440e+01
2.511886431509582280e+02,3.283409566154938286e+00,3.498298933349482720e+00,5.057965599373276611e+00,7.220597169500630130e+00,1.021267103189334691e+01,1.502012094143821130e+01,1.912662397855591934e+01
2.570395782768864592e+02,3.306189958161767084e+00,3.522499985039312165e+00,5.094010916621609653e+00,7.272392602092775604e+00,1.028610078207329259e+01,1.512812342297544532e+01,1.926441800570748697e+01
2.630267991895381670e+02,3.319280888363793203e+00,3.536269666404496359e+00,5.114711666839388826e+00,7.302089996773615255e+00,1.032816618808358200e+01,1.518989626354574085e+01,1.934324782956331745e+01
2.691534803926913924e+02,3.322574109008621157e+00,3.539486669975306921e+00,5.119867672205582032e+00,7.309383145349912070e+00,1.033842816614214755e+01,1.520481127464757876e+01,1.936231710140603823e+01
2.754228703338168884e+02,3.317024948191113154e+00,3.533177315685288367e+00,5.110968553888774579e+00,7.296400084690087162e+00,1.031990349437819887e+01,1.517733009611906780e+01,1.932732065371632046e+01
2.818382931264454783e+02,3.304341332468631709e+00,3.519184081511792517e+00,5.090708051380750554e+00,7.267005824088640153e+00,1.027807603712339812e+01,1.511554419590654241e+01,1.924858212335997365e+01
2.884031503126605571e+02,3.286521918481703608e+00,3.499673852715241118e+00,5.062259897930482033e+00,7.225764655587543217e+00,1.021942479816212490e+01,1.502900487176570365e+01,1.913828609704754768e+01
2.951209226666384211e+02,3.265618117876372573e+00,3.476878837041967873e+00,5.028895557607164335e+00,7.177390947220266604e+00,1.015064273477021040e+01,1.492757250129356095e+01,1.900901005984522030e+01
3.019951720402019077e+02,3.243457066605708317e+00,3.452795480064103195e+00,4.993542293404042098e+00,7.126112023186764510e+00,1.007773234501140536e+01,1.482008402414632187e+01,1.887202449695532636e+01
3.090295432513592004e+02,3.221457367959154716e+00,3.428978876091152372e+00,4.958482661710727157e+00,7.075234578846179900e+00,1.000538909261196174e+01,1.471344749761308890e+01,1.873613762350450074e+01
3.162277660168379612e+02,3.200476687903711870e+00,3.406373979170809196e+00,4.925106696544351514e+00,7.026785396634926073e+00,9.936491213284952551e+00,1.461189268722658596e+01,1.860673976381661632e+01
3.235936569296280823e+02,3.180914172263772599e+00,3.385419388746436553e+00,4.894066849999765267e+00,6.981730653006540166e+00,9.872410219551241539e+00,1.451743117798963389e+01,1.848639027617290154e+01
3.311311214825907427e+02,3.162614398546136574e+00,3.365943494355867927e+00,4.865123822496897787e+00,6.939750784403657669e+00,9.812691059831085028e+00,1.442938692911768861e+01,1.837421944367124738e+01
3.388441561392027666e+02,3.145136244227631384e+00,3.347452460856220391e+00,4.837572575313530798e+00,6.899850466804480220e+00,9.755919027690859835e+00,1.434567516086530503e+01,1.826756045768985715e+01
3.467368504525316553e+02,3.127825982686537554e+00,3.329213716820526248e+00,4.810363702129713204e+00,6.860530634612082679e+00,9.699965002950026616e+00,1.426316328882758100e+01,1.816241125071490004e+01
3.548133892335753217e+02,3.109814788783119344e+00,3.310262462537167050e+00,4.782106249540811760e+00,6.819793551322876013e+00,9.641993047596553623e+00,1.417768009777115523e+01,1.805344748597600812e+01
3.630780547701010050e+02,3.090326066426272167e+00,3.289735143221516722e+00,4.751558270448386523e+00,6.775847955892722929e+00,9.579462290177964690e+00,1.408548999939440804e+01,1.793590378629661686e+01
3.715352290971727598e+02,3.068742368805998488e+00,3.266949813988426765e+00,4.717737769441677997e+00,6.727270807518324958e+00,9.510357823949194156e+00,1.398363125863577849e+01,1.780600542506289941e+01
3.801893963205612863e+02,3.044576140675088194e+00,3.241378698072401310e+00,4.679877479995533385e+00,6.672946036573018880e+00,9.433102452290107465e+00,1.386978314928782652e+01,1.766079868959606358e+01
3.890451449942804629e+02,3.017601372296921269e+00,3.212789552966849094e+00,4.637630492183062891e+00,6.612361241553759150e+00,9.346978282775015856e+00,1.374288612656833308e+01,1.749894039393335987e+01
3.981071705534969283e+02,2.987769620724404440e+00,3.181154057369476540e+00,4.590934419284129930e+00,6.545415284156604230e+00,9.251852005115516420e+00,1.360273718431055912e+01,1.732018018970374129e+01
4.073802778041130068e+02,2.955248514921791969e+00,3.146681999771967497e+00,4.540064277549537231e+00,6.472493377796628700e+00,9.148280229432327104e+00,1.345014588008474199e+01,1.712555785905632888e+01
4.168693834703354923e+02,2.920210618078796116e+00,3.109589131514522986e+00,4.485295133583038663e+00,6.393982456129287506e+00,9.036819642470119263e+00,1.328591963673165210e+01,1.691610661066741983e+01
4.265795188015925419e+02,2.882930496766538564e+00,3.070190775064437272e+00,4.427049396329741704e+00,6.310480379558494057e+00,8.918324061348970488e+00,1.311130363660332954e+01,1.669341355636896296e+01
4.365158322401656505e+02,2.843747194549567148e+00,3.028854590972217764e+00,4.365834005848691746e+00,6.222704534271374932e+00,8.793812799121536017e+00,1.292778976941796820e+01,1.645937529573534519e+01
4.466835921509634773e+02,2.802978407908763625e+00,2.985904115519567359e+00,4.302109159035261143e+00,6.131302046350232793e+00,8.664202608410519701e+00,1.273672218274194456e+01,1.621569620644850573e+01
4.570881896148752048e+02,2.761019421317915779e+00,2.941725262821494269e+00,4.236447082253841145e+00,6.037077889745495085e+00,8.530630609593691460e+00,1.253977496378848322e+01,1.596449915826093147e+01
4.677351412871981324e+02,2.718336802986586420e+00,2.896765346109754891e+00,4.169532065941730536e+00,5.940996853114744347e+00,8.394458004464702583e+00,1.233895738501692207e+01,1.570833472540286380e+01
4.786300923226380064e+02,2.675412145854322077e+00,2.851480717985504398e+00,4.102079947631693813e+00,5.844071693959517866e+00,8.257111616314086078e+00,1.213637953700219896e+01,1.544988520669782339e+01
4.897788193684466478e+02,2.632718218571682200e+00,2.806324682586508246e+00,4.034811432978091972e+00,5.747327167104232082e+00,8.120033606810629578e+00,1.193417663404988538e+01,1.519187009678436873e+01
5.011872336272724624e+02,2.590678487131036878e+00,2.761713896415868952e+00,3.968393509943909159e+00,5.651719040193291299e+00,7.984566542010297141e+00,1.173433816839649779e+01,1.493682947275908290e+01
5.128613839913648462e+02,2.549654301580604798e+00,2.718020764552259827e+00,3.903418777411128637e+00,5.558105781946554913e+00,7.851914421666059241e+00,1.153864864352574848e+01,1.468704833239322483e+01
5.248074602497722481e+02,2.509918277163196709e+00,2.675548400520522119e+00,3.840358916759627039e+00,5.467182365217276185e+00,7.723048978357128114e+00,1.134854760769397330e+01,1.444437665186397979e+01
5.370317963702532325e+02,2.471697548608347006e+00,2.634572069524523386e+00,3.779624493267184526e+00,5.379562622070769073e+00,7.598827805576755523e+00,1.116530316437252068e+01,1.421044853396563390e+01
5.495408738576247742e+02,2.435268230041663262e+00,2.595431739192045839e+00,3.721697907066350730e+00,5.295969072283260637e+00,7.480263788453179963e+00,1.099040840391629104e+01,1.398718445518404430e+01
5.623413251903490391e+02,2.401062213308240878e+00,2.558637085861407368e+00,3.667295097956052352e+00,5.217459467586054167e+00,7.368849215257593954e+00,1.082605928526619721e+01,1.377739814127346207e+01
5.754399373371566071e+02,2.369658650780821052e+00,2.524852836445155013e+00,3.617347387962834837e+00,5.145398996001124381e+00,7.266515282247896224e+00,1.067509599048248425e+01,1.358472020701084659e+01
5.888436553555883393e+02,2.342034802479147970e+00,2.495154412603667105e+00,3.573391278111646585e+00,5.082016243361567653e+00,7.176422959017260794e+00,1.054217039811147671e+01,1.341508600073646917e+01
6.025595860743580943e+02,2.319246779665053992e+00,2.470690432320274077e+00,3.537077314613656487e+00,5.029695942540477027e+00,7.101959041071037149e+00,1.043226775594002120e+01,1.327485138578234825e+01
6.165950018614821602e+02,2.302587730829454227e+00,2.452848404178897379e+00,3.510425266243784481e+00,4.991345072813813566e+00,7.047256685990790359e+00,1.035147616585762798e+01,1.317177542240633059e+01
6.309573444801930009e+02,2.293165015983418265e+00,2.442809403087682352e+00,3.495170007151482405e+00,4.969451481071396337e+00,7.015858619650918726e+00,1.030501791067861106e+01,1.311251201938641131e+01
6.456542290346549180e+02,2.291783169768606854e+00,2.441425634697489411e+00,3.492586965223061668e+00,4.965836014182928082e+00,7.010365863025139532e+00,1.029673265169297913e+01,1.310195222129237180e+01
6.606934480075964302e+02,2.298694006958115654e+00,2.448958998660628605e+00,3.503101024849022860e+00,4.981091102394953118e+00,7.031639022502155889e+00,1.032790069035627312e+01,1.314172500279331501e+01
6.760829753919819041e+02,2.313371260072373481e+00,2.464843443992673411e+00,3.525932643266383781e+00,5.014073809339619991e+00,7.078078333114739884e+00,1.039618051416746880e+01,1.322884211627353324e+01
6.918309709189362593e+02,2.334525324284574932e+00,2.487701968912251260e+00,3.559111898505120664e+00,5.061929794005068928e+00,7.145654511854893087e+00,1.049565220188179282e+01,1.335575254870792072e+01
7.079457843841373688e+02,2.360081888768271519e+00,2.515324011607605215e+00,3.599435298823288498e+00,5.120031943047825607e+00,7.227819927840102743e+00,1.061668373338551952e+01,1.351017063573455346e+01
7.244359600749905894e+02,2.387484713645511292e+00,2.544987729509948782e+00,3.642932041669513232e+00,5.182654703850408495e+00,7.316463692523464957e+00,1.074733531500492312e+01,1.367686609635035389e+01
7.413102413009177099e+02,2.414029083037053436e+00,2.573811805107117046e+00,3.685375565803194142e+00,5.243709968551816480e+00,7.402953009843946219e+00,1.087489137625678914e+01,1.383961676980392852e+01
7.585775750291835493e+02,2.437178724118567175e+00,2.599092051799057668e+00,3.722776816312499015e+00,5.297455743851317678e+00,7.479139322444668281e+00,1.098734092858341249e+01,1.398309709516621524e+01
7.762471166286911739e+02,2.454930803864599387e+00,2.618686563509409648e+00,3.751953364580856931e+00,5.339315515571212423e+00,7.538521009063394729e+00,1.107509102817230584e+01,1.409506415594979778e+01
7.943282347242821970e+02,2.466023050269306349e+00,2.631235547934682284e+00,3.770856750326898155e+00,5.366346819384206768e+00,7.576908475450951919e+00,1.113194672025315413e+01,1.416760913592115223e+01
8.128305161640995493e+02,2.469984944244671521e+00,2.636214818909594193e+00,3.778657530589308422e+00,5.377361025189524746e+00,7.592595942717871971e+00,1.115536681432327271e+01,1.419748427507957089e+01
8.317637711026708303e+02,2.467070243010131669e+00,2.633864529909025531e+00,3.775646457557611413e+00,5.372779619139209650e+00,7.586158385726360365e+00,1.114616712731397996e+01,1.418572652756219021e+01
8.511380382023759239e+02,2.458061545322558050e+00,2.624982709784258184e+00,3.762936962082713777e+00,5.354204938098797939e+00,7.559845045190924040e+00,1.110763047835742512e+01,1.413652257082308594e+01
8.709635899560814778e+02,2.443957139110222165e+00,2.610594997816940932e+00,3.741982725404250143e+00,5.323725069655646180e+00,7.516593432840609879e+00,1.104405670352115720e+01,1.405535966686721849e+01
8.912509381337458763e+02,2.425790929868860690e+00,2.591764400588359329e+00,3.714303193712597206e+00,5.283519745814426294e+00,7.459473623673813947e+00,1.095994732827978346e+01,1.394798540054336478e+01
9.120108393559096385e+02,2.404514547715953299e+00,2.569468502753387007e+00,3.681309245088121962e+00,5.235610756565044710e+00,7.391335244995961062e+00,1.085948817764218610e+01,1.381974663551697624e+01
9.332543007969904920e+02,2.380875398606171700e+00,2.544472971522267812e+00,3.644116374873798136e+00,5.181596626180723142e+00,7.314434400596986130e+00,1.074600106722860815e+01,1.367488960680786647e+01
9.549925860214368640e+02,2.355456482306489185e+00,2.517375290735917037e+00,3.603614693079269848e+00,5.122755029838557128e+00,7.230579619563474836e+00,1.062216030939694811e+01,1.351683460770595424e+01
9.772372209558111535e+02,2.328799052602480213e+00,2.488739498188804244e+00,3.560665371112092359e+00,5.060327553639763387e+00,7.141538148197942526e+00,1.049059089870866224e+01,1.334893753849121545e+01
1.000000000000000000e+03,2.301419775121762878e+00,2.459115941550813034e+00,3.516125389616264751e+00,4.995556101446497088e+00,7.049086245013957530e+00,1.035394119763390997e+01,1.317458112789150348e+01
1.023292992280753651e+03,2.273867459531909052e+00,2.429103379459478962e+00,3.470934927510206158e+00,4.929807379052824068e+00,6.955184308885140609e+00,1.021513752765643090e+01,1.299749849799471235e+01
1.047128548050898416e+03,2.246740641446966169e+00,2.399368917988180527e+00,3.426137860502858068e+00,4.864602835803117031e+00,6.862017682829584686e+00,1.007744017460262498e+01,1.282184406534705090e+01
1.071519305237607114e+03,2.220629090410207063e+00,2.370583214642974834e+00,3.382780676271234910e+00,4.801468413019538417e+00,6.771780234484515937e+00,9.944118946743252252e+00,1.265177950751500546e+01
1.096478196143185187e+03,2.196059958559552605e+00,2.343360251109304571e+00,3.341814722063069620e+00,4.741793407309747188e+00,6.686470433080994091e+00,9.818148121968844677e+00,1.249108558889674114e+01
1.122018454301962947e+03,2.173436728533343576e+00,2.318186760059046669e+00,3.303989511007900948e+00,4.686674393607020761e+00,6.607668538641255473e+00,9.701873407498878166e+00,1.234273902650379284e+01
1.148153621496881669e+03,2.153005373808682066e+00,2.295381075511316205e+00,3.269790084017497378e+00,4.636826329039235972e+00,6.536407766457415391e+00,9.596821533273804050e+00,1.220867233659820528e+01
1.174897554939530210e+03,2.134876078001786137e+00,2.275108822537006859e+00,3.239463020014741623e+00,4.592619500509283803e+00,6.473226842969167727e+00,9.503777017425234064e+00,1.208987423206003697e+01
1.202264434617413144e+03,2.119034578537088542e+00,2.257393383211968363e+00,3.213033142573984868e+00,4.554104756444426805e+00,6.418204653663908132e+00,9.422836871824134874e+00,1.198646195107140500e+01
1.230268770812381035e+03,2.105371189664821951e+00,2.242143770300780936e+00,3.190349614572174808e+00,4.521079613558788068e+00,6.371054734392815888e+00,9.353553498962254409e+00,1.189786549361734913e+01
1.258925411794166166e+03,2.093769948159349248e+00,2.229249977276011041e+00,3.171231207573617983e+00,4.493298147072165349e+00,6.331423516096053916e+00,9.295379477315883321e+00,1.182339558178745698e+01
1.288249551693134890e+03,2.084041070461018386e+00,2.218512824643718240e+00,3.155365380735925207e+00,4.470323614804331491e+00,6.298683278996084489e+00,9.247366086928066053e+00,1.176185854268907605e+01
1.318256738556407527e+03,2.075965923459529794e+00,2.209693819812583726e+00,3.142384099330706171e+00,4.451634371776559185e+00,6.272081828893091071e+00,9.208386109025523680e+00,1.171183834050344252e+01
1.348962882591653170e+03,2.069258480044251503e+00,2.202474944227419407e+00,3.131805824472592370e+00,4.436537420264158094e+00,6.250622381716544496e+00,9.176958368113545816e+00,1.167146965619361865e+01
1.380384264602883832e+03,2.063524890563928516e+00,2.196417542876990758e+00,3.122972320321999007e+00,4.424075625852557536e+00,6.232931271410135921e+00,9.151051289117013710e+00,1.163818388352822097e+01
1.412537544622755377e+03,2.058232762675985317e+00,2.190930761689481088e+00,3.115001732915141819e+00,4.412957701532465471e+00,6.217160097865232160e+00,9.127937442930655010e+00,1.160852011291448882e+01
1.445439770745927945e+03,2.052693655237258774e+00,2.185252409567801646e+00,3.106754928258223636e+00,4.401511424821543450e+00,6.200917670087479294e+00,9.104090930135345872e+00,1.157799120256690983e+01
1.479108388168207284e+03,2.046071627627461975e+00,2.178458122213839943e+00,3.096848883180660650e+00,4.387703164400585720e+00,6.181298931859922519e+00,9.075228500419010302e+00,1.154113492526321139e+01
1.513561248436207279e+03,2.037442582869076091e+00,2.169529605577066089e+00,3.083752549487480010e+00,4.369282397702239251e+00,6.155088838506715732e+00,9.036609449812397443e+00,1.149189663408238182e+01
1.548816618912482681e+03,2.025907786677668021e+00,2.157475406366089921e+00,3.065967659599014628e+00,4.344045671613686821e+00,6.119139681691952326e+00,8.983591883046928572e+00,1.142434034083179384e+01
1.584893192461114040e+03,2.010732265241479411e+00,2.141484362400104313e+00,3.042257594072424798e+00,4.310171387880176397e+00,6.070847417947193847e+00,8.912335182960712032e+00,1.133354751767697088e+01
1.621810097358929852e+03,1.991544347835745965e+00,2.121140039822234424e+00,3.011970233081026294e+00,4.266691691600076553e+00,6.008825973999791792e+00,8.820794810955533194e+00,1.121688962970425152e+01
1.659586907437559603e+03,1.968387392231105482e+00,2.096479383121914619e+00,2.975129222050708400e+00,4.213624768251783337e+00,5.933096916972221635e+00,8.709002036799486035e+00,1.107438800588212402e+01
1.698243652461746024e+03,1.941860323116276543e+00,2.068141772522660293e+00,2.932662852175326407e+00,4.152308860965990611e+00,5.845567510605707895e+00,8.579769359380520655e+00,1.090961618080118711e+01
1.737800828749376251e+03,1.913152031062691494e+00,2.037404115681842320e+00,2.886459871452507375e+00,4.085481791801624851e+00,5.750143586697289422e+00,8.438856178099845451e+00,1.072991258263105507e+01
1.778279410038922833e+03,1.883818709882124187e+00,2.005942136618919402e+00,2.839019564574034593e+00,4.016775617583530966e+00,5.652011639192396686e+00,8.293910983562664541e+00,1.054503199266843794e+01
1.819700858609982561e+03,1.855683306749197126e+00,1.975717164277079885e+00,2.793281176884342187e+00,3.950466515367043741e+00,5.557277990267774470e+00,8.153938818234671260e+00,1.036646464369925447e+01
1.862087136662865532e+03,1.830515866306196893e+00,1.948634650672249169e+00,2.752116378251102002e+00,3.890740280552521302e+00,5.471923047278217211e+00,8.027760500259667253e+00,1.020546989263315929e+01
1.905460717963248271e+03,1.809788249591091747e+00,1.926280207171899406e+00,2.717929044088632118e+00,3.841108722486505478e+00,5.400965523279564806e+00,7.922780589289932784e+00,1.007150246049638653e+01
1.949844599758045433e+03,1.794440255068906254e+00,1.909669658976103079e+00,2.692280140042696779e+00,3.803864345852724149e+00,5.347684194956062953e+00,7.843840502378580659e+00,9.970747605926870705e+00
1.995262314968878854e+03,1.784712498814359005e+00,1.899072245373135903e+00,2.675616266025410361e+00,3.779681831300182981e+00,5.313047892422728680e+00,7.792377693002421779e+00,9.905047012471914769e+00
2.041737944669527451e+03,1.780184433165448610e+00,1.894049882785437289e+00,2.667324076325034099e+00,3.767692772513374866e+00,5.295822232940710528e+00,7.766583337643548468e+00,9.872098481894205690e+00
2.089296130854040712e+03,1.779802206373214180e+00,1.893488044447555918e+00,2.665773291703189773e+00,3.765543715748086662e+00,5.292653152191441279e+00,7.761523402432592533e+00,9.865610581872745755e+00
2.137962089502232629e+03,1.782050901368424922e+00,1.895778000708463695e+00,2.668587275226695699e+00,3.769786789948992745e+00,5.298625090988408282e+00,7.769960660856599866e+00,9.876350140761568142e+00
2.187761623949551904e+03,1.785245057406514624e+00,1.899126729546742887e+00,2.673103828881719490e+00,3.776545666452631345e+00,5.308210789780975603e+00,7.783754767940770591e+00,9.893929002965503372e+00
2.238721138568337665e+03,1.787768979082029253e+00,1.901810583587382419e+00,2.676754486797386701e+00,3.782067664148230257e+00,5.316059346731869084e+00,7.795022280973956441e+00,9.908283996817365491e+00
2.290867652767774871e+03,1.788267303672254949e+00,1.902381097593027981e+00,2.677371641987360551e+00,3.783175841905513703e+00,5.317640993808278260e+00,7.797088005978757508e+00,9.910891748965829251e+00
2.344228815319922887e+03,1.785893397458690801e+00,1.899929098037449471e+00,2.673584941009131910e+00,3.777846685333427601e+00,5.310070479036520297e+00,7.785699760476119557e+00,9.896319159703891088e+00
2.398832919019489964e+03,1.780385620484178588e+00,1.894169276082787068e+00,2.664945499357594283e+00,3.765397170020442719e+00,5.292371228627219537e+00,7.759418650260686334e+00,9.862722311138609754e+00
2.454708915685028387e+03,1.772038208791929081e+00,1.885412135369762154e+00,2.651887067987163338e+00,3.746433791034870175e+00,5.265403893437799354e+00,7.719514004805040130e+00,9.811713777186623631e+00
2.511886431509582053e+03,1.761625303528999931e+00,1.874483695414266515e+00,2.635607887958132611e+00,3.722684733990464512e+00,5.231626538975039153e+00,7.669610579438983500e+00,9.747914067529817927e+00
2.570395782768864592e+03,1.750206347248273397e+00,1.862518150310008558e+00,2.617766320373315914e+00,3.696557435023919869e+00,5.194464206193441846e+00,7.614757584228533993e+00,9.677764572273980903e+00
2.630267991895381329e+03,1.738895629215236216e+00,1.850709818920523997e+00,2.600112478698911822e+00,3.670602705409245381e+00,5.157545830912933837e+00,7.560302563220327343e+00,9.608091350026001010e+00
2.691534803926913810e+03,1.728670820113131334e+00,1.840105073910771161e+00,2.584183115753482252e+00,3.647068466245593221e+00,5.124069033249447180e+00,7.510953592115247268e+00,9.544908096086270888e+00
2.754228703338168998e+03,1.720221807140009274e+00,1.831436994150588582e+00,2.571057347341538346e+00,3.627542177882077112e+00,5.096290588204834826e+00,7.470027132689181393e+00,9.492455952701524424e+00
2.818382931264454783e+03,1.713787478253141261e+00,1.824947933392773836e+00,2.561092635913900573e+00,3.612563133129388149e+00,5.074974714048583024e+00,7.438634023041823085e+00,9.452162781830935501e+00
2.884031503126605912e+03,1.709217084619229166e+00,1.820456102584085967e+00,2.554020963746042039e+00,3.601761428082322247e+00,5.059589668357947545e+00,7.415971569986679057e+00,9.423014291951213650e+00
2.951209226666383984e+03,1.706046251653664303e+00,1.817437976781002718e+00,2.549067545102082999e+00,3.594029275429913461e+00,5.048552270249746066e+00,7.399685729123508082e+00,9.402013954703027920e+00
3.019951720402018964e+03,1.703634070983619520e+00,1.815180931757521376e+00,2.545173132284741513e+00,3.587845114220160170e+00,5.039689508945249585e+00,7.386555155362549030e+00,9.385055603824021375e+00
3.090295432513592004e+03,1.701352615012195590e+00,1.812991200601969277e+00,2.541300928222504751e+00,3.581722142627883354e+00,5.030877741870820152e+00,7.373436720163784486e+00,9.368129142758172989e+00
3.162277660168379498e+03,1.698724616261091169e+00,1.810348084831914228e+00,2.536663797088282823e+00,3.574539044213199901e+00,5.020514623630590201e+00,7.357964216678754887e+00,9.348212849845619843e+00
3.235936569296281050e+03,1.695550512055087111e+00,1.807041329145636643e+00,2.530932847594688173e+00,3.565843769590097079e+00,5.007954206798139296e+00,7.339191265376134865e+00,9.324095913836014660e+00
3.311311214825907882e+03,1.691949620005057220e+00,1.803216078425739610e+00,2.524309358908876533e+00,3.555954277976034916e+00,4.993651386252703439e+00,7.317803241366128475e+00,9.296650509385735006e+00
3.388441561392027324e+03,1.688305668263415438e+00,1.799312692907933497e+00,2.517443728162867878e+00,3.545840040739710819e+00,4.978995380494672496e+00,7.295871359652088550e+00,9.268519353148157336e+00
3.467368504525316894e+03,1.685164837653282399e+00,1.795949350195478633e+00,2.511268460201875552e+00,3.536873202900276958e+00,4.965953945101955647e+00,7.276324275026422761e+00,9.243442699768912973e+00
3.548133892335752989e+03,1.683100339190415351e+00,1.793770171547016457e+00,2.506777832695004093e+00,3.530502787313367197e+00,4.956610105137227329e+00,7.262260859546132430e+00,9.225381444481520532e+00
3.630780547701010164e+03,1.682554491960213561e+00,1.793269003783787063e+00,2.504764971314710209e+00,3.527870371121554882e+00,4.952610892915538798e+00,7.256133882445004346e+00,9.217474204424060957e+00
3.715352290971727598e+03,1.683690469306737159e+00,1.794626576364920290e+00,2.505576213975468036e+00,3.529452274865811479e+00,4.954655736424832035e+00,7.258991883141337809e+00,9.221069575315278044e+00
3.801893963205612636e+03,1.686290741445557462e+00,1.797600168473606708e+00,2.508935361284937215e+00,3.534806647230162469e+00,4.962132386478926627e+00,7.269939871698947620e+00,9.235035658332698461e+00
3.890451449942804629e+03,1.689770669259323510e+00,1.801539236872191418e+00,2.513956036430666785e+00,3.542595378977042131e+00,4.973145550126991665e+00,7.286180557547503156e+00,9.255810890816018599e+00
3.981071705534969169e+03,1.693206279012922755e+00,1.805422241385968185e+00,2.519180491322042137e+00,3.550649167998501277e+00,4.984607650823274838e+00,7.303147884315101201e+00,9.277573973034828114e+00
4.073802778041130296e+03,1.695473885497032818e+00,1.808010298136287108e+00,2.522797979385090095e+00,3.556289190247451604e+00,4.992697298055678523e+00,7.315184639403463862e+00,9.293106750165605945e+00
4.168693834703354696e+03,1.695428215318657283e+00,1.808046783329896767e+00,2.522936396699520856e+00,3.556758225365462156e+00,4.993474334523360980e+00,7.316452382381057440e+00,9.294954840497599236e+00
4.265795188015925305e+03,1.692071193037309573e+00,1.804442144564565087e+00,2.517933892539870211e+00,3.549618493566327082e+00,4.983448541489871708e+00,7.301772717543821400e+00,9.276500872126776542e+00
4.365158322401656733e+03,1.684712741225959487e+00,1.796448541347131833e+00,2.506605230478792468e+00,3.533138874837211230e+00,4.960132593332645889e+00,7.267446350889487761e+00,9.233010110193927034e+00
4.466835921509635227e+03,1.673043096673031194e+00,1.783739794899263043e+00,2.488369898601382246e+00,3.506482083614075762e+00,4.922311238588328308e+00,7.211654467030643723e+00,9.162143099797852130e+00
4.570881896148751366e+03,1.657241810938958171e+00,1.766522916817863997e+00,2.463432053217999407e+00,3.469961814151600876e+00,4.870408506605680365e+00,7.135003343931598963e+00,9.064651445121082673e+00
4.677351412871980756e+03,1.637906762763910118e+00,1.745459538541266342e+00,2.432678901619857115e+00,3.424893924543490620e+00,4.806277983973638257e+00,7.040217691481528206e+00,8.943990039511502843e+00
4.786300923226380291e+03,1.615970481774258616e+00,1.721571282674041470e+00,2.397548818090521561e+00,3.373399052255406705e+00,4.732920175430889387e+00,6.931724600092314503e+00,8.805786945451743009e+00
4.897788193684466023e+03,1.592579577105775357e+00,1.696106688284861885e+00,2.359847721912254226e+00,3.318135374682954719e+00,4.654106557513581599e+00,6.815098831193602713e+00,8.657139421972567916e+00
5.011872336272725079e+03,1.568953683251409492e+00,1.670387778424196945e+00,2.321520887001551792e+00,3.261961599141203649e+00,4.573899108224150467e+00,6.696352047052206657e+00,8.505707972503719461e+00
5.128613839913648007e+03,1.546249240746470077e+00,1.645662228816575423e+00,2.284435380744383792e+00,3.207619330833844540e+00,4.496200532036238151e+00,6.581266523065520957e+00,8.358867955207150757e+00
5.248074602497723390e+03,1.525411893384885698e+00,1.622947307573687992e+00,2.250141433559137205e+00,3.157384577337839282e+00,4.424258517055183582e+00,6.474659163157898689e+00,8.222770030681326503e+00
5.370317963702532325e+03,1.507141283521374442e+00,1.602993010570316068e+00,2.219808620283406420e+00,3.112972375647033996e+00,4.360529447278160831e+00,6.380177350319099716e+00,8.102078282238887041e+00
5.495408738576248652e+03,1.491820030206796099e+00,1.586209049767484336e+00,2.194105832588567839e+00,3.075360777488259423e+00,4.306426729187381675e+00,6.299924020787177170e+00,7.999490492855823476e+00
5.623413251903491073e+03,1.479514488681598516e+00,1.572668164257237988e+00,2.173196619605634705e+00,3.044784912540033250e+00,4.262308925806879145e+00,6.234438673835184908e+00,7.915710882370079915e+00
5.754399373371566071e+03,1.470015275481431516e+00,1.562151715849298794e+00,2.156797103797871262e+00,3.020820711009441606e+00,4.227596657000241009e+00,6.182870022024424372e+00,7.849668216782433205e+00
5.888436553555883620e+03,1.462888536796267180e+00,1.554204454195409868e+00,2.144253241224207684e+00,3.002498513485383214e+00,4.200929889444551257e+00,6.143209244202871844e+00,7.798811323929504269e+00
6.025595860743580488e+03,1.457527045246545416e+00,1.548188847915386468e+00,2.134617314764899021e+00,2.988417640796721120e+00,4.180329283016113173e+00,6.112529470405394960e+00,7.759413909897401318e+00
6.165950018614822511e+03,1.453261815908461374e+00,1.543400995664905739e+00,2.126829158710823453e+00,2.977011900363254249e+00,4.163574554645816939e+00,6.087547100979000980e+00,7.727290997419060226e+00
6.309573444801930236e+03,1.449446895893765852e+00,1.539156718948964775e+00,2.119840435541531232e+00,2.966730973876067878e+00,4.148459354089521156e+00,6.064998571390114002e+00,7.698279815892031586e+00
6.456542290346549635e+03,1.445528551181848087e+00,1.534864339344887307e+00,2.112736661862383070e+00,2.956223032492213854e+00,4.133055692762114930e+00,6.042032187104415364e+00,7.668740951826438668e+00
6.606934480075964530e+03,1.441150893312613590e+00,1.530132593934677709e+00,2.104901601756287821e+00,2.944575872304930453e+00,4.116057901850940226e+00,6.016715641386649160e+00,7.636207831324311357e+00
6.760829753919819268e+03,1.436167031384575576e+00,1.524784330806862265e+00,2.096045819275409450e+00,2.931359870629847819e+00,4.096845834573142220e+00,5.988129709410275225e+00,7.599507031455221551e+00
6.918309709189362366e+03,1.430611851428872150e+00,1.518829464467447821e+00,2.086170278606680029e+00,2.916577346090063472e+00,4.075414644002940179e+00,5.956263301775624797e+00,7.558625425896324579e+00
7.079457843841373688e+03,1.424706944937270681e+00,1.512477603502055290e+00,2.075587188227999480e+00,2.900692062458963605e+00,4.052418865831552530e+00,5.922078963532676710e+00,7.514793670561392247e+00
7.244359600749906349e+03,1.418809778029843871e+00,1.506088379444314285e+00,2.064850240603772313e+00,2.884528930514796752e+00,4.029030484254283451e+00,5.887304202983280277e+00,7.470219844699547806e+00
7.413102413009177326e+03,1.413316405992141700e+00,1.500076526947897726e+00,2.054609151882952123e+00,2.869059323683829987e+00,4.006634055578212283e+00,5.853981039074232839e+00,7.427513128605120585e+00
7.585775750291835720e+03,1.408593183646049685e+00,1.494841139853086531e+00,2.045502289119131234e+00,2.855242422576923733e+00,3.986600309531227460e+00,5.824133214265094338e+00,7.389258008095814567e+00
7.762471166286911284e+03,1.404943202801794078e+00,1.490731437514569491e+00,2.038100831615830888e+00,2.843943043270751314e+00,3.970169121845477100e+00,5.799594540061918657e+00,7.357793767466922041e+00
7.943282347242821743e+03,1.402567072875547716e+00,1.487997812037884726e+00,2.032829252927156549e+00,2.835809389982584250e+00,3.958273320342979407e+00,5.781747775568754300e+00,7.334880941202635007e+00
8.128305161640994811e+03,1.401553438063700252e+00,1.486774995993586312e+00,2.029934618172223093e+00,2.831226863996467280e+00,3.951471474464646860e+00,5.771425061973762816e+00,7.321574114787434695e+00
8.317637711026709439e+03,1.401847439126049588e+00,1.487039176486569581e+00,2.029413766137896591e+00,2.830208538382372740e+00,3.949789347995411593e+00,5.768672341028681316e+00,7.317922151594947522e+00
8.511380382023759012e+03,1.403295308507251926e+00,1.488644283849267058e+00,2.031065654185272074e+00,2.832469931847747091e+00,3.952824023514333707e+00,5.772902501569994627e+00,7.323165810272914911e+00
8.709635899560813414e+03,1.405621491078287599e+00,1.491293428680711797e+00,2.034443127373816385e+00,2.837356274234972275e+00,3.959640180887947558e+00,5.782738860925019431e+00,7.335540101534532731e+00
8.912509381337458763e+03,1.408450226308300746e+00,1.494562098226114522e+00,2.038889024893667301e+00,2.843895781231453146e+00,3.968845229687210541e+00,5.796126316931512257e+00,7.352417675626857552e+00
9.120108393559095930e+03,1.411304397272169942e+00,1.497898847232202346e+00,2.043538567441427034e+00,2.850803806184648792e+00,3.978595153667106921e+00,5.810338810385130337e+00,7.370319221053671654e+00
9.332543007969905375e+03,1.413659411798574572e+00,1.500694464172137144e+00,2.047429877415581689e+00,2.856646905539458103e+00,3.986831935117490122e+00,5.822330427078354020e+00,7.385362684666151978e+00
9.549925860214369095e+03,1.415011208117814334e+00,1.502363097908341771e+00,2.049633584834713584e+00,2.860035079091988397e+00,3.991558840807439168e+00,5.829144021321236657e+00,7.393782894275349626e+00
9.772372209558112445e+03,1.414939077915355892e+00,1.502420549759401425e+00,2.049379874453450601e+00,2.859811217076568379e+00,3.991114540873335059e+00,5.828317347575630691e+00,7.392449493529124283e+00
1.000000000000000000e+04,1.413163984524674621e+00,1.500551167103744588e+00,2.046164078098430927e+00,2.855208544563723194e+00,3.984397467604413379e+00,5.818216177148936907e+00,7.379290146302251330e+00
1.023292992280753606e+04,1.409600692012821455e+00,1.496666839966128926e+00,2.039841922926067586e+00,2.845994035335225103e+00,3.971070765550599013e+00,5.798339681135957768e+00,7.353677925953987504e+00
1.047128548050898462e+04,1.404380299623255723e+00,1.490929058776253591e+00,2.030662618664821562e+00,2.832519179879944726e+00,3.951635182864585705e+00,5.769428364172663137e+00,7.316569440722748396e+00
1.071519305237607114e+04,1.397777702426597379e+00,1.483664342094728861e+00,2.019136753613450797e+00,2.815527702792889109e+00,3.927151280656402399e+00,5.733053478386717750e+00,7.269979187038471125e+00
1.096478196143185050e+04,1.390186269460852442e+00,1.475331675880713345e+00,2.005982730681027615e+00,2.796078117587387446e+00,3.899128550627434464e+00,5.691452720188930670e+00,7.216769687747883744e+00
1.122018454301962993e+04,1.382011450856845070e+00,1.466401966682391311e+00,1.991932600376804086e+00,2.775257492387172675e+00,3.869114596463965938e+00,5.646920705397488582e+00,7.159872867507107053e+00
1.148153621496881715e+04,1.373621099938452605e+00,1.457298853283148343e+00,1.977639091287164419e+00,2.754041693277184066e+00,3.838496443545905468e+00,5.601513397772436953e+00,7.101913185739202383e+00
1.174897554939530346e+04,1.365249040446220086e+00,1.448295735666581541e+00,1.963510862623022435e+00,2.733051642922566860e+00,3.808152747783098757e+00,5.556532324912811127e+00,7.044547624832423693e+00
1.202264434617413099e+04,1.357021279714321738e+00,1.439542053364152974e+00,1.949754201749690274e+00,2.712609897628026623e+00,3.778536959981411592e+00,5.512646704777265150e+00,6.988621571029879576e+00
1.230268770812381081e+04,1.348955180810915255e+00,1.431061882042222511e+00,1.936375360059489292e+00,2.692740873487376341e+00,3.749680599023400340e+00,5.469898186230514270e+00,6.934175353968477395e+00
1.258925411794166212e+04,1.341019454021747936e+00,1.422821644870102542e+00,1.923289502160547837e+00,2.673327711889374569e+00,3.721418271860550409e+00,5.428034224223326376e+00,6.880869558743833991e+00
1.288249551693134890e+04,1.333164868258343683e+00,1.414762082124974008e+00,1.910379601890995316e+00,2.654198542401694727e+00,3.693512430720896411e+00,5.386694377421033408e+00,6.828225311091636662e+00
1.318256738556407436e+04,1.325376773017155951e+00,1.406858076302445637e+00,1.897594386947712319e+00,2.635269963070270283e+00,3.665858371121449633e+00,5.345715309987498998e+00,6.776015347604343653e+00
1.348962882591653215e+04,1.317697816649141540e+00,1.399142109926295952e+00,1.884991080980138456e+00,2.616611883599789579e+00,3.638576742791351570e+00,5.305269439496312245e+00,6.724443954248442878e+00
1.380384264602883741e+04,1.310219812626092661e+00,1.391697640119891277e+00,1.872725168667092932e+00,2.598435289980509655e+00,3.611993612099563933e+00,5.265836999372932148e+00,6.674113562586763138e+00
1.412537544622755377e+04,1.303035531350288823e+00,1.384609264072662382e+00,1.860967791608614696e+00,2.580973279975406598e+00,3.586467062724078225e+00,5.227949078978332942e+00,6.625697757979955860e+00
1.445439770745928035e+04,1.296214232816184753e+00,1.377935138515026914e+00,1.849856422364128061e+00,2.564411335182369633e+00,3.562286065811053337e+00,5.192036808425427807e+00,6.579749235057635204e+00
1.479108388168207239e+04,1.289761960037496769e+00,1.371667199597063513e+00,1.839424047752995506e+00,2.548785699306971075e+00,3.539521762519322934e+00,5.158211836795142169e+00,6.536418615286804012e+00
1.513561248436207097e+04,1.283599754109494118e+00,1.365703930459329474e+00,1.829542401759495673e+00,2.533898259357449945e+00,3.517902876461379336e+00,5.126076983442269253e+00,6.495210128298019470e+00
1.548816618912482772e+04,1.277571614522625243e+00,1.359858362121516562e+00,1.819931418970397452e+00,2.519331680831759179e+00,3.496835444728964681e+00,5.094755453607211493e+00,6.455016714776827591e+00
1.584893192461114086e+04,1.271466234806863937e+00,1.353879485312330599e+00,1.810187947630245597e+00,2.504491518052838206e+00,3.475462758381963724e+00,5.062977371454300268e+00,6.414228130555462037e+00
1.621810097358929852e+04,1.265087232643057114e+00,1.347527153697635205e+00,1.799906945717273388e+00,2.488782887736584293e+00,3.452918205504628801e+00,5.029453958472153374e+00,6.371207892748518731e+00
1.659586907437559785e+04,1.258258170372629658e+00,1.340578099969322645e+00,1.788696889864419770e+00,2.471633283935973147e+00,3.428359434032179465e+00,4.992928818685066439e+00,6.324358447033403330e+00
1.698243652461746024e+04,1.250896785892495311e+00,1.332910234190818111e+00,1.776323204080871188e+00,2.452703674925073241e+00,3.401274344627180035e+00,4.952632811376512123e+00,6.272702965562664268e+00
1.737800828749376160e+04,1.243034813327461796e+00,1.324530772590245986e+00,1.762763629966420220e+00,2.431972418163677929e+00,3.371605620107773760e+00,4.908472117857094474e+00,6.216127103511963625e+00
1.778279410038922651e+04,1.234832785805305866e+00,1.315593632382732858e+00,1.748242648005007061e+00,2.409783432376457313e+00,3.339821520526609966e+00,4.861134294654523735e+00,6.155515781819675070e+00
1.819700858609982606e+04,1.226541335947805900e+00,1.306365951975066553e+00,1.733183054467915429e+00,2.386779134859217777e+00,3.306825148203821119e+00,4.811957460818606869e+00,6.092586910318114946e+00
1.862087136662865669e+04,1.218463628873161397e+00,1.297187851108080103e+00,1.718140746373042038e+00,2.363801100090129559e+00,3.273812189620493918e+00,4.762718610610273018e+00,6.029620075655911293e+00
1.905460717963248317e+04,1.210907604742617050e+00,1.288418632891562776e+00,1.703712261063955902e+00,2.341752202849267217e+00,3.242074204752372957e+00,4.715341017597968865e+00,5.969081805801708995e+00
1.949844599758045661e+04,1.204111531099587573e+00,1.280352732585575692e+00,1.690395686002430065e+00,2.321388003008959533e+00,3.212697820267582660e+00,4.671445503639764851e+00,5.913049404978082180e+00
1.995262314968878854e+04,1.198200456012339377e+00,1.273165557235006240e+00,1.678496357861881449e+00,2.303175165378149369e+00,3.186359981383700912e+00,4.632043621039402481e+00,5.862817039573411826e+00
2.041737944669527496e+04,1.193164971278026565e+00,1.266886224117631521e+00,1.668078548209443124e+00,2.287217847447472696e+00,3.163219910625540088e+00,4.597375598896628723e+00,5.818686711456813043e+00
2.089296130854040894e+04,1.188838615904346696e+00,1.261365577100456603e+00,1.658915808032392691e+00,2.273183285180758961e+00,3.142810352296795617e+00,4.566747872951036236e+00,5.779760753496193004e+00
2.137962089502232266e+04,1.184966614505084559e+00,1.256351018316999912e+00,1.650608530944064345e+00,2.260475007196738328e+00,3.124284870370860112e+00,4.538900983890991725e+00,5.744412479948858063e+00
2.187761623949551722e+04,1.181208281842998087e+00,1.251490170879562935e+00,1.642597978043129014e+00,2.248257737462571182e+00,3.106455409485919361e+00,4.512067640519418887e+00,5.710362737624760321e+00
2.238721138568337847e+04,1.177257334860720928e+00,1.246462885098382323e+00,1.634375181050670145e+00,2.235766171080165510e+00,3.088232049662095857e+00,4.484627961332425805e+00,5.675520942953902193e+00
2.290867652767774780e+04,1.172871069354500584e+00,1.241017675455624580e+00,1.625543691622053810e+00,2.222404148044392347e+00,3.068769375128522547e+00,4.455329575459300528e+00,5.638268957820175231e+00
2.344228815319922796e+04,1.167949493612929768e+00,1.235061486275884191e+00,1.615957659798086032e+00,2.207945835058257256e+00,3.047752960168398584e+00,4.423713416732604209e+00,5.598007831446633276e+00
2.398832919019489782e+04,1.162524686804941698e+00,1.228647336651667032e+00,1.605702988127206243e+00,2.192512320931372827e+00,3.025366697537835936e+00,4.390064611315970033e+00,5.555096826603345583e+00
2.454708915685028478e+04,1.156750331702231849e+00,1.221962505028509227e+00,1.595070119253564789e+00,2.176526523047596307e+00,3.002225391347336902e+00,4.355308574883005157e+00,5.510720506761636273e+00
2.511886431509582326e+04,1.150900785261075754e+00,1.215324377403133038e+00,1.584546237357854936e+00,2.160703814052867600e+00,2.979360911759461938e+00,4.320989368877521386e+00,5.466860046263949613e+00
2.570395782768864592e+04,1.145293057909690493e+00,1.209092905261724971e+00,1.574676240041352315e+00,2.145843217100675826e+00,2.957920778436021969e+00,4.288818500934649336e+00,5.425715026849162292e+00
2.630267991895381419e+04,1.140235184622723885e+00,1.203608510535435050e+00,1.565963370272840161e+00,2.132678545595350528e+00,2.938952501561836961e+00,4.260353475322115280e+00,5.389289942303105541e+00
2.691534803926913810e+04,1.135971878103004817e+00,1.199131635163074749e+00,1.558777408938911924e+00,2.121743620973271849e+00,2.923208235179264314e+00,4.236708481794625669e+00,5.359021852205267500e+00
2.754228703338168998e+04,1.132651714800915199e+00,1.195805527463667417e+00,1.553302704164193138e+00,2.113295551947389939e+00,2.911036000868588047e+00,4.218394264006452232e+00,5.335573976984031574e+00
2.818382931264454965e+04,1.130293444756158117e+00,1.193621449412765489e+00,1.549486941571272425e+00,2.107240872214227512e+00,2.902273302291161095e+00,4.205162169555901386e+00,5.318634716357082404e+00
2.884031503126605821e+04,1.128787597336009307e+00,1.192423772684174210e+00,1.547056042358049721e+00,2.103159725044839945e+00,2.896286138900173057e+00,4.196064384504850864e+00,5.306993496478371597e+00
2.951209226666383984e+04,1.127899372481863560e+00,1.191918504222224673e+00,1.545530927613876893e+00,2.100334766387858654e+00,2.892012951897742212e+00,4.189520896770129177e+00,5.298626634603349927e+00
3.019951720402019055e+04,1.127323799590144837e+00,1.191737580216657655e+00,1.544331342786098071e+00,2.097906582569828426e+00,2.888194875282465102e+00,4.183660597253234137e+00,5.291134375199810336e+00
3.090295432513592095e+04,1.126700958017395227e+00,1.191458640805851399e+00,1.542806658741599835e+00,2.094919502864030836e+00,2.883443803891141854e+00,4.176422061765912908e+00,5.281869928083164467e+00
3.162277660168379225e+04,1.125709899549935500e+00,1.190713513734332096e+00,1.540405704507239681e+00,2.090576089183844744e+00,2.876613899844587596e+00,4.166103834708250631e+00,5.268645922415401195e+00
3.235936569296280868e+04,1.124094619718583932e+00,1.189215042191320126e+00,1.536719192657217237e+00,2.084296703345572599e+00,2.866888565148666856e+00,4.151493565616455328e+00,5.249901497806720663e+00
3.311311214825907518e+04,1.121735073698091556e+00,1.186832057321620892e+00,1.531592973955105741e+00,2.075884060363696104e+00,2.854015663366952005e+00,4.132215912803973268e+00,5.225148927589705394e+00
3.388441561392027506e+04,1.118648164640724030e+00,1.183588692457994362e+00,1.525124377012103682e+00,2.065514579765165060e+00,2.838291716583692725e+00,4.108710572695109420e+00,5.194947097596640084e+00
3.467368504525316530e+04,1.114977867173002846e+00,1.179647213212748458e+00,1.517630054711550436e+00,2.053686130716660063e+00,2.820480730538664993e+00,4.082111972175791692e+00,5.160748561725957195e+00
3.548133892335752898e+04,1.110968030367845749e+00,1.175274919687074426e+00,1.509593024247933180e+00,2.041136233118250765e+00,2.801691160174751172e+00,4.054067812133130388e+00,5.124666870575952160e+00
3.630780547701010073e+04,1.106916542892963262e+00,1.170791204328476498e+00,1.501573209938350306e+00,2.028706969534349813e+00,2.783175557699951064e+00,4.026441718648436918e+00,5.089095432728671931e+00
3.715352290971727780e+04,1.103090655416592902e+00,1.166477144904924712e+00,1.494059881241442511e+00,2.017126849130582933e+00,2.766012357582731784e+00,4.000841460874976718e+00,5.056102101855997510e+00
3.801893963205612818e+04,1.099688222618654621e+00,1.162534482715433359e+00,1.487401097499440938e+00,2.006905111009317899e+00,2.750950134429677618e+00,3.978384877106782458e+00,5.027127360187208183e+00
3.890451449942804902e+04,1.096814061132720619e+00,1.159066266603907769e+00,1.481770378567887070e+00,1.998287537294659355e+00,2.738345476981603355e+00,3.959608680362976418e+00,5.002866543878283778e+00
3.981071705534969078e+04,1.094453725093968988e+00,1.156053079627603619e+00,1.477120715314296895e+00,1.991187195042542379e+00,2.728061613970274912e+00,3.944314414256841150e+00,4.983071032781632326e+00
4.073802778041130659e+04,1.092494635367542655e+00,1.153379705459228077e+00,1.473224544835884497e+00,1.985246857351149030e+00,2.719561346421320636e+00,3.931705684109854992e+00,4.966723552374131323e+00
4.168693834703355242e+04,1.090751695460431048e+00,1.150864700929193241e+00,1.469722431756043113e+00,1.979912022663878890e+00,2.712015176798732607e+00,3.920547462535370453e+00,4.952242667999869674e+00
4.265795188015925669e+04,1.089016191544279533e+00,1.148309803134272444e+00,1.466204281554126299e+00,1.974552461007735848e+00,2.704478814205469206e+00,3.909429585489123227e+00,4.937820827679659352e+00
4.365158322401656187e+04,1.087068303918366841e+00,1.145510789018072684e+00,1.462237535159972790e+00,1.968505940727223624e+00,2.695960826534937294e+00,3.896867531756138980e+00,4.921554811909848226e+00
4.466835921509634500e+04,1.084723285172400464e+00,1.142298858975597353e+00,1.457446335660903758e+00,1.961195429245379485e+00,2.685594467402399488e+00,3.881558406382010329e+00,4.901775080746518576e+00
4.570881896148751548e+04,1.081842154665105804e+00,1.138552245706297761e+00,1.451543979829956088e+00,1.952181583920299612e+00,2.672718601931602045e+00,3.862504284765448936e+00,4.877203322336117530e+00
4.677351412871981302e+04,1.078333092404004878e+00,1.134189516688441923e+00,1.444337258083884468e+00,1.941167473046054637e+00,2.656884856853706900e+00,3.839023058892262696e+00,4.846967850694067437e+00
4.786300923226380110e+04,1.074171808295073971e+00,1.129194071057406656e+00,1.435772439446342030e+00,1.928071293887438920e+00,2.637964121446415344e+00,3.810910188420117972e+00,4.810809479811230638e+00
4.897788193684466387e+04,1.069367946236040368e+00,1.123577754369168957e+00,1.425884272020257582e+00,1.912950824254059379e+00,2.616036720605173116e+00,3.778277758970114419e+00,4.768875008381304959e+00
5.011872336272725079e+04,1.063992567188907445e+00,1.117413238876177495e+00,1.414839295635813565e+00,1.896064584817264809e+00,2.591477252177593726e+00,3.741680142399422149e+00,4.721877505258561314e+00
5.128613839913647826e+04,1.058134775539396610e+00,1.110787412132750784e+00,1.402854267474974215e+00,1.877750232290458898e+00,2.564775659380456485e+00,3.701848820704779275e+00,4.670755401570150234e+00
5.248074602497722663e+04,1.051914481111850375e+00,1.103818116913763969e+00,1.390207910859198703e+00,1.858438126423006986e+00,2.536555039873108708e+00,3.659716887706553123e+00,4.616704072857388041e+00
5.370317963702532870e+04,1.045477057957427292e+00,1.096647432358419882e+00,1.377215058912937273e+00,1.838606374844083069e+00,2.507503963477958120e+00,3.616315814324368549e+00,4.561042669761870449e+00
5.495408738576248288e+04,1.038954644406841377e+00,1.089400612744869656e+00,1.364151617104547132e+00,1.818671087778741535e+00,2.478219693560256509e+00,3.572540668643920725e+00,4.504914810526600810e+00
5.623413251903490891e+04,1.032498130447659479e+00,1.082220868999180130e+00,1.351297835502409672e+00,1.799044355492564806e+00,2.449293265728734514e+00,3.529273358485516265e+00,4.449445711297967065e+00
5.754399373371566617e+04,1.026232792868263743e+00,1.075222106907139930e+00,1.338864108342509018e+00,1.780026954115748516e+00,2.421159726285058600e+00,3.487159233022008920e+00,4.395456839281349559e+00
5.888436553555884166e+04,1.020287800700325098e+00,1.068521796358252063e+00,1.327042705390892197e+00,1.761885301036845597e+00,2.394209191969935535e+00,3.446771959436026211e+00,4.343677374181284634e+00
6.025595860743580852e+04,1.014766407742187848e+00,1.062211739537566535e+00,1.315967569457804576e+00,1.744797639675867096e+00,2.368712811593118417e+00,3.408505748700903837e+00,4.294606120235046731e+00
6.165950018614822329e+04,1.009761987676982997e+00,1.056378791073348644e+00,1.305755515336197936e+00,1.728917912317470051e+00,2.344914278722822765e+00,3.372713957530095730e+00,4.248689366313126214e+00
6.309573444801929872e+04,1.005356987023347637e+00,1.051105263286965519e+00,1.296510734960642175e+00,1.714388507082916568e+00,2.323045356644351411e+00,3.339735949857095765e+00,4.206355320343011073e+00
6.456542290346549271e+04,1.001602692822598062e+00,1.046448830922692252e+00,1.288301339987200755e+00,1.701307765805846861e+00,2.303277469862525795e+00,3.309827033596338008e+00,4.167925915001859494e+00
6.606934480075964530e+04,9.985373603396665576e-01,1.042462524257005141e+00,1.281193028647187315e+00,1.689782923559403294e+00,2.285792153208364930e+00,3.283265373661554243e+00,4.133753523337548863e+00
6.760829753919818904e+04,9.961685696870328233e-01,1.039175160629667749e+00,1.275221856172257917e+00,1.679891499305411262e+00,2.270725177543487128e+00,3.260268559056441084e+00,4.104115755006279009e+00
6.918309709189362184e+04,9.944809445587625696e-01,1.036597925913242291e+00,1.270403413468973230e+00,1.671691367129244821e+00,2.258178656699988185e+00,3.241009628665125319e+00,4.079236289621650968e+00
7.079457843841373688e+04,9.934302880578516071e-01,1.034712534037287579e+00,1.266712079995261808e+00,1.665186929668304172e+00,2.248171320194128686e+00,3.225539630932771296e+00,4.059186134349943131e+00
7.244359600749905803e+04,9.929502551758465634e-01,1.033476075646350578e+00,1.264088448363749118e+00,1.660335567706334059e+00,2.240649722578094583e+00,3.213800932640478614e+00,4.043900146534483042e+00
7.413102413009176962e+04,9.929611792500847578e-01,1.032825770551054179e+00,1.262440898229512332e+00,1.657044269777002921e+00,2.235482499993382888e+00,3.205615000409950177e+00,4.033160076746619360e+00
7.585775750291836448e+04,9.933729994319964174e-01,1.032678062252794238e+00,1.261638653829812107e+00,1.655151963891385858e+00,2.232436095821074051e+00,3.200642215434786664e+00,4.026542031726425108e+00
7.762471166286911466e+04,9.940994248665859789e-01,1.032943047013685334e+00,1.261535309469072441e+00,1.654461408121880472e+00,2.231219617561125190e+00,3.198449413677484809e+00,4.023500585489721004e+00
7.943282347242820833e+04,9.950728387814852249e-01,1.033540587473166683e+00,1.261989409053269950e+00,1.654767532447338318e+00,2.231526046207914948e+00,3.198570563681859991e+00,4.023446107382565806e+00
8.128305161640995357e+04,9.962285815990671312e-01,1.034382414576749731e+00,1.262834648042161945e+00,1.655808125513071438e+00,2.232959522741009284e+00,3.200400617112503010e+00,4.025606474318107253e+00
8.317637711026708712e+04,9.975182226542381736e-01,1.035393451329276182e+00,1.263915577738587759e+00,1.657323839667601328e+00,2.235121313184289082e+00,3.203326606913776242e+00,4.029195678420752991e+00
8.511380382023759012e+04,9.988960488145421923e-01,1.036500345216158081e+00,1.265071977137273374e+00,1.659034871130292466e+00,2.237578841979144695e+00,3.206684287872229255e+00,4.033357870426672598e+00
8.709635899560814141e+04,1.000308610695411327e+00,1.037623541470564792e+00,1.266132252498290978e+00,1.660638365440641140e+00,2.239863669303223226e+00,3.209758243933893418e+00,4.037169465356796216e+00
8.912509381337459490e+04,1.001695811064531982e+00,1.038683324883025616e+00,1.266926121805771022e+00,1.661831145118632058e+00,2.241507518402432897e+00,3.211837150547356856e+00,4.039710387617269305e+00
9.120108393559097021e+04,1.002970991664782652e+00,1.039578284928608376e+00,1.267254042680234116e+00,1.662270594269516621e+00,2.241989141583870637e+00,3.212135044574461418e+00,4.039964615668919734e+00
9.332543007969905739e+04,1.004030400005229140e+00,1.040195063926677266e+00,1.266907690227368377e+00,1.661608464364277005e+00,2.240786361947040284e+00,3.209868966406662416e+00,4.036921263784132741e+00
9.549925860214368731e+04,1.004768039309417826e+00,1.040421471314748603e+00,1.265690981395340531e+00,1.659523707345134991e+00,2.237424548098518429e+00,3.204329717396367183e+00,4.029664773109938203e+00
9.772372209558112081e+04,1.005081418275753702e+00,1.040148840477716830e+00,1.263426192614499177e+00,1.655733477406396981e+00,2.231493095326193554e+00,3.194905988936345587e+00,4.017406348397303262e+00
1.000000000000000000e+05,1.004892723709253977e+00,1.039289530491309010e+00,1.259981547170112348e+00,1.650031631746369687e+00,2.222697393484061035e+00,3.181161298134792759e+00,3.999581775008143048e+00
1.023292992280753679e+05,1.004166785634602821e+00,1.037794063002511979e+00,1.255297194516546089e+00,1.642326713841169461e+00,2.210914209256892971e+00,3.162915458337375973e+00,3.975956312443106544e+00
1.047128548050898535e+05,1.002910350274165863e+00,1.035650068500393095e+00,1.249383990398738709e+00,1.632636238150866781e+00,2.196178157865571023e+00,3.140225190118690612e+00,3.946598818550722587e+00
1.071519305237607041e+05,1.001184750655196520e+00,1.032897860911502264e+00,1.242347751444131898e+00,1.621123273254718278e+00,2.178737109997434196e+00,3.113467149497552100e+00,3.911989265120267234e+00
1.096478196143185050e+05,9.990842505981349930e-01,1.029613838685381255e+00,1.234361768575303664e+00,1.608052831905201652e+00,2.158986109485173888e+00,3.083238652228919019e+00,3.872892524129104785e+00
1.122018454301962920e+05,9.967321420827054412e-01,1.025911821746869235e+00,1.225667270432588607e+00,1.593794851688371317e+00,2.137475183882605378e+00,3.050370185610946194e+00,3.830374679081265388e+00
1.148153621496881678e+05,9.942601756972486715e-01,1.021930008102510445e+00,1.216555469582765392e+00,1.578803916509127880e+00,2.114882472149216319e+00,3.015886059098558558e+00,3.785754055290736275e+00
1.174897554939530382e+05,9.917882109382074596e-01,1.017812798516525508e+00,1.207333478163423957e+00,1.563566647491322348e+00,2.091936311637040635e+00,2.980887956932093186e+00,3.740451829713607790e+00
1.202264434617413062e+05,9.894244979879247559e-01,1.013710034491388079e+00,1.198320972635832149e+00,1.548602267377274799e+00,2.069417196917685331e+00,2.946557443751705918e+00,3.695994244515593330e+00
1.230268770812381117e+05,9.872423714788211013e-01,1.009751283751751938e+00,1.189804381937343614e+00,1.534391593729240721e+00,2.048052324126954371e+00,2.913998997290332404e+00,3.653811166973567115e+00
1.258925411794166139e+05,9.852947408509661331e-01,1.006049847838150768e+00,1.182034510618303447e+00,1.521368611836759310e+00,2.028495710667074015e+00,2.884208778107063331e+00,3.615193730178736686e+00
1.288249551693134854e+05,9.836007191023419249e-01,1.002682262201241015e+00,1.175184391981291876e+00,1.509853060479272813e+00,2.011227331601336488e+00,2.857923785309356646e+00,3.581099807480467412e+00
1.318256738556407508e+05,9.821624518757547939e-01,9.996970748374421900e-01,1.169353161699942412e+00,1.500042549693030081e+00,1.996536187763242598e+00,2.835592775786035524e+00,3.552115596833888667e+00
1.348962882591653324e+05,9.809515861148506710e-01,9.970915522764776107e-01,1.164521406408935977e+00,1.491941288573828128e+00,1.984414983171481683e+00,2.817219217969430201e+00,3.528253414055384507e+00
1.380384264602883777e+05,9.799308977568592649e-01,9.948368287691803369e-01,1.160584560679134958e+00,1.485401761762750850e+00,1.974621384143945946e+00,2.802448528219331436e+00,3.509062975531633377e+00
1.412537544622755377e+05,9.790448399077178454e-01,9.928639853374642277e-01,1.157335113491332113e+00,1.480092310508462017e+00,1.966632966871292520e+00,2.790499393102984005e+00,3.493543263004982080e+00
1.445439770745928108e+05,9.782336695953698369e-01,9.910884200695404544e-01,1.154507685816682283e+00,1.475571138012256034e+00,1.959763885348840828e+00,2.780337856509599970e+00,3.480366202987100088e+00
1.479108388168207312e+05,9.774384715514257138e-01,9.894206542477526067e-01,1.151808907790071057e+00,1.471332436957722534e+00,1.953236230704117116e+00,2.770783207884439214e+00,3.468012083670374945e+00
1.513561248436207243e+05,9.766093560232467219e-01,9.877803662056917622e-01,1.148959215650098065e+00,1.466880679457933878e+00,1.946296165130685596e+00,2.760683050240619885e+00,3.454994995237751443e+00
1.548816618912482809e+05,9.757133502563200000e-01,9.861117995289441218e-01,1.145732451827127241e+00,1.461798899363730087e+00,1.938316126197399569e+00,2.749067582307276325e+00,3.440061198140064835e+00
1.584893192461114086e+05,9.747334772724500773e-01,9.843813119951992929e-01,1.141965109519260224e+00,1.455769285853258044e+00,1.928825707639310050e+00,2.735198522596092641e+00,3.422252603848786379e+00
1.621810097358929925e+05,9.736761128166918633e-01,9.825878645698208347e-01,1.137586630794213960e+00,1.448629024905488727e+00,1.917593161401456747e+00,2.718692778473006832e+00,3.401066898468191102e+00
1.659586907437559566e+05,9.725638068710087403e-01,9.807491930338109176e-01,1.132595059188163500e+00,1.440335561413390586e+00,1.904569593145922335e+00,2.699441543134228016e+00,3.376353622932875886e+00
1.698243652461745951e+05,9.714379860114725762e-01,9.789042182128644409e-01,1.127063771651447333e+00,1.430980063594268215e+00,1.889906694309962054e+00,2.677639470229257412e+00,3.348353373200972705e+00
1.737800828749376233e+05,9.703499164457164428e-01,9.770975755209393432e-01,1.121109202937556670e+00,1.420736455950633692e+00,1.873876024760496861e+00,2.653664329008931677e+00,3.317543287088852821e+00
1.778279410038922797e+05,9.693539421385091170e-01,9.753674660870773616e-01,1.114865134174794159e+00,1.409819994941867716e+00,1.856806918658584937e+00,2.627986796013512372e+00,3.284521158617038861e+00
1.819700858609982533e+05,9.685116626358436509e-01,9.737538005045019984e-01,1.108488922302010682e+00,1.398495011625455087e+00,1.839098717819833473e+00,2.601189236752313061e+00,3.250030026008694062e+00
1.862087136662865523e+05,9.678744888425822035e-01,9.722760232861221708e-01,1.102119484152931150e+00,1.387007781006437623e+00,1.821120906322776900e+00,2.573818147558634806e+00,3.214769131063508034e+00
1.905460717963248317e+05,9.674823925385043211e-01,9.709372976227608198e-01,1.095882655739656819e+00,1.375591221434367739e+00,1.803224124565355968e+00,2.546401352864876344e+00,3.179415685726053820e+00
1.949844599758045515e+05,9.673583568914266850e-01,9.697245194882354591e-01,1.089882086254422511e+00,1.364450585793939075e+00,1.785719710278421912e+00,2.519419132506634185e+00,3.144587173937821944e+00
1.995262314968878927e+05,9.675005688286655303e-01,9.686070919456838402e-01,1.084193585304647822e+00,1.353754577110522384e+00,1.768868635272855538e+00,2.493288183793368695e+00,3.110822043212467136e+00
2.041737944669527351e+05,9.678793341127236438e-01,9.675416640923764078e-01,1.078863752540903276e+00,1.343629976517276781e+00,1.752874159270802590e+00,2.468350346008068019e+00,3.078563346461036243e+00
2.089296130854040966e+05,9.684463799510547588e-01,9.664884839224447965e-01,1.073928544153520459e+00,1.334192598962188336e+00,1.737924595196083555e+00,2.444935700548025892e+00,3.048240574121420909e+00
2.137962089502232557e+05,9.691404487296556569e-01,9.654186259508482637e-01,1.069416702722392420e+00,1.325544385481154164e+00,1.724190261243271349e+00,2.423353122738716170e+00,3.020256448079421396e+00
2.187761623949551722e+05,9.698994098174755774e-01,9.643302445911980936e-01,1.065365220401493840e+00,1.317797335655960023e+00,1.711853273689967647e+00,2.403930708858110776e+00,2.995038350338774524e+00
2.238721138568337774e+05,9.706761124729152979e-01,9.632550199838405547e-01,1.061823388878973207e+00,1.311070790761097227e+00,1.701101437691384444e+00,2.386998852964527629e+00,2.973015892130599802e+00
2.290867652767774707e+05,9.714414469491452486e-01,9.622575945961073796e-01,1.058854839425807715e+00,1.305491686829537423e+00,1.692128654020928380e+00,2.372885522393911373e+00,2.954615418316569819e+00
2.344228815319922578e+05,9.721931265025195446e-01,9.614315173776694090e-01,1.056531612239192341e+00,1.301179133563919121e+00,1.685110096895239939e+00,2.361872934556908721e+00,2.940203891673242698e+00
2.398832919019489782e+05,9.729473708246324515e-01,9.608800344808599014e-01,1.054913146233158461e+00,1.298209474163821264e+00,1.680152286904249781e+00,2.354120675869261881e+00,2.929989412350098466e+00
2.454708915685028478e+05,9.737297105106491601e-01,9.606989242408336960e-01,1.054030360001165789e+00,1.296593804281985118e+00,1.677260745601361736e+00,2.349618058895915684e+00,2.923960646214299519e+00
2.511886431509582035e+05,9.745666785550293199e-01,9.609591896962755841e-01,1.053869240057035528e+00,1.296252913897235182e+00,1.676306486005906926e+00,2.348136317208386004e+00,2.921824953500402167e+00
2.570395782768864592e+05,9.754664399312567014e-01,9.616866592739120589e-01,1.054352008723115519e+00,1.296995494104552726e+00,1.676996082338992000e+00,2.349190748116548821e+00,2.922959413998667433e+00
2.630267991895381710e+05,9.764193164115898549e-01,9.628580715751162700e-01,1.055341210853311340e+00,1.298532674153374034e+00,1.678893290540067085e+00,2.352078900614836154e+00,2.926460080140085740e+00
2.691534803926913883e+05,9.773912775643139872e-01,9.643983698088631762e-01,1.056642489437967125e+00,1.300490692415814387e+00,1.681441352786968935e+00,2.355920328504133021e+00,2.931193979485812395e+00
2.754228703338169144e+05,9.783198191378330577e-01,9.661806870208382581e-01,1.058008309382749923e+00,1.302425932540179687e+00,1.683983005287923662e+00,2.359691649154317616e+00,2.935844092066311806e+00
2.818382931264454965e+05,9.791298824391577726e-01,9.680452248196116383e-01,1.059169188466583922e+00,1.303879892963260012e+00,1.685843920095559278e+00,2.362354200657066805e+00,2.939074840411129319e+00
2.884031503126605530e+05,9.797404278137604727e-01,9.698161207524417238e-01,1.059860173936160610e+00,1.304424748096583597e+00,1.686396089297051759e+00,2.362950111549870336e+00,2.939656024178742388e+00
2.951209226666383911e+05,9.800781923603304469e-01,9.713200156757650916e-01,1.059839791943671061e+00,1.303689016832730641e+00,1.685093849143474376e+00,2.360653778910512646e+00,2.936529029532993107e+00
3.019951720402018982e+05,9.800976585611279601e-01,9.724158363267265681e-01,1.058938479237203412e+00,1.301434388398568842e+00,1.681586451557812056e+00,2.354942173109653147e+00,2.929025950157937874e+00
3.090295432513591950e+05,9.797879943183530616e-01,9.730115527214634463e-01,1.057072372432471319e+00,1.297564506172530052e+00,1.675725977733742100e+00,2.345602855261808006e+00,2.916878256838010941e+00
3.162277660168379080e+05,9.791842814831164254e-01,9.730795440637126648e-01,1.054259864596285290e+00,1.292142405204597333e+00,1.667590594003465654e+00,2.332767790046728962e+00,2.900259136499204082e+00
3.235936569296281086e+05,9.783695580333499064e-01,9.726664860060820761e-01,1.050632648969842764e+00,1.285402947400643203e+00,1.657505998897674804e+00,2.316944650429291652e+00,2.879822483634331576e+00
3.311311214825907955e+05,9.774659815719137779e-01,9.718843396291891867e-01,1.046417090922757032e+00,1.277716591792827483e+00,1.645990397317950382e+00,2.298933976559168535e+00,2.856595306803357825e+00
3.388441561392027652e+05,9.766194240094960843e-01,9.708912527151376537e-01,1.041904434960475800e+00,1.269545440331304675e+00,1.633695106785484352e+00,2.279739714089790592e+00,2.831862885974994803e+00
3.467368504525316530e+05,9.759766116228483224e-01,9.698692444671757062e-01,1.037409778138291383e+00,1.261379106992289945e+00,1.621312983628035109e+00,2.260428333546906643e+00,2.806988342381929513e+00
3.548133892335753189e+05,9.756640366089459615e-01,9.689932436108510405e-01,1.033233478691116369e+00,1.253684606448503880e+00,1.609513798543487528e+00,2.242032327981073436e+00,2.783290402271161312e+00
3.630780547701010364e+05,9.757690368595532959e-01,9.684097020815582990e-01,1.029623411334745775e+00,1.246850806719086657e+00,1.598864739402914292e+00,2.225426867348951898e+00,2.761886453170576239e+00
3.715352290971727925e+05,9.763251739670228968e-01,9.682113584929437078e-01,1.026745018075996274e+00,1.241145332426980108e+00,1.589770087240744756e+00,2.211235949446646032e+00,2.743573891945546794e+00
3.801893963205612381e+05,9.773099099854871685e-01,9.684326850441685730e-01,1.024671133701713810e+00,1.236700895167331948e+00,1.582453771958884481e+00,2.199802584083061063e+00,2.728793148502082655e+00
3.890451449942804757e+05,9.786472632637263080e-01,9.690500542740744239e-01,1.023384025341296688e+00,1.233512633327642272e+00,1.576950505038929418e+00,2.191172989391550807e+00,2.717607389388037920e+00
3.981071705534969224e+05,9.802265816319735148e-01,9.699949603833987188e-01,1.022793404785409033e+00,1.231461243025796293e+00,1.573134783935195236e+00,2.185138630578194796e+00,2.709755441850021374e+00
4.073802778041130514e+05,9.819147441811271193e-01,9.711694352622550763e-01,1.022758567859796131e+00,1.230343532716080546e+00,1.570759061387781985e+00,2.181295834684612522e+00,2.704726899205546875e+00
4.168693834703355096e+05,9.835762523679241198e-01,9.724629482680462456e-01,1.023105438507777798e+00,1.229889458114095557e+00,1.569468701295382074e+00,2.179072099388883910e+00,2.701793036232926326e+00
4.265795188015925814e+05,9.850936169149274724e-01,9.737716751740520538e-01,1.023651260548261277e+00,1.229799254836738687e+00,1.568850290653230672e+00,2.177802298587128593e+00,2.700103189614817989e+00
4.365158322401656187e+05,9.863784312953420841e-01,9.750100699137933535e-01,1.024222244768856482e+00,1.229773828094683719e+00,1.568472528218396000e+00,2.176799180419652036e+00,2.698773726050330612e+00
4.466835921509634936e+05,9.873851229001044949e-01,9.761224371446195480e-01,1.024665794388226914e+00,1.229534827356427940e+00,1.567911863466757261e+00,2.175396234891583180e+00,2.696941799865227196e+00
4.570881896148751839e+05,9.881084266426594098e-01,9.770811693711360935e-01,1.024855584809593489e+00,1.228841935909729788e+00,1.566781945314166480e+00,2.172997636187568915e+00,2.693831458771682286e+00
4.677351412871981156e+05,9.885805965695748654e-01,9.778825074380299576e-01,1.024690767547744352e+00,1.227496594079690917e+00,1.564740201776275708e+00,2.169090558715267569e+00,2.688769842830787127e+00
4.786300923226380255e+05,9.888626880207670444e-01,9.785405472931865134e-01,1.024103488874520851e+00,1.225362846226290880e+00,1.561530899069996092e+00,2.163308399379946678e+00,2.681271218394766009e+00
4.897788193684466532e+05,9.890307799548525569e-01,9.790801860831741532e-01,1.023057447727673930e+00,1.222368137708566005e+00,1.556989831885533082e+00,2.155435568574209704e+00,2.671045037589294235e+00
5.011872336272724788e+05,9.891597416525970132e-01,9.795268937052916680e-01,1.021552257600955471e+00,1.218514234007276320e+00,1.551070481151682667e+00,2.145442259873921564e+00,2.658042351864607244e+00
5.128613839913647971e+05,9.893105049318814403e-01,9.798997369770052757e-01,1.019612344107715840e+00,1.213857798165259183e+00,1.543819826564367448e+00,2.133441464640577045e+00,2.642401160871609367e+00
5.248074602497722954e+05,9.895210916566821169e-01,9.802095967587358682e-01,1.017288897665415082e+00,1.208511143902745166e+00,1.535381790944305269e+00,2.119689431499640619e+00,2.624447615414368773e+00
5.370317963702531997e+05,9.897995375319923461e-01,9.804557795911339468e-01,1.014644431718743300e+00,1.202610856668152373e+00,1.525952976305833042e+00,2.104512972158540940e+00,2.604602260724910412e+00
5.495408738576248288e+05,9.901267556707803452e-01,9.806283430215173569e-01,1.011741937680424419e+00,1.196297603170351165e+00,1.515750165127719873e+00,2.088257012852775318e+00,2.583312401250843493e+00
5.623413251903491328e+05,9.904639810260673638e-01,9.807103368239113994e-01,1.008633184510778991e+00,1.189689085220739573e+00,1.504967723736596596e+00,2.071218133125812155e+00,2.560966677518158541e+00
5.754399373371566180e+05,9.907607233793518375e-01,9.806834545561247118e-01,1.005348843374715528e+00,1.182861432752201569e+00,1.493748610917841280e+00,2.053600669227802378e+00,2.537838258127833146e+00
5.888436553555884166e+05,9.909713128490871270e-01,9.805341423266467071e-01,1.001897199524094173e+00,1.175844599734255036e+00,1.482171816871682202e+00,2.035500407541216639e+00,2.514063749951087612e+00
6.025595860743580852e+05,9.910621223370874588e-01,9.802606423127009361e-01,9.982755866988808346e-01,1.168642588400554017e+00,1.470281829769399806e+00,2.016954805350794189e+00,2.489707403582936074e+00
6.165950018614821602e+05,9.910228468250433798e-01,9.798780826288860935e-01,9.944809616338352587e-01,1.161247997209412741e+00,1.458104804898471496e+00,1.997970867740224366e+00,2.464795781150127318e+00
6.309573444801929872e+05,9.908690956292585117e-01,9.794218355495089012e-01,9.905291419295875199e-01,1.153677910987958022e+00,1.445700624728266215e+00,1.978613140224631195e+00,2.439428720827725883e+00
6.456542290346549125e+05,9.906415897086544575e-01,9.789475896579733494e-01,9.864755877353812430e-01,1.146008311190542361e+00,1.433209616622392435e+00,1.959079142307774912e+00,2.413874344958681917e+00
6.606934480075964238e+05,9.903999796685158952e-01,9.785288932646092341e-01,9.824199065200676095e-01,1.138382084509995007e+00,1.420861711736126187e+00,1.939714468526016589e+00,2.388586060556264545e+00
6.760829753919818904e+05,9.902116132402035698e-01,9.782427951148755518e-01,9.785034366353582147e-01,1.131005326727294591e+00,1.408969898060485670e+00,1.921006047157583163e+00,2.364192364530498303e+00
6.918309709189363057e+05,9.901397260419441126e-01,9.781595191488812180e-01,9.748937897533453967e-01,1.124121321476405866e+00,1.397890905150912300e+00,1.903515975009091976e+00,2.341411945050725141e+00
7.079457843841373688e+05,9.902359714171545813e-01,9.783290386853477072e-01,9.717605388109009645e-01,1.117973661352390957e+00,1.387969858023529568e+00,1.887794358141358986e+00,2.320942344489622222e+00
7.244359600749906385e+05,9.905310397366291486e-01,9.787708051362045136e-01,9.692489941722052249e-01,1.112759728915348134e+00,1.379471337867904213e+00,1.874266057219911685e+00,2.303316279342768169e+00
7.413102413009176962e+05,9.910303759945777724e-01,9.794658005034773129e-01,9.674505833078408390e-01,1.108588981027128550e+00,1.372520723205420623e+00,1.863139127181053123e+00,2.288787716365078051e+00
7.585775750291835284e+05,9.917179687856062520e-01,9.803616821195185738e-01,9.663922334183283613e-01,1.105467503977224819e+00,1.367084574239098016e+00,1.854371914084829598e+00,2.277290705311060481e+00
7.762471166286912048e+05,9.925636973226061865e-01,9.813849953055066022e-01,9.660383610735505666e-01,1.103301440486588181e+00,1.362977106041440845e+00,1.847679962847951662e+00,2.268450829308215067e+00
7.943282347242821706e+05,9.935256187956518215e-01,9.824507544856234675e-01,9.662908309798154960e-01,1.101906163971994035e+00,1.359880366476293512e+00,1.842573418020401643e+00,2.261633689491442833e+00
8.128305161640995648e+05,9.945619133713867743e-01,9.834833527117381458e-01,9.670183392160642821e-01,1.101056028976406864e+00,1.357424097507493155e+00,1.838478477273649103e+00,2.256100523026669968e+00
8.317637711026708130e+05,9.956291019495757677e-01,9.844257847896531466e-01,9.680676162988743894e-01,1.100500267232976892e+00,1.355210182241238126e+00,1.834779576405044077e+00,2.251061425010469907e+00
8.511380382023758721e+05,9.966906943136334407e-01,9.852505006343692529e-01,9.692868809422645615e-01,1.100002372181866805e+00,1.352879287822661647e+00,1.830921170293594358e+00,2.245804149682460782e+00
8.709635899560814723e+05,9.977146815169601890e-01,9.859616021498144312e-01,9.705455642538496353e-01,1.099370196718501225e+00,1.350156627329752279e+00,1.826479452956507377e+00,2.239785124771162650e+00
8.912509381337459199e+05,9.986742985549340590e-01,9.865860007874982518e-01,9.717379684805134143e-01,1.098457307498432733e+00,1.346854359096314901e+00,1.821165390628932457e+00,2.232632225275877680e+00
9.120108393559096148e+05,9.995464604318837765e-01,9.871663435972926059e-01,9.727882587690177552e-01,1.097166075554433018e+00,1.342872955391263945e+00,1.814825674497776209e+00,2.224145825019844924e+00
9.332543007969905157e+05,1.000316264949121292e+00,9.877517533856050580e-01,9.736602693128821873e-01,1.095462064849519468e+00,1.338218580108093470e+00,1.807468890647529136e+00,2.214333109904835339e+00
9.549925860214368440e+05,1.000973865997616841e+00,9.883853560222007895e-01,9.743433695038179465e-01,1.093351084065316225e+00,1.332958971375878043e+00,1.799200202567116325e+00,2.203324517481175526e+00
9.772372209558112081e+05,1.001518167963091788e+00,9.890971501478744710e-01,9.748594986314179645e-01,1.090891114020920316e+00,1.327236418248989525e+00,1.790238130444662845e+00,2.191397728476102813e+00
1.000000000000000000e+06,1.001957391496845595e+00,9.899019202146805974e-01,9.752529679702031107e-01,1.088178571974422804e+00,1.321238840389650004e+00,1.780872384672264941e+00,2.178923831040392667e+00
1.023292992280753679e+06,1.002302802371645818e+00,9.907952430274998834e-01,9.755797340028635745e-01,1.085333574748946983e+00,1.315175864475543133e+00,1.771424877221164929e+00,2.166319439064530616e+00
1.047128548050898477e+06,1.002570739535821209e+00,9.917588887425826671e-01,9.759057009822974527e-01,1.082495938725393847e+00,1.309269971974247770e+00,1.762233225317560992e+00,2.154024366085310227e+00
1.071519305237604771e+06,1.002773657128817719e+00,9.927605379979945743e-01,9.762922228665738000e-01,1.079802905646591427e+00,1.303724520894193439e+00,1.753599690163323288e+00,2.142437059425332357e+00
1.096478196143182926e+06,1.002916774268649558e+00,9.937607648739593680e-01,9.767905520117559082e-01,1.077374082192155358e+00,1.298704050597556670e+00,1.745760547130021489e+00,2.131872340470982952e+00
1.122018454301965190e+06,1.002995780923594316e+00,9.947146700669223796e-01,9.774290925932684893e-01,1.075287166432261188e+00,1.294304076710123041e+00,1.738838360656589588e+00,2.122498854262709234e+00
1.148153621496884152e+06,1.002996027284158487e+00,9.955772889808168769e-01,9.782159980673583721e-01,1.073578788013002772e+00,1.290554889444364584e+00,1.732851098172842885e+00,2.114348931711982349e+00
1.174897554939530324e+06,1.002895960469043501e+00,9.963076698907888940e-01,9.791327512458646298e-01,1.072227041975666983e+00,1.287399165424534697e+00,1.727680108105022816e+00,2.107275299290860993e+00
1.202264434617413208e+06,1.002671304329826985e+00,9.968701966435282724e-01,9.801385256020561654e-01,1.071162425615738600e+00,1.284713300609097830e+00,1.723109163546440392e+00,2.101001253756634046e+00
1.230268770812381059e+06,1.002303836712915119e+00,9.972438541123037625e-01,9.811771947867343746e-01,1.070278662305607975e+00,1.282322677881803763e+00,1.718851777334263753e+00,2.095155997542354598e+00
1.258925411794166081e+06,1.001787646419822098e+00,9.974206842977435539e-01,9.821846787967656311e-01,1.069451763233245201e+00,1.280031657083740670e+00,1.714599934947234283e+00,2.089338274896342273e+00
1.288249551693132380e+06,1.001134506912499278e+00,9.974100419911408055e-01,9.830953585681667661e-01,1.068552043428571352e+00,1.277639675159855326e+00,1.710049168758628113e+00,2.083150590410525638e+00
1.318256738556404831e+06,1.000375941046468986e+00,9.972392263851121985e-01,9.838560852377902233e-01,1.067471301157041808e+00,1.274980926352927479e+00,1.704957740948195521e+00,2.076275955493033454e+00
1.348962882591655944e+06,9.995638654245617705e-01,9.969513033587151796e-01,9.844301869803872007e-01,1.066131324629507215e+00,1.271933848316946669e+00,1.699157732557925904e+00,2.068493021402098897e+00
1.380384264602886746e+06,9.987647580750288467e-01,9.965998088072696159e-01,9.847985636591927161e-01,1.064486983370459994e+00,1.268424622504938704e+00,1.692556933790843932e+00,2.059678349574158407e+00
1.412537544622755377e+06,9.980510177425527818e-01,9.962427485515319425e-01,9.849618758595537482e-01,1.062524375492270190e+00,1.264423888504202953e+00,1.685131329548617884e+00,2.049795667159450385e+00
1.445439770745927934e+06,9.974901687972824726e-01,9.959337428508402423e-01,9.849348492727146853e-01,1.060255063861417435e+00,1.259940822714924025e+00,1.676913384064127488e+00,2.038881101076126079e+00
1.479108388168207137e+06,9.971367065380097872e-01,9.957146581054536760e-01,9.847423648455796430e-01,1.057709830567921117e+00,1.255015068977054948e+00,1.667981219399831572e+00,2.027029278210780827e+00
1.513561248436207185e+06,9.970201746158697809e-01,9.956096120175281783e-01,9.844082067977147910e-01,1.054923948392374466e+00,1.249702000167038030e+00,1.658434853850976776e+00,2.014363064112377533e+00
1.548816618912479607e+06,9.971434144741128103e-01,9.956241288706513259e-01,9.839553386673300928e-01,1.051937902703259597e+00,1.244072972819796119e+00,1.648397484668564061e+00,2.001038042627416136e+00
1.584893192461110884e+06,9.974826708839674705e-01,9.957489219607140729e-01,9.834030219813150175e-01,1.048798544698715585e+00,1.238219328727206081e+00,1.638022718793825216e+00,1.987251140854148890e+00
1.621810097358933184e+06,9.979932162908972115e-01,9.959637344212993737e-01,9.827646178486586503e-01,1.045550726369648853e+00,1.232235058500748215e+00,1.627465833842139054e+00,1.973205404430767196e+00
1.659586907437563175e+06,9.986202785498589085e-01,9.962478591235530700e-01,9.820507312477053663e-01,1.042245324398958894e+00,1.226224425401830187e+00,1.616895977818988861e+00,1.959124607615742919e+00
1.698243652461746009e+06,9.993095507782474574e-01,9.965840104019931811e-01,9.812738703355132763e-01,1.038932068363721983e+00,1.220281652846917142e+00,1.606461645941720473e+00,1.945208219569498187e+00
1.737800828749376349e+06,1.000014073061736841e+00,9.969657012417711961e-01,9.804481147810687469e-01,1.035659576386001479e+00,1.214483893065860798e+00,1.596280684220068746e+00,1.931615836741156889e+00
1.778279410038922913e+06,1.000703980804895865e+00,9.973963706994601885e-01,9.795939725094596762e-01,1.032472416887762146e+00,1.208882872019577892e+00,1.586429110392210573e+00,1.918450948619850660e+00
1.819700858609982533e+06,1.001366712655226809e+00,9.978876747063885055e-01,9.787428806457014741e-01,1.029414443032132143e+00,1.203510668644175219e+00,1.576949675805213280e+00,1.905770832715799168e+00
1.862087136662865523e+06,1.002002995237334826e+00,9.984524780194753424e-01,9.779286477477632245e-01,1.026520497165095636e+00,1.198375049352735200e+00,1.567850568798302868e+00,1.893585258607160871e+00
1.905460717963244300e+06,1.002622057537305489e+00,9.990988319400910811e-01,9.771894808105560104e-01,1.023820427681840783e+00,1.193471810880098571e+00,1.559123805162807352e+00,1.881879686983469968e+00
1.949844599758041557e+06,1.003232390210206937e+00,9.998243569404308140e-01,9.765615348324964140e-01,1.021338871383856706e+00,1.188794634454683141e+00,1.550763672189297671e+00,1.870642386566718329e+00
1.995262314968882827e+06,1.003835283392064515e+00,1.000612073516531142e+00,9.760692986845341812e-01,1.019086225136951684e+00,1.184330950742038979e+00,1.542761077053838470e+00,1.859858553727838704e+00
2.041737944669531658e+06,1.004420825270924578e+00,1.001431233174999935e+00,9.757236834886051646e-01,1.017062065518028025e+00,1.180070633939437563e+00,1.535113242258860922e+00,1.849525061714485830e+00
2.089296130854040850e+06,1.004963846016214468e+00,1.002238288697128832e+00,9.755132832074250304e-01,1.015240482856900606e+00,1.175982968705237219e+00,1.527787889285523226e+00,1.839605312222842182e+00
2.137962089502232615e+06,1.005426718966024868e+00,1.002981632694096792e+00,9.754074105810098816e-01,1.013572242133794044e+00,1.172015453759737369e+00,1.520716539648854004e+00,1.830020107263376605e+00
2.187761623949551955e+06,1.005764866726039042e+00,1.003606980647078206e+00,9.753652295301350472e-01,1.011993223540755160e+00,1.168097309577685206e+00,1.513798855181800684e+00,1.820652601605447840e+00
2.238721138568338007e+06,1.005931819061628429e+00,1.004064853390720158e+00,9.753423388476286648e-01,1.010426508495358533e+00,1.164135065806781055e+00,1.506892468428398635e+00,1.811331915429147177e+00
2.290867652767769992e+06,1.005889914748712366e+00,1.004314900517340625e+00,9.753072168557879174e-01,1.008808264434206459e+00,1.160048075825881320e+00,1.499870172163725313e+00,1.801905116829883635e+00
2.344228815319918096e+06,1.005616620402421946e+00,1.004332012654197026e+00,9.752486992599701532e-01,1.007097728366018741e+00,1.155777843395819904e+00,1.492633570730658166e+00,1.792250564808127944e+00
2.398832919019494671e+06,1.005111036439125805e+00,1.004109946224175598e+00,9.751834049516588943e-01,1.005295709124000680e+00,1.151320227150323117e+00,1.485164300763299305e+00,1.782342885107741415e+00
2.454708915685033426e+06,1.004397691979368012e+00,1.003660558819293058e+00,9.751549614882973893e-01,1.003449689831035441e+00,1.146737259546726673e+00,1.477544808827995437e+00,1.772279768110631260e+00
2.511886431509582326e+06,1.003526427162258150e+00,1.003017701185389798e+00,9.752279865184205754e-01,1.001649429274933834e+00,1.142154405297839848e+00,1.469955503131457064e+00,1.762277141905838285e+00
2.570395782768864650e+06,1.002566256827364333e+00,1.002229556994012727e+00,9.754729733136876524e-01,1.000005913921896639e+00,1.137733620767158005e+00,1.462629461495946748e+00,1.752614263281591311e+00
2.630267991895381361e+06,1.001596510929294803e+00,1.001355418799050101e+00,9.759581650212908466e-01,9.986350735365835396e-01,1.133649439075326004e+00,1.455816555341623575e+00,1.743589000508528830e+00
2.691534803926913999e+06,1.000695835540712508e+00,1.000457469632515251e+00,9.767287728609279629e-01,9.976206673551669679e-01,1.130033916216246048e+00,1.449695572227924112e+00,1.735409300432770419e+00
2.754228703338163439e+06,9.999304561020645465e-01,9.995942907240635833e-01,9.778075149529601440e-01,9.970060163179426116e-01,1.126961881436760793e+00,1.444350008723517043e+00,1.728162841286592588e+00
2.818382931264449377e+06,9.993447246111263338e-01,9.988126498801838116e-01,9.791837241090619592e-01,9.967758943984276199e-01,1.124421628279936858e+00,1.439724815761781240e+00,1.721765885556889142e+00
2.884031503126611467e+06,9.989531420302003584e-01,9.981427240866884709e-01,9.808166149354444752e-01,9.968604121921333938e-01,1.122322325665954912e+00,1.435640799714130278e+00,1.715983025685492214e+00
2.951209226666389965e+06,9.987423909792635390e-01,9.975977399276281243e-01,9.826427510262323306e-01,9.971526636851422154e-01,1.120519444289828526e+00,1.431840120493701907e+00,1.710486239182446244e+00
3.019951720402019098e+06,9.986741100980187635e-01,9.971720232751188906e-01,9.845796428370038322e-01,9.975254202673291548e-01,1.118846431868731006e+00,1.428042382882957151e+00,1.704927519525013313e+00
3.090295432513591833e+06,9.986962764609597087e-01,9.968466744916552047e-01,9.865377172051442711e-01,9.978551745933659234e-01,1.117149281227787894e+00,1.424003661507015961e+00,1.699013861091966504e+00
3.162277660168379545e+06,9.987516677558401224e-01,9.965903002702516389e-01,9.884279859999794970e-01,9.980370555924360509e-01,1.115309624230419239e+00,1.419556886957066721e+00,1.692556170288512796e+00
3.235936569296280853e+06,9.987902569763185134e-01,9.963671038139095826e-01,9.901704340329189336e-01,9.979953455974986953e-01,1.113259091181012295e+00,1.414632641416557979e+00,1.685493538634449173e+00
3.311311214825907722e+06,9.987772136135361079e-01,9.961406750672955335e-01,9.917003279927615322e-01,9.976843415044974739e-01,1.110973402006342647e+00,1.409248085049964905e+00,1.677873941816269809e+00
3.388441561392020434e+06,9.986994980118857335e-01,9.958809465055139531e-01,9.929709891369991048e-01,9.970793617449584811e-01,1.108448476567289509e+00,1.403459712394995007e+00,1.669790154322959186e+00
3.467368504525309429e+06,9.985627019485647793e-01,9.955658509072944362e-01,9.939562351924682293e-01,9.961705746739739631e-01,1.105682623870482217e+00,1.397327244931577228e+00,1.661329268006992654e+00
3.548133892335760407e+06,9.983912058512391940e-01,9.951873349915018041e-01,9.946492756245896016e-01,9.949549121902290238e-01,1.102660185503693269e+00,1.390879939689813716e+00,1.652527656108949250e+00
3.630780547701017465e+06,9.982214786389024264e-01,9.947526985077843609e-01,9.950607860147229200e-01,9.934356795981966748e-01,1.099347833162523047e+00,1.384100694451724900e+00,1.643350311512693951e+00
3.715352290971728042e+06,9.980942760109809964e-01,9.942847465999968826e-01,9.952158742312429140e-01,9.916244617356982927e-01,1.095700954521184656e+00,1.376935449162936642e+00,1.633705261852309354e+00
3.801893963205612730e+06,9.980472624876211007e-01,9.938205149642967973e-01,9.951512187731139658e-01,9.895477965297849732e-01,1.091682788127828374e+00,1.369320242896735929e+00,1.623482002759776055e+00
3.890451449942804873e+06,9.981111940742281030e-01,9.934047179627396584e-01,9.949137982318024820e-01,9.872543784142812084e-01,1.087285383460847576e+00,1.361220340351407154e+00,1.612608082646225682e+00
3.981071705534969456e+06,9.983020164052360812e-01,9.930835362959091750e-01,9.945551669140559881e-01,9.848180475160110969e-01,1.082548042100116126e+00,1.352663169035001722e+00,1.601095323624075695e+00
4.073802778041122016e+06,9.986197140499932789e-01,9.928971024728174832e-01,9.941303401242762572e-01,9.823365450924665954e-01,1.077564325929781797e+00,1.343757084576079119e+00,1.589071089002550785e+00
4.168693834703346714e+06,9.990489523008135864e-01,9.928712111324262679e-01,9.936937131641064846e-01,9.799223990869884160e-01,1.072472704320212022e+00,1.334682228741267851e+00,1.576766205131598486e+00
4.265795188015934080e+06,9.995586375515581601e-01,9.930128474687339724e-01,9.932962094249342400e-01,9.776880935321023980e-01,1.067434574167947625e+00,1.325661958454776412e+00,1.564479559675761022e+00
4.365158322401665151e+06,1.000107075172818050e+00,9.933079595381912874e-01,9.929791778455983042e-01,9.757367561566977487e-01,1.062615804111438855e+00,1.316936362421546658e+00,1.552540255323935137e+00
4.466835921509634703e+06,1.000646943698235480e+00,9.937240338183337407e-01,9.927734658793723188e-01,9.741430691254904239e-01,1.058154072976448479e+00,1.308712352732255502e+00,1.541240065725158814e+00
4.570881896148751490e+06,1.001131193920020035e+00,9.942144353668913581e-01,9.926966757986197543e-01,9.729478479743816077e-01,1.054141025607866489e+00,1.301134314426023453e+00,1.530789086571993529e+00
4.677351412871981040e+06,1.001516894908657029e+00,9.947257460068862356e-01,9.927489391321273615e-01,9.721461733802497784e-01,1.050601498699502478e+00,1.294252076818164898e+00,1.521271579931618323e+00
4.786300923226380721e+06,1.001772399065692820e+00,9.952056401664898244e-01,9.929188035919909172e-01,9.716974779533735784e-01,1.047505585724519905e+00,1.288036302665909849e+00,1.512661623628429153e+00
4.897788193684455939e+06,1.001879573951663938e+00,9.956096476498565995e-01,9.931800077789154635e-01,9.715239159196649155e-01,1.044768104011938537e+00,1.282377445219641476e+00,1.504822245075765563e+00
5.011872336272714660e+06,1.001834281908659419e+00,9.959061875513472994e-01,9.934972725923927328e-01,9.715231341802101905e-01,1.042267595417619486e+00,1.277112532181768234e+00,1.497540677432362521e+00
5.128613839913658798e+06,1.001646532491391905e+00,9.960801907880791894e-01,9.938314198090277829e-01,9.715838391203798219e-01,1.039871836386236259e+00,1.272061962382589284e+00,1.490577473174908185e+00
5.248074602497734129e+06,1.001337625748497162e+00,9.961333221011693384e-01,9.941458291766470667e-01,9.715954029464756170e-01,1.037449889038482675e+00,1.267045464539666266e+00,1.483690760275430343e+00
5.370317963702532463e+06,1.000937462459639438e+00,9.960813893457987067e-01,9.944093894524114186e-01,9.714635043332954245e-01,1.034895571194166086e+00,1.261915008134650629e+00,1.476680708546705967e+00
5.495408738576248288e+06,1.000480665205573771e+00,9.959519111029981886e-01,9.946030452550314038e-01,9.711226571156446052e-01,1.032141025794123923e+00,1.256572813125360844e+00,1.469413518492218129e+00
5.623413251903491095e+06,1.000001081656346713e+00,9.957791729496622279e-01,9.947204337911287331e-01,9.705380072175316952e-01,1.029152811188348338e+00,1.250963667887007080e+00,1.461810701176195382e+00
5.754399373371566646e+06,9.995315575160037547e-01,9.955988354665461504e-01,9.947680970150406532e-01,9.697142936264813162e-01,1.025943156815358526e+00,1.245093164847141942e+00,1.453873858061914603e+00
5.888436553555883467e+06,9.990973799295317370e-01,9.954430383588249720e-01,9.947651346856523080e-01,9.686917596090252047e-01,1.022558292049098538e+00,1.239009656701731910e+00,1.445658046703403699e+00
6.025595860743568279e+06,9.987168622246260785e-01,9.953371252303422345e-01,9.947348387185347418e-01,9.675390548804474466e-01,1.019072606736158626e+00,1.232799800944581747e+00,1.437267312684224807e+00
6.165950018614809960e+06,9.983993958620724918e-01,9.952971204049186893e-01,9.947012088111244488e-01,9.663435047394929311e-01,1.015574065745784793e+00,1.226569758776727470e+00,1.428829021864763682e+00
6.309573444801942445e+06,9.981465431031484314e-01,9.953319694847191368e-01,9.946844390490456878e-01,9.652009538291920210e-01,1.012155817849706541e+00,1.220433539124410549e+00,1.420479134904264917e+00
6.456542290346562862e+06,9.979548203277078811e-01,9.954417921302609606e-01,9.946957360902572987e-01,9.641997430542972314e-01,1.008903773352489486e+00,1.214499301890643590e+00,1.412347164031193092e+00
6.606934480075964704e+06,9.978162095635350060e-01,9.956231842025164980e-01,9.947378560073006915e-01,9.634125730461907677e-01,1.005889079745423631e+00,1.208859152226537503e+00,1.404544546883396583e+00
6.760829753919818439e+06,9.977240362478466684e-01,9.958700730789740163e-01,9.948029415915886631e-01,9.628837636494519403e-01,1.003159752690196527e+00,1.203574403845670826e+00,1.397147026687706184e+00
6.918309709189362824e+06,9.976722360868570671e-01,9.961759449022317137e-01,9.948804981265073621e-01,9.626292152282752701e-01,1.000741673754272476e+00,1.198679637293375677e+00,1.390201185512220716e+00
7.079457843841372989e+06,9.976592105950949918e-01,9.965337471470093744e-01,9.949568282926765095e-01,9.626359499152977728e-01,9.986406060962059739e-01,1.194184042520279432e+00,1.383728397043584968e+00
7.244359600749891251e+06,9.976863744673880596e-01,9.969351407632380813e-01,9.950217004601796811e-01,9.628673033982728668e-01,9.968449341764488159e-01,1.190073752671138241e+00,1.377725938747088819e+00
7.413102413009162061e+06,9.977581810645258509e-01,9.973705035618252168e-01,9.950705147484734114e-01,9.632730280240610066e-01,9.953310427330904764e-01,1.186321273247131769e+00,1.372178111211793450e+00
7.585775750291851349e+06,9.978789918430295280e-01,9.978277778459632152e-01,9.951040072932018088e-01,9.638020436146718106e-01,9.940738161006398288e-01,1.182899416654053848e+00,1.367072538900788725e+00
7.762471166286927648e+06,9.980533294819600165e-01,9.982924354740037032e-01,9.951309493944507922e-01,9.644098335695574509e-01,9.930410322039261439e-01,1.179772034595647723e+00,1.362383863349589053e+00
7.943282347242821939e+06,9.982811975821043182e-01,9.987497168907443212e-01,9.951634770155403098e-01,9.650666318055772797e-01,9.922047099355817412e-01,1.176911158288451276e+00,1.358093909563277801e+00
8.128305161640995182e+06,9.985587741115036220e-01,9.991854817605887451e-01,9.952145930336266932e-01,9.657607267904889659e-01,9.915378889092640868e-01,1.174291160748356155e+00,1.354180831139226271e+00
8.317637711026708595e+06,9.988787042582869535e-01,9.995882021370671167e-01,9.952965914740679043e-01,9.664940813182790746e-01,9.910112352714119943e-01,1.171883593893367603e+00,1.350610991547282813e+00
8.511380382023759186e+06,9.992276445892979142e-01,9.999490979433719451e-01,9.954165689600489308e-01,9.672781125795165691e-01,9.905924103962348015e-01,1.169652174505365183e+00,1.347330810507313181e+00
8.709635899560796097e+06,9.995893758911241767e-01,1.000261793682364786e+00,9.955774844763982667e-01,9.681267380919170717e-01,9.902474110651642292e-01,1.167557582561789653e+00,1.344274038352155420e+00
8.912509381337441504e+06,9.999466008806079387e-01,1.000521453828902674e+00,9.957755994591138693e-01,9.690434419512526931e-01,9.899306073007144713e-01,1.165537833927208222e+00,1.341338468235335535e+00
9.120108393559115008e+06,1.000279440078286175e+00,1.000724034022276054e+00,9.960050410226984896e-01,9.700244989975824739e-01,9.895953239431646287e-01,1.163522744820037591e+00,1.338406819463772823e+00
9.332543007969923317e+06,1.000568193943028206e+00,1.000864407474355566e+00,9.962568178087224391e-01,9.710529180241196379e-01,9.891952868170778013e-01,1.161437771051092582e+00,1.335356319948581838e+00
9.549925860214369372e+06,1.000794129867039528e+00,1.000935889366428189e+00,9.965227734223335299e-01,9.721034185135617456e-01,9.886908912263269178e-01,1.159210497773078608e+00,1.332070682987916976e+00
9.772372209558112547e+06,1.000940982403706991e+00,1.000931356197193756e+00,9.967959233736440883e-01,9.731481011592989505e-01,9.880582784396599871e-01,1.156790441808594361e+00,1.328469979365226816e+00
1.000000000000000000e+07,1.000996420180652713e+00,1.000842766380025894e+00,9.970699052944881347e-01,9.741632158470834302e-01,9.872969274318182942e-01,1.154161312969392172e+00,1.324528241312991073e+00
1.023292992280753702e+07,1.000954210790196308e+00,1.000664079046109656e+00,9.973384300838722405e-01,9.751320151806760483e-01,9.864282111025726163e-01,1.151342858563284555e+00,1.320277535205106378e+00
1.047128548050898500e+07,1.000814841969075220e+00,1.000390244246220695e+00,9.975960104618106783e-01,9.760518755994050943e-01,9.854988567303122338e-01,1.148400307497972950e+00,1.315816828924915693e+00
1.071519305237604864e+07,1.000586609154035633e+00,1.000021999499676184e+00,9.978359978669009145e-01,9.769317899474787570e-01,9.845756970401131625e-01,1.145436901710952693e+00,1.311301257797540032e+00
1.096478196143182926e+07,1.000286288137965496e+00,9.995645236442184389e-01,9.980507523469762665e-01,9.777919664126366595e-01,9.837335907844114713e-01,1.142574295653127958e+00,1.306909991796517900e+00
1.122018454301965237e+07,9.999367300373481759e-01,9.990286537695159952e-01,9.982313363204950996e-01,9.786576733506031633e-01,9.830439548467289068e-01,1.139933057729887178e+00,1.302817439796087662e+00
1.148153621496884152e+07,9.995637241462924649e-01,9.984314970218962637e-01,9.983682526694018788e-01,9.795540322646437703e-01,9.825565590153880757e-01,1.137599802708394225e+00,1.299146003622470458e+00
1.174897554939530231e+07,9.991946087867258353e-01,9.977966297541125407e-01,9.984520217846871715e-01,9.805020889941016282e-01,9.822952996415743598e-01,1.135617734069512164e+00,1.295953330995484487e+00
1.202264434617413022e+07,9.988542920231721078e-01,9.971530448995302720e-01,9.984740567365364416e-01,9.815149684786159678e-01,9.822490964271448632e-01,1.133969162769167482e+00,1.293208453804698399e+00
1.230268770812381059e+07,9.985632310478841367e-01,9.965322895464886477e-01,9.984253327460795857e-01,9.825921086335028809e-01,9.823677849601492040e-01,1.132569993783367979e+00,1.290788438544959060e+00
1.258925411794166267e+07,9.983368616121144345e-01,9.959670202142907325e-01,9.982989338035246352e-01,9.837211868872153264e-01,9.825723795289343920e-01,1.131285300021364071e+00,1.288500212277327250e+00
1.288249551693132333e+07,9.981843157627425800e-01,9.954863054788323229e-01,9.980881505772396523e-01,9.848748556347466376e-01,9.827640011423948163e-01,1.129946804261616533e+00,1.286108672307311407e+00
1.318256738556404784e+07,9.981134269189224639e-01,9.951126952556497152e-01,9.977891153116846823e-01,9.860159383266290378e-01,9.828369801997870470e-01,1.128373925617642826e+00,1.283366362082267731e+00
1.348962882591656037e+07,9.981278491292229216e-01,9.948606493558412867e-01,9.974023565976126715e-01,9.870992272931518041e-01,9.826965025290361755e-01,1.126403794339498887e+00,1.280053228499771212e+00
1.380384264602886699e+07,9.982295766503636036e-01,9.947345854007438870e-01,9.969335986939045213e-01,9.880788535434159581e-01,9.822693439981052821e-01,1.123908828172667684e+00,1.276002043686419229e+00
1.412537544622755423e+07,9.984180960355162338e-01,9.947293244875603513e-01,9.963968452626525973e-01,9.889137605472877457e-01,9.815178424573510751e-01,1.120819484555978685e+00,1.271126114293622988e+00
1.445439770745928027e+07,9.986894088035291883e-01,9.948331576311374436e-01,9.958135221431526629e-01,9.895767545503768581e-01,9.804432317453688484e-01,1.117130304566799071e+00,1.265426503426018368e+00
1.479108388168207183e+07,9.990342254496655805e-01,9.950284280690975258e-01,9.952115701181486473e-01,9.900583049227590360e-01,9.790816083000373204e-01,1.112894030301843751e+00,1.258980830233876524e+00
1.513561248436207138e+07,9.994362041537599994e-01,9.952973892720263782e-01,9.946228609292369072e-01,9.903725713117315088e-01,9.775047331027763020e-01,1.108227482115456963e+00,1.251952502076389084e+00
1.548816618912479654e+07,9.998735462281933550e-01,9.956219429695374323e-01,9.940812140988793955e-01,9.905548965851259657e-01,9.758015617783395435e-01,1.103283425654240979e+00,1.244550146940968993e+00
1.584893192461110838e+07,1.000320327301172041e+00,9.959880586962601701e-01,9.936181025752953699e-01,9.906597226620591501e-01,9.740723012495913213e-01,1.098242241698985877e+00,1.237016531315400014e+00
1.621810097358933091e+07,1.000750042288898856e+00,9.963850883214886434e-01,9.932589262791005069e-01,9.907495252082768600e-01,9.724086977523320741e-01,1.093282516000774196e+00,1.229591105179680177e+00
1.659586907437563129e+07,1.001140134619547428e+00,9.968061116500173124e-01,9.930210999115188786e-01,9.908887381674741368e-01,9.708893207409425852e-01,1.088566941990421810e+00,1.222490031745403716e+00
1.698243652461745963e+07,1.001476203931393583e+00,9.972470088620203343e-01,9.929136522743762239e-01,9.911301287848255370e-01,9.695729288812487967e-01,1.084228633624757743e+00,1.215888946329621412e+00
1.737800828749376163e+07,1.001752550620047533e+00,9.977036578615595674e-01,9.929365468403955619e-01,9.915078659905913749e-01,9.684930086807987948e-01,1.080354501011690393e+00,1.209902394944471160e+00
1.778279410038922727e+07,1.001972650120962260e+00,9.981716832419775809e-01,9.930814431175909451e-01,9.920304053554123147e-01,9.676620970967116930e-01,1.076984584025749037e+00,1.204582384946667473e+00
1.819700858609982580e+07,1.002146772924087825e+00,9.986434380012276790e-01,9.933358706276059769e-01,9.926794954414468464e-01,9.670717771787267214e-01,1.074105661194378669e+00,1.199909707617363264e+00
1.862087136662865803e+07,1.002287269886457111e+00,9.991065671343412058e-01,9.936839576521889761e-01,9.934143653156674025e-01,9.667024795900669432e-01,1.071667966007109341e+00,1.195817212195841694e+00
1.905460717963244393e+07,1.002404591081926366e+00,9.995432655738983874e-01,9.941093102326149511e-01,9.941767736523000609e-01,9.665250511716171333e-01,1.069586482502439484e+00,1.192190530887339950e+00
1.949844599758041650e+07,1.002502247939736524e+00,9.999308233005979041e-01,9.945964622601246585e-01,9.949004318543166470e-01,9.665060756487503513e-01,1.067760532218492209e+00,1.188895042147332326e+00
1.995262314968882874e+07,1.002575265551575612e+00,1.000244555718050599e+00,9.951311661646600193e-01,9.955234138297263113e-01,9.666156989478371653e-01,1.066090740506803636e+00,1.185797727212648756e+00
2.041737944669531658e+07,1.002611278925836569e+00,1.000459456391549207e+00,9.957013128132330415e-01,9.959952264314713144e-01,9.668231489486512897e-01,1.064483088106716213e+00,1.182772640402660169e+00
2.089296130854040757e+07,1.002592865654694743e+00,1.000554941239203632e+00,9.962952126313006085e-01,9.962865299203338409e-01,9.671080015333133328e-01,1.062872719161543023e+00,1.179733300746980351e+00
2.137962089502232522e+07,1.002501575625659003e+00,1.000520824683415189e+00,9.968995491082998095e-01,9.963915035776745865e-01,9.674543998301259329e-01,1.061218759114868515e+00,1.176626884839173215e+00
2.187761623949551955e+07,1.002325027436549831e+00,1.000358250569049146e+00,9.975000219113532296e-01,9.963292175860389843e-01,9.678565166134516229e-01,1.059514078744501653e+00,1.173447331796893645e+00
2.238721138568337634e+07,1.002056956765361440e+00,1.000083931016031658e+00,9.980795493946111874e-01,9.961387715286489364e-01,9.683135185706004400e-01,1.057772160654167681e+00,1.170219240452945231e+00
2.290867652767769992e+07,1.001704630053074085e+00,9.997265690584657971e-01,9.986191994990728515e-01,9.958722221644829009e-01,9.688273574193854154e-01,1.056020157114768487e+00,1.166988232996744701e+00
2.344228815319917724e+07,1.001288767526086643e+00,9.993232067303422506e-01,9.991003380172081005e-01,9.955835713615825977e-01,9.693941497538651753e-01,1.054280994413014483e+00,1.163798631761395974e+00
2.398832919019494951e+07,1.000842464319097180e+00,9.989153633819410905e-01,9.995062290621903323e-01,9.953211054503279254e-01,9.700030191441213478e-01,1.052566975878673317e+00,1.160683139693468480e+00
2.454708915685033426e+07,1.000408301608570527e+00,9.985414806210123340e-01,9.998233305786962122e-01,9.951168055845467375e-01,9.706286558667301945e-01,1.050866704577906097e+00,1.157642336612204614e+00
2.511886431509582326e+07,1.000033857457816477e+00,9.982313003706535515e-01,1.000044312688851189e+00,9.949860269672237134e-01,9.712346083775359462e-01,1.049148898610260838e+00,1.154648715336863196e+00
2.570395782768864557e+07,9.997658813164467251e-01,9.980048438501563091e-01,1.000167432011034307e+00,9.949271811368557428e-01,9.717781039586785852e-01,1.047370059000279907e+00,1.151652297793733792e+00
2.630267991895381361e+07,9.996434136389409364e-01,9.978683888784296574e-01,1.000197368316855240e+00,9.949261832162877850e-01,9.722179993636798079e-01,1.045486802324858244e+00,1.148594841300423219e+00
2.691534803926913813e+07,9.996904224081273327e-01,9.978184097780204986e-01,1.000143018186389288e+00,9.949642265961491372e-01,9.725248454566091105e-01,1.043468782323058619e+00,1.145424953610166829e+00
2.754228703338163346e+07,9.999122267658075991e-01,9.978433636733572420e-01,1.000017342530012732e+00,9.950276915280416024e-01,9.726909575043990452e-01,1.041313262160346698e+00,1.142116847540272317e+00
2.818382931264449283e+07,1.000293237654662715e+00,9.979297585288653405e-01,9.998366482241727304e-01,9.951123276789533012e-01,9.727356803382901651e-01,1.039053447182447520e+00,1.138684011200089330e+00
2.884031503126611561e+07,1.000796280266545990e+00,9.980647107850185717e-01,9.996196661027902941e-01,9.952262143023067331e-01,9.727038892435075912e-01,1.036752420337680558e+00,1.135173884638930097e+00
2.951209226666390151e+07,1.001368783418710384e+00,9.982394590401237888e-01,9.993853720972336596e-01,9.953904394925054966e-01,9.726634886001945812e-01,1.034500957720341674e+00,1.131668685414935593e+00
3.019951720402019098e+07,1.001948497006618144e+00,9.984486640548018155e-01,9.991528121255421890e-01,9.956316625773988793e-01,9.726896592932545715e-01,1.032397918613444210e+00,1.128264163641857554e+00
3.090295432513592020e+07,1.002473244561092880e+00,9.986895217272810932e-01,9.989390707904736155e-01,9.959751377797467775e-01,9.728548802339544999e-01,1.030534577153229936e+00,1.125053222026961341e+00
3.162277660168379173e+07,1.002889120539185441e+00,9.989594411436181209e-01,9.987576334491845564e-01,9.964383020292938431e-01,9.732153506571636914e-01,1.028977967094912183e+00,1.122107133103346310e+00
3.235936569296281040e+07,1.003157718343004934e+00,9.992525310630946400e-01,9.986158474639506011e-01,9.970231035580920942e-01,9.737994465831832924e-01,1.027755546196359893e+00,1.119457319967066322e+00
3.311311214825907722e+07,1.003259960110938653e+00,9.995574317921351870e-01,9.985145258454670714e-01,9.977164526314842297e-01,9.746062464802243142e-01,1.026852171092909494e+00,1.117091334299582739e+00
3.388441561392020434e+07,1.003196535799067979e+00,9.998575822969895111e-01,9.984464521632619993e-01,9.984838169091683202e-01,9.756009556437379437e-01,1.026204252451308419e+00,1.114945372838585191e+00
3.467368504525309801e+07,1.002988260401354914e+00,1.000132281173792048e+00,9.983980011160558110e-01,9.992803532823490986e-01,9.767263944226898253e-01,1.025715133091791076e+00,1.112921591257071352e+00
3.548133892335760593e+07,1.002669363661894408e+00,1.000359708333341979e+00,9.983519419267496975e-01,1.000051083756949621e+00,9.779088937421271943e-01,1.025263066050043914e+00,1.110894211682637911e+00
3.630780547701017559e+07,1.002284772984255445e+00,1.000521804312347607e+00,9.982888271476828557e-01,1.000741944287047103e+00,9.790702704978127002e-01,1.024722734761428500e+00,1.108737928246734228e+00
3.715352290971727669e+07,1.001883025436665964e+00,1.000606814182090076e+00,9.981920294175206099e-01,1.001305473341292274e+00,9.801435591441727269e-01,1.023986294673776332e+00,1.106347283337055565e+00
3.801893963205612451e+07,1.001510739139364947e+00,1.000613165624284484e+00,9.980495901755851440e-01,1.001708334509439746e+00,9.810806261540236939e-01,1.022982560967858667e+00,1.103661734511033776e+00
3.890451449942804873e+07,1.001206919051784050e+00,1.000548189897108031e+00,9.978562786596052447e-01,1.001934813388187573e+00,9.818579791571997450e-01,1.021683900535939493e+00,1.100670369984825703e+00
3.981071705534969270e+07,1.000996669659759863e+00,1.000427875924342347e+00,9.976142780129635401e-01,1.001989452482932252e+00,9.824839829105013189e-01,1.020121347829095138e+00,1.097431173951530559e+00
4.073802778041122109e+07,1.000889441107399858e+00,1.000274255827579450e+00,9.973332562351370223e-01,1.001894319091092500e+00,9.829903410372351491e-01,1.018371324846255144e+00,1.094053491201794515e+00
4.168693834703346342e+07,1.000875605724840467e+00,1.000111690769895922e+00,9.970290751934547391e-01,1.001685016015749996e+00,9.834292738181674709e-01,1.016547360293630131e+00,1.090686563051340263e+00
4.265795188015934080e+07,1.000929044687021596e+00,9.999638887182884517e-01,9.967212373173907070e-01,1.001402845795569041e+00,9.838593724718268652e-01,1.014775503237707044e+00,1.087489589881102781e+00
4.365158322401665151e+07,1.001012730331717338e+00,9.998515641563537892e-01,9.964309050939277324e-01,1.001090994294288272e+00,9.843386492956318623e-01,1.013178486187130467e+00,1.084611953970165077e+00
4.466835921509634703e+07,1.001085913078200829e+00,9.997893519285854236e-01,9.961781899754823533e-01,1.000783416811556359e+00,9.849098636657807049e-01,1.011848970013587090e+00,1.082159701940842211e+00
4.570881896148751676e+07,1.001114496698783718e+00,9.997849784310850474e-01,9.959802078906483391e-01,1.000503429769407537e+00,9.855951746863651497e-01,1.010833931082084636e+00,1.080176408372488295e+00
4.677351412871981412e+07,1.001077933937229103e+00,9.998397704491225335e-01,9.958498227840424377e-01,1.000259954761376635e+00,9.863915812763150992e-01,1.010129767388080024e+00,1.078638823431924632e+00
4.786300923226380348e+07,1.000975340998852436e+00,9.999476506104818530e-01,9.957964377361946395e-01,1.000047970512511375e+00,9.872679296398263471e-01,1.009673539417893062e+00,1.077444936076711546e+00
4.897788193684456497e+07,1.000825049113495568e+00,1.000096150579187437e+00,9.958251219289558920e-01,9.998530711820521333e-01,9.881755928484706741e-01,1.009361624636303745e+00,1.076439427750602640e+00
5.011872336272714287e+07,1.000661030766872850e+00,1.000268554023308720e+00,9.959387425837868957e-01,9.996546805118873280e-01,9.890498827465452614e-01,1.009057079230884613e+00,1.075423378510837136e+00
5.128613839913658798e+07,1.000522970962045566e+00,1.000445483386264156e+00,9.961358464666266732e-01,9.994323895126309143e-01,9.898235719568507784e-01,1.008616743341701483e+00,1.074190650448957562e+00
5.248074602497733384e+07,1.000448322662097045e+00,1.000608617292018776e+00,9.964109392519713282e-01,9.991713110825518607e-01,9.904361924135460793e-01,1.007911884692023863e+00,1.072555732620104951e+00
5.370317963702532649e+07,1.000462096284169267e+00,1.000743683536736262e+00,9.967547320626272134e-01,9.988657948674311005e-01,9.908434896848972162e-01,1.006849327969870478e+00,1.070382628933359337e+00
5.495408738576248288e+07,1.000571491796401702e+00,1.000841612714634676e+00,9.971515126184320454e-01,9.985208301701251621e-01,9.910233794776617255e-01,1.005386360308835769e+00,1.067605207668300693e+00
5.623413251903490722e+07,1.000764889513320322e+00,1.000902436772041604e+00,9.975790388248434448e-01,9.981515884758234147e-01,9.909768368626448165e-01,1.003534511727962819e+00,1.064235936179799502e+00
5.754399373371566832e+07,1.001017485241114890e+00,1.000933743855153324e+00,9.980105346270824462e-01,9.977809480715613688e-01,9.907285281174494918e-01,1.001358886198247200e+00,1.060364064362764314e+00
5.888436553555884212e+07,1.001294096454140581e+00,1.000950958087712284e+00,9.984166953084494533e-01,9.974344201478594352e-01,9.903201553384198830e-01,9.989638652066843427e-01,1.056137893675316519e+00
6.025595860743568838e+07,1.001559485187604848e+00,1.000973043477361824e+00,9.987696709328112155e-01,9.971363394682589698e-01,9.898059017897581358e-01,9.964760530188349064e-01,1.051740143186896237e+00
6.165950018614809215e+07,1.001784275633869736e+00,1.001020525866803013e+00,9.990486826119954200e-01,9.969057149396944872e-01,9.892427942488498660e-01,9.940240285025655487e-01,1.047358974964708533e+00
6.309573444801943004e+07,1.001948445256172882e+00,1.001109319852375501e+00,9.992431362502848247e-01,9.967543770486185783e-01,9.886865789477516930e-01,9.917211497174163171e-01,1.043162518578080400e+00
6.456542290346562862e+07,1.002042500987890605e+00,1.001248152722962637e+00,9.993546254629646075e-01,9.966848585064430610e-01,9.881847069174436449e-01,9.896517534568989305e-01,1.039275796772920923e+00
6.606934480075964332e+07,1.002066064707689996e+00,1.001435678612429214e+00,9.993972398010277924e-01,9.966935724860936929e-01,9.877743124015926357e-01,9.878655764401232942e-01,1.035772483250600562e+00
6.760829753919818997e+07,1.002023571855833239e+00,1.001660073331751333e+00,9.993937406555547520e-01,9.967730907657679218e-01,9.874815092888478141e-01,9.863786493862973792e-01,1.032675276957366162e+00
6.918309709189362824e+07,1.001920955125954915e+00,1.001900986840867480e+00,9.993710432735191107e-01,9.969137478671710184e-01,9.873212506081726625e-01,9.851802906308426699e-01,1.029966365279137541e+00
7.079457843841373920e+07,1.001764489364348698e+00,1.002130766403007911e+00,9.993549766817013680e-01,9.971068427465489270e-01,9.872975731583437664e-01,9.842412048512941825e-01,1.027601221361834183e+00
7.244359600749890506e+07,1.001557935718105030e+00,1.002319712609911928e+00,9.993648027267832967e-01,9.973462682695981574e-01,9.874076844743884251e-01,9.835254174259437931e-01,1.025526901819745706e+00
7.413102413009162247e+07,1.001307375898625951e+00,1.002440803468865882e+00,9.994103545429637858e-01,9.976279224502966336e-01,9.876420045887390753e-01,9.829981062006531989e-01,1.023696689935861714e+00
7.585775750291851163e+07,1.001020452752606316e+00,1.002472455259184159e+00,9.994899102906246169e-01,9.979482011644487116e-01,9.879854784569410686e-01,9.826292954553823566e-01,1.022075893764134769e+00
7.762471166286927462e+07,1.000709052725663240e+00,1.002400825724498956e+00,9.995911096175368327e-01,9.983032303054817369e-01,9.884205603340092683e-01,9.823966722815049568e-01,1.020645933238871539e+00
7.943282347242821753e+07,1.000391278360211578e+00,1.002221646220938123e+00,9.996931806811987231e-01,9.986874082867972513e-01,9.889270334939983531e-01,9.822823197221308700e-01,1.019396370762628123e+00
8.128305161640995741e+07,1.000089322910372225e+00,1.001939302219593486e+00,9.997712060774676113e-01,9.990917811993023090e-01,9.894840780227305288e-01,9.822695306778506108e-01,1.018318662068073976e+00
8.317637711026708782e+07,9.998281302459777198e-01,1.001566951618456436e+00,9.998011403086075610e-01,9.995040582084868674e-01,9.900728123196710362e-01,9.823427274231947282e-01,1.017403057377233466e+00
8.511380382023759186e+07,9.996315681940546316e-01,1.001123731443841480e+00,9.997650536138498190e-01,9.999078859043729617e-01,9.906762313334686043e-01,9.824830262361702315e-01,1.016628315739213528e+00
8.709635899560795724e+07,9.995182368392229177e-01,1.000636313158439483e+00,9.996546165822697283e-01,1.000285742634111408e+00,9.912834570691175795e-01,9.826732279843671813e-01,1.015967371630606353e+00
8.912509381337440014e+07,9.994992972608913728e-01,1.000135950512305083e+00,9.994743224765237910e-01,1.000617569259561357e+00,9.918886671691227175e-01,9.828967050709225273e-01,1.015387528954103891e+00
9.120108393559114635e+07,9.995756324282099037e-01,9.996591634101275048e-01,9.992402289900866874e-01,1.000883013476790984e+00,9.924934193960467388e-01,9.831439655842767467e-01,1.014858556157188341e+00
9.332543007969924808e+07,9.997373873154573598e-01,9.992442244537529383e-01,9.989801116951595450e-01,1.001062045496868169e+00,9.931050476040441666e-01,9.834108424696401674e-01,1.014354375194064906e+00
9.549925860214368999e+07,9.999668234706535763e-01,9.989290265078061282e-01,9.987282800322182519e-01,1.001138144087825088e+00,9.937343137278040750e-01,9.837007934845329871e-01,1.013860833962083596e+00
9.772372209558111429e+07,1.000239414287528383e+00,9.987454267367147365e-01,9.985210737458998231e-01,1.001099031513849713e+00,9.943925659413052065e-01,9.840182692624834804e-01,1.013366812404899342e+00
1.000000000000000000e+08,1.000528525115839118e+00,9.987167213480218075e-01,9.983907587856128973e-01,1.000941023610602443e+00,9.950890142203923094e-01,9.843679505984613831e-01,1.012866216068006420e+00
1.023292992280753702e+08,1.000808692504701503e+00,9.988512382176867321e-01,9.983612869003970491e-01,1.000670642967388169e+00,9.958268276773862837e-01,9.847496172132317316e-01,1.012352019968840944e+00
1.047128548050898463e+08,1.001057811286411692e+00,9.991402452148748781e-01,9.984452712201339342e-01,1.000306911833821255e+00,9.966036250422277698e-01,9.851581369165813840e-01,1.011814230912739365e+00
1.071519305237604827e+08,1.001260282287736780e+00,9.995584952212706042e-01,9.986420620215334942e-01,9.998804724340970562e-01,9.974095389302788384e-01,9.855832076643206152e-01,1.011239234077796478e+00
1.096478196143182814e+08,1.001405388666663621e+00,1.000065544441023357e+00,9.989392042140864403e-01,9.994316846610959981e-01,9.982291439320200022e-01,9.860111943437164239e-01,1.010611582052538093e+00
1.122018454301965237e+08,1.001488238006645437e+00,1.000612067644039982e+00,9.993141695112505163e-01,9.990055142064194760e-01,9.990445025272690627e-01,9.864297761968341405e-01,1.009918753845627126e+00
1.148153621496884078e+08,1.001506435481782864e+00,1.001146630395439940e+00,9.997372570445901552e-01,9.986465258320587068e-01,9.998372394056438406e-01,9.868308914455456993e-01,1.009157092064326910e+00
1.174897554939530343e+08,1.001459934778955008e+00,1.001621780306507059e+00,1.000175652503808355e+00,9.983913330050505630e-01,1.000589867648903786e+00,9.872109868882718020e-01,1.008331043828607498e+00
1.202264434617413133e+08,1.001348774795634000e+00,1.002000055925434729e+00,1.000596207681976546e+00,9.982636546383196752e-01,1.001286807220861386e+00,9.875692007915214399e-01,1.007452231592342873e+00
1.230268770812381059e+08,1.001175372729276480e+00,1.002259074924381377e+00,1.000969246445625682e+00,9.982706462500019473e-01,1.001914104512524162e+00,9.879070698377081516e-01,1.006540686120942496e+00
1.258925411794166118e+08,1.000944049690349669e+00,1.002392083076352636e+00,1.001271574709267975e+00,9.984030049374238436e-01,1.002457229336735978e+00,9.882263263796035035e-01,1.005619322635221469e+00
1.288249551693132222e+08,1.000663200471309633e+00,1.002405495816874659e+00,1.001487713215829078e+00,9.986372669343319686e-01,1.002902152221964105e+00,9.885257691094175847e-01,1.004708602907642190e+00
1.318256738556404710e+08,1.000345756678987508e+00,1.002318299376425914e+00,1.001611406889089562e+00,9.989408586654298094e-01,1.003233051005332221e+00,9.888013773012669372e-01,1.003824222140050404e+00
1.348962882591656148e+08,1.000010045900911138e+00,1.002154854491633662e+00,1.001646972925874124e+00,9.992781667419370351e-01,1.003434489421667131e+00,9.890485251801184319e-01,1.002977319713406423e+00
1.380384264602886736e+08,9.996763766232035220e-01,1.001941554407386636e+00,1.001604938736981421e+00,9.996152378402778371e-01,1.003490994173120487e+00,9.892599076631685140e-01,1.002169009323157889e+00
1.412537544622755349e+08,9.993685937665462982e-01,1.001702515473221977e+00,1.001502405999875389e+00,9.999242360205441438e-01,1.003392587009269921e+00,9.894304159597213655e-01,1.001395405124667404e+00
1.445439770745927989e+08,9.991088451251668445e-01,1.001456298172749282e+00,1.001358070570288916e+00,1.000185477553632074e+00,1.003135308437293371e+00,9.895558361331726616e-01,1.000643879709239181e+00
1.479108388168207109e+08,9.989146565964914792e-01,1.001214887364759498e+00,1.001188988561258375e+00,1.000387164350254432e+00,1.002724399627276108e+00,9.896361169085011733e-01,9.998998925281654682e-01
1.513561248436207175e+08,9.987998299081712883e-01,1.000985040594051911e+00,1.001009430765100072e+00,1.000524628045986963e+00,1.002176066454940173e+00,9.896756245931196405e-01,9.991474686664615357e-01
1.548816618912479579e+08,9.987735018921068963e-01,1.000769415710854648e+00,1.000828347431377718e+00,1.000597054812227382e+00,1.001515972869367888e+00,9.896843822562905180e-01,9.983735499024047888e-01
1.584893192461110950e+08,9.988385184159576102e-01,1.000567230343214709e+00,1.000651031455117579e+00,1.000606564123009967e+00,1.000779748204541297e+00,9.896772287813031532e-01,9.975701915512484863e-01
1.621810097358933091e+08,9.989958129972441592e-01,1.000380222375620187e+00,1.000481333663185479e+00,1.000555785361090688e+00,1.000008336605571646e+00,9.896748037531135633e-01,9.967386172910979170e-01
1.659586907437562943e+08,9.992425860751387168e-01,1.000212011685837732e+00,1.000323767238243899e+00,1.000449580922393000e+00,9.992466898618929116e-01,9.897018486784203706e-01,9.958886834707425528e-01
1.698243652461746037e+08,9.995743838373127854e-01,1.000068122847036722e+00,1.000184836618124073e+00,1.000293498212771137e+00,9.985377248731536204e-01,9.897845498285738897e-01,9.950396765032034629e-01
1.737800828749376237e+08,9.999863463434470745e-01,9.999570686085341720e-01,1.000072667874130072e+00,1.000096024676774720e+00,9.979196751176024893e-01,9.899474396761736017e-01,9.942153215092897067e-01
1.778279410038922727e+08,1.000469993926957013e+00,9.998878824369249463e-01,9.999972945755697395e-01,9.998686824755493863e-01,9.974229191513697135e-01,9.902075287018577976e-01,9.934405486513075978e-01
1.819700858609982431e+08,1.001014754836933696e+00,9.998705062690439460e-01,9.999661043288270434e-01,9.996258150244359264e-01,9.970676802011365636e-01,9.905731204894141495e-01,9.927370531934783804e-01
1.862087136662865579e+08,1.001607304703142409e+00,9.999123276164270102e-01,9.999813061395549374e-01,9.993833350338430233e-01,9.968633087257827707e-01,9.910390246365798905e-01,9.921179197777367786e-01
1.905460717963244319e+08,1.002230485928815806e+00,1.000017701865469011e+00,1.000038546986883770e+00,9.991586644074692547e-01,9.968085855427186726e-01,9.915893297338115309e-01,9.915878257862863476e-01
1.949844599758041501e+08,1.002863729310017105e+00,1.000186379170307838e+00,1.000126231520657827e+00,9.989679283517280961e-01,9.968941585656052595e-01,9.921984132833174819e-01,9.911417706392170457e-01
1.995262314968882799e+08,1.003485025859570889e+00,1.000416371824501827e+00,1.000226868185122964e+00,9.988253446443271510e-01,9.971040710090441905e-01,9.928363872894049313e-01,9.907689410370207339e-01
2.041737944669531584e+08,1.004071847701964781e+00,1.000698403589170837e+00,1.000320625487495674e+00,9.987415897036771018e-01,9.974168238399513386e-01,9.934739833305892276e-01,9.904576701680198880e-01
2.089296130854040980e+08,1.004602913587412383e+00,1.001021351544347571e+00,1.000388605197411351e+00,9.987239398192183648e-01,9.978091576208346636e-01,9.940881236533831711e-01,9.901977663254135642e-01
2.137962089502232373e+08,1.005059387115833314e+00,1.001369411585903091e+00,1.000416045442966029e+00,9.987762708122380761e-01,9.982569759138634202e-01,9.946631194812330934e-01,9.899829413939869038e-01
2.187761623949551880e+08,1.005425409580885221e+00,1.001726097525984294e+00,1.000394419867701279e+00,9.988981996774484173e-01,9.987364372890433772e-01,9.951926697945613354e-01,9.898136297050789123e-01
2.238721138568337858e+08,1.005689265430902868e+00,1.002073215950661123e+00,1.000322512587813018e+00,9.990853238736292496e-01,9.992254466357863851e-01,9.956763141949573903e-01,9.896932551227135555e-01
2.290867652767769992e+08,1.005842291306080938e+00,1.002393675765684389e+00,1.000205044664550735e+00,9.993296453119410172e-01,9.997048772404228956e-01,9.961191565272440318e-01,9.896282106147539226e-01
2.344228815319917798e+08,1.005879480904270151e+00,1.002671577641844891e+00,1.000051916236044836e+00,9.996197727918865183e-01,1.000159307392224584e+00,9.965269488921479901e-01,9.896239291211399447e-01
2.398832919019494653e+08,1.005799324405360462e+00,1.002894077002799422e+00,9.998739279922750356e-01,9.999422475660385556e-01,1.000576337812288719e+00,9.969039185005816872e-01,9.896812354768104170e-01
2.454708915685033500e+08,1.005602875629928672e+00,1.003051767793669002e+00,9.996839484920116981e-01,1.000280449933394378e+00,1.000947635046312900e+00,9.972529105942756766e-01,9.897975489681469785e-01
2.511886431509582102e+08,1.005296865611655432e+00,1.003139299420075847e+00,9.994919486622063642e-01,1.000618287151436858e+00,1.001267788829517391e+00,9.975764449306849802e-01,9.899676936269439231e-01
2.570395782768864632e+08,1.004892194595307098e+00,1.003155365530377319e+00,9.993059651032322188e-01,1.000940098503161790e+00,1.001533330914416098e+00,9.978770279257773712e-01,9.901848157543690077e-01
2.630267991895381510e+08,1.004403707582556038e+00,1.003104549947044566e+00,9.991293776839972329e-01,1.001232213712357266e+00,1.001741830824822044e+00,9.981586910933630818e-01,9.904429402783652137e-01
2.691534803926913738e+08,1.003852334542780111e+00,1.002995732195232081e+00,9.989607149722297130e-01,1.001484221197553870e+00,1.001891751836959887e+00,9.984288644653034339e-01,9.907394089544243609e-01
2.754228703338163495e+08,1.003262463683065375e+00,1.002844101530032228e+00,9.987950870157967787e-01,1.001689937332138181e+00,1.001982287635846403e+00,9.986970374619660307e-01,9.910755637436114984e-01
2.818382931264449358e+08,1.002660972383732529e+00,1.002668173063995027e+00,9.986247770203076080e-01,1.001845743644016240e+00,1.002014124089136926e+00,9.989740018058546056e-01,9.914550847546853563e-01
2.884031503126611710e+08,1.002075491882100655e+00,1.002488022926161682e+00,9.984428160069451774e-01,1.001952292124422828e+00,1.001990926713572705e+00,9.992701721927160774e-01,9.918825474036756518e-01
2.951209226666390300e+08,1.001532771404590294e+00,1.002322602053721701e+00,9.982449952030028051e-01,1.002012807360378455e+00,1.001919032268959509e+00,9.995949179208571955e-01,9.923613794072505545e-01
3.019951720402019024e+08,1.001053919162315564e+00,1.002186864265238064e+00,9.980339743004158493e-01,1.002033041993763973e+00,1.001808145753144919e+00,9.999562156758337039e-01,9.928936979860909506e-01
3.090295432513592243e+08,1.000653944020564179e+00,1.002088766379532370e+00,9.978194214635177639e-01,1.002020025555699023e+00,1.001671063713120091e+00,1.000360270661396767e+00,9.934769445374977970e-01
3.162277660168379545e+08,1.000337915742405492e+00,1.002027278944779054e+00,9.976187575678920894e-01,1.001982215194304970e+00,1.001521057050913210e+00,1.000811448696780515e+00,9.941034771113348434e-01
3.235936569296280742e+08,1.000100713564833210e+00,1.001993156355069470e+00,9.974544909845415308e-01,1.001928596403207417e+00,1.001370639390062767e+00,1.001312232189497831e+00,9.947624056115429436e-01
3.311311214825907946e+08,9.999253261656744218e-01,1.001970220672842693e+00,9.973508419425858307e-01,1.001867819838626827e+00,1.001228559947307861e+00,1.001862927941770343e+00,9.954388675195117164e-01
3.388441561392020583e+08,9.997857167582600013e-01,1.001936768271050493e+00,9.973300360061887471e-01,1.001807836748538572e+00,1.001098318991555214e+00,1.002461407064099363e+00,9.961162738716162757e-01
3.467368504525309801e+08,9.996493748699492032e-01,1.001870646098842244e+00,9.974064733710720221e-01,1.001754673892111480e+00,1.000979132991973941e+00,1.003100546549391847e+00,9.967755111339174912e-01
3.548133892335760593e+08,9.994839028690829519e-01,1.001751168393962832e+00,9.975855764932103353e-01,1.001711855765740511e+00,1.000866718801347810e+00,1.003771792534942975e+00,9.974026101195937466e-01
3.630780547701017857e+08,9.992603394113261928e-01,1.001562315642257062e+00,9.978623030386825077e-01,1.001679228083463213e+00,1.000755335098829413e+00,1.004462164380484079e+00,9.979862833077606243e-01
3.715352290971727967e+08,9.989617688169426524e-01,1.001295356004872072e+00,9.982219964225695907e-01,1.001652764951458163e+00,1.000641055801568591e+00,1.005157123216130266e+00,9.985234995739469266e-01
3.801893963205612302e+08,9.985859004907648995e-01,1.000949220816453655e+00,9.986422549258553438e-01,1.001625109239830280e+00,1.000523842940675534e+00,1.005841393898606162e+00,9.990178165383558628e-01
3.890451449942804575e+08,9.981454430078700035e-01,1.000533082911370775e+00,9.990950566956093848e-01,1.001585717434129608e+00,1.000408256984105959e+00,1.006501802562032255e+00,9.994816687125649413e-01
3.981071705534968972e+08,9.976664152098027039e-01,1.000064884198756943e+00,9.995501618782310915e-01,1.001523402871990598e+00,1.000301431569400767e+00,1.007126542969587479e+00,9.999304815600142948e-01
4.073802778041121960e+08,9.971838149311953448e-01,9.995725055447521878e-01,9.999754672142731060e-01,1.001428276836054954e+00,1.000210803181529329e+00,1.007707416610964302e+00,1.000380252278991744e+00
4.168693834703346491e+08,9.967348764579253562e-01,9.990886545543903319e-01,1.000341485868891489e+00,1.001294356637486560e+00,1.000140847760000007e+00,1.008238313510086748e+00,1.000842697087627409e+00
4.265795188015934229e+08,9.963531150130946479e-01,9.986492458997739963e-01,1.000621610116061433e+00,1.001120648061203378e+00,1.000089721230255968e+00,1.008714461353537706e+00,1.001320887478557964e+00
4.365158322401665449e+08,9.960635599520037964e-01,9.982896926499903456e-01,1.000796007268156762e+00,1.000913164129629607e+00,1.000048483609160099e+00,1.009130963843116291e+00,1.001806052125165492e+00
4.466835921509634852e+08,9.958794685558109983e-01,9.980384474593759769e-01,1.000853179427509065e+00,1.000684440707888756e+00,1.000002951453124567e+00,1.009483896565720684e+00,1.002282635957153722e+00
4.570881896148751974e+08,9.958032312317909307e-01,9.979133778320001813e-01,1.000791630260535525e+00,1.000451636001303601e+00,9.999354380973071166e-01,1.009767429153280993e+00,1.002726821851147143e+00
4.677351412871981263e+08,9.958255960774564652e-01,9.979169344927317775e-01,1.000622851701361560e+00,1.000233955552459086e+00,9.998303928171587973e-01,1.009975825718389508e+00,1.003115637160712836e+00
4.786300923226380348e+08,9.959305980702385375e-01,9.980371614429534022e-01,1.000371115040104897e+00,1.000049123076712343e+00,9.996775570892018070e-01,1.010104370003627183e+00,1.003431388812565661e+00
4.897788193684456348e+08,9.960972543488290087e-01,9.982465561709996660e-01,1.000070555920042681e+00,9.999105954833640286e-01,9.994759950102680701e-01,1.010149094571028972e+00,1.003664805557492601e+00
5.011872336272714734e+08,9.963035090594377641e-01,9.985067970756842382e-01,9.997618742031262329e-01,9.998250991922772446e-01,9.992340415104908891e-01,1.010108142402660780e+00,1.003818135587659865e+00
5.128613839913658500e+08,9.965280123239107501e-01,9.987725515905869766e-01,9.994867162359510893e-01,9.997921307453749851e-01,9.989686823998310539e-01,1.009982789964427585e+00,1.003902953930460917e+00
5.248074602497733831e+08,9.967527386299782632e-01,9.990018093673966870e-01,9.992808444816529967e-01,9.998051470019383435e-01,9.987034344310107281e-01,1.009777361040899990e+00,1.003938018562682277e+00
5.370317963702532053e+08,9.969646655600797880e-01,9.991590795988687379e-01,9.991692638258212744e-01,9.998530439107653489e-01,9.984626315147531184e-01,1.009499118129729922e+00,1.003944935846932340e+00
5.495408738576247692e+08,9.971557638281098868e-01,9.992228685064914462e-01,9.991610160047471600e-01,9.999242442193676528e-01,9.982684832457640045e-01,1.009158386917727190e+00,1.003942743342075783e+00
5.623413251903491020e+08,9.973235480599349501e-01,9.991864500375051694e-01,9.992493476749961800e-01,1.000008042790928142e+00,9.981378121560726679e-01,1.008768131851201844e+00,1.003945374933253865e+00
5.754399373371566534e+08,9.974689930849329755e-01,9.990592549264382116e-01,9.994138836115741276e-01,1.000097696826193872e+00,9.980797613822283143e-01,1.008343484241317478e+00,1.003960072947220228e+00
5.888436553555884361e+08,9.975952011484023885e-01,9.988632077217047822e-01,9.996255761830418196e-01,1.000189741455771886e+00,9.980953671047401166e-01,1.007900603545589080e+00,1.003985217315928935e+00
6.025595860743569136e+08,9.977067222815947378e-01,9.986277019019477175e-01,9.998526940378109629e-01,1.000283815292481560e+00,9.981767029699454286e-01,1.007456661896191097e+00,1.004014573907626495e+00
6.165950018614809513e+08,9.978070404352744616e-01,9.983838294349078879e-01,1.000068354971749285e+00,1.000379100187841708e+00,9.983105688251540100e-01,1.007028374089495859e+00,1.004038812190912955e+00
6.309573444801943302e+08,9.978995004650956790e-01,9.981597294238593321e-01,1.000254773515617757e+00,1.000475706036822787e+00,9.984782804087990460e-01,1.006631063237802381e+00,1.004049362249825661e+00
6.456542290346562862e+08,9.979853321879461614e-01,9.979766855128904268e-01,1.000406135573695954e+00,1.000569737745748977e+00,9.986603211828141147e-01,1.006278948625288105e+00,1.004042026467606652e+00
6.606934480075964928e+08,9.980659602851328360e-01,9.978472249927027304e-01,1.000526229952056312e+00,1.000654179147708822e+00,9.988381181288434885e-01,1.005984865558088748e+00,1.004019160941792332e+00
6.760829753919818401e+08,9.981429217930861686e-01,9.977755514255126634e-01,1.000627953223305777e+00,1.000720183368827954e+00,9.989968609727668536e-01,1.005759784476558227e+00,1.003990204309625822e+00
6.918309709189362526e+08,9.982156516837277227e-01,9.977585356820776186e-01,1.000726360799650827e+00,1.000755894140584523e+00,9.991277320789389016e-01,1.005612335905902155e+00,1.003970581308403442e+00
7.079457843841372728e+08,9.982838046732428472e-01,9.977861852889441385e-01,1.000834120322495746e+00,1.000749910312474400e+00,9.992280509218012252e-01,1.005550626506887646e+00,1.003979286313483543e+00
7.244359600749890804e+08,9.983443763661954407e-01,9.978450819945465788e-01,1.000958450929574362e+00,1.000692168610129551e+00,9.993019215949058287e-01,1.005581116034782729e+00,1.004034924587332789e+00
7.413102413009161949e+08,9.983923160687208087e-01,9.979180801676008628e-01,1.001099069493200266e+00,1.000575300986453531e+00,9.993586784682566559e-01,1.005707377340954611e+00,1.004152316285073843e+00
7.585775750291851759e+08,9.984222396278999989e-01,9.979859986659598281e-01,1.001249067451758679e+00,1.000394471309402622e+00,9.994110287139986726e-01,1.005930192216248908e+00,1.004339561893288213e+00
7.762471166286927462e+08,9.984303064635073888e-01,9.980285590739490509e-01,1.001395278719087178e+00,1.000149506636910601e+00,9.994721366660647144e-01,1.006245215952707772e+00,1.004595764774973476e+00
7.943282347242821455e+08,9.984149374585409298e-01,9.980268982766263841e-01,1.001524332304330578e+00,9.998444655309440821e-01,9.995533401960225994e-01,1.006643722238896199e+00,1.004913236167146229e+00
8.128305161640994549e+08,9.983796921999528173e-01,9.979659016427129270e-01,1.001622729834336534e+00,9.994876774362000393e-01,9.996630800438272013e-01,1.007111114657586848e+00,1.005278155494072401e+00
8.317637711026709080e+08,9.983335456939093078e-01,9.978355669382016346e-01,1.001681517789007936e+00,9.990914616375198287e-01,9.998042956172737972e-01,1.007628091186045793e+00,1.005672654343293893e+00
8.511380382023758888e+08,9.982883163916503877e-01,9.976351093372143319e-01,1.001696872843879538e+00,9.986719194118057752e-01,9.999753323515210290e-01,1.008171454038187198e+00,1.006078273020524660e+00
8.709635899560796022e+08,9.982563543075890777e-01,9.973726031700651529e-01,1.001670564662990870e+00,9.982480135717257674e-01,1.000169686841661409e+00,1.008715463261004253e+00,1.006476921257325907e+00
8.912509381337441206e+08,9.982462152431070823e-01,9.970666570792109384e-01,1.001610499008861899e+00,9.978391586729415952e-01,1.000376451139342260e+00,1.009235218947429402e+00,1.006852940109150385e+00
9.120108393559114933e+08,9.982610593571417112e-01,9.967426341535318146e-01,1.001528663472746938e+00,9.974652763570380776e-01,1.000581911241301469e+00,1.009706158128606202e+00,1.007191135993936060e+00
9.332543007969924212e+08,9.982961835748724866e-01,9.964310686859852995e-01,1.001438981635153214e+00,9.971439602711290595e-01,1.000771113026451831e+00,1.010107629212105618e+00,1.007479410412718934e+00
9.549925860214369297e+08,9.983408572932317426e-01,9.961630314916279927e-01,1.001355847621661077e+00,9.968898213357570981e-01,1.000929254999879392e+00,1.010423086386956104e+00,1.007706652034001893e+00
9.772372209558111429e+08,9.983815183442771302e-01,9.959669243304840602e-01,1.001292172883309073e+00,9.967143082051603820e-01,1.001042912463177670e+00,1.010639989946600314e+00,1.007863636452553058e+00
1.000000000000000000e+09,9.984053300343633808e-01,9.958633644276009278e-01,1.001257552955105545e+00,9.966248186139102794e-01,1.001102274896940036e+00,1.010750334450475130e+00,1.007943674727783900e+00


==> anc/fig9b_inset_L_Pbar.csv <==
1.000000000000000000e+03,2.588276571634597761e-02
1.250000000000000000e+03,2.450818723149494893e-02
2.500000000000000000e+03,1.684930577201496429e-02
5.000000000000000000e+03,1.180454361560931247e-02
1.000000000000000000e+04,8.315891734185915790e-03
2.000000000000000000e+04,5.671733882977135835e-03
3.000000000000000000e+04,4.448890384988648215e-03


==> anc/fig9b_t-unscaled_transprob-scaled.csv <==
1.023292992280754217e-02,8.076723410447546672e-03,8.529718571304857958e-03,1.240691712527764237e-02,1.770910822864201969e-02,2.513836723137100049e-02,3.685785419901840831e-02,4.698878201531520027e-02
1.047128548050899575e-02,8.312861202676834899e-03,8.779100506198364226e-03,1.276965605719407315e-02,1.822686642289121639e-02,2.587333341078605284e-02,3.793546103216501042e-02,4.836258506708469851e-02
1.071519305237606488e-02,8.649779188992999870e-03,9.134915043695958706e-03,1.328720671843816245e-02,1.896559632538699289e-02,2.692197252469091459e-02,3.947297487477882671e-02,5.032270739013196270e-02
1.096478196143185063e-02,9.069976087037830495e-03,9.578679315737460148e-03,1.393268482083147991e-02,1.988692444139775195e-02,2.822981277302481773e-02,4.139052921660875406e-02,5.276732997946931986e-02
1.122018454301963557e-02,9.554681107405912921e-03,1.009056974500635237e-02,1.467725594519574996e-02,2.094969374176725019e-02,2.973843108332489132e-02,4.360246419492957992e-02,5.558724808879383916e-02
1.148153621496882971e-02,1.008635641232929689e-02,1.065206485776759929e-02,1.549397964940619002e-02,2.211545058000046263e-02,3.139324187879381778e-02,4.602874648013645376e-02,5.868043004099066096e-02
1.174897554939529666e-02,1.065057959988324580e-02,1.124793335002686849e-02,1.636070121351425322e-02,2.335257224682293214e-02,3.314935620914603864e-02,4.860355992876833064e-02,6.196296914953638296e-02
1.202264434617413176e-02,1.123705956487053813e-02,1.186730692449803302e-02,1.726161213664280034e-02,2.463849435738177385e-02,3.497474356297559234e-02,5.127994143030729923e-02,6.537499379653927134e-02
1.230268770812381791e-02,1.183978436048545996e-02,1.250383644531059130e-02,1.818747727209067688e-02,2.596003505427786628e-02,3.685069207923410972e-02,5.403045566888534101e-02,6.888152766270759508e-02
1.258925411794167490e-02,1.245649291395166565e-02,1.315513402402576117e-02,1.913482331256859126e-02,2.731223668574929084e-02,3.877016429056740626e-02,5.684478431546291510e-02,7.246941627324700319e-02
1.288249551693134223e-02,1.308775983973844981e-02,1.382180650322771542e-02,2.010453294206052816e-02,2.869635915755850558e-02,4.073494865367345563e-02,5.972554960388865714e-02,7.614200262186521240e-02
1.318256738556407466e-02,1.373598123699071132e-02,1.450638437087939554e-02,2.110028688632006877e-02,3.011765618183056409e-02,4.275250289835050288e-02,6.268368605176552477e-02,7.991322674048237373e-02
1.348962882591653312e-02,1.440447787525290027e-02,1.521237464687109214e-02,2.212718628733724435e-02,3.158340891269232481e-02,4.483316274129664492e-02,6.573434787882705133e-02,8.380240821085634118e-02
1.380384264602885214e-02,1.509683212908999664e-02,1.594356062862394008e-02,2.319073414707701133e-02,3.310147210218794545e-02,4.698807813077961193e-02,6.889388313050132107e-02,8.783038858113551006e-02
1.412537544622754007e-02,1.581648307631894693e-02,1.670357427979763526e-02,2.429621334472367028e-02,3.467938630842684611e-02,4.922795301165934501e-02,7.217798592238196254e-02,9.201717572732108497e-02
1.445439770745927249e-02,1.656654172105688147e-02,1.749570108984585884e-02,2.544840279480489395e-02,3.632397275170713702e-02,5.156247021706397010e-02,7.560085321685777737e-02,9.638086885744850951e-02
1.479108388168207111e-02,1.734976009711759748e-02,1.832284744453032202e-02,2.665152998591609201e-02,3.804126557030039490e-02,5.400019530437372151e-02,7.917504382750885361e-02,1.009374787612510593e-01
1.513561248436207964e-02,1.816858707908566503e-02,1.918759956724277668e-02,2.790935671392434647e-02,3.983663419239739933e-02,5.654875026418842987e-02,8.291173311105820565e-02,1.057012525079712717e-01
1.548816618912481069e-02,1.902525835611721533e-02,2.009231853912153004e-02,2.922531729364630931e-02,4.171498061360587317e-02,5.921509355894449822e-02,8.682112355977185392e-02,1.106851968961712063e-01
1.584893192461113431e-02,1.992197846718955778e-02,2.103933254402137049e-02,3.060279818910752181e-02,4.368113852934409763e-02,6.200608669784035687e-02,9.091327551316852329e-02,1.159021374988744579e-01
1.621810097358929864e-02,2.086066670527399886e-02,2.203066852134032833e-02,3.204474768869147033e-02,4.573931620167443618e-02,6.492770337724212970e-02,9.519694760030759928e-02,1.213632403842215685e-01
1.659586907437560557e-02,2.184333668366588224e-02,2.306845302089732819e-02,3.355425896930653434e-02,4.789392870041014882e-02,6.798621086047343387e-02,9.968132887790616403e-02,1.270802203574350198e-01
1.698243652461744330e-02,2.287227381722662170e-02,2.415509963847617403e-02,3.513484273108666289e-02,5.014998705034485332e-02,7.118872237863765884e-02,1.043768487599898986e-01,1.330663735116459634e-01
1.737800828749375484e-02,2.394965430326958383e-02,2.529290662668220654e-02,3.678984190155796391e-02,5.251226280476046365e-02,7.454201122912013089e-02,1.092934382500549001e-01,1.393343605339301128e-01
1.778279410038922925e-02,2.507775648488086429e-02,2.648428011289235412e-02,3.852275631770119002e-02,5.498575148285741315e-02,7.805316863255883086e-02,1.144414944904405262e-01,1.458974363753799686e-01
1.819700858609983596e-02,2.625896562487450847e-02,2.773173914096473819e-02,4.033725005938081781e-02,5.757568303718153813e-02,8.172961859152581832e-02,1.198319025481188599e-01,1.527694780250409556e-01
1.862087136662867598e-02,2.749577890088075044e-02,2.903792094648392774e-02,4.223715912246413934e-02,6.028753280590996161e-02,8.557913343747404478e-02,1.254760582096176857e-01,1.599650135703576392e-01
1.905460717963247327e-02,2.879081063161786566e-02,3.040558647615605736e-02,4.422649944706892600e-02,6.312703297203269004e-02,8.960985009723049233e-02,1.313858918309427359e-01,1.674992526026002904e-01
1.949844599758045541e-02,3.014679774483579322e-02,3.183762616243029919e-02,4.630947531705134623e-02,6.610018455242684665e-02,9.383028711168056590e-02,1.375738932903618761e-01,1.753881180282917951e-01
1.995262314968879874e-02,3.156660549787521780e-02,3.333706596490397522e-02,4.849048814754469694e-02,6.921326994081831996e-02,9.824936244070443803e-02,1.440531380939917561e-01,1.836482793503022293e-01
2.041737944669529473e-02,3.305323346225837178e-02,3.490707369056818277e-02,5.077414567808626045e-02,7.247286602966261648e-02,1.028764120898986306e-01,1.508373146862856118e-01,1.922971874850286922e-01
2.089296130854039618e-02,3.460982178421909139e-02,3.655096560546893664e-02,5.316527158962337102e-02,7.588585793705344973e-02,1.077212095961436328e-01,1.579407530197608489e-01,2.013531111849363453e-01
2.137962089502232557e-02,3.623965773358896886e-02,3.827221335089752569e-02,5.566891556447326611e-02,7.945945336588446095e-02,1.127939864106657086e-01,1.653784544406318724e-01,2.108351751387008699e-01
2.187761623949553008e-02,3.794618255398581053e-02,4.007445117778190430e-02,5.829036380912312743e-02,8.320119762364985849e-02,1.181054532198852897e-01,1.731661229494260157e-01,2.207633998242672368e-01
2.238721138568339902e-02,3.973299862779805514e-02,4.196148351353004569e-02,6.103515006059896664e-02,8.711898933247068377e-02,1.236668222460525768e-01,1.813201978981620055e-01,2.311587431933335990e-01
2.290867652767772378e-02,4.160387697002772278e-02,4.393729287617621770e-02,6.390906709800500685e-02,9.122109686018034513e-02,1.294898305714372588e-01,1.898578881882643232e-01,2.420431442690685053e-01
2.344228815319922624e-02,4.356276506564230044e-02,4.600604815130254766e-02,6.691817878173877965e-02,9.551617550459209904e-02,1.355867645316727321e-01,1.987972080360707883e-01,2.534395687422990040e-01
2.398832919019489723e-02,4.561379506569552406e-02,4.817211324785138082e-02,7.006883264382303411e-02,1.000132854644077141e-01,1.419704852257496208e-01,2.081570143755709923e-01,2.653720566549463422e-01
2.454708915685031162e-02,4.776129235810660373e-02,5.044005614960950928e-02,7.336767305376323822e-02,1.047219106316069626e-01,1.486544551921143431e-01,2.179570459708883579e-01,2.778657722631530103e-01
2.511886431509579437e-02,5.000978452963870946e-02,5.281465837983258943e-02,7.682165498533938264e-02,1.096519782415856514e-01,1.556527663023553054e-01,2.282179643139880809e-01,2.909470561763325969e-01
2.570395782768863241e-02,5.236401073629001757e-02,5.530092489718858861e-02,8.043805841077425467e-02,1.148138794187842093e-01,1.629801689260524100e-01,2.389613963861648704e-01,3.046434798722863491e-01
2.630267991895381477e-02,5.482893150000451438e-02,5.790409444193161947e-02,8.422450334978567876e-02,1.202184906570706313e-01,1.706521024225244321e-01,2.502099793650278681e-01,3.189839026925653243e-01
2.691534803926915256e-02,5.740973895032491087e-02,6.062965035197337427e-02,8.818896560212968749e-02,1.258771962757092300e-01,1.786847270174365676e-01,2.619874073619678501e-01,3.339985314264236060e-01
2.754228703338166065e-02,6.011186753034725161e-02,6.348333186929705496e-02,9.233979319337326519e-02,1.318019118933635159e-01,1.870949571245228149e-01,2.743184802784509602e-01,3.497189825959885479e-01
2.818382931264453578e-02,6.294100518709441761e-02,6.647114595795974856e-02,9.668572356479929186e-02,1.380051089642423678e-01,1.959004961750380747e-01,2.872291548729459798e-01,3.661783475596899762e-01
2.884031503126605750e-02,6.590310506720525874e-02,6.959937965575156704e-02,1.012359015395443707e-01,1.444998404222080923e-01,2.051198730199787490e-01,3.007465981338446337e-01,3.834112605555191622e-01
2.951209226666385438e-02,6.900439773963529255e-02,7.287461298242485508e-02,1.059998980982969491e-01,1.512997674804174020e-01,2.147724799726010436e-01,3.148992430573865353e-01,4.014539698103427035e-01
3.019951720402016052e-02,7.225140396788495845e-02,7.630373242827179214e-02,1.109877299991437472e-01,1.584191876358640449e-01,2.248786125613155273e-01,3.297168469333375818e-01,4.203444118462640322e-01
3.090295432513590415e-02,7.565094805511035636e-02,7.989394504771560324e-02,1.162098802774406275e-01,1.658730639300314835e-01,2.354595110656498291e-01,3.452305522450029862e-01,4.401222891199078613e-01
3.162277660168379134e-02,7.921017178632852596e-02,8.365279318348506354e-02,1.216773196629010040e-01,1.736770555187437670e-01,2.465374039106381365e-01,3.614729502940661754e-01,4.608291511354887793e-01
3.235936569296282705e-02,8.293654899280410164e-02,8.758816984786645110e-02,1.274015289524386974e-01,1.818475496062201824e-01,2.581355529977195085e-01,3.784781476647372522e-01,4.825084791776160231e-01
3.311311214825911342e-02,8.683790076459493856e-02,9.170833478846747433e-02,1.333945223786702494e-01,1.904016948002927867e-01,2.702783010529983265e-01,3.962818356457575297e-01,5.052057748149655358e-01
3.388441561392025597e-02,9.092241133813813714e-02,9.602193126688204905e-02,1.396688720153704821e-01,1.993574359477275071e-01,2.829911210765352902e-01,4.149213627329365051e-01,5.289686523312131516e-01
3.467368504525316503e-02,9.519864468667611768e-02,1.005380035796150651e-01,1.462377332625850179e-01,2.087335505106027167e-01,2.963006679791926334e-01,4.344358103390813519e-01,5.538469352449604255e-01
3.548133892335755130e-02,9.967556184224798943e-02,1.052660153516033620e-01,1.531148714555261026e-01,2.185496865467295435e-01,3.102348324964411264e-01,4.548660718424080152e-01,5.798927570857737024e-01
3.630780547701013827e-02,1.043625389789067104e-01,1.102158686336569271e-01,1.603146896428144230e-01,2.288264023591475849e-01,3.248227974714454902e-01,4.762549351087906335e-01,6.071606665988955598e-01
3.715352290971724036e-02,1.092693862877608529e-01,1.153979238361352161e-01,1.678522575810703910e-01,2.395852078817869990e-01,3.400950966026647371e-01,4.986471686274818738e-01,6.357077375566456690e-01
3.801893963205612431e-02,1.144063676753785397e-01,1.208230205321654399e-01,1.757433419943016384e-01,2.508486078704493805e-01,3.560836757541283593e-01,5.220896114042329339e-01,6.655936833599960245e-01
3.890451449942804868e-02,1.197842213180279058e-01,1.265024991646977737e-01,1.840044381479713775e-01,2.626401469703082414e-01,3.728219569294621838e-01,5.466312667600028430e-01,6.968809766192463062e-01
3.981071705534973415e-02,1.254141811051556754e-01,1.324482236926732004e-01,1.926528027890577477e-01,2.749844567331687362e-01,3.903449050136265641e-01,5.723234001876902344e-01,7.296349739081269270e-01
4.073802778041125949e-02,1.313079990064208447e-01,1.386726052125454856e-01,2.017064885048190925e-01,2.879073046597305230e-01,4.086890973891750822e-01,5.992196414234899349e-01,7.639240458909822840e-01
4.168693834703354750e-02,1.374779683974960420e-01,1.451886265923440777e-01,2.111843795543573710e-01,3.014356453440598660e-01,4.278927965366334796e-01,6.273760908935690495e-01,7.998197130278910105e-01
4.265795188015925749e-02,1.439369483807187711e-01,1.520098681563852860e-01,2.211062292284069197e-01,3.155976737993891335e-01,4.479960257313029270e-01,6.568514307007228270e-01,8.373967870676501946e-01
4.365158322401661156e-02,1.506983891375121842e-01,1.591505344596207683e-01,2.314926987940618131e-01,3.304228810461919963e-01,4.690406479513974380e-01,6.877070403194940340e-01,8.767335185434115274e-01
4.466835921509629964e-02,1.577763583502888312e-01,1.666254821914525674e-01,2.423653980823764487e-01,3.459421120452272902e-01,4.910704481149000822e-01,7.200071171718617213e-01,9.179117504903840929e-01
4.570881896148751983e-02,1.651855687322956734e-01,1.744502492496298740e-01,2.537469277779147991e-01,3.621876260598757558e-01,5.141312187648339194e-01,7.538188022590025517e-01,9.610170786093459316e-01
4.677351412871981473e-02,1.729414067045383918e-01,1.826410850255607843e-01,2.656609234703728450e-01,3.791931595335864547e-01,5.382708493247690962e-01,7.892123110277350362e-01,1.006139018103670679e+00
4.786300923226385201e-02,1.810599622595334690e-01,1.912149819430165598e-01,2.781321015293302668e-01,3.969939915695845922e-01,5.635394190482762022e-01,8.262610696530364729e-01,1.053371177421110971e+00
4.897788193684461666e-02,1.895580600521543924e-01,2.001897082927534266e-01,2.911863068639894414e-01,4.156270121011320651e-01,5.899892937876591859e-01,8.650418569203917052e-01,1.102811439134612437e+00
5.011872336272722023e-02,1.984532917582599310e-01,2.095838424060217919e-01,3.048505626304029992e-01,4.351307928415543147e-01,6.176752267086038639e-01,9.056349518936536169e-01,1.154562148198872151e+00
5.128613839913648276e-02,2.077640497420921994e-01,2.194168082102493644e-01,3.191531219491533511e-01,4.555456611039037096e-01,6.466544630783183090e-01,9.481242875554620753e-01,1.208730307821102912e+00
5.248074602497725810e-02,2.175095620735967294e-01,2.297089122103585512e-01,3.341235216967002319e-01,4.769137765804943307e-01,6.769868492552487682e-01,9.925976106080265371e-01,1.265427783185425481e+00
5.370317963702526953e-02,2.277099289368263724e-01,2.404813819391886653e-01,3.497926384336275119e-01,4.992792111725581350e-01,7.087349460084877428e-01,1.039146647622111619e+00,1.324771513270363021e+00
5.495408738576245539e-02,2.383861604704194948e-01,2.517564059203118987e-01,3.661927465327564080e-01,5.226880319599030988e-01,7.419641462944560617e-01,1.087867277721288772e+00,1.386883730997915842e+00
5.623413251903491145e-02,2.495602160807692815e-01,2.635571751861388035e-01,3.833575785695197968e-01,5.471883873996314929e-01,7.767427976172788240e-01,1.138859711986815348e+00,1.451892191950526767e+00
5.754399373371569398e-02,2.612550452678985557e-01,2.759079263935712012e-01,4.013223880360652918e-01,5.728305968416543825e-01,8.131423290973989193e-01,1.192228679765746202e+00,1.519930411888733790e+00
5.888436553555889685e-02,2.734946300031876887e-01,2.888339865785457539e-01,4.201240144392239806e-01,5.996672434468433011e-01,8.512373833702775450e-01,1.248083622060932374e+00,1.591137913297272055e+00
6.025595860743578058e-02,2.863040286969476544e-01,3.023618195895912408e-01,4.398009508407084711e-01,6.277532705911201827e-01,8.911059534334282439e-01,1.306538892176288602e+00,1.665660481180661678e+00
6.165950018614822087e-02,2.997094217923391146e-01,3.165190742389484280e-01,4.603934138956102262e-01,6.571460818355224776e-01,9.328295245554000248e-01,1.367713963783907749e+00,1.743650428320645540e+00
6.309573444801933051e-02,3.137381590202852899e-01,3.313346342078412610e-01,4.819434164424221678e-01,6.879056445382146778e-01,9.764932213545443052e-01,1.431733646571137442e+00,1.825266870197056246e+00
6.456542290346556356e-02,3.284188083477490583e-01,3.468386697400880347e-01,5.044948426943134390e-01,7.200945971794245892e-01,1.022185960148328965e+00,1.498728309615355858e+00,1.910676009760449601e+00
6.606934480075957183e-02,3.437812066490154583e-01,3.630626911553543890e-01,5.280935260771908446e-01,7.537783604643006896e-01,1.070000606665450160e+00,1.568834112621712018e+00,2.000051432228957538e+00
6.760829753919818386e-02,3.598565121263699318e-01,3.800396042099187799e-01,5.527873297550878195e-01,7.890252522615573971e-01,1.120034139202893186e+00,1.642193245144275560e+00,2.093574410062909230e+00
6.918309709189363055e-02,3.766772585027402531e-01,3.978037673287851961e-01,5.786262298775516344e-01,8.259066064273946628e-01,1.172387817298180313e+00,1.718954173893598947e+00,2.191434218248525134e+00
7.079457843841380216e-02,3.942774110044147684e-01,4.163910507282692630e-01,6.056624015768524716e-01,8.644968955544101163e-01,1.227167355973189489e+00,1.799271898213341103e+00,2.293828459996071434e+00
7.244359600749898653e-02,4.126924241467821997e-01,4.358388974427322982e-01,6.339503077349061266e-01,9.048738576738952766e-01,1.284483105589842244e+00,1.883308213785065188e+00,2.400963402927812407e+00
7.413102413009177438e-02,4.319593013300992990e-01,4.561863862628586785e-01,6.635467905306708936e-01,9.471186269268785374e-01,1.344450237339462673e+00,1.971231984593168285e+00,2.513054325796519883e+00
7.585775750291835762e-02,4.521166562454780879e-01,4.774742965856827448e-01,6.945111657683221695e-01,9.913158682043461400e-01,1.407188934366422783e+00,2.063219423150855825e+00,2.630325875735684882e+00
7.762471166286918911e-02,4.732047760835288441e-01,4.997451751683729126e-01,7.269053199745825200e-01,1.037553915740058175e+00,1.472824588502531951e+00,2.159454378952637033e+00,2.753012435997447049e+00
7.943282347242813790e-02,4.952656865292780486e-01,5.230434047684777710e-01,7.607938102400544356e-01,1.085924915620053222e+00,1.541488002561192117e+00,2.260128635078623383e+00,2.881358504082954575e+00
8.128305161640994592e-02,5.183432185170127049e-01,5.474152746428041505e-01,7.962439667640801577e-01,1.136524972151077506e+00,1.613315598109321458e+00,2.365442212830393576e+00,3.015619080111882955e+00
8.317637711026708291e-02,5.424830767074574345e-01,5.729090528652271974e-01,8.333259980453873172e-01,1.189454298005513611e+00,1.688449628600046548e+00,2.475603684226891144e+00,3.156060065212443533e+00
8.511380382023767122e-02,5.677329096370501427e-01,5.995750604103777803e-01,8.721130986413536679e-01,1.244817368032679283e+00,1.767038397709814745e+00,2.590830492131134921e+00,3.302958669639625366e+00
8.709635899560805306e-02,5.941423814749029475e-01,6.274657469351858641e-01,9.126815593969564988e-01,1.302723076595270202e+00,1.849236482679464277e+00,2.711349277713820172e+00,3.456603830246988363e+00
8.912509381337455072e-02,6.217632453071822995e-01,6.566357681735053298e-01,9.551108800201066895e-01,1.363284898254963906e+00,1.935204962409428298e+00,2.837396214887530022e+00,3.617296636845043878e+00
9.120108393559096804e-02,6.506494178509382165e-01,6.871420648403619991e-01,9.994838838528807834e-01,1.426621051592389167e+00,2.025111650004166375e+00,2.969217351264529459e+00,3.785350766876293349e+00
9.332543007969909543e-02,6.808570554797114260e-01,7.190439429215466083e-01,1.045886834657896891e+00,1.492854665903461608e+00,2.119131329399584818e+00,3.107068955101142560e+00,3.961092927722378310e+00
9.549925860214358853e-02,7.124446314213337406e-01,7.524031552011448687e-01,1.094409555205425599e+00,1.562113950466047951e+00,2.217445995639010903e+00,3.251217867591797983e+00,4.144863305831296252e+00
9.772372209558106981e-02,7.454730139640431963e-01,7.872839838539319457e-01,1.145145547409501807e+00,1.634532366017653837e+00,2.320245098287680996e+00,3.401941859764897380e+00,4.337016021711338709e+00
1.000000000000000056e-01,7.800055454801275712e-01,8.237533239011411990e-01,1.198192113719968033e+00,1.710248798025817640e+00,2.427725787391930901e+00,3.559529993109900481e+00,4.537919589681800758e+00
1.023292992280754182e-01,8.161081220465595809e-01,8.618807672967068179e-01,1.253650479431694054e+00,1.789407731267697699e+00,2.540093161296709923e+00,3.724282982929264740e+00,4.747957381097517526e+00
1.047128548050899610e-01,8.538492734092657521e-01,9.017386873764068334e-01,1.311625915521783536e+00,1.872159425163336000e+00,2.657560515532878753e+00,3.896513563259102142e+00,4.967528089573272965e+00
1.071519305237606523e-01,8.933002430015023476e-01,9.434023233641423145e-01,1.372227861570027407e+00,1.958660089227810097e+00,2.780349591873151116e+00,4.076546852037329138e+00,5.197046196523753991e+00
1.096478196143185063e-01,9.345350676870134432e-01,9.869498645875567355e-01,1.435570048256733955e+00,2.049072057920211964e+00,2.908690826531730167e+00,4.264720715016532715e+00,5.436942435103135907e+00
1.122018454301963591e-01,9.776306568549469889e-01,1.032462534009047417e+00,1.501770618864927131e+00,2.143563964071573125e+00,3.042823596346617254e+00,4.461386126719311562e+00,5.687664250374236730e+00
1.148153621496882937e-01,1.022666870445555709e+00,1.080024670627588224e+00,1.570952249140256107e+00,2.242310909968748600e+00,3.182996461634381546e+00,4.666907526515061022e+00,5.949676253258154190e+00
1.174897554939529770e-01,1.069726595433218019e+00,1.129723810251331395e+00,1.643242264781328288e+00,2.345494635056132537e+00,3.329467404243768414e+00,4.881663167657630531e+00,6.223460665509939815e+00
1.202264434617413141e-01,1.118895820235884964e+00,1.181650764080335758e+00,1.718772755744956360e+00,2.453303679091229483e+00,3.482504059155823395e+00,5.106045456861223464e+00,6.509517752631806431e+00
1.230268770812381757e-01,1.170263706457385533e+00,1.235899694472538224e+00,1.797680686454533383e+00,2.565933539452612600e+00,3.642383937783084669e+00,5.340461281705874974e+00,6.808366241270661590e+00
1.258925411794167559e-01,1.223922657300652084e+00,1.292568187193922302e+00,1.880108000894728626e+00,2.683586821148955970e+00,3.809394640907659557e+00,5.585332322851883191e+00,7.120543717249100624e+00
1.288249551693134154e-01,1.279968381915527864e+00,1.351757319375229027e+00,1.966201721461414254e+00,2.806473377914656009e+00,3.983834058966398750e+00,5.841095347703019414e+00,7.446606999946055794e+00
1.318256738556407293e-01,1.338499954863926034e+00,1.413571722312156442e+00,2.056114040311462610e+00,2.934810442600229941e+00,4.166010557139625980e+00,6.108202481789234639e+00,7.787132488272827224e+00
1.348962882591653312e-01,1.399619869797340099e+00,1.478119638153270410e+00,2.150002401822233455e+00,3.068822744873199948e+00,4.356243142426698967e+00,6.387121453739032617e+00,8.142716472979415698e+00
1.380384264602884659e-01,1.463434086346593777e+00,1.545512969419427618e+00,2.248029574624470950e+00,3.208742614036666385e+00,4.554861609595663552e+00,6.678335809277635704e+00,8.513975409472953615e+00
1.412537544622753938e-01,1.530052069120849234e+00,1.615867320189863232e+00,2.350363711514305898e+00,3.354810064547194770e+00,4.762206662574065774e+00,6.982345089217682599e+00,8.901546144731421251e+00
1.445439770745927111e-01,1.599586817601820865e+00,1.689302027672785922e+00,2.457178395379445046e+00,3.507272861570137401e+00,4.978630007502329313e+00,7.299664965902319835e+00,9.306086091249719416e+00
1.479108388168207111e-01,1.672154885599431928e+00,1.765940182751910115e+00,2.568652669090724316e+00,3.666386563648001307e+00,5.204494413298456301e+00,7.630827332014211706e+00,9.728273340258706270e+00
1.513561248436207929e-01,1.747876388806373749e+00,1.845908637964351007e+00,2.684971047112413522e+00,3.832414539275143195e+00,5.440173735182069592e+00,7.976380335076425965e+00,1.016880670570867196e+01
1.548816618912481069e-01,1.826874998850802623e+00,1.929338001219322196e+00,2.806323506372297327e+00,4.005627953869014490e+00,5.686052896175544547e+00,8.336888350340354137e+00,1.062840568970450406e+01
1.584893192461113431e-01,1.909277922098342462e+00,2.016362613410705329e+00,2.932905453705127563e+00,4.186305723303461512e+00,5.942527821139155897e+00,8.712931884080026279e+00,1.110781035921841919e+01
1.621810097358929725e-01,1.995215861296311566e+00,2.107120507909445717e+00,3.064917666939945384e+00,4.374734429822709991e+00,6.210005317404638348e+00,9.105107398590256196e+00,1.160778112298551967e+01
1.659586907437560488e-01,2.084822957984427738e+00,2.201753349743586163e+00,3.202566206442687413e+00,4.571208195784773665e+00,6.488902895546576843e+00,9.514027049416144521e+00,1.212909839650616384e+01
1.698243652461744191e-01,2.178236713416907389e+00,2.300406352084352068e+00,3.346062293649977093e+00,4.776028510289815898e+00,6.779648523272887140e+00,9.940318324523190086e+00,1.267256214203578502e+01
1.737800828749375415e-01,2.275597885550762811e+00,2.403228167455939701e+00,3.495622152838017360e+00,4.989504003332212889e+00,7.082680304823924189e+00,1.038462357424976190e+01,1.323899126933683590e+01
1.778279410038922925e-01,2.377050359454250028e+00,2.510370750874521217e+00,3.651466812061894274e+00,5.211950161674598903e+00,7.398446077644628360e+00,1.084759941996694543e+01,1.382922288179898551e+01
1.819700858609983596e-01,2.482740988277883698e+00,2.621989191898575378e+00,3.813821858875721116e+00,5.443688980178423620e+00,7.727402917435730600e+00,1.132991602840564482e+01,1.444411135130306967e+01
1.862087136662867459e-01,2.592819401708593485e+00,2.738241512338396966e+00,3.982917146103247763e+00,5.685048541839105241e+00,8.070016541999574855e+00,1.183225623759838641e+01,1.508452720391374768e+01
1.905460717963247397e-01,2.707437778595911393e+00,2.859288426127881255e+00,4.158986442572616404e+00,5.936362519265871995e+00,8.426760603574962261e+00,1.235531451932595282e+01,1.575135579713773737e+01
1.949844599758045471e-01,2.826750580198276186e+00,2.985293057607445455e+00,4.342267023359108968e+00,6.197969589818394631e+00,8.798115858606008644e+00,1.289979576186019550e+01,1.644549576808386604e+01
1.995262314968879735e-01,2.950914240248680098e+00,3.116420614204069572e+00,4.532999193697411222e+00,6.470212756066690218e+00,9.184569203115431790e+00,1.346641385565868987e+01,1.716785723041319400e+01
2.041737944669529681e-01,3.080086807783332326e+00,3.252838009224545246e+00,4.731425740332316998e+00,6.753438562680358359e+00,9.586612561057183513e+00,1.405589006350065517e+01,1.791935969648062965e+01
2.089296130854039757e-01,3.214427538416433361e+00,3.394713430202858540e+00,4.937791303676577037e+00,7.047996200281992252e+00,1.000474161221251279e+01,1.466895115536456196e+01,1.870092969955392803e+01
2.137962089502232488e-01,3.354096429480911468e+00,3.542215847964531150e+00,5.152341663740150679e+00,7.354236486222234248e+00,1.043945434537395833e+01,1.530632728714636670e+01,1.951349808946385522e+01
2.187761623949552869e-01,3.499253694191611253e+00,3.695514461292691788e+00,5.375322932390578679e+00,7.672510711656688187e+00,1.089124942174229105e+01,1.596874960111575525e+01,2.035799697350768866e+01
2.238721138568340041e-01,3.650059169727457586e+00,3.854778071805988748e+00,5.606980644104831768e+00,8.003169343734661823e+00,1.136062433265214544e+01,1.665694752482116314e+01,2.123535627291551364e+01
2.290867652767773488e-01,3.806671653876452233e+00,4.020174383391674766e+00,5.847558736984876937e+00,8.346560571155926311e+00,1.184807333495573900e+01,1.737164574400156170e+01,2.214649986371890122e+01
2.344228815319922832e-01,3.969248164646937305e+00,4.191869220283171771e+00,6.097298415439785124e+00,8.703028680824262509e+00,1.235408514664564450e+01,1.811356082396562073e+01,2.309234126946284960e+01
2.398832919019489862e-01,4.137943117025983497e+00,4.370025657636428917e+00,6.356436885595377007e+00,9.072912252838744251e+00,1.287914038460500876e+01,1.888339745288334015e+01,2.407377887190695631e+01
2.454708915685029913e-01,4.312907410867961921e+00,4.554803058250347370e+00,6.625205954188466251e+00,9.456542160629794580e+00,1.342370872575772367e+01,1.968184427953246640e+01,2.509169060471099399e+01
2.511886431509579576e-01,4.494287423731053721e+00,4.746356008902033352e+00,6.903830481448823164e+00,9.854239362684689141e+00,1.398824577237669864e+01,2.050956931728774180e+01,2.614692809413856978e+01
2.570395782768863380e-01,4.682223902356056122e+00,4.944833149637133829e+00,7.192526678282363584e+00,1.026631247203647135e+01,1.457318960192412405e+01,2.136721488557763493e+01,2.724031021009406572e+01
2.630267991895381408e-01,4.876850746410699600e+00,5.150375889280472741e+00,7.491500237959847652e+00,1.069305508953434369e+01,1.517895698157640183e+01,2.225539205970908796e+01,2.837261599039513627e+01
2.691534803926915465e-01,5.078293678116453158e+00,5.363117000425361880e+00,7.800944292505572975e+00,1.113474288689961611e+01,1.580593922756655445e+01,2.317467459993151735e+01,2.954457690114551127e+01
2.754228703338166273e-01,5.286668791446956561e+00,5.583179087236223026e+00,8.121037184091498773e+00,1.159163042572974334e+01,1.645449768970192395e+01,2.412559233094134470e+01,3.075686839649360849e+01
2.818382931264453717e-01,5.502080974754135489e+00,5.810672919575246453e+00,8.451940041998529551e+00,1.206394769897861607e+01,1.712495884193400997e+01,2.510862394378936457e+01,3.201010074203303191e+01
2.884031503126605611e-01,5.724622200957507623e+00,6.045695627258830918e+00,8.793794156135849249e+00,1.255189638205401614e+01,1.781760896072727363e+01,2.612418919342888302e+01,3.330480906772672256e+01
2.951209226666385299e-01,5.954369679844511154e+00,6.288328748684842040e+00,9.146718138742587101e+00,1.305564578157710542e+01,1.853268837425680005e+01,2.717264046702380753e+01,3.464144261863540208e+01
3.019951720402015982e-01,6.191383867597691548e+00,6.538636128671414305e+00,9.510804866768429733e+00,1.357532847109400365e+01,1.927038526723260858e+01,2.825425370072781917e+01,3.602035317503536760e+01
3.090295432513590623e-01,6.435706329413481086e+00,6.796661661138738708e+00,9.886118198580216898e+00,1.411103560467147666e+01,2.003082902847895852e+01,2.936921862606336120e+01,3.744178261786715467e+01
3.162277660168379412e-01,6.687357452035201710e+00,7.062426873276596240e+00,1.027268946011282580e+01,1.466281190140884583e+01,2.081408313137858102e+01,3.051762833140007558e+01,3.890584962102987276e+01
3.235936569296282705e-01,6.946334004220694247e+00,7.335928349105120816e+00,1.067051369742243061e+01,1.523065029652418545e+01,2.162013754101915808e+01,3.169946812949805093e+01,4.041253545900324440e+01
3.311311214825911065e-01,7.212606544636218864e+00,7.617134991889686013e+00,1.107954569486017071e+01,1.581448625789865048e+01,2.244890064645864314e+01,3.291460372879519980e+01,4.196166892683956462e+01
3.388441561392025458e-01,7.486116678449761253e+00,7.905985126751811976e+00,1.149969576082069089e+01,1.641419177086847725e+01,2.330019072207050712e+01,3.416276871424716433e+01,4.355291037993089276e+01
3.467368504525316641e-01,7.766774166027873960e+00,8.202383447068067213e+00,1.193082528629323136e+01,1.702956899872639696e+01,2.417372692856212524e+01,3.544355135325250217e+01,4.518573491335462933e+01
3.548133892335754713e-01,8.054453889662704924e+00,8.506197810912450308e+00,1.237274208531784048e+01,1.766034363192481393e+01,2.506911987211064030e+01,3.675638075370709856e+01,4.685941471527551982e+01
3.630780547701014105e-01,8.348992687214288111e+00,8.817255896921382785e+00,1.282519553099338516e+01,1.830615794545922981e+01,2.598586174926809633e+01,3.810051241473156836e+01,4.857300064609309942e+01
3.715352290971725702e-01,8.650186064993526713e+00,9.135341732593225572e+00,1.328787150596885525e+01,1.896656359145361037e+01,2.692331611599520258e+01,3.947501322631484300e+01,5.032530311503838760e+01
3.801893963205612570e-01,8.957784806181152248e+00,9.460192112225708883e+00,1.376038719244719921e+01,1.964101416267285671e+01,2.788070733153838532e+01,4.087874599223229666e+01,5.211487234901845511e+01
3.890451449942806672e-01,9.271491495624703205e+00,9.791492926495756421e+00,1.424228573371521556e+01,2.032885757265674087e+01,2.885710974201620971e+01,4.231035357134572195e+01,5.393997817495922220e+01
3.981071705534973137e-01,9.590956987026443059e+00,1.012887543114579181e+01,1.473303080715580649e+01,2.102932830950644671e+01,2.985143668467425471e+01,4.376824275598724512e+01,5.579858946697861199e+01
4.073802778041128447e-01,9.915776844374400767e+00,1.047191248840629996e+01,1.523200115766843332e+01,2.174153963315764670e+01,3.086242941194163336e+01,4.525056803277660578e+01,5.768835344369324503e+01
4.168693834703355305e-01,1.024548779601696680e+01,1.082011482169850325e+01,1.573848515048231889e+01,2.246447580033106917e+01,3.188864605480254966e+01,4.675521540110182173e+01,5.960657503905646593e+01
4.265795188015925610e-01,1.057956424707258059e+01,1.117292733185944620e+01,1.625167541354650780e+01,2.319698441733737937e+01,3.292845076768858803e+01,4.827978645776467204e+01,6.155019661254289787e+01
4.365158322401658797e-01,1.091741490392464620e+01,1.152972553164064884e+01,1.677066365205984866e+01,2.393776903858163507e+01,3.398000322217880864e+01,4.982158299306582450e+01,6.351577831137641539e+01
4.466835921509630380e-01,1.125837957338986683e+01,1.188981216456311429e+01,1.729443573127970168e+01,2.468538214799037434e+01,3.504124864430129094e+01,5.137759238393483230e+01,6.549947944891441409e+01
4.570881896148749624e-01,1.160172620876090477e+01,1.225241408436121660e+01,1.782186713851446669e+01,2.543821868166023492e+01,3.610990862014816116e+01,5.294447411357481315e+01,6.749704131922453598e+01
4.677351412871981196e-01,1.194664828528513212e+01,1.261667948218735269e+01,1.835171895112007689e+01,2.619451027274362076e+01,3.718347292676260452e+01,5.451854779437144316e+01,6.950377192816566208e+01
4.786300923226382564e-01,1.229226259869702709e+01,1.298167556042239923e+01,1.888263445430354537e+01,2.695232042382680504e+01,3.825919267966536097e+01,5.609578312126495803e+01,7.151453318560227501e+01
4.897788193684461389e-01,1.263760759208481410e+01,1.334638676425117154e+01,1.941313657045227359e+01,2.770954083762779518e+01,3.933407512468826184e+01,5.767179223600586369e+01,7.352373117123312340e+01
5.011872336272722439e-01,1.298164232851494404e+01,1.370971369498271208e+01,1.994162628036078289e+01,2.846388916346474218e+01,4.040488043957452646e+01,5.924182503812480860e+01,7.552531015715683793e+01
5.128613839913648276e-01,1.332324623928275287e+01,1.407047284223465233e+01,2.046638223584324834e+01,2.921290844423188560e+01,4.146812094953884298e+01,6.080076803523622431e+01,7.751275114269679989e+01
5.248074602497725394e-01,1.366121979016947563e+01,1.442739728531040910e+01,2.098556178243977399e+01,2.995396857605222607e+01,4.252006319992045746e+01,6.234314738238711584e+01,7.947907572979399049e+01
5.370317963702526676e-01,1.399428622035968672e+01,1.477913852705657050e+01,2.149720362977900834e+01,3.068427011968780960e+01,4.355673336726347600e+01,6.386313681617168214e+01,8.141685623868251298e+01
5.495408738576245122e-01,1.432109452032680075e+01,1.512426963579085282e+01,2.199923242506120857e+01,3.140085082833958552e+01,4.457392652642825936e+01,6.535457124250774541e+01,8.331823303135550418e+01
5.623413251903490728e-01,1.464022382555353019e+01,1.546128988203846255e+01,2.248946550134678546e+01,3.210059527962090442e+01,4.556722032420177726e+01,6.681096678515380916e+01,8.517494007175832849e+01
5.754399373371569260e-01,1.495018941184364714e+01,1.578863106619898282e+01,2.296562208599166155e+01,3.278024801898003204e+01,4.653199363754170292e+01,6.822554814260809053e+01,8.697833980335940396e+01
5.888436553555890240e-01,1.524945048451291285e+01,1.610466574016016494e+01,2.342533526460496063e+01,3.343643063616864453e+01,4.746345081491741524e+01,6.959128413083251985e+01,8.871946846274411769e+01
6.025595860743577781e-01,1.553641995710799328e+01,1.640771752942167439e+01,2.386616700106923261e+01,3.406566320372380119e+01,4.835665210967137995e+01,7.090093230457861750e+01,9.038909296742848198e+01
6.165950018614821948e-01,1.580947641454850938e+01,1.669607376149392053e+01,2.428562651300743980e+01,3.466439050477966788e+01,4.920655091197867392e+01,7.214709354664843488e+01,9.197778051169972002e+01
6.309573444801933606e-01,1.606697844963537136e+01,1.696800060005097777e+01,2.468119229294088512e+01,3.522901346447827109e+01,5.000803836745819808e+01,7.332227748725939875e+01,9.347598196966255557e+01
6.456542290346556356e-01,1.630728154949419562e+01,1.722176087124933375e+01,2.505033804637661277e+01,3.575592617211900404e+01,5.075599593197576809e+01,7.441897955920929064e+01,9.487413013267524775e+01
6.606934480075961069e-01,1.652875768836287307e+01,1.745563474733799936e+01,2.539056278709902870e+01,3.624155883698976055e+01,5.144535634943569846e+01,7.542977040253816767e+01,9.616275369107265192e+01
6.760829753919819218e-01,1.672981775369613899e+01,1.766794342160566700e+01,2.569942528472783749e+01,3.668242695628605787e+01,5.207117344774307099e+01,7.634739819805426464e+01,9.733260769882059549e+01
6.918309709189366385e-01,1.690893689224843044e+01,1.785707586614952902e+01,2.597458299768602785e+01,3.707518688514488048e+01,5.262870102265581806e+01,7.716490432513172948e+01,9.837482102522048422e+01
7.079457843841380216e-01,1.706468280993156128e+01,1.802151870813786871e+01,2.621383554352204470e+01,3.741669788291754628e+01,5.311348091471421640e+01,7.787575249794841170e+01,9.928106099023023035e+01
7.244359600749902262e-01,1.719574699211889879e+01,1.815988918937267371e+01,2.641517265542555748e+01,3.770409056263916625e+01,5.352144017552227240e+01,7.847397122801822889e+01,1.000437149894534770e+02
7.413102413009177161e-01,1.730097872800814329e+01,1.827097108627206978e+01,2.657682644619573153e+01,3.793484148854880544e+01,5.384899696114787560e+01,7.895430908184624741e+01,1.006560884316313036e+02
7.585775750291835484e-01,1.737942172210494363e+01,1.835375336124530321e+01,2.669732764647367418e+01,3.810685344606434199e+01,5.409317447746712304e+01,7.931240174369726503e+01,1.011126177265025490e+02
7.762471166286916135e-01,1.743035295652346406e+01,1.840747119042515578e+01,2.677556530070149776e+01,3.821854064691223840e+01,5.425172193077505511e+01,7.954494934876953494e+01,1.014090963664643681e+02
7.943282347242813790e-01,1.745332332865954328e+01,1.843164886584589723e+01,2.681084919054538318e+01,3.826891782705367007e+01,5.432324100393884692e+01,7.964990191713494028e+01,1.015429113359902686e+02
8.128305161640990706e-01,1.744819942945598257e+01,1.842614390196505170e+01,2.680297401077431374e+01,3.825769184571235826e+01,5.430731588246923991e+01,7.962664999172092450e+01,1.015132861558006709e+02
8.317637711026708569e-01,1.741520564826705453e+01,1.839119148726454966e+01,2.675228404730805565e+01,3.818535400089488263e+01,5.420464429712677656e+01,7.947621676583064243e+01,1.013215258261867007e+02
8.511380382023763236e-01,1.735496559253584437e+01,1.832744821290072679e+01,2.665973680332805174e+01,3.805327084314197350e+01,5.401716643409170615e+01,7.920144708313375759e+01,1.009712577831986948e+02
8.709635899560805861e-01,1.726854159666432409e+01,1.823603378468827430e+01,2.652696369088542028e+01,3.786377080043009613e+01,5.374818789821909348e+01,7.880718771730995797e+01,1.004686617374109403e+02
8.912509381337454517e-01,1.715747086866663906e+01,1.811856918641559488e+01,2.635632555861511861e+01,3.762022343211095432e+01,5.340249221218753206e+01,7.830045230823080260e+01,9.982267995142382233e+01
9.120108393559096527e-01,1.702379659139754864e+01,1.797720951787870192e+01,2.615096047010848324e+01,3.732710762157186934e+01,5.298643761293745058e+01,7.769056327385959548e+01,9.904519816376475205e+01
9.332543007969910098e-01,1.687009206547771356e+01,1.781466948868056122e+01,2.591482079470694799e+01,3.699006451376135374e+01,5.250803219201201699e+01,7.698926196907025599e+01,9.815118603073827330e+01
9.549925860214358853e-01,1.669947576414103807e+01,1.763423932001348504e+01,2.565269633930909166e+01,3.661593052819322480e+01,5.197698075139059881e+01,7.621077737291309973e+01,9.715878469598868605e+01
9.772372209558106704e-01,1.651561497954319790e+01,1.743978860550912913e+01,2.537021995687103271e+01,3.621274535997793720e+01,5.140469615296366612e+01,7.537184271580528616e+01,9.608932798824940846e+01
1.000000000000000000e+00,1.632271559203733702e+01,1.723575552616226858e+01,2.507385183988158772e+01,3.578972955688130497e+01,5.080426747911185004e+01,7.449164878273190027e+01,9.496728288661674355e+01
1.023292992280753655e+00,1.612549540809112614e+01,1.702711872394395698e+01,2.477083857523626520e+01,3.535722607223709701e+01,5.019037705476161904e+01,7.359172223700848292e+01,9.382009439343377721e+01
1.047128548050899610e+00,1.592913851147888593e+01,1.681934913786050245e+01,2.446914303531620760e+01,3.492660019126921611e+01,4.957915837810404724e+01,7.269571730457037972e+01,9.267791994892387208e+01
1.071519305237605968e+00,1.573922818147155489e+01,1.661833922162558608e+01,2.417734134762057252e+01,3.451009246756335358e+01,4.898798734673940913e+01,7.182910965673389114e+01,9.157323915648345292e+01
1.096478196143185091e+00,1.556165617845473648e+01,1.643030722279938516e+01,2.390448356422598764e+01,3.412061984733412601e+01,4.843519993390233225e+01,7.101878245535785084e+01,9.054032602295312415e+01
1.122018454301962898e+00,1.540250661039394586e+01,1.626167463945026981e+01,2.365991528668386934e+01,3.377152106460491154e+01,4.793973075483664559e+01,7.029249640911456254e+01,8.961457332098828488e+01
1.148153621496882826e+00,1.526791320123436435e+01,1.611891561206255119e+01,2.345305843533312995e+01,3.347624372271088333e+01,4.752066885470443935e+01,6.967823846273076072e+01,8.883166221604997759e+01
1.174897554939529076e+00,1.516388961082067510e+01,1.600837788312139409e+01,2.329315062457283148e+01,3.324797229398532039e+01,4.719672962801537608e+01,6.920344752190619886e+01,8.822657512067274865e+01
1.202264434617413169e+00,1.509613352657290797e+01,1.593607608701965717e+01,2.318894425015714944e+01,3.309919861683986397e+01,4.698564511180767767e+01,6.889412050244432351e+01,8.783245596757765838e+01
1.230268770812381174e+00,1.506980657322594652e+01,1.590745953260789314e+01,2.314836843142535372e+01,3.304123937678816958e+01,4.690347902198593033e+01,6.877380804346124421e+01,8.767932980807127308e+01
1.258925411794167504e+00,1.508929366978993158e+01,1.592715831122328574e+01,2.317815938264838849e+01,3.308370852826161013e+01,4.696387782854414183e+01,6.886251644755162715e+01,8.779270285089330628e+01
1.288249551693133599e+00,1.515794728754241660e+01,1.599871348851378983e+01,2.328346759035899893e+01,3.323395661448906679e+01,4.717727484425300588e+01,6.917554073711845319e+01,8.819207467211606399e+01
1.318256738556407459e+00,1.527782409318308510e+01,1.612429928060622331e+01,2.346745329212948761e+01,3.349649339402617443e+01,4.755007062029139320e+01,6.972226298078606987e+01,8.888940613860334850e+01
1.348962882591653312e+00,1.544942363500183724e+01,1.630444740835496376e+01,2.373088509112615441e+01,3.387241494820015930e+01,4.808381970744293454e+01,7.050495996273832588e+01,8.988759923363890891e+01
1.380384264602885214e+00,1.567144095393007319e+01,1.653778616921565003e+01,2.407175995690023029e+01,3.435886131966010026e+01,4.877446076309083622e+01,7.151767441608086529e+01,9.117905791197516407e+01
1.412537544622753938e+00,1.594054714785322702e+01,1.682080902975686598e+01,2.448496615995362902e+01,3.494853543816748953e+01,4.961163366452696266e+01,7.274521383565294741e+01,9.274441159914046295e+01
1.445439770745927888e+00,1.625121382172003237e+01,1.714768954893460773e+01,2.496201361244897043e+01,3.562931826431979232e+01,5.057813321500337622e+01,7.416234957387551674e+01,9.455149402735642639e+01
1.479108388168207222e+00,1.659559881605716214e+01,1.751016098008953392e+01,2.549085833015284663e+01,3.638401828278126970e+01,5.164955357262883950e+01,7.573329558463871081e+01,9.655467859419317733e+01
1.513561248436208651e+00,1.696351138748554277e+01,1.789747972020736100e+01,2.605584893034563621e+01,3.719029518857092143e+01,5.279417996225016907e+01,7.741154974252216903e+01,9.869467597291722427e+01
1.548816618912481236e+00,1.734247485670176303e+01,1.829649160398192009e+01,2.663782283758585834e+01,3.802079726292394923e+01,5.397318373755604171e+01,7.914017994121735455e+01,1.008988987825269845e+02
1.584893192461114042e+00,1.771790337101278112e+01,1.869181859169956539e+01,2.721437776743802317e+01,3.884354893479034843e+01,5.514117260099544637e+01,8.085263092871738877e+01,1.030824901633729951e+02
1.621810097358929781e+00,1.807340658826948498e+01,1.906618039811730725e+01,2.776033969570456961e+01,3.962261879658429109e+01,5.624713894848766671e+01,8.247411487386659701e+01,1.051500965789416426e+02
1.659586907437561321e+00,1.839123155259694897e+01,1.940086081800050266e+01,2.824844155276397473e+01,4.031908839653028309e+01,5.723583518614542243e+01,8.392362795561059841e+01,1.069984387706938236e+02
1.698243652461744357e+00,1.865284464753562688e+01,1.967632176281770384e+01,2.865021707563788311e+01,4.089232813136423772e+01,5.804958499392042626e+01,8.511660612868942621e+01,1.085196976457450688e+02
1.737800828749376247e+00,1.883964824021683171e+01,1.987295929190559107e+01,2.893710154468757167e+01,4.130156842706087161e+01,5.863051376530297176e+01,8.596819547037156894e+01,1.096056837505355475e+02
1.778279410038922759e+00,1.893381659031651765e+01,1.997198532690016393e+01,2.908171571065280503e+01,4.150773238332389781e+01,5.892315020441260742e+01,8.639706669683295104e+01,1.101527005716993699e+02
1.819700858609982541e+00,1.891922411228094347e+01,1.995640662155436473e+01,2.905929157648441574e+01,4.147547087694749024e+01,5.887731531587946421e+01,8.632965102691292714e+01,1.100669450845225015e+02
1.862087136662867515e+00,1.878242671393710950e+01,1.981205951751999805e+01,2.884917970529794218e+01,4.117531400914701578e+01,5.845117653814794778e+01,8.570461814482180785e+01,1.092702170282562832e+02
1.905460717963246342e+00,1.851364452373299585e+01,1.952864593172501984e+01,2.843635866280065727e+01,4.058582557251612855e+01,5.761430614501060887e+01,8.447736038086614485e+01,1.077056361820667689e+02
1.949844599758045582e+00,1.810768297143876282e+01,1.910070406328270565e+01,2.781284977304416017e+01,3.969562233571414112e+01,5.635054772476389218e+01,8.262419545099501761e+01,1.053430008973583654e+02
1.995262314968878847e+00,1.756472025964007244e+01,1.852843790885658493e+01,2.697892665383664834e+01,3.850510037228300320e+01,5.466046676316312158e+01,8.014595936197596870e+01,1.021833692034697094e+02
2.041737944669529625e+00,1.689088429152146986e+01,1.781832445510812235e+01,2.594400136150497360e+01,3.702769976115642692e+01,5.256314588511710184e+01,7.707063840737185956e+01,9.826241487931972074e+01
2.089296130854038758e+00,1.609854270167111423e+01,1.698341805959603334e+01,2.472706986749713920e+01,3.529054026258590682e+01,5.009708712239473272e+01,7.345469183949322201e+01,9.365211426717885956e+01
2.137962089502232654e+00,1.520623725888812494e+01,1.604327960521495200e+01,2.335661129700712024e+01,3.333427728649447630e+01,4.732000730140894262e+01,6.938275159382828861e+01,8.846036395334432711e+01
2.187761623949551648e+00,1.423820972975791932e+01,1.502347473521229659e+01,2.186985965874777449e+01,3.121206215611249490e+01,4.430736188570750045e+01,6.496545764223134256e+01,8.282822148287949915e+01
2.238721138568339875e+00,1.322349087317399352e+01,1.395461143724526920e+01,2.031140455159720659e+01,2.898754456470209462e+01,4.114950911758475627e+01,6.033529973297996207e+01,7.692460429389942078e+01
2.290867652767772267e+00,1.219455727434268688e+01,1.287092211966730915e+01,1.873112808007304153e+01,2.673192755902406503e+01,3.794752913371462455e+01,5.564048704870394602e+01,7.093847427880641021e+01
2.344228815319922887e+00,1.118560079369641613e+01,1.180843759909311608e+01,1.718154675240438678e+01,2.452017322804035260e+01,3.480783743494927052e+01,5.103705015821722668e+01,6.506876849527583317e+01
2.398832919019489918e+00,1.023049976536644046e+01,1.080284720352986305e+01,1.571469526962811436e+01,2.242655453009053446e+01,3.183587015424323141e+01,4.667958206875016458e+01,5.951259463983417675e+01
2.454708915685031023e+00,9.360625633213144781e+00,9.887186162240030995e+00,1.437875754689414975e+01,2.051984637129427824e+01,2.912925723383663978e+01,4.271122849908550023e+01,5.445246911838875548e+01
2.511886431509579687e+00,8.602658136755342966e+00,9.089532983929760945e+00,1.321471086290429042e+01,1.885853548166399563e+01,2.677102232586799957e+01,3.925371740026200484e+01,5.004360493109535923e+01
2.570395782768864823e+00,7.976610288372669721e+00,8.430929114157152071e+00,1.225329223896453357e+01,1.748649030433759677e+01,2.482343577775954557e+01,3.639834610990905617e+01,4.640242025744487364e+01
2.630267991895381297e+00,7.494274864133158687e+00,7.923744113547603440e+00,1.151261224803881333e+01,1.642955508983479973e+01,2.332317968305707723e+01,3.419889234937151912e+01,4.359749962006062418e+01
2.691534803926916908e+00,7.158291346717915893e+00,7.570695993886017661e+00,1.099672181941672555e+01,1.569350435728271975e+01,2.227844418837807439e+01,3.266735692838457794e+01,4.164416514198623531e+01
2.754228703338166273e+00,6.961992451576973551e+00,7.364694237670330601e+00,1.069537646326997837e+01,1.526370660814727387e+01,2.166845034941932369e+01,3.177326435842851993e+01,4.050358382194307438e+01
2.818382931264455049e+00,6.890121824471237666e+00,7.289601674043209911e+00,1.058513859774021881e+01,1.510669809411092857e+01,2.144568460655449016e+01,3.144693934275793268e+01,4.008694378814908532e+01
2.884031503126605500e+00,6.920422604351231577e+00,7.321914379591558664e+00,1.063181751765205618e+01,1.517366596958847680e+01,2.154084393611221770e+01,3.158675775184094192e+01,4.026469784034293298e+01
2.951209226666386964e+00,7.025988433333083094e+00,7.433244714627871730e+00,1.079408049065748543e+01,1.540560313226870548e+01,2.187015423938558811e+01,3.206987732088364140e+01,4.088024356690355887e+01
3.019951720402016093e+00,7.178157020458991511e+00,7.593375069401671063e+00,1.102789724806970817e+01,1.573965265515697354e+01,2.234437756617762361e+01,3.276544458169830421e+01,4.176676071737821871e+01
3.090295432513591845e+00,7.349628153209644132e+00,7.773546424308919178e+00,1.129132928873055164e+01,1.611594438924289818e+01,2.287851807581765939e+01,3.354882632938961962e+01,4.276535504496003171e+01
3.162277660168379523e+00,7.517421484597385906e+00,7.949575811485880550e+00,1.154907317127035071e+01,1.648408037158348804e+01,2.340102943400495406e+01,3.431511011800712652e+01,4.374227047011834202e+01
3.235936569296280929e+00,7.665271635405575879e+00,8.104378254519318148e+00,1.177613964468341123e+01,1.680838666671520087e+01,2.386127094826854034e+01,3.499003705571383449e+01,4.460282783196058887e+01
3.311311214825911176e+00,7.785101327597130805e+00,8.229514581176630372e+00,1.196011677645441829e+01,1.707114391746383575e+01,2.423409409115591728e+01,3.553672714627719387e+01,4.529999960222632893e+01
3.388441561392023793e+00,7.877320890358732619e+00,8.325500283241234811e+00,1.210163053237489983e+01,1.727324482334349653e+01,2.452077599830032995e+01,3.595704850786016493e+01,4.583615602511213893e+01
3.467368504525316641e+00,7.949866375963816623e+00,8.400783663068231988e+00,1.221286798062151036e+01,1.743208607130296173e+01,2.474602661114375834e+01,3.628722968176142416e+01,4.625747164906943709e+01
3.548133892335753270e+00,8.016087667149580653e+00,8.469511641656556122e+00,1.231433414803974813e+01,1.757693883041195448e+01,2.495141594443104083e+01,3.658822300892442314e+01,4.664163984962443266e+01
3.630780547701013994e+00,8.091799959572657741e+00,8.548414613204215584e+00,1.243032380024465766e+01,1.774248477926281353e+01,2.518619669202483635e+01,3.693224890117843273e+01,4.708071826563627837e+01
3.715352290971723814e+00,8.191977688989755535e+00,8.653316292740797167e+00,1.258384388571771595e+01,1.796156788530975135e+01,2.549701312624370075e+01,3.738770701583082712e+01,4.766189218043562192e+01
3.801893963205612792e+00,8.327660846495408720e+00,8.795870036431784555e+00,1.279186195434431284e+01,1.825841140484259384e+01,2.591827018010181405e+01,3.800505518274306382e+01,4.844947179144350713e+01
3.890451449942804896e+00,8.503631045378455156e+00,8.981109462666005072e+00,1.306173654713927235e+01,1.864352203143321418e+01,2.646489757750449101e+01,3.880619971948638636e+01,4.947136636783572072e+01
3.981071705534973137e+00,8.717288758738137133e+00,9.206267985999126324e+00,1.338949213699071095e+01,1.911122705891594364e+01,2.712885202610826241e+01,3.977936624549399625e+01,5.071254579127080575e+01
4.073802778041126338e+00,8.958938665791306377e+00,9.461084813642766989e+00,1.376025645523861485e+01,1.964029834345367931e+01,2.788000193160724649e+01,4.088039589371771143e+01,5.211669412755187381e+01
4.168693834703354639e+00,9.213407302533981991e+00,9.729516590047337488e+00,1.415074382255868990e+01,2.019749703489279113e+01,2.867115915045377861e+01,4.204012166436590547e+01,5.359561496195762231e+01
4.265795188015925277e+00,9.462635881845084640e+00,9.992477179873347382e+00,1.453323605917289818e+01,2.074325630922167818e+01,2.944614666593881935e+01,4.317619583880850342e+01,5.504431138926656786e+01
4.365158322401661017e+00,9.688677778249399353e+00,1.023100323255466471e+01,1.488018488052159682e+01,2.123825155599599412e+01,3.014912686241955697e+01,4.420676554151950199e+01,5.635842195744446315e+01
4.466835921509630047e+00,9.876441590814156513e+00,1.042915005427579267e+01,1.516842365886201094e+01,2.164941323379877502e+01,3.073313916341082219e+01,4.506298904203828215e+01,5.745017817546178662e+01
4.570881896148751622e+00,1.001558749543427496e+01,1.057599310369586121e+01,1.538207902339316924e+01,2.195408397127926037e+01,3.116600344147662582e+01,4.569768987726393306e+01,5.825943746103919807e+01
4.677351412871980862e+00,1.010119957296899251e+01,1.066633743412953095e+01,1.551360291473890385e+01,2.214149268502123391e+01,3.143241444669001794e+01,4.608842656107182023e+01,5.875759581628619799e+01
4.786300923226384896e+00,1.013317247248876640e+01,1.070007047296820524e+01,1.556283048333069274e+01,2.221141044074436621e+01,3.153203483099071391e+01,4.623469595714175284e+01,5.894402093693054923e+01
4.897788193684461611e+00,1.011458798385452873e+01,1.068044914149995250e+01,1.553448706371629129e+01,2.217059199559609795e+01,3.147444386691632801e+01,4.615052718449788216e+01,5.883660842609480568e+01
5.011872336272724660e+00,1.004962388006487117e+01,1.061189350212215032e+01,1.543497713040422070e+01,2.202819182287108646e+01,3.127262945312059728e+01,4.585494054244183815e+01,5.845961622184712780e+01
5.128613839913648498e+00,9.941654382263990897e+00,1.049798225689022502e+01,1.526946777188207705e+01,2.179159995792583615e+01,3.093707543679499139e+01,4.536328018334545931e+01,5.783261345357844618e+01
5.248074602497728058e+00,9.792127851008373796e+00,1.034026744525728603e+01,1.504016593509913591e+01,2.146398144083612536e+01,3.047226715153898269e+01,4.468209317021527482e+01,5.696395135121983344e+01
5.370317963702526676e+00,9.600558438572429409e+00,1.013826318553455685e+01,1.474630649570076635e+01,2.104425769022162385e+01,2.987666387707663418e+01,4.380909226937612999e+01,5.585071626168961245e+01
5.495408738576248453e+00,9.365618541400923647e+00,9.890594462939263920e+00,1.438583089081480892e+01,2.052950121054963972e+01,2.914609814222079365e+01,4.273814329411643342e+01,5.448508918346600183e+01
5.623413251903491172e+00,9.086980277163208441e+00,9.596935183341326336e+00,1.395821607856932189e+01,1.991897276699183905e+01,2.827950784240487536e+01,4.146767241782461610e+01,5.286506582099537610e+01
5.754399373371566817e+00,8.767337168244237589e+00,9.260136171566202279e+00,1.346758031694900914e+01,1.921855429943194338e+01,2.728523125467032884e+01,4.000989790643910737e+01,5.100622768440328514e+01
5.888436553555889574e+00,8.414004537735017664e+00,8.887909569773814411e+00,1.292514208831130773e+01,1.844425904193806431e+01,2.618599272830696378e+01,3.839814086903956536e+01,4.895106373159124757e+01
6.025595860743575116e+00,8.039637803648547631e+00,8.493584477609232408e+00,1.235032449888063333e+01,1.762380846793850253e+01,2.502114403509164475e+01,3.669011088674100307e+01,4.677315969459540668e+01
6.165950018614822170e+00,7.661849496232072454e+00,8.095703321773914496e+00,1.177016847571977287e+01,1.679579517412269496e+01,2.384547799503041432e+01,3.496616464919920020e+01,4.457497765956269831e+01
6.309573444801929831e+00,7.301760890293052420e+00,7.716497099845909702e+00,1.121710968112850537e+01,1.600650985717375008e+01,2.272472478171276933e+01,3.332269974574398219e+01,4.247943263021947047e+01
6.456542290346556356e+00,6.981735549267049201e+00,7.379500167449153381e+00,1.072549865233156652e+01,1.530497402953243835e+01,2.172849957636550045e+01,3.186181103114043367e+01,4.061670357531948383e+01
6.606934480075957516e+00,6.722689826680595893e+00,7.106720590489570277e+00,1.032747059327716421e+01,1.473704421871174830e+01,2.092193063857986601e+01,3.067901215743985688e+01,3.910857735551405057e+01
6.760829753919819218e+00,6.541445155745161166e+00,6.915855254989685008e+00,1.004887851943507826e+01,1.433960666409428164e+01,2.035741472669786845e+01,2.985114440457710216e+01,3.805303138384191897e+01
6.918309709189362167e+00,6.448551308343508204e+00,6.818001087055897358e+00,9.905948853621604044e+00,1.413580366224401352e+01,2.006783650948167264e+01,2.942643316325482772e+01,3.751155463840780868e+01
7.079457843841380438e+00,6.446865234232021180e+00,6.816161329742160824e+00,9.903096693924059224e+00,1.413191599767120721e+01,2.006213912249977227e+01,2.941799305040715851e+01,3.750086596475301093e+01
7.244359600749898931e+00,6.530990235479024797e+00,6.904656478585221357e+00,1.003206189565498008e+01,1.431613167324182889e+01,2.032357325301213535e+01,2.980126148787164553e+01,3.798964162586921134e+01
7.413102413009177383e+00,6.687582704452262661e+00,7.069447060540705152e+00,1.027237744085108062e+01,1.465921718930636786e+01,2.081064805157890163e+01,3.051539455348734009e+01,3.890029530764325472e+01
7.585775750291835706e+00,6.896545293427029044e+00,7.289388138844384635e+00,1.059319946806533075e+01,1.511713277577423042e+01,2.146084264892123628e+01,3.146871104058790891e+01,4.011592013671891976e+01
7.762471166286919910e+00,7.133111131146717909e+00,7.538420854986619624e+00,1.095650631735068714e+01,1.563560136036227277e+01,2.219709230747037765e+01,3.254820504526392000e+01,4.149241851732885777e+01
7.943282347242813124e+00,7.370642566419930652e+00,7.788515830789080496e+00,1.132139553146817157e+01,1.615624379815787748e+01,2.293649949987046099e+01,3.363232051874057049e+01,4.287479126763848569e+01
8.128305161640994925e+00,7.583709016658003677e+00,8.012910658282606846e+00,1.164881000204065487e+01,1.662332541359043248e+01,2.359991429367251214e+01,3.460499942486614344e+01,4.411505066939533037e+01
8.317637711026709013e+00,7.750932492812498076e+00,8.189103648042504346e+00,1.190590781946352017e+01,1.698999253644630159e+01,2.412079150136204930e+01,3.536866830596198952e+01,4.508877973948314377e+01
8.511380382023768121e+00,7.857254212169076268e+00,8.301239542131856552e+00,1.206954373151405235e+01,1.722323939900130796e+01,2.445224535722736903e+01,3.585458140037790997e+01,4.570832059904616074e+01
8.709635899560804972e+00,7.895409636504183482e+00,8.341663529027375290e+00,1.212853578762859286e+01,1.730713971396998474e+01,2.457164047439997745e+01,3.602955125633207700e+01,4.593135639011552485e+01
8.912509381337459402e+00,7.866348349555273956e+00,8.311365453681862192e+00,1.208431235505513612e+01,1.724376588403785604e+01,2.448189987809316648e+01,3.589786562640054512e+01,4.576335535054911929e+01
9.120108393559096527e+00,7.778397737495317266e+00,8.219101543579451885e+00,1.194963072808179660e+01,1.705135591847079723e+01,2.420890456087411735e+01,3.549747353956409768e+01,4.525270776138546580e+01
9.332543007969913873e+00,7.645380858507056843e+00,8.079414719668667644e+00,1.174569048879199151e+01,1.676018978587799424e+01,2.379563893783571871e+01,3.489140074585158402e+01,4.447977990409840743e+01
9.549925860214358408e+00,7.484250095034338912e+00,7.910144786811225792e+00,1.149850378918494975e+01,1.640740630136071943e+01,2.329483075728993313e+01,3.415695860729203304e+01,4.354315433964883653e+01
9.772372209558112033e+00,7.312648135687347839e+00,7.729861241789394377e+00,1.123515353947896678e+01,1.603166185873413951e+01,2.276136663883792366e+01,3.337462422267263662e+01,4.254545101058617007e+01
1.000000000000000000e+01,7.146572139791956602e+00,7.555403346912944684e+00,1.098020843803998048e+01,1.566801502511640010e+01,2.224502807753779976e+01,3.261739025097217848e+01,4.157974723271607331e+01
1.023292992280753566e+01,6.998507304479457680e+00,7.399914024050019634e+00,1.075285684822400079e+01,1.534383858208193807e+01,2.178468533955374653e+01,3.194225250483447098e+01,4.071872318422803971e+01
1.047128548050899610e+01,6.876453975185758516e+00,7.271815148532601469e+00,1.056541064335345936e+01,1.507668785197710548e+01,2.140526978698589033e+01,3.138577113434781296e+01,4.000900137212645546e+01
1.071519305237606012e+01,6.783720778944193341e+00,7.174589400781475668e+00,1.042298279775101122e+01,1.487384462385936246e+01,2.111712679795001435e+01,3.096312120330128081e+01,3.946993567699013283e+01
1.096478196143185180e+01,6.719135888432268722e+00,7.107002319527054190e+00,1.032380530999278179e+01,1.473277402190380236e+01,2.091666409751018207e+01,3.066904197130552134e+01,3.909482154659072961e+01
1.122018454301962898e+01,6.677796865679756166e+00,7.063892238201757934e+00,1.026037439779857330e+01,1.464276033774937247e+01,2.078867348183297281e+01,3.048123994713907337e+01,3.885523486859532483e+01
1.148153621496882870e+01,6.652316688795887778e+00,7.037482652714096787e+00,1.022135896528629040e+01,1.458763072941068017e+01,2.071019849245376321e+01,3.036605858687002524e+01,3.870826145324042500e+01
1.174897554939529165e+01,6.634038140989687804e+00,7.018660655257596304e+00,1.019346285005173414e+01,1.454841131042286761e+01,2.065430515014138280e+01,3.028400600391050546e+01,3.860354567009499505e+01
1.202264434617413080e+01,6.614322517334590756e+00,6.998333824008740933e+00,1.016340500122432999e+01,1.450615039324531352e+01,2.059408909734546356e+01,3.019563063434599570e+01,3.849078242580633002e+01
1.230268770812381085e+01,6.586112920170007712e+00,6.969075690769694020e+00,1.012032422871160620e+01,1.444534830545987703e+01,2.050754624613303534e+01,3.006866422701575203e+01,3.832882548184306870e+01
1.258925411794167459e+01,6.545084474333934033e+00,6.926335781683465420e+00,1.005755147284560636e+01,1.435648551588005795e+01,2.038116257473231130e+01,2.988328716635371052e+01,3.809240150298980865e+01
1.288249551693133554e+01,6.490395417981079440e+00,6.869229697069996199e+00,9.973770502818950945e+00,1.423767878291451439e+01,2.021226541388788789e+01,2.963557829508557262e+01,3.777650872373877178e+01
1.318256738556407370e+01,6.425102776411549144e+00,6.800975185075420981e+00,9.873660915534090421e+00,1.409559992657937322e+01,2.001033036697339185e+01,2.933943301795011749e+01,3.739886328361053813e+01
1.348962882591653312e+01,6.355418811874223195e+00,6.728108718048778414e+00,9.766758206631129369e+00,1.394385050097368506e+01,1.979467348526965864e+01,2.902317933263911698e+01,3.699558454813195851e+01
1.380384264602885303e+01,6.289461588533207248e+00,6.659170024047593728e+00,9.665535286881743460e+00,1.380022479479138831e+01,1.959056479373624882e+01,2.872387830730917102e+01,3.661392789534153280e+01
1.412537544622754027e+01,6.235571155171601987e+00,6.602928242514522594e+00,9.582811694994299856e+00,1.368301244633930835e+01,1.942397929890992359e+01,2.847962543131139768e+01,3.630246906868844547e+01
1.445439770745928065e+01,6.200205598225668524e+00,6.566169113234149535e+00,9.528518103687639851e+00,1.360638004324260919e+01,1.931503693453996462e+01,2.831992816139531755e+01,3.609883422031941791e+01
1.479108388168207178e+01,6.186760475370954637e+00,6.552454206700311978e+00,9.507879260419619172e+00,1.357777644840090403e+01,1.927431857273200677e+01,2.826030242165071371e+01,3.602280985369536381e+01
1.513561248436208651e+01,6.194538823615465262e+00,6.561038027275422735e+00,9.519827607884156606e+00,1.359566705594218838e+01,1.929964701233668833e+01,2.829755074549794713e+01,3.607032100915765227e+01
1.548816618912481147e+01,6.219167479253758124e+00,6.587309704479944905e+00,9.557644206714133617e+00,1.365044868192432759e+01,1.937738540819885458e+01,2.841166694053547914e+01,3.621585874834981666e+01
1.584893192461114175e+01,6.253694994261698170e+00,6.623948859775001807e+00,9.610644935562055124e+00,1.372685640598426282e+01,1.948585596426508815e+01,2.857085083462182240e+01,3.641887413863028655e+01
1.621810097358929781e+01,6.290038130853304210e+00,6.662449205255372320e+00,9.666406365943664980e+00,1.380714276421398345e+01,1.959985296992672232e+01,2.873812787116360923e+01,3.663221793028982631e+01
1.659586907437561365e+01,6.320859639922276507e+00,6.695092479398532248e+00,9.713651811798005298e+00,1.387519925459226933e+01,1.969649708517900422e+01,2.887993699175170192e+01,3.681309181240241912e+01
1.698243652461744446e+01,6.340293357380165418e+00,6.715708748777071690e+00,9.743367188908289123e+00,1.391815073820465010e+01,1.975749683788204436e+01,2.896944774170554382e+01,3.692727829467966671e+01
1.737800828749376336e+01,6.344885458403967782e+00,6.720665159604511274e+00,9.750247866790861195e+00,1.392842256577303317e+01,1.977208579192460647e+01,2.899086881810921312e+01,3.695463652178702318e+01
1.778279410038922848e+01,6.332866921593561571e+00,6.708097155982081894e+00,9.731580054350850162e+00,1.390214331965609773e+01,1.973475268789136550e+01,2.893611804027444734e+01,3.688485660181602555e+01
1.819700858609982674e+01,6.303950648637471232e+00,6.677696403010552118e+00,9.686928947971829018e+00,1.383869922408990405e+01,1.964461086777906829e+01,2.880389754530255431e+01,3.671628184955795859e+01
1.862087136662867692e+01,6.258280822458083925e+00,6.629605281180376508e+00,9.616522968504968460e+00,1.373842602249752431e+01,1.950212027242878321e+01,2.859488489124185406e+01,3.644977670820637172e+01
1.905460717963246253e+01,6.196603221366469683e+00,6.564600911561548457e+00,9.521515546879136593e+00,1.360298177380164830e+01,1.930962056055444975e+01,2.831251497684912977e+01,3.608972408490700445e+01
1.949844599758045405e+01,6.119908063706043677e+00,6.483721632489300113e+00,9.403436128748111855e+00,1.343456147087074370e+01,1.907021746325824196e+01,2.796134587373491343e+01,3.564193991190371946e+01
1.995262314968878670e+01,6.029807935035227828e+00,6.388668419492720574e+00,9.264770798537160346e+00,1.323672486671465798e+01,1.878896160945028981e+01,2.754878803082728211e+01,3.511587755574628034e+01
2.041737944669529625e+01,5.928898134867779390e+00,6.282184237827289408e+00,9.109516506709999462e+00,1.301518882933446619e+01,1.847397469943100745e+01,2.708675606781019951e+01,3.452673290449094168e+01
2.089296130854038580e+01,5.820981418124064000e+00,6.168289679073700071e+00,8.943525534103768493e+00,1.277831828033503392e+01,1.813714663841106400e+01,2.659269134785206745e+01,3.389674782911348672e+01
2.137962089502232388e+01,5.711231258642650133e+00,6.052453557744524204e+00,8.774755317411171873e+00,1.253748380285836461e+01,1.779464273554322062e+01,2.609030582182365876e+01,3.325615860106931621e+01
2.187761623949552003e+01,5.605408779839260447e+00,5.940763631304620596e+00,8.612064381831194382e+00,1.230534111261858676e+01,1.746445693658861842e+01,2.560599332265628192e+01,3.263861996675372268e+01
2.238721138568340052e+01,5.509565719124386973e+00,5.839612080507873060e+00,8.464754120304839091e+00,1.209517838680125301e+01,1.716548460584769487e+01,2.516746882934900498e+01,3.207947113628173952e+01
2.290867652767772356e+01,5.429096685037439585e+00,5.754696578530396067e+00,8.341112745173957066e+00,1.191883574490045028e+01,1.691456411585848585e+01,2.479942889992079813e+01,3.161020185676232330e+01
2.344228815319922532e+01,5.368122709863829556e+00,5.690369064417028611e+00,8.247466677019595238e+00,1.178535027430625881e+01,1.672454992627059411e+01,2.452072604533358202e+01,3.125484995565592783e+01
2.398832919019490006e+01,5.329500875304281848e+00,5.649644610510611287e+00,8.188195128966503589e+00,1.170097665342791160e+01,1.660434278400593300e+01,2.434441242805448269e+01,3.103005754167944019e+01
2.454708915685031201e+01,5.314358770217101124e+00,5.633710360348106683e+00,8.165014871850532430e+00,1.166816532827967023e+01,1.655743727470665050e+01,2.427560995769938046e+01,3.094235467856360344e+01
2.511886431509579509e+01,5.322011992745445674e+00,5.641837510627684793e+00,8.176853749284823891e+00,1.168538200810574779e+01,1.658166377386356416e+01,2.431113281173240992e+01,3.098767808859685857e+01
2.570395782768864734e+01,5.350497173259268102e+00,5.671942718393224503e+00,8.220671815224850576e+00,1.174828018821387055e+01,1.667085409253445505e+01,2.444193127273064903e+01,3.115448752261469068e+01
2.630267991895381385e+01,5.396844673263384351e+00,5.720874796925646599e+00,8.291880732478492888e+00,1.185030069955451282e+01,1.681569330530117767e+01,2.465434158203759551e+01,3.142535953870456211e+01
2.691534803926916553e+01,5.457245493662861158e+00,5.784592470051279633e+00,8.384602847028219230e+00,1.198304343254646653e+01,1.700424625766156694e+01,2.493085865737499773e+01,3.177797287849269381e+01
2.754228703338166184e+01,5.527384212462677304e+00,5.858518176070314887e+00,8.492186013352874596e+00,1.213700193756431922e+01,1.722300123147880413e+01,2.525166728574185626e+01,3.218706084403964951e+01
2.818382931264455138e+01,5.603035794616603837e+00,5.938170338320337471e+00,8.608122762015378626e+00,1.230287696599027036e+01,1.745873670190401583e+01,2.559738018711438201e+01,3.262790257898517154e+01
2.884031503126605855e+01,5.680287191943276248e+00,6.019400695692539216e+00,8.726393471391704182e+00,1.247206735037305236e+01,1.769921919887084627e+01,2.595006060706732853e+01,3.307762712106707426e+01
2.951209226666387053e+01,5.755528744170321787e+00,6.098389353708839167e+00,8.841454793477803165e+00,1.263665256865565212e+01,1.793317957931173012e+01,2.629318729106273977e+01,3.351516818105843498e+01
3.019951720402016093e+01,5.825693645702524570e+00,6.171900257300953818e+00,8.948608322392201941e+00,1.278991834721349541e+01,1.815106118759710085e+01,2.661275114585178159e+01,3.392266223043181839e+01
3.090295432513591933e+01,5.888274834770701460e+00,6.237300220828829289e+00,9.044026545490714497e+00,1.292639293690376334e+01,1.834507257282214709e+01,2.689733149342425378e+01,3.428554564835346952e+01
3.162277660168379256e+01,5.940956773272215941e+00,6.292169733077571436e+00,9.124183905514303916e+00,1.304103336054893347e+01,1.850803250266011446e+01,2.713640137705078814e+01,3.459039386197412114e+01
3.235936569296281107e+01,5.981629997440450097e+00,6.334317153318616889e+00,9.185876609806889803e+00,1.312925244515480117e+01,1.863341009283050553e+01,2.732038553336656506e+01,3.482499492414637388e+01
3.311311214825911264e+01,6.008388059467433706e+00,6.361771941138308684e+00,9.226215383055109243e+00,1.318690806274648608e+01,1.871531031901711373e+01,2.744063856528459766e+01,3.497832236883839130e+01
3.388441561392023971e+01,6.019277774809769888e+00,6.372515689267171268e+00,9.242235741582483399e+00,1.320974777875190043e+01,1.874768505594425960e+01,2.748828740848833974e+01,3.503905950543555292e+01
3.467368504525316553e+01,6.012652724647286284e+00,6.364851265876784403e+00,9.231439818175109835e+00,1.319418283210200471e+01,1.872543460191513987e+01,2.745584683594097797e+01,3.499765960307220780e+01
3.548133892335753359e+01,5.987250036824733002e+00,6.337478885247126215e+00,9.191910043061326974e+00,1.313745354269389232e+01,1.864464166147589452e+01,2.733756313330982834e+01,3.484678451656255049e+01
3.630780547701014171e+01,5.942462708847651598e+00,6.289780410920283948e+00,9.122727406300461084e+00,1.303822971094212591e+01,1.850342419344127975e+01,2.713066545069544588e+01,3.458290056538687196e+01
3.715352290971723903e+01,5.878636642789170530e+00,6.222130941540096494e+00,9.024427124787248289e+00,1.289726381284236112e+01,1.830286387653262992e+01,2.683672880848165221e+01,3.420801639022128171e+01
3.801893963205612437e+01,5.797150012351400150e+00,6.135981924062054560e+00,8.899121895174733510e+00,1.271756986643727849e+01,1.804725836480033507e+01,2.646204487798382488e+01,3.373015653681682835e+01
3.890451449942804629e+01,5.700664404478634317e+00,6.034126862336429475e+00,8.750889847378566344e+00,1.250497977896475632e+01,1.774491245890517988e+01,2.601878323399028048e+01,3.316484185587951572e+01
3.981071705534973404e+01,5.592718220014094577e+00,5.920275135996762472e+00,8.585150291953917545e+00,1.226725094330659260e+01,1.740686906475902518e+01,2.552313115400485444e+01,3.253271769882479703e+01
4.073802778041125805e+01,5.477573246642340798e+00,5.798892710398757089e+00,8.408432409433476806e+00,1.201373636160778346e+01,1.704643830945433081e+01,2.499460363292906706e+01,3.185867385123086848e+01
4.168693834703355350e+01,5.359647266841832902e+00,5.674606148192785859e+00,8.227501814601200891e+00,1.175413390603075392e+01,1.667742074212624459e+01,2.445343789571476023e+01,3.116852195014451610e+01
4.265795188015925277e+01,5.242869679395738558e+00,5.551528572924528504e+00,8.048375274938685209e+00,1.149707565872576609e+01,1.631209906952795308e+01,2.391764753513858111e+01,3.048523833555641716e+01
4.365158322401661195e+01,5.130413985738688787e+00,5.432979118248320916e+00,7.875907006692040468e+00,1.124953448748683904e+01,1.596039430694832362e+01,2.340178519174792271e+01,2.982738576134023134e+01
4.466835921509630225e+01,5.023684087176716773e+00,5.320419310751338671e+00,7.712234169049569488e+00,1.101459753808524411e+01,1.562669845933473667e+01,2.291229587473387497e+01,2.920318666956099918e+01
4.570881896148751622e+01,4.922607421402442895e+00,5.213764170395487341e+00,7.557227186638552752e+00,1.079210706065441450e+01,1.531078456422720002e+01,2.244885159612373116e+01,2.861222478482524423e+01
4.677351412871981040e+01,4.825351695432169130e+00,5.111084408590625294e+00,7.408055349084926355e+00,1.057803555114204919e+01,1.500691756984618053e+01,2.200304550365265044e+01,2.804377894648088798e+01
4.786300923226384896e+01,4.729269730124959992e+00,5.009604853366247390e+00,7.260639998226292136e+00,1.036656187033319476e+01,1.470680511007858371e+01,2.156271994745031151e+01,2.748234216214405734e+01
4.897788193684461078e+01,4.631001197625788990e+00,4.905806814801380256e+00,7.109810244372503973e+00,1.015029203336662356e+01,1.439991486560655254e+01,2.111242971052483952e+01,2.690821236452608645e+01
5.011872336272725192e+01,4.528007447481368963e+00,4.797044476693530513e+00,6.951663512812566559e+00,9.923635119756134770e+00,1.407827304115284583e+01,2.064048159087089473e+01,2.630647056349985391e+01
5.128613839913648320e+01,4.418894158947280104e+00,4.681878024283533613e+00,6.784059353324928487e+00,9.683512945422407370e+00,1.373747758142144626e+01,2.014041917081566169e+01,2.566887490960790075e+01
5.248074602497728591e+01,4.304172453048402680e+00,4.560872350519668217e+00,6.607790425233563525e+00,9.431037134786752318e+00,1.337908379788390789e+01,1.961452394715113456e+01,2.499832680042348443e+01
5.370317963702527209e+01,4.186181204625954777e+00,4.436509724173872016e+00,6.426459881862161438e+00,9.171339931235424459e+00,1.301036607300297909e+01,1.907346639109717756e+01,2.430842659244304826e+01
5.495408738576248453e+01,4.069091617703207042e+00,4.313192862411299622e+00,6.246490765428698744e+00,8.913591622534283943e+00,1.264434312982343300e+01,1.853634457904674093e+01,2.362352366462985387e+01
5.623413251903490817e+01,3.958224050526392812e+00,4.196524633714876273e+00,6.076070890586375839e+00,8.669494026497202910e+00,1.229763805719951719e+01,1.802754572145204293e+01,2.297471418759100104e+01
5.754399373371566639e+01,3.859050237799058536e+00,4.092258458349443906e+00,5.923620835875661683e+00,8.451091297730696894e+00,1.198736464384172429e+01,1.757217932848259068e+01,2.239401685429578137e+01
5.888436553555889930e+01,3.776332936286715736e+00,4.005392860348175432e+00,5.796467093841444651e+00,8.268869530029023807e+00,1.172842791155220254e+01,1.719211759801126860e+01,2.190932351449618665e+01
6.025595860743574406e+01,3.713477494155141834e+00,3.939493468571282797e+00,5.699844923895425630e+00,8.130327893999718114e+00,1.153149260720355684e+01,1.690301317412523474e+01,2.154059513857608366e+01
6.165950018614822170e+01,3.671684281433948094e+00,3.895803965672660851e+00,5.635594855056407226e+00,8.038110399182258448e+00,1.140032587318755120e+01,1.671040046474131913e+01,2.129488914711461689e+01
6.309573444801930009e+01,3.650063776143081196e+00,3.873368804164107893e+00,5.602339420860238839e+00,7.990256891974376607e+00,1.133215549948121215e+01,1.661021987059597649e+01,2.116702868263332604e+01
6.456542290346556001e+01,3.645847496702833368e+00,3.869259043771947848e+00,5.595811528090125719e+00,7.980669706980901168e+00,1.131833142031292638e+01,1.658978700168191267e+01,2.114083814270101769e+01
6.606934480075958049e+01,3.654600495534546134e+00,3.878796541200758341e+00,5.609182961649502808e+00,7.999584903187783702e+00,1.134499478600880451e+01,1.662877392032049784e+01,2.119039494374440480e+01
6.760829753919819041e+01,3.671315090643845203e+00,3.896708386038169714e+00,5.634753757623482961e+00,8.035991015730800768e+00,1.139651441345904459e+01,1.670425077614683573e+01,2.128645970174790492e+01
6.918309709189362877e+01,3.691257575119796908e+00,3.918018071145091152e+00,5.665258237355055293e+00,8.079497885137390867e+00,1.145814164645745947e+01,1.679458137547046803e+01,2.140144434366197856e+01
7.079457843841380793e+01,3.710589870518239852e+00,3.938699066164475404e+00,5.694822421026689341e+00,8.121709541802932364e+00,1.151796001328487407e+01,1.688228408798678970e+01,2.151306088773049296e+01
7.244359600749898220e+01,3.726914049159087305e+00,3.956248213818811088e+00,5.719803842926432402e+00,8.157425859474566110e+00,1.156859246770142491e+01,1.695653722162609611e+01,2.160751680136535313e+01
7.413102413009177383e+01,3.739498652202340345e+00,3.969921871854384943e+00,5.739134879465643380e+00,8.185131150709429093e+00,1.160789519148115900e+01,1.701419743191968337e+01,2.168081277620315461e+01
7.585775750291836061e+01,3.749146513112690204e+00,3.980593707464328279e+00,5.754113263880327622e+00,8.206692998377189241e+00,1.163852846702752863e+01,1.705916971995858233e+01,2.173793874399297010e+01
7.762471166286920266e+01,3.757683199984310107e+00,3.990212450113545195e+00,5.767607531054592229e+00,8.226223160484536834e+00,1.166633791289235766e+01,1.710003263813774410e+01,2.178984436967962068e+01
7.943282347242814012e+01,3.767319079009126437e+00,4.001127418954044224e+00,5.783067763684749174e+00,8.248660043901022476e+00,1.169833970599447603e+01,1.714708193681170201e+01,2.184966754164816649e+01
8.128305161640994925e+01,3.780051585878648535e+00,4.015457093572714520e+00,5.803600510861259387e+00,8.278443458408272448e+00,1.174083578191317301e+01,1.720956462013404220e+01,2.192920547017326882e+01
8.317637711026708303e+01,3.797004634112843391e+00,4.034388936805592962e+00,5.830945356980688388e+00,8.318050801427149921e+00,1.179733369704713120e+01,1.729262665105101959e+01,2.203502199033027154e+01
8.511380382023767766e+01,3.818098743593172362e+00,4.057831010788376602e+00,5.864966275447359934e+00,8.367271433858959995e+00,1.186751647678539356e+01,1.739580161258161439e+01,2.216651971244215602e+01
8.709635899560805683e+01,3.842219716046760603e+00,4.084592927654306038e+00,5.903916123945019301e+00,8.423586126629006188e+00,1.194778244701199199e+01,1.751380241938250748e+01,2.231694946714689820e+01
8.912509381337459047e+01,3.867441392268901268e+00,4.112620452401749560e+00,5.944781421035199465e+00,8.482663445969619076e+00,1.203195197750476808e+01,1.763755879091795720e+01,2.247473510297416155e+01
9.120108393559097237e+01,3.891572199893890804e+00,4.139576358133261635e+00,5.984131863395279360e+00,8.539575701951617859e+00,1.211299948174319141e+01,1.775675818501705194e+01,2.262671439225061931e+01
9.332543007969914584e+01,3.912684120566231716e+00,4.163401677449468430e+00,6.018942439715073256e+00,8.589976013007522226e+00,1.218472821126807304e+01,1.786230364787633107e+01,2.276127512207515480e+01
9.549925860214358408e+01,3.929842016476357891e+00,4.183087014046179775e+00,6.047722301378765764e+00,8.631712894369753641e+00,1.224406776576466704e+01,1.794968409876711846e+01,2.287265454240655416e+01
9.772372209558110967e+01,3.943147311312102499e+00,4.198721082466043697e+00,6.070586198488031826e+00,8.664932813884551166e+00,1.229122236879742225e+01,1.801919222735920556e+01,2.296121743526467540e+01
1.000000000000000000e+02,3.953904275501086474e+00,4.211664868741651802e+00,6.089511860695112411e+00,8.692446568918347438e+00,1.233019221005721811e+01,1.807668852622707334e+01,2.303443175547017319e+01
1.023292992280753566e+02,3.964255871291780142e+00,4.224164856119214662e+00,6.107776699754698058e+00,8.718924902389066034e+00,1.236762991967371228e+01,1.813192374841572274e+01,2.310472903412471624e+01
1.047128548050898473e+02,3.976510318912737763e+00,4.238638918163505132e+00,6.128915693406913334e+00,8.749408301375410701e+00,1.241072170822740617e+01,1.819542991965102274e+01,2.318553934221104029e+01
1.071519305237606972e+02,3.992539987027475146e+00,4.257038104398346512e+00,6.155789142040140938e+00,8.787975274350710464e+00,1.246529066456392165e+01,1.827573871599927102e+01,2.328774377560336717e+01
1.096478196143185073e+02,4.012967936622686693e+00,4.279985513950471443e+00,6.189324341371895244e+00,8.835943655715171374e+00,1.253323838210168972e+01,1.837562852950723169e+01,2.341488772077357083e+01
1.122018454301963004e+02,4.036827811874083238e+00,4.306418094143872999e+00,6.227990270619406132e+00,8.891119129384861708e+00,1.261147221395790829e+01,1.849055215457457990e+01,2.356117574937974268e+01
1.148153621496881698e+02,4.061535061818526415e+00,4.333558275320909203e+00,6.267753177630840611e+00,8.947733673342817440e+00,1.269181474257545617e+01,1.860850515317008913e+01,2.371130320446250295e+01
1.174897554939530266e+02,4.083111466450717764e+00,4.357158707391949548e+00,6.302429775510925758e+00,8.996947015821010751e+00,1.276171428498245497e+01,1.871106863636283535e+01,2.384178584397691480e+01
1.202264434617413116e+02,4.096890247939498408e+00,4.372253169694416464e+00,6.324782892687376368e+00,9.028414984939502119e+00,1.280647355086500383e+01,1.877667929356830356e+01,2.392512994965328588e+01
1.230268770812381121e+02,4.098304806059857697e+00,4.373995800182380655e+00,6.327744655762083781e+00,9.032035599845553264e+00,1.281173242475846941e+01,1.878427070569845014e+01,2.393447600403076336e+01
1.258925411794166251e+02,4.083967801672804043e+00,4.358807283040632363e+00,6.306088921086607790e+00,9.000342223697764155e+00,1.276687019151943048e+01,1.871826380965558911e+01,2.384996293615088092e+01
1.288249551693134833e+02,4.052000030664409280e+00,4.324722495847986181e+00,6.256938229959186692e+00,8.929228816863178153e+00,1.266604028534955972e+01,1.857008342865273320e+01,2.366066176535785104e+01
1.318256738556407299e+02,4.002796322548025643e+00,4.272199224792406547e+00,6.180946517159427778e+00,8.819643740652454156e+00,1.251057832550092463e+01,1.834169115550507811e+01,2.336908073485162163e+01
1.348962882591653170e+02,3.938660880269276632e+00,4.203727514582318747e+00,6.081727349713538899e+00,8.676773830051562442e+00,1.230784557473269558e+01,1.804388793959885362e+01,2.298899979742124700e+01
1.380384264602883775e+02,3.863527076742911959e+00,4.123527154453547894e+00,5.965411574248567383e+00,8.509411370625389992e+00,1.207032672948628615e+01,1.769499244276154570e+01,2.254378438634524073e+01
1.412537544622755377e+02,3.782033906665223988e+00,4.036565720046802141e+00,5.839211528960568387e+00,8.327901654844049872e+00,1.181271262458434634e+01,1.731656225870600707e+01,2.206092769271457144e+01
1.445439770745927888e+02,3.698864294380219242e+00,3.947851163434125787e+00,5.710390430064412826e+00,8.142664703352252786e+00,1.154979672063214657e+01,1.693030905703453826e+01,2.156811617548953208e+01
1.479108388168207284e+02,3.617629951823277512e+00,3.861249353215715718e+00,5.584533925408712740e+00,7.961719795034377434e+00,1.129295555362445569e+01,1.655293689161312898e+01,2.108664688879116511e+01
1.513561248436207052e+02,3.540706624000028224e+00,3.779306357265964422e+00,5.465297312310669398e+00,7.790321271075744569e+00,1.104963112041433781e+01,1.619538164714849771e+01,2.063045829474656045e+01
1.548816618912482852e+02,3.468742159976694772e+00,3.702727718221805020e+00,5.353650198561345164e+00,7.629873687120821479e+00,1.082179119056900163e+01,1.586055227764557429e+01,2.020325146107824565e+01
1.584893192461114211e+02,3.401182810898114361e+00,3.630933740589808334e+00,5.248699396347139334e+00,7.479110250841074503e+00,1.060760874705677992e+01,1.554579312771042154e+01,1.980163265203923117e+01
1.621810097358929852e+02,3.336523105956441526e+00,3.562326167730281767e+00,5.148082714873797983e+00,7.334652793776673896e+00,1.040226139140658645e+01,1.524405282205523271e+01,1.941660516827813154e+01
1.659586907437559660e+02,3.273160128788584977e+00,3.495193470415210335e+00,5.049302333484888550e+00,7.192926014025232462e+00,1.020065847356772615e+01,1.494788474522462884e+01,1.903867394602923468e+01
1.698243652461746080e+02,3.210026032691172482e+00,3.428383538567068456e+00,4.950709677077231419e+00,7.051566164307002893e+00,9.999444710591143703e+00,1.465238398850264900e+01,1.866159104925811718e+01
1.737800828749376194e+02,3.146790610166728452e+00,3.361521915254129578e+00,4.851820016542224501e+00,6.909871572582473753e+00,9.797641646676535032e+00,1.435612633594459808e+01,1.828355259380409237e+01
1.778279410038922776e+02,3.084259772768175090e+00,3.295437384807663683e+00,4.753929735247480082e+00,6.769689422884261454e+00,9.597906122136524942e+00,1.406301423662687355e+01,1.790955189014852067e+01
1.819700858609982674e+02,3.024159631303125817e+00,3.231939801621043884e+00,4.659778040792218690e+00,6.634929790512627434e+00,9.405833916170088571e+00,1.378125486771497066e+01,1.755007327149915142e+01
1.862087136662865703e+02,2.968883547138890133e+00,3.173554469873295147e+00,4.573148585426269896e+00,6.510996258174144735e+00,9.229145255742233545e+00,1.352216609514792367e+01,1.721956664518881297e+01
1.905460717963248385e+02,2.921241915897301755e+00,3.123258902844975538e+00,4.498474807658969787e+00,6.404222344354863594e+00,9.076878494447853996e+00,1.329899491030465697e+01,1.693493861681998069e+01
1.949844599758045547e+02,2.883840070025993629e+00,3.083823477290612569e+00,4.439864526089407626e+00,6.320475280415004171e+00,8.957399872982524158e+00,1.312399794140381282e+01,1.671182666998661759e+01
1.995262314968878741e+02,2.858926185495119121e+00,3.057646738920923202e+00,4.400858536401281107e+00,6.264812770307078615e+00,8.877914604086324601e+00,1.300772672726912305e+01,1.656368691024766449e+01
2.041737944669527565e+02,2.847946812915842063e+00,3.046277867289334473e+00,4.383731496624307056e+00,6.240483392287318409e+00,8.843045281716470640e+00,1.295694259987676666e+01,1.649913532558116103e+01
2.089296130854040712e+02,2.851377203267297933e+00,3.050231075808178094e+00,4.389223888193217071e+00,6.248545203255868152e+00,8.854291633872099609e+00,1.297382563123917976e+01,1.652093975966153749e+01
2.137962089502232459e+02,2.868656668665424903e+00,3.068912098047268167e+00,4.416440031464918370e+00,6.287717525606288937e+00,8.909822097682766895e+00,1.305566945841407644e+01,1.662563276036197379e+01
2.187761623949551790e+02,2.898124919987131065e+00,3.100548652549709239e+00,4.462750045503548257e+00,6.354239017695620717e+00,9.004274847350348665e+00,1.319458929128279756e+01,1.680314087324417471e+01
2.238721138568337778e+02,2.936948867818522046e+00,3.142111094815716488e+00,4.523681408262879344e+00,6.441709060465443670e+00,9.128534717877441196e+00,1.337719542586100197e+01,1.703637036499822699e+01
2.290867652767774700e+02,2.981536198235656965e+00,3.189755254985339405e+00,4.593571306221373440e+00,6.542017366306171589e+00,9.271057083434897095e+00,1.358653561722563907e+01,1.730368540242145770e+01
2.344228815319922603e+02,3.027669090549318653e+00,3.238970156873119066e+00,4.665784887525920688e+00,6.645654325024730191e+00,9.418309573578872218e+00,1.380274451475447250e+01,1.757973765786367437e+01
2.398832919019489793e+02,3.071030962887410176e+00,3.285142247793163328e+00,4.733543370952830287e+00,6.742895074669218225e+00,9.556455591554787077e+00,1.400551418489592237e+01,1.783861667681603436e+01
2.454708915685028501e+02,3.107571916277588109e+00,3.323949403485631393e+00,4.790503700416566701e+00,6.824632847585241358e+00,9.672540632728486187e+00,1.417583626486732129e+01,1.805607288723592774e+01
2.511886431509582280e+02,3.133906789015896255e+00,3.351787462960338360e+00,4.831380632903841565e+00,6.883272464148066483e+00,9.755762124503917221e+00,1.429786495851925210e+01,1.821189252185233087e+01
2.570395782768864592e+02,3.147752148991473931e+00,3.366236246616007399e+00,4.852627764778037367e+00,6.913713342292669317e+00,9.798867106489328904e+00,1.436096863621152053e+01,1.829251476317719494e+01
2.630267991895381670e+02,3.147977557610111443e+00,3.366112653774305130e+00,4.852512949170215251e+00,6.913461316937675072e+00,9.798312246736943010e+00,1.435996220399730028e+01,1.829132801827820742e+01
2.691534803926913924e+02,3.134734415403425345e+00,3.351605711430141188e+00,4.831311353880393789e+00,6.882910837503050772e+00,9.754663669874599208e+00,1.429569309227673202e+01,1.820941709030951827e+01
2.754228703338168884e+02,3.109354014876482886e+00,3.324163069189014053e+00,4.791139600754592998e+00,6.825107326495315263e+00,9.672259655990881555e+00,1.417454298076321351e+01,1.805492751844052535e+01
2.818382931264454783e+02,3.074104316868432107e+00,3.286227672177095549e+00,4.735566488958308895e+00,6.745187793068391890e+00,9.558413754377092175e+00,1.400725643674015863e+01,1.784157055575304440e+01
2.884031503126605571e+02,3.031903948753213562e+00,3.240930652728940764e+00,4.669166165142101477e+00,6.649735200686150094e+00,9.422495718039446189e+00,1.380759057659799538e+01,1.758689973844358789e+01
2.951209226666384211e+02,2.985960954233916276e+00,3.191705053551845861e+00,4.596952641253146510e+00,6.545963067846727768e+00,9.274771137799550758e+00,1.359061126601099545e+01,1.731013732942157191e+01
3.019951720402019077e+02,2.939363780488585043e+00,3.141850034575768724e+00,4.523745571521103237e+00,6.440800928454983421e+00,9.125099115154652551e+00,1.337078295150543816e+01,1.702973623489278054e+01
3.090295432513592004e+02,2.894747605322732564e+00,3.094177099447743551e+00,4.453652444585753045e+00,6.340146646328630453e+00,8.981867926345831421e+00,1.316040780964287826e+01,1.676138913921009888e+01
3.162277660168379612e+02,2.854128207136927387e+00,3.050832838232783395e+00,4.389814102959301856e+00,6.248501960502098385e+00,8.851476956335924129e+00,1.296886788272512803e+01,1.651706169828965898e+01
3.235936569296280823e+02,2.818633988126943102e+00,3.013016320428476558e+00,4.333988079471373212e+00,6.168375548477233572e+00,8.737487226265749030e+00,1.280138126900157403e+01,1.630340615219640554e+01
3.311311214825907427e+02,2.788648203964481098e+00,2.981127061939283340e+00,4.286768373794775933e+00,6.100600129557872009e+00,8.641074069226606369e+00,1.265966770995037294e+01,1.612261135954622659e+01
3.388441561392027666e+02,2.763696395947590645e+00,2.954647490374969543e+00,4.247409807214718391e+00,6.044085154167762930e+00,8.560675609912287598e+00,1.254143506927394114e+01,1.597174800463723088e+01
3.467368504525316553e+02,2.742829120018921873e+00,2.932546530095898163e+00,4.214420441259013828e+00,5.996669559896609769e+00,8.493208827271974570e+00,1.244216365905482924e+01,1.584504604629379010e+01
3.548133892335753217e+02,2.724766856409718940e+00,2.913433457806666294e+00,4.185786827059020609e+00,5.955447924063164145e+00,8.434534867679662540e+00,1.235578858066720187e+01,1.573476528203370606e+01
3.630780547701010050e+02,2.708075563627841742e+00,2.895747126851588416e+00,4.159248700808151789e+00,5.917167942678076997e+00,8.380026392627662801e+00,1.227553067028423683e+01,1.563225684050101982e+01
3.715352290971727598e+02,2.691480871492328841e+00,2.878094250073892635e+00,4.132792119842687129e+00,5.878939807039920140e+00,8.325576056742193032e+00,1.219537513589553335e+01,1.552984972906964600e+01
3.801893963205612863e+02,2.674046252306487848e+00,2.859442883324182727e+00,4.104935310384186131e+00,5.838648036980799816e+00,8.268183326301473457e+00,1.211093091229803065e+01,1.542194777502700198e+01
3.890451449942804629e+02,2.655178274658887005e+00,2.839136308502161476e+00,4.074740396555773359e+00,5.794967829318035335e+00,8.205974271963055955e+00,1.201945804814830510e+01,1.530506468420703925e+01
3.981071705534969283e+02,2.634806425389432771e+00,2.817087471212198047e+00,4.042098438196001453e+00,5.747772744621016727e+00,8.138779606302836811e+00,1.192071500158438369e+01,1.517890384895313716e+01
4.073802778041130068e+02,2.613178333886639226e+00,2.793565537441785818e+00,4.007412199874161196e+00,5.697676945069884979e+00,8.067480168596285139e+00,1.181599830552173991e+01,1.504513272447094252e+01
4.168693834703354923e+02,2.591006865112963187e+00,2.769351763753710838e+00,3.971823368793193421e+00,5.646356744215254686e+00,7.994460546325078631e+00,1.170880869966945070e+01,1.490822965405943101e+01
4.265795188015925419e+02,2.568995336691618281e+00,2.745230660418322532e+00,3.936464992667887408e+00,5.595470919807975285e+00,7.922072817428183811e+00,1.160259573632843200e+01,1.477260523186728314e+01
4.365158322401656505e+02,2.547843234824723524e+00,2.721991787213294600e+00,3.902465690053240621e+00,5.546662470580796089e+00,7.852637947999702384e+00,1.150076139173509482e+01,1.464260510539036986e+01
4.466835921509634773e+02,2.528085849263940865e+00,2.700250849648905049e+00,3.870690667071094104e+00,5.501181950785505315e+00,7.787911262000768886e+00,1.140587525402488112e+01,1.452150776617246564e+01
4.570881896148752048e+02,2.509881649754343247e+00,2.680216679951735070e+00,3.841402889002949905e+00,5.459398646254367549e+00,7.728391688720694930e+00,1.131866046612385546e+01,1.441023075023749200e+01
4.677351412871981324e+02,2.493096416155674344e+00,2.661774018937777875e+00,3.814390117332101759e+00,5.420982891368632650e+00,7.673584178765565866e+00,1.123837880424420810e+01,1.430782349983785373e+01
4.786300923226380064e+02,2.477297115714049980e+00,2.644476566541957396e+00,3.788956066042864279e+00,5.384896383626244898e+00,7.621990715143988737e+00,1.116281703566846772e+01,1.421145112471764627e+01
4.897788193684466478e+02,2.461870432737283565e+00,2.627671641863203789e+00,3.764108289376496330e+00,5.349667017723285234e+00,7.571505221416374276e+00,1.108886744891050746e+01,1.411713759325384565e+01
5.011872336272724624e+02,2.446338403718277821e+00,2.610838884273707805e+00,3.739057656032678256e+00,5.314111277459497629e+00,7.520443848829224009e+00,1.101404146662548200e+01,1.402169828158355891e+01
5.128613839913648462e+02,2.430284245400013088e+00,2.593518731679072875e+00,3.713114838198928513e+00,5.277194512478716959e+00,7.467346889601826021e+00,1.093617993533529820e+01,1.392237196594807358e+01
5.248074602497722481e+02,2.413601611911421863e+00,2.575581703764687980e+00,3.686087553821840501e+00,5.238605828585029656e+00,7.411796116176242677e+00,1.085465567110859020e+01,1.381835505802594177e+01
5.370317963702532325e+02,2.396441278900896865e+00,2.557177949052810817e+00,3.658206819326065951e+00,5.198657201479782053e+00,7.354269059502460237e+00,1.077016143259647407e+01,1.371053150309269064e+01
5.495408738576247742e+02,2.379027109448976329e+00,2.538542059392293826e+00,3.629841429547313147e+00,5.157875834806409543e+00,7.295555174411138211e+00,1.068385356678705911e+01,1.360037894268353753e+01
5.623413251903490391e+02,2.361700853393748467e+00,2.520042946348705293e+00,3.601569980898004175e+00,5.117107946366979299e+00,7.236899618666170042e+00,1.059756460610645945e+01,1.349023938954874602e+01
5.754399373371566071e+02,2.344752551273720620e+00,2.501998255015496220e+00,3.573905660552369135e+00,5.077119910000441827e+00,7.179431195088307405e+00,1.051296169227832777e+01,1.338224394065624168e+01
5.888436553555883393e+02,2.328259475982832338e+00,2.484501010376860997e+00,3.547037067204724448e+00,5.038222328817351325e+00,7.123622910370732697e+00,1.043075338564196386e+01,1.327730018643812571e+01
6.025595860743580943e+02,2.312247411003687692e+00,2.467584236370619966e+00,3.521067427529807503e+00,5.000605712419506688e+00,7.069766031998052647e+00,1.035138306789545837e+01,1.317597574786915260e+01
6.165950018614821602e+02,2.296646412587594277e+00,2.451173780251290513e+00,3.495939178678820980e+00,4.964228456861119909e+00,7.017809686348382314e+00,1.027479211018943772e+01,1.307819638621448455e+01
6.309573444801930009e+02,2.281447359890437010e+00,2.435252600467266770e+00,3.471671369430226139e+00,4.929149973591063549e+00,6.967832892219778529e+00,1.020111104751264186e+01,1.298412782465396731e+01
6.456542290346549180e+02,2.266910871458575727e+00,2.420085191092213428e+00,3.448687180297044019e+00,4.895999600210306113e+00,6.920714744305239918e+00,1.013164323855298932e+01,1.289543125359266185e+01
6.606934480075964302e+02,2.253408470538974750e+00,2.406050800225099540e+00,3.427565758003832563e+00,4.865616443135721170e+00,6.877623717523581703e+00,1.006811491661975921e+01,1.281430750966995546e+01
6.760829753919819041e+02,2.241699792899982224e+00,2.393941553570216207e+00,3.409482355140939891e+00,4.839682337607359663e+00,6.840923016243169563e+00,1.001400565256623665e+01,1.274519440495279632e+01
6.918309709189362593e+02,2.232607395630889169e+00,2.384618736340885725e+00,3.395700587552432648e+00,4.819992336155524804e+00,6.813135517322386647e+00,9.973027890930332262e+00,1.269282818203698326e+01
7.079457843841373688e+02,2.226939574519627207e+00,2.378930074979611398e+00,3.387451352738573895e+00,4.808283617696247347e+00,6.796704078408364325e+00,9.948774945569274664e+00,1.266179396288181636e+01
7.244359600749905894e+02,2.225274970578565714e+00,2.377482741478168737e+00,3.385600248757474784e+00,4.805761367360272374e+00,6.793319207239829183e+00,9.943732577762283142e+00,1.265526493540458475e+01
7.413102413009177099e+02,2.227742168611631435e+00,2.380405401358697492e+00,3.390295568559262840e+00,4.812595267602890026e+00,6.803202946957073394e+00,9.958225359365574292e+00,1.267365763754704489e+01
7.585775750291835493e+02,2.233980754349349507e+00,2.387307246957193207e+00,3.400912243647853384e+00,4.827844023353121017e+00,6.825002293971860645e+00,9.990259818211864484e+00,1.271443087563480034e+01
7.762471166286911739e+02,2.243184164025319838e+00,2.397323913641902671e+00,3.416117511727175149e+00,4.849555468204871822e+00,6.855930001978054023e+00,1.003572927733048203e+01,1.277234709803353141e+01
7.943282347242821970e+02,2.254220840973395923e+00,2.409246574430653265e+00,3.434070730068662147e+00,4.875057693496760436e+00,6.892179385075200670e+00,1.008902615830544924e+01,1.284025259700234756e+01
8.128305161640995493e+02,2.265864377560982135e+00,2.421767813228651534e+00,3.452790055722938511e+00,4.901490210180391216e+00,6.929678889548321230e+00,1.014415122006616343e+01,1.291049313474051985e+01
8.317637711026708303e+02,2.277076101300309574e+00,2.433782071969058158e+00,3.470603074465870908e+00,4.926454032379696812e+00,6.965017457908729170e+00,1.019607614103814441e+01,1.297665222202287971e+01
8.511380382023759239e+02,2.287051195953893057e+00,2.444436431159040080e+00,3.486229207133738406e+00,4.948130517884871793e+00,6.995613473378403668e+00,1.024099562399594809e+01,1.303387357762161436e+01
8.709635899560814778e+02,2.295329777637942215e+00,2.453244671725112624e+00,3.498951801817929752e+00,4.965525131415895466e+00,7.020061923138461779e+00,1.027683862810253146e+01,1.307951415627515246e+01
8.912509381337458763e+02,2.301623208888881056e+00,2.459904242006316633e+00,3.508347949396245280e+00,4.978075529029760915e+00,7.037574664097612676e+00,1.030244742898948473e+01,1.311209706140345155e+01
9.120108393559096385e+02,2.305765531417780068e+00,2.464241034509211836e+00,3.514203249835134102e+00,4.985522979763365115e+00,7.047798178433430927e+00,1.031730836538326201e+01,1.313096860107090258e+01
9.332543007969904920e+02,2.307445235175115350e+00,2.465923633792888037e+00,3.516083548538245562e+00,4.987292071864594334e+00,7.049927713028364629e+00,1.032025007275549200e+01,1.313463712517795301e+01
9.549925860214368640e+02,2.306204495442650604e+00,2.464464737538251349e+00,3.513325024236290339e+00,4.982473053531936813e+00,7.042681618824788714e+00,1.030940234329083438e+01,1.312071974429196430e+01
9.772372209558111535e+02,2.301422756354420507e+00,2.459203497416027062e+00,3.504999794145843950e+00,4.969768888357448233e+00,7.024223851869691337e+00,1.028208148873941141e+01,1.308579533493690228e+01
1.000000000000000000e+03,2.292613019424890375e+00,2.449623292416204912e+00,3.490378707278071424e+00,4.948160778527026515e+00,6.993110935530671313e+00,1.023617992724194181e+01,1.302717584617770541e+01
1.023292992280753651e+03,2.279530901272367682e+00,2.435470716793092461e+00,3.469100754804347986e+00,4.917149505269110321e+00,6.948634356568616610e+00,1.017066908209528897e+01,1.294354701407814368e+01
1.047128548050898416e+03,2.262441802507097144e+00,2.417040298425687794e+00,3.441596411779543452e+00,4.877363999080005286e+00,6.891688631185329150e+00,1.008687429928234813e+01,1.283659474968722591e+01
1.071519305237607114e+03,2.242170266785433519e+00,2.395225626840482569e+00,3.409167628445265663e+00,4.830675633039643202e+00,6.824934945521377472e+00,9.988714931639966821e+00,1.271131238815168274e+01
1.096478196143185187e+03,2.220021608212029207e+00,2.371436677818280714e+00,3.373868655843652142e+00,4.780023795173424794e+00,6.752552970441078273e+00,9.882337830785511201e+00,1.257553316187981274e+01
1.122018454301962947e+03,2.197573555685763402e+00,2.347372566750816958e+00,3.338179674377594885e+00,4.728948216326126719e+00,6.679578545686481128e+00,9.775142916247434144e+00,1.243868970027740062e+01
1.148153621496881669e+03,2.176379628178247483e+00,2.324704199767019919e+00,3.304541792307428505e+00,4.680922151424820044e+00,6.610955198873259775e+00,9.674388484199685223e+00,1.231003612290506233e+01
1.174897554939530210e+03,2.157696714722027842e+00,2.304781637702415509e+00,3.274928305970514320e+00,4.638739537601260565e+00,6.550661588662681112e+00,9.585908384446723218e+00,1.219701295300255417e+01
1.202264434617413144e+03,2.142339504894207991e+00,2.288474605094752867e+00,3.250610983504709672e+00,4.604184315720967646e+00,6.501242708242791046e+00,9.513423461088063249e+00,1.210436937778857569e+01
1.230268770812381035e+03,2.130614826828509223e+00,2.276100107411609397e+00,3.232056658684136607e+00,4.577888964628924029e+00,6.463607638288868529e+00,9.458248004833997413e+00,1.203378993525193508e+01
1.258925411794166166e+03,2.122436346031394194e+00,2.267545016114785206e+00,3.219105947029385462e+00,4.559596101447898064e+00,6.437400844805895694e+00,9.419837538025944923e+00,1.198459155225845940e+01
1.288249551693134890e+03,2.117469663960665827e+00,2.262418701168650959e+00,3.211200805727183472e+00,4.548487260404003862e+00,6.421468630662903188e+00,9.396478758538977516e+00,1.195460284389861805e+01
1.318256738556407527e+03,2.115222608807521443e+00,2.260153439300033540e+00,3.207528033733144213e+00,4.543387700770269433e+00,6.414148543337777397e+00,9.385717667316464841e+00,1.194070777600343014e+01
1.348962882591653170e+03,2.115171387028010219e+00,2.260143630538781423e+00,3.207223283200148156e+00,4.543057451073194031e+00,6.413680633856498225e+00,9.384965935952692462e+00,1.193961746738868968e+01
1.380384264602883832e+03,2.116700533560842867e+00,2.261687833849586049e+00,3.209278886501870431e+00,4.546050910318015781e+00,6.418004947642298674e+00,9.391202799036317828e+00,1.194748673995630739e+01
1.412537544622755377e+03,2.119186762736804397e+00,2.264086347151654799e+00,3.212680586375583847e+00,4.550911763612860206e+00,6.425037927835107965e+00,9.401380791260292469e+00,1.196043065321855714e+01
1.445439770745927945e+03,2.121735834060365367e+00,2.266366722188388749e+00,3.215997534725764773e+00,4.555577521712581124e+00,6.431823711905398255e+00,9.411174352347787320e+00,1.197292750764919944e+01
1.479108388168207284e+03,2.123348943572329617e+00,2.267466412185899838e+00,3.217646498771500774e+00,4.557762419870550197e+00,6.435081376166558620e+00,9.415781825654205406e+00,1.197884202882968196e+01
1.513561248436207279e+03,2.122941885144348895e+00,2.266250994653281836e+00,3.215922107618263137e+00,4.555003759214668158e+00,6.431275308844289995e+00,9.410025910054027776e+00,1.197155514662798481e+01
1.548816618912482681e+03,2.119445201983495508e+00,2.261620259490071838e+00,3.209155178621931448e+00,4.544894806313483748e+00,6.416951289472126341e+00,9.388844907451233013e+00,1.194459320426594928e+01
1.584893192461114040e+03,2.112006257247451391e+00,2.252715280360956918e+00,3.196029131457939432e+00,4.525544833111760035e+00,6.389396228670595868e+00,9.348261335042771236e+00,1.189286540688456739e+01
1.621810097358929852e+03,2.100115872864178446e+00,2.239045488915454296e+00,3.175775859755182395e+00,4.495864898462026638e+00,6.347049865328433071e+00,9.285986589565789373e+00,1.181343763199994434e+01
1.659586907437559603e+03,2.083728337462079416e+00,2.220609245609664661e+00,3.148362865768255858e+00,4.455837996249658595e+00,6.289890048207240625e+00,9.201988035594109050e+00,1.170625782601404907e+01
1.698243652461746024e+03,2.063308381159298932e+00,2.197938447893263980e+00,3.114567707239483507e+00,4.406625665108485634e+00,6.219585773181830035e+00,9.098715450707823393e+00,1.157444516609117713e+01
1.737800828749376251e+03,2.039674954002177909e+00,2.171928968328431520e+00,3.075726925628833541e+00,4.350201247205255584e+00,6.138970417185610984e+00,8.980328098436238804e+00,1.142330517808320955e+01
1.778279410038922833e+03,2.014005119145603206e+00,2.143846702255217007e+00,3.033743799034137822e+00,4.289354900565875539e+00,6.052045686018897364e+00,8.852701684585644770e+00,1.126033738218089297e+01
1.819700858609982561e+03,1.987580779831012112e+00,2.115061670037308161e+00,2.990685880652203199e+00,4.227106655525558310e+00,5.963139327784916510e+00,8.722190919979702528e+00,1.109365617326411879e+01
1.862087136662865532e+03,1.961675793032503057e+00,2.086931589529493092e+00,2.948606962394621167e+00,4.166442933740853505e+00,5.876527108752351403e+00,8.595074146642138757e+00,1.093128156731877709e+01
1.905460717963248271e+03,1.937443249974458270e+00,2.060688470246494042e+00,2.909368021827262840e+00,4.110053307887435281e+00,5.796055019711128686e+00,8.476997035069457453e+00,1.078042798065024144e+01
1.949844599758045433e+03,1.915761104189647179e+00,2.037275618112901920e+00,2.874386927966915195e+00,4.059966509239074206e+00,5.724617614917439923e+00,8.372205275591880991e+00,1.064652356877559569e+01
1.995262314968878854e+03,1.897211852778089014e+00,2.017327447614314817e+00,2.844605575535509523e+00,4.017503597114497893e+00,5.664093687883202222e+00,8.283449474932560008e+00,1.053308827986759511e+01
2.041737944669527451e+03,1.882020710889017678e+00,2.001102284699708189e+00,2.820387617333217189e+00,3.983137264120174770e+00,5.615146291614292906e+00,8.211690848711276303e+00,1.044135687102447285e+01
2.089296130854040712e+03,1.870031403132656589e+00,1.988451424555236713e+00,2.801475196809418478e+00,3.956433674106250908e+00,5.577141349717871677e+00,8.155982666156303296e+00,1.037012708922341275e+01
2.137962089502232629e+03,1.860711989710740699e+00,1.978819937929829909e+00,2.787000102238133881e+00,3.936080567029415889e+00,5.548190497632954354e+00,8.113534673035646350e+00,1.031584205757252803e+01
2.187761623949551904e+03,1.853228364996756472e+00,1.971319384050228773e+00,2.775597464345079590e+00,3.920058435156275056e+00,5.525397261176473229e+00,8.080076078780079385e+00,1.027305330515866189e+01
2.238721138568337665e+03,1.846453722609850523e+00,1.964735648880193253e+00,2.765430278628859373e+00,3.905684833567522496e+00,5.504922430820847978e+00,8.049954801279753269e+00,1.023454873866715786e+01
2.290867652767774871e+03,1.839124840466771049e+00,1.957693559780274706e+00,2.754440991532991490e+00,3.889978760974208249e+00,5.482505622411044222e+00,8.016904330475334461e+00,1.019233208857697903e+01
2.344228815319922887e+03,1.829961550148931027e+00,1.948788238094431025e+00,2.740549815445650239e+00,3.869946641850592339e+00,5.453874313432911514e+00,7.974646382936527722e+00,1.013839155773100309e+01
2.398832919019489964e+03,1.817843430234886926e+00,1.936778912333439129e+00,2.721945154976186831e+00,3.842996544086050292e+00,5.415335584805775149e+00,7.917759835171526817e+00,1.006580933927315868e+01
2.454708915685028387e+03,1.801993312420423043e+00,1.920791303081381241e+00,2.697377488043730231e+00,3.807355202282498574e+00,5.364370301172184163e+00,7.842553956259925130e+00,9.969875175525446664e+00
2.511886431509582053e+03,1.782137641335942435e+00,1.900496643761967475e+00,2.666415135628658728e+00,3.762428950632048963e+00,5.300146361404775242e+00,7.747820334532605102e+00,9.849045190024218854e+00
2.570395782768864592e+03,1.758536299852273777e+00,1.876146892805708788e+00,2.629487538691997361e+00,3.708861022362759385e+00,5.223598094050779572e+00,7.634948560651158900e+00,9.705089047229476407e+00
2.630267991895381329e+03,1.732051323647570751e+00,1.848649490139555152e+00,2.587983483267227047e+00,3.648668163618426163e+00,5.137617528654255139e+00,7.508204604153203121e+00,9.543444472423651348e+00
2.691534803926913810e+03,1.703946105196810556e+00,1.819352749787908285e+00,2.543922620754578201e+00,3.584766039925206371e+00,5.046373646734977569e+00,7.373728183915902790e+00,9.371938167395924779e+00
2.754228703338168998e+03,1.675752316027586897e+00,1.789899717777641897e+00,2.499736272911589730e+00,3.520656271953098049e+00,4.954864303050513286e+00,7.238874227426682850e+00,9.199945857871730581e+00
2.818382931264454783e+03,1.649041783997344357e+00,1.761977484462187160e+00,2.457895743268994959e+00,3.459893769505619776e+00,4.868155644298078677e+00,7.111093477329784918e+00,9.036964803194454277e+00
2.884031503126605912e+03,1.625184948472034208e+00,1.737055825637485507e+00,2.420530497534753245e+00,3.405540653552291630e+00,4.790602893812375029e+00,6.996787228809775883e+00,8.891153081517748191e+00
2.951209226666383984e+03,1.605217506267876182e+00,1.716240171384445068e+00,2.389219726992614312e+00,3.359869430728307904e+00,4.725429807805421767e+00,6.900690079867961124e+00,8.768543061180226417e+00
3.019951720402018964e+03,1.589758043086758832e+00,1.700182745732635281e+00,2.364871812107373295e+00,3.324193570763325667e+00,4.674490329867794003e+00,6.825521298657891478e+00,8.672597526080563668e+00
3.090295432513592004e+03,1.579040367335419859e+00,1.689116744236982104e+00,2.347787305406160208e+00,3.298959309511055871e+00,4.638403144221697083e+00,6.772184561426872307e+00,8.604464993822219299e+00
3.162277660168379498e+03,1.572963123257640650e+00,1.682912478194673156e+00,2.337749671353114955e+00,3.283874585392650758e+00,4.616738571090402310e+00,6.740043623813885887e+00,8.563332041128925098e+00
3.235936569296281050e+03,1.571231317761690560e+00,1.681232404644583234e+00,2.334261759773609501e+00,3.278249203722051419e+00,4.608506682957548506e+00,6.727642293729008571e+00,8.547343298221848684e+00
3.311311214825907882e+03,1.573395791534978772e+00,1.683576435726013898e+00,2.336611433650558567e+00,3.281085874709223305e+00,4.612287627612858820e+00,6.732896805799434503e+00,8.553845767667180411e+00
3.388441561392027324e+03,1.578930368081140401e+00,1.689367480491165141e+00,2.343999198507644266e+00,3.291261405976709131e+00,4.626490264828737153e+00,6.753476632357180875e+00,8.579875772926358835e+00
3.467368504525316894e+03,1.587213339340373564e+00,1.697935668340034621e+00,2.355505479580061845e+00,3.307476233438458646e+00,4.649278975672477721e+00,6.786695979391579314e+00,8.622019132234820304e+00
3.548133892335752989e+03,1.597491560429341151e+00,1.708481508542892602e+00,2.370027732843988044e+00,3.328163322043180550e+00,4.678440387904966968e+00,6.829316891379821008e+00,8.676159131256481416e+00
3.630780547701010164e+03,1.608852669137252889e+00,1.720047036882191849e+00,2.386230059006920978e+00,3.351413045887730036e+00,4.711274988776167127e+00,6.877387463564998527e+00,8.737269464095872351e+00
3.715352290971727598e+03,1.620265162976940676e+00,1.731557504486576970e+00,2.402591300930779550e+00,3.375041407462799903e+00,4.744689565913246199e+00,6.926374528651254359e+00,8.799580664745203507e+00
3.801893963205612636e+03,1.630620896234443284e+00,1.741866084433362882e+00,2.417463074855060956e+00,3.396670868786352049e+00,4.775309597910752046e+00,6.971325034608057081e+00,8.856786161561579718e+00
3.890451449942804629e+03,1.638813165189382692e+00,1.749835570739287638e+00,2.429180714583412115e+00,3.413889257320119164e+00,4.799703263234185613e+00,7.007193063684225010e+00,8.902457343186890526e+00
3.981071705534969169e+03,1.643942720537581392e+00,1.754552299804411186e+00,2.436377957042506814e+00,3.424700474767933489e+00,4.815022536193287905e+00,7.029780409726411605e+00,8.931242577626035128e+00
4.073802778041130296e+03,1.645336998766253833e+00,1.755342727928820956e+00,2.438007523219838824e+00,3.427553072742402840e+00,4.819042930533105284e+00,7.035795623310971081e+00,8.938942609439918030e+00
4.168693834703354696e+03,1.642697558818869030e+00,1.751927176028887034e+00,2.433574313133068046e+00,3.421678137872441017e+00,4.810646265603440774e+00,7.023565736868086162e+00,8.923417177138938783e+00
4.265795188015925305e+03,1.636057239585750667e+00,1.744367984964170670e+00,2.423069236408490479e+00,3.406997473660870579e+00,4.789692982319484038e+00,6.992853176022423511e+00,8.884352713890375952e+00
4.365158322401656733e+03,1.625760293620457153e+00,1.733045970375364009e+00,2.406943406980022626e+00,3.384092329078176142e+00,4.756979955916351699e+00,6.944798311508291633e+00,8.823188811821811584e+00
4.466835921509635227e+03,1.612361311964059851e+00,1.718551347488267655e+00,2.385965387547743788e+00,3.354008262092312176e+00,4.713969176228658853e+00,6.881526474538867788e+00,8.742618902666977831e+00
4.570881896148751366e+03,1.596565255082641244e+00,1.701620933884720133e+00,2.361142754129106347e+00,3.318150622179114162e+00,4.662642817154400099e+00,6.805938821344701850e+00,8.646325075018785000e+00
4.677351412871980756e+03,1.579105409349846001e+00,1.683010859194218778e+00,2.333545182325592382e+00,3.278037530409765310e+00,4.605155541451019019e+00,6.721202760380804442e+00,8.538330180402297742e+00
4.786300923226380291e+03,1.560677135355722944e+00,1.663430867557746495e+00,2.304210986829323460e+00,3.235169587502011002e+00,4.543650787157462290e+00,6.630481290341633027e+00,8.422654532734146215e+00
4.897788193684466023e+03,1.541938995328841822e+00,1.643549872621724139e+00,2.274158163811689892e+00,3.191045819370595726e+00,4.480283774279433473e+00,6.536963880719345532e+00,8.303358043824610846e+00
5.011872336272725079e+03,1.523473399107752257e+00,1.623959075443220490e+00,2.244318966409325711e+00,3.147064247301897932e+00,4.417076904448054009e+00,6.443649377596214478e+00,8.184264450140789293e+00
5.128613839913648007e+03,1.505770936891843492e+00,1.605158524209634674e+00,2.215509163039157237e+00,3.104469061357407966e+00,4.355838723815046443e+00,6.353222678473199103e+00,8.068803479845719551e+00
5.248074602497723390e+03,1.489226927333005879e+00,1.587554749072024762e+00,2.188408327355020333e+00,3.064311889564514058e+00,4.298101494828259206e+00,6.267957799102488181e+00,7.959887543612980565e+00
5.370317963702532325e+03,1.474171138078386178e+00,1.571492389907758858e+00,2.163596677793527601e+00,3.027497231224512753e+00,4.245181843257476828e+00,6.189805784966985414e+00,7.860020919095210168e+00
5.495408738576248652e+03,1.460793018020573486e+00,1.557173364450492592e+00,2.141422917102948631e+00,2.994582180933910376e+00,4.197889294133283045e+00,6.119964018993788279e+00,7.770748856537426974e+00
5.623413251903491073e+03,1.449151214718885861e+00,1.544665380161284185e+00,2.122015247492804679e+00,2.965789953520285849e+00,4.156543518313371877e+00,6.058903336505347070e+00,7.692688805152802622e+00
5.754399373371566071e+03,1.439182134467636986e+00,1.533909272188751505e+00,2.105291302995773606e+00,2.941021730949306967e+00,4.120992504899824382e+00,6.006396303967921568e+00,7.625563696026144811e+00
5.888436553555883620e+03,1.430679336389818923e+00,1.524695002593307702e+00,2.090927632396762714e+00,2.919813470646876574e+00,4.090553526887481084e+00,5.961432820721571879e+00,7.568092251536924664e+00
6.025595860743580488e+03,1.423315039695488782e+00,1.516684514028844077e+00,2.078399791205282288e+00,2.901395955461323783e+00,4.064103698245599361e+00,5.922354687647419347e+00,7.518160101745225532e+00
6.165950018614822511e+03,1.416709603239186599e+00,1.509482983241906329e+00,2.067094744974748100e+00,2.884859055653096860e+00,4.040319297255241082e+00,5.887209674051012698e+00,7.473270031265597524e+00
6.309573444801930236e+03,1.410461774839617100e+00,1.502672683564431289e+00,2.056365794680464987e+00,2.869234898517291299e+00,4.017797874210643272e+00,5.853930457733117265e+00,7.430772230815088086e+00
6.456542290346549635e+03,1.404234188182940768e+00,1.495901772060010959e+00,2.045672732154670825e+00,2.853705101366530883e+00,3.995357105772826323e+00,5.820775824805732412e+00,7.388428630298681021e+00
6.606934480075964530e+03,1.397810041228669586e+00,1.488944635034591180e+00,2.034670832717933475e+00,2.837731118596107827e+00,3.972221907930303164e+00,5.786604461684893508e+00,7.344764895486787459e+00
6.760829753919819268e+03,1.391118993184923491e+00,1.481727803283389155e+00,2.023251660039215860e+00,2.821118737469081594e+00,3.948115646661598976e+00,5.751008241764221651e+00,7.299243195701710540e+00
6.918309709189362366e+03,1.384275193165384943e+00,1.474369801642898992e+00,2.011604755394183375e+00,2.804111656917623652e+00,3.923393103254645631e+00,5.714508617925589284e+00,7.252515571485674606e+00
7.079457843841373688e+03,1.377529594707077809e+00,1.467131307265068907e+00,2.000137002948857212e+00,2.787278338874333627e+00,3.898876429369253938e+00,5.678314024646551772e+00,7.206116724383118566e+00
7.244359600749906349e+03,1.371212857858993495e+00,1.460355805715037869e+00,1.989384609494728506e+00,2.771386763481202387e+00,3.875675746217094986e+00,5.644056258916941182e+00,7.162128764053147023e+00
7.413102413009177326e+03,1.365626838901713436e+00,1.454354737710786605e+00,1.979829472314179162e+00,2.757136549313491169e+00,3.854803885118650797e+00,5.613221791214085599e+00,7.122455137138039127e+00
7.585775750291835720e+03,1.361009180770739846e+00,1.449372917019650764e+00,1.971847827510904372e+00,2.745084260196514858e+00,3.837069500848587111e+00,5.586995053056214466e+00,7.088620455790526798e+00
7.762471166286911284e+03,1.357443792620919520e+00,1.445494317969762132e+00,1.965562428556393293e+00,2.735425889460443294e+00,3.822765985125073485e+00,5.565800216082045893e+00,7.061183148281354960e+00
7.943282347242821743e+03,1.354853219663438191e+00,1.442636123540451898e+00,1.960832690688144808e+00,2.727978309243553667e+00,3.811644099945888264e+00,5.549261488307383416e+00,7.039682799898790755e+00
8.128305161640994811e+03,1.353024780030332552e+00,1.440574517155032819e+00,1.957297255268442226e+00,2.722239925118420167e+00,3.802998814233221836e+00,5.536332496739929887e+00,7.022802846640116670e+00
8.317637711026709439e+03,1.351677418353062432e+00,1.439015022222448703e+00,1.954486323873408038e+00,2.717551994465333465e+00,3.795898866286393947e+00,5.525636707915539070e+00,7.008802980129228644e+00
8.511380382023759012e+03,1.350536545928662457e+00,1.437673277508045633e+00,1.951948144145954522e+00,2.713282298970549178e+00,3.789448201988609100e+00,5.515854099440636205e+00,6.996011620800064890e+00
8.709635899560813414e+03,1.349387056510265248e+00,1.436328466321493025e+00,1.949338813231789924e+00,2.708957525445413239e+00,3.782975685026501722e+00,5.506003925379483910e+00,6.983185863212204580e+00
8.912509381337458763e+03,1.348138229453306414e+00,1.434892931937701954e+00,1.946527894614277221e+00,2.704415295406145781e+00,3.776250896183813044e+00,5.495761943209362954e+00,6.969915824263915205e+00
9.120108393559095930e+03,1.346842134700571458e+00,1.433430845566305845e+00,1.943629112903010103e+00,2.699846878536839245e+00,3.769544628327756275e+00,5.485549468675118057e+00,6.956738946512644794e+00
9.332543007969905375e+03,1.345631600909883208e+00,1.432094796509311374e+00,1.940896910850249180e+00,2.695645686723487700e+00,3.763412641693992811e+00,5.476211551084812612e+00,6.944728189135788377e+00
9.549925860214369095e+03,1.344715434917407082e+00,1.431116389793989807e+00,1.938709191063640036e+00,2.692375899904669634e+00,3.758651329182043810e+00,5.468946770379512934e+00,6.935404525271839482e+00
9.772372209558112445e+03,1.344297976970319164e+00,1.430721689234224048e+00,1.937432249817371721e+00,2.690574169361876322e+00,3.756015025921574324e+00,5.464886857609088544e+00,6.930199979538218535e+00
1.000000000000000000e+04,1.344528811994777806e+00,1.431072538697441665e+00,1.937326443468741832e+00,2.690606553573646753e+00,3.756011400108993037e+00,5.464790041401932363e+00,6.930068636184491204e+00
1.023292992280753606e+04,1.345464571253246033e+00,1.432224167682092375e+00,1.938480554269410572e+00,2.692575428605106680e+00,3.758770027992499152e+00,5.468845866328636340e+00,6.935239037120108030e+00
1.047128548050898462e+04,1.347066958701407913e+00,1.434120432339051066e+00,1.940807065788492825e+00,2.696312506967260436e+00,3.764033673943753655e+00,5.476661438868822174e+00,6.945198372889723082e+00
1.071519305237607114e+04,1.349183038132054424e+00,1.436572297646283802e+00,1.944013139662821521e+00,2.701343438586564893e+00,3.771109232188968541e+00,5.487192388443885349e+00,6.958606713782609532e+00
1.096478196143185050e+04,1.351565302965093807e+00,1.439283142708320140e+00,1.947639569497080059e+00,2.706949196244035516e+00,3.778955929746090625e+00,5.498876313565424390e+00,6.973467178558263591e+00
1.122018454301962993e+04,1.353881777144306131e+00,1.441862347199391658e+00,1.951088578410950181e+00,2.712214241120412872e+00,3.786257668390416775e+00,5.509743926733374764e+00,6.987268818631942935e+00
1.148153621496881715e+04,1.355760622794645931e+00,1.443880932876817846e+00,1.953706638879879609e+00,2.716152409235725873e+00,3.791602436085346639e+00,5.517688512386281552e+00,6.997328795517288924e+00
1.174897554939530346e+04,1.356765177201749495e+00,1.444847038743472645e+00,1.954744361965736532e+00,2.717651248770437622e+00,3.793401908538504674e+00,5.520349514001170022e+00,7.000641683179473773e+00
1.202264434617413099e+04,1.356494452942470508e+00,1.444322526004049978e+00,1.953533690612528240e+00,2.715733009288827660e+00,3.790266791647325828e+00,5.515669189795295857e+00,6.994588875644918602e+00
1.230268770812381081e+04,1.354575148566792953e+00,1.441914148080972735e+00,1.949470023798564267e+00,2.709526523127486541e+00,3.780962079714405011e+00,5.501826439173179928e+00,6.976851098197138334e+00
1.258925411794166212e+04,1.350702070670908306e+00,1.437317695668421269e+00,1.942077691940831130e+00,2.698360012408486330e+00,3.764539433477342101e+00,5.477430757128323613e+00,6.945655050966371036e+00
1.288249551693134890e+04,1.344707512001772187e+00,1.430389968614760532e+00,1.931119382004977902e+00,2.681916102412728709e+00,3.740555274340612968e+00,5.441841875878211887e+00,6.900181238365011183e+00
1.318256738556407436e+04,1.336592505789691465e+00,1.421176858516623565e+00,1.916640885104432757e+00,2.660291936075521946e+00,3.709155324106219176e+00,5.395291714689248508e+00,6.840720322024974820e+00
1.348962882591653215e+04,1.326537678281322963e+00,1.409921138121889683e+00,1.898986437463651367e+00,2.634016868239784426e+00,3.671099713179502899e+00,5.338917663544568093e+00,6.768716815987755098e+00
1.380384264602883741e+04,1.314896509760150822e+00,1.397049221807178832e+00,1.878783003910561522e+00,2.604025515026826110e+00,3.627724192467132180e+00,5.274702718273823976e+00,6.686695611685908425e+00
1.412537544622755377e+04,1.302200004694225033e+00,1.383170520585186969e+00,1.856944103956656544e+00,2.571660303658564573e+00,3.580946394140263500e+00,5.205482042147194122e+00,6.598270850622685479e+00
1.445439770745928035e+04,1.289057263350995575e+00,1.368967223952746171e+00,1.834506861858487436e+00,2.538434453606134067e+00,3.532929139749098724e+00,5.134445961873475461e+00,6.507514132695763287e+00
1.479108388168207239e+04,1.276095236269946254e+00,1.355126410689481586e+00,1.812529775271139787e+00,2.505885243683025898e+00,3.485873456551727312e+00,5.064834295862546298e+00,6.418565119909829697e+00
1.513561248436207097e+04,1.263876540705707985e+00,1.342251714642246352e+00,1.791959002474226681e+00,2.475383839009192233e+00,3.441748027289492473e+00,4.999540718975377551e+00,6.335125335276208247e+00
1.548816618912482772e+04,1.252816467332132921e+00,1.330773674010660157e+00,1.773489548779539682e+00,2.447936269838397294e+00,3.402005560743989854e+00,4.940696425828785543e+00,6.259926625047699034e+00
1.584893192461114086e+04,1.243118784475150118e+00,1.320883451033598055e+00,1.757456591351698849e+00,2.424028619954020414e+00,3.367358035861372834e+00,4.889342519090924988e+00,6.194309955063168616e+00
1.621810097358929852e+04,1.234766542720976412e+00,1.312523805256285980e+00,1.743816784397627773e+00,2.403601304762236879e+00,3.337738980761655760e+00,4.845376088297530082e+00,6.138154692438336113e+00
1.659586907437559785e+04,1.227519025312559187e+00,1.305392230872961079e+00,1.732141193331303342e+00,2.386036651332457570e+00,3.312280419515369445e+00,4.807516766830466359e+00,6.089833574004876127e+00
1.698243652461746024e+04,1.220982897777381782e+00,1.299019020983862349e+00,1.721730547474707995e+00,2.370325676874708076e+00,3.289548045113949826e+00,4.773653399923003526e+00,6.046653594874253912e+00
1.737800828749376160e+04,1.214680479368335231e+00,1.292844985804063818e+00,1.711729280397478847e+00,2.355227454692653044e+00,3.267766705550792850e+00,4.741174591529028426e+00,6.005277534003762518e+00
1.778279410038922651e+04,1.208139150063948675e+00,1.286321139888113141e+00,1.701272201140894946e+00,2.339480530659577173e+00,3.245121238349973236e+00,4.707408967066195160e+00,5.962286200120670010e+00
1.819700858609982606e+04,1.200976389195106631e+00,1.279003323351354471e+00,1.689638022091495717e+00,2.322024356878400475e+00,3.220074824177951989e+00,4.670094008111040473e+00,5.914777693823950244e+00
1.862087136662865669e+04,1.192972672415819391e+00,1.270631343830982862e+00,1.676373167560978317e+00,2.302180993796235420e+00,3.191630681398402558e+00,4.627759866914085585e+00,5.860860311526459476e+00
1.905460717963248317e+04,1.184108261512272442e+00,1.261170822143889314e+00,1.661369360233835968e+00,2.279772000969749524e+00,3.159504762516037069e+00,4.579986174164820234e+00,5.799981623465820135e+00
1.949844599758045661e+04,1.174518245129310801e+00,1.250762537095248872e+00,1.644790109386768728e+00,2.255013682110411644e+00,3.123978426873303071e+00,4.527182809257007001e+00,5.732650390369723681e+00
1.995262314968878854e+04,1.164498125194554756e+00,1.239728439995387621e+00,1.627089618199883514e+00,2.228549877635085608e+00,3.085949510462116407e+00,4.470668579768902084e+00,5.660539487586775387e+00
2.041737944669527496e+04,1.154409599614501181e+00,1.228465853339998137e+00,1.608855453890718046e+00,2.201224184371278536e+00,3.046608420222510105e+00,4.412193334409738377e+00,5.585875895909365951e+00
2.089296130854040894e+04,1.144617072299189298e+00,1.217378546248955917e+00,1.590704212651418814e+00,2.173929962905489344e+00,3.007224377971092544e+00,4.353623862811019762e+00,5.511041054523607485e+00
2.137962089502232266e+04,1.135426350995050182e+00,1.206807810384699753e+00,1.573173825061115361e+00,2.147451786632500692e+00,2.968917282606777341e+00,4.296608041146352974e+00,5.438141187001572341e+00
2.187761623949551722e+04,1.127054243884412221e+00,1.196999738047161976e+00,1.556673584080933814e+00,2.122392708907900438e+00,2.932553983574345935e+00,4.242422703840353471e+00,5.368813250931414593e+00
2.238721138568337847e+04,1.119598080191561706e+00,1.188072837964893713e+00,1.541424979631940584e+00,2.099083575251725176e+00,2.898613197325459634e+00,4.191773614802039916e+00,5.303967470154080210e+00
2.290867652767774780e+04,1.113057319198498263e+00,1.180043846375891103e+00,1.527504100473754178e+00,2.077648521442243101e+00,2.867282191266200542e+00,4.144941502961094315e+00,5.243973908235493475e+00
2.344228815319922796e+04,1.107377071349871844e+00,1.172877169270097220e+00,1.514908469590256157e+00,2.058100853990134205e+00,2.838591433591365565e+00,4.101978967544866350e+00,5.188911447975304903e+00
2.398832919019489782e+04,1.102488164710982543e+00,1.166527038745926559e+00,1.503623571941658188e+00,2.040440454513137603e+00,2.812554963693906451e+00,4.062919882220692003e+00,5.138834580181797840e+00
2.454708915685028478e+04,1.098352564470150394e+00,1.160990515045166482e+00,1.493698802989819496e+00,2.024767164113728146e+00,2.789334747696053274e+00,4.028021115465713287e+00,5.094080383816016244e+00
2.511886431509582326e+04,1.094972656599310090e+00,1.156311659117257529e+00,1.485251478203672759e+00,2.011284159623117684e+00,2.769245529465869105e+00,3.997768383469229025e+00,5.055275988377510465e+00
2.570395782768864592e+04,1.092401574575187606e+00,1.152591663796335819e+00,1.478481098406148275e+00,2.000319021768920624e+00,2.752784888371009320e+00,3.972919169845887222e+00,5.023392391289998038e+00
2.630267991895381419e+04,1.090719065737413285e+00,1.149958326415752241e+00,1.473615057327215316e+00,1.992237006238118724e+00,2.740506697554983440e+00,3.954312782437173102e+00,4.999502372007801121e+00
2.691534803926913810e+04,1.090000311789725229e+00,1.148527124635683627e+00,1.470844618064186315e+00,1.987344910029170020e+00,2.732879186763596202e+00,3.942658600682009684e+00,4.984510285271283259e+00
2.754228703338168998e+04,1.090262075479564441e+00,1.148339718332497039e+00,1.470227846230141910e+00,1.985744186654652799e+00,2.730070061837992057e+00,3.938216177104159055e+00,4.978743920844841853e+00
2.818382931264454965e+04,1.091424406573439310e+00,1.149320739469815056e+00,1.471618953724877832e+00,1.987224901800290544e+00,2.731790149368213960e+00,3.940562951650565360e+00,4.981658294817664867e+00
2.884031503126605821e+04,1.093313489266781513e+00,1.151281900650042322e+00,1.474675749813889158e+00,1.991278127095422068e+00,2.737307200017585540e+00,3.948614231426186727e+00,4.991862204247214052e+00
2.951209226666383984e+04,1.095635582097449268e+00,1.153893697721836809e+00,1.478820517450375460e+00,1.997040070859332106e+00,2.745367467283066354e+00,3.960507367025202008e+00,5.006970772702766581e+00
3.019951720402019055e+04,1.098050370096101735e+00,1.156769535251384262e+00,1.483381072487715890e+00,2.003505381603842395e+00,2.754505368579715618e+00,3.974061458776781297e+00,5.024194197247469518e+00
3.090295432513592095e+04,1.100171886679663480e+00,1.159466571043124450e+00,1.487597093496841216e+00,2.009538557489744637e+00,2.763062835674007012e+00,3.986806175520829054e+00,5.040374012863598985e+00
3.162277660168379225e+04,1.101665829833574417e+00,1.161596631341214936e+00,1.490806553627407771e+00,2.014153748558523027e+00,2.769599397795404538e+00,3.996591626664355523e+00,5.052763750614847282e+00
3.235936569296280868e+04,1.102289558108187517e+00,1.162870067476953650e+00,1.492521271627545332e+00,2.016626693434031559e+00,2.773057554601229047e+00,4.001834819498659712e+00,5.059343332885465117e+00
3.311311214825907518e+04,1.101934852721542679e+00,1.163143538052300752e+00,1.492508758179823758e+00,2.016614259076132232e+00,2.772938849280881968e+00,4.001782518943564071e+00,5.059154726721336814e+00
3.388441561392027506e+04,1.100642173075212060e+00,1.162434968633649035e+00,1.490811634290943211e+00,2.014177905565783799e+00,2.769336113447950165e+00,3.996559527761658792e+00,5.052362330435514082e+00
3.467368504525316530e+04,1.098600963539021258e+00,1.160922692472014184e+00,1.487745594257896764e+00,2.009779273661064014e+00,2.762925387240730668e+00,3.987159361369257304e+00,5.040240155534476685e+00
3.548133892335752898e+04,1.096117659544408651e+00,1.158910079116601155e+00,1.483836086490275985e+00,2.004180096558075164e+00,2.754817220183547910e+00,3.975222402954252221e+00,5.024886956808581218e+00
3.630780547701010073e+04,1.093551592290933350e+00,1.156755865502929748e+00,1.479699727508730911e+00,1.998269249025212302e+00,2.746303507262522370e+00,3.962661724785030870e+00,5.008747642324754779e+00
3.715352290971727780e+04,1.091275613050002535e+00,1.154831262427211902e+00,1.475968031128846558e+00,1.992948050120463943e+00,2.738688023410949413e+00,3.951409836451142077e+00,4.994288428248463418e+00
3.801893963205612818e+04,1.089592524008653029e+00,1.153430775628095706e+00,1.473139207216999536e+00,1.988914260728022576e+00,2.732970883743849555e+00,3.942949825281197640e+00,4.983397641746744711e+00
3.890451449942804902e+04,1.088698021096789370e+00,1.152735283721790793e+00,1.471515880537241472e+00,1.986576050779145008e+00,2.729726534983347719e+00,3.938132706962837570e+00,4.977154581127367194e+00
3.981071705534969078e+04,1.088633885650733379e+00,1.152764927442220921e+00,1.471128513598257914e+00,1.985942258506736335e+00,2.728943983989386535e+00,3.936940437653462688e+00,4.975525610428476853e+00
4.073802778041130659e+04,1.089276869779485679e+00,1.153369832796365735e+00,1.471720198877269237e+00,1.986602611310493316e+00,2.730002058436280965e+00,3.938447406318694721e+00,4.977317306344732017e+00
4.168693834703355242e+04,1.090347890698954769e+00,1.154242041005648201e+00,1.472768992863654480e+00,1.987763436083069823e+00,2.731722437538480985e+00,3.940900676717223661e+00,4.980279853126644340e+00
4.265795188015925669e+04,1.091453434355592389e+00,1.154962714329752949e+00,1.473565551803804663e+00,1.988364469645746979e+00,2.732542997441484101e+00,3.941977637179457705e+00,4.981437427356168790e+00
4.365158322401656187e+04,1.092146109406178622e+00,1.155066348937668907e+00,1.473322304314548248e+00,1.987239881578291012e+00,2.730753074863331964e+00,3.939135784668786666e+00,4.977536071407547169e+00
4.466835921509634500e+04,1.091990795786745405e+00,1.154113622523482929e+00,1.471291989320240301e+00,1.983296240048034509e+00,2.724753986190254995e+00,3.930001142112404366e+00,4.965540805834542049e+00
4.570881896148751548e+04,1.090622525225697359e+00,1.151747289834145427e+00,1.466867964243771860e+00,1.975657800645321815e+00,2.713272072575331872e+00,3.912685065582492960e+00,4.943040771368104380e+00
4.677351412871981302e+04,1.087814553497469694e+00,1.147764986706033108e+00,1.459702444478640171e+00,1.963844277406233685e+00,2.695616729629848773e+00,3.886166153197862627e+00,4.908738861023042688e+00
4.786300923226380110e+04,1.083503573840579826e+00,1.142143832332605857e+00,1.449753365070430178e+00,1.947839412560799621e+00,2.671781801898089004e+00,3.850443174509596389e+00,4.862645112978421835e+00
4.897788193684466387e+04,1.077780543229392984e+00,1.135023546633537439e+00,1.437258219302011142e+00,1.928047699076391286e+00,2.642379221404341560e+00,3.806433300975193390e+00,4.805946940265081402e+00
5.011872336272725079e+04,1.070881713719568529e+00,1.126693202809603500e+00,1.422713878071791616e+00,1.905259538352499060e+00,2.608585765135857049e+00,3.755893951399016384e+00,4.740907387697562037e+00
5.128613839913647826e+04,1.063131028457158900e+00,1.117524541354499412e+00,1.406767519041946191e+00,1.880484964820833271e+00,2.571898098012697531e+00,3.701056646338135359e+00,4.670395522423487655e+00
5.248074602497722663e+04,1.054903868385010046e+00,1.107930295742244997e+00,1.390139211815923925e+00,1.854831103409486648e+00,2.533949308057465100e+00,3.644354225720451090e+00,4.597535160894779871e+00
5.370317963702532870e+04,1.046576059450501361e+00,1.098306628125231388e+00,1.373524873713812600e+00,1.829349335389831577e+00,2.496282963506271102e+00,3.588083945985917733e+00,4.525272435795051784e+00
5.495408738576248288e+04,1.038491501074636059e+00,1.089000601759927189e+00,1.357532908823576134e+00,1.804938663091296247e+00,2.460209334836458872e+00,3.534192086701842150e+00,4.456099989595644573e+00
5.623413251903490891e+04,1.030947851372081558e+00,1.080297364372642122e+00,1.342657436089709444e+00,1.782305875696504227e+00,2.426748592361080981e+00,3.484190174172900889e+00,4.391949118422178167e+00
5.754399373371566617e+04,1.024196564626823625e+00,1.072426959649552147e+00,1.329286547622191783e+00,1.761981445999543761e+00,2.396657144060855060e+00,3.439193833206847017e+00,4.334240896579852453e+00
5.888436553555884166e+04,1.018425821473791570e+00,1.065552341305356254e+00,1.317683407029852205e+00,1.744300870980836748e+00,2.370404169961422003e+00,3.399888110063103763e+00,4.283843328163601250e+00
6.025595860743580852e+04,1.013757838063207295e+00,1.059775067067374454e+00,1.307998020464566480e+00,1.729431681708630597e+00,2.348219876784950255e+00,3.366602951763263185e+00,4.241170301798327102e+00
6.165950018614822329e+04,1.010244777844950370e+00,1.055135305741095930e+00,1.300272589916606325e+00,1.717393792338488767e+00,2.330127511707529742e+00,3.339361158549870812e+00,4.206244302213899111e+00
6.309573444801929872e+04,1.007850372388891191e+00,1.051594152267456561e+00,1.294417861087463262e+00,1.708030764038243055e+00,2.315906752025465032e+00,3.317827729264414049e+00,4.178632480449840259e+00
6.456542290346549271e+04,1.006430803951839037e+00,1.049013822079885028e+00,1.290182534868864916e+00,1.700966351010800626e+00,2.305028982296891904e+00,3.301214457430631022e+00,4.157324124257358200e+00
6.606934480075964530e+04,1.005751431292185138e+00,1.047172287074803698e+00,1.287177106060553466e+00,1.695639424746749002e+00,2.296704647670172239e+00,3.288352947049012265e+00,4.140823066621676318e+00
6.760829753919818904e+04,1.005481895435725193e+00,1.045751881796723293e+00,1.284858460078978304e+00,1.691277103448573182e+00,2.289838603842611509e+00,3.277628891978118908e+00,4.127061811196427676e+00
6.918309709189362184e+04,1.005240731527678122e+00,1.044382361179970298e+00,1.282594819682711940e+00,1.686979371515111792e+00,2.283146536738789312e+00,3.267152641574364580e+00,4.113618261616314165e+00
7.079457843841373688e+04,1.004642328958155861e+00,1.042684066464904413e+00,1.279736615160880220e+00,1.681816855061882166e+00,2.275290413492077057e+00,3.254959326510932893e+00,4.097971482916853425e+00
7.244359600749905803e+04,1.003358922344830928e+00,1.040330762910112838e+00,1.275722598789078566e+00,1.674980759450730439e+00,2.265094717672699431e+00,3.239325861195898604e+00,4.077907790266724675e+00
7.413102413009176962e+04,1.001143705461093658e+00,1.037071369352652983e+00,1.270114403228593813e+00,1.665827636953441937e+00,2.251610946325471208e+00,3.218863884049948165e+00,4.051640752919130506e+00
7.585775750291836448e+04,9.978973113625649871e-01,1.032803043797376530e+00,1.262721602547508093e+00,1.654068582564291123e+00,2.234395971712246798e+00,3.192929587455989093e+00,4.018338733944188057e+00
7.762471166286911466e+04,9.936608402046922528e-01,1.027565823031580061e+00,1.253590114651272902e+00,1.639750648746299166e+00,2.213489375865991704e+00,3.161587206404111061e+00,3.978079194612522684e+00
7.943282347242820833e+04,9.886158621216992737e-01,1.021545771130287328e+00,1.243014691769297020e+00,1.623284433880041622e+00,2.189460143379489576e+00,3.125678530118461751e+00,3.931940532675738176e+00
8.128305161640995357e+04,9.830513312552053851e-01,1.015044070634235407e+00,1.231480582069965024e+00,1.605360408049419485e+00,2.163289171428958824e+00,3.086647404865128674e+00,3.881776615137088271e+00
8.317637711026708712e+04,9.773272811783371150e-01,1.008440588973194663e+00,1.219604003674829018e+00,1.586868683965045879e+00,2.136255407362642966e+00,3.046373687114015905e+00,3.830004352535114176e+00
8.511380382023759012e+04,9.718210779422123968e-01,1.002134638928968258e+00,1.208031685378657460e+00,1.568754315535043853e+00,2.109726211453243572e+00,3.006863139026514808e+00,3.779203785119507941e+00
8.709635899560814141e+04,9.668895001653747823e-01,9.965058254319884012e-01,1.197379352341309655e+00,1.551931268830520017e+00,2.085032858673665501e+00,2.970068111553688883e+00,3.731887086293571798e+00
8.912509381337459490e+04,9.628252590206981543e-01,9.918636535464973036e-01,1.188149663030921843e+00,1.537158510138524559e+00,2.063287631870625916e+00,2.937617062879954055e+00,3.690149210003489166e+00
9.120108393559097021e+04,9.598290980317494281e-01,9.884165881252845454e-01,1.180682413681329423e+00,1.524968057332315663e+00,2.045275808849033261e+00,2.910657904673913166e+00,3.655464913965108753e+00
9.332543007969905739e+04,9.579998971407747144e-01,9.862583777360656168e-01,1.175140086875224865e+00,1.515635103303397901e+00,2.031410013854344054e+00,2.889791220492229140e+00,3.628602596452302986e+00
9.549925860214368731e+04,9.573209396224514611e-01,9.853556940986704094e-01,1.171490740513111195e+00,1.509150495092270283e+00,2.021687014395564752e+00,2.875007303019668115e+00,3.609543739178427302e+00
9.772372209558112081e+04,9.576795203698896808e-01,9.855682931249214462e-01,1.169536697015377547e+00,1.505254122529996241e+00,2.015734177132578520e+00,2.865755223891124803e+00,3.597570930138141332e+00
1.000000000000000000e+05,9.588802090112285015e-01,9.866641602414234491e-01,1.168939361686489153e+00,1.503464780102627962e+00,2.012849728030726926e+00,2.861000682057063926e+00,3.591343488691297381e+00
1.023292992280753679e+05,9.606775067408340751e-01,9.883551573682395341e-01,1.169269111052629206e+00,1.503152425391466540e+00,2.012108273320222462e+00,2.859382116093506454e+00,3.589099904811959618e+00
1.047128548050898535e+05,9.628085857706780715e-01,9.903354564390486336e-01,1.170062333613916206e+00,1.503620529286228580e+00,2.012480182908756188e+00,2.859386487620971806e+00,3.588884379729656793e+00
1.071519305237607041e+05,9.650250509791828968e-01,9.923134240454026811e-01,1.170870822395319699e+00,1.504184446591268376e+00,2.012950292048905965e+00,2.859524089626751753e+00,3.588773036651088155e+00
1.096478196143185050e+05,9.671227823745700558e-01,9.940485081024625913e-01,1.171317568436952117e+00,1.504258955687595378e+00,2.012647155965195278e+00,2.858518291938607181e+00,3.587119790206834580e+00
1.122018454301962920e+05,9.689651096164668687e-01,9.953779029588557536e-01,1.171144235500680253e+00,1.503436824049007470e+00,2.010963266252813852e+00,2.855484159729491100e+00,3.582786360875511722e+00
1.148153621496881678e+05,9.704917649013047320e-01,9.962307379941082175e-01,1.170243724336493374e+00,1.501544765743515697e+00,2.007641155445130554e+00,2.850054247791903528e+00,3.575305338386532306e+00
1.174897554939530382e+05,9.717181535669185966e-01,9.966315010386381790e-01,1.168666620410548251e+00,1.498655637558867770e+00,2.002792011452012133e+00,2.842405935220621682e+00,3.564914907570352121e+00
1.202264434617413062e+05,9.727175822691507268e-01,9.966821743586266047e-01,1.166600258088704933e+00,1.495056039766406997e+00,1.996849441448386386e+00,2.833191060888888835e+00,3.552467701947056078e+00
1.230268770812381117e+05,9.736001205343632892e-01,9.965357886221439809e-01,1.164327312580287765e+00,1.491180821795398792e+00,1.990469855062489302e+00,2.823386984841834924e+00,3.539238464754578928e+00
1.258925411794166139e+05,9.744892178955749662e-01,9.963674578635861590e-01,1.162173589703969112e+00,1.487529768186796053e+00,1.984407365445566063e+00,2.814109835995171949e+00,3.526682033543457884e+00
1.288249551693134854e+05,9.754845126371228803e-01,9.963262391090013104e-01,1.160421548131218561e+00,1.484530834349612194e+00,1.979306803192066866e+00,2.806308586237790337e+00,3.516037485957581588e+00
1.318256738556407508e+05,9.766452608204310160e-01,9.965083394510254600e-01,1.159255935653794811e+00,1.482452614564894633e+00,1.975571668849442464e+00,2.800567708368704611e+00,3.508072858004209316e+00
1.348962882591653324e+05,9.779738967275211081e-01,9.969330236446081184e-01,1.158716173300554431e+00,1.481330562481921298e+00,1.973253884737433239e+00,2.796946658213390169e+00,3.502878144050635800e+00
1.380384264602883777e+05,9.794093418726543820e-01,9.975341889907314297e-01,1.158674309481776188e+00,1.480938407294206227e+00,1.972014063774516490e+00,2.794923728281920816e+00,3.499791677663694145e+00
1.412537544622755377e+05,9.808377218346417958e-01,9.981722480256477459e-01,1.158853020675067569e+00,1.480814669851000520e+00,1.971162100757138713e+00,2.793458562259006683e+00,3.497481177393952034e+00
1.445439770745928108e+05,9.821084450144771383e-01,9.986601381860691351e-01,1.158872747165103245e+00,1.480343062323707048e+00,1.969779742793004829e+00,2.791177675711074890e+00,3.494183190845459919e+00
1.479108388168207312e+05,9.830676603121569768e-01,9.988069370756733623e-01,1.158326171891890022e+00,1.478868403267738607e+00,1.966895754207247604e+00,2.786633898516516439e+00,3.488037232397833698e+00
1.513561248436207243e+05,9.835852035673752214e-01,9.984546024506062434e-01,1.156854134111676258e+00,1.475818412047482653e+00,1.961666961405854614e+00,2.778576564684919870e+00,3.477434316832705541e+00
1.548816618912482809e+05,9.835866321564171733e-01,9.975185105345710790e-01,1.154222809942770045e+00,1.470824781223969202e+00,1.953557944174371119e+00,2.766214557360377135e+00,3.461355377148437995e+00
1.584893192461114086e+05,9.830637529983748957e-01,9.959988895688749455e-01,1.150349516603830002e+00,1.463760506739818501e+00,1.942393596172417247e+00,2.749291732603267313e+00,3.439469142955876357e+00
1.621810097358929925e+05,9.820823276085959286e-01,9.939878670501998137e-01,1.145326777956819253e+00,1.454781354086474687e+00,1.928417073295697559e+00,2.728170631806305924e+00,3.412238736434714870e+00
1.659586907437559566e+05,9.807716106369187559e-01,9.916488081407928146e-01,1.139395376253754089e+00,1.444281813950399895e+00,1.912222514443263410e+00,2.703730664057773403e+00,3.380791011627913623e+00
1.698243652461745951e+05,9.792921432951894323e-01,9.891745364629987991e-01,1.132875468073365921e+00,1.432786757971903135e+00,1.894592129710877426e+00,2.677125403088052913e+00,3.346604126394682854e+00
1.737800828749376233e+05,9.778060960436844029e-01,9.867495778533439399e-01,1.126107746052488423e+00,1.420861531388017296e+00,1.876361626398590943e+00,2.649584843341101781e+00,3.311253203529227918e+00
1.778279410038922797e+05,9.764503510484467963e-01,9.845128674846826966e-01,1.119387225801089070e+00,1.409002686056799236e+00,1.858257367768248125e+00,2.622177517873831132e+00,3.276103805301038729e+00
1.819700858609982533e+05,9.753011727218545701e-01,9.825220251153422568e-01,1.112897745365474700e+00,1.397538038481941136e+00,1.840754057435491253e+00,2.595601529530561447e+00,3.242044241581515607e+00
1.862087136662865523e+05,9.743841108401276596e-01,9.807631476227504086e-01,1.106719823289485927e+00,1.386631074715271250e+00,1.824077991252783137e+00,2.570192540505433332e+00,3.209495978719310916e+00
1.905460717963248317e+05,9.736692367984540741e-01,9.791569134641825434e-01,1.100831703312460608e+00,1.376281969572000552e+00,1.808214259990825301e+00,2.545936251314025789e+00,3.178430530068795168e+00
1.949844599758045515e+05,9.730919234659041184e-01,9.775840828679007721e-01,1.095133992971214276e+00,1.366357427224012433e+00,1.792950502579714556e+00,2.522531264822617914e+00,3.148450568119314674e+00
1.995262314968878927e+05,9.725889682975331629e-01,9.759353226796620984e-01,1.089525715822107443e+00,1.356709340171843081e+00,1.778053819573153671e+00,2.499650132041876915e+00,3.119126790954501516e+00
2.041737944669527351e+05,9.721150853177505935e-01,9.741381613309910703e-01,1.083935362464401919e+00,1.347218484041653674e+00,1.763336582249511286e+00,2.477033225015317086e+00,3.090118388776127656e+00
2.089296130854040966e+05,9.716511011240871465e-01,9.721672718214382503e-01,1.078337522825180361e+00,1.337825202485984910e+00,1.748704632324094010e+00,2.454557555303166883e+00,3.061263206332618392e+00
2.137962089502232557e+05,9.712105527836658592e-01,9.700586649912796844e-01,1.072772780550149463e+00,1.328561406566076020e+00,1.734203751184119513e+00,2.432302383329641327e+00,3.032660659909152567e+00
2.187761623949551722e+05,9.708271503307325245e-01,9.678912876594765180e-01,1.067323897682552980e+00,1.319519029095489460e+00,1.719975836912475131e+00,2.410482826754045682e+00,3.004587819854304342e+00
2.238721138568337774e+05,9.705342604921062266e-01,9.657626913061498897e-01,1.062083928108649156e+00,1.310809473593841812e+00,1.706199409028982705e+00,2.389362451044934055e+00,2.977385673121188958e+00
2.290867652767774707e+05,9.703516435615515690e-01,9.637684189230664167e-01,1.057133704332116952e+00,1.302533559746109404e+00,1.693044007196054412e+00,2.369187551663851643e+00,2.951374716190442449e+00
2.344228815319922578e+05,9.702774074290220208e-01,9.619886710072925728e-01,1.052533240080082644e+00,1.294773978280753912e+00,1.680657181992928351e+00,2.350171276618431282e+00,2.926834200981168976e+00
2.398832919019489782e+05,9.702828206268899747e-01,9.604688619889746315e-01,1.048291679905748008e+00,1.287549066032938727e+00,1.669093574497988675e+00,2.332390096501193000e+00,2.903867482679085121e+00
2.454708915685028478e+05,9.703266891814056327e-01,9.592307675986434523e-01,1.044399332342883735e+00,1.280861001108742236e+00,1.658382141767630547e+00,2.315886762125540344e+00,2.882534388094087685e+00
2.511886431509582035e+05,9.703653874287769820e-01,9.582756192272608997e-01,1.040830578788214167e+00,1.274695272153761882e+00,1.648520792101314525e+00,2.300662446663856553e+00,2.862840987137349913e+00
2.570395782768864592e+05,9.703657444607879379e-01,9.575922907030915976e-01,1.037553035024346926e+00,1.269026955849327676e+00,1.639484127889271781e+00,2.286686554735420263e+00,2.844751077576926246e+00
2.630267991895381710e+05,9.703176961912142184e-01,9.571662032704366663e-01,1.034538269260979471e+00,1.263828263480063274e+00,1.631232282582844029e+00,2.273906373402198700e+00,2.828199195342314454e+00
2.691534803926913883e+05,9.702419200009886335e-01,9.569878861676385240e-01,1.031767753312276881e+00,1.259074467422497401e+00,1.623719541393011667e+00,2.262257766692997940e+00,2.813104063694285006e+00
2.754228703338169144e+05,9.701854453601209682e-01,9.570559253187834736e-01,1.029230401954430940e+00,1.254732217115926307e+00,1.616876041832547628e+00,2.251634882606213584e+00,2.799329682350106374e+00
2.818382931264454965e+05,9.702215826151077138e-01,9.573782871917044801e-01,1.026927013592378701e+00,1.250770031534576887e+00,1.610627092000825877e+00,2.241918175004136149e+00,2.786721689874296359e+00
2.884031503126605530e+05,9.704350236793184425e-01,9.579703919964059899e-01,1.024869502031761748e+00,1.247162562422222898e+00,1.604901299660065561e+00,2.232987550210680627e+00,2.775124632446602124e+00
2.951209226666383911e+05,9.709153320392351905e-01,9.588559282736714984e-01,1.023090350533300441e+00,1.243911743398656178e+00,1.599666102293584080e+00,2.224779801900781173e+00,2.764455713950549232e+00
3.019951720402018982e+05,9.717395616742106057e-01,9.600607497794405587e-01,1.021645872414235656e+00,1.241062179351119177e+00,1.594953088870451730e+00,2.217330188169081673e+00,2.754758851593175351e+00
3.090295432513591950e+05,9.729564880226539980e-01,9.615999888937967199e-01,1.020600101693345474e+00,1.238684554697887741e+00,1.590839280916671594e+00,2.210748472675243548e+00,2.746173674119622987e+00
3.162277660168379080e+05,9.745728250107150714e-01,9.634710916253669266e-01,1.020015721995643165e+00,1.236865848439555160e+00,1.587435196092193301e+00,2.205202034354323271e+00,2.738914361255360586e+00
3.235936569296281086e+05,9.765418763474700281e-01,9.656399331697467225e-01,1.019932259792727169e+00,1.235678933635907306e+00,1.584844402517091133e+00,2.200856683879227393e+00,2.733193006945939807e+00
3.311311214825907955e+05,9.787652502711718938e-01,9.680355329503784745e-01,1.020342998511255095e+00,1.235145411941294125e+00,1.583109269009327802e+00,2.197790641643190490e+00,2.729109890003679428e+00
3.388441561392027652e+05,9.810991368457102624e-01,9.705493628999869449e-01,1.021180204493067789e+00,1.235206903904022102e+00,1.582167144533983549e+00,2.195927099885829126e+00,2.726566516111274208e+00
3.467368504525316530e+05,9.833780794017585869e-01,9.730503197858179076e-01,1.022321354699892160e+00,1.235726765596395493e+00,1.581849426436262362e+00,2.195025786890055119e+00,2.725254277550303694e+00
3.548133892335753189e+05,9.854369080599053587e-01,9.753966171006601682e-01,1.023593275096326582e+00,1.236487071196383125e+00,1.581872777615281223e+00,2.194668002944987872e+00,2.724635788569864214e+00
3.630780547701010364e+05,9.871410630540176090e-01,9.774623276284597484e-01,1.024805736675415524e+00,1.237235275292488890e+00,1.581901271309058998e+00,2.194346881462206689e+00,2.724059326702945150e+00
3.715352290971727925e+05,9.884079603118427482e-01,9.791517377503144992e-01,1.025773865226909720e+00,1.237707919125639489e+00,1.581578721600478188e+00,2.193515393767632382e+00,2.722820998203560716e+00
3.801893963205612381e+05,9.892213537335017293e-01,9.804180588359093784e-01,1.026351451449397656e+00,1.237683239149535375e+00,1.580599853894689044e+00,2.191698674038476735e+00,2.720307823323676377e+00
3.890451449942804757e+05,9.896298318163613272e-01,9.812672775749268217e-01,1.026448526565142849e+00,1.237005625279842702e+00,1.578748374417082045e+00,2.188550694768865768e+00,2.716071746598481162e+00
3.981071705534969224e+05,9.897366628182961978e-01,9.817539020944990869e-01,1.026037392049417463e+00,1.235599543767951003e+00,1.575914971728841873e+00,2.183889059298070645e+00,2.709873727323935277e+00
4.073802778041130514e+05,9.896730739019140577e-01,9.819716896856571786e-01,1.025157212642217708e+00,1.233486781694379752e+00,1.572130443392235399e+00,2.177747703693236669e+00,2.701753735960382485e+00
4.168693834703355096e+05,9.895729214836948007e-01,9.820301752910944870e-01,1.023885483034547850e+00,1.230745178958696950e+00,1.567503183781926435e+00,2.170286267209513564e+00,2.691914847919950393e+00
4.265795188015925814e+05,9.895429337196609554e-01,9.820384407788247394e-01,1.022325912444701501e+00,1.227500583484580021e+00,1.562213364904811108e+00,2.161782994757522669e+00,2.680715409963455365e+00
4.365158322401656187e+05,9.896493803906346587e-01,9.820874286541891873e-01,1.020587450147143471e+00,1.223896576186729535e+00,1.556467217624552646e+00,2.152563943624672405e+00,2.668579208300447814e+00
4.466835921509634936e+05,9.899080480151183359e-01,9.822369148592222654e-01,1.018763970605725655e+00,1.220064190678658900e+00,1.550453919011574699e+00,2.142935897969393544e+00,2.655908928591941276e+00
4.570881896148751839e+05,9.902855601954806408e-01,9.825080154310077418e-01,1.016914520886039286e+00,1.216092909520558152e+00,1.544300049886063508e+00,2.133111654217827891e+00,2.642988739111717056e+00
4.677351412871981156e+05,9.907211622168636822e-01,9.828888771519372902e-01,1.015064685785608045e+00,1.212020057189633793e+00,1.538048456136481557e+00,2.123170803895494618e+00,2.629931476461719875e+00
4.786300923226380255e+05,9.911338552646509203e-01,9.833328239672879389e-01,1.013186824233541561e+00,1.207802507409743598e+00,1.531618634595161232e+00,2.112996475768726956e+00,2.616595113402911288e+00
4.897788193684466532e+05,9.914543236904251877e-01,9.837767944275873644e-01,1.011221723044652521e+00,1.203341058519707962e+00,1.524839226332073139e+00,2.102318660254165916e+00,2.602635948226030393e+00
5.011872336272724788e+05,9.916341819158045467e-01,9.841536095010451346e-01,1.009088455446716104e+00,1.198494841709351721e+00,1.517470045557289815e+00,2.090747121180473123e+00,2.587548439324571348e+00
5.128613839913647971e+05,9.916555797041712861e-01,9.844006981912343246e-01,1.006694822795962674e+00,1.193101390647417048e+00,1.509236638145438070e+00,2.077828852627355172e+00,2.570740049004411887e+00
5.248074602497722954e+05,9.915346472517190257e-01,9.844734444069689339e-01,1.003963658488936428e+00,1.187018999297388966e+00,1.499896583495473168e+00,2.063151927467538282e+00,2.551665318893882706e+00
5.370317963702531997e+05,9.913114983049663431e-01,9.843507613945142731e-01,1.000853039506432340e+00,1.180165327168265499e+00,1.489301414999485207e+00,2.046451377827244400e+00,2.529965684960862937e+00
5.495408738576248288e+05,9.910383198785983616e-01,9.840324408731109251e-01,9.973567035125370239e-01,1.172521378530841263e+00,1.477406186060628013e+00,2.027628973141352819e+00,2.505498332555118335e+00
5.623413251903491328e+05,9.907645721845929065e-01,9.835396608468048862e-01,9.935187887771643744e-01,1.164161812241308436e+00,1.464317963051946059e+00,2.006836479055397859e+00,2.478447276066680249e+00
5.754399373371566180e+05,9.905292549743001107e-01,9.829092631341196373e-01,9.894228053764795305e-01,1.155231795357132052e+00,1.450258297049138445e+00,1.984417881751714630e+00,2.449251218653587969e+00
5.888436553555884166e+05,9.903520575043341934e-01,9.821867575320726296e-01,9.851825302927235128e-01,1.145937214088954326e+00,1.435549505395949499e+00,1.960891210532141216e+00,2.418581410224605044e+00
6.025595860743580852e+05,9.902315526647613719e-01,9.814230581782577012e-01,9.809275020424071956e-01,1.136514613505238858e+00,1.420563985726803979e+00,1.936863675593432310e+00,2.387231138264311436e+00
6.165950018614821602e+05,9.901487435184854746e-01,9.806700988202359248e-01,9.767904126219839611e-01,1.127209018580874744e+00,1.405687075283688969e+00,1.912969725149954670e+00,2.356034048425678762e+00
6.309573444801929872e+05,9.900749367794374756e-01,9.799746415737803362e-01,9.728852186521924628e-01,1.118235138269563889e+00,1.391257785877533237e+00,1.889774791039772639e+00,2.325735754385672927e+00
6.456542290346549125e+05,9.899789857351924960e-01,9.793758697474901354e-01,9.693077953618778331e-01,1.109776919403592021e+00,1.377564508110769248e+00,1.867760990649497632e+00,2.296972290407368167e+00
6.606934480075964238e+05,9.898349103674433103e-01,9.789048753454343554e-01,9.661291523896493594e-01,1.101975184103597849e+00,1.364825967520906236e+00,1.847296110659977897e+00,2.270227494677991675e+00
6.760829753919818904e+05,9.896301443454593727e-01,9.785822757386983817e-01,9.634023978592671789e-01,1.094940084306053718e+00,1.353211544229970587e+00,1.828661982438842593e+00,2.245867731755504693e+00
6.918309709189363057e+05,9.893694202770270119e-01,9.784179399948250699e-01,9.611638291931825506e-01,1.088748648963135057e+00,1.342839842371751802e+00,1.812051566265708402e+00,2.224139321940564074e+00
7.079457843841373688e+05,9.890764178789959171e-01,9.784107178133131244e-01,9.594411396234471257e-01,1.083459500302694556e+00,1.333801291949624712e+00,1.797605623662468899e+00,2.205216554037771282e+00
7.244359600749906385e+05,9.887950665630527158e-01,9.785529483859776168e-01,9.582564464575780150e-01,1.079110238942584399e+00,1.326153896837337198e+00,1.785406562011954357e+00,2.189195563844217318e+00
7.413102413009176962e+05,9.885831139560877778e-01,9.788314176160304303e-01,9.576255174885091037e-01,1.075714041495573703e+00,1.319917293509467626e+00,1.775471418384320099e+00,2.176087615063516001e+00
7.585775750291835284e+05,9.885047983684649431e-01,9.792288671512432430e-01,9.575499805506406670e-01,1.073244430644560099e+00,1.315047141296366906e+00,1.767713792504362003e+00,2.165771146602947894e+00
7.762471166286912048e+05,9.886204938871606673e-01,9.797282793759500841e-01,9.580151274940280626e-01,1.071631163667306375e+00,1.311429717674875040e+00,1.761937110051357447e+00,2.157984254533138913e+00
7.943282347242821706e+05,9.889744506058111284e-01,9.803129298143502535e-01,9.589824889593231427e-01,1.070753569364726765e+00,1.308867328866854640e+00,1.757816018695117277e+00,2.152301644328159735e+00
8.128305161640995648e+05,9.895837043200785832e-01,9.809652953728009717e-01,9.603806488340431713e-01,1.070438126097096987e+00,1.307080313855706333e+00,1.754901276670296495e+00,2.148140484022256214e+00
8.317637711026708130e+05,9.904378434808692733e-01,9.816739945856656213e-01,9.621148890787104557e-01,1.070481873275447970e+00,1.305743426983591249e+00,1.752676546503501687e+00,2.144835175408970063e+00
8.511380382023758721e+05,9.914912775035840120e-01,9.824279440605947489e-01,9.640635154513577110e-01,1.070660276262686894e+00,1.304505102296106944e+00,1.750591087370483301e+00,2.141678953821101405e+00
8.709635899560814723e+05,9.926763929341556603e-01,9.832207494552761551e-01,9.660941462864495177e-01,1.070765011561962465e+00,1.303048705685455388e+00,1.748153388569547717e+00,2.138046081035436252e+00
8.912509381337459199e+05,9.939120931575455842e-01,9.840486538066692823e-01,9.680739185517879264e-01,1.070623833526232582e+00,1.301126360843925855e+00,1.744982722264741826e+00,2.133457743506204540e+00
9.120108393559096148e+05,9.951271664854433041e-01,9.849180573568315777e-01,9.698938908069765219e-01,1.070134170525644635e+00,1.298608786916053415e+00,1.740884285041583324e+00,2.127677243405692753e+00
9.332543007969905157e+05,9.962698244112413448e-01,9.858398563409285220e-01,9.714752941520550245e-01,1.069265370338413623e+00,1.295487449702441118e+00,1.735851157358620611e+00,2.120712339186316964e+00
9.549925860214368440e+05,9.973191751735904775e-01,9.868304669775085358e-01,9.727763430728422200e-01,1.068055185646334282e+00,1.291861729046763108e+00,1.730043862512575359e+00,2.112784723244885310e+00
9.772372209558112081e+05,9.982863376094903707e-01,9.879069804954323519e-01,9.737995709825826296e-01,1.066603800967268700e+00,1.287926942006753617e+00,1.723768395656122498e+00,2.104301348017509454e+00
1.000000000000000000e+06,9.992055888295839905e-01,9.890835809267337631e-01,9.745792977147231806e-01,1.065040663667340404e+00,1.283916355966060019e+00,1.717389052039960617e+00,2.095738077632815610e+00
1.023292992280753679e+06,1.000118786995124021e+00,9.903655041735386355e-01,9.751748183310036122e-01,1.063501741103974219e+00,1.280064990003383585e+00,1.711268627514954233e+00,2.087563447892703650e+00
1.047128548050898477e+06,1.001058491786997795e+00,9.917429452680097679e-01,9.756523964062796539e-01,1.062095587116391071e+00,1.276556072924305285e+00,1.705689313803995688e+00,2.080135488450714831e+00
1.071519305237604771e+06,1.002030705820705414e+00,9.931916713069728342e-01,9.760787502508186941e-01,1.060895288369564815e+00,1.273509256992424898e+00,1.700829604481824742e+00,2.073674990715087763e+00
1.096478196143182926e+06,1.003005721172909981e+00,9.946701931487665904e-01,9.765078120205806789e-01,1.059925313664539237e+00,1.270960006742794857e+00,1.696736377613760283e+00,2.068229703888760262e+00
1.122018454301965190e+06,1.003917639618546520e+00,9.961260345302673791e-01,9.769803872556377389e-01,1.059169228138209684e+00,1.268873509337862027e+00,1.693344255941128029e+00,2.063701804599473721e+00
1.148153621496884152e+06,1.004674669209332016e+00,9.974992679606137225e-01,9.775241187411775057e-01,1.058584447026495790e+00,1.267163507516108290e+00,1.690505853283175819e+00,2.059888519409656116e+00
1.174897554939530324e+06,1.005174828345018367e+00,9.987317099867120129e-01,9.781589818915242818e-01,1.058124078221888809e+00,1.265728593294488613e+00,1.688049961166854906e+00,2.056558039221704881e+00
1.202264434617413208e+06,1.005326229634620372e+00,9.997714732984592789e-01,9.788955114016766323e-01,1.057744995565759849e+00,1.264464068029939048e+00,1.685802153147128779e+00,2.053475814924407228e+00
1.230268770812381059e+06,1.005068387883306436e+00,1.000581827529049894e+00,9.797428852720464487e-01,1.057420428262985546e+00,1.263280128505439803e+00,1.683610757044025519e+00,2.050437553565723547e+00
1.258925411794166081e+06,1.004385116724979321e+00,1.001144544621299426e+00,9.807034324579794182e-01,1.057136732966327486e+00,1.262102706799044016e+00,1.681353543428701247e+00,2.047277900553368557e+00
1.288249551693132380e+06,1.003311591022148397e+00,1.001458620758140183e+00,9.817702987074943266e-01,1.056885293352113564e+00,1.260867990237466429e+00,1.678927416594393929e+00,2.043857851955569238e+00
1.318256738556404831e+06,1.001934309775917242e+00,1.001545273756920595e+00,9.829293985629266039e-01,1.056655630773520427e+00,1.259516945065494165e+00,1.676237953694988736e+00,2.040050647849123600e+00
1.348962882591655944e+06,1.000378494807318885e+00,1.001439767616104426e+00,9.841534005221203030e-01,1.056419560601845165e+00,1.257977453969746362e+00,1.673170099534140753e+00,2.035705566079740070e+00
1.380384264602886746e+06,9.987929756403217674e-01,1.001191779062887255e+00,9.854050097691348098e-01,1.056128935760528798e+00,1.256170437590984790e+00,1.669594358682966018e+00,2.030657456918005366e+00
1.412537544622755377e+06,9.973307012040766306e-01,1.000858267842673399e+00,9.866423909413848392e-01,1.055721914142600193e+00,1.254018250713516247e+00,1.665381280019117005e+00,2.024744782228748541e+00
1.445439770745927934e+06,9.961274624373460673e-01,1.000498321366535492e+00,9.878176337693513887e-01,1.055119619820321208e+00,1.251440717006802705e+00,1.660392744757517303e+00,2.017798966423951512e+00
1.479108388168207137e+06,9.952866830598626757e-01,1.000166296651287645e+00,9.888856634873445239e-01,1.054246203265701398e+00,1.248381642624225130e+00,1.654528471911567156e+00,2.009704119902798514e+00
1.513561248436207185e+06,9.948664093687100696e-01,9.999078611481799772e-01,9.898020514035522632e-01,1.053028494953271332e+00,1.244799804654286746e+00,1.647713354297535293e+00,2.000378871935108105e+00
1.548816618912479607e+06,9.948775579762809684e-01,9.997536071636814459e-01,9.905262462376581700e-01,1.051409872456137373e+00,1.240680227916903355e+00,1.639924545095506447e+00,1.989809426290055638e+00
1.584893192461110884e+06,9.952859304912438088e-01,9.997213068018132587e-01,9.910280225082516159e-01,1.049362750364159158e+00,1.236040968130079687e+00,1.631203298693213677e+00,1.978063040609017165e+00
1.621810097358933184e+06,9.960192380454012673e-01,9.998118815092322809e-01,9.912798023614792786e-01,1.046876776817335042e+00,1.230904652015915923e+00,1.621612541470142554e+00,1.965230971440685703e+00
1.659586907437563175e+06,9.969825859714904759e-01,1.000013871934269494e+00,9.912645928247143523e-01,1.043969524418074224e+00,1.225308632516289631e+00,1.611253780686070947e+00,1.951449657132781290e+00
1.698243652461746009e+06,9.980721625771693528e-01,1.000304958302748570e+00,9.909748192947065437e-01,1.040682149176505034e+00,1.219296585853512971e+00,1.600248045955846354e+00,1.936876005215293572e+00
1.737800828749376349e+06,9.991862447081156784e-01,1.000657350425492087e+00,9.904158260151736393e-01,1.037074992048263145e+00,1.212912775036900204e+00,1.588720949969603335e+00,1.921667410389322761e+00
1.778279410038922913e+06,1.000236697956970344e+00,1.001039160380484461e+00,9.896040350046069189e-01,1.033226146248641619e+00,1.206210489640248129e+00,1.576808710272334269e+00,1.905991132679425437e+00
1.819700858609982533e+06,1.001157074431641369e+00,1.001421113631914661e+00,9.885697220632134741e-01,1.029228101242200877e+00,1.199260049527011818e+00,1.564664086111210217e+00,1.890033918120738399e+00
1.862087136662865523e+06,1.001900816704754282e+00,1.001776760284978973e+00,9.873537065853836836e-01,1.025184110180650920e+00,1.192155253090286582e+00,1.552462439785102566e+00,1.874010466163686495e+00
1.905460717963244300e+06,1.002443471628185812e+00,1.002083870013304345e+00,9.860050343709643172e-01,1.021200281359445405e+00,1.185012438992534722e+00,1.540398452813338981e+00,1.858161766201975817e+00
1.949844599758041557e+06,1.002778605266006151e+00,1.002327204126929772e+00,9.845774475274118309e-01,1.017378774944363684e+00,1.177968358098300250e+00,1.528681915658995472e+00,1.842750167809851458e+00
1.995262314968882827e+06,1.002914035278386518e+00,1.002494708654669164e+00,9.831219452791424285e-01,1.013803110318965084e+00,1.171158315561452667e+00,1.517508645335768014e+00,1.828023092115259152e+00
2.041737944669531658e+06,1.002867513423274959e+00,1.002579407620405982e+00,9.816853414135778833e-01,1.010531436953668649e+00,1.164703155007959845e+00,1.507039292756362059e+00,1.814186061362045521e+00
2.089296130854040850e+06,1.002663207870354789e+00,1.002578074189202528e+00,9.803067255585604656e-01,1.007586733072398877e+00,1.158683577496530726e+00,1.497364450680694681e+00,1.801357123627926216e+00
2.137962089502232615e+06,1.002327995894653156e+00,1.002489968868101933e+00,9.790132399539158703e-01,1.004948762686519448e+00,1.153117099682592794e+00,1.488472017628226673e+00,1.789523740235898108e+00
2.187761623949551955e+06,1.001892731826020677e+00,1.002318803522869839e+00,9.778268670929624040e-01,1.002562750421627458e+00,1.147959832195484697e+00,1.480250789941459200e+00,1.778546632139832440e+00
2.238721138568338007e+06,1.001388909557345386e+00,1.002074012987592466e+00,9.767623755800033392e-01,1.000341680691009483e+00,1.143103073604791353e+00,1.472489440008999617e+00,1.768155509860118046e+00
2.290867652767769992e+06,1.000852998865645826e+00,1.001774290140457824e+00,9.758385753489750014e-01,9.981961236021301698e-01,1.138413310440323567e+00,1.464940962384226664e+00,1.758032506620142765e+00
2.344228815319918096e+06,1.000317990154043990e+00,1.001443926624167702e+00,9.750735111536323885e-01,9.960393639394978793e-01,1.133744031900044469e+00,1.457343670940179692e+00,1.747838170561072824e+00
2.398832919019494671e+06,9.998193921087538127e-01,1.001117910811041289e+00,9.744932987482124442e-01,9.938186580749885923e-01,1.128989955453943317e+00,1.449506323068281199e+00,1.737320828420406693e+00
2.454708915685033426e+06,9.993882998376317772e-01,1.000834272464601327e+00,9.741288346691177047e-01,9.915279598046486953e-01,1.124113015827874706e+00,1.441351406009251157e+00,1.726374827536198975e+00
2.511886431509582326e+06,9.990488391146730152e-01,1.000630210812910592e+00,9.740102339165410683e-01,9.892019269212120047e-01,1.119145655355225255e+00,1.432918776201011601e+00,1.715045108370963911e+00
2.570395782768864650e+06,9.988155489851767710e-01,1.000533381672862321e+00,9.741612651344568885e-01,9.869142827983126143e-01,1.114190950687515169e+00,1.424366360495978423e+00,1.703531240615951292e+00
2.630267991895381361e+06,9.986887633304789569e-01,1.000553190869895248e+00,9.745935602497899364e-01,9.847573762518688767e-01,1.109394796294432384e+00,1.415925882034984928e+00,1.692130101752367111e+00
2.691534803926913999e+06,9.986573299860067587e-01,1.000679180236826005e+00,9.753017361760009107e-01,9.828196980515500059e-01,1.104906521917014661e+00,1.407837728053133119e+00,1.681153538863656260e+00
2.754228703338163439e+06,9.986994863103884068e-01,1.000876241768892339e+00,9.762610422961358614e-01,9.811654669932350359e-01,1.100846261273907389e+00,1.400303898161319838e+00,1.670866283874347324e+00
2.818382931264449377e+06,9.987865453553022022e-01,1.001090785711980402e+00,9.774288578608638645e-01,9.798183822630882611e-01,1.097269159468075017e+00,1.393426490911665372e+00,1.661406952659207459e+00
2.884031503126611467e+06,9.988914184415575992e-01,1.001259073144791012e+00,9.787529239064864939e-01,9.787685122817185723e-01,1.094172561582409831e+00,1.387221360600020104e+00,1.652804369637003834e+00
2.951209226666389965e+06,9.989927951257806527e-01,1.001318856296455451e+00,9.801766283761468301e-01,9.779721711679817409e-01,1.091491083141381102e+00,1.381608034069147672e+00,1.644963927436328355e+00
3.019951720402019098e+06,9.990800789530488446e-01,1.001219342507442267e+00,9.816466418171891917e-01,9.773693771236635630e-01,1.089125252357795892e+00,1.376454755302128463e+00,1.637725984243246113e+00
3.090295432513591833e+06,9.991553038103899720e-01,1.000933035646077496e+00,9.831198690960978315e-01,9.769048872173861087e-01,1.086976186826841495e+00,1.371632863785331002e+00,1.630935738459504236e+00
3.162277660168379545e+06,9.992328876360616619e-01,1.000459356037981973e+00,9.845636984277039705e-01,9.765396617210843067e-01,1.084969934134616398e+00,1.367054398569571783e+00,1.624492839327952076e+00
3.235936569296280853e+06,9.993340438624938038e-01,9.998258296713330440e-01,9.859592549653883875e-01,9.762588854839123753e-01,1.083075033213885208e+00,1.362695914948275577e+00,1.618380497724698275e+00
3.311311214825907722e+06,9.994827379257475997e-01,9.990845690488218134e-01,9.872972397954085100e-01,9.760693395184087962e-01,1.081301822701514315e+00,1.358599491200574771e+00,1.612666255493552026e+00
3.388441561392020434e+06,9.996995851929025845e-01,9.983019127448339303e-01,9.885740500489661464e-01,9.759882387920725266e-01,1.079686124856282126e+00,1.354842207540400523e+00,1.607459899838734385e+00
3.467368504525309429e+06,9.999975692553959572e-01,9.975516861708074723e-01,9.897865824707090532e-01,9.760312376309790983e-01,1.078269755546451325e+00,1.351504897416230921e+00,1.602871846156583624e+00
3.548133892335760407e+06,1.000378989153841269e+00,9.969036030201502419e-01,9.909292510437581747e-01,9.761963845882213331e-01,1.077069054599189890e+00,1.348618540497986018e+00,1.598939807321220208e+00
3.630780547701017465e+06,1.000832797078847314e+00,9.964158534529461431e-01,9.919909131471245090e-01,9.764557549291522642e-01,1.076058933392855188e+00,1.346137714256090190e+00,1.595594230859880502e+00
3.715352290971728042e+06,1.001338009894441550e+00,9.961297275785401251e-01,9.929550455376729978e-01,9.767528786680529373e-01,1.075157427292422696e+00,1.343914594612717339e+00,1.592623447050484309e+00
3.801893963205612730e+06,1.001863004580068273e+00,9.960675592794887567e-01,9.938015084968816470e-01,9.770122926820556941e-01,1.074238309310891371e+00,1.341719591280948087e+00,1.589701973344180841e+00
3.890451449942804873e+06,1.002371660642671802e+00,9.962308322927198034e-01,9.945107820152285782e-01,9.771521172555546197e-01,1.073147648819050781e+00,1.339269969502516533e+00,1.586431288344028800e+00
3.981071705534969456e+06,1.002827171543745566e+00,9.966037347798142321e-01,9.950670609281795365e-01,9.771016425952353535e-01,1.071733167534674624e+00,1.336280190277881585e+00,1.582409536590026811e+00
4.073802778041122016e+06,1.003195007774656311e+00,9.971545639987602350e-01,9.954622150074740050e-01,9.768195403323165493e-01,1.069878127371834076e+00,1.332521120226721090e+00,1.577312797280018719e+00
4.168693834703346714e+06,1.003451344207442197e+00,9.978405956952305367e-01,9.956985116513638046e-01,9.763052566764089946e-01,1.067529010408022616e+00,1.327871551884153511e+00,1.570966636899586266e+00
4.265795188015934080e+06,1.003581528634872377e+00,9.986107224255610371e-01,9.957856801004651981e-01,9.755980431737405478e-01,1.064703210906445374e+00,1.322333119188630945e+00,1.563367281569943312e+00
4.365158322401665151e+06,1.003587047385503528e+00,9.994125207674405820e-01,9.957431872337325629e-01,9.747724889008222426e-01,1.061489494603866435e+00,1.316035660557208331e+00,1.554689489287490289e+00
4.466835921509634703e+06,1.003483581891845722e+00,1.000195755533450859e+00,9.955937674318044994e-01,9.739232704771623172e-01,1.058032735760084275e+00,1.309213898130801468e+00,1.545254750644910580e+00
4.570881896148751490e+06,1.003297290692374277e+00,1.000917179173869354e+00,9.953645828548046692e-01,9.731455220881495283e-01,1.054499278888008318e+00,1.302151503921977982e+00,1.535454784504312720e+00
4.677351412871981040e+06,1.003062618000861717e+00,1.001544875097884590e+00,9.950811936512402589e-01,9.725149970122722864e-01,1.051043008246550503e+00,1.295124278981354404e+00,1.525673775847403935e+00
4.786300923226380721e+06,1.002817636814243407e+00,1.002061771776956656e+00,9.947729141147526599e-01,9.720786256348039611e-01,1.047783999407877920e+00,1.288360668337193982e+00,1.516233704996304832e+00
4.897788193684455939e+06,1.002597508375947744e+00,1.002466349077985708e+00,9.944665871499624998e-01,9.718421729850297286e-01,1.044780925327549070e+00,1.281994683081853825e+00,1.507328997129515624e+00
5.011872336272714660e+06,1.002431448392512525e+00,1.002772753578096587e+00,9.941917428092924558e-01,9.717792066101393900e-01,1.042037368019873567e+00,1.276071216372204109e+00,1.499033891921814243e+00
5.128613839913658798e+06,1.002339455040496485e+00,1.003008576246017469e+00,9.939775910568132700e-01,9.718375980793314550e-01,1.039508355340787338e+00,1.270550431593582941e+00,1.491306774374486555e+00
5.248074602497734129e+06,1.002328784306206089e+00,1.003209632973423249e+00,9.938505369638891418e-01,9.719496442129967884e-01,1.037116448407872982e+00,1.265333409749076043e+00,1.484024367438128378e+00
5.370317963702532463e+06,1.002395875878974385e+00,1.003415101063754644e+00,9.938328952425654617e-01,9.720488485468528062e-01,1.034780818593390439e+00,1.260305625858563205e+00,1.477040459367478853e+00
5.495408738576248288e+06,1.002525169134449223e+00,1.003659536510915995e+00,9.939372905767377420e-01,9.720806194481907969e-01,1.032432595020940758e+00,1.255359927212346349e+00,1.470213420069935051e+00
5.623413251903491095e+06,1.002690440014813111e+00,1.003967621097747953e+00,9.941643917949422038e-01,9.720081469738439672e-01,1.030028403129435777e+00,1.250419848571556747e+00,1.463437449335118323e+00
5.754399373371566646e+06,1.002857008503912573e+00,1.004347889727378984e+00,9.945024501771224656e-01,9.718163725926992624e-01,1.027554242113797756e+00,1.245447952946636461e+00,1.456653193303016902e+00
5.888436553555883467e+06,1.002984771365237116e+00,1.004789955151080605e+00,9.949273204905042522e-01,9.715074761809155968e-01,1.025017155375726130e+00,1.240434301426203145e+00,1.449831346910153140e+00
6.025595860743568279e+06,1.003035271824438635e+00,1.005265272563435230e+00,9.954077039287744233e-01,9.711039081744160528e-01,1.022444109723979810e+00,1.235396554538947367e+00,1.442973812446543880e+00
6.165950018614809960e+06,1.002972295515577095e+00,1.005731917099340622e+00,9.959097824256674114e-01,9.706391662767813733e-01,1.019866944927175778e+00,1.230361862185202826e+00,1.436092235821971874e+00
6.309573444801942445e+06,1.002769884004534262e+00,1.006140939016610281e+00,9.963991814716031126e-01,9.701503139027883860e-01,1.017310466489510512e+00,1.225345405684269195e+00,1.429182672090169914e+00
6.456542290346562862e+06,1.002416667782592308e+00,1.006444829463199353e+00,9.968493430727666249e-01,9.696815409008823217e-01,1.014798811460183137e+00,1.220365746078910352e+00,1.422249814562524639e+00
6.606934480075964704e+06,1.001916311143820515e+00,1.006605540449789560e+00,9.972428941399463787e-01,9.692733453435922186e-01,1.012348424849505824e+00,1.215432689867062210e+00,1.415293889174251918e+00
6.760829753919818439e+06,1.001288642099532833e+00,1.006603401323233671e+00,9.975716085604523498e-01,9.689637816126929204e-01,1.009972377515528486e+00,1.210552102046070555e+00,1.408319525951818418e+00
6.918309709189362824e+06,1.000566392177472563e+00,1.006433238408991571e+00,9.978382587639349488e-01,9.687816008078411478e-01,1.007680228892706475e+00,1.205728320414434673e+00,1.401338874467924933e+00
7.079457843841372989e+06,9.997910796807468747e-01,1.006108839658682363e+00,9.980530384318324622e-01,9.687488216096145077e-01,1.005483984052162771e+00,1.200968170084160791e+00,1.394376856619661043e+00
7.244359600749891251e+06,9.990114833319969634e-01,1.005655692604354501e+00,9.982327037288760696e-01,9.688772194136054949e-01,1.003398358680517966e+00,1.196286497559827966e+00,1.387475010964457134e+00
7.413102413009162061e+06,9.982743974217686000e-01,1.005104652571309654e+00,9.983955131023388718e-01,9.691665086127949635e-01,1.001436887351045746e+00,1.191698033913678012e+00,1.380677560941845794e+00
7.585775750291851349e+06,9.976259912888912895e-01,1.004487417618301182e+00,9.985607766652874195e-01,9.696088533820426125e-01,9.996176539072263445e-01,1.187229787759263022e+00,1.374044264435968721e+00
7.762471166286927648e+06,9.971053796517973522e-01,1.003832891311296827e+00,9.987459026481131374e-01,9.701897958082978946e-01,9.979565463563051519e-01,1.182913704512041475e+00,1.367637469815824236e+00
7.943282347242821939e+06,9.967434424983299124e-01,1.003164470526298313e+00,9.989627150269853040e-01,9.708889333647230391e-01,9.964690913659024485e-01,1.178790207285425717e+00,1.361524975622437017e+00
8.128305161640995182e+06,9.965614351466635101e-01,1.002503177084891339e+00,9.992198571418918762e-01,9.716861650633576986e-01,9.951684149949029390e-01,1.174906385952996235e+00,1.355775259123828125e+00
8.317637711026708595e+06,9.965675593031932955e-01,1.001866822851718464e+00,9.995203242935513099e-01,9.725602853885537691e-01,9.940591723383138678e-01,1.171304859867403403e+00,1.350444885674377815e+00
8.511380382023759186e+06,9.967577620515062353e-01,1.001273092273941678e+00,9.998624404133116261e-01,9.734910380586005996e-01,9.931370843655532576e-01,1.168017902811258724e+00,1.345569988925383820e+00
8.709635899560796097e+06,9.971145503221098272e-01,1.000739149484598078e+00,1.000242425829139359e+00,9.744584534371517615e-01,9.923850963853315665e-01,1.165055546361509542e+00,1.341152761130356863e+00
8.912509381337441504e+06,9.976090115921127932e-01,1.000277985858664787e+00,1.000654646670513737e+00,9.754418460025945370e-01,9.917670321216836005e-01,1.162389127554840362e+00,1.337141178339723346e+00
9.120108393559115008e+06,9.982046654288457832e-01,9.998993199376488006e-01,1.001094837216585764e+00,9.764219354547772900e-01,9.912338243108240743e-01,1.159952286478588279e+00,1.333432513344663839e+00
9.332543007969923317e+06,9.988619409588396225e-01,9.996067534655486142e-01,1.001559084489761275e+00,9.773816992748161070e-01,9.907267742344774142e-01,1.157643102838860738e+00,1.329877762774013039e+00
9.549925860214369372e+06,9.995383849228216544e-01,9.993964552291455528e-01,1.002043706585882266e+00,9.783075979904652941e-01,9.901877949797933676e-01,1.155340700874156967e+00,1.326303789690247203e+00
9.772372209558112547e+06,1.000197111591033750e+00,9.992581716812097836e-01,1.002543854489237329e+00,9.791942263975546012e-01,9.895686796266001117e-01,1.152923531346262909e+00,1.322539278959636189e+00
1.000000000000000000e+07,1.000807320793630550e+00,9.991783956538851097e-01,1.003051444483800569e+00,9.800439962953184647e-01,9.888409444390163783e-01,1.150291965609921974e+00,1.318444630012849839e+00
1.023292992280753702e+07,1.001345701246209474e+00,9.991441744700719774e-01,1.003553297885082962e+00,9.808677607514004748e-01,9.880048011364832572e-01,1.147394114944249921e+00,1.313948408622515940e+00
1.047128548050898500e+07,1.001797491562234965e+00,9.991448346158614546e-01,1.004030528140329448e+00,9.816815810836384548e-01,9.870855574484218575e-01,1.144231330603252106e+00,1.309054420733627433e+00
1.071519305237604864e+07,1.002155886435619259e+00,9.991757257066082865e-01,1.004461629019615110e+00,9.825041971413350783e-01,9.861317569018765994e-01,1.140861297225311821e+00,1.303847476664017346e+00
1.096478196143182926e+07,1.002421434544931600e+00,9.992380990621051451e-01,1.004822127777027063e+00,9.833518971102989115e-01,9.852044265112475108e-01,1.137387060282318174e+00,1.298477535798212790e+00
1.122018454301965237e+07,1.002601525410822481e+00,9.993350460623570131e-01,1.005088706107372998e+00,9.842351337389980692e-01,9.843662341403741634e-01,1.133935960195725734e+00,1.293131499385251404e+00
1.148153621496884152e+07,1.002707765234662540e+00,9.994710268312354540e-01,1.005242617236896230e+00,9.851568735674314237e-01,9.836696673230820309e-01,1.130637257627604919e+00,1.287999717005251288e+00
1.174897554939530231e+07,1.002755581027493959e+00,9.996462281770137626e-01,1.005269641799834135e+00,9.861118923714856654e-01,9.831475095525521457e-01,1.127595940697212251e+00,1.283237648626248451e+00
1.202264434617413022e+07,1.002761723256269555e+00,9.998550927470315486e-01,1.005164134360067463e+00,9.870925444604461418e-01,9.828145670825023661e-01,1.124884763170929780e+00,1.278950799753231671e+00
1.230268770812381059e+07,1.002742207356035253e+00,1.000084078623463490e+00,1.004926084583678048e+00,9.880875226829148872e-01,9.826614761870559045e-01,1.122527254348192116e+00,1.275169453580758727e+00
1.258925411794166267e+07,1.002710010328685675e+00,1.000313678871054268e+00,1.004562597892868947e+00,9.890864317464480582e-01,9.826621209673028767e-01,1.120501724315837278e+00,1.271852529465122172e+00
1.288249551693132333e+07,1.002673722363037090e+00,1.000521116729101490e+00,1.004088145046130753e+00,9.900800206008121274e-01,9.827792727551176721e-01,1.118749149017652655e+00,1.268899243473877503e+00
1.318256738556404784e+07,1.002636746650847233e+00,1.000686754746244134e+00,1.003522951193007939e+00,9.910607457540672183e-01,9.829694278826891507e-01,1.117184389282158019e+00,1.266168577831388475e+00
1.348962882591656037e+07,1.002598036599595677e+00,1.000796840425449474e+00,1.002893869753395562e+00,9.920219542896693277e-01,9.831920021350523120e-01,1.115713567135148576e+00,1.263506826374837688e+00
1.380384264602886699e+07,1.002549886873089768e+00,1.000845963654587889e+00,1.002230299903450472e+00,9.929545020874098737e-01,9.834077809944909987e-01,1.114239810882542425e+00,1.260761673106961078e+00
1.412537544622755423e+07,1.002482470017185712e+00,1.000840268513954356e+00,1.001566495515740840e+00,9.938467734969236300e-01,9.835888954337107526e-01,1.112687037412230850e+00,1.257821213756930012e+00
1.445439770745928027e+07,1.002382886833044218e+00,1.000794953360512052e+00,1.000933526503466453e+00,9.946849522506399088e-01,9.837131630918490854e-01,1.110995704046545240e+00,1.254609659033148139e+00
1.479108388168207183e+07,1.002238369984925326e+00,1.000729071324779840e+00,1.000358464144166737e+00,9.954551184752116200e-01,9.837649530585693691e-01,1.109128220837497070e+00,1.251095005463754628e+00
1.513561248436207138e+07,1.002036824631371337e+00,1.000664105931368342e+00,9.998595146846305237e-01,9.961470932434718373e-01,9.837367833868245759e-01,1.107075670800101497e+00,1.247295831686326295e+00
1.548816618912479654e+07,1.001769162597940355e+00,1.000617029037007111e+00,9.994456986981747892e-01,9.967550344163838005e-01,9.836189970547909445e-01,1.104840784961448108e+00,1.243253619686216505e+00
1.584893192461110838e+07,1.001433143528403846e+00,1.000597925795019050e+00,9.991156625614470155e-01,9.972814940825575070e-01,9.834025403990376279e-01,1.102440695141247096e+00,1.239029646547677777e+00
1.621810097358933091e+07,1.001033227239316314e+00,1.000610654145548395e+00,9.988636562854545931e-01,9.977381576258310680e-01,9.830767789704908388e-01,1.099899067431480137e+00,1.234687909579855525e+00
1.659586907437563129e+07,1.000583037908351569e+00,1.000652071356266104e+00,9.986783404462455938e-01,9.981425383684489061e-01,9.826296756563756007e-01,1.097239281643272335e+00,1.230281606327727539e+00
1.698243652461745963e+07,1.000105684465665057e+00,1.000716034830903656e+00,9.985519206888655575e-01,9.985168099082275539e-01,9.820536262333107169e-01,1.094485499375605020e+00,1.225851109904945613e+00
1.737800828749376163e+07,9.996334998001993322e-01,1.000795734166366246e+00,9.984811084670851544e-01,9.988802070502534880e-01,9.813494613232328634e-01,1.091662137522945386e+00,1.221423323876197564e+00
1.778279410038922727e+07,9.992031493739863546e-01,1.000889070011682591e+00,9.984673052247662328e-01,9.992468055776936309e-01,9.805318839357932692e-01,1.088794846975595476e+00,1.217014055083496915e+00
1.819700858609982580e+07,9.988516147383149635e-01,1.000996333876533306e+00,9.985179995711617185e-01,9.996184007831905305e-01,9.796299614373095155e-01,1.085908062094379734e+00,1.212629805988910459e+00
1.862087136662865803e+07,9.986100710329446350e-01,1.001123727073790493e+00,9.986410657466742169e-01,9.999850997629465832e-01,9.786882841090077667e-01,1.083026772544183780e+00,1.208274158864098613e+00
1.905460717963244393e+07,9.984998041366184296e-01,1.001281220008841011e+00,9.988427430072865931e-01,1.000326748771477314e+00,9.777616446385032356e-01,1.080172987572199483e+00,1.203949180028838217e+00
1.949844599758041650e+07,9.985265990284544202e-01,1.001479698772647309e+00,9.991211433754332294e-01,1.000616103389144529e+00,9.769093020494519219e-01,1.077366482584788399e+00,1.199660748880292616e+00
1.995262314968882874e+07,9.986813392900379949e-01,1.001726916251189037e+00,9.994637387190179467e-01,1.000823970047979738e+00,9.761850857894163180e-01,1.074616404803882430e+00,1.195411082846901341e+00
2.041737944669531658e+07,9.989413068761067160e-01,1.002025623711415347e+00,9.998475581469913331e-01,1.000926690103197458e+00,9.756281890827317449e-01,1.071917556585950670e+00,1.191194244157772975e+00
2.089296130854040757e+07,9.992731917177556378e-01,1.002368180544227494e+00,1.000238325551213281e+00,1.000911196242463497e+00,9.752626080474735559e-01,1.069257372862561617e+00,1.187005708531983839e+00
2.137962089502232522e+07,9.996411154158055812e-01,1.002740115091782069e+00,1.000597156791194431e+00,1.000778197313145101e+00,9.750929125458021041e-01,1.066611611114951286e+00,1.182832912439795159e+00
2.187761623949551955e+07,1.000006812583758675e+00,1.003117816867350021e+00,1.000885228104541280e+00,1.000542616390833084e+00,9.751059360909636320e-01,1.063950363080852890e+00,1.178658649465375019e+00
2.238721138568337634e+07,1.000337367875335781e+00,1.003474163101531147e+00,1.001070494235396291e+00,1.000230780581606638e+00,9.752736405994751889e-01,1.061243652538594873e+00,1.174464204981841897e+00
2.290867652767769992e+07,1.000604406978028438e+00,1.003781164117886870e+00,1.001135303496174744e+00,9.998762419912355925e-01,9.755603754950746831e-01,1.058465561411978229e+00,1.170227077337109067e+00
2.344228815319917724e+07,1.000785182206013202e+00,1.004015867581376842e+00,1.001078637642411895e+00,9.995134809201791093e-01,9.759244634974375554e-01,1.055600408877872320e+00,1.165928920211249276e+00
2.398832919019494951e+07,1.000862493932792807e+00,1.004164923219320160e+00,1.000917799342308623e+00,9.991739511209082325e-01,9.763238659316795243e-01,1.052644921147230406e+00,1.161553169393356733e+00
2.454708915685033426e+07,1.000825402157945465e+00,1.004227153768175063e+00,1.000685386745631567e+00,9.988818382004981400e-01,9.767184683665618428e-01,1.049611793857998299e+00,1.157093209896778774e+00
2.511886431509582326e+07,1.000668072209507820e+00,1.004213384923900554e+00,1.000424814707725041e+00,9.986514227960474610e-01,9.770716501585015035e-01,1.046524320055021606e+00,1.152547861625845105e+00
2.570395782768864557e+07,1.000392074169594636e+00,1.004145688564026084e+00,1.000180781704492983e+00,9.984882444179155048e-01,9.773523611441371495e-01,1.043415242024231526e+00,1.147924024116884656e+00
2.630267991895381361e+07,1.000008357141299431e+00,1.004050745869429662e+00,9.999936583458785000e-01,9.983903379537649725e-01,9.775348354971732379e-01,1.040318140162043825e+00,1.143231743792403998e+00
2.691534803926913813e+07,9.995378199900841754e-01,1.003958215309242785e+00,9.998902655304423570e-01,9.983501376850842934e-01,9.776031844644184066e-01,1.037268565674772214e+00,1.138491051941961096e+00
2.754228703338163346e+07,9.990105125497225069e-01,1.003893068599817529e+00,9.998800883247377369e-01,9.983566996431452178e-01,9.775507124976632323e-01,1.034295822813926513e+00,1.133723747920503344e+00
2.818382931264449283e+07,9.984647430382829203e-01,1.003873709939788528e+00,9.999561162719391438e-01,9.983978614712636368e-01,9.773840976374781331e-01,1.031426288122650137e+00,1.128960866709757260e+00
2.884031503126611561e+07,9.979407353273652692e-01,1.003908591572424402e+00,1.000094767405480534e+00,9.984591131825352184e-01,9.771210419098709243e-01,1.028681956920801888e+00,1.124239925843713905e+00
2.951209226666390151e+07,9.974789938629404773e-01,1.003995704598503513e+00,1.000262919204013334e+00,9.985257719859951253e-01,9.767927097535085146e-01,1.026085137519868962e+00,1.119610946284805397e+00
3.019951720402019098e+07,9.971126077925976938e-01,1.004124264728035731e+00,1.000424406678944278e+00,9.985807954104742867e-01,9.764411718851992994e-01,1.023662306754038243e+00,1.115136159314993103e+00
3.090295432513592020e+07,9.968627068695012916e-01,1.004274601516510934e+00,1.000546091343349264e+00,9.986080477753337403e-01,9.761151480521215174e-01,1.021441944653759037e+00,1.110884797441044292e+00
3.162277660168379173e+07,9.967379063005376016e-01,1.004423770207377498e+00,1.000603365577922732e+00,9.985929043401896577e-01,9.758651832020095451e-01,1.019453417133729056e+00,1.106927264668766231e+00
3.235936569296281040e+07,9.967347732612829025e-01,1.004548278252052507e+00,1.000582370083274331e+00,9.985263606201838504e-01,9.757407204388599542e-01,1.017723141296152045e+00,1.103325880989516561e+00
3.311311214825907722e+07,9.968388638689362757e-01,1.004626108242675064e+00,1.000480550910223254e+00,9.984080500484489029e-01,9.757827322656700275e-01,1.016268145165679648e+00,1.100124004159768409e+00
3.388441561392020434e+07,9.970312730679087299e-01,1.004642694752276189e+00,1.000306174925225777e+00,9.982451223979044164e-01,9.760197467837246066e-01,1.015085177849794462e+00,1.097331102879048226e+00
3.467368504525309801e+07,9.972921663158209604e-01,1.004591555827445415e+00,1.000073400660632661e+00,9.980545984798935288e-01,9.764641548339445531e-01,1.014151815655663258e+00,1.094923848080756379e+00
3.548133892335760593e+07,9.976056183965004154e-01,1.004477286652687429e+00,9.998034040708176917e-01,9.978586302045571177e-01,9.771108452689626356e-01,1.013420016790212097e+00,1.092839384716793427e+00
3.630780547701017559e+07,9.979602708702046687e-01,1.004312986479994896e+00,9.995167473838750816e-01,9.976803949549696293e-01,9.779356242009400457e-01,1.012819502060118282e+00,1.090982367817966647e+00
3.715352290971727669e+07,9.983495916360225486e-01,1.004117281611705659e+00,9.992364164902544088e-01,9.975381793836011202e-01,9.788996128103000238e-01,1.012268564183396169e+00,1.089242976704743571e+00
3.801893963205612451e+07,9.987676403839074180e-01,1.003913032478813472e+00,9.989818115342117277e-01,9.974412140337931554e-01,9.799527076825329530e-01,1.011682495500106249e+00,1.087509187270585764e+00
3.890451449942804873e+07,9.992066128385185264e-01,1.003719320479129262e+00,9.987693104493934326e-01,9.973881304474641052e-01,9.810395771756893479e-01,1.010985514347911840e+00,1.085683609413672368e+00
3.981071705534969270e+07,9.996541938569075691e-01,1.003550528758793803e+00,9.986101340367075085e-01,9.973687477246471200e-01,9.821101942481486047e-01,1.010128363868319834e+00,1.083703649173469508e+00
4.073802778041122109e+07,1.000091850839498697e+00,1.003413309307944035e+00,9.985099508029806614e-01,9.973680083003534369e-01,9.831226974609010849e-01,1.009090929163613870e+00,1.081544764657755842e+00
4.168693834703346342e+07,1.000495812172633947e+00,1.003306492375108272e+00,9.984678850064389044e-01,9.973705164441282189e-01,9.840522131781833659e-01,1.007890412962393123e+00,1.079226531182438054e+00
4.265795188015934080e+07,1.000843304503602038e+00,1.003225439159538768e+00,9.984791843792680810e-01,9.973675344558302625e-01,9.848919560645794657e-01,1.006574952675666879e+00,1.076802299835507570e+00
4.365158322401665151e+07,1.001114228180218113e+00,1.003163189734500804e+00,9.985350018606913292e-01,9.973584415382260593e-01,9.856521603240454565e-01,1.005213906999340434e+00,1.074346171076939527e+00
4.466835921509634703e+07,1.001295890125819765e+00,1.003115011675319135e+00,9.986260537654474412e-01,9.973535411603612344e-01,9.863578123575420520e-01,1.003886487107872982e+00,1.071938954411906897e+00
4.570881896148751676e+07,1.001386912137532281e+00,1.003081077517001596e+00,9.987457916303930094e-01,9.973697573703826924e-01,9.870415494267519296e-01,1.002662462156056478e+00,1.069647514628139007e+00
4.677351412871981412e+07,1.001397183807213098e+00,1.003067381608207853e+00,9.988904708516475051e-01,9.974263935627791788e-01,9.877360931590140058e-01,1.001591545635313052e+00,1.067514056333839889e+00
4.786300923226380348e+07,1.001344584231425250e+00,1.003082282518454438e+00,9.990609090292424943e-01,9.975395210184678785e-01,9.884685732768783151e-01,1.000692860722768973e+00,1.065547946900081477e+00
4.897788193684456497e+07,1.001253454257927000e+00,1.003135803011495630e+00,9.992600120657965102e-01,9.977163991323665382e-01,9.892538489498915455e-01,9.999546686304270349e-01,1.063727074160294217e+00
5.011872336272714287e+07,1.001150294435894095e+00,1.003237232912430832e+00,9.994919460059734639e-01,9.979541661222285365e-01,9.900925798707584935e-01,9.993370106499351868e-01,1.062002731765207431e+00
5.128613839913658798e+07,1.001059443692197792e+00,1.003389199710748914e+00,9.997575831274111424e-01,9.982371469861840430e-01,9.909685381296269302e-01,9.987840975294304258e-01,1.060313743492281136e+00
5.248074602497733384e+07,1.000999284728770755e+00,1.003588810167133527e+00,1.000053153654408611e+00,9.985418673869045358e-01,9.918537713854369553e-01,9.982390231246820456e-01,1.058601880201926804e+00
5.370317963702532649e+07,1.000982671535471713e+00,1.003826538397105006e+00,1.000369769172654300e+00,9.988419640350419959e-01,9.927104631204384244e-01,9.976524730530216267e-01,1.056820408460689809e+00
5.495408738576248288e+07,1.001014649927630451e+00,1.004087125179410345e+00,1.000692111422759600e+00,9.991132428608249239e-01,9.934971655524430512e-01,9.969929912723662913e-01,1.054941741227314989e+00
5.623413251903490722e+07,1.001094199924983830e+00,1.004351693576905458e+00,1.001003224776776168e+00,9.993403218699776769e-01,9.941753460685039956e-01,9.962514257017387465e-01,1.052962696601973613e+00
5.754399373371566832e+07,1.001213297564509830e+00,1.004601965939740271e+00,1.001285504963634443e+00,9.995201030222198302e-01,9.947162848967927573e-01,9.954404707247834772e-01,1.050901171423552771e+00
5.888436553555884212e+07,1.001360203779842584e+00,1.004822821843863512e+00,1.001525623367784501e+00,9.996602632960438495e-01,9.951018141680350038e-01,9.945859946784143535e-01,1.048787333142397138e+00
6.025595860743568838e+07,1.001520863361935909e+00,1.005001555596402030e+00,1.001716213505960074e+00,9.997781686326678852e-01,9.953268803911434759e-01,9.937158532111876053e-01,1.046646795881198910e+00
6.165950018614809215e+07,1.001681157069897132e+00,1.005132528831018668e+00,1.001860428259678581e+00,9.998947449059872872e-01,9.953999947383248559e-01,9.928572932449943877e-01,1.044503836908019068e+00
6.309573444801943004e+07,1.001830406583681832e+00,1.005214964323389415e+00,1.001966763509462233e+00,1.000030286745789532e+00,9.953375533193378200e-01,9.920212156591640129e-01,1.042359935602618970e+00
6.456542290346562862e+07,1.001961672442649887e+00,1.005253718501709859e+00,1.002050840159637524e+00,1.000198279588188299e+00,9.951631309005319892e-01,9.912080545997222769e-01,1.040204739134091394e+00
6.606934480075964332e+07,1.002072797839338003e+00,1.005256565614901065e+00,1.002129650322796328e+00,1.000402965626306484e+00,9.949026045062775436e-01,9.904048609810847115e-01,1.038015256909715855e+00
6.760829753919818997e+07,1.002166197997273800e+00,1.005234807938261588e+00,1.002216619484677995e+00,1.000640177393190555e+00,9.945849537240247784e-01,9.895943692172607387e-01,1.035767224766713124e+00
6.918309709189362824e+07,1.002246129684119413e+00,1.005199043473815834e+00,1.002318803899480359e+00,1.000898625714782275e+00,9.942414222494144749e-01,9.887640851018378862e-01,1.033449881893792055e+00
7.079457843841373920e+07,1.002314907309648007e+00,1.005157942668295279e+00,1.002432928997752715e+00,1.001163456143229213e+00,9.939046494981749191e-01,9.879129365042186306e-01,1.031073811148840669e+00
7.244359600749890506e+07,1.002368096475559245e+00,1.005117028070631191e+00,1.002545133222977114e+00,1.001420156659613259e+00,9.936090199881854046e-01,9.870576431924684702e-01,1.028677126125592700e+00
7.413102413009162247e+07,1.002393467652559655e+00,1.005079781780986670e+00,1.002633788496783307e+00,1.001658730657708496e+00,9.933916293530681285e-01,9.862306673183436345e-01,1.026322331519381681e+00
7.585775750291851163e+07,1.002368705904439050e+00,1.005043383494196085e+00,1.002671450683154664e+00,1.001874236202163537e+00,9.932855907318317579e-01,9.854751245444789420e-01,1.024086112132273962e+00
7.762471166286927462e+07,1.002267056822717439e+00,1.005002904606127290e+00,1.002631194407560988e+00,1.002067199621385241e+00,9.933171889428681345e-01,9.848349330596266604e-01,1.022046202856330188e+00
7.943282347242821753e+07,1.002059029203769658e+00,1.004951865583035842e+00,1.002492583778501478e+00,1.002239897014313375e+00,9.934999582870674972e-01,9.843435812058430878e-01,1.020262022040298922e+00
8.128305161640995741e+07,1.001723394570760206e+00,1.004882643886058746e+00,1.002245658457684652e+00,1.002395323842042218e+00,9.938298702511538796e-01,9.840133934756154499e-01,1.018760067311359041e+00
8.317637711026708782e+07,1.001252792375291634e+00,1.004787540785401445e+00,1.001894723472747550e+00,1.002531958814026680e+00,9.942820804110298338e-01,9.838313120098777231e-01,1.017528222397600102e+00
8.511380382023759186e+07,1.000660232920359549e+00,1.004660743091350783e+00,1.001458152489917985e+00,1.002643546235286065e+00,9.948161184630550657e-01,9.837631656152855397e-01,1.016519553647722285e+00
8.709635899560795724e+07,9.999778807174806161e-01,1.004496655995546384e+00,1.000966023993600684e+00,1.002717261801347792e+00,9.953785185790313683e-01,9.837610020855641624e-01,1.015662811458240444e+00
8.912509381337440014e+07,9.992546955540568820e-01,1.004291986840463391e+00,1.000457220928978153e+00,1.002735021097004520e+00,9.959113759602713500e-01,9.837688331284462073e-01,1.014871766828439048e+00
9.120108393559114635e+07,9.985490157366607722e-01,1.004043237866558913e+00,9.999718347958267417e-01,1.002678226903142455e+00,9.963650123564375960e-01,9.837426357901027929e-01,1.014069954301733745e+00
9.332543007969924808e+07,9.979178660804370882e-01,1.003747981150386437e+00,9.995476497836307539e-01,1.002529095069746301e+00,9.967022600638546503e-01,9.836489890925416146e-01,1.013191245933092954e+00
9.549925860214368999e+07,9.974098566971756341e-01,1.003405862727349440e+00,9.992143376480562278e-01,1.002276985381453711e+00,9.969068961244831328e-01,9.834733267395867617e-01,1.012191255542717716e+00
9.772372209558111429e+07,9.970580681793115296e-01,1.003016242138234926e+00,9.989924616595318163e-01,1.001920946471160478e+00,9.969836913912170084e-01,9.832155659726788954e-01,1.011043301121845150e+00
1.000000000000000000e+08,9.968767020314786009e-01,1.002582534911088397e+00,9.988917002330117700e-01,1.001470719999794756e+00,9.969548560997921749e-01,9.828869801314401577e-01,1.009736389013581759e+00
1.023292992280753702e+08,9.968647242077278703e-01,1.002110405889365952e+00,9.989119514379953824e-01,1.000947848700732834e+00,9.968566118005830479e-01,9.825049732770384514e-01,1.008271344994189578e+00
1.047128548050898463e+08,9.970082644346014433e-01,1.001607477856499395e+00,9.990447203198258297e-01,1.000383191768754676e+00,9.967305360508904588e-01,9.820899507135335549e-01,1.006657127356270998e+00
1.071519305237604827e+08,9.972880218370060446e-01,1.001084574172446562e+00,9.992757412595628663e-01,9.998132619217706685e-01,9.966158646710439051e-01,9.816642223822590330e-01,1.004915125307004775e+00
1.096478196143182814e+08,9.976809089323589452e-01,1.000553732639009707e+00,9.995851732533140854e-01,9.992754780384133229e-01,9.965431824295983843e-01,9.812512332003475723e-01,1.003077447199951067e+00
1.122018454301965237e+08,9.981650015243065388e-01,1.000030321606119266e+00,9.999501833782109550e-01,9.988062098071623929e-01,9.965342026976166112e-01,9.808810220304804428e-01,1.001197059233426057e+00
1.148153621496884078e+08,9.987174099928490811e-01,9.995315463331239103e-01,1.000344266607254839e+00,9.984341485027158347e-01,9.965969948808559575e-01,9.805844814610074067e-01,9.993387204727484097e-01
1.174897554939530343e+08,9.993128815617005056e-01,9.990767508906266414e-01,1.000739191396962768e+00,9.981796842906879297e-01,9.967302850806633030e-01,9.803960936417870364e-01,9.975795454592193412e-01
1.202264434617413133e+08,9.999209819525908260e-01,9.986879111616773219e-01,1.001106813351097635e+00,9.980527242845638192e-01,9.969254700219846166e-01,9.803478386853966553e-01,9.959980718611048944e-01
1.230268770812381059e+08,1.000506375887091126e+00,9.983863610434227098e-01,1.001421426875221954e+00,9.980528765601777152e-01,9.971707181272509990e-01,9.804685420649038585e-01,9.946673704654970249e-01
1.258925411794166118e+08,1.001027941111079844e+00,9.981910991392292098e-01,1.001661922942742589e+00,9.981699310559308813e-01,9.974544753846872336e-01,9.807771195926920926e-01,9.936417993894264278e-01
1.288249551693132222e+08,1.001443321684620358e+00,9.981132408435384740e-01,1.001814313551230740e+00,9.983863240517280024e-01,9.977677976854634201e-01,9.812830114531299053e-01,9.929535030620145752e-01
1.318256738556404710e+08,1.001713802708120271e+00,9.981560031949983092e-01,1.001872893411588139e+00,9.986803181709381638e-01,9.981041761738775886e-01,9.819816229249909156e-01,9.926056260687177168e-01
1.348962882591656148e+08,1.001812961367530619e+00,9.983096734062355537e-01,1.001841092935228605e+00,9.990288619737601739e-01,9.984599492797066045e-01,9.828578316122755787e-01,9.925764852906006075e-01
1.380384264602886736e+08,1.001729345580349317e+00,9.985515980969829064e-01,1.001728289497753943e+00,9.994088495307146269e-01,9.988313213592852069e-01,9.838846407571649744e-01,9.928198680414233035e-01
1.412537544622755349e+08,1.001474125143604121e+00,9.988487031925122883e-01,1.001549312934562064e+00,9.998014072215118953e-01,9.992134101872121033e-01,9.850275446255944978e-01,9.932760967191555102e-01
1.445439770745927989e+08,1.001079479519134452e+00,9.991633569978046747e-01,1.001320457684178322e+00,1.000189911078283256e+00,9.995969141792763191e-01,9.862432130552279963e-01,9.938725779122051796e-01
1.479108388168207109e+08,1.000596636383864091e+00,9.994574806468107253e-01,1.001058941414862069e+00,1.000561982434486463e+00,9.999686743809730327e-01,9.874874657869412431e-01,9.945368250573969338e-01
1.513561248436207175e+08,1.000089750497544783e+00,9.997016106566283256e-01,1.000779535706930012e+00,1.000909070893001296e+00,1.000312226379673763e+00,9.887175001682062536e-01,9.952024150999914109e-01
1.548816618912479579e+08,9.996268033598707525e-01,9.998802531396224769e-01,1.000494943520772395e+00,1.001224484505844892e+00,1.000610292897968767e+00,9.898973266254169623e-01,9.958153486231148266e-01
1.584893192461110950e+08,9.992682040381097863e-01,9.999937929168780659e-01,1.000214594694157189e+00,1.001503893962274239e+00,1.000847384731275547e+00,9.910013437115459123e-01,9.963365417337168850e-01
1.621810097358933091e+08,9.990602244300341717e-01,1.000058573436693576e+00,9.999464296182964951e-01,1.001744061052436852e+00,1.001013794356250930e+00,9.920192075135778609e-01,9.967479724634809024e-01
1.659586907437562943e+08,9.990255332988277059e-01,1.000101189152374115e+00,9.996950658110334009e-01,1.001942988888199881e+00,1.001105811321953531e+00,9.929533762219965309e-01,9.970471440247562489e-01
1.698243652461746037e+08,9.991643255494249143e-01,1.000152200995715557e+00,9.994636933989229366e-01,1.002099232877965207e+00,1.001127106458079119e+00,9.938187171976634593e-01,9.972465924969039497e-01
1.737800828749376237e+08,9.994525858079602587e-01,1.000236670037581321e+00,9.992531176763163048e-01,1.002211627136767369e+00,1.001086477233670280e+00,9.946350082790742508e-01,9.973633590453102604e-01
1.778279410038922727e+08,9.998504843005556753e-01,1.000371090322404122e+00,9.990619525223761732e-01,1.002280660165001835e+00,1.000995672537664305e+00,9.954233265350628246e-01,9.974163094701540277e-01
1.819700858609982431e+08,1.000307734992122777e+00,1.000559700722050804e+00,9.988867415998062826e-01,1.002307588690116047e+00,1.000867308072028949e+00,9.962004966818370777e-01,9.974214546314599250e-01
1.862087136662865579e+08,1.000774783064619422e+00,1.000794798215078885e+00,9.987223403093148377e-01,1.002296124147711964e+00,1.000712567580637868e+00,9.969721598786944750e-01,9.973851814279918182e-01
1.905460717963244319e+08,1.001207084563850547e+00,1.001060978903897114e+00,9.985620165279744942e-01,1.002252056394319579e+00,1.000538701536192399e+00,9.977350580378884226e-01,9.973084043371759355e-01
1.949844599758041501e+08,1.001571916723819067e+00,1.001342752286973337e+00,9.984002270392751122e-01,1.002184299073561213e+00,1.000352165450365538e+00,9.984753140927860038e-01,9.971859702851678664e-01
1.995262314968882799e+08,1.001848814679678901e+00,1.001627775295980127e+00,9.982316926783597610e-01,1.002105170693427860e+00,1.000157564088385298e+00,9.991725773597095461e-01,9.970110766876603137e-01
2.041737944669531584e+08,1.002032665864133865e+00,1.001909687133253568e+00,9.980527512721756311e-01,1.002028624648879651e+00,9.999599034411265075e-01,9.998054108429812459e-01,9.967798746485039274e-01
2.089296130854040980e+08,1.002128122135008681e+00,1.002189533348687434e+00,9.978629540681611676e-01,1.001968151956062369e+00,9.997664560127110800e-01,1.000355365901860694e+00,9.964939014811181606e-01
2.137962089502232373e+08,1.002148825819189959e+00,1.002471372357329082e+00,9.976658814509977713e-01,1.001933903783893909e+00,9.995871459430116790e-01,1.000811895099176896e+00,9.961615611210735688e-01
2.187761623949551880e+08,1.002113143408698726e+00,1.002759257596290476e+00,9.974675770174404876e-01,1.001929492304620473e+00,9.994335416741748634e-01,1.001173380806047897e+00,9.957974538403471243e-01
2.238721138568337858e+08,1.002041541274043990e+00,1.003053280708629424e+00,9.972786953258183651e-01,1.001950542515512632e+00,9.993193650787350890e-01,1.001449263269123868e+00,9.954221672689838041e-01
2.290867652767769992e+08,1.001952588275847322e+00,1.003346984153308918e+00,9.971132883891593579e-01,1.001983541790949950e+00,9.992578515528754979e-01,1.001659448618478443e+00,9.950611702690572713e-01
2.344228815319917798e+08,1.001861738823413450e+00,1.003628194656242423e+00,9.969881385700390952e-01,1.002007232129181968e+00,9.992596208623422127e-01,1.001827191742300727e+00,9.947375624157722696e-01
2.398832919019494653e+08,1.001779703569334767e+00,1.003880446282712668e+00,9.969213339720843781e-01,1.001998818923238721e+00,9.993327931563191768e-01,1.001979395209508850e+00,9.944742949768941020e-01
2.454708915685033500e+08,1.001712079796105881e+00,1.004085352776723283e+00,9.969305051868835310e-01,1.001935578903145219e+00,9.994799975291068783e-01,1.002138036517438380e+00,9.942857475982719295e-01
2.511886431509582102e+08,1.001660094920622690e+00,1.004225417442501600e+00,9.970311090301718915e-01,1.001801755801685623e+00,9.996992263954174174e-01,1.002319408847893056e+00,9.941807937558180264e-01
2.570395782768864632e+08,1.001620981002174782e+00,1.004286738274940971e+00,9.972343034005148876e-01,1.001592698759784517e+00,9.999835085611026297e-01,1.002529273684748423e+00,9.941565916575803019e-01
2.630267991895381510e+08,1.001587568943721918e+00,1.004261021510786778e+00,9.975453953507104066e-01,1.001315196420638154e+00,1.000320396195723882e+00,1.002764120457566799e+00,9.942024883431719307e-01
2.691534803926913738e+08,1.001552054194682295e+00,1.004146595348582194e+00,9.979618147225935987e-01,1.000987996960289728e+00,1.000693058801302771e+00,1.003010230720794649e+00,9.942974638676748134e-01
2.754228703338163495e+08,1.001503400041761083e+00,1.003948217444013302e+00,9.984714424853562420e-01,1.000638397279543401e+00,1.001081273321417831e+00,1.003247469150531535e+00,9.944153915257825105e-01
2.818382931264449358e+08,1.001431382188727515e+00,1.003676255161642716e+00,9.990545325232793594e-01,1.000297380079869569e+00,1.001463126693371786e+00,1.003453725858209022e+00,9.945293880145888998e-01
2.884031503126611710e+08,1.001326925686486957e+00,1.003344037917071052e+00,9.996829211911472113e-01,9.999944436667006498e-01,1.001815028844985855e+00,1.003607375359266474e+00,9.946129424536693797e-01
2.951209226666390300e+08,1.001184282344621090e+00,1.002967537631742845e+00,1.000325166502262553e+00,9.997537860820600031e-01,1.002114913920687966e+00,1.003693986535899363e+00,9.946489114512852003e-01
3.019951720402019024e+08,1.001003261059259852e+00,1.002562175552197621e+00,1.000948433677221638e+00,9.995894116084353964e-01,1.002343284948365332e+00,1.003708438769054689e+00,9.946319362836725242e-01
3.090295432513592243e+08,1.000791141661290684e+00,1.002140076282661330e+00,1.001523984084293550e+00,9.995041317541518699e-01,1.002486341080609078e+00,1.003657603065969406e+00,9.945700794600236261e-01
3.162277660168379545e+08,1.000564424329375202e+00,1.001712133093861645e+00,1.002029915804986793e+00,9.994889985609243244e-01,1.002535941471950798e+00,1.003558460530411756e+00,9.944838535894139353e-01
3.235936569296280742e+08,1.000346454921103412e+00,1.001286121127721529e+00,1.002454722391764808e+00,9.995258827944010216e-01,1.002491248909231025e+00,1.003438514133446979e+00,9.944047159671737246e-01
3.311311214825907946e+08,1.000166405645504852e+00,1.000868708150073561e+00,1.002796211954012140e+00,9.995897048583196609e-01,1.002358391905058932e+00,1.003329402796401038e+00,9.943686793376715904e-01
3.388441561392020583e+08,1.000054050507732661e+00,1.000466109119406255e+00,1.003061110912751408e+00,9.996521142937350168e-01,1.002149628307853035e+00,1.003263492684052460e+00,9.944121913186432238e-01
3.467368504525309801e+08,1.000032724424660291e+00,1.000084721562247481e+00,1.003261082516479608e+00,9.996853837972429213e-01,1.001880017242281262e+00,1.003267472715056563e+00,9.945643740750281792e-01
3.548133892335760593e+08,1.000118398248960094e+00,9.997314515995540107e-01,1.003410835019443503e+00,9.996677063628913729e-01,1.001567408090821010e+00,1.003360815838205022e+00,9.948446483573140098e-01
3.630780547701017857e+08,1.000311441692798731e+00,9.994128752082430678e-01,1.003523179000648247e+00,9.995837971421022150e-01,1.001228440741019465e+00,1.003552400702016234e+00,9.952603825796771941e-01
3.715352290971727967e+08,1.000599725616709623e+00,9.991340282003774442e-01,1.003607458467825841e+00,9.994281542902272442e-01,1.000878424410875045e+00,1.003843103818525595e+00,9.958087757755531566e-01
3.801893963205612302e+08,1.000956497524376321e+00,9.988970078905566874e-01,1.003668191169704516e+00,9.992053218999114028e-01,1.000531080131911388e+00,1.004225933525951575e+00,9.964780596853526351e-01
3.890451449942804575e+08,1.001344590246888266e+00,9.987024635568227948e-01,1.003704864261774965e+00,9.989278934364221874e-01,1.000197869638492998e+00,1.004690962445917712e+00,9.972505751623914616e-01
3.981071705534968972e+08,1.001719131557195830e+00,9.985485600041221765e-01,1.003712437334151719e+00,9.986154395332150768e-01,9.998902001531090322e-01,1.005225180813347441e+00,9.981054982161113864e-01
4.073802778041121960e+08,1.002034560904933480e+00,9.984337030836147875e-01,1.003680482827893572e+00,9.982909690973643668e-01,9.996189518796696483e-01,1.005813890903230146e+00,9.990189132836354569e-01
4.168693834703346491e+08,1.002246620867955906e+00,9.983556686267123226e-01,1.003595190808348248e+00,9.979785376182546131e-01,9.993951917792796014e-01,1.006439982042730996e+00,9.999649928041390856e-01
4.265795188015934229e+08,1.002320599869003015e+00,9.983150142518246728e-01,1.003439814075886005e+00,9.977012462842591578e-01,9.992292941752923818e-01,1.007081395371459021e+00,1.000914059213574570e+00
4.365158322401665449e+08,1.002230603737771952e+00,9.983117384126481975e-01,1.003195729186898033e+00,9.974792128424454507e-01,9.991297599411240737e-01,1.007709825612792320e+00,1.001831948722083254e+00
4.466835921509634852e+08,1.001967495106651951e+00,9.983468717464663023e-01,1.002846104877089362e+00,9.973291944656613728e-01,9.991015306268753449e-01,1.008292283316605031e+00,1.002683815122956013e+00
4.570881896148751974e+08,1.001536571832283729e+00,9.984180690884170151e-01,1.002379558814080251e+00,9.972634198636011194e-01,9.991449689801448208e-01,1.008791167092047747e+00,1.003433296441195832e+00
4.677351412871981263e+08,1.000960439578054473e+00,9.985196419286640479e-01,1.001793682348712355e+00,9.972901326514530540e-01,9.992549760928475244e-01,1.009170225896491413e+00,1.004049453615305287e+00
4.786300923226380348e+08,1.000277443689336465e+00,9.986436306306269994e-01,1.001099870500460787e+00,9.974123451190354261e-01,9.994206285231189701e-01,1.009400616051157051e+00,1.004512662571952042e+00
4.897788193684456348e+08,9.995375028610808954e-01,9.987766344860000700e-01,1.000324773005147883e+00,9.976278750317346677e-01,9.996280757879705270e-01,1.009465636240912234e+00,1.004816687481496773e+00
5.011872336272714734e+08,9.987971067910256240e-01,9.989042209673083539e-01,9.995089461428519062e-01,9.979277726704126605e-01,9.998605422933976028e-01,1.009363800551802193e+00,1.004972523406131746e+00
5.128613839913658500e+08,9.981144886829360630e-01,9.990105338569361670e-01,9.987047782687833442e-01,9.982967524669071890e-01,1.000101572777330139e+00,1.009109736082318909e+00,1.005005925506586850e+00
5.248074602497733831e+08,9.975411769247800597e-01,9.990830395537508846e-01,9.979695252417331020e-01,9.987137899635535332e-01,1.000336453422081107e+00,1.008732297723198057e+00,1.004955737557795992e+00
5.370317963702532053e+08,9.971163478873457109e-01,9.991124946762166559e-01,9.973568348102105352e-01,9.991536775366379741e-01,1.000552916264181746e+00,1.008270027103421063e+00,1.004867685039723124e+00
5.495408738576247692e+08,9.968617917151876284e-01,9.990973853499200974e-01,9.969096035832224478e-01,9.995895133632620722e-01,1.000741982599190560e+00,1.007764425795576457e+00,1.004787109330086636e+00
5.623413251903491020e+08,9.967811223488981520e-01,9.990414626533214992e-01,9.966528515718868775e-01,9.999942162968056270e-01,1.000898066195970104e+00,1.007255954392647368e+00,1.004753625897234048e+00
5.754399373371566534e+08,9.968574526132540914e-01,9.989538433188438482e-01,9.965897268529755326e-01,1.000345473451846212e+00,1.001018072727993591e+00,1.006778695087990672e+00,1.004795989509733811e+00
5.888436553555884361e+08,9.970587292292973913e-01,9.988487132797103651e-01,9.967012028731120354e-01,1.000625108334633584e+00,1.001101934855465059e+00,1.006358074301388683e+00,1.004928356862455407e+00
6.025595860743569136e+08,9.973423203983686758e-01,9.987415526713152580e-01,9.969503533577005472e-01,1.000822772798394711e+00,1.001151448212574957e+00,1.006011298892463435e+00,1.005152171158149699e+00
6.165950018614809513e+08,9.976612850017427814e-01,9.986463266764507019e-01,9.972890708721718900e-01,1.000933822015452002e+00,1.001171198735636425e+00,1.005745974124447217e+00,1.005455053202186422e+00
6.309573444801943302e+08,9.979713889854586739e-01,9.985749267192021161e-01,9.976660491933542207e-01,1.000961789617660802e+00,1.001167464621436354e+00,1.005563626777379094e+00,1.005817730002533938e+00
6.456542290346562862e+08,9.982365165206955604e-01,9.985359741192498806e-01,9.980355696273075505e-01,1.000916079617529375e+00,1.001148265048747543e+00,1.005460244846258844e+00,1.006214548625023797e+00
6.606934480075964928e+08,9.984327240594444985e-01,9.985319357464660373e-01,9.983639522562277602e-01,1.000811805278927880e+00,1.001121930284724071e+00,1.005427954941511715e+00,1.006619302477045785e+00
6.760829753919818401e+08,9.985510529443859529e-01,9.985615511437881953e-01,9.986337861823173512e-01,1.000668631601272063e+00,1.001095692414857297e+00,1.005456864152817875e+00,1.007008238696081470e+00
6.918309709189362526e+08,9.985934559809827027e-01,9.986185725874688890e-01,9.988433485905167108e-01,1.000508324443297070e+00,1.001075360345214715e+00,1.005535884049545636e+00,1.007362318513749244e+00
7.079457843841372728e+08,9.985737057204250311e-01,9.986941494151605481e-01,9.990038747231512195e-01,1.000354856548047566e+00,1.001062936589540264e+00,1.005654188701542662e+00,1.007666959730218137e+00
7.244359600749890804e+08,9.985090524610744644e-01,9.987789330796468246e-01,9.991334705752007439e-01,1.000229121489407680e+00,1.001056652857692075e+00,1.005801058959963523e+00,1.007912726706376549e+00
7.413102413009161949e+08,9.984171316144596631e-01,9.988643404626760258e-01,9.992519828921740954e-01,1.000148480043299370e+00,1.001051601925085688e+00,1.005967093957178538e+00,1.008095844383992246e+00
7.585775750291851759e+08,9.983135385077891444e-01,9.989438035959818940e-01,9.993739466482510769e-01,1.000122368905243198e+00,1.001040799548819971e+00,1.006143988232828912e+00,1.008215811601504752e+00
7.762471166286927462e+08,9.982076786484042064e-01,9.990163565260985479e-01,9.995068488342033763e-01,1.000152336200340386e+00,1.001016549808507961e+00,1.006323895805308233e+00,1.008274432752321204e+00
7.943282347242821455e+08,9.981039081073662667e-01,9.990861326274832477e-01,9.996486342708921224e-01,1.000231295030742595e+00,1.000971891327022689e+00,1.006499212326918302e+00,1.008276231604708917e+00
8.128305161640994549e+08,9.980015318271923119e-01,9.991615048925630571e-01,9.997895108603245262e-01,1.000345499466871457e+00,1.000903682880063261e+00,1.006663649352486978e+00,1.008227897567723019e+00
8.317637711026709080e+08,9.978998082119783231e-01,9.992529652857963240e-01,9.999154399196764631e-01,1.000477038818222697e+00,1.000812160690627506e+00,1.006809918735833032e+00,1.008136767652723753e+00
8.511380382023758888e+08,9.977967848044659860e-01,9.993722486162160967e-01,1.000012182228025681e+00,1.000608068206767731e+00,1.000701753640328873e+00,1.006932447853318369e+00,1.008012451998369530e+00
8.709635899560796022e+08,9.976922751485817198e-01,9.995246736493083040e-01,1.000069245871587853e+00,1.000723834777665688e+00,1.000580189533125219e+00,1.007027348440991066e+00,1.007864676551249561e+00
8.912509381337441206e+08,9.975902140992483069e-01,9.997099108761535735e-01,1.000083223494125262e+00,1.000814845214448745e+00,1.000456462153856085e+00,1.007093306750197259e+00,1.007705223807750183e+00
9.120108393559114933e+08,9.974945378590539535e-01,9.999175752334369394e-01,1.000058488257753675e+00,1.000878100478228561e+00,1.000340020703201604e+00,1.007132536850098958e+00,1.007546816973967641e+00
9.332543007969924212e+08,9.974106373247000334e-01,1.000128808530973634e+00,1.000007256980161241e+00,1.000915581287322498e+00,1.000238824163328433e+00,1.007149708933280596e+00,1.007401015843006009e+00
9.549925860214369297e+08,9.973437686230136601e-01,1.000319394511506310e+00,9.999465477822628845e-01,1.000933800196416534e+00,1.000159076161921234e+00,1.007152427734754774e+00,1.007279678927684552e+00
9.772372209558111429e+08,9.972972664554976552e-01,1.000464191481476917e+00,9.998931902476978495e-01,1.000940131290229740e+00,1.000104300216271724e+00,1.007148589910421554e+00,1.007192456752890708e+00
1.000000000000000000e+09,9.972731897277755664e-01,1.000542689145265562e+00,9.998625090333652654e-01,1.000941341156289299e+00,1.000076657927800872e+00,1.007144633136421996e+00,1.007146734224424023e+00


==> anc/fig9c_inset_L_Pbar.csv <==
1.000000000000000000e+03,1.836621799263535998e-02
1.250000000000000000e+03,1.718398165330418254e-02
2.500000000000000000e+03,1.193978517092851403e-02
5.000000000000000000e+03,8.368768644088276157e-03
1.000000000000000000e+04,5.896550205810411650e-03
2.000000000000000000e+04,4.013900597080222871e-03
3.000000000000000000e+04,3.162845442829024384e-03


==> anc/fig9c_t-unscaled_transprob-scaled.csv <==
1.023292992280754217e-02,3.583570964084552103e-07,3.830116141467199946e-07,5.512381056099358914e-07,7.864555522550095665e-07,1.116189014657150357e-06,1.639717876941526877e-06,2.080931453896775291e-06
1.047128548050899575e-02,3.756508226163158063e-07,4.014951269757347233e-07,5.778399532481399758e-07,8.244086084253947573e-07,1.170054467375581744e-06,1.718847974639929711e-06,2.181353795795995172e-06
1.071519305237606488e-02,4.009475961607842854e-07,4.285322867363912477e-07,6.167523835423308727e-07,8.799252654941998854e-07,1.248847328034237877e-06,1.834597243368474825e-06,2.328248757093430431e-06
1.096478196143185063e-02,4.336091947150875190e-07,4.634409622080338545e-07,6.669936593661253368e-07,9.516048717187677130e-07,1.350579700324994562e-06,1.984045398954290735e-06,2.517910266595543185e-06
1.122018454301963557e-02,4.729748946172027838e-07,5.055149727711421452e-07,7.275474312094588848e-07,1.037997393608626442e-06,1.473193602142283974e-06,2.164169198914288884e-06,2.746501590883873302e-06
1.148153621496882971e-02,5.184680664941296751e-07,5.541380176765501668e-07,7.975267065001886097e-07,1.137837352190165150e-06,1.614892983187917698e-06,2.372330187088856355e-06,3.010674320766297843e-06
1.174897554939529666e-02,5.696791042030003748e-07,6.088723103934534087e-07,8.763014139605965824e-07,1.250225820033744916e-06,1.774402027022330278e-06,2.606654147735674128e-06,3.308049928482843279e-06
1.202264434617413176e-02,6.264141735508021320e-07,6.695106811797611434e-07,9.635733906864522364e-07,1.374737405883562299e-06,1.951116990629112391e-06,2.866254162776413206e-06,3.637502844963799881e-06
1.230268770812381791e-02,6.887089742846415190e-07,7.360912858799856771e-07,1.059397551348163027e-06,1.511450456916246668e-06,2.145149069430272011e-06,3.151293581894918383e-06,3.999240373856291434e-06
1.258925411794167490e-02,7.568145299687077244e-07,8.088824181635968542e-07,1.164160029655363118e-06,1.660915873004019314e-06,2.357280136454462200e-06,3.462921001939338541e-06,4.394720175251725123e-06
1.288249551693134223e-02,8.311661839991204872e-07,8.883493725046574477e-07,1.278530486883271522e-06,1.824089064930562006e-06,2.588866172999027932e-06,3.803128403431536889e-06,4.826470229715064132e-06
1.318256738556407466e-02,9.123472832154031564e-07,9.751156292714088767e-07,1.403406248664220354e-06,2.002250253931334051e-06,2.841724152539291675e-06,4.174584979359865818e-06,5.297877953902413327e-06
1.348962882591653312e-02,1.001056507282300967e-06,1.069927936410617885e-06,1.539862049837627223e-06,2.196932772293078869e-06,3.118030280262895084e-06,4.580487645753564122e-06,5.813000486676638230e-06
1.380384264602885214e-02,1.098084026089598711e-06,1.173630826506460574e-06,1.689113358882936153e-06,2.409870738046527463e-06,3.420245729580825801e-06,5.024451946208059973e-06,6.376426238336092663e-06
1.412537544622754007e-02,1.204298067374879981e-06,1.287152260272599741e-06,1.852495715741538665e-06,2.642969576081643500e-06,3.751074803771426936e-06,5.510450589982633842e-06,6.993196890607707772e-06
1.445439770745927249e-02,1.320640923770820746e-06,1.411499358889331609e-06,2.031458589709747512e-06,2.898297255157498736e-06,4.113452498973206062e-06,6.042795181633415653e-06,7.668784210108716106e-06
1.479108388168207111e-02,1.448132162736574708e-06,1.547761834774200256e-06,2.227570317073828946e-06,3.178091332463521429e-06,4.510554502285550879e-06,6.626150908547799484e-06,8.409108687987548459e-06
1.513561248436207964e-02,1.587876604168986585e-06,1.697120518042805993e-06,2.442530372566033547e-06,3.484776461398369469e-06,4.945822039950343171e-06,7.265573043729506375e-06,9.220585864840295475e-06
1.548816618912481069e-02,1.741075076323904078e-06,1.860858852423960815e-06,2.678185914519761416e-06,3.820987996667538620e-06,5.422995379245981618e-06,7.966556161167959638e-06,1.011018878890043983e-05
1.584893192461113431e-02,1.909039851509560293e-06,2.040379392909336643e-06,2.936555528622774631e-06,4.189605869675014627e-06,5.946161906652559702e-06,8.735104764222945362e-06,1.108553764903566399e-05
1.621810097358929864e-02,2.093195913808621724e-06,2.237205160693164779e-06,3.219831177974304712e-06,4.593757370684777974e-06,6.519760076476810352e-06,9.577739086282894095e-06,1.215490713624130775e-05
1.659586907437560557e-02,2.295106195259627434e-06,2.453006615571190762e-06,3.530417022310611456e-06,5.036872532502367509e-06,7.148658014985127487e-06,1.050161056278672711e-05,1.332737298675355325e-05
1.698243652461744330e-02,2.516490863659147445e-06,2.689622270719331026e-06,3.870959087214168262e-06,5.522726459759287138e-06,7.838213596884674624e-06,1.151459008552396037e-05,1.461292398372469149e-05
1.737800828749375484e-02,2.759227950201524961e-06,2.949059363514181541e-06,4.244346229572676485e-06,6.055440706341230332e-06,8.594276400259157325e-06,1.262527087449898888e-05,1.602246560184574753e-05
1.778279410038922925e-02,3.025376553309880908e-06,3.233518655758372371e-06,4.653745830568403609e-06,6.639534198845099473e-06,9.423259980460214325e-06,1.384307465062266135e-05,1.756795474887538731e-05
1.819700858609983596e-02,3.317194289631285305e-06,3.545413085282188923e-06,5.102630639443270063e-06,7.279961534781350817e-06,1.033219622541382569e-05,1.517833148542124111e-05,1.926250110122541441e-05
1.862087136662867598e-02,3.637156426000230179e-06,3.887388214162006973e-06,5.594808202991490279e-06,7.982154969853378935e-06,1.132879494670548521e-05,1.664236734227424175e-05,2.112047820070383204e-05
1.905460717963247327e-02,3.987976854151538300e-06,4.262344646466987265e-06,6.134453129637461754e-06,8.752070449361148041e-06,1.242150921035018941e-05,1.824760004943553425e-05,2.315764525185660350e-05
1.949844599758045541e-02,4.372631085513601252e-06,4.673462605065068225e-06,6.726142460875849153e-06,9.596238072901961083e-06,1.361960695958685868e-05,2.000764451624257139e-05,2.539128064964496381e-05
1.995262314968879874e-02,4.794381460454148021e-06,5.124228875233036368e-06,7.374894449064379570e-06,1.052181741894047262e-05,1.493324953511608865e-05,2.193742808189366373e-05,2.784032836615170768e-05
2.041737944669529473e-02,5.256804785026279305e-06,5.618466342775801456e-06,8.086211069287221247e-06,1.153665819680545505e-05,1.637357775636935847e-05,2.405331697162591627e-05,3.052555843345595434e-05
2.089296130854039618e-02,5.763822628728284972e-06,6.160366376233834803e-06,8.866124624488120606e-06,1.264936673858556045e-05,1.795280629114372152e-05,2.637325492877099094e-05,3.346974287865827485e-05
2.137962089502232557e-02,6.319734539218038840e-06,6.754524326727980585e-06,9.721248837570852994e-06,1.386937889261537771e-05,1.968432711079085013e-05,2.891691519378514493e-05,3.669784859727009464e-05
2.187761623949553008e-02,6.929254454498676291e-06,7.405978445257517032e-06,1.065883486196819472e-05,1.520703993417777407e-05,2.158282290469711016e-05,3.170586711380097086e-05,4.023724879389035719e-05
2.238721138568339902e-02,7.597550620021960097e-06,8.120252546049794117e-06,1.168683268360480158e-05,1.667369216814887164e-05,2.366439141167006938e-05,3.476375878946907525e-05,4.411795477546948585e-05
2.290867652767772378e-02,8.330289347663663970e-06,8.903402776097856945e-06,1.281395843256969025e-05,1.828177096307054836e-05,2.594668171775683555e-05,3.811651730087646365e-05,4.837287005380968251e-05
2.344228815319922624e-02,9.133682985857487777e-06,9.762068885578924774e-06,1.404976817254842577e-05,2.004491002709184991e-05,2.844904367072536268e-05,4.179256820226857037e-05,5.303806890169870074e-05
2.398832919019489723e-02,1.001454250559923677e-05,1.070353043170917669e-05,1.540473879055762421e-05,2.197805681396570104e-05,3.119269167178076566e-05,4.582307613739613637e-05,5.815310171278416791e-05
2.454708915685031162e-02,1.098033514584610845e-05,1.173576839007363707e-05,1.689035666922809024e-05,2.409759903246687628e-05,3.420088422598106792e-05,5.024220860490315156e-05,6.376132974067796053e-05
2.511886431509579437e-02,1.203924760435917179e-05,1.286753269291866107e-05,1.851921488929378468e-05,2.642150332591942238e-05,3.749912076526585789e-05,5.508742509774377236e-05,6.991029203970714129e-05
2.570395782768863241e-02,1.320025530662347378e-05,1.410841626368613958e-05,2.030511978160455988e-05,2.896946729076085828e-05,4.111535740311569707e-05,6.039979405377924080e-05,7.665210770024813111e-05
2.630267991895381477e-02,1.447319833651567671e-05,1.546893617161492840e-05,2.226320772648540664e-05,3.176308611507348747e-05,4.508024343882207447e-05,6.622434028822639764e-05,8.404391676793776338e-05
2.691534803926915256e-02,1.586886466829638272e-05,1.696062258998890543e-05,2.441007318426343360e-05,3.482603524070840403e-05,4.942738060348485826e-05,7.261042583444208740e-05,9.214836356070031599e-05
2.754228703338166065e-02,1.739908140074574334e-05,1.859611630706555410e-05,2.676390903498774719e-05,3.818427058702863287e-05,5.419360723060472138e-05,7.961216739974651287e-05,1.010341264531505853e-04
2.818382931264453578e-02,1.907681476134199348e-05,2.038927561041530958e-05,2.934466040855392903e-05,4.186624802151538941e-05,5.941930974307854527e-05,8.728889394992972830e-05,1.107764985874642408e-04
2.884031503126605750e-02,2.091627972185716556e-05,2.235529344393131623e-05,3.217419329946606774e-05,4.590316392372967660e-05,6.514876407725984388e-05,9.570564827227802797e-05,1.214580243964629466e-04
2.951209226666385438e-02,2.293306014721665348e-05,2.451082582277824444e-05,3.527647938425532018e-05,5.032921886572730500e-05,7.143050991539734017e-05,1.049337367351734168e-04,1.331691972919563842e-04
3.019951720402016052e-02,2.514424048760250700e-05,2.687413258574527025e-05,3.867779859514317584e-05,5.518190662544423316e-05,7.831776087227618395e-05,1.150513318655837808e-04,1.460092243831583795e-04
3.090295432513590415e-02,2.756855012029688515e-05,2.946523166762519773e-05,4.240696115200358167e-05,6.050233096138537040e-05,8.586885408251124252e-05,1.261441328073902924e-04,1.600868646504561177e-04
3.162277660168379134e-02,3.022652155345425184e-05,3.230606818720544663e-05,4.649555091725726311e-05,6.633555280890389904e-05,9.414774296414488272e-05,1.383060892071078874e-04,1.755213476135497228e-04
3.235936569296282705e-02,3.314066381972315979e-05,3.542069977015079068e-05,5.097819211635526665e-05,7.273097081234582660e-05,1.032245372946776754e-04,1.516401946031060413e-04,1.924433802050222919e-04
3.311311214825911342e-02,3.633565251435654962e-05,3.883549966149424436e-05,5.589284166143156226e-05,7.974273838543169239e-05,1.131760951303549978e-04,1.662593559742556420e-04,2.109962502962350428e-04
3.388441561392025597e-02,3.983853807118663986e-05,4.257937933073434485e-05,6.128110952911482070e-05,8.743022079672262907e-05,1.240866715316620147e-04,1.822873467387406909e-04,2.313370361280727534e-04
3.467368504525316503e-02,4.367897402172628865e-05,4.668403243487245780e-05,6.718860987712598181e-05,9.585849611034786047e-05,1.360486295310646431e-04,1.998598511887505992e-04,2.536379317810407504e-04
3.548133892335755130e-02,4.788946714892569113e-05,5.118420218242964896e-05,7.366534584004646774e-05,1.050989041770637896e-04,1.491632192969138612e-04,2.191256091075508830e-04,2.780876997847119437e-04
3.630780547701013827e-02,5.250565162911062847e-05,5.611797433600139808e-05,8.076613122459693601e-05,1.152296482701286223e-04,1.635414320143026528e-04,2.402476701481837638e-04,3.048932630233502613e-04
3.715352290971724036e-02,5.756658945482561195e-05,6.152709830380977650e-05,8.855105263117865762e-05,1.263364543976370894e-04,1.793049356241154858e-04,2.634047684645126871e-04,3.342814492512537856e-04
3.801893963205612431e-02,6.311509964931119035e-05,6.745733900371727058e-05,9.708597586377497031e-05,1.385132938013998959e-04,1.965871002405401998e-04,2.887928290828396631e-04,3.665009027972891470e-04
3.890451449942804868e-02,6.919811902191143728e-05,7.395886243814642365e-05,1.064431008572820501e-04,1.518631746760138802e-04,2.155341218103862136e-04,3.166266185939280078e-04,4.018241794234172115e-04
3.981071705534973415e-02,7.586709747475119526e-05,8.108665819735213338e-05,1.167015697528857191e-04,1.664990097146600316e-04,2.363062533906368527e-04,3.471415539397064171e-04,4.405500418178535981e-04
4.073802778041125949e-02,8.317843115663058940e-05,8.890100241375126818e-05,1.279481331914331587e-04,1.825445667149655428e-04,2.590791543102576640e-04,3.805956843757742698e-04,4.830059748619977686e-04
4.168693834703354750e-02,9.119393707253639386e-05,9.746796502396223698e-05,1.402778803753745830e-04,2.001355101639783033e-04,2.840453684554906954e-04,4.172718631205021367e-04,5.295509416246308582e-04
4.265795188015925749e-02,9.998137309895054211e-05,1.068599655605019294e-04,1.537950389755893580e-04,2.194205424713793773e-04,3.114159439824216893e-04,4.574801267653922547e-04,5.805784030215596983e-04
4.365158322401661156e-02,1.096150077289544664e-04,1.171563820946247672e-04,1.686138515344325864e-04,2.405626543404484614e-04,3.414222079249585261e-04,5.015603022318283928e-04,6.365196262495995908e-04
4.466835921509629964e-02,1.201762442799389783e-04,1.284442183887240347e-04,1.848595356451872762e-04,2.637404946634779772e-04,3.743177104396951246e-04,5.498848629299248319e-04,6.978473094777010903e-04
4.570881896148751983e-02,1.317543047437495080e-04,1.408188347944913383e-04,2.026693358757285636e-04,2.891498713093702409e-04,4.103803548214913187e-04,6.028620578205912128e-04,7.650795528738102078e-04
4.677351412871981473e-02,1.444469789478307906e-04,1.543847489553876759e-04,2.221936761559988992e-04,3.170053952437368056e-04,4.499147309458781949e-04,6.609393393182164643e-04,8.387842088840755887e-04
4.786300923226385201e-02,1.583614452302025430e-04,1.692565129430049727e-04,2.435974221707198700e-04,3.475422815943299943e-04,4.932546714585052698e-04,7.246071184159953759e-04,9.195836477834314635e-04
4.897788193684461666e-02,1.736151694150510902e-04,1.855596740810244141e-04,2.670612641970284275e-04,3.810183225561912870e-04,5.407660518507078967e-04,7.944028780878925871e-04,1.008159977907529484e-03
5.011872336272722023e-02,1.903368895138824075e-04,2.034318273925436499e-04,2.927832318083665748e-04,4.177160484314181607e-04,5.928498575479827131e-04,8.709156789412475074e-04,1.105260763681715792e-03
5.128613839913648276e-02,2.086676942744685359e-04,2.230237683518042011e-04,3.209803529385453665e-04,4.579450946287265877e-04,6.499455433100220520e-04,9.547910942845623354e-04,1.211705288611784849e-03
5.248074602497725810e-02,2.287622044615736784e-04,2.445007554355112180e-04,3.518904709716646562e-04,5.020447941197486849e-04,7.125347126136315342e-04,1.046736615260546871e-03,1.328391414824675208e-03
5.370317963702526953e-02,2.507898665854822067e-04,2.680438928582182766e-04,3.857742348034396275e-04,5.503870166749998691e-04,7.811451472814309911e-04,1.147527570501608377e-03,1.456303095578782890e-03
5.495408738576245539e-02,2.749363697029741111e-04,2.938516448473835283e-04,4.229172782171604405e-04,6.033792781965347353e-04,8.563552204493650845e-04,1.258013608922515375e-03,1.596518602439829472e-03
5.623413251903491145e-02,3.014051969074545124e-04,3.221414938740185222e-04,4.636326064435421484e-04,6.614681456415013715e-04,9.387987290560700915e-04,1.379125798804314287e-03,1.750219534579002282e-03
5.754399373371569398e-02,3.304193242078741792e-04,3.531517564122852999e-04,5.082632094395255189e-04,7.251429654074255686e-04,1.029170185410191365e-03,1.511884401278683690e-03,1.918700683938521449e-03
5.888436553555889685e-02,3.622230806779394314e-04,3.871435710645666230e-04,5.571849232390671839e-04,7.949399456437829378e-04,1.128230611072935556e-03,1.657407381729709538e-03,2.103380836872697189e-03
6.025595860743578058e-02,3.970841850466245299e-04,4.244030752667724243e-04,6.108095627125488926e-04,8.714466257844187547e-04,1.236813880309661773e-03,1.816919728530454019e-03,2.305814600360615169e-03
6.165950018614822087e-02,4.352959753076389438e-04,4.652437882920508342e-04,6.695883512351762925e-04,9.553067696824013143e-04,1.355833664745628633e-03,1.991763654967995331e-03,2.527705349054740723e-03
6.309573444801933051e-02,4.771798494594890706e-04,5.100092199106037944e-04,7.340156751243718516e-04,1.047225722095416383e-03,1.486291035638989634e-03,2.183409767229598300e-03,2.770919398337421801e-03
6.456542290346556356e-02,5.230879371601793084e-04,5.590757258507655838e-04,8.046331932787304962e-04,1.147976271940096514e-03,1.629282785393253814e-03,2.393469288975068332e-03,3.037501518268715447e-03
6.606934480075957183e-02,5.734060239033762860e-04,6.128556331546914770e-04,8.820343352549755468e-04,1.258405069733989183e-03,1.786010535608912892e-03,2.623707441360749026e-03,3.329691913893617107e-03
6.760829753919818386e-02,6.285567513089310339e-04,6.718006606447094690e-04,9.668692240743964909e-04,1.379439651002531929e-03,1.957790705160042822e-03,2.876058086468192762e-03,3.649944808909631570e-03
6.918309709189363055e-02,6.890031192839192117e-04,7.364056620284852896e-04,1.059850063377874331e-03,1.512096122175940688e-03,2.146065418519707991e-03,3.152639751988945988e-03,4.000948782257465232e-03
7.079457843841380216e-02,7.552523181658435912e-04,8.072127216886903307e-04,1.161757032171895163e-03,1.657487570670320050e-03,2.352414441894727561e-03,3.455773165794759089e-03,4.385649020875600872e-03
7.244359600749898653e-02,8.278599215234710464e-04,8.848156359430741930e-04,1.273444734351732079e-03,1.816833266473917487e-03,2.578568242716048047e-03,3.788000440753763048e-03,4.807271666747367500e-03
7.413102413009177438e-02,9.074344730803180154e-04,9.698648155423088930e-04,1.395849254478958310e-03,1.991468728681439551e-03,2.826422276719662684e-03,4.152106062917161090e-03,5.269350452567682017e-03
7.585775750291835762e-02,9.946425042596863161e-04,1.063072648415575765e-03,1.529995875957292735e-03,2.182856737077555620e-03,3.098052616302822589e-03,4.551139850083012715e-03,5.775755837973978006e-03
7.762471166286918911e-02,1.090214022148354922e-03,1.165219365198999837e-03,1.677007522824217186e-03,2.392599376109055386e-03,3.395733044113358103e-03,4.988442062835233594e-03,6.330726877438233244e-03
7.943282347242813790e-02,1.194948511259974824e-03,1.277159453912526423e-03,1.838113991888748596e-03,2.622451206450479577e-03,3.721953746992984462e-03,5.467670866554738551e-03,6.938906071728430380e-03
8.128305161640994592e-02,1.309721496371722606e-03,1.399828674311164945e-03,2.014662047933375982e-03,2.874333667910648846e-03,4.079441757519680287e-03,5.992832360710626319e-03,7.605377477451185329e-03
8.317637711026708291e-02,1.435491717933284764e-03,1.534251726952734268e-03,2.208126461198005493e-03,3.150350826700910097e-03,4.471183303555600896e-03,6.568313411073698621e-03,8.335708373724335166e-03
8.511380382023767122e-02,1.573308976131713912e-03,1.681550636924130596e-03,2.420122073415799293e-03,3.452806590147113573e-03,4.900448240486508268e-03,7.198917541471791005e-03,9.135994811649802635e-03
8.709635899560805306e-02,1.724322704666792069e-03,1.842953917481227749e-03,2.652416986317492412e-03,3.784223522836956208e-03,5.370816756322380203e-03,7.889904164452289995e-03,1.001291140112354691e-02
8.912509381337455072e-02,1.889791340678462477e-03,2.019806584615073657e-03,2.906946974807186022e-03,4.147363410016677993e-03,5.886208556607790653e-03,8.647031454866187586e-03,1.097376572080078182e-02
9.120108393559096804e-02,2.071092563101702491e-03,2.213581099792204503e-03,3.185831235986408012e-03,4.545249726854032161e-03,6.450914754261535475e-03,9.476603197081491861e-03,1.202655777091090651e-02
9.332543007969909543e-02,2.269734478037496554e-03,2.425889324864538999e-03,3.491389594914570422e-03,4.981192186039781408e-03,7.069632709129301459e-03,1.038551996542141052e-02,1.318004492527707384e-02
9.549925860214358853e-02,2.487367836555680507e-03,2.658495580441124721e-03,3.826161298495713188e-03,5.458813551182904733e-03,7.747504083297870880e-03,1.138133502866132962e-02,1.444381287853973780e-02
9.772372209558106981e-02,2.725799377722329213e-03,2.913330906898423979e-03,4.192925540228854830e-03,5.982078919644215863e-03,8.490156401196687422e-03,1.247231540317291637e-02,1.582835312742032763e-02
1.000000000000000056e-01,2.987006397608523746e-03,3.192508635717940680e-03,4.594723870810087443e-03,6.555327695931483997e-03,9.303748428318908692e-03,1.366750851574511684e-02,1.734514757110825617e-02
1.023292992280754182e-01,3.273152653627724520e-03,3.498341388021356663e-03,5.034884662788643300e-03,7.183308495631778035e-03,1.019501970915109509e-02,1.497681497641865575e-02,1.900676086573802048e-02
1.047128548050899610e-01,3.586605722805767584e-03,3.833359627067027802e-03,5.517049811718303248e-03,7.871217240172012283e-03,1.117134463373327218e-02,1.641106800402668958e-02,2.082694122167628656e-02
1.071519305237606523e-01,3.929955942551982377e-03,4.200331902121703584e-03,6.045203871573373230e-03,8.624738724566961834e-03,1.224079143330809340e-02,1.798212009272872475e-02,2.282073039020174332e-02
1.096478196143185063e-01,4.306037073214099252e-03,4.602286932572628199e-03,6.623705838679344420e-03,9.450091963827646907e-03,1.341218653888976917e-02,1.970293755684927178e-02,2.500458364837657849e-02
1.122018454301963591e-01,4.717948833205952604e-03,5.042537693443170654e-03,7.257323816107971552e-03,1.035407964895508452e-02,1.469518477242303528e-02,2.158770364398226310e-02,2.739650065772451445e-02
1.148153621496882937e-01,5.169081469837821276e-03,5.524707676664975149e-03,7.951272809469642905e-03,1.134414207052806059e-02,1.610034587864097450e-02,2.365193096279001594e-02,3.001616814399267474e-02
1.174897554939529770e-01,5.663142542196459087e-03,6.052759516586214347e-03,8.711255925367237044e-03,1.242841589690039071e-02,1.763921794689916542e-02,2.591258403240332547e-02,3.288511542202551818e-02
1.202264434617413141e-01,6.204186106555871320e-03,6.631026183301903104e-03,9.543509265517152035e-03,1.361579822504205457e-02,1.932442831628752508e-02,2.838821282500192736e-02,3.602688387185394581e-02
1.230268770812381757e-01,6.796644509889118030e-03,7.264244963519657719e-03,1.045485083275416935e-02,1.491601635517407140e-02,2.116978260432064718e-02,3.109909824219860702e-02,3.946721155972485878e-02
1.258925411794167559e-01,7.445363013131138519e-03,7.957594465860208174e-03,1.145273378987125140e-02,1.633970377563582696e-02,2.319037254959205666e-02,3.406741053942564934e-02,4.323423429116966810e-02
1.288249551693134154e-01,8.155637482943706162e-03,8.716734905769709524e-03,1.254530443855114349e-02,1.789848288195448195e-02,2.540269341204358378e-02,3.731738179077219442e-02,4.735870448251528614e-02
1.318256738556407293e-01,8.933255408881362117e-03,9.547851944617194789e-03,1.374146531356230591e-02,1.960505499391375014e-02,2.782477173102730628e-02,4.087549356975952314e-02,5.187422934262388152e-02
1.348962882591653312e-01,9.784540522069364726e-03,1.045770437808454627e-02,1.505094381694475555e-02,2.147329827658310195e-02,3.047630430117910863e-02,4.477068110945063573e-02,5.681752996821126667e-02
1.380384264602884659e-01,1.071640131178974720e-02,1.145367599063697173e-02,1.648436684811481479e-02,2.351837421578693160e-02,3.337880928930583857e-02,4.903455529810901714e-02,6.222872307388795793e-02
1.412537544622753938e-01,1.173638375772605158e-02,1.254383191568579636e-02,1.805334191866629287e-02,2.575684334535867717e-02,3.655579048200322673e-02,5.370164396433350917e-02,6.815162720207143532e-02
1.445439770745927111e-01,1.285272861802380477e-02,1.373697986500342985e-02,1.977054527511226331e-02,2.820679097269924648e-02,4.003291572351239808e-02,5.880965400812184635e-02,7.463409538803092436e-02
1.479108388168207111e-01,1.407443363674676373e-02,1.504273661598486134e-02,2.164981758884210530e-02,3.088796370056414928e-02,4.383821067628047158e-02,6.439975604149253408e-02,8.172837639134283849e-02
1.513561248436207929e-01,1.541132105869208978e-02,1.647160017141097166e-02,2.370626781007575262e-02,3.382191759651645424e-02,4.800226911263943269e-02,7.051689331386572224e-02,8.949150674662673111e-02
1.548816618912481069e-01,1.687411086478929345e-02,1.803502803336851437e-02,2.595638582145584281e-02,3.703217891692313357e-02,5.255848102470151578e-02,7.721011681299379259e-02,9.798573603312514535e-02
1.584893192461113431e-01,1.847450016733549402e-02,1.974552206080043212e-02,2.841816456695590853e-02,4.054441834949457785e-02,5.754327992064145469e-02,8.453294855132940933e-02,1.072789879138342228e-01
1.621810097358929725e-01,2.022524923096612540e-02,2.161672040863999236e-02,3.111123237277165637e-02,4.438663979684699668e-02,6.299641075853383565e-02,9.254377516964645833e-02,1.174453596496276148e-01
1.659586907437560488e-01,2.214027461233515626e-02,2.366349707542041853e-02,3.405699621851103476e-02,4.858938478298868019e-02,6.896122005324820115e-02,1.013062741136186717e-01,1.285656629510417426e-01
1.698243652461744191e-01,2.423474993874358621e-02,2.590206961539215369e-02,3.727879675893839423e-02,5.318595362446752045e-02,7.548496977682807307e-02,1.108898747638170368e-01,1.407280091887165019e-01
1.737800828749375415e-01,2.652521487311189363e-02,2.835011560020583854e-02,4.080207593830312979e-02,5.821264456751865796e-02,8.261917675737047440e-02,1.213702570238529843e-01,1.540284421411878824e-01
1.778279410038922925e-01,2.902969283937838901e-02,3.102689844374171765e-02,4.465455808033333418e-02,6.370901215111922367e-02,9.041997936454547469e-02,1.328298899935049515e-01,1.685716216136983747e-01
1.819700858609983596e-01,3.176781810817924656e-02,3.395340323121365939e-02,4.886644537662237359e-02,6.971814611242342641e-02,9.894853335017744778e-02,1.453586134716040590e-01,1.844715614113625612e-01
1.862087136662867459e-01,3.476097286699763450e-02,3.715248321968261935e-02,5.347062873356520779e-02,7.628697220445256055e-02,1.082714387881007906e-01,1.590542651447934552e-01,2.018524252913236061e-01
1.905460717963247397e-01,3.803243492122582864e-02,4.064901770090229710e-02,5.850291497223756437e-02,8.346657634476159493e-02,1.184612001268286890e-01,1.740233564201189853e-01,2.208493846477840028e-01
1.949844599758045471e-01,4.160753669201472382e-02,4.447008193818881988e-02,6.400227140550236726e-02,9.131255355645173655e-02,1.295967214291016134e-01,1.903817999483270185e-01,2.416095417966367398e-01
1.995262314968879735e-01,4.551383619250710943e-02,4.864512990581036644e-02,7.001108884081166939e-02,9.988538319740355997e-02,1.417638389213547734e-01,2.082556919566873332e-01,2.642929228177246515e-01
2.041737944669529681e-01,4.978130067502613970e-02,5.320619057112464800e-02,7.657546407405776967e-02,1.092508319976989162e-01,1.550558930103367594e-01,2.277821525603912212e-01,2.890735439765033110e-01
2.089296130854039757e-01,5.444250364681197524e-02,5.818807846506052206e-02,8.374550294755234159e-02,1.194803864362221357e-01,1.695743419397567897e-01,2.491102272445576971e-01,3.161405557760505469e-01
2.137962089502232488e-01,5.953283594956183117e-02,6.362861928404420220e-02,9.157564504161912200e-02,1.306517159823099850e-01,1.854294192525670626e-01,2.724018526982012744e-01,3.456994686768110059e-01
2.187761623949552869e-01,6.509073158671183079e-02,6.956889125437634713e-02,1.001250110518791536e-01,1.428491687034866842e-01,2.027408371892435723e-01,2.978328901297409015e-01,3.779734644557624090e-01
2.238721138568340041e-01,7.115790896023267698e-02,7.605348296637912120e-02,1.094577738702142283e-01,1.561643006916837995e-01,2.216385380833976737e-01,3.255942290922226312e-01,4.132047970479910126e-01
2.290867652767773488e-01,7.777962814355562915e-02,8.313076834806087945e-02,1.196435543333183443e-01,1.706964406831990022e-01,2.422634957065613326e-01,3.558929646855858442e-01,4.516562865095467560e-01
2.344228815319922832e-01,8.500496476665428403e-02,9.085319939397876188e-02,1.307578425249297793e-01,1.865532911366279412e-01,2.647685683564219850e-01,3.889536507718312497e-01,4.936129094466887857e-01
2.398832919019489862e-01,9.288710102049752004e-02,9.927761719144061192e-02,1.428824454119940190e-01,2.038515668820051752e-01,2.893194052684733286e-01,4.250196315241238088e-01,5.393834888570954167e-01
2.454708915685029913e-01,1.014836341979095669e-01,1.084655816898094371e-01,1.561059614562933517e-01,2.227176722564888633e-01,3.160954076501756860e-01,4.643544532182526940e-01,5.893024858049754622e-01
2.511886431509579576e-01,1.108569030727630661e-01,1.184837205356519263e-01,1.705242826660175459e-01,2.432884173893158919e-01,3.452907452782001396e-01,5.072433576481945039e-01,6.437318946836237954e-01
2.570395782768863380e-01,1.210743322753919243e-01,1.294040971425313158e-01,1.862411243301890784e-01,2.657117739826586611e-01,3.771154291507068379e-01,5.539948578884833497e-01,7.030632429825838248e-01
2.630267991895381408e-01,1.322087946446661166e-01,1.413045979746024305e-01,2.033685824059078551e-01,2.901476705456057514e-01,4.117964401339310743e-01,6.049423963141933314e-01,7.677196954462213174e-01
2.691534803926915465e-01,1.443389913213286302e-01,1.542693387924875814e-01,2.220277181963721258e-01,3.167688265648159196e-01,4.495789128700857229e-01,6.604460838017598423e-01,8.381582612571869539e-01
2.754228703338166273e-01,1.575498490874229218e-01,1.683890893322815274e-01,2.423491695580470007e-01,3.457616245253171128e-01,4.907273734044936830e-01,7.208945178452790259e-01,9.148721013698409843e-01
2.818382931264453717e-01,1.719329341468305572e-01,1.837617155574267358e-01,2.644737873987999532e-01,3.773270180150276598e-01,5.355270280249143644e-01,7.867066759053851221e-01,9.983929313197358324e-01
2.884031503126605611e-01,1.875868811753840237e-01,2.004926382314478339e-01,2.885532956649813352e-01,4.116814733421551020e-01,5.842850996643416117e-01,8.583338786306261570e-01,1.089293512706776879e+00
2.951209226666385299e-01,2.046178360384064421e-01,2.186953060993170606e-01,3.147509723530530490e-01,4.490579411496240514e-01,6.373322068773353832e-01,9.362618156209769893e-01,1.188190224049236798e+00
3.019951720402015982e-01,2.231399100709237915e-01,2.384916814280647057e-01,3.432423483082457372e-01,4.897068534076767787e-01,6.950237788344966194e-01,1.021012624103416311e+00,1.295745698787272415e+00
3.090295432513590623e-01,2.432756432326539653e-01,2.600127350340220578e-01,3.742159196757300355e-01,5.338971398860579143e-01,7.577414979634060632e-01,1.113147008221318623e+00,1.412671514828468311e+00
3.162277660168379412e-01,2.651564727770989172e-01,2.833989472050536529e-01,4.078738688348999553e-01,5.819172567307249189e-01,8.258947597688583997e-01,1.213266383561051986e+00,1.539730916121239135e+00
3.235936569296282705e-01,2.889232033020045498e-01,3.088008101010047413e-01,4.444327874597649997e-01,6.340762180756880362e-01,8.999221369605071574e-01,1.322015028006576554e+00,1.677741542258762042e+00
3.311311214825911065e-01,3.147264731670547655e-01,3.363793262736020084e-01,4.841243939926597184e-01,6.907046196862827170e-01,9.802928322707451514e-01,1.440082215979909375e+00,1.827578136998011527e+00
3.388441561392025458e-01,3.427272112635444956e-01,3.663064968771084784e-01,5.271962362785268530e-01,7.521556414331349583e-01,1.067508101227483408e+00,1.568204308544622227e+00,1.990175200765172292e+00
3.467368504525316641e-01,3.730970769894178529e-01,3.987657919319085309e-01,5.739123683667405329e-01,8.188060129132226361e-01,1.162102622622643855e+00,1.707166766672898905e+00,2.166529545649133137e+00
3.548133892335754713e-01,4.060188750110264588e-01,4.339525936437370057e-01,6.245539885307678230e-01,8.910569237428471734e-01,1.264645790455204200e+00,1.857806049156385031e+00,2.357702703998333593e+00
3.630780547701014105e-01,4.416869349702134961e-01,4.720746022607238412e-01,6.794200233674414502e-01,9.693348569249811142e-01,1.375742896696187101e+00,2.021011350131109552e+00,2.564823133474566141e+00
3.715352290971725702e-01,4.803074447125553759e-01,5.133521922588730746e-01,7.388276404029547884e-01,1.054092320219909729e+00,1.496036169293131657e+00,2.197726123944625076e+00,2.789088152226481210e+00
3.801893963205612570e-01,5.220987238617387227e-01,5.580187047754090468e-01,8.031126689394600948e-01,1.145808446605666608e+00,1.626205624378178394e+00,2.388949337082247659e+00,3.031765527678579986e+00
3.890451449942806672e-01,5.672914226398411142e-01,6.063206601519024463e-01,8.726299059147321069e-01,1.244989430689689147e+00,1.766969685647428623e+00,2.595736378060259586e+00,3.294194631252098215e+00
3.981071705534973137e-01,6.161286287299837516e-01,6.585178722012595687e-01,9.477532803119880223e-01,1.352168763317210587e+00,1.919085517328068313e+00,2.819199546569993053e+00,3.577787059120620228e+00
4.073802778041128447e-01,6.688658626960618525e-01,7.148834433740958172e-01,1.028875846147057294e+00,1.467907221614326518e+00,2.083349010042689464e+00,3.060508032716161786e+00,3.884026605853328817e+00
4.168693834703355305e-01,7.257709400180615278e-01,7.757036173750539998e-01,1.116409570281881480e+00,1.592792566313248948e+00,2.260594351229852528e+00,3.320887285954136736e+00,4.214468463535941289e+00
4.265795188015925610e-01,7.871236751804874254e-01,8.412774629785730873e-01,1.210784877281606331e+00,1.727438892455212205e+00,2.451693103616283675e+00,3.601617661338035958e+00,4.570737503739577434e+00
4.365158322401658797e-01,8.532154004823143678e-01,9.119163598342654442e-01,1.312449909272970228e+00,1.872485573489305555e+00,2.657552706611034044e+00,3.904032218020995870e+00,4.954525483627751470e+00
4.466835921509630380e-01,9.243482693450094656e-01,9.879432539615468079e-01,1.421869454313270831e+00,2.028595732438908783e+00,2.879114306484481300e+00,4.229513531716590613e+00,5.367587000698743616e+00
4.570881896148749624e-01,1.000834310916423053e+00,1.069691647449842353e+00,1.539523492197139465e+00,2.196454167270112556e+00,3.117349811916973579e+00,4.579489369200501869e+00,5.811734003363092427e+00
4.677351412871981196e-01,1.082994199751379005e+00,1.157504283656534794e+00,1.665905301987471221e+00,2.376764650975274673e+00,3.373258062104748323e+00,4.955427059126595424e+00,6.288828647036300623e+00
4.786300923226382564e-01,1.171155701358301604e+00,1.251731485997954696e+00,1.801519070955165613e+00,2.570246520319497741e+00,3.647859985292874363e+00,5.358826379743147683e+00,6.800774268055103988e+00
4.897788193684461389e-01,1.265651751516710499e+00,1.352729105346228256e+00,1.946876940175176429e+00,2.777630460867209994e+00,3.942192616620265433e+00,5.791210770895943050e+00,7.349504230974866381e+00
5.011872336272722439e-01,1.366818124595070572e+00,1.460856028185881117e+00,2.102495417910919873e+00,2.999653390034309641e+00,4.257301835828497083e+00,6.254116665462776226e+00,7.936968389269329016e+00
5.128613839913648276e-01,1.474990643758203879e+00,1.576471195183381191e+00,2.268891088319052507e+00,3.237052334774994211e+00,4.594233678096426132e+00,6.749080724654799468e+00,8.565116885863067964e+00
5.248074602497725394e-01,1.590501884101250818e+00,1.699930077843705201e+00,2.446575540157266637e+00,3.490557196446925303e+00,4.954024065492911078e+00,7.277624753143918213e+00,9.235881009169901290e+00
5.370317963702526676e-01,1.713677318566267926e+00,1.831580559666468933e+00,2.636049438361027786e+00,3.760882292806156713e+00,5.337686802861076885e+00,7.841238064570673849e+00,9.951150813451265620e+00
5.495408738576245122e-01,1.844830856204831449e+00,1.971758167901914938e+00,2.837795660904617101e+00,4.048716566440140774e+00,5.746199681035037088e+00,8.441357066646139273e+00,1.071274921060674856e+01
5.623413251903490728e-01,1.984259723198952274e+00,2.120780602914991597e+00,3.052271424667420519e+00,4.354712350809258226e+00,6.180488532933237522e+00,9.079341838943788545e+00,1.152240224543595204e+01
5.754399373371569260e-01,2.132238639335826136e+00,2.278941514606603214e+00,3.279899327538077447e+00,4.679472590077066840e+00,6.641409095182952527e+00,9.756449486922100789e+00,1.238170527966599543e+01
5.888436553555890240e-01,2.289013246682988445e+00,2.446503479671389147e+00,3.521057240220192508e+00,5.023536417798668552e+00,7.129726540547040692e+00,1.047380407425218785e+01,1.329208483355951032e+01
6.025595860743577781e-01,2.454792753404717143e+00,2.623690140092197698e+00,3.776066990730991613e+00,5.387363013129133904e+00,7.646092565715820299e+00,1.123236296386414068e+01,1.425475586988275722e+01
6.165950018614821948e-01,2.629741764414069483e+00,2.810677472627448825e+00,4.045181798048782973e+00,5.771313672422901497e+00,8.191019946289991083e+00,1.203287943817533368e+01,1.527067435583958854e+01
6.309573444801933606e-01,2.813971282321998224e+00,3.007584171624205549e+00,4.328572429464862203e+00,6.175632059917165684e+00,8.764854507429332031e+00,1.287586152280122853e+01,1.634048500690100880e+01
6.456542290346556356e-01,3.007528877411750123e+00,3.214461143806601306e+00,4.626312079678692513e+00,6.600422634694720792e+00,9.367744506191279186e+00,1.376152700789984351e+01,1.746446420510592645e+01
6.606934480075961069e-01,3.210388044642717098e+00,3.431280134290744854e+00,4.938359999325316885e+00,7.045627293422501047e+00,9.999607481619808169e+00,1.468975474949521853e+01,1.864245819633468315e+01
6.760829753919819218e-01,3.422436789491811293e+00,3.657921528517605658e+00,5.264543937239069216e+00,7.511000320599560354e+00,1.066009470278451410e+01,1.566003244203728428e+01,1.987381680927527938e+01
6.918309709189366385e-01,3.643465513281570978e+00,3.894161405618999261e+00,5.604541505121192202e+00,7.996081801340339190e+00,1.134855343479830836e+01,1.667140118541545490e+01,2.115732310627041102e+01
7.079457843841380216e-01,3.873154302996897780e+00,4.139657955445278148e+00,5.957860626120448977e+00,8.500169727106582584e+00,1.206398734983742571e+01,1.772239732682140456e+01,2.249111957570598719e+01
7.244359600749902262e-01,4.111059770862926399e+00,4.393937414521029261e+00,6.323819290780516411e+00,9.022291113176148514e+00,1.280501553561501105e+01,1.881099224211253329e+01,2.387263170943815638e+01
7.413102413009177161e-01,4.356601635441907483e+00,4.656379725873859954e+00,6.701524915312359276e+00,9.561172548650663572e+00,1.356983069854417145e+01,1.993453093401973319e+01,2.529849007868075006e+01
7.585775750291835484e-01,4.609049288842876457e+00,4.926204184146326881e+00,7.089853678422858074e+00,1.011521071575458564e+01,1.435615732339090300e+01,2.108967056629260384e+01,2.676445232857604140e+01
7.762471166286916135e-01,4.867508653737098179e+00,5.202455390558632153e+00,7.487430303838662482e+00,1.068244354487456427e+01,1.516121073529045482e+01,2.227232032328399924e+01,2.826532685484408347e+01
7.943282347242813790e-01,5.130909698851481515e+00,5.483989911730021483e+00,7.892608855616874308e+00,1.126052281438880343e+01,1.598165821238819362e+01,2.347758428178915580e+01,2.979490030322274308e+01
8.128305161640990706e-01,5.397995051707203729e+00,5.769464111273060247e+00,8.303455221156523791e+00,1.184668915816485324e+01,1.681358351568896126e+01,2.469970930267806963e+01,3.134587143943730680e+01
8.317637711026708569e-01,5.667310221342405363e+00,6.057323702122110909e+00,8.717732070610518136e+00,1.243775060594121484e+01,1.765245643309610202e+01,2.593204028832175823e+01,3.290979436697718086e+01
8.511380382023763236e-01,5.937196019786978418e+00,6.345795648801501265e+00,9.132887198349198599e+00,1.303006594866217327e+01,1.849310917142944177e+01,2.716698549969331467e+01,3.447703451144902687e+01
8.709635899560805861e-01,6.205783846637212164e+00,6.632883129600124050e+00,9.546046268387289757e+00,1.361953438670420269e+01,1.932972166562030125e+01,2.839599497285098195e+01,3.603674122916133626e+01
8.912509381337454517e-01,6.470994572901904718e+00,6.916364345363997579e+00,9.954011096170244599e+00,1.420159307656107472e+01,2.015581809799497748e+01,2.960955540315696766e+01,3.757684131467908628e+01
9.120108393559096527e-01,6.730541824150793495e+00,7.193796029848256168e+00,1.035326469734997801e+01,1.477122433170720583e+01,2.096427711946644479e+01,3.079720515779503032e+01,3.908405805292896673e+01
9.332543007969910098e-01,6.981940513690881644e+00,7.462522570728120641e+00,1.073998441216493838e+01,1.532297434462355845e+01,2.174735842236237460e+01,3.194757330913119020e+01,4.054396075584367765e+01
9.549925860214358853e-01,7.222521507776393790e+00,7.719691683775027791e+00,1.111006446216235588e+01,1.585098536563259408e+01,2.249674841206026699e+01,3.304844672461982213e+01,4.194104990521790199e+01
9.772372209558106704e-01,7.449453309409467039e+00,7.962277587542869739e+00,1.145914930300969026e+01,1.634904328419667507e+01,2.320362773879564955e+01,3.408686926982586840e+01,4.325888304993616629e+01
1.000000000000000000e+00,7.659771616782649950e+00,8.187112593279808337e+00,1.178267909022737214e+01,1.681064249141128997e+01,2.385876335601807696e+01,3.504927704160746060e+01,4.448024642866644740e+01
1.023292992280753655e+00,7.850417537647920163e+00,8.390927944849229547e+00,1.207594845967963693e+01,1.722906973837453393e+01,2.445262753882800766e+01,3.592167320647492801e+01,4.558737685505305848e+01
1.047128548050899610e+00,8.018285112046903862e+00,8.570404605711766877e+00,1.233417962647399690e+01,1.759750842237959745e+01,2.497554589473990205e+01,3.668984542966580875e+01,4.656223765434963013e+01
1.071519305237605968e+00,8.160278602859351693e+00,8.722234483757043577e+00,1.255261050909307485e+01,1.790916430941632953e+01,2.541787579800019614e+01,3.733962799759670759e+01,4.738685131998444433e+01
1.096478196143185091e+00,8.273379746831269088e+00,8.843192299624465846e+00,1.272659817520882441e+01,1.815741311601427910e+01,2.577021584776113627e+01,3.785720951573269133e+01,4.804369000947770729e+01
1.122018454301962898e+00,8.354724809571766997e+00,8.930217930973595841e+00,1.285173736854312487e+01,1.833596960723086866e+01,2.602364586291513504e+01,3.822948546639341316e+01,4.851612297173433319e+01
1.148153621496882826e+00,8.401690850036169778e+00,8.980508597094969403e+00,1.292399320246024885e+01,1.843907690648812192e+01,2.616999556232465451e+01,3.844445290720389607e+01,4.878891745471884178e+01
1.174897554939529076e+00,8.411990070199873770e+00,8.991619682044943218e+00,1.293984629102573258e+01,1.846171355031227179e+01,2.620213842906323620e+01,3.849164216687513829e+01,4.884878656621359738e+01
1.202264434617413169e+00,8.383770505791662941e+00,8.961572332089652093e+00,1.289644763483817158e+01,1.839981446082109073e+01,2.611430532677537641e+01,3.836257755908135181e+01,4.868497396131952826e+01
1.230268770812381174e+00,8.315720612463699979e+00,8.888965213599396620e+00,1.279177949990480556e+01,1.825050046939212933e+01,2.590241025142459108e+01,3.805125592566305670e+01,4.828986115715632366e+01
1.258925411794167504e+00,8.207174535377715685e+00,8.773086998549143090e+00,1.262481734895032659e+01,1.801230934308502896e+01,2.556437821469341642e+01,3.755462831385712263e+01,4.765957882510470967e+01
1.288249551693133599e+00,8.058214045889133814e+00,8.614025285315872082e+00,1.239568664735969605e+01,1.768541950034174448e+01,2.510046275023398366e+01,3.687306641228693138e+01,4.679459874070453651e+01
1.318256738556407459e+00,7.869762325829376515e+00,8.412766804216868621e+00,1.210580713047231249e+01,1.727185583986650741e+01,2.451353803235735285e+01,3.601079169554128612e+01,4.570027840751679094e+01
1.348962882591653312e+00,7.643664030259488484e+00,8.171282956241903150e+00,1.175801596582455488e+01,1.677566546146150017e+01,2.380934826190846465e+01,3.497624179723777615e+01,4.438732601834201574e+01
1.380384264602885214e+00,7.382745430132339415e+00,7.892594060905418374e+00,1.135666027567763692e+01,1.620304967619082959e+01,2.299669501353935530e+01,3.378234575137349083e+01,4.287214976207192763e+01
1.412537544622753938e+00,7.090848007670131459e+00,7.580805231223086693e+00,1.090764882576626782e+01,1.556243776246516575e+01,2.208754190343424995e+01,3.244667778033318228e+01,4.117705299520462603e+01
1.445439770745927888e+00,6.772828742390697876e+00,7.241106649822278030e+00,1.041845247863657242e+01,1.486448762845641447e+01,2.109701551625324356e+01,3.099145869041746337e+01,3.933023601338404518e+01
1.479108388168207222e+00,6.434520586366565098e+00,6.879731298863243971e+00,9.898043410744280735e+00,1.412199911298467114e+01,2.004328234159368094e+01,2.944337512776519361e+01,3.736556667112009933e+01
1.513561248436208651e+00,6.082647388184340365e+00,6.503864009652374101e+00,9.356764262719762471e+00,1.334972732644690296e+01,1.894728383973689034e+01,2.783319042813712940e+01,3.532208651508781116e+01
1.548816618912481236e+00,5.724688885214672673e+00,6.121497151367778500e+00,8.806120484197846210e+00,1.256408641778691404e+01,1.783231599226810360e+01,2.619512701625969697e+01,3.324322699307559503e+01
1.584893192461114042e+00,5.368693424897319488e+00,5.741230459461227120e+00,8.258492274020792223e+00,1.178273863221401285e+01,1.672344604976488114e+01,2.456600964806113652e+01,3.117572215110002531e+01
1.621810097358929781e+00,5.023038847460238543e+00,5.372015466098193137e+00,7.726766779859866041e+00,1.102406960636862365e+01,1.564676782084373130e+01,2.298417146941766021e+01,2.916822032383635843e+01
1.659586907437561321e+00,4.696145465102619987e+00,5.022848737721937518e+00,7.223896608801780417e+00,1.030655853353000850e+01,1.462850775531381586e+01,2.148814088924996923e+01,2.726961765996410847e+01
1.698243652461744357e+00,4.396149237907897245e+00,4.702422575510691871e+00,6.762397107213915959e+00,9.648060971473066516e+00,1.369400704640364275e+01,2.011514632065144781e+01,2.552716050792758651e+01
1.737800828749376247e+00,4.130547918416137776e+00,4.418746826231931379e+00,6.353802053996654209e+00,9.065032316975063509e+00,1.286661952656243812e+01,1.889949721660965309e+01,2.398439081208058710e+01
1.778279410038922759e+00,3.905837853504777080e+00,4.178760704519412172e+00,6.008104974143770427e+00,8.571730760235752200e+00,1.216658044420703533e+01,1.787092232106614631e+01,2.267903721669032535e+01
1.819700858609982541e+00,3.727163915557653695e+00,3.987958638576710513e+00,5.733220637276937204e+00,8.179449029192259246e+00,1.160991610639667293e+01,1.705296794020781093e+01,2.164098234854273883e+01
1.862087136662867515e+00,3.598009186783775348e+00,3.850058587645014629e+00,5.534507692426133829e+00,7.895833344994757752e+00,1.120747730365612860e+01,1.646157803443227863e+01,2.089046085613907167e+01
1.905460717963246342e+00,3.519953934734355361e+00,3.766744393615078845e+00,5.414397873317309262e+00,7.724354405481901331e+00,1.096418851000019323e+01,1.610399126489653909e+01,2.043665970480413918e+01
1.949844599758045582e+00,3.492534409320476652e+00,3.737514789980462826e+00,5.372178735355185530e+00,7.663997391932402259e+00,1.087860794271016829e+01,1.597809466966051062e+01,2.027689798971120538e+01
1.995262314968878847e+00,3.513230352932881217e+00,3.759669941554538930e+00,5.403974365779281364e+00,7.709234399865684040e+00,1.094288846447018315e+01,1.607236614954090470e+01,2.039655401627095088e+01
2.041737944669529625e+00,3.577605190801976143e+00,3.828461128596107876e+00,5.502960934928893266e+00,7.850331890371048615e+00,1.114321397582115480e+01,1.636651541730623194e+01,2.076987880773111073e+01
2.089296130854038758e+00,3.679614162704494262e+00,3.937419889683700269e+00,5.659840566533165251e+00,8.074026656403592739e+00,1.146075883444552623e+01,1.683289323762116751e+01,2.136178465459819620e+01
2.137962089502232654e+00,3.812082959122550019e+00,4.078869374214861843e+00,5.863577474772384335e+00,8.364575936988021709e+00,1.187317829429682092e+01,1.743868069674375931e+01,2.213062359814549040e+01
2.187761623949551648e+00,3.967342948219101384e+00,4.244603055658096480e+00,6.102374973435789052e+00,8.705151159154457474e+00,1.235658664605671930e+01,1.814879486598125169e+01,2.303187507896695863e+01
2.238721138568339875e+00,4.137989594861214648e+00,4.426695143572263902e+00,6.364841992628548439e+00,9.079502032983121751e+00,1.288791905986340502e+01,1.892935808562387479e+01,2.402254885411237950e+01
2.290867652767772267e+00,4.317709611904925637e+00,4.618384536018519171e+00,6.641265344404711612e+00,9.473771512557576102e+00,1.344750754281047200e+01,1.975148174996729722e+01,2.506598701008880425e+01
2.344228815319922887e+00,4.502101888140550123e+00,4.814952261084235019e+00,6.924872453533305716e+00,9.878297162883244553e+00,1.402163759510445118e+01,2.059502171406277782e+01,2.613662990518171370e+01
2.398832919019489918e+00,4.689400110131730415e+00,5.014494060794183028e+00,7.212942925216635714e+00,1.028919689120379743e+01,1.460479881038471461e+01,2.145188409390002349e+01,2.722421143986558434e+01
2.454708915685031023e+00,4.880994530340795556e+00,5.218478589976435877e+00,7.507611223868658534e+00,1.070951403753494802e+01,1.520131007452457794e+01,2.232841236113490169e+01,2.833678830126689263e+01
2.511886431509579687e+00,5.081649991887806195e+00,5.431981331771721599e+00,7.816202208480336644e+00,1.114969606643400901e+01,1.582599894953786190e+01,2.324638507121624542e+01,2.950200584747642552e+01
2.570395782768864823e+00,5.299330245210701840e+00,5.663498127406004556e+00,8.150961146628166176e+00,1.162720945872568734e+01,1.650365507616661276e+01,2.424221269244292287e+01,3.076607834385506379e+01
2.630267991895381297e+00,5.544566987925718671e+00,5.924272533443323496e+00,8.528083501009716016e+00,1.216515570413541525e+01,1.726706585398562055e+01,2.536405190495637285e+01,3.219012613196386496e+01
2.691534803926916908e+00,5.829356482241003334e+00,6.227118647620964786e+00,8.966018104647405451e+00,1.278985076299416868e+01,1.815358099217483101e+01,2.666675895430932286e+01,3.384377022795865031e+01
2.754228703338166273e+00,6.165625268891751887e+00,6.584783677071412100e+00,9.483107567599088128e+00,1.352745907947535819e+01,1.920033520690209983e+01,2.820487200426959262e+01,3.579622544263892792e+01
2.818382931264455049e+00,6.563374740323017598e+00,7.007967381220589154e+00,1.009473471829822344e+01,1.439992295991490323e+01,2.043847085289517906e+01,3.002412460722920073e+01,3.810552931783745834e+01
2.884031503126605500e+00,7.028684415562787891e+00,7.503190338241983781e+00,1.081025166736556287e+01,1.542058188795725648e+01,2.188692050411822265e+01,3.215231297456691806e+01,4.080695102531223739e+01
2.951209226666386964e+00,7.561815160152134396e+00,8.070768533044747173e+00,1.163006251902481125e+01,1.659001106309184692e+01,2.354650069795540901e+01,3.459062058248155580e+01,4.390198082626065457e+01
3.019951720402016093e+00,8.155694001208392052e+00,8.703194900003296652e+00,1.254329290384105100e+01,1.789269709981842027e+01,2.539519387866309330e+01,3.730668845456640526e+01,4.734953524085479870e+01
3.090295432513591845e+00,8.795069181123608359e+00,9.384235919980159935e+00,1.352649026578960267e+01,1.929518416375439571e+01,2.738551734688369876e+01,4.023075141235607077e+01,5.106105362740854758e+01
3.162277660168379523e+00,9.456587497758791372e+00,1.008901231051405034e+01,1.454374255636524893e+01,2.074624352379120751e+01,2.944476405706359756e+01,4.325599313555706971e+01,5.490094934671964921e+01
3.235936569296280929e+00,1.010996059404611991e+01,1.078524171529298847e+01,1.554847167079333481e+01,2.217943215869634699e+01,3.147863421272944962e+01,4.624388224435375605e+01,5.869338290584031625e+01
3.311311214825911176e+00,1.072025510543103799e+01,1.143568068390895931e+01,1.648695532827848709e+01,2.351811698433572317e+01,3.337836632893076683e+01,4.903464888643052433e+01,6.223555949695578704e+01
3.388441561392023793e+00,1.125117539259914778e+01,1.200162588941385167e+01,1.730337551814794494e+01,2.468267667028146661e+01,3.503095895497715873e+01,5.146230112495070586e+01,6.531678852225589083e+01
3.467368504525316641e+00,1.166902886860111188e+01,1.244714382645007156e+01,1.794591677205693259e+01,2.559920091949016552e+01,3.633151774303185988e+01,5.337276292096940011e+01,6.774150511958407606e+01
3.548133892335753270e+00,1.194690279404080258e+01,1.274352631341721143e+01,1.837318970325951639e+01,2.620865357665415019e+01,3.719626080251650535e+01,5.464297847301806854e+01,6.935351825457088637e+01
3.630780547701013994e+00,1.206847200834242706e+01,1.287335242479376696e+01,1.856008699374879001e+01,2.647522592605156788e+01,3.757437462611251533e+01,5.519832731881052723e+01,7.005811487180011454e+01
3.715352290971723814e+00,1.203083106218839760e+01,1.283350979169680528e+01,1.850213901960243490e+01,2.639254952311912206e+01,3.745683193304932956e+01,5.502557579378382968e+01,6.983849877606596124e+01
3.801893963205612792e+00,1.184582293224131888e+01,1.263661225669916988e+01,1.821755736599358144e+01,2.598661063463658039e+01,3.688052791951867704e+01,5.417895066766000411e+01,6.876350008190451035e+01
3.890451449942804896e+00,1.153952328585152109e+01,1.231045020388680022e+01,1.774644174881652248e+01,2.531461818356075000e+01,3.592667306343240341e+01,5.277777534780124569e+01,6.698457565619217746e+01
3.981071705534973137e+00,1.114981435357436368e+01,1.189540338943682940e+01,1.714704892750962273e+01,2.445968062838199231e+01,3.471323724233903363e+01,5.099536749485026377e+01,6.472171819163818896e+01
4.073802778041126338e+00,1.072230247700461270e+01,1.144008746242919372e+01,1.648951434086216139e+01,2.352184926491102601e+01,3.338223639320244729e+01,4.904036076155745150e+01,6.223974948621248870e+01
4.168693834703354639e+00,1.030513699140130868e+01,1.099582914183825189e+01,1.584788409268733567e+01,2.260675145070507597e+01,3.208359827602079406e+01,4.713300204653306480e+01,5.981823604345167666e+01
4.265795188015925277e+00,9.943507866933801509e+00,1.061079929926975041e+01,1.529165288856447447e+01,2.181351933522200426e+01,3.095802820143873646e+01,4.547998079785961068e+01,5.771954089283582334e+01
4.365158322401661017e+00,9.674678184219958510e+00,1.032471691042422002e+01,1.487812448300858925e+01,2.122389217076511514e+01,3.012154047879752738e+01,4.425170649004805057e+01,5.615998200320179023e+01
4.466835921509630047e+00,9.524314610455666852e+00,1.016493755333693727e+01,1.464676831534329615e+01,2.089416640036953865e+01,2.965403203278811617e+01,4.356552518992906897e+01,5.528852808971925015e+01
4.570881896148751622e+00,9.504623263632060670e+00,1.014446718201687325e+01,1.461635266210035056e+01,2.085110655814410663e+01,2.959347819398654877e+01,4.347719592996103444e+01,5.517597750310849847e+01
4.677351412871980862e+00,9.614430817597149570e+00,1.026204986681592857e+01,1.478506942065144791e+01,2.109212372406108216e+01,2.993618624655984917e+01,4.398126627247255271e+01,5.581543202245564572e+01
4.786300923226384896e+00,9.840956526438239038e+00,1.050405788596184031e+01,1.513325945783735449e+01,2.158916358050164774e+01,3.064231493976566867e+01,4.501918334620066986e+01,5.713258891992533250e+01
4.897788193684461611e+00,1.016269952532229404e+01,1.084757008491452268e+01,1.562785330796414129e+01,2.229504127492040411e+01,3.164486761920366220e+01,4.649250686819887335e+01,5.900250922726588954e+01
5.011872336272724660e+00,1.055270430792915093e+01,1.126385253911760032e+01,1.622739368959937067e+01,2.315060615768737051e+01,3.285986382318708365e+01,4.827785220756973672e+01,6.126858281912908666e+01
5.128613839913648498e+00,1.098151289454849255e+01,1.172150451423157236e+01,1.688657641971535384e+01,2.409121955977015972e+01,3.419553609411257611e+01,5.024040028008084846e+01,6.375967573480932771e+01
5.248074602497728058e+00,1.141935266085761391e+01,1.218878936216657927e+01,1.755961602772174501e+01,2.505155623823250721e+01,3.555914729409317943e+01,5.224391098411675216e+01,6.630284102781280353e+01
5.370317963702526676e+00,1.183746833207765725e+01,1.263505342602162251e+01,1.820229520321353434e+01,2.596852872169033688e+01,3.686114299983610465e+01,5.415682139517569738e+01,6.873106147478831929e+01
5.495408738576248453e+00,1.220886278186900853e+01,1.303151559395092463e+01,1.877310481184851199e+01,2.678291485394072780e+01,3.801746226315515287e+01,5.585563877965959989e+01,7.088755965014789240e+01
5.623413251903491172e+00,1.250893250327534290e+01,1.335194564319866473e+01,1.923422137444285696e+01,2.744075391874797276e+01,3.895151875446372713e+01,5.722785018410210967e+01,7.262949480183844742e+01
5.754399373371566817e+00,1.271647906935182881e+01,1.357374418249111869e+01,1.955306191679409977e+01,2.789556657291552000e+01,3.959735018720078870e+01,5.817654935534849159e+01,7.383383925533182435e+01
5.888436553555889574e+00,1.281534013325489951e+01,1.367968309553098649e+01,1.970479055418977765e+01,2.811193220063006848e+01,3.990469383563892336e+01,5.862789416372859108e+01,7.440684672671282840e+01
6.025595860743575116e+00,1.279650121647780026e+01,1.366015766363332062e+01,1.967556346993380245e+01,2.807011885814612739e+01,3.984555603987999461e+01,5.854075931984307601e+01,7.429630595411265404e+01
6.165950018614822170e+00,1.266017622526947051e+01,1.351540379059251507e+01,1.946572514552392263e+01,2.777064249531453655e+01,3.942068179537152872e+01,5.791624227308246731e+01,7.350360676511233748e+01
6.309573444801929831e+00,1.241713355641580740e+01,1.325690928055175810e+01,1.909184437081266950e+01,2.723716966958920693e+01,3.866367385454398686e+01,5.680371555889797719e+01,7.209142152342192844e+01
6.456542290346556356e+00,1.208858445229244438e+01,1.290729122051294731e+01,1.858653992333634264e+01,2.651626578884275176e+01,3.764063510854065697e+01,5.530030174461193582e+01,7.018303714989016839e+01
6.606934480075957516e+00,1.170423790555676113e+01,1.249821867932029917e+01,1.799548811112533997e+01,2.567312218924981337e+01,3.644410380697893714e+01,5.354196332971545758e+01,6.795104361082880473e+01
6.760829753919819218e+00,1.129858369120416484e+01,1.206644758289828800e+01,1.737170735410237654e+01,2.478339842719323372e+01,3.518147484996278251e+01,5.168649159014749017e+01,6.559573967092620705e+01
6.918309709189362167e+00,1.090596967083450153e+01,1.164857228744291007e+01,1.676799055101150060e+01,2.392242267722190263e+01,3.395967100231887770e+01,4.989098580046440645e+01,6.331654550742339183e+01
7.079457843841380438e+00,1.055544357729609573e+01,1.127552857359071758e+01,1.622897693943340514e+01,2.315387895891726799e+01,3.286908533306063163e+01,4.828826163657431891e+01,6.128205656455534722e+01
7.244359600749898931e+00,1.026648271803570545e+01,1.096804540412222906e+01,1.578459038444814588e+01,2.252044537143046199e+01,3.197029253659358972e+01,4.696732735543426429e+01,5.960526117080021891e+01
7.413102413009177383e+00,1.004654854676537035e+01,1.073404325939462467e+01,1.544628391157386105e+01,2.203843769707397371e+01,3.128644540833644783e+01,4.596221207364447991e+01,5.832936003865198415e+01
7.585775750291835706e+00,9.890930969648103144e+00,1.056847316989581742e+01,1.520680420586514003e+01,2.169747655196637837e+01,3.080280220202160990e+01,4.525126989458284044e+01,5.742688331735304530e+01
7.762471166286919910e+00,9.784785093070157203e+00,1.045549141693314432e+01,1.504332554382445863e+01,2.146496287715911677e+01,3.047307975470299723e+01,4.476651156072795601e+01,5.681153605172184484e+01
7.943282347242813124e+00,9.706814037043780985e+00,1.037238683623485080e+01,1.492311257585083695e+01,2.129416177304528546e+01,3.023092894843109946e+01,4.441046148818112727e+01,5.635959579657285445e+01
8.128305161640994925e+00,9.633786785689682830e+00,1.029439636388933366e+01,1.481046498633147657e+01,2.113411482821197040e+01,3.000400572357818518e+01,4.407682881477776249e+01,5.593615110214422259e+01
8.317637711026709013e+00,9.544968679347757501e+00,1.019942618961674796e+01,1.467352618166017564e+01,2.093935746095038297e+01,2.972776522997141768e+01,4.367077315678177740e+01,5.542082493063480797e+01
8.511380382023768121e+00,9.425593897396273846e+00,1.007175107456215457e+01,1.448961797353495307e+01,2.067753176346070632e+01,2.935626866364520993e+01,4.312478325038714644e+01,5.472792877692698710e+01
8.709635899560804972e+00,9.268783067160116573e+00,9.904056255436730183e+00,1.424818454799932255e+01,2.033358642840723718e+01,2.886814524697113882e+01,4.240743947367386824e+01,5.381758371860049550e+01
8.912509381337459402e+00,9.075750819343502585e+00,9.697657201394877191e+00,1.395110837045325169e+01,1.991022487620569592e+01,2.826722790087298165e+01,4.152435271554539042e+01,5.269691063187460145e+01
9.120108393559096527e+00,8.854551008452583361e+00,9.461161528610997351e+00,1.361077976663227673e+01,1.942514674748562697e+01,2.757863684686406458e+01,4.051241610085064337e+01,5.141273268284767539e+01
9.332543007969913873e+00,8.617819441763248989e+00,9.208062725061624931e+00,1.324662719127420019e+01,1.890609258060646525e+01,2.684174557278831230e+01,3.942947527538126451e+01,5.003846355161680748e+01
9.549925860214358408e+00,8.380043123361939905e+00,8.953828933313467076e+00,1.288092102926759352e+01,1.838485225990847027e+01,2.610167663949706096e+01,3.834183631569267448e+01,4.865825223484666395e+01
9.772372209558112033e+00,8.154916784183749101e+00,8.713084531859019322e+00,1.253471261871826314e+01,1.789146716887896105e+01,2.540107229935225419e+01,3.731217452130828605e+01,4.735163763776546375e+01
1.000000000000000000e+01,7.953304482827349808e+00,8.497436617012711579e+00,1.222470370507131321e+01,1.744976145761495800e+01,2.477375174070719410e+01,3.639021207307618511e+01,4.618171810673722177e+01
1.023292992280753566e+01,7.782081036503349480e+00,8.314239016588764741e+00,1.196146726707212693e+01,1.707480387755897056e+01,2.424110931592359819e+01,3.560742011346710711e+01,4.518842912242778453e+01
1.047128548050899610e+01,7.643773939985581301e+00,8.166209238622140987e+00,1.174889687506231439e+01,1.677212467050766520e+01,2.381100335696926606e+01,3.497537892024768524e+01,4.438646336998166220e+01
1.071519305237606012e+01,7.536805297489465261e+00,8.051685119838330351e+00,1.158457691850848370e+01,1.653824748421375546e+01,2.347850984162754528e+01,3.448687884731919695e+01,4.376666809536450842e+01
1.096478196143185180e+01,7.456243220407604788e+00,7.965424755364308496e+00,1.146093514396495294e+01,1.636233803519710506e+01,2.322826106836401294e+01,3.411935207464179598e+01,4.330039977406294582e+01
1.122018454301962898e+01,7.394871234444275743e+00,7.899745707570813735e+00,1.136688354133995560e+01,1.622854965504907554e+01,2.303777396065034822e+01,3.383976123758939991e+01,4.294572747653212730e+01
1.148153621496882870e+01,7.344251303502387529e+00,7.845658173997533069e+00,1.128945016969626991e+01,1.611835492213448973e+01,2.288075772157371190e+01,3.360946102901127119e+01,4.265360147099749355e+01
1.174897554939529165e+01,7.295721828576795076e+00,7.793929247665708715e+00,1.121531270433914607e+01,1.601273526098480815e+01,2.273022074246598123e+01,3.338876719798908965e+01,4.237365086597574049e+01
1.202264434617413080e+01,7.241311279493094943e+00,7.736057280135022474e+00,1.113220340440198441e+01,1.589418557432994206e+01,2.256131713024242202e+01,3.314114384718838835e+01,4.205949819761272579e+01
1.230268770812381085e+01,7.174356786275540188e+00,7.664932258387437969e+00,1.102986170177480929e+01,1.574807243802910861e+01,2.235327535538097976e+01,3.283604195059958641e+01,4.167236278119063542e+01
1.258925411794167459e+01,7.089911667496089365e+00,7.575270832226547846e+00,1.090066313172357049e+01,1.556352948402587089e+01,2.209067068853051907e+01,3.245077243624944430e+01,4.118343944717730665e+01
1.288249551693133554e+01,6.984926901179927761e+00,7.463809773529307634e+00,1.073989994052084107e+01,1.533385536714821917e+01,2.176399268342479587e+01,3.197134153276659774e+01,4.057496094026894440e+01
1.318256738556407370e+01,6.858120816427884847e+00,7.329167829510355503e+00,1.054558236448066921e+01,1.505622882443513433e+01,2.136924099446220637e+01,3.139185674414967409e+01,3.983944524959316880e+01
1.348962882591653312e+01,6.709809935702172545e+00,7.171665130321704495e+00,1.031817966128197028e+01,1.473133823030929968e+01,2.090739967702487689e+01,3.071375327206196459e+01,3.897871465725949491e+01
1.380384264602885303e+01,6.541416439298060048e+00,6.992796962020816132e+00,1.005986248438158803e+01,1.436229959816594715e+01,2.038290063973690991e+01,2.994353477538828656e+01,3.800102848064592109e+01
1.412537544622754027e+01,6.355163044124078731e+00,6.794908958624386486e+00,9.774035140913317932e+00,1.395398950727699017e+01,1.980267442546805867e+01,2.909137762143494044e+01,3.691931057748593759e+01
1.445439770745928065e+01,6.154248979417064724e+00,6.581384802714834947e+00,9.465607370325663794e+00,1.351343254969696517e+01,1.917670051649263385e+01,2.817193924498177893e+01,3.575217494175424804e+01
1.479108388168207178e+01,5.942705495736321453e+00,6.356493578024617008e+00,9.140773034252605456e+00,1.304948471845120039e+01,1.851755700951230921e+01,2.720369635051624257e+01,3.452308435531863040e+01
1.513561248436208651e+01,5.725937538250181369e+00,6.125970473243111059e+00,8.807844895293365894e+00,1.257402467945214752e+01,1.784211250031002294e+01,2.621143188833266180e+01,3.326350589289467052e+01
1.548816618912481147e+01,5.510778596947716323e+00,5.897077428430454127e+00,8.477338508929927130e+00,1.210207189343695866e+01,1.717169544494468170e+01,2.522648451377724044e+01,3.201322710596117815e+01
1.584893192461114175e+01,5.305531795669374162e+00,5.678650719606220143e+00,8.162035278565065610e+00,1.165187674288251074e+01,1.653222294459540720e+01,2.428693830688432698e+01,3.082059589218754425e+01
1.621810097358929781e+01,5.120094492366827232e+00,5.481236611685678994e+00,7.877171870182480440e+00,1.124519116742567704e+01,1.595458741975364880e+01,2.343819121900364522e+01,2.974324203119135390e+01
1.659586907437561365e+01,4.964973264547374754e+00,5.316043075659523609e+00,7.638923013425521269e+00,1.090510383599557009e+01,1.547158187834831722e+01,2.272843628947822481e+01,2.884234063773404344e+01
1.698243652461744446e+01,4.850692774570283028e+00,5.194310036475219938e+00,7.463488716236118314e+00,1.065473897498766398e+01,1.511605245221932847e+01,2.220594668822099749e+01,2.817916605046479006e+01
1.737800828749376336e+01,4.786410702560796260e+00,5.125830348069749576e+00,7.364961719185704858e+00,1.051421322914433532e+01,1.491657525530029460e+01,2.191272154900301672e+01,2.780702600208785924e+01
1.778279410038922848e+01,4.779322072937468135e+00,5.118312500746689864e+00,7.354408669073765559e+00,1.049932573558337445e+01,1.489559500295005812e+01,2.188174989478343946e+01,2.776778861636224960e+01
1.819700858609982674e+01,4.833504707347821672e+00,5.176145213990539062e+00,7.438093466713142199e+00,1.061902201169576543e+01,1.506582055476035897e+01,2.213171277638848622e+01,2.808515748650696509e+01
1.862087136662867692e+01,4.949366928044185876e+00,5.299802818430699780e+00,7.616626813532788809e+00,1.087417908646883546e+01,1.542849882148595597e+01,2.266444614431251026e+01,2.876145199135845942e+01
1.905460717963246253e+01,5.123067742758358634e+00,5.485221235084750901e+00,7.884075760377876385e+00,1.125633266424360279e+01,1.597160592325539952e+01,2.346228230750356047e+01,2.977423344639306180e+01
1.949844599758045405e+01,5.346590469296217840e+00,5.723871030115840419e+00,8.228077350780766963e+00,1.174783694331466499e+01,1.667007450045153405e+01,2.448838405920439953e+01,3.107673055431008891e+01
1.995262314968878670e+01,5.608036700453440382e+00,6.003067419627785561e+00,8.630294646511414314e+00,1.232251405444484860e+01,1.748671500718243266e+01,2.568809996007927765e+01,3.259956115974334523e+01
2.041737944669529625e+01,5.892354116501866912e+00,6.306742692154314156e+00,9.067538499377233663e+00,1.294725389373680535e+01,1.837448841562563828e+01,2.699230590143334041e+01,3.425497570461403996e+01
2.089296130854038580e+01,6.182492663246501152e+00,6.616680020535788742e+00,9.513550564484852146e+00,1.358455922563560492e+01,1.928012179749411459e+01,2.832271977654356476e+01,3.594360454760817447e+01
2.137962089502232388e+01,6.460304919553059300e+00,6.913475673940052246e+00,9.940391208099025988e+00,1.419452624689622411e+01,2.014692106896282908e+01,2.959603691097485978e+01,3.755970784652178907e+01
2.187761623949552003e+01,6.708531907550606022e+00,7.178661550268169655e+00,1.032149944452358525e+01,1.473921476428562904e+01,2.092097991467469242e+01,3.073305614606668712e+01,3.900276050383035198e+01
2.238721138568340052e+01,6.912064311027783958e+00,7.396058041887625834e+00,1.063363678593894868e+01,1.518542463224479810e+01,2.155512369215578872e+01,3.166447529769036962e+01,4.018480781836552751e+01
2.290867652767772356e+01,7.059300551289841685e+00,7.553230092077844127e+00,1.085897747399332580e+01,1.550768082779589818e+01,2.201315182544960081e+01,3.233712523100740555e+01,4.103837758074313768e+01
2.344228815319922532e+01,7.143313613285024566e+00,7.642739848379352274e+00,1.098690534702768318e+01,1.569080183088525082e+01,2.227348787909454231e+01,3.271933131221412339e+01,4.152328416803318589e+01
2.398832919019490006e+01,7.162374347333018143e+00,7.662712891554300576e+00,1.101481783729506070e+01,1.573105033201317227e+01,2.233081492426166292e+01,3.280331350305841909e+01,4.162967275268823641e+01
2.454708915685031201e+01,7.119731658497560289e+00,7.616608200711667997e+00,1.094778379950238367e+01,1.563564455355527016e+01,2.219538251292543407e+01,3.260416486910934708e+01,4.137672037283462600e+01
2.511886431509579509e+01,7.023359426365843206e+00,7.512951400513690814e+00,1.079815071701589169e+01,1.542220117532850487e+01,2.189221530943541794e+01,3.215868358853546027e+01,4.081115153532255135e+01
2.570395782768864734e+01,6.884515741909426723e+00,7.363797704836096969e+00,1.058332055687947815e+01,1.511556009114437060e+01,2.145660196349781046e+01,3.151873998795084475e+01,3.999881637253130151e+01
2.630267991895381385e+01,6.716135563575890366e+00,7.183012008587407848e+00,1.032326928967581203e+01,1.474424234380972365e+01,2.092906167266354700e+01,3.074387741993438539e+01,3.901529777728674730e+01
2.691534803926916553e+01,6.531449438369083538e+00,6.984791130600954467e+00,1.003841656920585912e+01,1.433740830367232810e+01,2.035102160064316479e+01,2.989495795198662975e+01,3.793784511210327537e+01
2.754228703338166184e+01,6.342111081942723771e+00,6.781655439062230784e+00,9.746735486493490086e+00,1.392072815789310525e+01,1.975895059185406311e+01,2.902554156599174107e+01,3.683443185985967006e+01
2.818382931264455138e+01,6.157255281483548615e+00,6.583435576377057785e+00,9.462299993036429768e+00,1.351430726627306100e+01,1.918141034702597736e+01,2.817755507244171653e+01,3.575825951852334583e+01
2.884031503126605855e+01,5.982601021525173479e+00,6.396305568471648328e+00,9.193901867302026076e+00,1.313070834731726322e+01,1.863624690258572514e+01,2.737716870000996039e+01,3.474252522945428723e+01
2.951209226666387053e+01,5.820586454937370924e+00,6.222917597945852641e+00,8.945258061307871600e+00,1.277524673515820730e+01,1.813101076372597831e+01,2.663541845545609021e+01,3.380121460217300466e+01
3.019951720402016093e+01,5.671005780803103136e+00,6.063077755766012267e+00,8.715994665177218437e+00,1.244739519501712088e+01,1.766495432097138973e+01,2.595114756140602452e+01,3.293283749457219045e+01
3.090295432513591933e+01,5.532093424017832106e+00,5.914898775931852981e+00,8.503319607262646684e+00,1.214317348723802148e+01,1.723242815736371369e+01,2.531600386555409088e+01,3.212677415668063929e+01
3.162277660168379256e+01,5.401919852670037159e+00,5.776292940760278327e+00,8.304179380389276943e+00,1.185822970659106446e+01,1.682725889134606234e+01,2.472087845797864958e+01,3.137144919874871363e+01
3.235936569296281107e+01,5.279422320470971819e+00,5.646076083966960368e+00,8.116851366534969969e+00,1.159011694235301348e+01,1.644598474452414649e+01,2.416066490265189515e+01,3.066037402946060553e+01
3.311311214825911264e+01,5.165400879815635449e+00,5.525039213394864035e+00,7.942486810735495339e+00,1.134049852007581904e+01,1.609098682187567064e+01,2.363886277908390809e+01,2.999799025120128704e+01
3.388441561392023971e+01,5.062491029056056746e+00,5.415925796161074501e+00,7.785072395352264252e+00,1.111509348883018511e+01,1.577041120936466001e+01,2.316746354820072540e+01,2.939952459985853395e+01
3.467368504525316553e+01,4.974962845921863774e+00,5.323226988009942318e+00,7.651127864947318891e+00,1.092324344758278265e+01,1.549755165117176858e+01,2.276604085322277271e+01,2.888983330121838478e+01
3.548133892335753359e+01,4.907724266333003627e+00,5.252122932568220826e+00,7.548172256407207570e+00,1.077571923647689545e+01,1.528773049406177442e+01,2.245716249145107923e+01,2.849757691615331368e+01
3.630780547701014171e+01,4.865091023940345316e+00,5.207173984502500907e+00,7.482831369935815324e+00,1.068201191388575921e+01,1.515444902333390864e+01,2.226072754060364289e+01,2.824803110180175736e+01
3.715352290971723903e+01,4.849324384998281445e+00,5.190760712359372420e+00,7.458583561974439391e+00,1.064710988960556115e+01,1.510480529272866690e+01,2.218722570772024127e+01,2.815452877069482440e+01
3.801893963205612437e+01,4.859815068832189056e+00,5.202213259807283663e+00,7.474502120636828728e+00,1.066969610245660860e+01,1.513693222323454002e+01,2.223396642630313025e+01,2.821367214587462513e+01
3.890451449942804629e+01,4.892593381088649274e+00,5.237286483538837523e+00,7.524497496713921763e+00,1.074106467659517961e+01,1.523845733012145409e+01,2.238280927995754865e+01,2.840245084229145789e+01
3.981071705534973404e+01,4.940386254525165555e+00,5.288221311741129860e+00,7.597404053773146870e+00,1.084524318995233827e+01,1.538667616423997231e+01,2.260041467237008561e+01,2.867855779731413790e+01
4.073802778041125805e+01,4.993711334084131259e+00,5.344912062701499877e+00,7.678663955654000617e+00,1.096140186937368100e+01,1.555197615352378726e+01,2.284327354099279006e+01,2.898677300682076208e+01
4.168693834703355350e+01,5.041560546725221137e+00,5.395636089367898514e+00,7.751379382900411841e+00,1.106536088287110253e+01,1.569997943800949614e+01,2.306085587005043536e+01,2.926295866327937034e+01
4.265795188015925277e+01,5.073512885592131205e+00,5.429308654805149459e+00,7.799565363565124088e+00,1.113424374707224729e+01,1.579815745440165742e+01,2.320533355124659991e+01,2.944640062226155663e+01
4.365158322401661195e+01,5.080828861491230697e+00,5.436649112014644736e+00,7.809833729500400779e+00,1.114888906656663004e+01,1.581925958561410539e+01,2.323662279453103352e+01,2.948620896342430697e+01
4.466835921509630225e+01,5.057993398981352584e+00,5.411823791127634564e+00,7.773763209594398482e+00,1.109724194212703452e+01,1.574613492395803327e+01,2.312947507219676879e+01,2.935032045897613528e+01
4.570881896148751622e+01,5.003160690131681854e+00,5.352914550819347639e+00,7.688579726425963656e+00,1.097532973840943171e+01,1.557312098190215188e+01,2.287552408288270911e+01,2.902809854792631938e+01
4.677351412871981040e+01,4.918749607218885878e+00,5.262547707330928581e+00,7.558063837187635414e+00,1.078855972019763598e+01,1.530788960886678218e+01,2.248600404971478284e+01,2.853378655345778725e+01
4.786300923226384896e+01,4.810920568946190023e+00,5.147328653337443605e+00,7.391738588884139816e+00,1.055055731223485793e+01,1.496979664650537067e+01,2.198932941398729213e+01,2.790343802441270071e+01
4.897788193684461078e+01,4.688894487838766167e+00,5.017110324495373419e+00,7.203813161036851653e+00,1.028165392233821862e+01,1.458773276136032848e+01,2.142794000654213349e+01,2.719091421061640190e+01
5.011872336272725192e+01,4.563383969809748919e+00,4.883317884767323314e+00,7.010766615815178682e+00,1.000542947834777330e+01,1.419521032442179376e+01,2.085108279919701602e+01,2.645872282110696716e+01
5.128613839913648320e+01,4.445338812178075472e+00,4.757610851336466773e+00,6.829416731786183803e+00,9.745946749522797603e+00,1.382643257874657294e+01,2.030903398110244495e+01,2.577068391313353146e+01
5.248074602497728591e+01,4.344204161867514458e+00,4.650031152819954272e+00,6.674244660640128224e+00,9.523923246030069123e+00,1.351085235480646851e+01,1.984509936259435392e+01,2.518177417969256382e+01
5.370317963702527209e+01,4.266535206018725823e+00,4.567530557110471179e+00,6.555271813956895066e+00,9.353691837283012234e+00,1.326885237817714014e+01,1.948926189016601640e+01,2.473006160977537604e+01
5.495408738576248453e+01,4.215277493636189199e+00,4.513210216818766440e+00,6.476961982991627842e+00,9.241629848950303483e+00,1.310951254634439955e+01,1.925489446877164923e+01,2.443253066981789345e+01
5.623413251903490817e+01,4.189080578956922984e+00,4.485595011652571351e+00,6.437174074370513033e+00,9.184662636723212259e+00,1.302848098961552203e+01,1.913562600770705657e+01,2.428110116803541985e+01
5.754399373371566639e+01,4.183098997289761201e+00,4.479491844591080074e+00,6.428403183618602412e+00,9.172039823092061894e+00,1.301049694552673586e+01,1.910904568499282163e+01,2.424732925632662628e+01
5.888436553555889930e+01,4.189891799639785752e+00,4.486952340443484566e+00,6.439171040589138251e+00,9.187328223027765972e+00,1.303221986090676943e+01,1.914085721022821929e+01,2.428767945967720010e+01
6.025595860743574406e+01,4.200888773691389133e+00,4.498837364194511856e+00,6.456285168418608222e+00,9.211646591229877501e+00,1.306682401296343699e+01,1.919163242571649164e+01,2.435209766446091706e+01
6.165950018614822170e+01,4.208063786712833654e+00,4.506600017890522558e+00,6.467412941609802068e+00,9.227350294280602938e+00,1.308923345687942863e+01,1.922450703705458253e+01,2.439378145380975482e+01
6.309573444801930009e+01,4.205597124131086773e+00,4.504057383796797431e+00,6.463636403942528474e+00,9.221688333847190222e+00,1.308131741065036735e+01,1.921281915121985051e+01,2.437887787970771214e+01
6.456542290346556001e+01,4.190471023344376711e+00,4.488021952697377692e+00,6.440361575979533626e+00,9.188103197553505908e+00,1.303374015699984767e+01,1.914283309778874198e+01,2.428994300147924434e+01
6.606934480075958049e+01,4.163079493690805322e+00,4.458948130886865258e+00,6.398250548332622856e+00,9.127562730971234828e+00,1.294785620978573348e+01,1.901652817200917056e+01,2.412948446841570416e+01
6.760829753919819041e+01,4.126687729912704050e+00,4.420352391529355884e+00,6.342380789347180858e+00,9.047355408869911741e+00,1.283400326459976348e+01,1.884909216967558265e+01,2.391678094809312682e+01
6.918309709189362877e+01,4.086233473934068883e+00,4.377528743285120427e+00,6.280392352250790289e+00,8.958435621237017088e+00,1.270773400117266227e+01,1.866338494221172084e+01,2.368085494663753821e+01
7.079457843841380793e+01,4.047391807920120321e+00,4.336550486342185096e+00,6.221047601200833554e+00,8.873359679374122067e+00,1.258688573834381330e+01,1.848563047160967443e+01,2.345500393598691957e+01
7.244359600749898220e+01,4.014953439811574931e+00,4.302536102298053500e+00,6.171732275409002710e+00,8.802709066046398689e+00,1.248650049701916842e+01,1.833794875752062836e+01,2.326731911432344191e+01
7.413102413009177383e+01,3.992144975027216880e+00,4.278925037166552592e+00,6.137413657791046973e+00,8.753598757307463174e+00,1.241670305060782553e+01,1.823523451318479616e+01,2.313672133338249282e+01
7.585775750291836061e+01,3.979987151264178902e+00,4.266794622056688802e+00,6.119657264305418565e+00,8.728269249237456506e+00,1.238069788448645348e+01,1.818221031744267790e+01,2.306921762116208541e+01
7.762471166286920266e+01,3.977380601057636689e+00,4.264952409871274774e+00,6.116762613257970216e+00,8.724281179566993671e+00,1.237504101235729337e+01,1.817382333375588388e+01,2.305840306609091428e+01
7.943282347242814012e+01,3.981665857787719531e+00,4.270538816732893039e+00,6.124629604301064845e+00,8.735755524201536559e+00,1.239139767558933158e+01,1.819782757036862719e+01,2.308873687475779590e+01
8.128305161640994925e+01,3.989371348721461707e+00,4.279826033667408325e+00,6.137909030187599591e+00,8.755020789317445207e+00,1.241888003823916797e+01,1.823822000777846597e+01,2.313990448424042512e+01
8.317637711026708303e+01,3.997105235897515652e+00,4.289174244255261392e+00,6.151375512715107519e+00,8.774577496508966235e+00,1.244683550486662860e+01,1.827933921132440886e+01,2.319202021802011515e+01
8.511380382023767766e+01,4.002077277794445997e+00,4.295588590332378054e+00,6.160724568861740913e+00,8.788241135625684208e+00,1.246647087624054251e+01,1.830825436834467368e+01,2.322866174216754231e+01
8.709635899560805683e+01,4.002830581203506988e+00,4.297502164249735301e+00,6.163698257352751675e+00,8.792753479830789587e+00,1.247314273141584806e+01,1.831813346751891913e+01,2.324114736059064512e+01
8.912509381337459047e+01,3.999046787738640418e+00,4.294566689835995099e+00,6.159781554440349360e+00,8.787351595552280514e+00,1.246574801582793413e+01,1.830734910647142755e+01,2.322740226444557621e+01
9.120108393559097237e+01,3.991725005083563538e+00,4.287843716870774813e+00,6.150479861606520160e+00,8.774166694578640957e+00,1.244729327480153813e+01,1.828031549026120928e+01,2.319302259308970449e+01
9.332543007969914584e+01,3.982651769525807239e+00,4.279236390726155470e+00,6.138502144134885263e+00,8.757058842476876492e+00,1.242324202583058934e+01,1.824505966073915886e+01,2.314819215666205565e+01
9.549925860214358408e+01,3.973904491732168864e+00,4.270960075925171573e+00,6.127003538702113339e+00,8.740533717073638798e+00,1.239997892227543730e+01,1.821096360753364962e+01,2.310481638552776928e+01
9.772372209558110967e+01,3.967341412882563922e+00,4.264993413913403586e+00,6.118798724408466505e+00,8.728618386747521996e+00,1.238321308967276835e+01,1.818641707336752589e+01,2.307354248972563937e+01
1.000000000000000000e+02,3.963870377659799438e+00,4.262297395726090343e+00,6.115241472855743154e+00,8.723256863690012963e+00,1.237570096937830932e+01,1.817546958386093081e+01,2.305950878910100954e+01
1.023292992280753566e+02,3.963469906689828459e+00,4.262837312376810850e+00,6.116258343207508830e+00,8.724357483915168743e+00,1.237731249000283285e+01,1.817792832722538066e+01,2.306246921580233789e+01
1.047128548050898473e+02,3.964584432993741192e+00,4.264934928201470576e+00,6.119416652458513184e+00,8.728455574278685347e+00,1.238313086860374845e+01,1.818656406122451585e+01,2.307324632617460125e+01
1.071519305237606972e+02,3.964823723643315923e+00,4.266018278069686254e+00,6.121007364351151558e+00,8.730260935149820156e+00,1.238564921448900158e+01,1.819034152983888575e+01,2.307783284727705819e+01
1.096478196143185073e+02,3.961251340107250662e+00,4.262931104790836478e+00,6.116490827336161118e+00,8.723293357492476474e+00,1.237567147466264039e+01,1.817574372787800741e+01,2.305907293500795774e+01
1.122018454301963004e+02,3.951008851678642575e+00,4.252602660936499746e+00,6.101460028582438966e+00,8.701261472562885402e+00,1.234426908671745515e+01,1.812964750335315500e+01,2.300031219545955352e+01
1.148153621496881698e+02,3.931984977328119690e+00,4.232765696948304068e+00,6.072672970668229198e+00,8.659538254640967381e+00,1.228487629252355084e+01,1.804240358414260115e+01,2.288930717081250066e+01
1.174897554939530266e+02,3.903372182674063051e+00,4.202554566297282967e+00,6.028912115996132748e+00,8.596392510479629934e+00,1.219503943455260675e+01,1.791040696242216868e+01,2.272148737703851396e+01
1.202264434617413116e+02,3.865825718035952985e+00,4.162676944466952023e+00,5.971226237806169124e+00,8.513335285535564623e+00,1.207690838162534774e+01,1.773681917759682847e+01,2.250087122915728344e+01
1.230268770812381121e+02,3.821287748727280498e+00,4.115225380665765265e+00,5.902654760182747040e+00,8.414725297950550242e+00,1.193667849664475966e+01,1.753074689923430896e+01,2.223902286569503417e+01
1.258925411794166251e+02,3.772497884493211551e+00,4.063153688403549069e+00,5.827469103183030796e+00,8.306683525293944825e+00,1.178304851922581697e+01,1.730497555949086674e+01,2.195217482384548191e+01
1.288249551693134833e+02,3.722444198508547686e+00,4.009685233915775804e+00,5.750317749220828389e+00,8.195868902863361782e+00,1.162548170390567037e+01,1.707341246539566626e+01,2.165798224173915898e+01
1.318256738556407299e+02,3.673562679029040989e+00,3.957455172382328357e+00,5.674988484475003148e+00,8.087706274512980187e+00,1.147168861580399124e+01,1.684738787116777203e+01,2.137082781604130233e+01
1.348962882591653170e+02,3.627484800898226780e+00,3.908233564126283532e+00,5.604013745546550851e+00,7.985820035820422547e+00,1.132682198711597010e+01,1.663447197259091226e+01,2.110032046867893385e+01
1.380384264602883775e+02,3.584733831503906121e+00,3.862597981381787449e+00,5.538198896181607545e+00,7.891360162507893072e+00,1.119251720299461894e+01,1.643706404793045195e+01,2.084950457798113632e+01
1.412537544622755377e+02,3.544770555170442261e+00,3.819978833033857324e+00,5.476692459854826112e+00,7.803101817478187208e+00,1.106703306239332640e+01,1.625259970519110553e+01,2.061512286381997683e+01
1.445439770745927888e+02,3.506218078556659457e+00,3.778898832811597330e+00,5.417334922514807971e+00,7.717946042875652779e+00,1.094596240554901101e+01,1.607459668706299283e+01,2.038894433595655187e+01
1.479108388168207284e+02,3.467177404849774547e+00,3.737309815162736637e+00,5.357148122291605752e+00,7.631622013123981141e+00,1.082322965724687158e+01,1.589412078713083787e+01,2.015962495077653571e+01
1.513561248436207052e+02,3.425623201758026593e+00,3.693017987327713136e+00,5.292949734312879073e+00,7.539568370209858372e+00,1.069234408020765059e+01,1.570162890181423521e+01,1.991504780870026536e+01
1.548816618912482852e+02,3.379599312641853537e+00,3.643896545812615351e+00,5.221661273540705750e+00,7.437374051967557520e+00,1.054702733812813875e+01,1.548789211117447806e+01,1.964349496055209698e+01
1.584893192461114211e+02,3.327526046849853980e+00,3.588218516640160338e+00,5.140790150726642693e+00,7.321469919437397778e+00,1.038219840053678311e+01,1.524544378069317752e+01,1.933548691618270610e+01
1.621810097358929852e+02,3.268392761083565468e+00,3.524868460037746676e+00,5.048736295044396805e+00,7.189566827769069413e+00,1.019459872414354251e+01,1.496949949436570471e+01,1.898495077062132808e+01
1.659586907437559660e+02,3.201891453619842398e+00,3.453488446040297255e+00,4.945003493644685832e+00,7.040956334443897013e+00,9.983220950262973403e+00,1.465858640526261780e+01,1.859002031485818662e+01
1.698243652461746080e+02,3.128603497996356175e+00,3.374684578850928318e+00,4.830494947457908417e+00,6.876932897893794916e+00,9.749909344855161919e+00,1.431542625714480366e+01,1.815415667560243662e+01
1.737800828749376194e+02,3.050034114108922001e+00,3.290067184061887140e+00,4.707571449498511029e+00,6.700876405209312381e+00,9.499476598200534028e+00,1.394710574006687231e+01,1.768636456448465566e+01
1.778279410038922776e+02,2.968566332966181776e+00,3.202203812119263304e+00,4.579978285464799015e+00,6.518146712492704609e+00,9.239552631867818278e+00,1.356485258358555335e+01,1.720090729617233904e+01
1.819700858609982674e+02,2.887452336437606348e+00,3.114610671144333320e+00,4.452830626789840984e+00,6.336063326308020827e+00,8.980553081085915323e+00,1.318398878217702652e+01,1.671724617704433768e+01
1.862087136662865703e+02,2.810447264529594591e+00,3.031358019733662257e+00,4.332038764949141196e+00,6.163082929972100388e+00,8.734507853439303915e+00,1.282220590282159378e+01,1.625784979657806062e+01
1.905460717963248385e+02,2.741427486747400444e+00,2.956658237920500643e+00,4.223708150834897701e+00,6.007941885685526451e+00,8.513839857452275339e+00,1.249776899819674014e+01,1.584591211608295325e+01
1.949844599758045547e+02,2.684152115011209538e+00,2.894602571921594425e+00,4.133760721564022411e+00,5.879116123379552583e+00,8.330596551153266915e+00,1.222838773965932191e+01,1.550391895216010596e+01
1.995262314968878741e+02,2.641637433728969864e+00,2.848483567859251053e+00,4.066952908803539657e+00,5.783414785162522165e+00,8.194451103069642528e+00,1.202827694428989957e+01,1.524991541050003363e+01
2.041737944669527565e+02,2.615944403975858368e+00,2.820559818777040206e+00,4.026537736567630255e+00,5.725498728977419738e+00,8.112018918686811020e+00,1.190715369846499527e+01,1.509623250170514908e+01
2.089296130854040712e+02,2.607867628522233527e+00,2.811714424475678431e+00,4.013776196114662298e+00,5.707177944524415736e+00,8.085862393266557646e+00,1.186877488668504022e+01,1.504763157143490027e+01
2.137962089502232459e+02,2.616787119766303960e+00,2.821290646113824074e+00,4.027699295157377790e+00,5.727072691490382894e+00,8.114010333236716832e+00,1.191023174998131573e+01,1.510040954617388032e+01
2.187761623949551790e+02,2.640911050656939985e+00,2.847350739869370706e+00,4.065490998313505244e+00,5.781159764185010985e+00,8.190738098201855166e+00,1.202309873250498917e+01,1.524385923454188330e+01
2.238721138568337778e+02,2.677273837204426243e+00,2.886676114447086494e+00,4.122485421038509124e+00,5.862766470620883297e+00,8.306559012668994768e+00,1.219342050037412939e+01,1.546025397428788573e+01
2.290867652767774700e+02,2.722343998350305494e+00,2.935422455360807259e+00,4.193120830323946002e+00,5.963936900361456850e+00,8.450166749619258511e+00,1.240456959259377001e+01,1.572847755619094201e+01
2.344228815319922603e+02,2.772096055300396600e+00,2.989206223990084954e+00,4.271059872360706500e+00,6.075599916883800411e+00,8.608673256073190672e+00,1.263759602638861779e+01,1.602446770464601400e+01
2.398832919019489793e+02,2.822663411007337864e+00,3.043813133517621505e+00,4.350217563665651710e+00,6.189042550450951197e+00,8.769701106121383205e+00,1.287430331284942753e+01,1.632512245360708647e+01
2.454708915685028501e+02,2.870487191636905244e+00,3.095365816477765986e+00,4.424996484984362155e+00,6.296245385170732511e+00,8.921858483371845949e+00,1.309794712258474014e+01,1.660918619899920401e+01
2.511886431509582280e+02,2.912732873146840262e+00,3.140780554821854587e+00,4.490946810732343586e+00,6.390827620957690414e+00,9.056080978287308625e+00,1.329520661403961945e+01,1.685975175614879618e+01
2.570395782768864592e+02,2.947346390760676282e+00,3.177831384056875486e+00,4.544851644207481556e+00,6.468170952177331401e+00,9.165806361111963341e+00,1.345644140593952365e+01,1.706458558038269402e+01
2.630267991895381670e+02,2.973122959507554786e+00,3.205225556626063010e+00,4.584835620683990420e+00,6.525575461133274580e+00,9.247196516802363320e+00,1.357601517442396322e+01,1.721653734823680892e+01
2.691534803926913924e+02,2.989839561911758814e+00,3.222747019402023128e+00,4.610567102034259790e+00,6.562552800024369581e+00,9.299554679579417282e+00,1.365290933748008939e+01,1.731431810709711172e+01
2.754228703338168884e+02,2.998028683193082689e+00,3.231006173843528284e+00,4.622897917903252107e+00,6.580309938011332349e+00,9.324592756954270811e+00,1.368964314236853852e+01,1.736112784151271526e+01
2.818382931264454783e+02,2.998878503092927694e+00,3.231330587293665069e+00,4.623705429782944520e+00,6.581524620553588889e+00,9.326114016134006590e+00,1.369180742962688946e+01,1.736406334183584477e+01
2.884031503126605571e+02,2.994293417652936107e+00,3.225820480597780815e+00,4.615979349589059311e+00,6.570469215322377821e+00,9.310190576845128518e+00,1.366832649814913125e+01,1.733445027179612197e+01
2.951209226666384211e+02,2.986507669029463408e+00,3.216927409244484171e+00,4.603218894138051631e+00,6.552148765230962013e+00,9.283939141478613877e+00,1.362965838047015055e+01,1.728555857285467567e+01
3.019951720402019077e+02,2.977913495269535193e+00,3.207263612710882672e+00,4.589162011633698413e+00,6.531911711739612159e+00,9.254967792950564487e+00,1.358698305087011882e+01,1.723157287787802261e+01
3.090295432513592004e+02,2.970795769868765479e+00,3.199312370580594589e+00,4.577372335833281625e+00,6.514860222918228416e+00,9.230537243473351694e+00,1.355096977732829622e+01,1.718602786715877784e+01
3.162277660168379612e+02,2.967081962706160425e+00,3.195158993265621916e+00,4.570852775825354541e+00,6.505297427283389666e+00,9.216772310437479021e+00,1.353061939359170296e+01,1.716034011652309133e+01
3.235936569296280823e+02,2.968015942943396546e+00,3.196138404273440869e+00,4.571537221560452835e+00,6.505999170124566966e+00,9.217625540776140269e+00,1.353174016369357879e+01,1.716187417488342959e+01
3.311311214825907427e+02,2.974044279386343970e+00,3.202716736636135320e+00,4.580118586145704995e+00,6.517969725283992766e+00,9.234527431871372372e+00,1.355643469941698953e+01,1.719329212179150090e+01
3.388441561392027666e+02,2.984748007149538473e+00,3.214419159024648476e+00,4.595941597716634242e+00,6.540287058879778570e+00,9.266165635020907843e+00,1.360277408610489047e+01,1.725214018541508665e+01
3.467368504525316553e+02,2.998848833401620340e+00,3.229839988911190396e+00,4.617015413260908474e+00,6.570120260910306875e+00,9.308509350490055567e+00,1.366483385141149576e+01,1.733089498730977240e+01
3.548133892335753217e+02,3.014511228926923803e+00,3.246970199885750752e+00,4.640487644995864969e+00,6.603405701647663051e+00,9.355773131704381740e+00,1.373411229466077721e+01,1.741876452404001085e+01
3.630780547701010050e+02,3.029543650792856813e+00,3.263415205246292139e+00,4.662953383186512646e+00,6.635286747987199085e+00,9.401043213515404062e+00,1.380045017350509262e+01,1.750285559153169146e+01
3.715352290971727598e+02,3.041600502605570355e+00,3.276614705366875935e+00,4.680772413170529056e+00,6.660565107205630220e+00,9.436922451909943277e+00,1.385297852889313930e+01,1.756937693914042597e+01
3.801893963205612863e+02,3.048568344223601123e+00,3.284261158398535052e+00,4.690667168750720428e+00,6.674554595493126463e+00,9.456745853145232417e+00,1.388190616394452093e+01,1.760590804433585532e+01
3.890451449942804629e+02,3.048669201886854196e+00,3.284412848802017670e+00,4.689881525805749796e+00,6.673307735497187920e+00,9.454902951820265855e+00,1.387899220048389459e+01,1.760199852852394642e+01
3.981071705534969283e+02,3.040525118881729050e+00,3.275566170983503778e+00,4.676276531979860707e+00,6.653753260787102164e+00,9.427032788766084082e+00,1.383783099080018886e+01,1.754952879639921193e+01
4.073802778041130068e+02,3.023255535714803877e+00,3.256764352143580510e+00,4.648481474308469252e+00,6.613914295644964803e+00,9.370331307087605310e+00,1.375430366818207517e+01,1.744328115069881946e+01
4.168693834703354923e+02,2.996401611605311821e+00,3.227516564766449658e+00,4.605774006158053879e+00,6.552740341258632029e+00,9.283310261457762280e+00,1.362622288447725083e+01,1.728048792114734766e+01
4.265795188015925419e+02,2.960004958400756614e+00,3.187884281393212671e+00,4.548204733120448928e+00,6.470287973349639010e+00,9.166051009827473450e+00,1.345370664434642549e+01,1.706130376199256204e+01
4.365158322401656505e+02,2.914489063536593427e+00,3.138350815284126405e+00,4.476415552031344447e+00,6.367463779798438139e+00,9.019838471637296351e+00,1.323863974276624234e+01,1.678812136547744061e+01
4.466835921509634773e+02,2.860742330479533635e+00,3.079906905528488448e+00,4.391770639323063108e+00,6.246211819265596432e+00,8.847426953271613215e+00,1.298506643898986823e+01,1.646606918893251859e+01
4.570881896148752048e+02,2.800084327619811742e+00,3.014009975120377938e+00,4.296310675459260153e+00,6.109448951280357143e+00,8.652949599899120159e+00,1.269905858441550706e+01,1.610284516433339874e+01
4.677351412871981324e+02,2.734213638686967318e+00,2.942523670857916329e+00,4.192674823736988188e+00,5.960950325907825587e+00,8.441758876720163229e+00,1.238848109420482047e+01,1.570842066796065417e+01
4.786300923226380064e+02,2.665139586723257903e+00,2.867639760547359362e+00,4.083996036150358222e+00,5.805196648304522533e+00,8.220211006907891971e+00,1.206267618825537546e+01,1.529464176616151150e+01
4.897788193684466478e+02,2.595111974966079149e+00,2.791800024057239149e+00,3.973794577379754944e+00,5.647222143087744506e+00,7.995452775720716332e+00,1.173215065187400796e+01,1.487483594738352366e+01
5.011872336272724624e+02,2.526284193674321443e+00,2.717335331824731526e+00,3.865450719826760917e+00,5.491857322315014223e+00,7.774346361397043381e+00,1.140699372751885576e+01,1.446180525328027677e+01
5.128613839913648462e+02,2.460723530442275653e+00,2.646475919659569964e+00,3.762220473380468722e+00,5.343753661528547028e+00,7.563504900735628311e+00,1.109693074755112363e+01,1.406789650812597969e+01
5.248074602497722481e+02,2.400020045859736051e+00,2.580933090459287982e+00,3.666622476004197217e+00,5.206507123242205104e+00,7.368046474888462427e+00,1.080948977713376102e+01,1.370267463791354956e+01
5.370317963702532325e+02,2.345319041411388028e+00,2.521936803033935970e+00,3.580483612816320438e+00,5.082727975099944118e+00,7.191691240585419642e+00,1.055014421503712896e+01,1.337310215674424896e+01
5.495408738576247742e+02,2.297264494483564512e+00,2.470176729101494217e+00,3.504852094317674194e+00,4.973917766478717084e+00,7.036587054993940882e+00,1.032205693417075487e+01,1.308321338534995704e+01
5.623413251903490391e+02,2.255896441115845974e+00,2.425693234536970166e+00,3.439828089951937340e+00,4.880228201866376736e+00,6.902962053956330557e+00,1.012556724894732518e+01,1.283345933111841575e+01
5.754399373371566071e+02,2.220991687457937402e+00,2.388243248784519324e+00,3.385095852106852377e+00,4.801223470527054005e+00,6.790209471177368172e+00,9.959786140068569438e+00,1.262273100518845581e+01
5.888436553555883393e+02,2.192038759813454973e+00,2.357274504615261002e+00,3.339880557976451669e+00,4.735814266207416523e+00,6.696790817630583703e+00,9.822452763909986118e+00,1.244817405205136218e+01
6.025595860743580943e+02,2.168597583663296913e+00,2.332311314475733699e+00,3.303507577577162735e+00,4.683058542301202998e+00,6.621374239763835767e+00,9.711607865209176182e+00,1.230731219528454545e+01
6.165950018614821602e+02,2.150188148076498162e+00,2.312834344075038295e+00,3.275223324571657990e+00,4.641898502853562647e+00,6.562459854657430647e+00,9.625042054853839346e+00,1.219734539537408757e+01
6.309573444801930009e+02,2.136528398180520760e+00,2.298535725651269956e+00,3.254568785251369611e+00,4.611695638093969762e+00,6.519140775764107332e+00,9.561415290623983765e+00,1.211657127343621454e+01
6.456542290346549180e+02,2.127227374878146726e+00,2.288988509042487518e+00,3.240896110799218022e+00,4.591535994074700255e+00,6.490117449310792708e+00,9.518807231478913167e+00,1.206254565284658753e+01
6.606934480075964302e+02,2.121809924671437919e+00,2.283673008992738396e+00,3.233411265635071974e+00,4.580289602031038854e+00,6.473781444706206756e+00,9.494841409345239569e+00,1.203224105021141277e+01
6.760829753919819041e+02,2.119574819545405830e+00,2.281823641060003460e+00,3.230952476989562339e+00,4.576296749779982243e+00,6.467770768196485776e+00,9.486032571093984345e+00,1.202121907800099265e+01
6.918309709189362593e+02,2.119478638868740550e+00,2.282306637316352749e+00,3.231819216503313275e+00,4.577121521646700053e+00,6.468620771206231801e+00,9.487274939540620622e+00,1.202298190482325069e+01
7.079457843841373688e+02,2.120357728126720520e+00,2.283859968327830892e+00,3.234128034917561401e+00,4.580066764061689888e+00,6.472496879411911763e+00,9.492922096255638209e+00,1.203034463635035678e+01
7.244359600749905894e+02,2.121010569393328549e+00,2.285181381068250417e+00,3.235947356627935090e+00,4.582365934624201387e+00,6.475467053675555640e+00,9.497189151265144957e+00,1.203594672841834168e+01
7.413102413009177099e+02,2.120450874737235925e+00,2.285206691246985500e+00,3.235707356532103507e+00,4.581773314957794163e+00,6.474341774170274455e+00,9.495389914796286135e+00,1.203382387079999383e+01
7.585775750291835493e+02,2.118151001385145893e+00,2.283369940412035781e+00,3.232581036230655958e+00,4.577108673913882875e+00,6.467447325330029528e+00,9.485073603475889570e+00,1.202085210923895175e+01
7.762471166286911739e+02,2.114138939786114335e+00,2.279708243654644306e+00,3.226638835191603327e+00,4.568479235796198523e+00,6.454942365315032404e+00,9.466490167009299128e+00,1.199733980163276570e+01
7.943282347242821970e+02,2.109015357934687973e+00,2.274876844910957097e+00,3.218866424704135643e+00,4.557301691265912780e+00,6.438847954537980200e+00,9.442630745532623493e+00,1.196707996501287852e+01
8.128305161640995493e+02,2.103841974179654351e+00,2.270024889628940112e+00,3.210976699658730560e+00,4.546031845312749731e+00,6.422662437333540808e+00,9.418658437465996514e+00,1.193662714922166934e+01
8.317637711026708303e+02,2.099782457165642047e+00,2.266404628228785967e+00,3.204836314011928255e+00,4.537337920588310425e+00,6.410185010697801111e+00,9.400173520877618927e+00,1.191309542841956493e+01
8.511380382023759239e+02,2.097816494078492244e+00,2.265057996353868841e+00,3.201999638659222658e+00,4.533429958891370681e+00,6.404559835603702567e+00,9.391804456056053851e+00,1.190236845380951181e+01
8.709635899560814778e+02,2.098516725012636641e+00,2.266574858881501342e+00,3.203355193522871680e+00,4.535553889773765945e+00,6.407556370527964340e+00,9.396149137693209141e+00,1.190775420155619635e+01
8.912509381337458763e+02,2.101928171893491459e+00,2.270963898617837096e+00,3.208931871870599473e+00,4.543712316626667302e+00,6.419171661368171300e+00,9.413190271477368753e+00,1.192924112512113766e+01
9.120108393559096385e+02,2.107443872712663868e+00,2.277519765618893022e+00,3.217708068161463153e+00,4.556395055745648293e+00,6.437246844516817390e+00,9.439733455596885037e+00,1.196278329163881438e+01
9.332543007969904920e+02,2.114026170777083546e+00,2.285070182920287518e+00,3.227975045577117896e+00,4.571105916634298438e+00,6.458218174358040464e+00,9.470517481665153170e+00,1.200170864850994512e+01
9.549925860214368640e+02,2.120438672487680254e+00,2.292231699125207189e+00,3.237711723068533054e+00,4.584907411549744793e+00,6.477893410186331025e+00,9.499359726988174657e+00,1.203817227594247186e+01
9.772372209558111535e+02,2.125454971549627370e+00,2.297643203327684791e+00,3.244931171060072117e+00,4.594925814219960714e+00,6.492172271997792343e+00,9.520219840237199804e+00,1.206450720556175504e+01
1.000000000000000000e+03,2.128140802870790882e+00,2.300277279030520372e+00,3.248136272378994160e+00,4.599009824292878967e+00,6.497985361894441425e+00,9.528582236190297650e+00,1.207497892554971308e+01
1.023292992280753651e+03,2.128038989434883010e+00,2.299645556249934053e+00,3.246618982208047122e+00,4.596163548025976375e+00,6.493910788833209935e+00,9.522362879556595772e+00,1.206693786806676272e+01
1.047128548050898416e+03,2.125188602321536280e+00,2.295818673589836489e+00,3.240490900620169423e+00,4.586590407003239278e+00,6.480237127213012371e+00,9.502000001914479910e+00,1.204093560740721003e+01
1.071519305237607114e+03,2.120031692909581711e+00,2.289324793495575161e+00,3.230531622392700530e+00,4.571470108622055051e+00,6.458644827000560085e+00,9.469981799896846297e+00,1.200012621839574400e+01
1.096478196143185187e+03,2.113306818226222905e+00,2.281028187237946980e+00,3.218010957392830385e+00,4.552697267397308956e+00,6.431834129219399010e+00,9.430295036864128733e+00,1.194956723548426147e+01
1.122018454301962947e+03,2.105835247747686267e+00,2.271891740865205733e+00,3.204338209377058710e+00,4.532366515024781606e+00,6.402789460275448263e+00,9.387340194158513285e+00,1.189484303393624032e+01
1.148153621496881669e+03,2.098320212197903434e+00,2.262750188825514375e+00,3.190731970194983447e+00,4.512290774534394977e+00,6.374093636657560680e+00,9.344920575335876833e+00,1.184078265106601435e+01
1.174897554939530210e+03,2.091182917617259829e+00,2.254125066174573977e+00,3.177945575626311303e+00,4.493597191749601372e+00,6.347350925157080326e+00,9.305392905607028808e+00,1.179038086967499410e+01
1.202264434617413144e+03,2.084510348384231992e+00,2.246160593570234010e+00,3.166175142547408505e+00,4.476589754729243253e+00,6.322990801589903676e+00,9.269380443423109739e+00,1.174443417402081735e+01
1.230268770812381035e+03,2.078123966645391008e+00,2.238693217322620832e+00,3.155160473703556789e+00,4.460893095724715707e+00,6.300473013856037419e+00,9.236077381553004173e+00,1.170192689484318649e+01
1.258925411794166166e+03,2.071526947646319172e+00,2.231192691250579951e+00,3.144103613884991155e+00,4.445335683266142368e+00,6.278123302537683692e+00,9.203010009278909109e+00,1.165972669649627491e+01
1.288249551693134890e+03,2.064133085066541806e+00,2.223010698760182979e+00,3.132035213009221941e+00,4.428483756776296687e+00,6.253893391652630918e+00,9.167159016690170859e+00,1.161400887605810084e+01
1.318256738556407527e+03,2.055393217959297303e+00,2.213520801777834279e+00,3.118024954954785599e+00,4.408949490219288059e+00,6.225803886040029766e+00,9.125613321912613429e+00,1.156108533413154049e+01
1.348962882591653170e+03,2.044861579650400607e+00,2.202196751405994135e+00,3.101300141565490609e+00,4.385569431685890862e+00,6.192199148055505198e+00,9.075946011847692674e+00,1.149788059414198216e+01
1.380384264602883832e+03,2.032275670759407848e+00,2.188703743141376279e+00,3.081382359136239923e+00,4.357608075286218963e+00,6.152039316620736997e+00,9.016643332842251723e+00,1.142247599235266087e+01
1.412537544622755377e+03,2.017687292759582807e+00,2.173045009600208299e+00,3.058301968886920630e+00,4.325069980656799373e+00,6.105344318931393843e+00,8.947755350532881735e+00,1.133493471720287005e+01
1.445439770745927945e+03,2.001384990494124327e+00,2.155485685577835486e+00,3.032483364779300583e+00,4.288538638846663531e+00,6.052964394840220308e+00,8.870555197956015547e+00,1.123687000136044212e+01
1.479108388168207284e+03,1.983884616891254726e+00,2.136545167086175923e+00,3.004725829377623114e+00,4.249147839863491427e+00,5.996535316950833305e+00,8.787468894319125923e+00,1.113135582488370545e+01
1.513561248436207279e+03,1.965826419161140315e+00,2.116890725955704156e+00,2.976038307944155914e+00,4.208342709316047703e+00,5.938136056572317578e+00,8.701567813444393451e+00,1.102228355847011265e+01
1.548816618912482681e+03,1.947888730345318287e+00,2.097242646529054344e+00,2.947495674853070291e+00,4.167669033368905929e+00,5.879984327527467691e+00,8.616118279629850107e+00,1.091379158353763756e+01
1.584893192461114040e+03,1.930651649916614421e+00,2.078228961877483183e+00,2.920018197313716257e+00,4.128453371185315746e+00,5.823978821591023980e+00,8.533906536740248683e+00,1.080940913656455926e+01
1.621810097358929852e+03,1.914472627109051750e+00,2.060249489029422953e+00,2.894168235278887558e+00,4.091506644606352161e+00,5.771274700132935642e+00,8.456614104609188942e+00,1.071126425022470663e+01
1.659586907437559603e+03,1.899462273193774475e+00,2.043446225360383117e+00,2.870112354821881429e+00,4.057068622820622750e+00,5.722204305995330920e+00,8.384703373043207009e+00,1.061993961716911627e+01
1.698243652461746024e+03,1.885473339276894755e+00,2.027687361254477239e+00,2.847602546514783839e+00,4.024780028261658593e+00,5.676240750303047200e+00,8.317366576661823885e+00,1.053440794026679228e+01
1.737800828749376251e+03,1.872105893899938200e+00,2.012570995031552901e+00,2.825993200049482290e+00,3.993706954615241056e+00,5.632033646645802527e+00,8.252582907573469129e+00,1.045210463677550017e+01
1.778279410038922833e+03,1.858893664240651500e+00,1.997619778828175985e+00,2.804533849978942950e+00,3.962764148507449846e+00,5.588015653168073804e+00,8.188014386108367404e+00,1.037006425367598084e+01
1.819700858609982561e+03,1.845311008325503321e+00,1.982290020397583508e+00,2.782390092538552295e+00,3.930746881946895144e+00,5.542451002712460273e+00,8.121081748559490165e+00,1.028501654562297496e+01
1.862087136662865532e+03,1.830964103449937985e+00,1.966174211826241969e+00,2.758946642162065199e+00,3.896770817145082333e+00,5.494064037790021615e+00,8.049892477589757789e+00,1.019456338959834696e+01
1.905460717963248271e+03,1.815592259153363974e+00,1.949002505045351885e+00,2.733808945096027010e+00,3.860275765014734795e+00,5.442046612924446691e+00,7.973253085057725897e+00,1.009719340945246024e+01
1.949844599758045433e+03,1.799165739909400319e+00,1.930751004974210261e+00,2.706956902678988364e+00,3.821248576427873189e+00,5.386374768122480283e+00,7.891136195836938150e+00,9.992873718741430267e+00
1.995262314968878854e+03,1.781821096942136640e+00,1.911572318283956129e+00,2.678637656125089972e+00,3.780068381185778925e+00,5.327588740856684879e+00,7.804354185557176748e+00,9.882635764369913645e+00
2.041737944669527451e+03,1.763838946720116097e+00,1.891774730082143918e+00,2.649324544452581698e+00,3.737444970276933454e+00,5.266702696022936614e+00,7.714424125002963706e+00,9.768403099799959577e+00
2.089296130854040712e+03,1.745631668088420074e+00,1.871810132013631556e+00,2.619694429806982860e+00,3.694383221062947698e+00,5.205154248865554223e+00,7.623488861196431543e+00,9.652892435255289172e+00
2.137962089502232629e+03,1.727743518581171145e+00,1.852275332209291747e+00,2.590624055559964667e+00,3.652172586981480062e+00,5.144788127623216134e+00,7.534288799077105914e+00,9.539578772656811978e+00
2.187761623949551904e+03,1.710774697210985629e+00,1.833829727462187753e+00,2.563069825515006173e+00,3.612210266443245832e+00,5.087603252630838568e+00,7.449785807370949087e+00,9.432218290410675721e+00
2.238721138568337665e+03,1.695376428288684734e+00,1.817188583653300826e+00,2.538059969990568376e+00,3.575986042900459072e+00,5.035731101338468463e+00,7.373128693016889557e+00,9.334806120325126244e+00
2.290867652767774871e+03,1.682222086052719723e+00,1.803091522453527773e+00,2.516657739784811554e+00,3.545030799603861027e+00,4.991362652364832897e+00,7.307545158438319532e+00,9.251439386218091698e+00
2.344228815319922887e+03,1.671967446600657325e+00,1.792255226616981778e+00,2.499900250648037225e+00,3.520828754377224534e+00,4.956623262444963984e+00,7.256159107988783497e+00,9.186085271473981351e+00
2.398832919019489964e+03,1.665175116590122517e+00,1.785290819846260479e+00,2.488681510523648832e+00,3.504651773364518164e+00,4.933335637888332847e+00,7.221643021349237301e+00,9.142139050235964959e+00
2.454708915685028387e+03,1.662222146050801541e+00,1.782600170523618965e+00,2.483607591190727604e+00,3.497354120334335903e+00,4.922726441486502402e+00,7.205790056006700972e+00,9.121880026187971779e+00
2.511886431509582053e+03,1.663293805505591694e+00,1.784368876497837819e+00,2.484985409593623462e+00,3.499359649687276974e+00,4.925407090091933782e+00,7.209489010249848562e+00,9.126439132552027544e+00
2.570395782768864592e+03,1.668361774431077915e+00,1.790543019619471377e+00,2.492786047527387971e+00,3.510611609932629662e+00,4.941302652814078655e+00,7.232622795841487928e+00,9.155670193249351385e+00
2.630267991895381329e+03,1.677148467651813801e+00,1.800790365490836820e+00,2.506580828600951882e+00,3.530480272558243371e+00,4.969519460807564570e+00,7.273874951608219952e+00,9.207903496422227718e+00
2.691534803926913810e+03,1.689114621430521268e+00,1.814492116263464849e+00,2.525520605129240703e+00,3.557731951648112734e+00,5.008301031223146182e+00,7.330665186125195909e+00,9.279863968719213929e+00
2.754228703338168998e+03,1.703533600602580744e+00,1.830825370437714650e+00,2.548448806341017558e+00,3.590691349041669866e+00,5.055261862301896336e+00,7.399492819844184055e+00,9.367107528793930271e+00
2.818382931264454783e+03,1.719419273843385998e+00,1.848691193909669517e+00,2.573785551506119429e+00,3.627072212177068877e+00,5.107144770768346831e+00,7.475577899468192733e+00,9.463564639738802242e+00
2.884031503126605912e+03,1.735602183800393883e+00,1.866798543700085133e+00,2.599648813007574333e+00,3.664152235194823248e+00,5.160072318843663020e+00,7.553227893540387150e+00,9.562005814892639677e+00
2.951209226666383984e+03,1.750784261699330102e+00,1.883728633260632890e+00,2.623945817578186013e+00,3.698905696011758337e+00,5.209733298301861382e+00,7.626110203000544985e+00,9.654387336329353531e+00
3.019951720402018964e+03,1.763611738030486542e+00,1.898012215055256524e+00,2.644488423110543884e+00,3.728171223724505268e+00,5.251620689726082425e+00,7.687599402324664766e+00,9.732292724584636900e+00
3.090295432513592004e+03,1.772745408773639175e+00,1.908204789863378492e+00,2.659109569145313046e+00,3.748823486778678493e+00,5.281274533272461547e+00,7.731133057924063579e+00,9.787385815676476142e+00
3.162277660168379498e+03,1.777104352424309974e+00,1.913149001976672592e+00,2.666058573761882489e+00,3.758346494544911209e+00,5.295097940846063445e+00,7.751412934788882048e+00,9.812937685944248756e+00
3.235936569296281050e+03,1.775970265498495904e+00,1.912081026838042819e+00,2.664165311242302270e+00,3.755072082758797780e+00,5.290695556733847837e+00,7.744903721938185548e+00,9.804462426560425214e+00
3.311311214825907882e+03,1.769100013028312990e+00,1.904749971234461103e+00,2.653024247010230763e+00,3.738442404910467864e+00,5.267249133294811259e+00,7.710387293264494346e+00,9.760421519663747603e+00
3.388441561392027324e+03,1.756773811734319679e+00,1.891467503218625890e+00,2.633073877561576737e+00,3.709125555561787024e+00,5.225684507440244708e+00,7.649211392945117538e+00,9.682540569503046868e+00
3.467368504525316894e+03,1.739857672899639773e+00,1.873171945323287568e+00,2.605693846612158637e+00,3.669147454043449663e+00,5.168863065772355547e+00,7.565573925613827022e+00,9.576169049374136932e+00
3.548133892335752989e+03,1.719649586820732878e+00,1.851264497149246235e+00,2.572961014128790413e+00,3.621534974202653689e+00,5.101075535002352446e+00,7.465779138020550931e+00,9.449333158826236811e+00
3.630780547701010164e+03,1.697668944559874937e+00,1.827381799009843100e+00,2.537312883617798942e+00,3.569825100026081000e+00,5.027344905793158958e+00,7.357213353752174001e+00,9.311431640045775282e+00
3.715352290971727598e+03,1.675512192122811994e+00,1.803241876641357599e+00,2.501311660708060991e+00,3.517719495721873812e+00,4.952936680171316830e+00,7.247623432108287744e+00,9.172315713254786118e+00
3.801893963205612636e+03,1.654641630151500120e+00,1.780419182420588387e+00,2.467307930252645942e+00,3.468598077106725075e+00,4.882665825150456662e+00,7.144095785226155293e+00,9.040990135611354006e+00
3.890451449942804629e+03,1.636185774780324342e+00,1.760129395535712682e+00,2.437114712601973654e+00,3.425050769279028628e+00,4.820228884984404161e+00,7.052071162635688673e+00,8.924360735200995265e+00
3.981071705534969169e+03,1.620823597392004878e+00,1.743109000189811741e+00,2.411827092110754300e+00,3.388622086558647162e+00,4.767840444359739749e+00,6.974809003799243179e+00,8.826553631642021003e+00
4.073802778041130296e+03,1.608736923720188061e+00,1.729560981957412036e+00,2.391740035756090510e+00,3.359697812008934026e+00,4.726069416705772852e+00,6.913144351455448700e+00,8.748609666174065325e+00
4.168693834703354696e+03,1.599643911130911755e+00,1.719192032021293226e+00,2.376404363580913337e+00,3.337591307679121932e+00,4.693961205373978096e+00,6.865667713353546198e+00,8.688714327066325183e+00
4.265795188015925305e+03,1.592865828142870033e+00,1.711284169556141155e+00,2.364734136271852805e+00,3.320705191267488754e+00,4.669265627548862874e+00,6.829061828140817525e+00,8.642629009685911967e+00
4.365158322401656733e+03,1.587423763847444214e+00,1.704797736036048228e+00,2.355163983464839017e+00,3.306759653591652803e+00,4.648759429591420300e+00,6.798577311790299227e+00,8.604297510607906929e+00
4.466835921509635227e+03,1.582236579396933518e+00,1.698585020440004811e+00,2.345972297949478147e+00,3.293263510783083881e+00,4.628918063527275528e+00,6.769024314683625754e+00,8.567107698523122039e+00
4.570881896148751366e+03,1.576232152735429493e+00,1.691508296781453424e+00,2.335460325763547118e+00,3.277771559491741815e+00,4.606278582989252968e+00,6.735308489528978981e+00,8.524573688819842232e+00
4.677351412871980756e+03,1.568530508837032933e+00,1.682637834334329785e+00,2.322248062774600275e+00,3.258310254542328810e+00,4.578045872247500370e+00,6.693324427985716696e+00,8.471469723207381008e+00
4.786300923226380291e+03,1.558559690448626078e+00,1.671375300480997250e+00,2.305457330687137762e+00,3.233638822414288239e+00,4.542463674960615094e+00,6.640501527942567428e+00,8.404524770537330269e+00
4.897788193684466023e+03,1.546124300771574145e+00,1.657526419851120814e+00,2.284818435787936419e+00,3.203401098086338994e+00,4.499030145865575037e+00,6.576120135645583176e+00,8.322822817991616162e+00
5.011872336272725079e+03,1.531420812754973104e+00,1.641315218215168237e+00,2.260684351659628000e+00,3.168139563554653648e+00,4.448518106849526532e+00,6.501337543255386819e+00,8.227836195060366009e+00
5.128613839913648007e+03,1.515001236197122791e+00,1.623343317381912509e+00,2.233964746038713756e+00,3.129195564247499117e+00,4.392832742458253392e+00,6.418975917402379494e+00,8.123154532661420291e+00
5.248074602497723390e+03,1.497720284646410160e+00,1.604531100525958376e+00,2.206030113494033440e+00,3.088566187115879380e+00,4.334808175462034008e+00,6.333218771598055241e+00,8.014099688376168373e+00
5.370317963702532325e+03,1.480494307002754972e+00,1.585857100076133230e+00,2.178322967894401607e+00,3.048339716876257377e+00,4.277402693460825134e+00,6.248424233730511368e+00,7.906217074492753127e+00
5.495408738576248652e+03,1.464262884212989002e+00,1.568315585295079639e+00,2.152291430329440480e+00,3.010597445599945576e+00,4.223560173191499345e+00,6.168919825478040408e+00,7.805014697941099477e+00
5.623413251903491073e+03,1.449778140350070688e+00,1.552694251355041022e+00,2.129063987677511705e+00,2.976945713649294056e+00,4.175545379356965014e+00,6.098025795098507729e+00,7.714721993639922282e+00
5.754399373371566071e+03,1.437507130369155117e+00,1.539468828630766950e+00,2.109299252093348453e+00,2.948301415484498644e+00,4.134638726546985943e+00,6.037607381724595434e+00,7.637720038175704218e+00
5.888436553555883620e+03,1.427587472196132801e+00,1.528759445289103569e+00,2.093129876931195898e+00,2.924815812012934835e+00,4.101031191427384925e+00,5.987924681121211457e+00,7.574350302745135544e+00
6.025595860743580488e+03,1.419848707488650774e+00,1.520358957135029110e+00,2.080212425946334154e+00,2.905953140159999837e+00,4.073938083566502222e+00,5.947803065594153615e+00,7.523130736238949900e+00
6.165950018614822511e+03,1.413856762330568229e+00,1.513781779456388810e+00,2.069810848406398840e+00,2.890617028498079666e+00,4.051782507741466866e+00,5.914907248845007182e+00,7.481103558582112178e+00
6.309573444801930236e+03,1.409010328228414988e+00,1.508371611855478411e+00,2.060955760337687348e+00,2.877384617037073156e+00,4.032529344028117357e+00,5.886234452168918274e+00,7.444460633847378439e+00
6.456542290346549635e+03,1.404653704814260884e+00,1.503422788025631007e+00,2.052627478438977082e+00,2.864773924315291875e+00,4.014068441126779518e+00,5.858678863978356688e+00,7.409260363701521079e+00
6.606934480075964530e+03,1.400147072369186008e+00,1.498254281640998276e+00,2.043860740612664095e+00,2.851394534124746194e+00,3.994427079395103330e+00,5.829343964387980748e+00,7.371824020891242668e+00
6.760829753919819268e+03,1.395007052124101588e+00,1.492360788867415078e+00,2.033962262353614658e+00,2.836261138182462727e+00,3.972216858724544331e+00,5.796198206233509787e+00,7.329568425040895008e+00
6.918309709189362366e+03,1.388947761572316031e+00,1.485453097188564886e+00,2.022563421203994682e+00,2.818865097317075019e+00,3.946734345654521192e+00,5.758221419807307839e+00,7.281192189877597976e+00
7.079457843841373688e+03,1.381863298332425050e+00,1.477437493275784774e+00,2.009579275846190338e+00,2.799113306449946492e+00,3.917868813295536157e+00,5.715266568595618324e+00,7.226500768054059165e+00
7.244359600749906349e+03,1.373852930936494410e+00,1.468437654180649865e+00,1.995237643864208321e+00,2.777364348997849675e+00,3.886154541521660732e+00,5.668134620493979980e+00,7.166502887006717337e+00
7.413102413009177326e+03,1.365154500417164574e+00,1.458723971026939736e+00,1.979964322126594345e+00,2.754261432172599555e+00,3.852527361418342622e+00,5.618214367437285084e+00,7.102953968365238069e+00
7.585775750291835720e+03,1.356078563630657818e+00,1.448638747325366571e+00,1.964272318802759543e+00,2.730568571211382078e+00,3.818091142767897406e+00,5.567137591625161974e+00,7.037918745695916023e+00
7.762471166286911284e+03,1.346956918080082000e+00,1.438543582365387152e+00,1.948686375230940460e+00,2.707062288514017201e+00,3.783962452788398600e+00,5.516550377844264830e+00,6.973482097886432030e+00
7.943282347242821743e+03,1.338069932599318168e+00,1.428740611778304803e+00,1.933627957850859502e+00,2.684364334423547049e+00,3.751031932421704518e+00,5.467762567750203750e+00,6.911303434760085018e+00
8.128305161640994811e+03,1.329557633664734340e+00,1.419376654813056637e+00,1.919278004676115756e+00,2.662741092116999386e+00,3.719678113530210606e+00,5.421326203504376551e+00,6.852081222517540482e+00
8.317637711026709439e+03,1.321496410754499529e+00,1.410530673147009306e+00,1.905719784637182501e+00,2.642316200032933882e+00,3.690075003277569543e+00,5.377492227357366872e+00,6.796133500906339719e+00
8.511380382023759012e+03,1.313868590425104177e+00,1.402179293287052486e+00,1.892891682997024594e+00,2.623001232773745084e+00,3.662094284940301314e+00,5.336066997076541973e+00,6.743215484928769321e+00
8.709635899560813414e+03,1.306633032319087562e+00,1.394273370209552443e+00,1.880708619255407887e+00,2.604674279785450075e+00,3.635562371633495715e+00,5.296793273895371357e+00,6.693003731192841421e+00
8.912509381337458763e+03,1.299747360846809974e+00,1.386763862858394702e+00,1.869104625931735653e+00,2.587244907808130101e+00,3.610355722292335479e+00,5.259490596696451803e+00,6.645275074734044551e+00
9.120108393559095930e+03,1.293251525333805496e+00,1.379691125445935418e+00,1.858162285755687648e+00,2.570843596402370146e+00,3.586671904194279836e+00,5.224455441047901161e+00,6.600414993566170452e+00
9.332543007969905375e+03,1.287265363551371777e+00,1.373182694185406394e+00,1.848103446788827320e+00,2.555807155093460459e+00,3.565006906296415146e+00,5.192424569827434055e+00,6.559371091501929207e+00
9.549925860214369095e+03,1.282000507512547127e+00,1.367464727615301578e+00,1.839300577488661936e+00,2.542694435245850482e+00,3.546174941027777194e+00,5.164603220069263756e+00,6.523687503480330996e+00
9.772372209558112445e+03,1.277695486980649608e+00,1.362794062642166626e+00,1.832160687657414799e+00,2.532114277161363169e+00,3.531056985794196468e+00,5.142291757255297746e+00,6.495029063068064268e+00
1.000000000000000000e+04,1.274589276644375824e+00,1.359429440166598280e+00,1.827076562121707326e+00,2.524651144962624105e+00,3.520490136962187488e+00,5.126721806825586647e+00,6.474971019815605189e+00
1.023292992280753606e+04,1.272869469433890677e+00,1.357575916477615108e+00,1.824334418510641820e+00,2.520725133154544828e+00,3.515062415663579021e+00,5.118753029800747534e+00,6.464612302000312560e+00
1.047128548050898462e+04,1.272619156634735349e+00,1.357330419892255335e+00,1.824034268139073545e+00,2.520475375505222715e+00,3.514945009082486749e+00,5.118627854811275135e+00,6.464261590642285782e+00
1.071519305237607114e+04,1.273800924054496519e+00,1.358660870855277425e+00,1.826062368777750189e+00,2.523717514586734101e+00,3.519831690339556118e+00,5.125883652929057455e+00,6.473326686833169141e+00
1.096478196143185050e+04,1.276247295784783242e+00,1.361398194473891321e+00,1.830087724177137609e+00,2.529938698126832808e+00,3.528936739541771672e+00,5.139352054085050803e+00,6.490313803602147935e+00
1.122018454301962993e+04,1.279672433498928896e+00,1.365243405345666350e+00,1.835586967026484606e+00,2.538340317286547521e+00,3.541063241231445780e+00,5.157261139828545282e+00,6.512960381163500401e+00
1.148153621496881715e+04,1.283674830971788250e+00,1.369768820012370991e+00,1.841857440865516615e+00,2.547859097137407325e+00,3.554641291963605454e+00,5.177292754107119421e+00,6.538309695719751069e+00
1.174897554939530346e+04,1.287806209902653487e+00,1.374490552972463586e+00,1.848140254098955326e+00,2.557354214504208301e+00,3.568005284250983511e+00,5.196990892801243156e+00,6.563232988176125104e+00
1.202264434617413099e+04,1.291600316299241547e+00,1.378894528102983408e+00,1.853668114329881211e+00,2.565682746058519204e+00,3.579509146098809769e+00,5.213931473080529955e+00,6.584647203587993936e+00
1.230268770812381081e+04,1.294611510947525801e+00,1.382479118051590739e+00,1.857730846729747753e+00,2.571797127874457356e+00,3.587666864977989256e+00,5.225927715901671711e+00,6.599775692821978623e+00
1.258925411794166212e+04,1.296481192297703755e+00,1.384828041555836053e+00,1.859781707812467655e+00,2.574901228973658363e+00,3.591376576495487694e+00,5.231359118041525313e+00,6.606566911654803143e+00
1.288249551693134890e+04,1.296973258326145295e+00,1.385652055702761176e+00,1.859488293422461025e+00,2.574521715328918603e+00,3.590015254844531434e+00,5.229310514242961005e+00,6.603867543105784499e+00
1.318256738556407436e+04,1.295997319562171457e+00,1.384820957896081284e+00,1.856765262620012624e+00,2.570552149197493197e+00,3.583493202004233158e+00,5.219650656926431154e+00,6.591520982576904331e+00
1.348962882591653215e+04,1.293621334312151205e+00,1.382382241778052467e+00,1.851786369457351533e+00,2.563263070720700476e+00,3.572258971785569059e+00,5.203039973394702145e+00,6.570373701160321822e+00
1.380384264602883741e+04,1.290023805953529168e+00,1.378517196629914343e+00,1.844898781829078294e+00,2.553172073762056460e+00,3.557102742436388354e+00,5.180638905130615868e+00,6.541902913695263777e+00
1.412537544622755377e+04,1.285485899505813157e+00,1.373534828960257359e+00,1.836606251882664687e+00,2.541016015601370359e+00,3.539111016577469293e+00,5.154043792064994634e+00,6.508133593721052712e+00
1.445439770745928035e+04,1.280312271452843431e+00,1.367785606436657142e+00,1.827433480238861652e+00,2.527551535713620900e+00,3.519377457723918745e+00,5.124859119651013373e+00,6.471095852501006718e+00
1.479108388168207239e+04,1.274793580299883988e+00,1.361618625987895737e+00,1.817866813208393717e+00,2.513472891888577809e+00,3.498887848259624178e+00,5.094531549345203025e+00,6.432615453392826588e+00
1.513561248436207097e+04,1.269143732644202993e+00,1.355306014254989089e+00,1.808248951258211834e+00,2.499262913208336379e+00,3.478309659586162450e+00,5.064039411767980781e+00,6.393921601214616501e+00
1.548816618912482772e+04,1.263466845439511488e+00,1.348999034764741367e+00,1.798727452395388227e+00,2.485122885875555632e+00,3.457899804421331158e+00,5.033758425562096406e+00,6.355479277802777993e+00
1.584893192461114086e+04,1.257741461142430683e+00,1.342701654294128577e+00,1.789226582468924409e+00,2.470934411322712076e+00,3.437454150030360811e+00,5.003386743124166536e+00,6.316895713768568399e+00
1.621810097358929852e+04,1.251850527013722791e+00,1.336298405889914331e+00,1.779499946221615447e+00,2.456339708962662183e+00,3.416428321665826218e+00,4.972122820122828912e+00,6.277148275492741902e+00
1.659586907437559785e+04,1.245587950594231552e+00,1.329557081080376291e+00,1.769141502871561356e+00,2.440754338524024014e+00,3.393958606987889759e+00,4.938694676307394893e+00,6.234621294036031713e+00
1.698243652461746024e+04,1.238753229491032615e+00,1.322234708984910023e+00,1.757746179480668136e+00,2.423598565008563632e+00,3.369195066958848628e+00,4.901848890337762832e+00,6.187727385108207301e+00
1.737800828749376160e+04,1.231153627129118355e+00,1.314082942012202881e+00,1.744918171520898342e+00,2.404304336838244183e+00,3.341310149395303686e+00,4.860363107585638609e+00,6.134921361840182108e+00
1.778279410038922651e+04,1.222688798247798303e+00,1.304949100397035489e+00,1.730418115814607027e+00,2.382527371569922003e+00,3.309802296449518177e+00,4.813492949846680524e+00,6.075266577471180263e+00
1.819700858609982606e+04,1.213387572576933859e+00,1.294822452081527242e+00,1.714235001843346096e+00,2.358249522199590498e+00,3.274643041954528933e+00,4.761191221877830948e+00,6.008711138190727219e+00
1.862087136662865669e+04,1.203380443510125408e+00,1.283813876538368870e+00,1.696547320506348822e+00,2.331725031400838866e+00,3.236198134901270507e+00,4.703992102737484693e+00,5.935939485648260572e+00
1.905460717963248317e+04,1.192886415613344298e+00,1.272143939457724748e+00,1.677709220891040021e+00,2.303461179959746197e+00,3.195200930970544473e+00,4.642976094336719761e+00,5.858326704559441822e+00
1.949844599758045661e+04,1.182161768959752113e+00,1.260090224554181626e+00,1.658165936679080188e+00,2.274101849278604703e+00,3.152584001876536757e+00,4.579522570473227638e+00,5.777623738108113471e+00
1.995262314968878854e+04,1.171477233971905285e+00,1.247961829281347690e+00,1.638414898162933175e+00,2.244372903042673784e+00,3.109400294402115517e+00,4.515194584888799767e+00,5.695811449046911612e+00
2.041737944669527496e+04,1.161052237571002843e+00,1.236024628416723337e+00,1.618894906978254777e+00,2.214924209815047007e+00,3.066595884160375540e+00,4.451403595608568686e+00,5.614675524939589657e+00
2.089296130854040894e+04,1.151083961724981952e+00,1.224529525598446300e+00,1.600026943009331237e+00,2.186389164376266070e+00,3.025094477866069997e+00,4.389533315130564439e+00,5.535965909294392695e+00
2.137962089502232266e+04,1.141693121396266219e+00,1.213647626221917797e+00,1.582116094950363649e+00,2.159241011738680882e+00,2.985589006343830398e+00,4.330629533643029383e+00,5.461003714962142652e+00
2.187761623949551722e+04,1.133020801275123723e+00,1.203571857405106194e+00,1.565506889861788986e+00,2.134014736233705190e+00,2.948860900115920725e+00,4.275870063593997017e+00,5.391281100714349073e+00
2.238721138568337847e+04,1.125176527337482080e+00,1.194457424986601790e+00,1.550488385083237164e+00,2.111164443178853212e+00,2.915572591531234270e+00,4.226254595941620451e+00,5.328067213451410211e+00
2.290867652767774780e+04,1.118310107358932104e+00,1.186494942923273843e+00,1.537404458176373057e+00,2.091218835905096718e+00,2.886492265990622474e+00,4.182935827857197530e+00,5.272830399188702444e+00
2.344228815319922796e+04,1.112548546480413236e+00,1.179841647597091425e+00,1.526545557024085786e+00,2.074621576820878222e+00,2.862264800889482874e+00,4.146878893079153805e+00,5.226805166110703560e+00
2.398832919019489782e+04,1.108006390953333975e+00,1.174633413439063911e+00,1.518157576539785003e+00,2.061741000718154027e+00,2.843426275894579192e+00,4.118882019755376156e+00,5.191017625678970404e+00
2.454708915685028478e+04,1.104710480918239535e+00,1.170903089036042122e+00,1.512307904366915201e+00,2.052672990731096547e+00,2.830119996299076846e+00,4.099155138313673064e+00,5.165748568296021581e+00
2.511886431509582326e+04,1.102595837437633008e+00,1.168579281827082372e+00,1.508882095405089885e+00,2.047240027598679291e+00,2.822097864280576740e+00,4.087323238520765400e+00,5.150536599584837560e+00
2.570395782768864592e+04,1.101487891684311604e+00,1.167468427605323100e+00,1.507546928831695388e+00,2.044936960876130527e+00,2.818639008099506515e+00,4.082304700908893302e+00,5.144022012796425791e+00
2.630267991895381419e+04,1.101110977378188638e+00,1.167267356370681686e+00,1.507770120713598727e+00,2.044964770792929265e+00,2.818597721257466659e+00,4.082384074915201388e+00,5.144037435887966581e+00
2.691534803926913810e+04,1.101133139296224250e+00,1.167609371459793044e+00,1.508898305092781778e+00,2.046345526886716115e+00,2.820566738447695787e+00,4.085455534885112705e+00,5.147916682193125482e+00
2.754228703338168998e+04,1.101227362742667859e+00,1.168133397121711381e+00,1.510268352010468940e+00,2.048088663807023035e+00,2.823113997362305838e+00,4.089374289425108167e+00,5.152939329904255850e+00
2.818382931264454965e+04,1.101139086418615687e+00,1.168549766946046953e+00,1.511325582237096565e+00,2.049365027348824864e+00,2.825031926312805197e+00,4.092329009022146025e+00,5.156802944195589156e+00
2.884031503126605821e+04,1.100733441471107854e+00,1.168694911656208868e+00,1.511722181350163785e+00,2.049652731998167887e+00,2.825549296232689134e+00,4.093157751772483977e+00,5.158024642630994805e+00
2.951209226666383984e+04,1.100024824951471913e+00,1.168556757359742182e+00,1.511370470270825939e+00,2.048816282388097321e+00,2.824447650539721799e+00,4.091521649951288531e+00,5.156161761549665101e+00
3.019951720402019055e+04,1.099157370791211896e+00,1.168256503159429194e+00,1.510426012614312086e+00,2.047082591613336167e+00,2.822032137122136408e+00,4.087863638940498312e+00,5.151760364127175862e+00
3.090295432513592095e+04,1.098376999450892066e+00,1.168020285472360698e+00,1.509245479849944838e+00,2.044977483133068485e+00,2.819043985177395850e+00,4.083278162884981910e+00,5.146191158962283296e+00
3.162277660168379225e+04,1.097979452668492506e+00,1.168126775969419384e+00,1.508302998848453980e+00,2.043202957211018855e+00,2.816486950336702932e+00,4.079253390938515800e+00,5.141323874210375955e+00
3.235936569296280868e+04,1.098202687760433616e+00,1.168793738653683745e+00,1.508000767364019223e+00,2.042354190827009308e+00,2.815218968180820625e+00,4.077064627684599429e+00,5.138758011473987253e+00
3.311311214825907518e+04,1.099202240883452308e+00,1.170158837867071755e+00,1.508629172804637264e+00,2.042859419943754862e+00,2.815863826898536981e+00,4.077641949381213493e+00,5.139657206496453412e+00
3.388441561392027506e+04,1.100981544921915800e+00,1.172204857655329890e+00,1.510229796122346535e+00,2.044772831226961074e+00,2.818507324288737070e+00,4.081118272359763210e+00,5.144175300765001957e+00
3.467368504525316530e+04,1.103403233792022764e+00,1.174776557937474486e+00,1.512610210778092101e+00,2.047795844650524000e+00,2.822721120766444880e+00,4.086864536898880296e+00,5.151501713735102683e+00
3.548133892335752898e+04,1.106204954053809475e+00,1.177596761671867442e+00,1.515363982619704952e+00,2.051307228335998101e+00,2.827602900986418533e+00,4.093549924087121816e+00,5.159938715728287661e+00
3.630780547701010073e+04,1.109014939969439784e+00,1.180282340068936620e+00,1.517894341508676526e+00,2.054401437961281829e+00,2.831830359375625328e+00,4.099222800961122459e+00,5.167003096453972155e+00
3.715352290971727780e+04,1.111422468843278111e+00,1.182415728998410076e+00,1.519534486265027073e+00,2.056071552861685525e+00,2.833926528046139648e+00,4.101705367026503346e+00,5.169927852643223964e+00
3.801893963205612818e+04,1.113018054574025140e+00,1.183587056644002544e+00,1.519624078351157204e+00,2.055327162034560118e+00,2.832435907771821970e+00,4.098855688419254406e+00,5.165994351047898725e+00
3.890451449942804902e+04,1.113444810216951852e+00,1.183441835651365626e+00,1.517598337990986535e+00,2.051331944600725876e+00,2.826130930443789602e+00,4.088873737373518225e+00,5.152921204294740321e+00
3.981071705534969078e+04,1.112431866874947328e+00,1.181712529327369809e+00,1.513045564044328772e+00,2.043490599677230790e+00,2.814142154292519127e+00,4.070492373543643794e+00,5.129106175115662580e+00
4.073802778041130659e+04,1.109824303533402778e+00,1.178249622046641631e+00,1.505762890382885466e+00,2.031530050400583320e+00,2.796081887726018067e+00,4.043158787880637206e+00,5.093856787076665782e+00
4.168693834703355242e+04,1.105584778120582978e+00,1.173018568503890524e+00,1.495747083218055939e+00,2.015480825646859042e+00,2.772017057380050886e+00,4.006990241246165319e+00,5.047333794761422965e+00
4.265795188015925669e+04,1.099822472827344466e+00,1.166134809920610138e+00,1.483243137658150523e+00,1.995744948390104190e+00,2.742564734886083322e+00,3.962913544425524126e+00,4.990727932734612793e+00
4.365158322401656187e+04,1.092763257779125086e+00,1.157832494310430782e+00,1.468679541073298900e+00,1.972991705694366660e+00,2.708733780457909024e+00,3.912428022415860074e+00,4.925957483248947888e+00
4.466835921509634500e+04,1.084748592328710348e+00,1.148469873576260181e+00,1.452664995100975798e+00,1.948148640528791775e+00,2.671907565788559591e+00,3.857578788632522571e+00,4.855634291531976565e+00
4.570881896148751548e+04,1.076184066328988109e+00,1.138478403658905513e+00,1.435898751094688119e+00,1.922266710526607802e+00,2.633640132695183933e+00,3.800656903874850556e+00,4.782681862595187461e+00
4.677351412871981302e+04,1.067514531970620295e+00,1.128338060314401092e+00,1.419120691593058536e+00,1.896443794222586243e+00,2.595540597852091125e+00,3.744027670409656228e+00,4.710116038396855664e+00
4.786300923226380110e+04,1.059163611638906710e+00,1.118513720740019757e+00,1.403020670266152292e+00,1.871695547750291677e+00,2.559086524246106720e+00,3.689859964461236430e+00,4.640701124290662172e+00
4.897788193684466387e+04,1.051497686548795718e+00,1.109415528035483600e+00,1.388178919515453025e+00,1.848869133942096621e+00,2.525499644448286674e+00,3.639942696372734598e+00,4.576715985715427593e+00
5.011872336272725079e+04,1.044787724451249789e+00,1.101351018500717593e+00,1.375006493945170938e+00,1.828558403428907519e+00,2.495627123259009927e+00,3.595512272517802366e+00,4.519735349459120144e+00
5.128613839913647826e+04,1.039171825685431427e+00,1.094480347085615701e+00,1.363689406152248873e+00,1.811025567205257980e+00,2.469832612437880215e+00,3.557092746693498952e+00,4.470426821917087956e+00
5.248074602497722663e+04,1.034670349186220806e+00,1.088830156762152335e+00,1.354221836908385157e+00,1.796253486421814038e+00,2.448076747297609046e+00,3.524616136391137466e+00,4.428704648040852732e+00
5.370317963702532870e+04,1.031170148553619104e+00,1.084272698083629249e+00,1.346385055951476284e+00,1.783915230760998449e+00,2.429876802562438876e+00,3.497362303138574546e+00,4.393653761306012484e+00
5.495408738576248288e+04,1.028468350724545566e+00,1.080574786839721524e+00,1.339822426358346030e+00,1.773482999257577353e+00,2.414463664449696179e+00,3.474190563122610875e+00,4.363824941893092557e+00
5.623413251903490891e+04,1.026293294358422425e+00,1.077425321377234679e+00,1.334084049958689233e+00,1.764296863390420356e+00,2.400882757567878834e+00,3.453689089108426202e+00,4.337424830631926298e+00
5.754399373371566617e+04,1.024370442341099530e+00,1.074510465549848304e+00,1.328732736076744692e+00,1.755718746444588696e+00,2.388214674970898344e+00,3.434500950128962948e+00,4.312730505898342948e+00
5.888436553555884166e+04,1.022435294737390032e+00,1.071533693215584782e+00,1.323367753634151933e+00,1.747168772138805837e+00,2.375626349063975074e+00,3.415399164096400764e+00,4.288184467566721558e+00
6.025595860743580852e+04,1.020308005985222755e+00,1.068301108624585938e+00,1.317741572735028788e+00,1.738292466518109203e+00,2.362608852382367619e+00,3.395638008904775518e+00,4.262840222543114344e+00
6.165950018614822329e+04,1.017898457226394493e+00,1.064729371631139232e+00,1.311765158785523688e+00,1.728972345945912981e+00,2.348995567509435833e+00,3.374979633011240487e+00,4.236395797885511350e+00
6.309573444801929872e+04,1.015233148858492696e+00,1.060874923705725559e+00,1.305543359363468436e+00,1.719374403922165451e+00,2.335025589953366065e+00,3.353788064139680447e+00,4.209311783616115576e+00
6.456542290346549271e+04,1.012415335318432641e+00,1.056886064818299831e+00,1.299294862939955220e+00,1.709828755612056383e+00,2.321172175626210255e+00,3.332772871747573085e+00,4.182485431747789306e+00
6.606934480075964530e+04,1.009610672306983981e+00,1.052982297352347718e+00,1.293320277549196984e+00,1.700777068476378329e+00,2.308063659540855905e+00,3.312872177534060825e+00,4.157100560653007371e+00
6.760829753919818904e+04,1.007000192202949673e+00,1.049393984566652005e+00,1.287913245067737966e+00,1.692640260030403798e+00,2.296293350424718938e+00,3.294969656707473327e+00,4.134269150497853929e+00
6.918309709189362184e+04,1.004739049093181347e+00,1.046312717506543866e+00,1.283287620715743760e+00,1.685709299116493698e+00,2.286261044355133887e+00,3.279658818000137366e+00,4.114731562943730658e+00
7.079457843841373688e+04,1.002920194954627142e+00,1.043843342618261172e+00,1.279524524890315762e+00,1.680069796205806210e+00,2.278067501335055312e+00,3.267088142892895064e+00,4.098662813016438200e+00
7.244359600749905803e+04,1.001557665904188044e+00,1.041984710061040209e+00,1.276545982811141400e+00,1.675565906715237752e+00,2.271463312321028383e+00,3.256883870641899215e+00,4.085575827786049885e+00
7.413102413009176962e+04,1.000586458479487018e+00,1.040629301863518874e+00,1.274133538770111151e+00,1.671835085929513465e+00,2.265904646414286461e+00,3.248236037005432841e+00,4.074432886949731270e+00
7.585775750291836448e+04,9.998838007168977526e-01,1.039593053335237993e+00,1.271980261120087441e+00,1.668393557858692589e+00,2.260678324768722991e+00,3.240084265989189305e+00,4.063884276497409687e+00
7.762471166286911466e+04,9.992922152504227773e-01,1.038650006671830495e+00,1.269745752627267743e+00,1.664721961805247563e+00,2.255028900781089529e+00,3.231307796108632946e+00,4.052509544862815005e+00
7.943282347242820833e+04,9.986522648312087247e-01,1.037574860610054550e+00,1.267117585683545489e+00,1.660359575867704773e+00,2.248294265780487855e+00,3.220926981149738744e+00,4.039074156823302175e+00
8.128305161640995357e+04,9.978208145092823944e-01,1.036173774624870036e+00,1.263848437237372835e+00,1.654958315206897845e+00,2.239982684514465028e+00,3.208218789421684036e+00,4.022673330957085014e+00
8.317637711026708712e+04,9.967067425012594573e-01,1.034330096117045628e+00,1.259816950112975231e+00,1.648369562356021722e+00,2.229895567840128656e+00,3.192897962309697135e+00,4.002959849589321273e+00
8.511380382023759012e+04,9.952676341760717804e-01,1.032000815505684344e+00,1.255003663914145973e+00,1.640600757773335472e+00,2.218060135051191928e+00,3.175014999109843750e+00,3.980010889178882127e+00
8.709635899560814141e+04,9.935210565022486451e-01,1.029230658347114691e+00,1.249507407089677224e+00,1.631831212983808177e+00,2.204750492728068334e+00,3.154985990577477750e+00,3.954363048728848362e+00
8.912509381337459490e+04,9.915304834596930794e-01,1.026129536172858847e+00,1.243505595042728729e+00,1.622349193564187830e+00,2.190396696529589793e+00,3.133455641123779500e+00,3.926836514867547034e+00
9.120108393559097021e+04,9.894046706317635165e-01,1.022869596934801395e+00,1.237248829248176474e+00,1.612537646249108114e+00,2.175563041200561987e+00,3.111262639208675296e+00,3.898490258738382064e+00
9.332543007969905739e+04,9.872696832370089215e-01,1.019644052877142215e+00,1.231006351482319960e+00,1.602793278054420956e+00,2.160833170543961845e+00,3.089267643430670063e+00,3.870405197568332678e+00
9.549925860214368731e+04,9.852470095602334776e-01,1.016639524076379253e+00,1.225031543169526005e+00,1.593476332858375422e+00,2.146740375719618399e+00,3.068250576446265310e+00,3.843554832819807476e+00
9.772372209558112081e+04,9.834257286395271525e-01,1.013993867683288030e+00,1.219498608758277758e+00,1.584819426377635621e+00,2.133632394564610735e+00,3.048708540091575436e+00,3.818550733153276866e+00
1.000000000000000000e+05,9.818488191149217226e-01,1.011781903281053996e+00,1.214493947381120931e+00,1.576921689257219317e+00,2.121664802090135638e+00,3.030850743316301887e+00,3.795639531995236737e+00
1.023292992280753679e+05,9.805111821171776931e-01,1.010005204557134162e+00,1.209998902240857044e+00,1.569726391167153068e+00,2.110764176799614145e+00,3.014545429135283783e+00,3.774637423694608529e+00
1.047128548050898535e+05,9.793601742168207558e-01,1.008590585196641021e+00,1.205889090596738544e+00,1.563024619585130948e+00,2.100630307427325594e+00,2.999326548804422288e+00,3.754941007015154320e+00
1.071519305237607041e+05,9.783186727239765457e-01,1.007417256717578535e+00,1.201978584529099336e+00,1.556525353217203200e+00,2.090835920388253832e+00,2.984545411868290365e+00,3.735720903609114352e+00
1.096478196143185050e+05,9.773050638973723725e-01,1.006338857001719544e+00,1.198048530737726880e+00,1.549896453141436758e+00,2.080884040247894085e+00,2.969456463283169700e+00,3.716032328168751953e+00
1.122018454301962920e+05,9.762728711157464545e-01,1.005236522316315995e+00,1.193937156742474581e+00,1.542900020708286579e+00,2.070409356354579788e+00,2.953516954717392728e+00,3.695196923309915782e+00
1.148153621496881678e+05,9.752196228925356092e-01,1.004034405492188808e+00,1.189558588889664037e+00,1.535417782798326192e+00,2.059215348524670031e+00,2.936440474960934743e+00,3.672869717331367578e+00
1.174897554939530382e+05,9.741978666026933631e-01,1.002721157985196232e+00,1.184932596425234852e+00,1.527488597286597471e+00,2.047334773654042817e+00,2.918282735410409945e+00,3.649146211323999189e+00
1.202264434617413062e+05,9.733027612659117533e-01,1.001349812040829956e+00,1.180189198308620790e+00,1.519317035138820104e+00,2.035047908146406126e+00,2.899469318258370176e+00,3.624595548494739639e+00
1.230268770812381117e+05,9.726593031151733459e-01,1.000024010311383549e+00,1.175535381579530858e+00,1.511216548334365806e+00,2.022799786737766059e+00,2.880667229956232589e+00,3.600092868324778372e+00
1.258925411794166139e+05,9.723846965119183894e-01,9.988657491854571191e-01,1.171204758646929855e+00,1.503538617259473131e+00,2.011100998369151682e+00,2.862639491707984263e+00,3.576631651653076727e+00
1.288249551693134854e+05,9.725655026400934489e-01,9.979873518172981406e-01,1.167401816054475683e+00,1.496584682827253765e+00,2.000394098467646486e+00,2.846044495153386755e+00,3.555063646975819225e+00
1.318256738556407508e+05,9.732289327927527989e-01,9.974562805334525883e-01,1.164248797317877893e+00,1.490534649438780779e+00,1.990949378921213597e+00,2.831285207764232315e+00,3.535906388328490912e+00
1.348962882591653324e+05,9.743323823627447755e-01,9.972731834804461348e-01,1.161744858513113154e+00,1.485383140593087514e+00,1.982764426120302126e+00,2.818359862901292257e+00,3.519152418444559061e+00
1.380384264602883777e+05,9.757683726923070955e-01,9.973699331499417120e-01,1.159765949404047092e+00,1.480945549584200993e+00,1.975571178148834761e+00,2.806874790399509489e+00,3.504287378741810954e+00
1.412537544622755377e+05,9.773737065701497695e-01,9.976107511677998474e-01,1.158074807471414447e+00,1.476872678598993627e+00,1.968856949792934241e+00,2.796077713002345089e+00,3.490335385283519276e+00
1.445439770745928108e+05,9.789466890304858726e-01,9.978032933650564651e-01,1.156340211631702308e+00,1.472680509681523198e+00,1.961906801388143773e+00,2.784919857982798064e+00,3.475941922893364566e+00
1.479108388168207312e+05,9.802851853418432793e-01,9.977432361523236315e-01,1.154216819159951557e+00,1.467867093036386628e+00,1.953980335422548009e+00,2.772317656115529605e+00,3.459710020907594163e+00
1.513561248436207243e+05,9.812159072766609702e-01,9.972415484740508873e-01,1.151388321887250710e+00,1.461976965998571742e+00,1.944407200377392897e+00,2.757291806152614377e+00,3.440380018640635917e+00
1.548816618912482809e+05,9.816135084541137701e-01,9.961552681180281255e-01,1.147619480552506621e+00,1.454676201922429524e+00,1.932702352279104030e+00,2.739136137601330567e+00,3.417046207938474023e+00
1.584893192461114086e+05,9.814221675348276941e-01,9.944144676555447537e-01,1.142792647198201950e+00,1.445805174984228669e+00,1.918643578803152838e+00,2.717530920417301932e+00,3.389300193059082034e+00
1.621810097358929925e+05,9.806648634761454542e-01,9.920360631826137254e-01,1.136926589848504365e+00,1.435406514954509660e+00,1.902311697220506748e+00,2.692598667594606976e+00,3.357302149585829287e+00
1.659586907437559566e+05,9.794284550175148540e-01,9.891095839573655901e-01,1.130150215481920295e+00,1.423681954676067063e+00,1.884023274027573525e+00,2.664804440726463497e+00,3.321650759240925677e+00
1.698243652461745951e+05,9.778504197550224042e-01,9.857833855118806055e-01,1.122678093486855877e+00,1.410958417937117959e+00,1.864277612915640203e+00,2.634877866308499073e+00,3.283283752968658042e+00
1.737800828749376233e+05,9.760909162461564037e-01,9.822313584940060016e-01,1.114761547322781432e+00,1.397612375928032780e+00,1.843640856876792578e+00,2.603641960327271132e+00,3.243257075419390123e+00
1.778279410038922797e+05,9.743018598996208146e-01,9.786170950315828954e-01,1.106636450753779366e+00,1.383992375505747496e+00,1.822630181485737300e+00,2.571844903888866440e+00,3.202530199133388322e+00
1.819700858609982533e+05,9.726054570387326903e-01,9.750706571040841375e-01,1.098493495051540592e+00,1.370375631402989569e+00,1.801650538158169113e+00,2.540069045236494460e+00,3.161848286078809078e+00
1.862087136662865523e+05,9.710811089712890753e-01,9.716745247304602318e-01,1.090467924360630780e+00,1.356955010325450406e+00,1.780978170992615794e+00,2.508710995209991967e+00,3.121716973536134976e+00
1.905460717963248317e+05,9.697609431462268503e-01,9.684589204927473993e-01,1.082630079271683865e+00,1.343826868395316954e+00,1.760744824582160861e+00,2.477959114027686649e+00,3.082372972629520813e+00
1.949844599758045515e+05,9.686436110829360624e-01,9.654204579694640742e-01,1.075022588905265364e+00,1.331049018750472435e+00,1.741029748081592832e+00,2.447931948062341156e+00,3.043960851785336708e+00
1.995262314968878927e+05,9.677120176860426470e-01,9.625427186113761913e-01,1.067687463262880332e+00,1.318687668045090744e+00,1.721928527497019967e+00,2.418781961716967910e+00,3.006666339098033269e+00
2.041737944669527351e+05,9.669510107638057406e-01,9.598212723212762310e-01,1.060694503073695616e+00,1.306859441342159478e+00,1.703617620349797246e+00,2.390788129085140490e+00,2.970835268237479454e+00
2.089296130854040966e+05,9.663565157228348745e-01,9.572740038014163622e-01,1.054151186781175475e+00,1.295750367026680339e+00,1.686381472383793323e+00,2.364396372686890402e+00,2.937027503113862181e+00
2.137962089502232557e+05,9.659347023927543630e-01,9.549398588605306770e-01,1.048188468253469674e+00,1.285593148831012611e+00,1.670575941113244367e+00,2.340162854118707614e+00,2.905946210995098866e+00
2.187761623949551722e+05,9.656936767924517717e-01,9.528737729455152294e-01,1.042941360344320056e+00,1.276632683601054863e+00,1.656576151144363518e+00,2.318673245913738690e+00,2.878337192594844218e+00
2.238721138568337774e+05,9.656334342359192968e-01,9.511342029043596824e-01,1.038526684630423080e+00,1.269091004413601231e+00,1.644721840106565081e+00,2.300458832720671420e+00,2.854882719273308389e+00
2.290867652767774707e+05,9.657225547538523802e-01,9.497544052567954420e-01,1.034989259399694328e+00,1.263075167151485045e+00,1.635179015555149107e+00,2.285786468409138017e+00,2.835933657545723907e+00
2.344228815319922578e+05,9.659010094528995838e-01,9.487372452314932758e-01,1.032299341559877792e+00,1.258566305457786694e+00,1.627923680892765956e+00,2.274631353729632988e+00,2.821473332308070958e+00
2.398832919019489782e+05,9.660804241806629777e-01,9.480548301872872008e-01,1.030347668868037081e+00,1.255404703203883532e+00,1.622719181117621812e+00,2.266639702986562366e+00,2.811067288798977160e+00
2.454708915685028478e+05,9.661688704800222016e-01,9.476581974247811901e-01,1.028972935233974706e+00,1.253325526614532448e+00,1.619168127342805796e+00,2.261204287429675386e+00,2.803956149668046294e+00
2.511886431509582035e+05,9.660905896005428373e-01,9.474962932215138522e-01,1.027995514227834306e+00,1.252009443681253220e+00,1.616789898419322746e+00,2.257581333748018171e+00,2.799201933684997368e+00
2.570395782768864592e+05,9.658079905934797704e-01,9.475282845230892370e-01,1.027244000636884147e+00,1.251122772471208400e+00,1.615079082656329934e+00,2.254977560279166848e+00,2.795796146859620190e+00
2.630267991895381710e+05,9.653353849596068015e-01,9.477394399033697292e-01,1.026588704463322621e+00,1.250376795240682792e+00,1.613596406764786328e+00,2.252692226346081128e+00,2.792839598451871463e+00
2.691534803926913883e+05,9.647534942474305097e-01,9.481558697570156014e-01,1.025968399074095538e+00,1.249578818934309776e+00,1.612041636175300496e+00,2.250231149248072438e+00,2.789688280769993867e+00
2.754228703338169144e+05,9.641906233469207388e-01,9.488299844901464386e-01,1.025375460985346932e+00,1.248618173016908139e+00,1.610235835210370947e+00,2.247285150232566586e+00,2.785927992237306583e+00
2.818382931264454965e+05,9.638076742296400878e-01,9.498345174176643368e-01,1.024852602172084293e+00,1.247478044328357960e+00,1.608137600534613965e+00,2.243761289041543261e+00,2.781417010451639360e+00
2.884031503126605530e+05,9.637722413194875770e-01,9.512409314587974007e-01,1.024459499951757113e+00,1.246190232839426537e+00,1.605774522149134853e+00,2.239683410299632804e+00,2.776162416301316327e+00
2.951209226666383911e+05,9.642307669005187876e-01,9.531006511622873711e-01,1.024257016394597875e+00,1.244821128180161995e+00,1.603224950220494271e+00,2.235166962538482682e+00,2.770292214164691291e+00
3.019951720402018982e+05,9.652853665367520097e-01,9.554300293082239603e-01,1.024289055190715114e+00,1.243448511278426816e+00,1.600583734765821609e+00,2.230369155857033547e+00,2.763994513786639295e+00
3.090295432513591950e+05,9.669747957431689134e-01,9.581954386901575527e-01,1.024555860908701987e+00,1.242116096492651867e+00,1.597896725144730024e+00,2.225387197851445453e+00,2.757389067308036346e+00
3.162277660168379080e+05,9.692695011611917044e-01,9.613154219824784352e-01,1.025021581317934860e+00,1.240838207869404686e+00,1.595170623586568803e+00,2.220270095710423330e+00,2.750541670768298808e+00
3.235936569296281086e+05,9.720730811627430468e-01,9.646637229449288586e-01,1.025611902032192546e+00,1.239588724797986652e+00,1.592357772101398616e+00,2.214991238033569676e+00,2.743428868283528388e+00
3.311311214825907955e+05,9.752371648181759056e-01,9.680888037928183643e-01,1.026236516472799121e+00,1.238325937095840601e+00,1.589398127907213354e+00,2.209508058606978409e+00,2.736012080949570713e+00
3.388441561392027652e+05,9.785857693779773658e-01,9.714357345724227155e-01,1.026798640237517546e+00,1.236988470048540956e+00,1.586208246969529556e+00,2.203736515089181669e+00,2.728201358766817464e+00
3.467368504525316530e+05,9.819370087312945250e-01,9.745687071599049567e-01,1.027219683659808869e+00,1.235528244661563191e+00,1.582732661248140493e+00,2.197625776375141449e+00,2.719949130728748887e+00
3.548133892335753189e+05,9.851341939721806051e-01,9.773952886028834941e-01,1.027458917307043640e+00,1.233932227767227774e+00,1.578971749373830002e+00,2.191196723387011325e+00,2.711296187797510804e+00
3.630780547701010364e+05,9.880619880764334173e-01,9.798786979273871323e-01,1.027520445745396804e+00,1.232232075132776883e+00,1.574995118359039825e+00,2.184558813274898093e+00,2.702393415277347444e+00
3.715352290971727925e+05,9.906610215915881978e-01,9.820429398805003984e-01,1.027466287734400296e+00,1.230526549600806874e+00,1.570972868628677688e+00,2.177959779352244940e+00,2.693564008578934299e+00
3.801893963205612381e+05,9.929264477162197400e-01,9.839612950378663347e-01,1.027399234140470297e+00,1.228961141055400441e+00,1.567144687397977521e+00,2.171741817359550186e+00,2.685249067791266153e+00
3.890451449942804757e+05,9.948971736926515153e-01,9.857432912487323895e-01,1.027460623978101228e+00,1.227735328164036632e+00,1.563833418576020540e+00,2.166366482716554298e+00,2.678040448401144857e+00
3.981071705534969224e+05,9.966472058582807048e-01,9.875122686965771557e-01,1.027805456661581740e+00,1.227069098849355999e+00,1.561395587212791147e+00,2.162344512788253681e+00,2.672592359811067020e+00
4.073802778041130514e+05,9.982574049111377912e-01,9.893781127276114473e-01,1.028571577640522205e+00,1.227162996866983269e+00,1.560162516390311227e+00,2.160151010731265586e+00,2.669514728472693221e+00
4.168693834703355096e+05,9.998029319981984742e-01,9.914196838719364635e-01,1.029854702689869450e+00,1.228159611843116394e+00,1.560382129681535002e+00,2.160141825993891374e+00,2.669265526288654211e+00
4.265795188015925814e+05,1.001337438277623448e+00,9.936725001537094482e-01,1.031684572858044824e+00,1.230105227397461976e+00,1.562159787999624738e+00,2.162462696826729758e+00,2.672034844654301633e+00
4.365158322401656187e+05,1.002886335297647147e+00,9.961208300002752924e-01,1.034004375468792425e+00,1.232912731121056815e+00,1.565396955092178466e+00,2.166957186589710371e+00,2.677625598360159564e+00
4.466835921509634936e+05,1.004438979126193621e+00,9.986989740224900824e-01,1.036661351728090930e+00,1.236340077701082896e+00,1.569754463008679934e+00,2.173109101720758218e+00,2.685379095728480436e+00
4.570881896148751839e+05,1.005954461537959421e+00,1.001302538223184158e+00,1.039417450038265134e+00,1.240002975782671601e+00,1.574667601155614438e+00,2.180063207445080309e+00,2.694199769766115526e+00
4.677351412871981156e+05,1.007364537101029800e+00,1.003798269009422706e+00,1.041965702303601748e+00,1.243398045226726145e+00,1.579377796022768399e+00,2.186670616110748977e+00,2.702613312708316506e+00
4.786300923226380255e+05,1.008586007834037179e+00,1.006046599352641735e+00,1.043972919068290484e+00,1.245966456972309011e+00,1.583028297717907762e+00,2.191632801764340943e+00,2.708950323848627662e+00
4.897788193684466532e+05,1.009530478257336661e+00,1.007915003228657902e+00,1.045120040385742133e+00,1.247161339008325820e+00,1.584767484156599515e+00,2.193657217839009910e+00,2.711546371410843204e+00
5.011872336272724788e+05,1.010119231241653370e+00,1.009298659592099856e+00,1.045151239902833762e+00,1.246529669905849014e+00,1.583875751264596676e+00,2.191651403968533529e+00,2.708990828256105043e+00
5.128613839913647971e+05,1.010298812658750434e+00,1.010136489115862179e+00,1.043916848519142127e+00,1.243779573385389137e+00,1.579871525298773172e+00,2.184882090948472300e+00,2.700331825293011967e+00
5.248074602497722954e+05,1.010046527033076735e+00,1.010413996810832327e+00,1.041388047552769258e+00,1.238813088571824483e+00,1.572564985620701572e+00,2.173060814127832696e+00,2.685186629633534938e+00
5.370317963702531997e+05,1.009382713070540616e+00,1.010170054765075598e+00,1.037664036210218965e+00,1.231738910049133828e+00,1.562079086093070224e+00,2.156373454712635862e+00,2.663780797087182073e+00
5.495408738576248288e+05,1.008361517468706614e+00,1.009484388935508736e+00,1.032948833211850381e+00,1.222842579962317711e+00,1.548809655242495698e+00,2.135423445193951331e+00,2.636876910905082028e+00
5.623413251903491328e+05,1.007065867154397942e+00,1.008463556566681518e+00,1.027515622772314341e+00,1.212536989244608510e+00,1.533350738779611921e+00,2.111118615212842720e+00,2.605630781479804980e+00
5.754399373371566180e+05,1.005593369529994119e+00,1.007221876610438605e+00,1.021654886694465914e+00,1.201284366850496221e+00,1.516378110598059603e+00,2.084493989356883681e+00,2.571365595243081614e+00
5.888436553555884166e+05,1.004038123655536019e+00,1.005863253391573897e+00,1.015639957464779641e+00,1.189544528682407343e+00,1.498572689423613324e+00,2.056596369965618454e+00,2.535424908927221388e+00
6.025595860743580852e+05,1.002475938750952977e+00,1.004464038285231897e+00,1.009685601133543775e+00,1.177712027600218647e+00,1.480526777637980684e+00,2.028340489565906513e+00,2.498987974737743478e+00
6.165950018614821602e+05,1.000955207393714019e+00,1.003064591282925466e+00,1.003938676204365610e+00,1.166096455948475885e+00,1.462711275645984799e+00,2.000460260438711391e+00,2.463005924239657141e+00
6.309573444801929872e+05,9.994894216668017695e-01,1.001669125395433735e+00,9.984765505313112355e-01,1.154914866944665386e+00,1.445467199763498467e+00,1.973495027883048980e+00,2.428182464382347749e+00
6.456542290346549125e+05,9.980656939373727665e-01,1.000253564884228341e+00,9.933309070039744171e-01,1.144318764478308603e+00,1.429041819706984295e+00,1.947843743497708058e+00,2.395039993770780917e+00
6.606934480075964238e+05,9.966551694882249679e-01,9.987815029148023882e-01,9.885080250314347561e-01,1.134410192424379904e+00,1.413607735182121239e+00,1.923793722003996010e+00,2.363953837142160008e+00
6.760829753919818904e+05,9.952267869359183727e-01,9.972164876710879478e-01,9.840200728273634789e-01,1.125283096050241127e+00,1.399322933950994940e+00,1.901609233913962971e+00,2.335265334908248835e+00
6.918309709189363057e+05,9.937608560240530631e-01,9.955393271184026505e-01,9.799033983261336012e-01,1.117034223275882532e+00,1.386342518013492953e+00,1.881546834918833788e+00,2.309300470709199526e+00
7.079457843841373688e+05,9.922618829607419144e-01,9.937588524785134769e-01,9.762258706615432047e-01,1.109771380298638421e+00,1.374826013860241947e+00,1.863864770544673588e+00,2.286382566739503019e+00
7.244359600749906385e+05,9.907639427889187722e-01,9.919141219485027028e-01,9.730803322355630058e-01,1.103597053552754392e+00,1.364913802214998473e+00,1.848780870712033009e+00,2.266780553328220371e+00
7.413102413009176962e+05,9.893269437998047922e-01,9.900741421170762280e-01,9.705720398847483832e-01,1.098593760736286562e+00,1.356705064621520407e+00,1.836438784148023418e+00,2.250667316300580367e+00
7.585775750291835284e+05,9.880293040736267685e-01,9.883269285587685804e-01,9.687926478771342609e-01,1.094789972949748558e+00,1.350210768050230437e+00,1.826834530890795172e+00,2.238028016266805587e+00
7.762471166286912048e+05,9.869576076693771238e-01,9.867690389104224469e-01,9.677998748816247776e-01,1.092142482249067514e+00,1.345333210192187767e+00,1.819784676390244105e+00,2.228620156561481824e+00
7.943282347242821706e+05,9.861886705742740622e-01,9.854892835588572320e-01,9.676031303162453412e-01,1.090530308282722238e+00,1.341862215133945213e+00,1.814925937814710899e+00,2.221975358640620346e+00
8.128305161640995648e+05,9.857776740233652468e-01,9.845561548911853089e-01,9.681504032216737832e-01,1.089753389692295293e+00,1.339479930662670792e+00,1.811724402295081582e+00,2.217411412734132448e+00
8.317637711026708130e+05,9.857530253078612414e-01,9.840115010395356077e-01,9.693334566661585550e-01,1.089549415912931973e+00,1.337787786262366607e+00,1.809521311105419361e+00,2.214090540201358426e+00
8.511380382023758721e+05,9.861073550866051862e-01,9.838623784602344990e-01,9.709957889449234436e-01,1.089621910966430018e+00,1.336350771785526081e+00,1.807605348642908449e+00,2.211112367827559932e+00
8.709635899560814723e+05,9.868021786126379702e-01,9.840864678986069869e-01,9.729513063527038819e-01,1.089676126772192166e+00,1.334751693545337181e+00,1.805300927988971349e+00,2.207625918921798380e+00
8.912509381337459199e+05,9.877723602702338512e-01,9.846356028963606510e-01,9.750033362536226766e-01,1.089443131025806810e+00,1.332619505445991059e+00,1.802010843691945308e+00,2.202881680076470339e+00
9.120108393559096148e+05,9.889399250983877954e-01,9.854481479926474607e-01,9.769657516215466408e-01,1.088707250546748773e+00,1.329668882021500353e+00,1.797281256104628522e+00,2.196313316105112712e+00
9.332543007969905157e+05,9.902227266817659190e-01,9.864591997680249857e-01,9.786831959307719098e-01,1.087327637577174322e+00,1.325724246096510406e+00,1.790837023649886284e+00,2.187578879743561799e+00
9.549925860214368440e+05,9.915436642783231891e-01,9.876099186141972242e-01,9.800399116096230046e-01,1.085240616547705983e+00,1.320723169660334761e+00,1.782589019966989152e+00,2.176569510826438680e+00
9.772372209558112081e+05,9.928413812725598309e-01,9.888552410072759535e-01,9.809738423330770507e-01,1.082464833252861469e+00,1.314717450194023307e+00,1.772632464388150586e+00,2.163404857903715062e+00
1.000000000000000000e+06,9.940701450796670668e-01,9.901647942348712483e-01,9.814664056351327659e-01,1.079077151526489864e+00,1.307837935750506997e+00,1.761194631697978741e+00,2.148366726916281166e+00
1.023292992280753679e+06,9.952019309425875759e-01,9.915225371534373000e-01,9.815488657818559615e-01,1.075216781546911582e+00,1.300303680056626332e+00,1.748644305184489989e+00,2.131913849258106453e+00
1.047128548050898477e+06,9.962226818596771061e-01,9.929234834806608401e-01,9.812879736207215098e-01,1.071051818729231053e+00,1.292369885071094293e+00,1.735410359725021223e+00,2.114579587860514920e+00
1.071519305237604771e+06,9.971259449175222667e-01,9.943665558336425292e-01,9.807772410182633571e-01,1.066769925333049152e+00,1.284319104993798755e+00,1.721963021958273998e+00,2.096952781024885137e+00
1.096478196143182926e+06,9.979109073551006848e-01,9.958491486126612724e-01,9.801252995474900587e-01,1.062556596937307418e+00,1.276427089758900513e+00,1.708760878971729236e+00,2.079611862666728594e+00
1.122018454301965190e+06,9.985739637813484393e-01,9.973628961375495816e-01,9.794463609712249497e-01,1.058582348354395020e+00,1.268947700081579200e+00,1.696219687689644484e+00,2.063087633428836831e+00
1.148153621496884152e+06,9.991100023844694533e-01,9.988887406000371838e-01,9.788456267512303244e-01,1.054984762929039865e+00,1.262083064232374596e+00,1.684667742586673622e+00,2.047806047949386699e+00
1.174897554939530324e+06,9.995098092112763011e-01,1.000394888744840838e+00,9.784121574917739039e-01,1.051864879424929233e+00,1.255980635246198407e+00,1.674339316390726529e+00,2.034079392936267272e+00
1.202264434617413208e+06,9.997643601698754656e-01,1.001838734384963958e+00,9.782105930833475682e-01,1.049273669539098286e+00,1.250709902411668351e+00,1.665339071908178648e+00,2.022056902266212930e+00
1.230268770812381059e+06,9.998622848713188960e-01,1.003163461626054076e+00,9.782712009668368403e-01,1.047211889099413540e+00,1.246265259221730259e+00,1.657649434807064948e+00,2.011731972307694072e+00
1.258925411794166081e+06,9.997992093042250561e-01,1.004309291147870820e+00,9.785919186486555787e-01,1.045628639036928931e+00,1.242561105394759613e+00,1.651124783068672608e+00,2.002930744948318686e+00
1.288249551693132380e+06,9.995724666901708577e-01,1.005208548889553688e+00,9.791251622618247774e-01,1.044412961042244792e+00,1.239422326291015786e+00,1.645481193647752693e+00,1.995297534167320030e+00
1.318256738556404831e+06,9.991890671698220316e-01,1.005800050568320891e+00,9.797928938049926817e-01,1.043419969561723226e+00,1.236621790208884297e+00,1.640356442351678323e+00,1.988369495019247868e+00
1.348962882591655944e+06,9.986638827868173918e-01,1.006033251187014699e+00,9.804980062036440236e-01,1.042487041908090495e+00,1.233906795689748481e+00,1.635352208193930013e+00,1.981631993360652988e+00
1.380384264602886746e+06,9.980198317803760100e-01,1.005876403885392678e+00,9.811318609219180642e-01,1.041449525569083656e+00,1.231025392066901425e+00,1.630077532110163485e+00,1.974575116592051316e+00
1.412537544622755377e+06,9.972905600516910329e-01,1.005326558529676895e+00,9.815957985737665537e-01,1.040168974171627347e+00,1.227766174621735429e+00,1.624205396980713090e+00,1.966767839310215038e+00
1.445439770745927934e+06,9.965195339937548136e-01,1.004410919484575171e+00,9.818140855937986800e-01,1.038551036730410715e+00,1.223990898995440446e+00,1.617525771095632781e+00,1.957928742974509362e+00
1.479108388168207137e+06,9.957570991981532504e-01,1.003191733157165810e+00,9.817492508950297347e-01,1.036560998748729201e+00,1.219655319047568298e+00,1.609973800957357426e+00,1.947964358875277302e+00
1.513561248436207185e+06,9.950605474932392447e-01,1.001764453432975710e+00,9.814065215845253487e-01,1.034230865179154968e+00,1.214820805044102059e+00,1.601646721719706346e+00,1.936991410009754055e+00
1.548816618912479607e+06,9.944858234191745749e-01,1.000246132053865589e+00,9.808295810781650914e-01,1.031644200227826325e+00,1.209629492753522717e+00,1.592766109686913234e+00,1.925289273870391282e+00
1.584893192461110884e+06,9.940834634259818614e-01,9.987651485471576995e-01,9.800941884794533987e-01,1.028923012032934237e+00,1.204282039783848290e+00,1.583643766476084958e+00,1.913257383635280195e+00
1.621810097358933184e+06,9.938922827978711183e-01,9.974483196400749652e-01,9.792963907214355945e-01,1.026208831886770367e+00,1.199004071650607406e+00,1.574628975933612507e+00,1.901345828505419444e+00
1.659586907437563175e+06,9.939314219354234980e-01,9.964021968734906309e-01,9.785336829957347327e-01,1.023635538581043170e+00,1.194002823661497903e+00,1.566043859014446094e+00,1.889973318137205371e+00
1.698243652461746009e+06,9.941986281645144308e-01,9.957020942843276545e-01,9.778953394913806330e-01,1.021319237928043355e+00,1.189451003392193895e+00,1.558158118617652743e+00,1.879494196633159753e+00
1.737800828749376349e+06,9.946724806952075282e-01,9.953856381281280807e-01,9.774471121208054836e-01,1.019333511867816622e+00,1.185446740111986585e+00,1.551126724273671931e+00,1.870116249201918546e+00
1.778279410038922913e+06,9.953105367066417131e-01,9.954448786167932051e-01,9.772193551931451783e-01,1.017702611208266550e+00,1.182006998630835026e+00,1.544978599365085081e+00,1.861885380781915122e+00
1.819700858609982533e+06,9.960588373605585577e-01,9.958318466060588348e-01,9.772114368591982014e-01,1.016406040463595284e+00,1.179078890163123283e+00,1.539634419978779700e+00,1.854707251517109245e+00
1.862087136662865523e+06,9.968559686347231441e-01,9.964682863926150880e-01,9.773907671183896806e-01,1.015378393731547035e+00,1.176541894528997600e+00,1.534908579779649118e+00,1.848346492804973762e+00
1.905460717963244300e+06,9.976422968029080574e-01,9.972554321287777634e-01,9.777013010257815662e-01,1.014524263480997890e+00,1.174235589905111787e+00,1.530552854522893913e+00,1.842481963617863094e+00
1.949844599758041557e+06,9.983630494756675633e-01,9.980892658292986885e-01,9.780734071887329240e-01,1.013727675378761184e+00,1.171977421942190123e+00,1.526285226761285418e+00,1.836742697566135174e+00
1.995262314968882827e+06,9.989746301107855775e-01,9.988715834241885805e-01,9.784361165304118479e-01,1.012872894481643193e+00,1.169593637880538495e+00,1.521840056098017868e+00,1.830773338630489633e+00
2.041737944669531658e+06,9.994485988832703116e-01,9.995268988552423739e-01,9.787286935626957618e-01,1.011855404103917166e+00,1.166934469794383311e+00,1.516989391304573997e+00,1.824263120621609335e+00
2.089296130854040850e+06,9.997705000850640733e-01,1.000007910041669668e+00,9.789109098481608706e-01,1.010598065059757245e+00,1.163893482532337487e+00,1.511574191993062088e+00,1.816988921678039937e+00
2.137962089502232615e+06,9.999389584433975298e-01,1.000297480257216876e+00,9.789629298818927072e-01,1.009051392983628226e+00,1.160405817401677586e+00,1.505499174221820446e+00,1.808812456060937768e+00
2.187761623949551955e+06,9.999696145547642967e-01,1.000414285565460970e+00,9.788964309668926056e-01,1.007206940426214281e+00,1.156459656891222654e+00,1.498744297203377762e+00,1.799697560511416716e+00
2.238721138568338007e+06,9.998853300684259482e-01,1.000396983295932296e+00,9.787406083054688288e-01,1.005078772875690030e+00,1.152069540639684586e+00,1.491322340103735655e+00,1.789657651592942766e+00
2.290867652767769992e+06,9.997214137171102077e-01,1.000305659500446920e+00,9.785471641977703250e-01,1.002717619281333405e+00,1.147295915611273642e+00,1.483307205228273196e+00,1.778793758494109367e+00
2.344228815319918096e+06,9.995151368829600091e-01,1.000202164254784476e+00,9.783765275178619714e-01,1.000192227209118601e+00,1.142220909827055264e+00,1.474795892454491719e+00,1.767242715628058569e+00
2.398832919019494671e+06,9.993077078725376428e-01,1.000141410025829458e+00,9.782905635055554328e-01,9.975875826598922247e-01,1.136955720315780516e+00,1.465926849178867286e+00,1.755201459944094156e+00
2.454708915685033426e+06,9.991405852591608294e-01,1.000164344532404659e+00,9.783496672443318110e-01,9.950090348191007461e-01,1.131650350461799848e+00,1.456900369692198716e+00,1.742948825872356000e+00
2.511886431509582326e+06,9.990499925242359858e-01,1.000288212882242567e+00,9.785961280085456737e-01,9.925604842245497883e-01,1.126468419785817243e+00,1.447949279599612726e+00,1.730805462491669999e+00
2.570395782768864650e+06,9.990659753885593464e-01,1.000506757553502712e+00,9.790565465738673145e-01,9.903429485343614447e-01,1.121584806416670466e+00,1.439338484212068892e+00,1.719130782929742196e+00
2.630267991895381361e+06,9.992077846164111321e-01,1.000793022916759423e+00,9.797320864961349685e-01,9.884320282924685674e-01,1.117146734781998330e+00,1.431307686218705300e+00,1.708247025204263414e+00
2.691534803926913999e+06,9.994843765902434729e-01,1.001106466532331485e+00,9.806046884486626647e-01,9.868768479117897563e-01,1.113265946895141134e+00,1.424054195402989276e+00,1.698415407756017181e+00
2.754228703338163439e+06,9.998870374883083167e-01,1.001398880932094171e+00,9.816347326140250074e-01,9.856762462256856150e-01,1.109971694762459382e+00,1.417655082168483682e+00,1.689734901270024459e+00
2.818382931264449377e+06,1.000391882482751127e+00,1.001624436005687180e+00,9.827711251109874091e-01,9.847887659842942121e-01,1.107217939098966486e+00,1.412066610685869028e+00,1.682143596766661808e+00
2.884031503126611467e+06,1.000963992655169887e+00,1.001746846905877009e+00,9.839606287397268947e-01,9.841413433678933842e-01,1.104892192689725494e+00,1.407132432384606391e+00,1.675429290607128197e+00
2.951209226666389965e+06,1.001556265819554703e+00,1.001743974760164857e+00,9.851553633062298809e-01,9.836447342620827650e-01,1.102842318570216973e+00,1.402618630758267093e+00,1.669278011336022383e+00
3.019951720402019098e+06,1.002116134675129056e+00,1.001610611472650181e+00,9.863177206510490569e-01,9.832097482029054092e-01,1.100907858392516703e+00,1.398265207199780757e+00,1.663343177779387005e+00
3.090295432513591833e+06,1.002594309250231408e+00,1.001358027673938444e+00,9.874250158128378141e-01,9.827746204270148001e-01,1.098970494204462689e+00,1.393869866681024083e+00,1.657356073680771091e+00
3.162277660168379545e+06,1.002948470041957751e+00,1.001011173169099600e+00,9.884704619552610039e-01,9.823094942236531013e-01,1.096968308903337519e+00,1.389317254386667200e+00,1.651164854199469012e+00
3.235936569296280853e+06,1.003148666204282335e+00,1.000603866045211676e+00,9.894592471966916492e-01,9.818253712303390834e-01,1.094916316749180218e+00,1.384620779393780587e+00,1.644789355517672025e+00
3.311311214825907722e+06,1.003183433832649962e+00,1.000175871681018069e+00,9.904067209203267774e-01,9.813634782979937521e-01,1.092886992484451536e+00,1.379896850008338838e+00,1.638384766488359734e+00
3.388441561392020434e+06,1.003056964694389652e+00,9.997645232595093745e-01,9.913301216368439750e-01,9.809796571551492317e-01,1.090984390252677017e+00,1.375326393244971079e+00,1.632190781916560196e+00
3.467368504525309429e+06,1.002792754575630774e+00,9.994040443888675407e-01,9.922451793266535702e-01,9.807296320504319542e-01,1.089310159475091577e+00,1.371099794807536076e+00,1.626456874756737170e+00
3.548133892335760407e+06,1.002427605055176141e+00,9.991215143799063725e-01,9.931668024538017336e-01,9.806572928076150442e-01,1.087940072255857871e+00,1.367370869284214141e+00,1.621380747257700872e+00
3.630780547701017465e+06,1.002007971600047620e+00,9.989335596609062451e-01,9.941015654132787649e-01,9.807799543554058808e-01,1.086898287441620869e+00,1.364212543244445852e+00,1.617050218479302748e+00
3.715352290971728042e+06,1.001583869036230867e+00,9.988489800032068766e-01,9.950516814053641523e-01,9.810900030819986739e-01,1.086155337621468986e+00,1.361602464220957653e+00,1.613425470699651143e+00
3.801893963205612730e+06,1.001204622011047096e+00,9.988672371635209934e-01,9.960118117023026851e-01,9.815568054928360819e-01,1.085638735663901899e+00,1.359438053172356664e+00,1.610361320763913806e+00
3.890451449942804873e+06,1.000912707212397335e+00,9.989780619285567598e-01,9.969710572089307554e-01,9.821249079853822117e-01,1.085232968344863824e+00,1.357533191318501808e+00,1.607605699175708391e+00
3.981071705534969456e+06,1.000738086468867749e+00,9.991657603502288598e-01,9.979124529982129621e-01,9.827300934558224066e-01,1.084810624018294867e+00,1.355670612434595634e+00,1.604870721810762513e+00
4.073802778041122016e+06,1.000697526922344371e+00,9.994095831437540545e-01,9.988130295984912754e-01,9.833020577426696551e-01,1.084247618429464044e+00,1.353629590544328520e+00,1.601870036812306886e+00
4.168693834703346714e+06,1.000791750195413332e+00,9.996834923613744373e-01,9.996400573355130881e-01,9.837660324872676831e-01,1.083421729551873547e+00,1.351192425958182008e+00,1.598328343053463829e+00
4.265795188015934080e+06,1.001007463771006023e+00,9.999609229276753553e-01,1.000355160939269794e+00,9.840535227288668141e-01,1.082232957443626464e+00,1.348179113631450932e+00,1.594024121548288653e+00
4.365158322401665151e+06,1.001318830155480288e+00,1.000216215045862445e+00,1.000912527180116030e+00,9.841056127294771638e-01,1.080602953975061897e+00,1.344452183470093987e+00,1.588793885120179494e+00
4.466835921509634703e+06,1.001688385954140559e+00,1.000426334407437556e+00,1.001261798965495720e+00,9.838768610827437477e-01,1.078479122229141218e+00,1.339925981655252007e+00,1.582542321037285538e+00
4.570881896148751490e+06,1.002073904451125541e+00,1.000573810980958100e+00,1.001356015390787002e+00,9.833404556330461732e-01,1.075834986679768734e+00,1.334566180072299213e+00,1.575237639827828939e+00
4.677351412871981040e+06,1.002430744185724087e+00,1.000651900007839989e+00,1.001158250653486625e+00,9.824923009795079043e-01,1.072674388759140118e+00,1.328393357071583791e+00,1.566915101995467019e+00
4.786300923226380721e+06,1.002718698850371792e+00,1.000661460823633275e+00,1.000654068943442887e+00,9.813563094426261957e-01,1.069038123849217259e+00,1.321491608843223808e+00,1.557686312031168141e+00
4.897788193684455939e+06,1.002905670085343148e+00,1.000614069842473253e+00,9.998573960019232487e-01,9.799797183188388994e-01,1.064997307434163210e+00,1.313992033252169733e+00,1.547717244250039315e+00
5.011872336272714660e+06,1.002974675365317925e+00,1.000532976991801659e+00,9.988208036720563898e-01,9.784394787450403363e-01,1.060663717443729004e+00,1.306086339752757119e+00,1.537246081537332554e+00
5.128613839913658798e+06,1.002924900983134471e+00,1.000448510187472717e+00,9.976339700452546699e-01,9.768320128154177606e-01,1.056178763597978465e+00,1.298006342017379522e+00,1.526557267341428048e+00
5.248074602497734129e+06,1.002771867695229302e+00,1.000393635590852037e+00,9.964129379902161299e-01,9.752636570826677120e-01,1.051701170843930555e+00,1.290003880927798718e+00,1.515956995669283769e+00
5.370317963702532463e+06,1.002546417958021463e+00,1.000399935181552680e+00,9.952877570545932695e-01,9.738355235750790762e-01,1.047384285210428700e+00,1.282315989289352309e+00,1.505730981968573801e+00
5.495408738576248288e+06,1.002288801093380144e+00,1.000494307119046855e+00,9.943838073136197497e-01,9.726360364705657346e-01,1.043364097241000543e+00,1.275144863765239833e+00,1.496119355664176087e+00
5.623413251903491095e+06,1.002037431364508846e+00,1.000691728631426969e+00,9.938012515816393444e-01,9.717238697641095158e-01,1.039734089716668475e+00,1.268622068245009338e+00,1.487274287057909872e+00
5.754399373371566646e+06,1.001824743399365225e+00,1.000995918073765312e+00,9.936000007276654111e-01,9.711245185372028299e-01,1.036537137237271367e+00,1.262798886424714606e+00,1.479249242893130534e+00
5.888436553555883467e+06,1.001668056780986804e+00,1.001396311504538339e+00,9.937911736681830366e-01,9.708240908457570484e-01,1.033757817101162324e+00,1.257634301166531632e+00,1.471985600093235647e+00
6.025595860743568279e+06,1.001568166563126194e+00,1.001874092193703492e+00,9.943406371393119780e-01,9.707801809841500873e-01,1.031335652802209513e+00,1.253018471181355675e+00,1.465344911747459511e+00
6.165950018614809960e+06,1.001509427071789471e+00,1.002405773595928640e+00,9.951787338327634513e-01,9.709295826923762807e-01,1.029180266298253432e+00,1.248795946798305856e+00,1.459137518276539147e+00
6.309573444801942445e+06,1.001463791607448695e+00,1.002968867810632769e+00,9.962147474514680967e-01,9.711989588662195416e-01,1.027187739176864678e+00,1.244791454761194682e+00,1.453156329913719569e+00
6.456542290346562862e+06,1.001397984345500758e+00,1.003545546267197164e+00,9.973554978224152823e-01,9.715238340792351490e-01,1.025272237668878539e+00,1.240858083301541237e+00,1.447236830811603037e+00
6.606934480075964704e+06,1.001283465281192386e+00,1.004126328549687308e+00,9.985196997980639866e-01,9.718541420616704229e-01,1.023370551518984151e+00,1.236881701036947945e+00,1.441258959857124378e+00
6.760829753919818439e+06,1.001100695605269042e+00,1.004706147109700742e+00,9.996457911452453216e-01,9.721617543206326761e-01,1.021450527881213599e+00,1.232794161065968730e+00,1.435160851461059206e+00
6.918309709189362824e+06,1.000841905421919975e+00,1.005279822348729812e+00,1.000694276026612650e+00,9.724345987098667043e-01,1.019502844541345432e+00,1.228560136662744329e+00,1.428918704299553699e+00
7.079457843841372989e+06,1.000516012781607511e+00,1.005837740301795513e+00,1.001646631963934331e+00,9.726812045905222082e-01,1.017536435701352326e+00,1.224168503964036869e+00,1.422530858575821622e+00
7.244359600749891251e+06,1.000141923416145051e+00,1.006360004860644697e+00,1.002497017932807877e+00,9.729185183694868400e-01,1.015564141844937929e+00,1.219616217933318980e+00,1.415995478963603782e+00
7.413102413009162061e+06,9.997434425383855405e-01,1.006814413289604637e+00,1.003244346771732021e+00,9.731665600824834783e-01,1.013594274412894958e+00,1.214897521807283942e+00,1.409297255105842694e+00
7.585775750291851349e+06,9.993476571940551612e-01,1.007161039407076020e+00,1.003887540691122959e+00,9.734476638881219834e-01,1.011631077377393551e+00,1.210010469324948268e+00,1.402417038106436253e+00
7.762471166286927648e+06,9.989744881129836163e-01,1.007356278211040124e+00,1.004421503895943646e+00,9.737797515130900416e-01,1.009674299857191704e+00,1.204961089317871492e+00,1.395341538027180306e+00
7.943282347242821939e+06,9.986357004570020068e-01,1.007364953369407123e+00,1.004836450688221916e+00,9.741770205667347193e-01,1.007727985114176938e+00,1.199781225144820773e+00,1.388091546416313493e+00
8.128305161640995182e+06,9.983347811581128051e-01,1.007168503781991076e+00,1.005120289654342747e+00,9.746469980854148840e-01,1.005800222049995085e+00,1.194529037681131500e+00,1.380726397140443096e+00
8.317637711026708595e+06,9.980651229504179378e-01,1.006771307144644689e+00,1.005263851167131683e+00,9.751905152924290610e-01,1.003907186802209361e+00,1.189291740952441057e+00,1.373351391820940570e+00
8.511380382023759186e+06,9.978140129305991257e-01,1.006201622197668843e+00,1.005263106818354180e+00,9.757960729191855753e-01,1.002064212078114025e+00,1.184164967352798081e+00,1.366091917556461643e+00
8.709635899560796097e+06,9.975688944854104179e-01,1.005508921698711644e+00,1.005122341871730551e+00,9.764405281569135120e-01,1.000280697743118674e+00,1.179235156214962110e+00,1.359069052233530028e+00
8.912509381337441504e+06,9.973205438921647348e-01,1.004753795311140729e+00,1.004857257728430264e+00,9.770891518497022421e-01,9.985503538372300092e-01,1.174549360673312171e+00,1.352356313722494763e+00
9.120108393559115008e+06,9.970681997341854785e-01,1.003999429528794174e+00,1.004493438010382267e+00,9.776971533411730197e-01,9.968457901969715040e-01,1.170101227089847207e+00,1.345958691761790949e+00
9.332543007969923317e+06,9.968231900460200468e-01,1.003300964969556786e+00,1.004065692478672167e+00,9.782193595406796227e-01,9.951253530264301261e-01,1.165830587593043255e+00,1.339808190513061881e+00
9.549925860214369372e+06,9.966051420272286077e-01,1.002698807326887431e+00,1.003611651031147689e+00,9.786135773149734485e-01,9.933362017373206232e-01,1.161628710449313928e+00,1.333766917133228036e+00
9.772372209558112547e+06,9.964438037538920767e-01,1.002215608835570704e+00,1.003170515141370123e+00,9.788520481061993017e-01,9.914305287760947216e-01,1.157367869800303373e+00,1.327666116122201201e+00
1.000000000000000000e+07,9.963714502451395116e-01,1.001858482051775301e+00,1.002775217282930731e+00,9.789309521437251638e-01,9.893864010381692164e-01,1.152945205141934215e+00,1.321364225263493397e+00
1.023292992280753702e+07,9.964186929139866589e-01,1.001619997452480426e+00,1.002452022507598794e+00,9.788663212484689513e-01,9.872090726047955123e-01,1.148298171533302714e+00,1.314769837608139147e+00
1.047128548050898500e+07,9.966084245859730961e-01,1.001484854165143101e+00,1.002214891595552881e+00,9.786979556252802803e-01,9.849393730441089456e-01,1.143431898007413627e+00,1.307879622762713412e+00
1.071519305237604864e+07,9.969501228319734842e-01,1.001434957319716545e+00,1.002068582487090076e+00,9.784808449111801476e-01,9.826532160408021355e-01,1.138431151884497838e+00,1.300797518875036918e+00
1.096478196143182926e+07,9.974369318626451486e-01,1.001451880270270989e+00,1.002007575855922372e+00,9.782775594083252813e-01,9.804452672104884137e-01,1.133437686412341883e+00,1.293705383299771583e+00
1.122018454301965237e+07,9.980465855834848021e-01,1.001518838120111665e+00,1.002017783322809663e+00,9.781485426350834400e-01,9.784155583429053893e-01,1.128629272010609697e+00,1.286835876085066221e+00
1.148153621496884152e+07,9.987424841042350510e-01,1.001622006508355422e+00,1.002079491431964620e+00,9.781455524442136396e-01,9.766500389355625700e-01,1.124179709982617181e+00,1.280418530731834093e+00
1.174897554939530231e+07,9.994773415188175081e-01,1.001750415465898048e+00,1.002166615034800756e+00,9.783048961247189368e-01,9.752086181988710578e-01,1.120230667787479373e+00,1.274641432113902129e+00
1.202264434617413022e+07,1.000200226056564334e+00,1.001895935990281039e+00,1.002250316483460857e+00,9.786479066289507367e-01,9.741156956905268061e-01,1.116860729808332842e+00,1.269607225180862997e+00
1.230268770812381059e+07,1.000859348670355642e+00,1.002054086261452870e+00,1.002300260058329506e+00,9.791794048928017524e-01,9.733612710267811607e-01,1.114077484856157652e+00,1.265323748744600518e+00
1.258925411794166267e+07,1.001410912675385845e+00,1.002222138643259486e+00,1.002287186457665236e+00,9.798904274931897751e-01,9.729045583556376053e-01,1.111817174205560921e+00,1.261701680781422086e+00
1.288249551693132333e+07,1.001822311405511812e+00,1.002399647230141966e+00,1.002186930775808005e+00,9.807618541739406837e-01,9.726876861962567844e-01,1.109963785990527807e+00,1.258580734237674248e+00
1.318256738556404784e+07,1.002074607005273732e+00,1.002587800530803097e+00,1.001982457253516090e+00,9.817646178871879403e-01,9.726456567356199789e-01,1.108369631409140688e+00,1.255758975359527296e+00
1.348962882591656037e+07,1.002169045030413708e+00,1.002787244290086033e+00,1.001669716093064766e+00,9.828680102233928739e-01,9.727230441016083695e-01,1.106889913946703663e+00,1.253038575206298244e+00
1.380384264602886699e+07,1.002122243645951594e+00,1.002997530072888832e+00,1.001256059337188642e+00,9.840384736225150641e-01,9.728795202885534010e-01,1.105401380659762678e+00,1.250251518153255414e+00
1.412537544622755423e+07,1.001969071783055609e+00,1.003212820605222211e+00,1.000761735276936015e+00,9.852395980836776701e-01,9.730869510122269750e-01,1.103810213534388351e+00,1.247273482768434416e+00
1.445439770745928027e+07,1.001757148886913251e+00,1.003423676458336633e+00,1.000215177376333475e+00,9.864389038257361797e-01,9.733330246216702619e-01,1.102064669522537343e+00,1.244038562776694556e+00
1.479108388168207183e+07,1.001540665253639606e+00,1.003615251151561027e+00,9.996497857677731913e-01,9.876052489345811258e-01,9.736066844162003520e-01,1.100137964515224276e+00,1.240518447607450447e+00
1.513561248436207138e+07,1.001374036921096389e+00,1.003769454061954614e+00,9.990978958998486537e-01,9.887115287731254032e-01,9.738913274487103200e-01,1.098023335092446429e+00,1.236715595646904253e+00
1.548816618912479654e+07,1.001305378859127737e+00,1.003866921108744981e+00,9.985888815168623145e-01,9.897373239939291079e-01,9.741625342872113347e-01,1.095723762541120472e+00,1.232649745262871965e+00
1.584893192461110838e+07,1.001369867288908200e+00,1.003891188552684666e+00,9.981437578589106296e-01,9.906669195498922775e-01,9.743796289009600819e-01,1.093238118909376499e+00,1.228337602389000471e+00
1.621810097358933091e+07,1.001585885379796315e+00,1.003830945959877541e+00,9.977786052058796873e-01,9.914933548098345817e-01,9.744976462997838595e-01,1.090568571305642553e+00,1.223801746697330550e+00
1.659586907437563129e+07,1.001954499033583579e+00,1.003683812239405171e+00,9.975036479522045862e-01,9.922171027317491232e-01,9.744726246145735127e-01,1.087721614566750095e+00,1.219070048780407811e+00
1.698243652461745963e+07,1.002460564599438886e+00,1.003456298226227839e+00,9.973232261018758482e-01,9.928438885060475450e-01,9.742722736578006693e-01,1.084713737255931454e+00,1.214179837257689076e+00
1.737800828749376163e+07,1.003077243235294791e+00,1.003166271472529569e+00,9.972383402076596681e-01,9.933832332242913399e-01,9.738865746971561155e-01,1.081577939229998897e+00,1.209185367585550619e+00
1.778279410038922727e+07,1.003770089572982194e+00,1.002839076936415053e+00,9.972452459489280496e-01,9.938460626140287468e-01,9.733319107990610064e-01,1.078365616338646582e+00,1.204157416601114416e+00
1.819700858609982580e+07,1.004499830974671770e+00,1.002506343422685076e+00,9.973361835693778099e-01,9.942391139665865962e-01,9.726510032485173873e-01,1.075143062087223322e+00,1.199179851903288796e+00
1.862087136662865803e+07,1.005226985095210468e+00,1.002199961213590340e+00,9.974966136634201286e-01,9.945610444361255853e-01,9.719008038880475597e-01,1.071971669339089495e+00,1.194322442351381852e+00
1.905460717963244393e+07,1.005912759171959658e+00,1.001951901414137813e+00,9.977087682159935245e-01,9.948068445820819061e-01,9.711510086380030771e-01,1.068913246562269936e+00,1.189650024084161650e+00
1.949844599758041650e+07,1.006519796979238546e+00,1.001786825604020104e+00,9.979507983344794164e-01,9.949643944155578401e-01,9.704677112855787380e-01,1.066010082513751289e+00,1.185199819307779290e+00
1.995262314968882874e+07,1.007014693990831988e+00,1.001721950570581221e+00,9.982006027017473748e-01,9.950207920449529730e-01,9.699049346441921404e-01,1.063281742823826148e+00,1.180979064579216642e+00
2.041737944669531658e+07,1.007367526162131544e+00,1.001763234903783273e+00,9.984387306441384613e-01,9.949646108125127508e-01,9.694969625513271128e-01,1.060721858471169732e+00,1.176964691756716697e+00
2.089296130854040757e+07,1.007555077490257300e+00,1.001905331294028922e+00,9.986502109569567187e-01,9.947936120662856929e-01,9.692615399421812272e-01,1.058309537082740004e+00,1.173120947257950020e+00
2.137962089502232522e+07,1.007563931089160425e+00,1.002132348514424232e+00,9.988286713456514532e-01,9.945156410622444376e-01,9.691960491079177897e-01,1.056009069047251003e+00,1.169400129683618950e+00
2.187761623949551955e+07,1.007391546456480658e+00,1.002420742613503446e+00,9.989728570536624552e-01,9.941520818247178148e-01,9.692856036646773088e-01,1.053784168662371012e+00,1.165762323608710238e+00
2.238721138568337634e+07,1.007046009825737221e+00,1.002741330214133919e+00,9.990901756976842130e-01,9.937350759121836852e-01,9.695063268063168760e-01,1.051600688516340920e+00,1.162177225961300131e+00
2.290867652767769992e+07,1.006547647128432033e+00,1.003065899862466637e+00,9.991901594416845445e-01,9.933057516633125861e-01,9.698304679749549795e-01,1.049433483138354939e+00,1.158629811281414845e+00
2.344228815319917724e+07,1.005926335562115526e+00,1.003368181229441269e+00,9.992832473152420958e-01,9.929101647906174444e-01,9.702296524620610541e-01,1.047265121196905069e+00,1.155115202481625802e+00
2.398832919019494951e+07,1.005218690774867252e+00,1.003631204453573122e+00,9.993785194930433491e-01,9.925942098209049602e-01,9.706775162280008029e-01,1.045087814145217564e+00,1.151636054341155235e+00
2.454708915685033426e+07,1.004465564680756540e+00,1.003846392483030092e+00,9.994816564329755959e-01,9.923986977763252781e-01,9.711512145751106662e-01,1.042901950242916875e+00,1.148198306344611730e+00
2.511886431509582326e+07,1.003706921951390107e+00,1.004016468229857795e+00,9.995934943133615302e-01,9.923534073120834353e-01,9.716295244859776137e-01,1.040710355578194468e+00,1.144800640216727228e+00
2.570395782768864557e+07,1.002980675997450888e+00,1.004151855821461270e+00,9.997124181529242204e-01,9.924760596912666211e-01,9.720976984732925263e-01,1.038524092321808645e+00,1.141442120874757826e+00
2.630267991895381361e+07,1.002319807435446020e+00,1.004268291381330336e+00,9.998328552934506730e-01,9.927699624977120996e-01,9.725436432427552180e-01,1.036356177975219506e+00,1.138115753909611838e+00
2.691534803926913813e+07,1.001750523479933985e+00,1.004381980668938246e+00,9.999510793551515953e-01,9.932243965707300282e-01,9.729640944736660524e-01,1.034227528416473030e+00,1.134820061062001839e+00
2.754228703338163346e+07,1.001291261295383261e+00,1.004502531524058329e+00,1.000062007546879572e+00,9.938175998568972158e-01,9.733612391212653758e-01,1.032159926953243989e+00,1.131554097655452118e+00
2.818382931264449283e+07,1.000950223337969236e+00,1.004631105174262240e+00,1.000162236155298645e+00,9.945184599916665480e-01,9.737425189273613002e-01,1.030178913029709653e+00,1.128326791243012162e+00
2.884031503126611561e+07,1.000724158409962650e+00,1.004755942605407792e+00,1.000250166707722377e+00,9.952934966655331284e-01,9.741225613782997783e-01,1.028309207219643584e+00,1.125154677196132269e+00
2.951209226666390151e+07,1.000597590127186631e+00,1.004852258262161957e+00,1.000322505181503452e+00,9.961073134413305219e-01,9.745177542379097613e-01,1.026572267712982045e+00,1.122060778344200260e+00
3.019951720402019098e+07,1.000544692130718616e+00,1.004884381724841402e+00,1.000376204487754439e+00,9.969287899448699974e-01,9.749450247214017651e-01,1.024981867332115826e+00,1.119069265074380315e+00
3.090295432513592020e+07,1.000528230335769653e+00,1.004811015033445720e+00,1.000406811162596998e+00,9.977314066721824082e-01,9.754214573778643427e-01,1.023545887719227609e+00,1.116206590597709880e+00
3.162277660168379173e+07,1.000508794402479751e+00,1.004591566478355125e+00,1.000409424503710287e+00,9.984949737390441671e-01,9.759610303979605606e-01,1.022264973464295457e+00,1.113493512435523414e+00
3.235936569296281040e+07,1.000447496253811908e+00,1.004195475383886649e+00,1.000381467216312714e+00,9.992067058991915829e-01,9.765798156662920393e-01,1.021137045108817309e+00,1.110947642180687422e+00
3.311311214825907722e+07,1.000317723989588625e+00,1.003606977505532516e+00,1.000322751468954108e+00,9.998592298903332676e-01,9.772909240743166137e-01,1.020157401071543291e+00,1.108577319756875790e+00
3.388441561392020434e+07,1.000109301667450712e+00,1.002830149941063453e+00,1.000239165941757769e+00,1.000452375542578931e+00,9.781085375271999505e-01,1.019322836254615616e+00,1.106384225808486166e+00
3.467368504525309801e+07,9.998329080355150555e-01,1.001892156114825072e+00,1.000141527576825506e+00,1.000986806769540216e+00,9.790439441165088574e-01,1.018631179039003243e+00,1.104361207101468567e+00
3.548133892335760593e+07,9.995200249345290722e-01,1.000840513243504759e+00,1.000045200803327816e+00,1.001465946604100266e+00,9.801024488351504083e-01,1.018079464133874845e+00,1.102492679728152014e+00
3.630780547701017559e+07,9.992179322683190090e-01,9.997386598655921830e-01,9.999664815811485363e-01,1.001892753044972384e+00,9.812824535688327021e-01,1.017664573704200714e+00,1.100758578547088806e+00
3.715352290971727669e+07,9.989807868417669434e-01,9.986579593776241381e-01,9.999194373224968846e-01,1.002264910371588602e+00,9.825665073838785180e-01,1.017374419701064792e+00,1.099130270684494537e+00
3.801893963205612451e+07,9.988577574025022665e-01,9.976696340459164647e-01,9.999134716329229899e-01,1.002577310221874685e+00,9.839285439789495769e-01,1.017193202384172324e+00,1.097582211430225829e+00
3.890451449942804873e+07,9.988851628110831937e-01,9.968381310980101162e-01,9.999494405519953055e-01,1.002818258773871651e+00,9.853266289463007421e-01,1.017089365443929028e+00,1.096079974693449754e+00
3.981071705534969270e+07,9.990791780478498474e-01,9.962144712678205893e-01,1.000020659175242521e+00,1.002972711463455457e+00,9.867100118021698840e-01,1.017018508618968475e+00,1.094584566608045817e+00
4.073802778041122109e+07,9.994321871877025476e-01,9.958318831315005060e-01,1.000115235243533185e+00,1.003024903616738239e+00,9.880254463101728613e-01,1.016925380453748584e+00,1.093053654430368393e+00
4.168693834703346342e+07,9.999162353371275902e-01,9.957068816996930138e-01,1.000218548668779572e+00,1.002960848554213635e+00,9.892228823269242355e-01,1.016747009957422510e+00,1.091440017609180746e+00
4.265795188015934080e+07,1.000486806440183507e+00,9.958390423615651743e-01,1.000318340167817288e+00,1.002771488410922673e+00,9.902626293434036997e-01,1.016419109148291922e+00,1.089693698719542247e+00
4.365158322401665151e+07,1.001090662990650193e+00,9.962126776891373492e-01,1.000406816813877553e+00,1.002454429210442477e+00,9.911188857129454854e-01,1.015883908750857989e+00,1.087768362770735298e+00
4.466835921509634703e+07,1.001672837440998665e+00,9.967986713040342117e-01,1.000483781979297548e+00,1.002017271801058040e+00,9.917853961593395828e-01,1.015102819263194789e+00,1.085631684486526805e+00
4.570881896148751676e+07,1.002184916473468634e+00,9.975590782402943280e-01,1.000554945523443262e+00,1.001476987916377182e+00,9.922735370707651548e-01,1.014058795132193325e+00,1.083267617077294576e+00
4.677351412871981412e+07,1.002590613271596709e+00,9.984482545035022749e-01,1.000630154053472110e+00,1.000858880665334905e+00,9.926111493617858494e-01,1.012764383325046147e+00,1.080685945763367517e+00
4.786300923226380348e+07,1.002870576182556484e+00,9.994157897033869586e-01,1.000720796626342279e+00,1.000194968550975450e+00,9.928378770688588428e-01,1.011256695268099692e+00,1.077916562920745891e+00
4.897788193684456497e+07,1.003022407120744308e+00,1.000408452780417123e+00,1.000834978963914601e+00,9.995208691788313171e-01,9.929983570171121432e-01,1.009592240726163048e+00,1.075005845752560196e+00
5.011872336272714287e+07,1.003061977835803420e+00,1.001375992969968820e+00,1.000976196820141162e+00,9.988738883074882446e-01,9.931361083080064711e-01,1.007840200412227549e+00,1.072008836433461454e+00
5.128613839913658798e+07,1.003019051449629551e+00,1.002274636776305350e+00,1.001140573223294972e+00,9.982882803780448455e-01,9.932860023576111086e-01,1.006070139126413965e+00,1.068978030551274161e+00
5.248074602497733384e+07,1.002931665991905863e+00,1.003069735582608812e+00,1.001319437228228137e+00,9.977931036555132138e-01,9.934698402111549198e-01,1.004343603228306403e+00,1.065954358545627478e+00
5.370317963702532649e+07,1.002841427184531842e+00,1.003740466960551858e+00,1.001500664545867059e+00,9.974099500315407596e-01,9.936920922940275513e-01,1.002708594133320030e+00,1.062964593223420406e+00
5.495408738576248288e+07,1.002783798167762974e+00,1.004280053229057668e+00,1.001670914466203932e+00,9.971506564458642030e-01,9.939419881977598070e-01,1.001195316050783379e+00,1.060020329196408539e+00
5.623413251903490722e+07,1.002786665814069389e+00,1.004695287774511003e+00,1.001820669118940188e+00,9.970168528272094211e-01,9.941949000165294370e-01,9.998164783567022873e-01,1.057122408470617225e+00
5.754399373371566832e+07,1.002862877711974576e+00,1.005002602904203846e+00,1.001944310050934872e+00,9.970021031830123004e-01,9.944216750831093021e-01,9.985733136127417087e-01,1.054270804656046501e+00
5.888436553555884212e+07,1.003010557869635777e+00,1.005224248998850323e+00,1.002043354526193975e+00,9.970916209927757068e-01,9.945945413383493472e-01,9.974571786502729465e-01,1.051468825663202544e+00
6.025595860743568838e+07,1.003214427342377313e+00,1.005381815454155614e+00,1.002124901107460664e+00,9.972654609712174878e-01,9.946939786466466593e-01,9.964524008780863973e-01,1.048723521684236992e+00
6.165950018614809215e+07,1.003447093196609297e+00,1.005491751328517314e+00,1.002199824042902643e+00,9.975008543233375713e-01,9.947134276699770572e-01,9.955406901261699693e-01,1.046049804284075346e+00
6.309573444801943004e+07,1.003676010609785063e+00,1.005562593475124666e+00,1.002279724817622064e+00,9.977748261643745176e-01,9.946614472612071989e-01,9.947015206330587223e-01,1.043463511820152956e+00
6.456542290346562862e+07,1.003864413019194268e+00,1.005592109130384104e+00,1.002374557615131501e+00,9.980661838797157959e-01,9.945589819392592901e-01,9.939131254377993052e-01,1.040977966130020027e+00
6.606934480075964332e+07,1.003981959082302478e+00,1.005572638946190089e+00,1.002489249604671784e+00,9.983573360550682674e-01,9.944352627999453187e-01,9.931509464716440361e-01,1.038596850286406248e+00
6.760829753919818997e+07,1.004002926036819510e+00,1.005492178609864951e+00,1.002622356450964869e+00,9.986342827449044002e-01,9.943225780899471733e-01,9.923894962153365640e-01,1.036313391104513704e+00
6.918309709189362824e+07,1.003914198247425338e+00,1.005339358469247824e+00,1.002765048976708817e+00,9.988899621575577648e-01,9.942513059136410813e-01,9.916050776385085808e-01,1.034111896495711225e+00
7.079457843841373920e+07,1.003715375994415737e+00,1.005109800630583194e+00,1.002903166874040020e+00,9.991209347842311406e-01,9.942469136697271725e-01,9.907801040861226038e-01,1.031974807267056038e+00
7.244359600749890506e+07,1.003418911757330889e+00,1.004805322607798423e+00,1.003019000069063082e+00,9.993279867347244494e-01,9.943286371276542912e-01,9.899055265181551100e-01,1.029887581234609994e+00
7.413102413009162247e+07,1.003048421381968591e+00,1.004436917624060399e+00,1.003094551501039877e+00,9.995138119880724314e-01,9.945081257624721616e-01,9.889869453569160029e-01,1.027849289115412068e+00
7.585775750291851163e+07,1.002634169927991259e+00,1.004021060663763620e+00,1.003115000370644605e+00,9.996808654780645620e-01,9.947913119691249584e-01,9.880439929593829440e-01,1.025874715420104666e+00
7.762471166286927462e+07,1.002210318659054744e+00,1.003578410959820699e+00,1.003070725298528920e+00,9.998305701906254894e-01,9.951794668205085070e-01,9.871125083950383905e-01,1.023998211567288097e+00
7.943282347242821753e+07,1.001811407311947955e+00,1.003129345838677633e+00,1.002960179228684412e+00,9.999616743166593880e-01,9.956663804715035759e-01,9.862391618090683432e-01,1.022265634561427383e+00
8.128305161640995741e+07,1.001467665421521325e+00,1.002692210990453470e+00,1.002789186381249253e+00,1.000069830638237178e+00,9.962383018378042632e-01,9.854706034097275857e-01,1.020721133726756769e+00
8.317637711026708782e+07,1.001202402432932237e+00,1.002280384430243032e+00,1.002570848398923520e+00,1.000147562764529097e+00,9.968706830886355785e-01,9.848471585730633748e-01,1.019397343524977906e+00
8.511380382023759186e+07,1.001031495303410068e+00,1.001904362661946823e+00,1.002323696321741009e+00,1.000184995177512359e+00,9.975299763845197898e-01,9.843924849052122505e-01,1.018300760689881068e+00
8.709635899560795724e+07,1.000962797537602977e+00,1.001571596862346647e+00,1.002068719357568582e+00,1.000171171439292461e+00,9.981732257571044320e-01,9.841090101847945748e-01,1.017406443843766661e+00
8.912509381337440014e+07,1.000993940114217384e+00,1.001287247110742795e+00,1.001827125602415602e+00,1.000096714964592071e+00,9.987530796507394504e-01,9.839749237141235394e-01,1.016656169232046603e+00
9.120108393559114635e+07,1.001114743805032514e+00,1.001054099471333503e+00,1.001615850066089886e+00,9.999538671131208423e-01,9.992250208251470811e-01,9.839507002419987103e-01,1.015969356226060993e+00
9.332543007969924808e+07,1.001305567798977947e+00,1.000874514048549990e+00,1.001447425038127337e+00,9.997388758686369670e-01,9.995518561447543915e-01,9.839829995393686302e-01,1.015252214655876672e+00
9.549925860214368999e+07,1.001540861995482201e+00,1.000748596910576937e+00,1.001325940489401045e+00,9.994528333416703436e-01,9.997120229220972654e-01,9.840148818034015754e-01,1.014414940151914468e+00
9.772372209558111429e+07,1.001791312545349255e+00,1.000674178263828207e+00,1.001250458308135860e+00,9.991036876115506615e-01,9.997020454737894912e-01,9.839941791775017599e-01,1.013384467256300159e+00
1.000000000000000000e+08,1.002024157707644081e+00,1.000646572886872310e+00,1.001212940162867104e+00,9.987063626703908126e-01,9.995399568720787498e-01,9.838825841867878674e-01,1.012117613185930853e+00
1.023292992280753702e+08,1.002210453396216172e+00,1.000659568462153093e+00,1.001202977643458780e+00,9.982830443438397428e-01,9.992604807071001627e-01,9.836584420759790781e-01,1.010603509238300113e+00
1.047128548050898463e+08,1.002327142383865333e+00,1.000705959622356866e+00,1.001208470332104250e+00,9.978614670826371214e-01,9.989130178246564684e-01,9.833197164389915201e-01,1.008864599904926607e+00
1.071519305237604827e+08,1.002358383658323415e+00,1.000778923148852861e+00,1.001218980771162004e+00,9.974737103673880778e-01,9.985527003250020961e-01,9.828834921522269230e-01,1.006951674050743151e+00
1.096478196143182814e+08,1.002298733384715757e+00,1.000873470040444246e+00,1.001226010421609747e+00,9.971529674237565866e-01,9.982351569609524411e-01,9.823860130404649116e-01,1.004940644200687849e+00
1.122018454301965237e+08,1.002152023125518765e+00,1.000987076577824819e+00,1.001224319419124154e+00,9.969292033321721647e-01,9.980096215546396810e-01,9.818766927741500172e-01,1.002920820324208151e+00
1.148153621496884078e+08,1.001929884866660236e+00,1.001120973311356854e+00,1.001210832043298637e+00,9.968244054546708810e-01,9.979129386551447434e-01,9.814152918603358255e-01,1.000988750237291391e+00
1.174897554939530343e+08,1.001649138883585310e+00,1.001276817414074261e+00,1.001184277482023655e+00,9.968502160820482683e-01,9.979679428580234823e-01,9.810671867451283834e-01,9.992412942023738420e-01
1.202264434617413133e+08,1.001328621247851380e+00,1.001456869301911023e+00,1.001144359649303484e+00,9.970049137197474209e-01,9.981797475510916229e-01,9.808932736318334289e-01,9.977635094941592619e-01
1.230268770812381059e+08,1.000988063881303791e+00,1.001661081846780155e+00,1.001091927129966752e+00,9.972733403022393528e-01,9.985380345472881780e-01,9.809473876780707702e-01,9.966276458502736357e-01
1.258925411794166118e+08,1.000648025690376919e+00,1.001885042779100843e+00,1.001028385817498201e+00,9.976278147979864563e-01,9.990186770837361507e-01,9.812650541302392337e-01,9.958788404256094795e-01
1.288249551693132222e+08,1.000325391405051612e+00,1.002117432443783596e+00,1.000957389020325605e+00,9.980330257360240376e-01,9.995884977199639421e-01,9.818599690319389506e-01,9.955341746827628402e-01
1.318256738556404710e+08,1.000035779169390349e+00,1.002339163873490424e+00,1.000883259531810232e+00,9.984506344182886295e-01,1.000208184495595010e+00,9.827204406988753194e-01,9.955783616093335509e-01
1.348962882591656148e+08,9.997925795068531851e-01,1.002527979485932752e+00,1.000812968287286608e+00,9.988462054729680961e-01,1.000838805709276524e+00,9.838110199916721976e-01,9.959659955917412599e-01
1.380384264602886736e+08,9.996055589556573917e-01,1.002658506924411608e+00,1.000753753806095769e+00,9.991929456357637740e-01,1.001445842987363166e+00,9.850748157064307398e-01,9.966232690207676992e-01
1.412537544622755349e+08,9.994815435605854947e-01,1.002707141279922221e+00,1.000711339191160176e+00,9.994769163159350489e-01,1.002001426420563224e+00,9.864425900602459274e-01,9.974571659208273378e-01
1.445439770745927989e+08,9.994220166026510643e-01,1.002657559056647107e+00,1.000689357004800328e+00,9.996967550224801213e-01,1.002486054729037956e+00,9.878385966242819727e-01,9.983614655232466717e-01
1.479108388168207109e+08,9.994271023517837804e-01,1.002504263245932226e+00,1.000686236842223797e+00,9.998627388754799394e-01,1.002887728778569354e+00,9.891905015792386013e-01,9.992278031946846273e-01
1.513561248436207175e+08,9.994933402831540636e-01,1.002252985566093324e+00,1.000698532622903647e+00,9.999947019953054905e-01,1.003200397091756013e+00,9.904355067071208829e-01,9.999546863593941071e-01
1.548816618912479579e+08,9.996165732217265898e-01,1.001922621465037411e+00,1.000719847487100411e+00,1.000117097038729863e+00,1.003421169579506111e+00,9.915251850554253066e-01,1.000454606157990201e+00
1.584893192461110950e+08,9.997913259352213533e-01,1.001539884120000057e+00,1.000743294247246062e+00,1.000253536876256844e+00,1.003547799947650088e+00,9.924255661077242552e-01,1.000658901586103378e+00
1.621810097358933091e+08,1.000013419312255625e+00,1.001136319737070401e+00,1.000764311996177325e+00,1.000424754967874197e+00,1.003578485154450917e+00,9.931199118425346750e-01,1.000526093447967391e+00
1.659586907437562943e+08,1.000276673982651632e+00,1.000741621771050083e+00,1.000780580407296894e+00,1.000643685003837158e+00,1.003510498877789869e+00,9.936030521543600669e-01,1.000039376827693838e+00
1.698243652461746037e+08,1.000570689292955562e+00,1.000380682261582832e+00,1.000793058154413995e+00,1.000915305721251203e+00,1.003342702705958489e+00,9.938826565871545782e-01,9.992123865912159175e-01
1.737800828749376237e+08,1.000885535002965954e+00,1.000068084343457286e+00,1.000803753395872908e+00,1.001235870790479821e+00,1.003076590455184158e+00,9.939757587928732541e-01,9.980827387591025834e-01
1.778279410038922727e+08,1.001205609760545734e+00,9.998113663415487684e-01,1.000814700177103722e+00,1.001592044165826145e+00,1.002719267868106279e+00,9.939089150259675653e-01,9.967140248201851183e-01
1.819700858609982431e+08,1.001514490497577015e+00,9.996085812697781403e-01,1.000825142752940433e+00,1.001965220724262196e+00,1.002285961938300218e+00,9.937170819321540227e-01,9.951874986019147995e-01
1.862087136662865579e+08,1.001797206475856239e+00,9.994545639213235910e-01,1.000830599661060027e+00,1.002332642732857382e+00,1.001800861971900769e+00,9.934436207187372636e-01,9.935962490958052395e-01
1.905460717963244319e+08,1.002042566217548725e+00,9.993411420779418908e-01,1.000825712623208963e+00,1.002670369852987076e+00,1.001295591733453616e+00,9.931391631096082584e-01,9.920388989164981020e-01
1.949844599758041501e+08,1.002246924984425913e+00,9.992615030699345535e-01,1.000803748763495093e+00,1.002956867006746133e+00,1.000808037758253111e+00,9.928589855195788516e-01,9.906099718884546768e-01
1.995262314968882799e+08,1.002412406916971310e+00,9.992118990287056635e-01,1.000760406117144008e+00,1.003174529347367949e+00,1.000376745109162968e+00,9.926573952207287110e-01,9.893910922297501909e-01
2.041737944669531584e+08,1.002548588947570929e+00,9.991908357226741977e-01,1.000696211673711478e+00,1.003312180579731372e+00,1.000037785542358337e+00,9.925833059203474917e-01,9.884433233434304356e-01
2.089296130854040980e+08,1.002669775590840473e+00,9.991993905894482886e-01,1.000617201975159798e+00,1.003365919180855936e+00,9.998177363116711458e-01,9.926740356772173479e-01,9.878027180152822995e-01
2.137962089502232373e+08,1.002789856184308714e+00,9.992386185954689193e-01,1.000534340292309698e+00,1.003338539873520174e+00,9.997306887863286473e-01,9.929509695720679652e-01,9.874768323941160997e-01
2.187761623949551880e+08,1.002918732451919537e+00,9.993064049533311177e-01,1.000460117045697261e+00,1.003238550664539153e+00,9.997749166556582079e-01,9.934151403773647804e-01,9.874447988385511854e-01
2.238721138568337858e+08,1.003060345912185403e+00,9.993984005291938200e-01,1.000405343936239699e+00,1.003078293949169142e+00,9.999335040783664530e-01,9.940479916761231216e-01,9.876618070065157351e-01
2.290867652767769992e+08,1.003209919865540645e+00,9.995027707132335681e-01,1.000376321706005323e+00,1.002872315312004270e+00,1.000177255331753390e+00,9.948144648657787359e-01,9.880679336767909104e-01
2.344228815319917798e+08,1.003355355618774425e+00,9.996044392564551462e-01,1.000373593466958200e+00,1.002634778036727070e+00,1.000469222455222074e+00,9.956681337695991729e-01,9.885953601219974463e-01
2.398832919019494653e+08,1.003479063319483444e+00,9.996832373812745143e-01,1.000390641108454437e+00,1.002379691456749544e+00,1.000772179939938278e+00,9.965606754251111754e-01,9.891813645125266952e-01
2.454708915685033500e+08,1.003560810264821912e+00,9.997183671754494849e-01,1.000418325970365396e+00,1.002118327346355642e+00,1.001053405257162465e+00,9.974473580143332629e-01,9.897730114204431606e-01
2.511886431509582102e+08,1.003582888122035444e+00,9.996927247396331095e-01,1.000445258670772830e+00,1.001859726225145408e+00,1.001289167480678755e+00,9.982943004184302582e-01,9.903343614955095742e-01
2.570395782768864632e+08,1.003532164203899235e+00,9.995960906611599528e-01,1.000463122833620044e+00,1.001609810911783471e+00,1.001467384019977480e+00,9.990816693403319348e-01,9.908474517347694022e-01
2.630267991895381510e+08,1.003400592934827973e+00,9.994281065504183603e-01,1.000466783292252249e+00,1.001372586931855269e+00,1.001587384075352194e+00,9.998059847700070391e-01,9.913120024405309705e-01
2.691534803926913738e+08,1.003186985837995149e+00,9.992011617993735717e-01,1.000455511159178634e+00,1.001151269452963399e+00,1.001655983404375672e+00,1.000476965029187371e+00,9.917394361532098079e-01
2.754228703338163495e+08,1.002894951632826492e+00,9.989373139435664406e-01,1.000430719856956641e+00,1.000947451558662493e+00,1.001684623368162663e+00,1.001111999127595631e+00,9.921478800048926239e-01
2.818382931264449358e+08,1.002530670186560169e+00,9.986660839797337763e-01,1.000395177873238728e+00,1.000763498988904709e+00,1.001684416478187956e+00,1.001731733747609709e+00,9.925562404147689755e-01
2.884031503126611710e+08,1.002101219881608607e+00,9.984179738470615462e-01,1.000349067357415356e+00,1.000601835637366932e+00,1.001663360271363601e+00,1.002353015695175875e+00,9.929794868882614312e-01
2.951209226666390300e+08,1.001615694270657775e+00,9.982202173205627638e-01,1.000290586258394399e+00,1.000465536657781485e+00,1.001625000585421255e+00,1.002984058264027256e+00,9.934260285884536357e-01
3.019951720402019024e+08,1.001084114545791603e+00,9.980919465184941997e-01,1.000215395225583892e+00,1.000356326748100821e+00,1.001566912188914582e+00,1.003622863084077776e+00,9.938978477784867760e-01
3.090295432513592243e+08,1.000519703225954959e+00,9.980421586837777692e-01,1.000119016002236183e+00,1.000275279754098579e+00,1.001483739356663794e+00,1.004257584085404886e+00,9.943920416611840007e-01
3.162277660168379545e+08,9.999403637972699155e-01,9.980712907675552970e-01,9.999985089044545195e-01,1.000220924261184807e+00,1.001367756773307693e+00,1.004868536932737255e+00,9.949026198960011502e-01
3.235936569296280742e+08,9.993674165991499603e-01,9.981712509718874138e-01,9.998563144383836310e-01,1.000187975306380261e+00,1.001210770262425109e+00,1.005432226429410880e+00,9.954230594701818369e-01
3.311311214825907946e+08,9.988253983631197874e-01,9.983304788287877818e-01,9.996995633891840871e-01,1.000168634814708968e+00,1.001005552452161496e+00,1.005926883300544139e+00,9.959487193918156178e-01
3.388441561392020583e+08,9.983365188190841399e-01,9.985347257835064383e-01,9.995420296670849414e-01,1.000152302706736718e+00,1.000747437895024960e+00,1.006335474926583373e+00,9.964762723737690120e-01
3.467368504525309801e+08,9.979191179999407080e-01,9.987669158385650281e-01,9.993994866275773825e-01,1.000126856499779837e+00,1.000435444553886999e+00,1.006649799382889565e+00,9.970042800038604325e-01
3.548133892335760593e+08,9.975817718378960919e-01,9.990083755374630226e-01,9.992886039754003136e-01,1.000081455672336972e+00,1.000072896665775035e+00,1.006871943532848368e+00,9.975334972243761200e-01
3.630780547701017857e+08,9.973254331931060701e-01,9.992386344185414382e-01,9.992223493250291799e-01,1.000006027744309023e+00,9.996686329722633824e-01,1.007013431717125096e+00,9.980644390528159438e-01
3.715352290971727967e+08,9.971440519578158579e-01,9.994344467338106552e-01,9.992058397869220121e-01,9.998955041394593790e-01,9.992370665879075631e-01,1.007094152911807372e+00,9.985986796783157260e-01
3.801893963205612302e+08,9.970290707817649478e-01,9.995720174575420947e-01,9.992356057077700360e-01,9.997468239812086210e-01,9.987968974511971521e-01,1.007137768840927317e+00,9.991365304535063663e-01
3.890451449942804575e+08,9.969731901036169575e-01,9.996320102094060633e-01,9.992984604686813155e-01,9.995615164591648005e-01,9.983710739993129080e-01,1.007169871420341423e+00,9.996776017475246245e-01
3.981071705534968972e+08,9.969733498866484300e-01,9.996014207085303083e-01,9.993738900421096361e-01,9.993432289800993074e-01,9.979828982338918575e-01,1.007211321560987694e+00,1.000218277613817763e+00
4.073802778041121960e+08,9.970331641944545353e-01,9.994806522207597688e-01,9.994378942870132398e-01,9.990984892548142593e-01,9.976543014955724376e-01,1.007277562083292777e+00,1.000751967601230419e+00
4.168693834703346491e+08,9.971584536953654876e-01,9.992848410229004941e-01,9.994665829293734038e-01,9.988350215243637642e-01,9.974020833851775514e-01,1.007375087959359705e+00,1.001268749293616089e+00
4.265795188015934229e+08,9.973553145259570485e-01,9.990451012813735820e-01,9.994409858813404490e-01,9.985623656795628023e-01,9.972364308319361381e-01,1.007503320906732114e+00,1.001755688534892164e+00
4.365158322401665449e+08,9.976231443168325219e-01,9.988014635098076965e-01,9.993492211646505252e-01,9.982921405301856677e-01,9.971592752442620666e-01,1.007653644166226048e+00,1.002197980998704940e+00
4.466835921509634852e+08,9.979514596104156476e-01,9.986022789226441931e-01,9.991894348886605215e-01,9.980396747368832644e-01,9.971657384113626899e-01,1.007814176869150868e+00,1.002585040453684462e+00
4.570881896148751974e+08,9.983202317904426026e-01,9.984912652936467348e-01,9.989693144212794529e-01,9.978236769229542613e-01,9.972458640229907578e-01,1.007972771497601894e+00,1.002910902052728481e+00
4.677351412871981263e+08,9.987016026679961245e-01,9.985037486592318601e-01,9.987055504878262768e-01,9.976646299520366412e-01,9.973854350740226637e-01,1.008119859362973658e+00,1.003179107192541997e+00
4.786300923226380348e+08,9.990650434594016138e-01,9.986580454391293937e-01,9.984214512456599522e-01,9.975846767126865799e-01,9.975703048713377985e-01,1.008250826621293506e+00,1.003405030587280811e+00
4.897788193684456348e+08,9.993822674732864009e-01,9.989537184729015973e-01,9.981424880513538600e-01,9.976043746432060599e-01,9.977880973447067481e-01,1.008366954809478688e+00,1.003612569944937638e+00
5.011872336272714734e+08,9.996326571666983574e-01,9.993710241786755155e-01,9.978947166981316785e-01,9.977386265071254146e-01,9.980276785532895545e-01,1.008473343314143511e+00,1.003830982940560057e+00
5.128613839913658500e+08,9.998070888769642339e-01,9.998731451511669865e-01,9.977003743089232213e-01,9.979935578813283747e-01,9.982800200867752993e-01,1.008576004875563203e+00,1.004086316409040780e+00
5.248074602497733831e+08,9.999069050812711135e-01,1.000413746316238583e+00,9.975751498782664539e-01,9.983651034071802099e-01,9.985374768236034981e-01,1.008680021390095272e+00,1.004397223691357866e+00
5.370317963702532053e+08,9.999418592731361688e-01,1.000940809037714763e+00,9.975251129539772776e-01,9.988369652660222808e-01,9.987934752714249242e-01,1.008786592701733431e+00,1.004767717289007711e+00
5.495408738576247692e+08,9.999299277532935903e-01,1.001405994405801136e+00,9.975470142718085853e-01,9.993820637820908237e-01,9.990417590300315620e-01,1.008892297616513334e+00,1.005186190884429731e+00
5.623413251903491020e+08,9.998881384447252385e-01,1.001767692071667160e+00,9.976280760345683785e-01,9.999646399492319038e-01,9.992772096892172939e-01,1.008990510700063403e+00,1.005628147684948903e+00
5.754399373371566534e+08,9.998332809390264586e-01,1.001995638783630849e+00,9.977491294519885701e-01,1.000544287215587413e+00,9.994953081051852761e-01,1.009072512914093389e+00,1.006060631248975490e+00
5.888436553555884361e+08,9.997763870431077837e-01,1.002075421295460567e+00,9.978881256841087843e-01,1.001080630340446476e+00,9.996935567364075848e-01,1.009130700068865627e+00,1.006449862647189386e+00
6.025595860743569136e+08,9.997224434263393134e-01,1.002005636614069939e+00,9.980253551544563395e-01,1.001536715530397803e+00,9.998704254666299640e-01,1.009158973263736048e+00,1.006768455498341375e+00
6.165950018614809513e+08,9.996699224826206542e-01,1.001801535257258902e+00,9.981466011200985644e-01,1.001882985038502039e+00,1.000025797847494680e+00,1.009154396844373469e+00,1.007001830932306330e+00
6.309573444801943302e+08,9.996119065032352813e-01,1.001491707807281806e+00,9.982473095041541900e-01,1.002100868493211117e+00,1.000159446604280467e+00,1.009118018984746179e+00,1.007151840490995376e+00
6.456542290346562862e+08,9.995362510245936472e-01,1.001116089121126596e+00,9.983326291149948739e-01,1.002182376871590064e+00,1.000270889477218983e+00,1.009052862925284622e+00,1.007235162879880574e+00
6.606934480075964928e+08,9.994314402051677204e-01,1.000721404512596724e+00,9.984159140679815803e-01,1.002131144187823786e+00,1.000358203975046489e+00,1.008963656824055199e+00,1.007280414788452427e+00
6.760829753919818401e+08,9.992885480602009540e-01,1.000357224123108457e+00,9.985158328392166327e-01,1.001961065449552102e+00,1.000418201495488768e+00,1.008856579517580565e+00,1.007323141420169099e+00
6.918309709189362526e+08,9.991050300732942091e-01,1.000067472906746913e+00,9.986497436633529068e-01,1.001694176187954088e+00,1.000447652835960044e+00,1.008737972122317972e+00,1.007398722325752782e+00
7.079457843841372728e+08,9.988874275329450159e-01,9.998848490595021454e-01,9.988307790501180783e-01,1.001358083672593047e+00,1.000444018505901367e+00,1.008616614512301224e+00,1.007537416444551193e+00
7.244359600749890804e+08,9.986486783118561084e-01,9.998248470999396842e-01,9.990637893483971244e-01,1.000982663380934001e+00,1.000407480438811891e+00,1.008502219191563354e+00,1.007759114783729704e+00
7.413102413009161949e+08,9.984101022289539884e-01,9.998830300818660755e-01,9.993439963558262695e-01,1.000598189999905907e+00,1.000341452635921113e+00,1.008406597954655259e+00,1.008072268238195734e+00
7.585775750291851759e+08,9.981916506024388624e-01,1.000032001361474299e+00,9.996564085274697309e-01,1.000231392413572395e+00,1.000254154845181986e+00,1.008341980921951153e+00,1.008473154028647123e+00
7.762471166286927462e+08,9.980114308120286992e-01,1.000229126802748336e+00,9.999803031361268468e-01,9.999045631225962349e-01,1.000157950038911281e+00,1.008318503490043039e+00,1.008946229899053471e+00
7.943282347242821455e+08,9.978787319894506513e-01,1.000419590523743629e+00,1.000290513701288297e+00,9.996336799952066920e-01,1.000067881082745913e+00,1.008342073357475943e+00,1.009467859909294107e+00
8.128305161640994549e+08,9.977914972937974580e-01,1.000547352700673409e+00,1.000563735173313873e+00,9.994287790989085929e-01,1.000000381663704419e+00,1.008413937582939290e+00,1.010010797637645785e+00
8.317637711026709080e+08,9.977387814597837856e-01,1.000565580143276900e+00,1.000780149126625496e+00,9.992933930388760988e-01,9.999705738195960869e-01,1.008528880980309017e+00,1.010546932263020281e+00
8.511380382023758888e+08,9.977034705682626958e-01,1.000445384364261114e+00,1.000927510570698065e+00,9.992245343540228086e-01,9.999897115336997544e-01,1.008675703523063127e+00,1.011050440260077732e+00
8.709635899560796022e+08,9.976669350459197450e-01,1.000180919252050327e+00,1.001001910355826086e+00,9.992147142641834012e-01,1.000062190118904848e+00,1.008840097369156252e+00,1.011500924265920531e+00
8.912509381337441206e+08,9.976152177103708718e-01,9.997920899261478755e-01,1.001009012117343389e+00,9.992521054151022319e-01,1.000183774683855775e+00,1.009006329168438132e+00,1.011885705014082371e+00
9.120108393559114933e+08,9.975443946321608246e-01,9.993222501989531548e-01,1.000962980686422199e+00,9.993214164070056693e-01,1.000341002156375003e+00,1.009160142422709683e+00,1.012197880367352365e+00
9.332543007969924212e+08,9.974589601184762344e-01,9.988305771431125191e-01,1.000884145585485996e+00,9.994055952313685154e-01,1.000513043405358182e+00,1.009290961746279525e+00,1.012437914337663170e+00
9.549925860214369297e+08,9.973721453405544057e-01,9.983841431119829801e-01,1.000796879653984117e+00,9.994871205388009550e-01,1.000674268672053557e+00,1.009391886486117773e+00,1.012609391676577708e+00
9.772372209558111429e+08,9.973007348995877042e-01,9.980452974777366260e-01,1.000723299053668747e+00,9.995515394234539830e-01,1.000799351232138035e+00,1.009459662928567258e+00,1.012718715065844544e+00
1.000000000000000000e+09,9.972600586529164479e-01,9.978622863006771926e-01,1.000681393161338084e+00,9.995867668566148501e-01,1.000867626294528634e+00,1.009493335608623532e+00,1.012771295244288883e+00


==> anc/fig9d_inset_L_Pbar.csv <==
1.000000000000000000e+03,1.896454217641065434e-02
1.250000000000000000e+03,1.773640977370124702e-02
2.500000000000000000e+03,1.234794955911698577e-02
5.000000000000000000e+03,8.647617691117808619e-03
1.000000000000000000e+04,6.120500245721595921e-03
2.000000000000000000e+04,4.172830539353995262e-03
3.000000000000000000e+04,3.294780418492886370e-03


==> anc/fig9d_t-unscaled_transprob-scaled.csv <==
1.023292992280754217e-02,4.976982651801246347e-12,5.321606717887231541e-12,7.643876174054776264e-12,1.091470516406311375e-11,1.542132075483067823e-11,2.261922610457586713e-11,2.864718903248548157e-11
1.047128548050899575e-02,5.332194212044593179e-12,5.701414396042318163e-12,8.189426233658965844e-12,1.169369712025464385e-11,1.652195376701350581e-11,2.423357985262545202e-11,3.069176371300363445e-11
1.071519305237606488e-02,5.862381806943231011e-12,6.268314074832767249e-12,9.003712440453697991e-12,1.285641792647675395e-11,1.816475494500778259e-11,2.664315889453822892e-11,3.374348908964990170e-11
1.096478196143185063e-02,6.566122835660124456e-12,7.020784647453823527e-12,1.008454989941822730e-11,1.439974776703428204e-11,2.034531632013146643e-11,2.984149784113630817e-11,3.779417676442101041e-11
1.122018454301963557e-02,7.444013642388073160e-12,7.959463751099410112e-12,1.143285450307731814e-11,1.632499444660473462e-11,2.306548568168398773e-11,3.383130693783722131e-11,4.284725925585436968e-11
1.148153621496882971e-02,8.500143325168810346e-12,9.088723627571055203e-12,1.305490647407446460e-11,1.864112550693593204e-11,2.633793321503327624e-11,3.863117018221914223e-11,4.892627314691158052e-11
1.174897554939529666e-02,9.743344402470627009e-12,1.041800839047901083e-11,1.496427119574831376e-11,2.136751098443921793e-11,3.019002672719097171e-11,4.428122931211008242e-11,5.608205784060788013e-11
1.202264434617413176e-02,1.118809664233188592e-11,1.196280043874577250e-11,1.718318735401329827e-11,2.453590554059246526e-11,3.466663218684195009e-11,5.084729149838188728e-11,6.439795794188934950e-11
1.230268770812381791e-02,1.285507584982149117e-11,1.374520724407144002e-11,1.974340979008588661e-11,2.819165197293451352e-11,3.983181415773183981e-11,5.842332345604986438e-11,7.399298204263371309e-11
1.258925411794167490e-02,1.477143400955995745e-11,1.579426089152395327e-11,2.268663975610253972e-11,3.239429557787307582e-11,4.576970382815367792e-11,6.713272462674074038e-11,8.502341520382241583e-11
1.288249551693134223e-02,1.697094976057553438e-11,1.814607897381174775e-11,2.606475602124422503e-11,3.721791414755698796e-11,5.258496526152791489e-11,7.712901105184805613e-11,9.768368507905355430e-11
1.318256738556407466e-02,1.949419573369674092e-11,2.084404351571511706e-11,2.994007187611106426e-11,4.275148494690899441e-11,6.040331389602712549e-11,8.859657588198682442e-11,1.122073250977216892e-10
1.348962882591653312e-02,2.238884330692856905e-11,2.393912683181338269e-11,3.438580318988255136e-11,4.909955305332864192e-11,6.937246083769027852e-11,1.017520744191563845e-10,1.288687286171931424e-10
1.380384264602885214e-02,2.571018391564198906e-11,2.749044893405463568e-11,3.948686906220337417e-11,5.638337460903006551e-11,7.966372815471944789e-11,1.168467933500564949e-10,1.479861495504305277e-10
1.412537544622754007e-02,2.952190593705703574e-11,3.156610821049632385e-11,4.534108499768633196e-11,6.474262055716377483e-11,9.147445607591702960e-11,1.341701815050011649e-10,1.699261740626630962e-10
1.445439770745927249e-02,3.389713787793301794e-11,3.624429684703869296e-11,5.206076508098521608e-11,7.433766439062262280e-11,1.050312353371039073e-10,1.540545909028408075e-10,1.951097250920324526e-10
1.479108388168207111e-02,3.891975541838317865e-11,4.161469837562365001e-11,5.977472939409733018e-11,8.535244854699084724e-11,1.205939570931647032e-10,1.768812169604746338e-10,2.240195856089670891e-10
1.513561248436207964e-02,4.468594968116389634e-11,4.778016453609331842e-11,6.863071263562389419e-11,9.799792368052487040e-11,1.384606722445782104e-10,2.030872259112623464e-10,2.572094254724355284e-10
1.548816618912481069e-02,5.130606228197987693e-11,5.485867739193544540e-11,7.879818247444135622e-11,1.125160729946720434e-10,1.589732773924348709e-10,2.331740946809772979e-10,2.953143638604154928e-10
1.584893192461113431e-02,5.890673918578109951e-11,6.298565232728662816e-11,9.047164754010677924e-11,1.291846357278048724e-10,1.825241886227937126e-10,2.677173996626918559e-10,3.390633667269653108e-10
1.621810097358929864e-02,6.763323628643267466e-11,7.231640327317653949e-11,1.038741984369164173e-10,1.483221633738711607e-10,2.095634854101839378e-10,3.073772950390368487e-10,3.892925175691902492e-10
1.659586907437560557e-02,7.765233569208292413e-11,8.302926092691532590e-11,1.192619867075354830e-10,1.702944152030036513e-10,2.406079468099008097e-10,3.529117666195253703e-10,4.469618033765753316e-10
1.698243652461744330e-02,8.915559679181832754e-11,9.532904893422013779e-11,1.369292179689467740e-10,1.955214879697552201e-10,2.762511249795453736e-10,4.051914071808063951e-10,5.131738275596870133e-10
1.737800828749375484e-02,1.023628622238361015e-10,1.094508326231506947e-10,1.572135365377379588e-10,2.244855046297018211e-10,3.171742085200979796e-10,4.652153502749182212e-10,5.891939900754835389e-10
1.778279410038922925e-02,1.175265367585553024e-10,1.256644941723758109e-10,1.805025971332855413e-10,2.577399980868125976e-10,3.641592807156864989e-10,5.341307167558039418e-10,6.764751164008591932e-10
1.819700858609983596e-02,1.349364098076342212e-10,1.442798890479452225e-10,2.072414715063171003e-10,2.959204871323452541e-10,4.181042622135323072e-10,6.132545319588815053e-10,7.766852155816377530e-10
1.862087136662867598e-02,1.549251920636497307e-10,1.656527660196827353e-10,2.379411518618083639e-10,3.397566184984426203e-10,4.800400664578629287e-10,7.040988884380514925e-10,8.917393487713368995e-10
1.905460717963247327e-02,1.778748720024261435e-10,1.901915638104468218e-10,2.731883134642054533e-10,3.900861069005516442e-10,5.511502954913301622e-10,8.083998347873798506e-10,1.023836216846155712e-09
1.949844599758045541e-02,2.042240136306124653e-10,2.183652141658233539e-10,3.136565228498881433e-10,4.478707392651509556e-10,6.327938522313371048e-10,9.281505422030890327e-10,1.175500165766558753e-09
1.995262314968879874e-02,2.344761348275931741e-10,2.507121003423642168e-10,3.601191056655324472e-10,5.142147487404385259e-10,7.265309009983403596e-10,1.065639382094973435e-09,1.349629411769757139e-09
2.041737944669529473e-02,2.692093262557097860e-10,2.878503420655176646e-10,4.134639198276802104e-10,5.903859093187714198e-10,8.341526719800039953e-10,1.223493641791689505e-09,1.549551407192922023e-09
2.089296130854039618e-02,3.090872944892341292e-10,3.304896033243045063e-10,4.747103160622109190e-10,6.778397538230038302e-10,9.577156786772673376e-10,1.404729712988381164e-09,1.779086404007162735e-09
2.137962089502232557e-02,3.548720401918480251e-10,3.794446484310997860e-10,5.450286096256399132e-10,7.782473776141042171e-10,1.099581001594269190e-09,1.612810711108748546e-09,2.042620428584672648e-09
2.187761623949553008e-02,4.074384133725162125e-10,4.356509051354210355e-10,6.257624349287424318e-10,8.935273588004598377e-10,1.262459388108547071e-09,1.851712625550998880e-09,2.345189060807377283e-09
2.238721138568339902e-02,4.677908235650959426e-10,5.001823318760694747e-10,7.184544097900189971e-10,1.025882404273890146e-09,1.449463029433142568e-09,2.126000263560027179e-09,2.692573616776874132e-09
2.290867652767772378e-02,5.370824238901529723e-10,5.742719302159176505e-10,8.248755991899145147e-10,1.177841421059983416e-09,1.664165002972421534e-09,2.440914437317750159e-09,3.091411571029938238e-09
2.344228815319922624e-02,6.166371351513955684e-10,6.593352939654567361e-10,9.470593408793180046e-10,1.352307815968418128e-09,1.910667514605178188e-09,2.802472058328991162e-09,3.549323325809148620e-09
2.398832919019489723e-02,7.079749302927237365e-10,7.569976444259720435e-10,1.087340078398115770e-09,1.552614945333583621e-09,2.193680243286973030e-09,3.217581049386642155e-09,4.075057746757834461e-09
2.454708915685031162e-02,8.128408617266870673e-10,8.691248676739111193e-10,1.248397942565806805e-09,1.782589773009354777e-09,2.518610283045003889e-09,3.694172267015224900e-09,4.678659242340187402e-09
2.511886431509579437e-02,9.332383854250477062e-10,9.978591461305113846e-10,1.433309932134709333e-09,2.046625951320638045e-09,2.891665398611458626e-09,4.241350951697035403e-09,5.371659575145529511e-09
2.570395782768863241e-02,1.071467617595864865e-09,1.145659864267854241e-09,1.645608670133791022e-09,2.349767719357920509e-09,3.319972564815220480e-09,4.869570595554687912e-09,6.167298064840855781e-09
2.630267991895381477e-02,1.230169253818289563e-09,1.315350568861424834e-09,1.889349856872486034e-09,2.697806219249120520e-09,3.811714051258406731e-09,5.590832544584585638e-09,7.080774383862934508e-09
2.691534803926915256e-02,1.412374988455509508e-09,1.510172879623289929e-09,2.169189706367219394e-09,3.097390067779665560e-09,4.376283648287991766e-09,6.418915143139998967e-09,8.129538768290151222e-09
2.754228703338166065e-02,1.621565396071448160e-09,1.733848378534820342e-09,2.490473843252565290e-09,3.556152292460336271e-09,5.024466014196453025e-09,7.369636791482596519e-09,9.333625179524406914e-09
2.818382931264453578e-02,1.861736378794347063e-09,1.990649658263041153e-09,2.859339355663061252e-09,4.082856053030612421e-09,5.768642564250347921e-09,8.461157933566763770e-09,1.071603377100816722e-08
2.884031503126605750e-02,2.137475446804227142e-09,2.285481884581469225e-09,3.282831950273760104e-09,4.687561927363166591e-09,6.623027827930518268e-09,9.714327734080943441e-09,1.230316995376546326e-08
2.951209226666385438e-02,2.454049286474283425e-09,2.623976428042348754e-09,3.769040443432895019e-09,5.381819951607266024e-09,7.603940781286372835e-09,1.115308205524627014e-08,1.412534843294763047e-08
3.019951720402016052e-02,2.817504285728794304e-09,3.012598350069321468e-09,4.327251152576784528e-09,6.178890075983039198e-09,8.730116327590968430e-09,1.280490032114551495e-08,1.621737182527788675e-08
3.090295432513590415e-02,3.234781932977266201e-09,3.458769792525861487e-09,4.968125131159399410e-09,7.093995238873806831e-09,1.002306286419167390e-08,1.470132997899085129e-08,1.861919488783733852e-08
3.162277660168379134e-02,3.713851289233545311e-09,3.971011622676949712e-09,5.703901625355678380e-09,8.144611883039111368e-09,1.150747275110614336e-08,1.687858855403981991e-08,2.137668701899786665e-08
3.235936569296282705e-02,4.263861058107291194e-09,4.559106033049745314e-09,6.548631630068320963e-09,9.350803450680532940e-09,1.321169350417879008e-08,1.937825477227558101e-08,2.454250756343911523e-08
3.311311214825911342e-02,4.895314151433574522e-09,5.234283194610675148e-09,7.518445994758475535e-09,1.073560321226693319e-08,1.516826869160687148e-08,2.224806192052192084e-08,2.817711060060199257e-08
3.388441561392025597e-02,5.620268076463066482e-09,6.009435519480110141e-09,8.631863187203322566e-09,1.232545372298920894e-08,1.741455883930088193e-08,2.554280855953601290e-08,3.234989836037301530e-08
3.467368504525316503e-02,6.452564961891065644e-09,6.899363614784892633e-09,9.910142577930050186e-09,1.415071127827577815e-08,1.999345417302386836e-08,2.932540393871948497e-08,3.714054523800643663e-08
3.548133892335755130e-02,7.408095603874467597e-09,7.921058612164156519e-09,1.137768997409429950e-08,1.624622497638970862e-08,2.295419277242385990e-08,3.366806802375012485e-08,4.264051762589489855e-08
3.630780547701013827e-02,8.505102560258218650e-09,9.094026249322007533e-09,1.306252312537436690e-08,1.865200141518180593e-08,2.635329971704621617e-08,3.865370898923016776e-08,4.895481850430685218e-08
3.715352290971724036e-02,9.764528063765368365e-09,1.044065887396879432e-08,1.499680606486786057e-08,2.141396767847551341e-08,3.025566510517060065e-08,4.437750440308482409e-08,5.620399000717832796e-08
3.801893963205612431e-02,1.121041337695826222e-08,1.198666245154523542e-08,1.721746245659971405e-08,2.458484713614349872e-08,3.473578146642904258e-08,5.094871620182879112e-08,6.452641208341112334e-08
3.890451449942804868e-02,1.287035718947987410e-08,1.376154670352489834e-08,1.976687962284923877e-08,2.822516472607168819e-08,3.987916411859759798e-08,5.849277399924498973e-08,7.408094100171658950e-08
3.981071705534973415e-02,1.477604177993128595e-08,1.579918770261789098e-08,2.269371664748692712e-08,3.240440084645746643e-08,4.578398149502801647e-08,6.715366636955179254e-08,8.504993790432205407e-08
4.073802778041125949e-02,1.696383695194610025e-08,1.813847362753438631e-08,2.605383192846021165e-08,3.720231580977699289e-08,5.256292645762757747e-08,7.709668559618279090e-08,9.764274502392585943e-08
4.168693834703354750e-02,1.947549323091398519e-08,2.082404595912293426e-08,2.991134782084353926e-08,4.271047004863309900e-08,6.034536418648395052e-08,8.851157808942945722e-08,1.120996756791780595e-07
4.265795188015925749e-02,2.235893750227948494e-08,2.390715021150414192e-08,3.433987261431910276e-08,4.903396897973942280e-08,6.927979748760849258e-08,1.016161603771878473e-07,1.286965939172466948e-07
4.365158322401661156e-02,2.566918621638858824e-08,2.744661237047905525e-08,3.942390307470869144e-08,5.629346569566128990e-08,7.953669638395375022e-08,1.166604694082878744e-07,1.477501708618353947e-07
4.466835921509629964e-02,2.946939351515193918e-08,3.150995959622191801e-08,4.526043420456852421e-08,6.462745954505623631e-08,9.131174576549783909e-08,1.339315260440628778e-07,1.696239176624602866e-07
4.570881896148751983e-02,3.383205419439319995e-08,3.617470648303297591e-08,5.196080680747201098e-08,7.419493427326013026e-08,1.048295728020819433e-07,1.537588022420558546e-07,1.947351096679289966e-07
4.677351412871981473e-02,3.884038435086427964e-08,4.152983130727783560e-08,5.965282794848633768e-08,8.517838583187618314e-08,1.203480249172193888e-07,1.765204957751667982e-07,2.235627333412876127e-07
4.786300923226385201e-02,4.458990592980401134e-08,4.767747029467083272e-08,6.848320457437892183e-08,9.778729734974845974e-08,1.381630795535131477e-07,2.026507316312987208e-07,2.566566068131308176e-07
4.897788193684461666e-02,5.119026525094415699e-08,5.473486206750727101e-08,7.862033648856700236e-08,1.122621272272708913e-07,1.586144789269222959e-07,2.326478267905759090e-07,2.946478471997536954e-07
5.011872336272722023e-02,5.876732002064068631e-08,6.283657916895699057e-08,9.025752167927258897e-08,1.288788860306381170e-07,1.820921966928962541e-07,2.670837752094999037e-07,3.382608833101141009e-07
5.128613839913648276e-02,6.746553441854828833e-08,7.213708899408037585e-08,1.036166348025766644e-07,1.479543890048981111e-07,2.090438591902165416e-07,3.066151329321934267e-07,3.883272416099943052e-07
5.248074602497725810e-02,7.745072767433563363e-08,8.281369268779480043e-08,1.189523485715602011e-07,1.698522838036635621e-07,2.399832619837547913e-07,3.519955097315997636e-07,4.458013668520396666e-07
5.370317963702526953e-02,8.891322823264059340e-08,9.506989771545547182e-08,1.365569780663180172e-07,1.949899676887534727e-07,2.755001431339012856e-07,4.040899040548334552e-07,5.117787772455589854e-07
5.495408738576245539e-02,1.020714932680061111e-07,1.091392880059071362e-07,1.567660397496463117e-07,2.238465252594635858e-07,3.162713983661169697e-07,4.638911528758941689e-07,5.875168981508245724e-07
5.623413251903491145e-02,1.171762620993755472e-07,1.252899649632016969e-07,1.799646304699681757e-07,2.569718370432189536e-07,3.630739505434322149e-07,5.325388079976307892e-07,6.744589688648395726e-07
5.754399373371569398e-02,1.345153221301963364e-07,1.438296434173781981e-07,2.065947472089605533e-07,2.949970313774332866e-07,4.167995170669447410e-07,6.113407961400648876e-07,7.742614750650599155e-07
5.888436553555889685e-02,1.544189774935172588e-07,1.651114989380317170e-07,2.371636860754898968e-07,3.386464773492934748e-07,4.784715546277137715e-07,7.017982726594076083e-07,8.888256259778245327e-07
6.025595860743578058e-02,1.772663238272523731e-07,1.895408770973705336e-07,2.722536793909446397e-07,3.887515456086890757e-07,5.492647017759003273e-07,8.056341389411315551e-07,1.020333471580149988e-06
6.165950018614822087e-02,2.034924477898944739e-07,2.175829915060420109e-07,3.125329530330376450e-07,4.462663971710163141e-07,6.305270868245009572e-07,9.248257625232576564e-07,1.171289342548072666e-06
6.309573444801933051e-02,2.335966873340705091e-07,2.497717560574477430e-07,3.587684129397847350e-07,5.122860985010204353e-07,7.238059225414526275e-07,1.061642518117285685e-06,1.344567395858931433e-06
6.456542290346556356e-02,2.681521087080570216e-07,2.867199181505889944e-07,4.118402003196668973e-07,5.880674049259070182e-07,8.308768709079779349e-07,1.218688858374700591e-06,1.543466163801595235e-06
6.606934480075957183e-02,3.078163790241588686e-07,3.291306841137900648e-07,4.727583902369126693e-07,6.750526045780484458e-07,9.537777320806328644e-07,1.398953727180307940e-06,1.771771135779923510e-06
6.760829753919818386e-02,3.533442394416870616e-07,3.778110560752634686e-07,5.426821484935482538e-07,7.748968725445482365e-07,1.094847092903334830e-06,1.605867247366707494e-06,2.033826553151098804e-06
6.918309709189363055e-02,4.056018140463240679e-07,4.336871316402071252e-07,6.229417078575395338e-07,8.894996507667248190e-07,1.256768663377035452e-06,1.843365751242015485e-06,2.334617770214583450e-06
7.079457843841380216e-02,4.655830239220778146e-07,4.978216545315049271e-07,7.150635775415631714e-07,1.021040644704657611e-06,1.442622136128743928e-06,2.115966378728463109e-06,2.679865732554621667e-06
7.244359600749898653e-02,5.344284153418316564e-07,5.714341465111701234e-07,8.207994603950523461e-07,1.172021114252966496e-06,1.655941526096010728e-06,2.428852647108819184e-06,3.076135350894660533e-06
7.413102413009177438e-02,6.134467561740495101e-07,6.559239991990633974e-07,9.421594216486751204e-07,1.345311235456895131e-06,1.900782087608334197e-06,2.787972601671816408e-06,3.530959808626666367e-06
7.585775750291835762e-02,7.041398063470868265e-07,7.528969597322325655e-07,1.081449932521048510e-06,1.544204423054043059e-06,2.181797066376903576e-06,3.200151391711742981e-06,4.052983139012858725e-06
7.762471166286918911e-02,8.082307274784424527e-07,8.641955075778921754e-07,1.241317503020725568e-06,1.772479633839382856e-06,2.504325727541156794e-06,3.673220385687050849e-06,4.652123749188079818e-06
7.943282347242813790e-02,9.276966646496684447e-07,9.919336923862275567e-07,1.424798722519544304e-06,2.034472819700062925e-06,2.874494311228263919e-06,4.216165247811659373e-06,5.339761958765907904e-06
8.128305161640994592e-02,1.064806111029112090e-06,1.138537085872381404e-06,1.635377646041573496e-06,2.335158869612538950e-06,3.299331807903877521e-06,4.839295751578607281e-06,6.128955068211428907e-06
8.317637711026708291e-02,1.222161755031603852e-06,1.306788595865680963e-06,1.877051600882103470e-06,2.680245575046275975e-06,3.786902721521068549e-06,5.554440510140739940e-06,7.034683984346791479e-06
8.511380382023767122e-02,1.402749611575732744e-06,1.499880999589647830e-06,2.154406644630073540e-06,3.076281376626315091e-06,4.346459304126321823e-06,6.375170266455651946e-06,8.074136016721800512e-06
8.709635899560805306e-02,1.609995355604491021e-06,1.721477177915602869e-06,2.472704084754811015e-06,3.530778905626434824e-06,4.988616106885861528e-06,7.317053916045416122e-06,9.267029129753615016e-06
8.912509381337455072e-02,1.847828909484766124e-06,1.975779175022928070e-06,2.837979674876132699e-06,4.052356626524849084e-06,5.725550105993410859e-06,8.397952041719681425e-06,1.063598370366778232e-05
9.120108393559096804e-02,2.120758488604893611e-06,2.267607371176502879e-06,3.257157337366175367e-06,4.650901221739346153e-06,6.571230135077455677e-06,9.638353433613792973e-06,1.220694873622588732e-05
9.332543007969909543e-02,2.433955484196350067e-06,2.602491243136022654e-06,3.738179530254167610e-06,5.337753742797556983e-06,7.541679897060500561e-06,1.106176086189598883e-05,1.400969042282696851e-05
9.549925860214358853e-02,2.793351762251658936e-06,2.986773400395952329e-06,4.290156683337920950e-06,6.125922990467735662e-06,8.655279447651448424e-06,1.269513327775143778e-05,1.607835220287090331e-05
9.772372209558106981e-02,3.205751185971429615e-06,3.427728829842048254e-06,4.923538479440069075e-06,7.030330087618087386e-06,9.933110750854867214e-06,1.456939265700727829e-05,1.845209667585401061e-05
1.000000000000000056e-01,3.678957430525274569e-06,3.933701560859134369e-06,5.650310158143075439e-06,8.068088781726929343e-06,1.139935371668715622e-05,1.672000488854634721e-05,2.117584129499188220e-05
1.023292992280754182e-01,4.221920457698502503e-06,4.514261282401042224e-06,6.484217478228146399e-06,9.258826669217647921e-06,1.308174005709065410e-05,1.918764546757600249e-05,2.430110146596500077e-05
1.047128548050899610e-01,4.844904359509290646e-06,5.180382808693968891e-06,7.441024499554026917e-06,1.062505328274274272e-05,1.501207335422414813e-05,2.201896230591528640e-05,2.788695664410903923e-05
1.071519305237606523e-01,5.559679670142433301e-06,5.944651707528950333e-06,8.538808944493104182e-06,1.219258183839936114e-05,1.722682494454503502e-05,2.526744974511179229e-05,3.200115726969252929e-05
1.096478196143185063e-01,6.379743691410535984e-06,6.821499881837189289e-06,9.798300583821682901e-06,1.399101241765709259e-05,1.976781660362357724e-05,2.899444988455205359e-05,3.672139294729461964e-05
1.122018454301963591e-01,7.320572886218955428e-06,7.827475439770658919e-06,1.124326887411448831e-05,1.605428547561709961e-05,2.268300259460396775e-05,3.327029965122346960e-05,4.213674520659618328e-05
1.148153621496882937e-01,8.399911976042294964e-06,8.981551810309254278e-06,1.290096696683630913e-05,1.842131584254253794e-05,2.602736544511998639e-05,3.817564468071247955e-05,4.834935152915776643e-05
1.174897554939529770e-01,9.638105042292587592e-06,1.030548177125687788e-05,1.480264022892898611e-05,2.113671884149746462e-05,2.986394187450129329e-05,4.380294409617083406e-05,5.547631114696584015e-05
1.202264434617413141e-01,1.105847468911479929e-05,1.182420286660699083e-05,1.698410857833434776e-05,2.425164180649889590e-05,3.426499764072505900e-05,5.025819371535145044e-05,6.365186747954847146e-05
1.230268770812381757e-01,1.268775618957254694e-05,1.356630161454151595e-05,1.948643326552041129e-05,2.782471618130875272e-05,3.931337275502206090e-05,5.766289914443918581e-05,7.302990705205237285e-05
1.258925411794167559e-01,1.455659452312065924e-05,1.556454496152999249e-05,2.235668024632076660e-05,3.192314754118298511e-05,4.510402156699168939e-05,6.615633469824362949e-05,8.378682041164810907e-05
1.288249551693134154e-01,1.670011333640539472e-05,1.785648863997981725e-05,2.564879401790899147e-05,3.662396334518644366e-05,5.174577570627637998e-05,7.589812919529896054e-05,9.612477703013705486e-05
1.318256738556407293e-01,1.915856614071246084e-05,2.048517345688799062e-05,2.942459775757804292e-05,4.201544103657738624e-05,5.936336183692872664e-05,8.707122549953646344e-05,1.102754735556010882e-04
1.348962882591653312e-01,2.197808151922109348e-05,2.349992210186693876e-05,3.375493784608058292e-05,4.819874231024650967e-05,6.809971070395883191e-05,9.988526731482524684e-05,1.265044231786764748e-04
1.380384264602884659e-01,2.521151577985363440e-05,2.695725084067459291e-05,3.872099341083201120e-05,5.528978301241021913e-05,7.811859910326355357e-05,1.145804742949547148e-04,1.451158634490410217e-04
1.412537544622753938e-01,2.891942838232518302e-05,3.092191248425918393e-05,4.441577443135044222e-05,6.342137228877512670e-05,8.960767227108658881e-05,1.314320751340450474e-04,1.664583707726351126e-04
1.445439770745927111e-01,3.317119762192808372e-05,3.546808932640467820e-05,5.094583525741316199e-05,7.274565932104367955e-05,1.027819008631787227e-04,1.507553780914920908e-04,1.909312822180344563e-04
1.479108388168207111e-01,3.804629650252749451e-05,4.068075736264647113e-05,5.843323415314164039e-05,8.343693136444749821e-05,1.178875342850483102e-04,1.729115695399778541e-04,2.189920393621097290e-04
1.513561248436207929e-01,4.363575151652497976e-05,4.665724608127089728e-05,6.701777375799094659e-05,9.569481290722696095e-05,1.352066207649745455e-04,1.983143437835468222e-04,2.511645849370283483e-04
1.548816618912481069e-01,5.004381021444748260e-05,5.350902150125931534e-05,7.685956221641775273e-05,1.097479227137238326e-04,1.550621743679991794e-04,2.274374817764943340e-04,2.880489612576306270e-04
1.584893192461113431e-01,5.738984704112685048e-05,6.136372397522955381e-05,8.814194024830699693e-05,1.258580533952161052e-04,1.778240802861934483e-04,2.608235127091343506e-04,3.303322800968516585e-04
1.621810097358929725e-01,6.581054099507695134e-05,7.036749663755554230e-05,1.010748256979380572e-04,1.443249470994382728e-04,2.039158423813981042e-04,2.990936109675509697e-04,3.788012571590392420e-04
1.659586907437560488e-01,7.546236329537112553e-05,8.068764532598055473e-05,1.158985342067024273e-04,1.654917510584527943e-04,2.338222912957019272e-04,3.429589020062741214e-04,4.343565309377810991e-04
1.698243652461744191e-01,8.652441848632769065e-05,9.251567641429442638e-05,1.328881427118399911e-04,1.897512482392372103e-04,2.680983876998432923e-04,3.932333745147201741e-04,4.980290159405634156e-04
1.737800828749375415e-01,9.920168835318434960e-05,1.060707653480236239e-04,1.523584716008031484e-04,2.175529713743108826e-04,3.073792736639100950e-04,4.508486232672602348e-04,5.709985744694320636e-04
1.778279410038922925e-01,1.137287347493922345e-04,1.216037158683630633e-04,1.746697716831866344e-04,2.494113234032961689e-04,3.523917459799409267e-04,5.168706776215147838e-04,6.546153298696646711e-04
1.819700858609983596e-01,1.303739250459231690e-04,1.394014780462678703e-04,2.002342138295885648e-04,2.859148440448254199e-04,4.039673488451399797e-04,5.925192052141410462e-04,7.504239879598403017e-04
1.862087136662867459e-01,1.494442525137630606e-04,1.597923024449485522e-04,2.295232923362444904e-04,3.277367810800703267e-04,4.630573099642271455e-04,6.791894194919857091e-04,8.601915828623253038e-04
1.905460717963247397e-01,1.712908336631952205e-04,1.831516181139641961e-04,2.630762679910811494e-04,3.756471462289254020e-04,5.307495742237442480e-04,7.784770638573013579e-04,9.859391193574301021e-04
1.949844599758045471e-01,1.963151755211225589e-04,2.099087338344986166e-04,3.015097936460979944e-04,4.305264595304507239e-04,6.082882230437896155e-04,8.922068950057696806e-04,1.129977646956125716e-03
1.995262314968879735e-01,2.249763181780342625e-04,2.405544752409384274e-04,3.455288840692391505e-04,4.933814132240238850e-04,6.970956057806644611e-04,1.022465144165702992e-03,1.294949371974233199e-03
2.041737944669529681e-01,2.577989718417055811e-04,2.756498853122166465e-04,3.959394132056095312e-04,5.653627166229589166e-04,7.987975526405546997e-04,1.171636498144110802e-03,1.483874493930253512e-03
2.089296130854039757e-01,2.953827832736118358e-04,3.158361324481661530e-04,4.536623459968326059e-04,6.477854177691043640e-04,9.152520870220455735e-04,1.342446213160636672e-03,1.700204542605703506e-03
2.137962089502232488e-01,3.384128840513525886e-04,3.618457891298579917e-04,5.197499388880536886e-04,7.421520361827976895e-04,1.048582109638234415e-03,1.538008054289921296e-03,1.947883093223416913e-03
2.187761623949552869e-01,3.876718928085928664e-04,4.145156652357726208e-04,5.954041734208882254e-04,8.501788842435180783e-04,1.201212587835838062e-03,1.761878842902447201e-03,2.231414850638829481e-03
2.238721138568340041e-01,4.440535656836160235e-04,4.748014036940965531e-04,6.819977212214857953e-04,9.738260031580572677e-04,1.375912851943122787e-03,2.018120494840788988e-03,2.555944220528298845e-03
2.290867652767773488e-01,5.085783139072899001e-04,5.437940725614338628e-04,7.810977766278560117e-04,1.115331193640587077e-03,1.575844677011483622e-03,2.311370544322986081e-03,2.927344627728971360e-03
2.344228815319922832e-01,5.824108350480140285e-04,6.227390171151763300e-04,8.944931355696608601e-04,1.277248681927985359e-03,1.804616913794173782e-03,2.646922273940611418e-03,3.352320000672862586e-03
2.398832919019489862e-01,6.668801351895580192e-04,7.130572684349282707e-04,1.024224946553800412e-03,1.462493029208215964e-03,2.066347528111628709e-03,3.030815710909114200e-03,3.838520017901576702e-03
2.454708915685029913e-01,7.635022535485684212e-04,8.163698415494872714e-04,1.172621612182509756e-03,1.674388967609402286e-03,2.365734013818582976e-03,3.469940905299974225e-03,4.394670909679561539e-03
2.511886431509579576e-01,8.740060390572552398e-04,9.345252968771569331e-04,1.342338378021662145e-03,1.916727929274049651e-03,2.708133262390776362e-03,3.972155078771195079e-03,5.030723826558104912e-03
2.570395782768863380e-01,1.000362370570120245e-03,1.069630983737950491e-03,1.536402210347396916e-03,2.193832127443294359e-03,3.099652102701066884e-03,4.546415423799835334e-03,5.758023029260331271e-03
2.630267991895381408e-01,1.144817258935505212e-03,1.224088434523626628e-03,1.758262635841922319e-03,2.510627150632394229e-03,3.547249868890825324e-03,5.202929545125251597e-03,6.589496422381305521e-03
2.691534803926915465e-01,1.309929320538515910e-03,1.400633433033986576e-03,2.011849295199375810e-03,2.872724143626285455e-03,4.058854513401687243e-03,5.953325768558477039e-03,7.539871250057091426e-03
2.754228703338166273e-01,1.498612168400528626e-03,1.602381340877248248e-03,2.301637049345259690e-03,3.286512772884500871e-03,4.643493957234409199e-03,6.810845798996902761e-03,8.625918096846013627e-03
2.818382931264453717e-01,1.714182328824761115e-03,1.832878332023006335e-03,2.632719572048562977e-03,3.759266309703892996e-03,5.311444561314949617e-03,7.790562490825771527e-03,9.866726693384718708e-03
2.884031503126605611e-01,1.960413359191013997e-03,2.096159257891639250e-03,3.010892466549959512e-03,4.299260312767740587e-03,6.074398812351987711e-03,8.909625801178081353e-03,1.128401741556397421e-02
2.951209226666385299e-01,2.241596916064271961e-03,2.396812944019199951e-03,3.442747056808974533e-03,4.915906553034213311e-03,6.945654544504462242e-03,1.018754033084743292e-02,1.290249278938817440e-02
3.019951720402015982e-01,2.562611602464985681e-03,2.740055804537380214e-03,3.935776126354245848e-03,5.619903998666539967e-03,7.940328265080096731e-03,1.164647821979229378e-02,1.475023377233728936e-02
3.090295432513590623e-01,2.929000509037186714e-03,3.131814752543567084e-03,4.498493009632589107e-03,6.423408866065096617e-03,9.075595418615611462e-03,1.331163155451624627e-02,1.685914607642223506e-02
3.162277660168379412e-01,3.347058455907883038e-03,3.578820482867497640e-03,5.140565582138724963e-03,7.340225944948476806e-03,1.037096070893423275e-02,1.521160886299172989e-02,1.926546232800589731e-02
3.235936569296282705e-01,3.823930040064476600e-03,4.088712308562297663e-03,5.872966846172000821e-03,8.386023620423467204e-03,1.184856190253827726e-02,1.737888071833805503e-02,2.201030642374167748e-02
3.311311214825911065e-01,4.367719696692628877e-03,4.670155843237831610e-03,6.708143968204605644e-03,9.578575242219361519e-03,1.353351085775448756e-02,1.985027994337938695e-02,2.514032703839411131e-02
3.388441561392025458e-01,4.987615091468061354e-03,5.332974937421498807e-03,7.660207790564134596e-03,1.093802972932156857e-02,1.545427586040283227e-02,2.266756240155428509e-02,2.870840786512801612e-02
3.467368504525316641e-01,5.694025273319543341e-03,6.088299397446485586e-03,8.745145012953002561e-03,1.248721454501160698e-02,1.764310969542271651e-02,2.587803487105045167e-02,3.277446281654201182e-02
3.548133892335754713e-01,6.498735132324539622e-03,6.948730138484280651e-03,9.981055416171976183e-03,1.425197442984038089e-02,2.013652824067440825e-02,2.953525702235151873e-02,3.740632507749807462e-02
3.630780547701014105e-01,7.415077823336646209e-03,7.928523547303077679e-03,1.138841667847806556e-02,1.626154953432165304e-02,2.297584472837658001e-02,3.369982504630281844e-02,4.268073956814175812e-02
3.715352290971725702e-01,8.458126930272296534e-03,9.043796952577889611e-03,1.299037951059897611e-02,1.854899684386474706e-02,2.620776517389904886e-02,3.844024499941172540e-02,4.868446903359194278e-02
3.801893963205612570e-01,9.644910255611267857e-03,1.031275721779503080e-02,1.481309600379745149e-02,2.115165902888773916e-02,2.988505081132172489e-02,4.383390443134232289e-02,5.551552460780426190e-02
3.890451449942806672e-01,1.099464722067733553e-02,1.175595457979864041e-02,1.688608424051885742e-02,2.411168507458256310e-02,3.406725368817018623e-02,4.996815131865621484e-02,6.328453228055287705e-02
3.981071705534973137e-01,1.252901194977845516e-02,1.339656394959802023e-02,1.924263235156328106e-02,2.747660723673152339e-02,3.882153184291296799e-02,5.694148972659866109e-02,7.211624720022169477e-02
4.073802778041128447e-01,1.427242417927987797e-02,1.526069596475440431e-02,2.192024530815308778e-02,3.129997901909717384e-02,4.422355069950174855e-02,6.486490192976819558e-02,8.215122813649530786e-02
4.168693834703355305e-01,1.625237017381596025e-02,1.737774012664381265e-02,2.496113780044192584e-02,3.564207895812435134e-02,5.035847744070308385e-02,7.386330690947291722e-02,9.354768466383212022e-02
4.265795188015925610e-01,1.849975583725109451e-02,1.978074236166779687e-02,2.841277656231346038e-02,4.057068501255779724e-02,5.732207513873594645e-02,8.407716517017010949e-02,1.064835096577514406e-01
4.365158322401658797e-01,2.104929416506696668e-02,2.250681930171193751e-02,3.232847543945305269e-02,4.616192426582568092e-02,6.522190329492009997e-02,9.566423963138964703e-02,1.211585094604057250e-01
4.466835921509630380e-01,2.393992908499802813e-02,2.559761147237638382e-02,3.676804634431541513e-02,5.250120243006876214e-02,7.417863113066022751e-02,1.088015218977634452e-01,1.377968434972023370e-01
4.570881896148749624e-01,2.721529755915947507e-02,2.909977739189865270e-02,4.179850897502482288e-02,5.968421726005185973e-02,8.432746943428537367e-02,1.236873324209600555e-01,1.566496841272011775e-01
4.677351412871981196e-01,3.092423155635611043e-02,3.306553030080471717e-02,4.749486176892959988e-02,6.781805940503306263e-02,9.581972594856175141e-02,1.405436018650312313e-01,1.779981059873180227e-01
4.786300923226382564e-01,3.512130112777958613e-02,3.755321884083133444e-02,5.394091598485355882e-02,7.702240340324575940e-02,1.088244881202938830e-01,1.596183392802636436e-01,2.021562119292004689e-01
4.897788193684461389e-01,3.986739931004814469e-02,4.262795245713110748e-02,6.123019402595433064e-02,8.743079040686159431e-02,1.235304354555343542e-01,1.811882903762571939e-01,2.294744997165041600e-01
5.011872336272722439e-01,4.523036891059720871e-02,4.836227158248582875e-02,6.946689208770212565e-02,9.919200275830651614e-02,1.401477816512182728e-01,2.055617861448246209e-01,2.603434697999908454e-01
5.128613839913648276e-01,5.128567037269050888e-02,5.483686174509540268e-02,7.876690589813814536e-02,1.124715286577782081e-01,1.589103440163574799e-01,2.330817781851626525e-01,2.951974695508908231e-01
5.248074602497725394e-01,5.811708883849109331e-02,6.214130958794490678e-02,8.925891666065474683e-02,1.274531127959285248e-01,1.800777343531949071e-01,2.641290521808045688e-01,3.345187631234221581e-01
5.370317963702526676e-01,6.581747719333037872e-02,7.037489735994675866e-02,1.010855322587197458e-01,1.443403858973397735e-01,2.039376613313021724e-01,2.991256049093241609e-01,3.788418084315812173e-01
5.495408738576245122e-01,7.448953024436431869e-02,7.964743069618852866e-02,1.144044762786131098e-01,1.633585625459172130e-01,2.308083293372147904e-01,3.385381627581230402e-01,4.287577133435844789e-01
5.623413251903490728e-01,8.424658322176012404e-02,9.008009240343459179e-02,1.293898143882288021e-01,1.847561923539300655e-01,2.610409126935007706e-01,3.828818107890614719e-01,4.849188318868166148e-01
5.754399373371569260e-01,9.521342544850346090e-02,1.018063124627160143e-01,1.462332040129517563e-01,2.088069444002504105e-01,2.950220768842902186e-01,4.327236907507094332e-01,5.480434477755846689e-01
5.888436553555890240e-01,1.075271172636756700e-01,1.149726415082917147e-01,1.651451490087624818e-01,2.358113988078558709e-01,3.331765098685513515e-01,4.886867138878958627e-01,6.189204766806175595e-01
6.025595860743577781e-01,1.213377950628263813e-01,1.297396115978477205e-01,1.863562360853970312e-01,2.660988122664100786e-01,3.759694165813742273e-01,5.514532197586080597e-01,6.984141001182337938e-01
6.165950018614821948e-01,1.368094456006643256e-01,1.462825641127432075e-01,2.101183240214650194e-01,3.000288161511368012e-01,4.239089182019571411e-01,6.217684953690878480e-01,7.874682224343549919e-01
6.309573444801933606e-01,1.541206264550097627e-01,1.647924200865755473e-01,2.367056501917567390e-01,3.379929965769344347e-01,4.775482846097562906e-01,7.004440496396475702e-01,8.871106179173302575e-01
6.456542290346556356e-01,1.734651047562871251e-01,1.854763631333854190e-01,2.664158115630502754e-01,3.804162952117512986e-01,5.374879135937957741e-01,7.883605164230839124e-01,9.984566074758146614e-01
6.606934480075961069e-01,1.950523809380776130e-01,2.085583994273365604e-01,2.995705690997886306e-01,4.277581579431343761e-01,6.043769538067460534e-01,8.864700349886175390e-01,1.122712073530818921e+00
6.760829753919819218e-01,2.191080583761519651e-01,2.342797528894395021e-01,3.365164154776939531e-01,4.805133455789111219e-01,6.789144502107498091e-01,9.957979301240655889e-01,1.261175587879422633e+00
6.918309709189366385e-01,2.458740133979820386e-01,2.628990469087570392e-01,3.776248361962474265e-01,5.392123067593145302e-01,7.618498709762921983e-01,1.117443484988389191e+00,1.415239390533312491e+00
7.079457843841380216e-01,2.756083133393238960e-01,2.946922166481936167e-01,4.232921837287612066e-01,6.044209983330798286e-01,8.539828537082656545e-01,1.252579568917295383e+00,1.586388918363413891e+00
7.244359600749902262e-01,3.085848232210566255e-01,3.299520883888335532e-01,4.739390734388518878e-01,6.767400228716503596e-01,9.561619868627162511e-01,1.402450850100524393e+00,1.776200541494439955e+00
7.413102413009177161e-01,3.450924343952632700e-01,3.689875546413088903e-01,5.300091988966453282e-01,7.568029371522075888e-01,1.069282419832620068e+00,1.568370290216172247e+00,1.986337123810201888e+00
7.585775750291835484e-01,3.854338414087273845e-01,4.121222661588764269e-01,5.919674533220151691e-01,8.452735698672633191e-01,1.194282073177968417e+00,1.751713585834489217e+00,2.218540983057295968e+00
7.762471166286916135e-01,4.299237866783239825e-01,4.596927548708907851e-01,6.602972336627813688e-01,9.428421722259459070e-01,1.332136199857474335e+00,1.953911191162285288e+00,2.474623787734675062e+00
7.943282347242813790e-01,4.788866867825968821e-01,5.120458955623308217e-01,7.354967949225607038e-01,1.050220212412977583e+00,1.483850030376472562e+00,2.176437530381626573e+00,2.756452894626123751e+00
8.128305161640990706e-01,5.326535497690347842e-01,5.695356094129706559e-01,8.180745155874317165e-01,1.168133615210211973e+00,1.650449221115111387e+00,2.420796987814726187e+00,3.065933605475715584e+00
8.317637711026708569e-01,5.915580904963674280e-01,6.325187099620611653e-01,9.085429313444128852e-01,1.297314242864149758e+00,1.832967817723185622e+00,2.688506253325540829e+00,3.404986807601824150e+00
8.511380382023763236e-01,6.559319514413727292e-01,7.013497924997592614e-01,1.007411394914072611e+00,1.438489414180410320e+00,2.032433446735543381e+00,2.981072602227768709e+00,3.775521465600731652e+00
8.709635899560805861e-01,7.260989404977872264e-01,7.763750722646719504e-01,1.115177226112900266e+00,1.592369267811073019e+00,2.249849461256054894e+00,3.299967707587652122e+00,4.179401454872431643e+00
8.912509381337454517e-01,8.023682061092197726e-01,8.579250862472267425e-01,1.232315229797659839e+00,1.759631795028077095e+00,2.486173793864566051e+00,3.646596622861358661e+00,4.618406278427357847e+00
9.120108393559096527e-01,8.850262847573436842e-01,9.463061890895343442e-01,1.359265481888273452e+00,1.940905399464965431e+00,2.742294315379884218e+00,4.022261639511842013e+00,5.094185292915950569e+00
9.332543007969910098e-01,9.743279776182058871e-01,1.041790796867478219e+00,1.496419317133279137e+00,2.136748889095115178e+00,3.019000565626669186e+00,4.428120823276581852e+00,5.608205195241233731e+00
9.549925860214358853e-01,1.070486043410230126e+00,1.144606364837493118e+00,1.644103498679873265e+00,2.347628871963461261e+00,3.316951815954885863e+00,4.865141170045298225e+00,6.161690694990767270e+00
9.772372209558106704e-01,1.173659734395632315e+00,1.254923127927892734e+00,1.802562610848315039e+00,2.573894614769606015e+00,3.636641547000728281e+00,5.334046503801041617e+00,6.755558527788037004e+00
1.000000000000000000e+00,1.283942253388576926e+00,1.372840687163824125e+00,1.971939794671100366e+00,2.815750535001969368e+00,3.978358582856644343e+00,5.835260470351078865e+00,7.390345257571873994e+00
1.023292992280753655e+00,1.401347272499600116e+00,1.498373592438942303e+00,2.152256042324554031e+00,3.073226635206696589e+00,4.342145317630444090e+00,6.368845266312069597e+00,8.066129677700587308e+00
1.047128548050899610e+00,1.525794729896652324e+00,1.631436152824051300e+00,2.343388382614225218e+00,3.346147353654828738e+00,4.727753704457677841e+00,6.934437086153317331e+00,8.782451055617343627e+00
1.071519305237605968e+00,1.657096209254723673e+00,1.771826800111749867e+00,2.545047425431075538e+00,3.634099499511513898e+00,5.134599950902910770e+00,7.531179671798177822e+00,9.538224974561536840e+00
1.096478196143185091e+00,1.794940307220213693e+00,1.919212438919372987e+00,2.756754887685052058e+00,3.936400161344121962e+00,5.561719176553242328e+00,8.157657806709956105e+00,1.033165910514021135e+01
1.122018454301962898e+00,1.938878505553907949e+00,2.073113335723268502e+00,2.977821894221316157e+00,4.252065721969753298e+00,6.007721633579495624e+00,8.811833102369611481e+00,1.116017188039628394e+01
1.148153621496882826e+00,2.088312183771218855e+00,2.232889226612616351e+00,3.207329030229992384e+00,4.579783373951337389e+00,6.470752460236616876e+00,9.490984966562946212e+00,1.202031773382885582e+01
1.174897554939529076e+00,2.242481530612069562e+00,2.397727454566042304e+00,3.444109309826282050e+00,4.917886798729505848e+00,6.948457316883056123e+00,1.019166019967607184e+01,1.290772326497763345e+01
1.202264434617413169e+00,2.400457232193143220e+00,2.566634074879789118e+00,3.686735409048229606e+00,5.264337934495126881e+00,7.437956624438545106e+00,1.090963520838332990e+01,1.381703938511788365e+01
1.230268770812381174e+00,2.561135922704350865e+00,2.738428982907924247e+00,3.933512677412946523e+00,5.616716994786552064e+00,7.935831459881173444e+00,1.163989531699473545e+01,1.474191511730150239e+01
1.258925411794167504e+00,2.723240469127053309e+00,2.911746209880853531e+00,4.182479573675584206e+00,5.972223087572868572e+00,8.438124428692180601e+00,1.237663604585832111e+01,1.567499921779165462e+01
1.288249551693133599e+00,2.885326211353412162e+00,3.085040586009829777e+00,4.431417248091573668e+00,6.327687894050217032e+00,8.940358988821623498e+00,1.311329145305614219e+01,1.660797607321014979e+01
1.318256738556407459e+00,3.045794277635375025e+00,3.256601968644431189e+00,4.677869991272929795e+00,6.679604863237935675e+00,9.437580696316754114e+00,1.384259462912327443e+01,1.753164231943988938e+01
1.348962882591653312e+00,3.202913024920988061e+00,3.424578158147711271e+00,4.919178161674021332e+00,7.024176224192508755e+00,9.924423624800928323e+00,1.455667511482840837e+01,1.843603022339489428e+01
1.380384264602885214e+00,3.354848495600883940e+00,3.587007455350914142e+00,5.152524961053196684e+00,7.357379771155659220e+00,1.039520472144040752e+01,1.524719729400459123e+01,1.931058295930987612e+01
1.412537544622753938e+00,3.499704517769461898e+00,3.741861531932365370e+00,5.374998021183994723e+00,7.675056797168785749e+00,1.084404804289238911e+01,1.590554261194482955e+01,2.014438538947409896e+01
1.445439770745927888e+00,3.635572688346931258e+00,3.887098870701688913e+00,5.583666169590391526e+00,7.973021701434480413e+00,1.126503961345447102e+01,1.652303670792652213e+01,2.092645172775431561e+01
1.479108388168207222e+00,3.760591954452380037e+00,4.020728472807937770e+00,5.775670937406310657e+00,8.247192646790347581e+00,1.165241202439705859e+01,1.709122016957422474e+01,2.164606844882177938e+01
1.513561248436208651e+00,3.873016842461002973e+00,4.140882817112767178e+00,5.948331349695727965e+00,8.493741183352812030e+00,1.200075583027435577e+01,1.760215859064291521e+01,2.229318697332573507e+01
1.548816618912481236e+00,3.971292580999125299e+00,4.245898198468620599e+00,6.099259305052323832e+00,8.709256993164382621e+00,1.230525230967941575e+01,1.804878396412000896e+01,2.285885603684869594e+01
1.584893192461114042e+00,4.054134443043666991e+00,4.334399587041733781e+00,6.226481436687686610e+00,8.890921890888373369e+00,1.256191930427206493e+01,1.842525525707704404e+01,2.333567834951075781e+01
1.621810097358929781e+00,4.120607631255960968e+00,4.405386080667236470e+00,6.328561809806151572e+00,9.036685020470816454e+00,1.276785874856120273e+01,1.872732146493889971e+01,2.371827039202648990e+01
1.659586907437561321e+00,4.170203010111309894e+00,4.458311931067052925e+00,6.404718242637515324e+00,9.145428949711316591e+00,1.292149134104233710e+01,1.895266580532751632e+01,2.400369832058984798e+01
1.698243652461744357e+00,4.202903034064947363e+00,4.493157104253119982e+00,6.454923572791767761e+00,9.217114271946607928e+00,1.302276085062803723e+01,1.910120537516946015e+01,2.419185746085838673e+01
1.737800828749376247e+00,4.219231445224385979e+00,4.510480505575348076e+00,6.479981999079926780e+00,9.252888622803260077e+00,1.307328814877853596e+01,1.917531706963710292e+01,2.428575840685286380e+01
1.778279410038922759e+00,4.220279854015214660e+00,4.511448507304051780e+00,6.481569922376444026e+00,9.255145011147995149e+00,1.307645363250710879e+01,1.917995847132764453e+01,2.429168009360384062e+01
1.819700858609982541e+00,4.207704328847827746e+00,4.497831428828975575e+00,6.462230728159358506e+00,9.227514390592251203e+00,1.303738674200178593e+01,1.912265247497054688e+01,2.421915028476502130e+01
1.862087136662867515e+00,4.183685771542593024e+00,4.471961313618829870e+00,6.425313952571999110e+00,9.174778824585315462e+00,1.296284329238145538e+01,1.901330736991667436e+01,2.408071766190477092e+01
1.905460717963246342e+00,4.150849302550494890e+00,4.436645892202538910e+00,6.374851496319703159e+00,9.102694771364278736e+00,1.286095582248370839e+01,1.886385067895626122e+01,2.389148803174182589e+01
1.949844599758045582e+00,4.112140251745412201e+00,4.395036153357630759e+00,6.315367192922228590e+00,9.017721215328389661e+00,1.274084951085832174e+01,1.868766582885955074e+01,2.366841081733752006e+01
1.995262314968878847e+00,4.070657715088045414e+00,4.350448539507802970e+00,6.251621204728007086e+00,8.926654748578618737e+00,1.261212663194020678e+01,1.849883601578082803e+01,2.342932136224417405e+01
2.041737944669529625e+00,4.029450969314582132e+00,4.306147409947187477e+00,6.188297372579773636e+00,8.836183204578892614e+00,1.248423594478117948e+01,1.831121931149136728e+01,2.319176950611614885e+01
2.089296130854038758e+00,3.991289180493695188e+00,4.265098910918974084e+00,6.129649544322002264e+00,8.752380724187531769e+00,1.236575934095559504e+01,1.813740242758361276e+01,2.297169449118198870e+01
2.137962089502232654e+00,3.958420478658235986e+00,4.229713413931503574e+00,6.079131563322376586e+00,8.680179492822283294e+00,1.226366553849193863e+01,1.798760616386411115e+01,2.278203869414156912e+01
2.187761623949551648e+00,3.932342092573127612e+00,4.201599691298053330e+00,6.039044231965970511e+00,8.622865714153086003e+00,1.218259802364549671e+01,1.786864110936811301e+01,2.263142502835388470e+01
2.238721138568339875e+00,3.913608144296014668e+00,4.181359241186700437e+00,6.010240098987077673e+00,8.581658141734054723e+00,1.212427963800277908e+01,1.778303445097311908e+01,2.252305108777514420e+01
2.290867652767772267e+00,3.901705017100855599e+00,4.168452718390873279e+00,5.991932009137858728e+00,8.555434755886977882e+00,1.208712647283316777e+01,1.772846379763991465e+01,2.245397216881960034e+01
2.344228815319922887e+00,3.895024941466773694e+00,4.161171212929318131e+00,5.981652477014065106e+00,8.540674775827099552e+00,1.206616599554864067e+01,1.769763724461132526e+01,2.241494950547836496e+01
2.398832919019489918e+00,3.890965588129583708e+00,4.156742073952623073e+00,5.975406561929943905e+00,8.531676935023131847e+00,1.205334548436752229e+01,1.767874591959517971e+01,2.239102360875791931e+01
2.454708915685031023e+00,3.886176148146068599e+00,4.151591175671304867e+00,5.968049696858773068e+00,8.521098921326895947e+00,1.203829420285190110e+01,1.765658203554357542e+01,2.236293052794889746e+01
2.511886431509579687e+00,3.876958082222000890e+00,4.141770393251631432e+00,5.953903039555607180e+00,8.500835918992819984e+00,1.200956464813556401e+01,1.761435959089533299e+01,2.230940806911259955e+01
2.570395782768864823e+00,3.859811452398058229e+00,4.123540618047622175e+00,5.927592394458073954e+00,8.463218325351956395e+00,1.195632470936777736e+01,1.753619638771480993e+01,2.221033961636030440e+01
2.630267991895381297e+00,3.832096298461162398e+00,4.094077736557502512e+00,5.885063812845374720e+00,8.402461682917905961e+00,1.187040612397009198e+01,1.741011857195778134e+01,2.205055975216556163e+01
2.691534803926916908e+00,3.792754627963877745e+00,4.052243482879278602e+00,5.824692286297922017e+00,8.316249481028233248e+00,1.174854060617326468e+01,1.723134034088245414e+01,2.182400837351889678e+01
2.754228703338166273e+00,3.743015017688629875e+00,3.999337902971443537e+00,5.748363751205717520e+00,8.207277803101815650e+00,1.159454201182237298e+01,1.700546437664948485e+01,2.153778436731023049e+01
2.818382931264455049e+00,3.686982285460357112e+00,3.939729301911681691e+00,5.662380616774729702e+00,8.084547960230603181e+00,1.142113238790384067e+01,1.675115980954254979e+01,2.121553749176387882e+01
2.884031503126605500e+00,3.632003541841137384e+00,3.881245635273354200e+00,5.578023907259536784e+00,7.964168813116451417e+00,1.125107523299097423e+01,1.650182388831584390e+01,2.089957298850523415e+01
2.951209226666386964e+00,3.588703630682053003e+00,3.835213113733681567e+00,5.511607718853662519e+00,7.869434219031679945e+00,1.111728457859032559e+01,1.630574129911509473e+01,2.065105328317044808e+01
3.019951720402016093e+00,3.570601287027176163e+00,3.816047342056116953e+00,5.483889824051294326e+00,7.829981216202174465e+00,1.106163527161301907e+01,1.622433836022088371e+01,2.054778662069457695e+01
3.090295432513591845e+00,3.593254394593677681e+00,3.840341865754584472e+00,5.518759157726979225e+00,7.879915808448933134e+00,1.113231464068629251e+01,1.632829772754901398e+01,2.067930578415762355e+01
3.162277660168379523e+00,3.672937958449854268e+00,3.925457957416339738e+00,5.641205737803060671e+00,8.054914319975004844e+00,1.137972684162324555e+01,1.669155024750680028e+01,2.113925796211558605e+01
3.235936569296280929e+00,3.824927755154159836e+00,4.087693496570400598e+00,5.874685064276587099e+00,8.388460335484294816e+00,1.185117599848172709e+01,1.738347570308105006e+01,2.201552594488978087e+01
3.311311214825911176e+00,4.061538095019281869e+00,4.340189353038780951e+00,6.238104937351993229e+00,8.907542709112012957e+00,1.258478803858263362e+01,1.845998711340177678e+01,2.337893516588923148e+01
3.388441561392023793e+00,4.390132122004017923e+00,4.690806381429591276e+00,6.742770113678093757e+00,9.628293565924661124e+00,1.360334790317361175e+01,1.995449121856909258e+01,2.527180385060938050e+01
3.467368504525316641e+00,4.811373586623416188e+00,5.140260029751297921e+00,7.389697781401641130e+00,1.055215593797257689e+01,1.490888523356358064e+01,2.186994719808062371e+01,2.769788412348997753e+01
3.548133892335753270e+00,5.318005885267599986e+00,5.680817533805393893e+00,8.167742719115146599e+00,1.166320760524201461e+01,1.647889379160370993e+01,2.417332214811687408e+01,3.061533880224922299e+01
3.630780547701013994e+00,5.894416062475619000e+00,6.295832651899516463e+00,9.052927854621319881e+00,1.292720607338836025e+01,1.826498276828716172e+01,2.679361403547347464e+01,3.393423674674760093e+01
3.715352290971723814e+00,6.517163370947654855e+00,6.960309510482735718e+00,1.000925600304981167e+01,1.429274834991285381e+01,2.019451613378606680e+01,2.962425782920623973e+01,3.751959998613635605e+01
3.801893963205612792e+00,7.156528044181646564e+00,7.642554840071325906e+00,1.099108824023153019e+01,1.569466742305276341e+01,2.217541220885059516e+01,3.253016724529971526e+01,4.120032243531025529e+01
3.890451449942804896e+00,7.778981134594732616e+00,8.306812679327803650e+00,1.194693665479367262e+01,1.705944794642473639e+01,2.410379609663420197e+01,3.535896110060140529e+01,4.478338904912468621e+01
3.981071705534973137e+00,8.350315699681646109e+00,8.916604305967481992e+00,1.282427265573995889e+01,1.831209161092741056e+01,2.587370024831856341e+01,3.795519370269205695e+01,4.807190019131810743e+01
4.073802778041126338e+00,8.839044955917199076e+00,9.438352525907466983e+00,1.357474523161884861e+01,1.938356749196310602e+01,2.738759136769313685e+01,4.017579693810066033e+01,5.088463111848891174e+01
4.168693834703354639e+00,9.219596258645152531e+00,9.844787654182542980e+00,1.415908568993365790e+01,2.021781443275534329e+01,2.856626418507752518e+01,4.190459312407634229e+01,5.307441490990638044e+01
4.265795188015925277e+00,9.474835238388610748e+00,1.011763849951901051e+01,1.455098381181039358e+01,2.077727459541175747e+01,2.935665970032155059e+01,4.306376278615709907e+01,5.454266890571933857e+01
4.365158322401661017e+00,9.597550983577216144e+00,1.024921483474300388e+01,1.473936862856598928e+01,2.104614907039015748e+01,2.973646470288318255e+01,4.362059049325090143e+01,5.524794064457104525e+01
4.466835921509630047e+00,9.590708911154084859e+00,1.024267546335057588e+01,1.472879689425465699e+01,2.103095177984484110e+01,2.971489384419508184e+01,4.358861061556297045e+01,5.520736089386753065e+01
4.570881896148751622e+00,9.466499755100072022e+00,1.011101266081403338e+01,1.453799287968205078e+01,2.075842413513504425e+01,2.932974253871723391e+01,4.302328267160491038e+01,5.449116778396076199e+01
4.677351412871980862e+00,9.244432000109947367e+00,9.875017242635816928e+00,1.419691921969781490e+01,2.027135273868614007e+01,2.864147693780994430e+01,4.201332045626354272e+01,5.321172568810958836e+01
4.786300923226384896e+00,8.948877476498289241e+00,9.560661578213959899e+00,1.374300788286076802e+01,1.962318831998462798e+01,2.772563008917544991e+01,4.066953678609180400e+01,5.150939679444925900e+01
4.897788193684461611e+00,8.606541855479713732e+00,9.196403765238379435e+00,1.321727556641145540e+01,1.887249994503581263e+01,2.666496535457198291e+01,3.911334724202180979e+01,4.953797997056035740e+01
5.011872336272724660e+00,8.244273443714122962e+00,8.810853628153074268e+00,1.266095825368898353e+01,1.807817054152174663e+01,2.554268732546391618e+01,3.746681096127408495e+01,4.745209555076309016e+01
5.128613839913648498e+00,7.887458242981759682e+00,8.431064446254113776e+00,1.211304569029868183e+01,1.729587707918076234e+01,2.443746801824140391e+01,3.584533472894953832e+01,4.539794257107654829e+01
5.248074602497728058e+00,7.559024067443667505e+00,8.081473954744975430e+00,1.160875085030052745e+01,1.657590518375958055e+01,2.342035876811580408e+01,3.435314358302114357e+01,4.350755933696383693e+01
5.370317963702526676e+00,7.278862943687695264e+00,7.783290371939399321e+00,1.117862161854108294e+01,1.596187996536736620e+01,2.255299697871208409e+01,3.308065108077470029e+01,4.189548965073294085e+01
5.495408738576248453e+00,7.063353935960370755e+00,7.553983883202846528e+00,1.084780686591551380e+01,1.548971653360578671e+01,2.188612361415946239e+01,3.210228545587985138e+01,4.065602639105363636e+01
5.623413251903491172e+00,6.924680062018111926e+00,7.406556711158340356e+00,1.063500684387110873e+01,1.518611924561769300e+01,2.145746338905248862e+01,3.147338081353354511e+01,3.985927119831167431e+01
5.754399373371566817e+00,6.869789210357632570e+00,7.348432036589462868e+00,1.055087773180490807e+01,1.506630149454513123e+01,2.128850383034238902e+01,3.122545286152556443e+01,3.954514871812193633e+01
5.888436553555889574e+00,6.899100874443494291e+00,7.380071120242534199e+00,1.059604687538518419e+01,1.513115012729510767e+01,2.138048965427803694e+01,3.136032332715249993e+01,3.971596358003055371e+01
6.025595860743575116e+00,7.005316493433062952e+00,7.493701174244749019e+00,1.075928811612584113e+01,1.536461951850299812e+01,2.171074145093923136e+01,3.184471987132953785e+01,4.032956078678770240e+01
6.165950018614822170e+00,7.172849553411205115e+00,7.672705316837099332e+00,1.101664953847888029e+01,1.573248702134943144e+01,2.223089758071979816e+01,3.260769699885963746e+01,4.129606034569950879e+01
6.309573444801929831e+00,7.378379151750808163e+00,7.892212274258917581e+00,1.133230660746139762e+01,1.618357357965977172e+01,2.286863883666152475e+01,3.354316573444681637e+01,4.248106373660118606e+01
6.456542290346556356e+00,7.592829554744600529e+00,8.121208421869862804e+00,1.166160462127795938e+01,1.665409164284585941e+01,2.353383154686569867e+01,3.451890464134316971e+01,4.371707052358771506e+01
6.606934480075957516e+00,7.784731620881599312e+00,8.326124591477178427e+00,1.195622210334906654e+01,1.707502214618455483e+01,2.412895050105651151e+01,3.539184887925490841e+01,4.482284729382399746e+01
6.760829753919819218e+00,7.924523309601285703e+00,8.475424675275981201e+00,1.217077477057662271e+01,1.738154828354413084e+01,2.456240812040027066e+01,3.602764245619239603e+01,4.562819647702139036e+01
6.918309709189362167e+00,7.989018714118412134e+00,8.544373520065009942e+00,1.226967666680904223e+01,1.752285548761945932e+01,2.476240130007301588e+01,3.632094997747989140e+01,4.599968670800392800e+01
7.079457843841380438e+00,7.965135779997053689e+00,8.519013346010350318e+00,1.223286151460196436e+01,1.747030226759449079e+01,2.468845667883953610e+01,3.621239245634426851e+01,4.586210620431631924e+01
7.244359600749898931e+00,7.852083265026475800e+00,8.398496077227813217e+00,1.205913717667016449e+01,1.722220932257457804e+01,2.433819803999774933e+01,3.569847482873882427e+01,4.521103791807953343e+01
7.413102413009177383e+00,7.661531833443583572e+00,8.195265280203214431e+00,1.176644439789774488e+01,1.680422618662503709e+01,2.374786521240771009e+01,3.483234802243687511e+01,4.411382390890727834e+01
7.585775750291835706e+00,7.415719783196315973e+00,7.933035506158879535e+00,1.138894461740633801e+01,1.626516837037137364e+01,2.298643297222893978e+01,3.371518341042843048e+01,4.269863749344975901e+01
7.762471166286919910e+00,7.143860077337359726e+00,7.642960527944769211e+00,1.097150056293985010e+01,1.566913066889892647e+01,2.214446802458352437e+01,3.247982898616672287e+01,4.113377785182912305e+01
7.943282347242813124e+00,6.877559433144226020e+00,7.358748513659859825e+00,1.056264140751975233e+01,1.508543655704273334e+01,2.131992804877531711e+01,3.126997991812562461e+01,3.960128227290260838e+01
8.128305161640994925e+00,6.646166672143420051e+00,7.111701980073503293e+00,1.020742096984628233e+01,1.457843578881097812e+01,2.060374593434591617e+01,3.021903353673719650e+01,3.827013883835968500e+01
8.317637711026709013e+00,6.472932464187982404e+00,6.926622848473575011e+00,9.941523333600263967e+00,1.419908487641814787e+01,2.006793288258302610e+01,2.943263828312562325e+01,3.727417903807778288e+01
8.511380382023768121e+00,6.372567800280096506e+00,6.819208612615108578e+00,9.787517339282427287e+00,1.397959818783422570e+01,1.975801977403661169e+01,2.897760514979832536e+01,3.669803097738593323e+01
8.709635899560804972e+00,6.350420503882149958e+00,6.795173308604580242e+00,9.753596015662747476e+00,1.393164980350766946e+01,1.969051517499838511e+01,2.887817658348958716e+01,3.657239366641876899e+01
8.912509381337459402e+00,6.403239748853456703e+00,6.851061396414771743e+00,9.834754007775934781e+00,1.404805887914391604e+01,1.985528522545227403e+01,2.911951410348298808e+01,3.687845651945848857e+01
9.120108393559096527e+00,6.521276086698051699e+00,6.976485887364319183e+00,1.001601462486851979e+01,1.430740315668140816e+01,2.022207096999844467e+01,2.965725468195141801e+01,3.756000696842671971e+01
9.332543007969913873e+00,6.691130306524791571e+00,7.157165821687312857e+00,1.027680531163027489e+01,1.468027271445371618e+01,2.074932327062652959e+01,3.043046724828745297e+01,3.853984512428083065e+01
9.549925860214358408e+00,6.898584891274797570e+00,7.377946280124658252e+00,1.059530479812926984e+01,1.513548261737282452e+01,2.139297964805795615e+01,3.137452518122464795e+01,3.973609151188327360e+01
9.772372209558112033e+00,7.130906803507649272e+00,7.625255543821728210e+00,1.095197685203697446e+01,1.564512247804179879e+01,2.211359831897908279e+01,3.243157069191302355e+01,4.107544366524807344e+01
1.000000000000000000e+01,7.378414115699959197e+00,7.888777804777138414e+00,1.133197252248740838e+01,1.618798794071152969e+01,2.288120702643069393e+01,3.355762907329690137e+01,4.250218825944001821e+01
1.023292992280753566e+01,7.635084733567540027e+00,8.162104230659180004e+00,1.172606134220018248e+01,1.675090908097064712e+01,2.367718115930138367e+01,3.472536676047020876e+01,4.398169450260883906e+01
1.047128548050899610e+01,7.898140325826743968e+00,8.442289982924261693e+00,1.212998952609754255e+01,1.732783055527077565e+01,2.449294594809032333e+01,3.592219103243567702e+01,4.549800645157537815e+01
1.071519305237606012e+01,8.167006413179180413e+00,8.728744429305567820e+00,1.254288113895959178e+01,1.791752388976970423e+01,2.532674671709647995e+01,3.714551536202570503e+01,4.704784514676300944e+01
1.096478196143185180e+01,8.442045867247184532e+00,9.021878675148057525e+00,1.296529267253759699e+01,1.852080478321675727e+01,2.617971957791935367e+01,3.839699763089276274e+01,4.863330970729096236e+01
1.122018454301962898e+01,8.723180547190672485e+00,9.321632754772107177e+00,1.339709750122798226e+01,1.913750850967038275e+01,2.705161928245241398e+01,3.967627360372897272e+01,5.025393907528379600e+01
1.148153621496882870e+01,9.008707918373231038e+00,9.626209867859875757e+00,1.383567072029387646e+01,1.976389570040472421e+01,2.793715435515468926e+01,4.097557937761128954e+01,5.189990007938382632e+01
1.174897554939529165e+01,9.294570935084513152e+00,9.931294657527788061e+00,1.427477024776544567e+01,2.039105425626729584e+01,2.882372824264994193e+01,4.227643551464380778e+01,5.354778693869796768e+01
1.202264434617413080e+01,9.574010231474499477e+00,1.022968069375976086e+01,1.470400508973107812e+01,2.100414185481316309e+01,2.969036632854750124e+01,4.354807049009144038e+01,5.515862358870498383e+01
1.230268770812381085e+01,9.837758987122048993e+00,1.051147762108507777e+01,1.510913623272117867e+01,2.158281836738873594e+01,3.050832437825258481e+01,4.474831105450790147e+01,5.667899109619600040e+01
1.258925411794167459e+01,1.007473447504978203e+01,1.076484935703543755e+01,1.547313903202997309e+01,2.210276580615692410e+01,3.124323394038050239e+01,4.582672855837543580e+01,5.804501284211423240e+01
1.288249551693133554e+01,1.027295394565859254e+01,1.097699288698704301e+01,1.577760965871325816e+01,2.253769974264963238e+01,3.185794210597484977e+01,4.672880527356959135e+01,5.918763174481997424e+01
1.318256738556407370e+01,1.042087198907459467e+01,1.113556635686866159e+01,1.600481810288718876e+01,2.286230254618411450e+01,3.231665650022669922e+01,4.740201671141952744e+01,6.004031533515568242e+01
1.348962882591653312e+01,1.050873366073494353e+01,1.123013378589023858e+01,1.613978475100030963e+01,2.305518853624657893e+01,3.258913715331298988e+01,4.780198353509437936e+01,6.054684925921786487e+01
1.380384264602885303e+01,1.052964893527303047e+01,1.125331288893836401e+01,1.617192973121833433e+01,2.310125836639722507e+01,3.265402564899845572e+01,4.789735800764103146e+01,6.066752774732216125e+01
1.412537544622754027e+01,1.048051978095096537e+01,1.120176495485813106e+01,1.609649595097037178e+01,2.299372872279473512e+01,3.250171737680552297e+01,4.767403997546828265e+01,6.038449501487607307e+01
1.445439770745928065e+01,1.036223797079691344e+01,1.107640636066460971e+01,1.591485236998665087e+01,2.273456303180467941e+01,3.213497335340841943e+01,4.713607589432304223e+01,5.970288417501580369e+01
1.479108388168207178e+01,1.017961296108228275e+01,1.088233301659803587e+01,1.563438416829883515e+01,2.233431312016100279e+01,3.156869881209936324e+01,4.630533497495585493e+01,5.865040674341398130e+01
1.513561248436208651e+01,9.940943928686968079e+00,1.062836528410121062e+01,1.526783639221469002e+01,2.181118052834634469e+01,3.082861882381942920e+01,4.521956624851574702e+01,5.727489081157743556e+01
1.548816618912481147e+01,9.657289223371311238e+00,1.032627046108497382e+01,1.483219248427178627e+01,2.118941531338681372e+01,2.994901593688993202e+01,4.392907856723286386e+01,5.564007418161257590e+01
1.584893192461114175e+01,9.341747311231532791e+00,9.989998873532211832e+00,1.434757111379278882e+01,2.049774105417725423e+01,2.897050403721041789e+01,4.249347333751003930e+01,5.382146440112044417e+01
1.621810097358929781e+01,9.008588893734856384e+00,9.634759981657168737e+00,1.383589330127070838e+01,1.976745283526641117e+01,2.793733906939505118e+01,4.097769705012809993e+01,5.190133718670459473e+01
1.659586907437561365e+01,8.672835472369868626e+00,9.276574930479654313e+00,1.332023495345899633e+01,1.903149463651646656e+01,2.689611423145748859e+01,3.945012497250925776e+01,4.996630835579135521e+01
1.698243652461744446e+01,8.349514922418165952e+00,8.931484028744295145e+00,1.282368338481493808e+01,1.832282779073990397e+01,2.589345224455147587e+01,3.797917322665798423e+01,4.810304184231253544e+01
1.737800828749376336e+01,8.052995655090533944e+00,8.614836632379942571e+00,1.236831284266347097e+01,1.767296935305661876e+01,2.497393787886638350e+01,3.663026400459740728e+01,4.639440567329140919e+01
1.778279410038922848e+01,7.795741478398355184e+00,8.339962004861082079e+00,1.197327165464239584e+01,1.710925993475444784e+01,2.417625370228128645e+01,3.546015506102492054e+01,4.491228919597104863e+01
1.819700858609982674e+01,7.587491249467564813e+00,8.117290975853155288e+00,1.165352053398348353e+01,1.665306225948728880e+01,2.353063196156426073e+01,3.451320087880836951e+01,4.371286789011716678e+01
1.862087136662867692e+01,7.434199941690262214e+00,7.953223121909688942e+00,1.141820593943183404e+01,1.631743725803992362e+01,2.305556694090859793e+01,3.381652924109741321e+01,4.283049399209554764e+01
1.905460717963246253e+01,7.337409068961846970e+00,7.849450657760248085e+00,1.126969188484184770e+01,1.610576136240515766e+01,2.275585740858766570e+01,3.337717024832640789e+01,4.227406065464135310e+01
1.949844599758045405e+01,7.293713864171380123e+00,7.802385322175235949e+00,1.120274240679913191e+01,1.601055725062067836e+01,2.262095068563580469e+01,3.317962800327050132e+01,4.202392675638063935e+01
1.995262314968878670e+01,7.294975254823821587e+00,7.803378576713548398e+00,1.120484640384302288e+01,1.601395688064726741e+01,2.262559506323269432e+01,3.318683915475703117e+01,4.203313209717097720e+01
2.041737944669529625e+01,7.328964221309394844e+00,7.839404504474863700e+00,1.125720824566395883e+01,1.608911446271908829e+01,2.273183620533699667e+01,3.334310321265966337e+01,4.223111045635997840e+01
2.089296130854038580e+01,7.380554918486303073e+00,7.894328891344065902e+00,1.133658063594393361e+01,1.620282361905790935e+01,2.289271651105659444e+01,3.357951228015820533e+01,4.253056872356930285e+01
2.137962089502232388e+01,7.433202398593537374e+00,7.950484002166604114e+00,1.141753582422673219e+01,1.631876026596005502e+01,2.305686099239116160e+01,3.382068058099548580e+01,4.283601224926519535e+01
2.187761623949552003e+01,7.470477541424671131e+00,7.990306832254879588e+00,1.147482405435766495e+01,1.640085025220709980e+01,2.317324043734690164e+01,3.399173396452404461e+01,4.305259904976363572e+01
2.238721138568340052e+01,7.477887405964512624e+00,7.998284182311893531e+00,1.148617083319787469e+01,1.641726497860330269e+01,2.319682417173767419e+01,3.402660471039572343e+01,4.309664739388140475e+01
2.290867652767772356e+01,7.444486583679670311e+00,7.962679068068257315e+00,1.143475408219120837e+01,1.634396135611331147e+01,2.309358789661101952e+01,3.387537884913483310e+01,4.290494198883477850e+01
2.344228815319922532e+01,7.363803635918973356e+00,7.876527433503877518e+00,1.131062893676131331e+01,1.616671768971522738e+01,2.284339544682505618e+01,3.350852366381949565e+01,4.244008751973374416e+01
2.398832919019490006e+01,7.234384268138943419e+00,7.738226410723859416e+00,1.111156384514993078e+01,1.588233006559727301e+01,2.244169338463659358e+01,3.291937281359501100e+01,4.169365503915392424e+01
2.454708915685031201e+01,7.059876795613488021e+00,7.551634938212923309e+00,1.084317279842482229e+01,1.549880450337611748e+01,2.189978466789386857e+01,3.212452494507667211e+01,4.068668473728144619e+01
2.511886431509579509e+01,6.848165406262548771e+00,7.325155715339259466e+00,1.051758378093707158e+01,1.503345581405385545e+01,2.124214094856367652e+01,3.115989813012343745e+01,3.946468565299201714e+01
2.570395782768864734e+01,6.610182694969394035e+00,7.070471500143547416e+00,1.015161592590393624e+01,1.451030640945631589e+01,2.050272461141414126e+01,3.007533089413868765e+01,3.809079547872985927e+01
2.630267991895381385e+01,6.358118236188055938e+00,6.800633466633154711e+00,9.764024317930722674e+00,1.395615092817304514e+01,1.971942332586177216e+01,2.892641383098823837e+01,3.663543242643307707e+01
2.691534803926916553e+01,6.103749601542357794e+00,6.528274964460637264e+00,9.372932760754972392e+00,1.339688912615749494e+01,1.892886241533723535e+01,2.776687732453709856e+01,3.516665262993959118e+01
2.754228703338166184e+01,5.857082954200608427e+00,6.264154047780538193e+00,8.993744817042934159e+00,1.285454104216439042e+01,1.816218245675270282e+01,2.664239663173567862e+01,3.374230401215486808e+01
2.818382931264455138e+01,5.625005663466983385e+00,6.015702066942453463e+00,8.637066522011201286e+00,1.234427654835942612e+01,1.744083794972990376e+01,2.558442837776506096e+01,3.240222051027843264e+01
2.884031503126605855e+01,5.411152373304610741e+00,5.786870786235717823e+00,8.308498835033802266e+00,1.187411776164941202e+01,1.677617454503391770e+01,2.460959262895324429e+01,3.116744179648825863e+01
2.951209226666387053e+01,5.216167161551105380e+00,5.578401681370655396e+00,8.009037895107722349e+00,1.144550791423648484e+01,1.617023400000291389e+01,2.372085777210232393e+01,3.004171609303019608e+01
3.019951720402016093e+01,5.038580434116269657e+00,5.388753009577381015e+00,7.736418926442949484e+00,1.105523006783409201e+01,1.561846728898747472e+01,2.291152432402985895e+01,2.901654857137647880e+01
3.090295432513591933e+01,4.876057564834737512e+00,5.215431614942845684e+00,7.487038040892929125e+00,1.069815143503241828e+01,1.511361602296003426e+01,2.217092325344054871e+01,2.807842037601443153e+01
3.162277660168379256e+01,4.726697296683805227e+00,5.056379069549730154e+00,7.257947068496306997e+00,1.037007364104349705e+01,1.464974446643894090e+01,2.149033470234638443e+01,2.721628621128444081e+01
3.235936569296281107e+01,4.589963650794600447e+00,4.910974591898972896e+00,7.048291550083282786e+00,1.006978788823080606e+01,1.422514569402720319e+01,2.086725307097461979e+01,2.642697590257933626e+01
3.311311214825911264e+01,4.467131075105770677e+00,4.780518519888914852e+00,6.859998047441514757e+00,9.800057063103768229e+00,1.384373108347080006e+01,2.030742591619069870e+01,2.571777580239385941e+01
3.388441561392023971e+01,4.361083359861692266e+00,4.668029308226196328e+00,6.697470475273806123e+00,9.567183176976225667e+00,1.351441788623480456e+01,1.982395389057878177e+01,2.510528671016735913e+01
3.467368504525316553e+01,4.275452968511252116e+00,4.577333397977593421e+00,6.566270740016092233e+00,9.379122210864954567e+00,1.324846184896952472e+01,1.943337474434872192e+01,2.461046185474504000e+01
3.548133892335753359e+01,4.213590228603174559e+00,4.511970346974153223e+00,6.471536089672333958e+00,9.243221684160877416e+00,1.305625761626125048e+01,1.915096594933413598e+01,2.425265599050812071e+01
3.630780547701014171e+01,4.177349004407412636e+00,4.473897385303450491e+00,6.416111292065202143e+00,9.163551670845114572e+00,1.294356267121419890e+01,1.898520116397995139e+01,2.404260300265656269e+01
3.715352290971723903e+01,4.166297323887277138e+00,4.462645066699594487e+00,6.399334598538358954e+00,9.139167834351257014e+00,1.290904126872170465e+01,1.893414460996839921e+01,2.397784967595801575e+01
3.801893963205612437e+01,4.177561021335352009e+00,4.475143349560171124e+00,6.416791093916514477e+00,9.163759539749298355e+00,1.294376707971713891e+01,1.898471916628926692e+01,2.404182990404189013e+01
3.890451449942804629e+01,4.205979928428268622e+00,4.505883945567620508e+00,6.460551927621267509e+00,9.225991472159750018e+00,1.303170669952187311e+01,1.911341571116212990e+01,2.420476424292254336e+01
3.981071705534973404e+01,4.245524691073242707e+00,4.548427642574107033e+00,6.521349100381177877e+00,9.312613989255824620e+00,1.315411951944365221e+01,1.929274876430516628e+01,2.443183894733262207e+01
4.073802778041125805e+01,4.290148164982523937e+00,4.596312443243602885e+00,6.589885398772361569e+00,9.410336203323442561e+00,1.329220708183734878e+01,1.949514439369120211e+01,2.468813044828657155e+01
4.168693834703355350e+01,4.335485404059556735e+00,4.644870428059705070e+00,6.659450382891760611e+00,9.509567660636506048e+00,1.343240582443674569e+01,1.970070683546659396e+01,2.494844332084910832e+01
4.265795188015925277e+01,4.379073672895527736e+00,4.691466409502173640e+00,6.726262039926142577e+00,9.604906777775941151e+00,1.356707741418384927e+01,1.989823216614190571e+01,2.519859261401258976e+01
4.365158322401661195e+01,4.421069441827153668e+00,4.736266998760269686e+00,6.790571610342184705e+00,9.696721654884372654e+00,1.369674507977031652e+01,2.008848958188758616e+01,2.543955932217253491e+01
4.466835921509630225e+01,4.463723979563829936e+00,4.781683289731274655e+00,6.855859180196354430e+00,9.789998611379123972e+00,1.382846472168515994e+01,2.028183159433577742e+01,2.568446119115341730e+01
4.570881896148751622e+01,4.510879377648946864e+00,4.831832598991654848e+00,6.928054804348334983e+00,9.893228212488713424e+00,1.397424882505775301e+01,2.049588053139526522e+01,2.595562192141906621e+01
4.677351412871981040e+01,4.566542213707709408e+00,4.891013537441619263e+00,7.013343675738387795e+00,1.001526418016669595e+01,1.414662429074797423e+01,2.074901061577148553e+01,2.627631383586138725e+01
4.786300923226384896e+01,4.633942231930551436e+00,4.962696963711223042e+00,7.116712205097407207e+00,1.016324340004443094e+01,1.435568990335509554e+01,2.105603023683777053e+01,2.666528901768356974e+01
4.897788193684461078e+01,4.714454917217033803e+00,5.048370507458148637e+00,7.240286674721473581e+00,1.034020784245603330e+01,1.460575333464972303e+01,2.142324773908081781e+01,2.713052994602620061e+01
5.011872336272725192e+01,4.807287399607567124e+00,5.147201536572153735e+00,7.382847894768465480e+00,1.054441056232295004e+01,1.489434880617421797e+01,2.184703044673340955e+01,2.766742500871240651e+01
5.128613839913648320e+01,4.909046419396227989e+00,5.255575541422249586e+00,7.539166941047922954e+00,1.076836463919805453e+01,1.521089218142952149e+01,2.231183244072481386e+01,2.825627112034307231e+01
5.248074602497728591e+01,5.013991947786404779e+00,5.367369375442120116e+00,7.700399761225390272e+00,1.099940756117558927e+01,1.553747889452895059e+01,2.279136645675292883e+01,2.886375909880729296e+01
5.370317963702527209e+01,5.114489231581240247e+00,5.474437655878146458e+00,7.854788209987194847e+00,1.122070355449387868e+01,1.585030259702852717e+01,2.325068574347321615e+01,2.944561156953557912e+01
5.495408738576248453e+01,5.201731932835239824e+00,5.567386539789280775e+00,7.988775838726929202e+00,1.141283957466938226e+01,1.612191267642847592e+01,2.364949756584791629e+01,2.995078126206556846e+01
5.623413251903490817e+01,5.266794948159184919e+00,5.636699025706898958e+00,8.088631646907062489e+00,1.155614853146256138e+01,1.632450112870334635e+01,2.394698641451418908e+01,3.032756174062645727e+01
5.754399373371566639e+01,5.301558444842609852e+00,5.673721887786955520e+00,8.141874339696517637e+00,1.163274782272175401e+01,1.643278490059571695e+01,2.410604365791341408e+01,3.052894543855451914e+01
5.888436553555889930e+01,5.299734616829042899e+00,5.671758385803181923e+00,8.138850906467764545e+00,1.162879870224810119e+01,1.642720196278395761e+01,2.409795754869068674e+01,3.051856550930563472e+01
6.025595860743574406e+01,5.257761443760200493e+00,5.627019124174010400e+00,8.074108795692113816e+00,1.153647219511961097e+01,1.629668976910084055e+01,2.390649040556664673e+01,3.027586058340184394e+01
6.165950018614822170e+01,5.175387489520050011e+00,5.539244235046319353e+00,7.947292944095276646e+00,1.135523633136211252e+01,1.604050289525504525e+01,2.353054645481136475e+01,2.979945343023613802e+01
6.309573444801930009e+01,5.055912559693505948e+00,5.411958406097987506e+00,7.763512586791872394e+00,1.109238384496641494e+01,1.566895669498484978e+01,2.298526441030492506e+01,2.910853397922697638e+01
6.456542290346556001e+01,4.906096721886226142e+00,5.252374217798339018e+00,7.533197664956706063e+00,1.076283052030448850e+01,1.520313992853977680e+01,2.230159484808529058e+01,2.824232234121416951e+01
6.606934480075958049e+01,4.735363117618506479e+00,5.070543218565485510e+00,7.270868414573980587e+00,1.038735572274309149e+01,1.467242504037989193e+01,2.152264742592097235e+01,2.725543937392334826e+01
6.760829753919819041e+01,4.554910495025168871e+00,4.878410442152656401e+00,6.993768142605623517e+00,9.990646371850600005e+00,1.411170198492217054e+01,2.069963168869990611e+01,2.621276332941356202e+01
6.918309709189362877e+01,4.376399086978368658e+00,4.688414292942493233e+00,6.719838101643461847e+00,9.598397184608311150e+00,1.355727981693788564e+01,1.988584171143444479e+01,2.518180823708693339e+01
7.079457843841380793e+01,4.210520343167963198e+00,4.511960527922936670e+00,6.465514278127575842e+00,9.234154952721313592e+00,1.304242698661887623e+01,1.913011038898605420e+01,2.422443103554731181e+01
7.244359600749898220e+01,4.066093338897175613e+00,4.358460455162097347e+00,6.244340783115008620e+00,8.917330385750048549e+00,1.259456390733261877e+01,1.847268892425675091e+01,2.339161253271466734e+01
7.413102413009177383e+01,3.949008063163369719e+00,4.234199374981274744e+00,6.065342633322221566e+00,8.660865081512682195e+00,1.223196837664213987e+01,1.794041146792526931e+01,2.271733309206556584e+01
7.585775750291836061e+01,3.862072651148014568e+00,4.142174719109823933e+00,5.932796325504921420e+00,8.470900851769140871e+00,1.196331011443595749e+01,1.754601100318178197e+01,2.221770778529088020e+01
7.762471166286920266e+01,3.805146527059369177e+00,4.082237083051058590e+00,5.846441540614261356e+00,8.347080461288562958e+00,1.178807956208678043e+01,1.728874862660925515e+01,2.189178575047228748e+01
7.943282347242814012e+01,3.775764694428810131e+00,4.051752370276085813e+00,5.802443970658181627e+00,8.283925582998403314e+00,1.169853750302432971e+01,1.715727437515919718e+01,2.172517726695177842e+01
8.128305161640994925e+01,3.769941229353788614e+00,4.046461648315656134e+00,5.794640909847754706e+00,8.272620114739316577e+00,1.168223582989400633e+01,1.713332630356687503e+01,2.169474114522493480e+01
8.317637711026708303e+01,3.783056918733286977e+00,4.061426234133219459e+00,5.815909184501562024e+00,8.302968970926672299e+00,1.172478736393509102e+01,1.719579494253570218e+01,2.177373506288633109e+01
8.511380382023767766e+01,3.810628203407687487e+00,4.091848731007160289e+00,5.859350815839691862e+00,8.365096711408005703e+00,1.181226546011707335e+01,1.732424417652615034e+01,2.193627630809314510e+01
8.709635899560805683e+01,3.848576391051393486e+00,4.133360498442806730e+00,5.918706403113513481e+00,8.450040476779426157e+00,1.193203883704370050e+01,1.750013577055839420e+01,2.215889193469433138e+01
8.912509381337459047e+01,3.893445180145645779e+00,4.182255752894043610e+00,5.988687430579464177e+00,8.550226837662412649e+00,1.207344175957081589e+01,1.770781228597922308e+01,2.242176195065816557e+01
9.120108393559097237e+01,3.942196398492779252e+00,4.235274066404164373e+00,6.064655477727153965e+00,8.659013725219274704e+00,1.222712060756009578e+01,1.793353777777766567e+01,2.270750151084664736e+01
9.332543007969914584e+01,3.991935457316226898e+00,4.289310831442675109e+00,6.142194890811635055e+00,8.770078751048956178e+00,1.238416324864956053e+01,1.816422025429141129e+01,2.299953963923514166e+01
9.549925860214358408e+01,4.039819775324519746e+00,4.341321946677616062e+00,6.216965285649978412e+00,8.877208770420725870e+00,1.253579633014662775e+01,1.838696823720443163e+01,2.328155490039000597e+01
9.772372209558110967e+01,4.082779938162792277e+00,4.388027615654638502e+00,6.284266773406627316e+00,8.973676450292449758e+00,1.267250058338260743e+01,1.858779380217945487e+01,2.353583103269881960e+01
1.000000000000000000e+02,4.117912036549550514e+00,4.426331843629098373e+00,6.339638546394573027e+00,9.053096852472364731e+00,1.278522099765933007e+01,1.875339031491575170e+01,2.374550858344766624e+01
1.023292992280753566e+02,4.142583585131141888e+00,4.453435992701551882e+00,6.379023878675345038e+00,9.109661818837947678e+00,1.286570174151054324e+01,1.887162604956640877e+01,2.389521109852829994e+01
1.047128548050898473e+02,4.155205106116220293e+00,4.467658262513503509e+00,6.399954753582802525e+00,9.139834653273759102e+00,1.290888847479640944e+01,1.893507153486040906e+01,2.397551597620469011e+01
1.071519305237606972e+02,4.155280365672985532e+00,4.468485894528182456e+00,6.401636425094039851e+00,9.142470513486768979e+00,1.291310624330627199e+01,1.894126244342983512e+01,2.398328915805866757e+01
1.096478196143185073e+02,4.143917073914829885e+00,4.457114094545511662e+00,6.385734549753093070e+00,9.119941922736067852e+00,1.288166053297958236e+01,1.889504969249586352e+01,2.392466507402319564e+01
1.122018454301963004e+02,4.123415722322901544e+00,4.436003924096822537e+00,6.355750922838096173e+00,9.077244321494708501e+00,1.282158019810810501e+01,1.880675501513243475e+01,2.381271135234091574e+01
1.148153621496881698e+02,4.097109234554843660e+00,4.408708025996699753e+00,6.316778489887634684e+00,9.021647923261362223e+00,1.274312970364507613e+01,1.869145377233190786e+01,2.366652140806759519e+01
1.174897554939530266e+02,4.068525972587686113e+00,4.378974892923805484e+00,6.274215630995776394e+00,8.960857416714649304e+00,1.265720891183381802e+01,1.856515731434393146e+01,2.350637763198253793e+01
1.202264434617413116e+02,4.040838941974522314e+00,4.350162947675982217e+00,6.232919538792738301e+00,8.901803463612555589e+00,1.257364074777300189e+01,1.844229761147705915e+01,2.335056482101423114e+01
1.230268770812381121e+02,4.015989397094118729e+00,4.324307103450667711e+00,6.195853175371511590e+00,8.848707655693464957e+00,1.249842954281385765e+01,1.833170085021658835e+01,2.321026775161895372e+01
1.258925411794166251e+02,3.994432349607935251e+00,4.301854072843605437e+00,6.163695365951192606e+00,8.802527445273197415e+00,1.243296809480628085e+01,1.823542159305142007e+01,2.308809327037186421e+01
1.288249551693134833e+02,3.974918830284177140e+00,4.281433544844671424e+00,6.134499916041845857e+00,8.760469281121677554e+00,1.237334195038024198e+01,1.814772029887152982e+01,2.297677425292744147e+01
1.318256738556407299e+02,3.954921198744526301e+00,4.260321703446198427e+00,6.104355348581293583e+00,8.716935107696556884e+00,1.231166051874581768e+01,1.805701651872279001e+01,2.286164330615416418e+01
1.348962882591653170e+02,3.931248002483424653e+00,4.235100517493386008e+00,6.068331003492508202e+00,8.664876213406014216e+00,1.223796896932736189e+01,1.794869580785013952e+01,2.272418835992234065e+01
1.380384264602883775e+02,3.900858442222626898e+00,4.202531276953648032e+00,6.021736506302901581e+00,8.597596393098260847e+00,1.214279672869630211e+01,1.780885220428728388e+01,2.254679374493892396e+01
1.412537544622755377e+02,3.861709685719450835e+00,4.160459341858871340e+00,5.961431178438095557e+00,8.510624363053633346e+00,1.201980771270359050e+01,1.762817994619728523e+01,2.231767037124043895e+01
1.445439770745927888e+02,3.813378895757854270e+00,4.108474754699332543e+00,5.886784844060003685e+00,8.403087684151801184e+00,1.186774779576057526e+01,1.740483456942925145e+01,2.203448109836203983e+01
1.479108388168207284e+02,3.757109698272318887e+00,4.047953924483210564e+00,5.799746770076191993e+00,8.277807240417450529e+00,1.169058351717733935e+01,1.714463769133739390e+01,2.170460050346452974e+01
1.513561248436207052e+02,3.695682516948004981e+00,3.981914644662032376e+00,5.704642535641101020e+00,8.141005401716348899e+00,1.149709351455162754e+01,1.686047835319874721e+01,2.134435719416901733e+01
1.548816618912482852e+02,3.632865108327488102e+00,3.914421254488615887e+00,5.607321196325258938e+00,8.001080644733919556e+00,1.129913978683445031e+01,1.656977403851072594e+01,2.097581744488902800e+01
1.584893192461114211e+02,3.572485958202618495e+00,3.849588659807294810e+00,5.513717922685533956e+00,7.866546991584629112e+00,1.110875536907937899e+01,1.629019384603300935e+01,2.062136793664172529e+01
1.621810097358929852e+02,3.517663954671776061e+00,3.790757809527990574e+00,5.428663650429871979e+00,7.744330240602709914e+00,1.093573478218138462e+01,1.603612037097757081e+01,2.029923359239418801e+01
1.659586907437559660e+02,3.470156380674022767e+00,3.739799866335728140e+00,5.354873953485240534e+00,7.638317979467644570e+00,1.078558077639414137e+01,1.581563366060469100e+01,2.001965603125732684e+01
1.698243652461746080e+02,3.430263080596898995e+00,3.697019457162276534e+00,5.292805739038633384e+00,7.549157305708892096e+00,1.065921667399987172e+01,1.563008794281089564e+01,1.978435722888388071e+01
1.737800828749376194e+02,3.397040225688115367e+00,3.661388730100230138e+00,5.240993573359768121e+00,7.474737758949357769e+00,1.055366740414806337e+01,1.547511238019313495e+01,1.958780661795479006e+01
1.778279410038922776e+02,3.368637457976080718e+00,3.630913193558158447e+00,5.196574998138427937e+00,7.410944653269598170e+00,1.046312336770400186e+01,1.534217324921584336e+01,1.941919966145823651e+01
1.819700858609982674e+02,3.343199856621568156e+00,3.603600770097999284e+00,5.156691346365750661e+00,7.353669817200048975e+00,1.038178377597570190e+01,1.522275080432595828e+01,1.926774887811593473e+01
1.862087136662865703e+02,3.319318958689629007e+00,3.577944459003162159e+00,5.119184972467568429e+00,7.299810846079123117e+00,1.030526975791362609e+01,1.511041451939598268e+01,1.912531227920442234e+01
1.905460717963248385e+02,3.296421304570146926e+00,3.553339031411344884e+00,5.083201124637009904e+00,7.248135638580174067e+00,1.023184876018514089e+01,1.500262140883034334e+01,1.898867182510654317e+01
1.949844599758045547e+02,3.274814962160823129e+00,3.530126058286973123e+00,5.049255094384528242e+00,7.199379327303515375e+00,1.016257184611913011e+01,1.490091835120337826e+01,1.885979022382365500e+01
1.995262314968878741e+02,3.255503885110285101e+00,3.509394399250486352e+00,5.018940220964405619e+00,7.155826715918196967e+00,1.010068221195531457e+01,1.481007258051754150e+01,1.874470879901345910e+01
2.041737944669527565e+02,3.239720114182297550e+00,3.492477044626012272e+00,4.994197758368560613e+00,7.120266273792958955e+00,1.005013495734206863e+01,1.473589666128535036e+01,1.865079190949815313e+01
2.089296130854040712e+02,3.228516697695217097e+00,3.480511586417724956e+00,4.976681660053537293e+00,7.095078760956552877e+00,1.001430687727452629e+01,1.468335317322902434e+01,1.858432630211134295e+01
2.137962089502232459e+02,3.222588611044522544e+00,3.474248151231030590e+00,4.967479796839831430e+00,7.081836377227068269e+00,9.995428228579747554e+00,1.465571877376426002e+01,1.854946112024278193e+01
2.187761623949551790e+02,3.222032856620956842e+00,3.473790351189509185e+00,4.966739489903959637e+00,7.080763526600504676e+00,9.993818529383961646e+00,1.465346158466063464e+01,1.854678508891659305e+01
2.238721138568337778e+02,3.226482566416026820e+00,3.478738946449251745e+00,4.973876199662637276e+00,7.091032800133874048e+00,1.000830607536417460e+01,1.467485602040046899e+01,1.857410544984330159e+01
2.290867652767774700e+02,3.235215671149067163e+00,3.488306108855633081e+00,4.987741658467086836e+00,7.111002641379402966e+00,1.003656411446661068e+01,1.471647719013411049e+01,1.862707422926517964e+01
2.344228815319922603e+02,3.247322137891151428e+00,3.501495067757116164e+00,5.006884917294441628e+00,7.138589930801493288e+00,1.007563896474879606e+01,1.477397662562829872e+01,1.870017124089587668e+01
2.398832919019489793e+02,3.261731404065979945e+00,3.517130056337720134e+00,5.029597209590161100e+00,7.171333140068727907e+00,1.012204006279124613e+01,1.484221630305817996e+01,1.878687516155333981e+01
2.454708915685028501e+02,3.277230619324775329e+00,3.533879542349418923e+00,5.053943950683041919e+00,7.206437494644867492e+00,1.017180410345438446e+01,1.491536393976802088e+01,1.887978486513289411e+01
2.511886431509582280e+02,3.292475665497961224e+00,3.550272346767728404e+00,5.077787732483416860e+00,7.240812129613159343e+00,1.022054774062297966e+01,1.498697220540077168e+01,1.897072146074824417e+01
2.570395782768864592e+02,3.305926832752748012e+00,3.564632224925544879e+00,5.098692942610638212e+00,7.270935167608026717e+00,1.026327670565771832e+01,1.504969980972375865e+01,1.905037627330274574e+01
2.630267991895381670e+02,3.315952325228925357e+00,3.575192714620549772e+00,5.114092198806191369e+00,7.293098488907649113e+00,1.029473166702544518e+01,1.509582123293393607e+01,1.910895729848263258e+01
2.691534803926913924e+02,3.321006246709441445e+00,3.580291289651293951e+00,5.121567092266685606e+00,7.303812753850811745e+00,1.030996302697867506e+01,1.511806992031413088e+01,1.913725766491821645e+01
2.754228703338168884e+02,3.319738436807604831e+00,3.578487027431799472e+00,5.119020312710006237e+00,7.300058560296260879e+00,1.030468749684218821e+01,1.511016218077055306e+01,1.912731971451718849e+01
2.818382931264454783e+02,3.311274103132901381e+00,3.568860905846634513e+00,5.105111437418748288e+00,7.279913953115349834e+00,1.027617787070516009e+01,1.506810259856393408e+01,1.907408793534877844e+01
2.884031503126605571e+02,3.295199127512680182e+00,3.550997461313531112e+00,5.079228358929912091e+00,7.242512581290614371e+00,1.022320363211341743e+01,1.499009521026093772e+01,1.897529531588052620e+01
2.951209226666384211e+02,3.271653093993623251e+00,3.525082788590923499e+00,5.041632236664360889e+00,7.188248913238805216e+00,1.014632396640710787e+01,1.487697272835965201e+01,1.883200571556525915e+01
3.019951720402019077e+02,3.241310409112914570e+00,3.491882145080061228e+00,4.993421712406581392e+00,7.118724260287642380e+00,1.004780941370502134e+01,1.473208065165469272e+01,1.864846550302459249e+01
3.090295432513592004e+02,3.205194970098625085e+00,3.452537484924826927e+00,4.936241301645228674e+00,7.036324760186182026e+00,9.931044707211043487e+00,1.456039990752069713e+01,1.843099098898435884e+01
3.162277660168379612e+02,3.164672273840437366e+00,3.408555493760072608e+00,4.872265208001103076e+00,6.944192925523370974e+00,9.800486486377009143e+00,1.436848461431903523e+01,1.818788838959786602e+01
3.235936569296280823e+02,3.121260580074196156e+00,3.361599996034163595e+00,4.803896979715605475e+00,6.845795679949229218e+00,9.661051090453160128e+00,1.416356317829982814e+01,1.792831454017558457e+01
3.311311214825907427e+02,3.076630624253628099e+00,3.313488739829814289e+00,4.733768109136406999e+00,6.744922052376808530e+00,9.518110354694448105e+00,1.395353251399893679e+01,1.766227013052736439e+01
3.388441561392027666e+02,3.032521782938837340e+00,3.266095619476688583e+00,4.664600512236219743e+00,6.645486658260073121e+00,9.377214202242461383e+00,1.374654940262058922e+01,1.740008280893967552e+01
3.467368504525316553e+02,2.990486846452784064e+00,3.221076606142631249e+00,4.598808726201448316e+00,6.550961883284476706e+00,9.243286208257018188e+00,1.354984874640781101e+01,1.715091098165964212e+01
3.548133892335753217e+02,2.951952093468157123e+00,3.179931833417602771e+00,4.538591679115518751e+00,6.464509902052861356e+00,9.120811908916712341e+00,1.337001797447511287e+01,1.692309324484492805e+01
3.630780547701010050e+02,2.917882414223317511e+00,3.143650921690148259e+00,4.485416048011221513e+00,6.388243356958565933e+00,9.012792254966809580e+00,1.321145954644632248e+01,1.672220190981984445e+01
3.715352290971727598e+02,2.888702649394252919e+00,3.112633332212329407e+00,4.439896926411957878e+00,6.323052920030316493e+00,8.920498282050397520e+00,1.307602960855790819e+01,1.655058542902539287e+01
3.801893963205612863e+02,2.864271322498474159e+00,3.086670846978563532e+00,4.401765996375726964e+00,6.268558212122520956e+00,8.843400312109016781e+00,1.296293402687191865e+01,1.640723764809711227e+01
3.890451449942804629e+02,2.843800259541061415e+00,3.064868277711418898e+00,4.369753245811399900e+00,6.222935454869249483e+00,8.778921833673978270e+00,1.286836912190620019e+01,1.628734196587986460e+01
3.981071705534969283e+02,2.826005805666450765e+00,3.045815203097426149e+00,4.341829088884529675e+00,6.183261993101456078e+00,8.722923400649181147e+00,1.278623527370856117e+01,1.618317513870930568e+01
4.073802778041130068e+02,2.809275053344861828e+00,3.027767541963161779e+00,4.315465318852432119e+00,6.145890551207124020e+00,8.670231984165269523e+00,1.270891683007851825e+01,1.608509349992126403e+01
4.168693834703354923e+02,2.791859207524308939e+00,3.008854540237882791e+00,4.287935481859349807e+00,6.106879322341558947e+00,8.615249177089671306e+00,1.262817899980961123e+01,1.598266908882430393e+01
4.265795188015925419e+02,2.772233948333248321e+00,2.987461938944514728e+00,4.256870881265306217e+00,6.062795462561638260e+00,8.553089161572726695e+00,1.253684121900792725e+01,1.586680828840660062e+01
4.365158322401656505e+02,2.749142145509932966e+00,2.962269549523286916e+00,4.220322110487634504e+00,6.010805687053428770e+00,8.479711570629651973e+00,1.242897282841705042e+01,1.572999943015781632e+01
4.466835921509634773e+02,2.721783776687999090e+00,2.932447943849634253e+00,4.177045977642234398e+00,5.949094386773635890e+00,8.392515451061576925e+00,1.230076471088069390e+01,1.556741643834609690e+01
4.570881896148752048e+02,2.689944150487009633e+00,2.897789886383776548e+00,4.126704661253409512e+00,5.877151312764381963e+00,8.290752205035227362e+00,1.215113310727055307e+01,1.537768459791977271e+01
4.677351412871981324e+02,2.653704792268916091e+00,2.858395430882547217e+00,4.069413399415017452e+00,5.795125351366248623e+00,8.174613634122001926e+00,1.198037723338764771e+01,1.516118012241806312e+01
4.786300923226380064e+02,2.613552839303422637e+00,2.814789359920747192e+00,4.005915360584856977e+00,5.704076365943683058e+00,8.045590673953777028e+00,1.179070333893238853e+01,1.492069536526682683e+01
4.897788193684466478e+02,2.570200962812009937e+00,2.767730599288521276e+00,3.937306179851370658e+00,5.605577078039573280e+00,7.905908970282986559e+00,1.158539220290487748e+01,1.466038437241650882e+01
5.011872336272724624e+02,2.524396677872112527e+00,2.718012688365805118e+00,3.864744751802723144e+00,5.501297419749489492e+00,7.757940490409470868e+00,1.136793391311067580e+01,1.438466773245680130e+01
5.128613839913648462e+02,2.476869988722567140e+00,2.666412529028769018e+00,3.789377208463560187e+00,5.392892569646035028e+00,7.604042283212715247e+00,1.114179089377415366e+01,1.409793290368334340e+01
5.248074602497722481e+02,2.428412717869989912e+00,2.613781518104562718e+00,3.712466990733616079e+00,5.282188793230593760e+00,7.446818211733276627e+00,1.091078311400887380e+01,1.380502197948688448e+01
5.370317963702532325e+02,2.379856579428551111e+00,2.561024347723408034e+00,3.635357003608012061e+00,5.171129069262292433e+00,7.289038866504284897e+00,1.067897135237875261e+01,1.351108335956646656e+01
5.495408738576247742e+02,2.332170472228447977e+00,2.509205268654731036e+00,3.559619889808418591e+00,5.061987584378157656e+00,7.133944571063302931e+00,1.045110499543249638e+01,1.322213849980049538e+01
5.623413251903490391e+02,2.286523898696073420e+00,2.459612792274353144e+00,3.487149191793886605e+00,4.957500781502357512e+00,6.985430165666903335e+00,1.023289449898861037e+01,1.294542685720554331e+01
5.754399373371566071e+02,2.244280244497018018e+00,2.413748289840073280e+00,3.420140272041410689e+00,4.860839117587613778e+00,6.848003929657005884e+00,1.003095390848831059e+01,1.268933214706585844e+01
5.888436553555883393e+02,2.206874870569516922e+00,2.373191182010449207e+00,3.360892667516487631e+00,4.775322564977063422e+00,6.726384567574869244e+00,9.852208883408060558e+00,1.246263241575878311e+01
6.025595860743580943e+02,2.175612723666477955e+00,2.339376012931517312e+00,3.311488807566737691e+00,4.703955934658826443e+00,6.624841382772221010e+00,9.702928903466979449e+00,1.227327419472101866e+01
6.165950018614821602e+02,2.151494589529761914e+00,2.313399931279260802e+00,3.273516415460074214e+00,4.649029503700264243e+00,6.546628421333506864e+00,9.587895887613157697e+00,1.212731907699786404e+01
6.309573444801930009e+02,2.135058154245453199e+00,2.295849529020395519e+00,3.247822331426699183e+00,4.611766329989674951e+00,6.493484101483955939e+00,9.509669333731110896e+00,1.202801370512766255e+01
6.456542290346549180e+02,2.126172775727764197e+00,2.286578185763940230e+00,3.234189653610434867e+00,4.591855032101369360e+00,6.464968393796918456e+00,9.467611530409319798e+00,1.197455430280429667e+01
6.606934480075964302e+02,2.124106837905139322e+00,2.284779006125182033e+00,3.231447320500731024e+00,4.587611400939955786e+00,6.458693490657096525e+00,9.458225303480235269e+00,1.196251454807663350e+01
6.760829753919819041e+02,2.127526643374535453e+00,2.288986203169903533e+00,3.237470414453729628e+00,4.595978356343717763e+00,6.470323468917898779e+00,9.475152112365121226e+00,1.198384314222135849e+01
6.918309709189362593e+02,2.134814080769345424e+00,2.297419672056351558e+00,3.249680718958044778e+00,4.613248012956280064e+00,6.494598852584558379e+00,9.510676105206005815e+00,1.202876850579996848e+01
7.079457843841373688e+02,2.144283354185384294e+00,2.308222361713114346e+00,3.265389136558292105e+00,4.635554094767920574e+00,6.526035995559029246e+00,9.556750140115633840e+00,1.208709775677028553e+01
7.244359600749905894e+02,2.154400496666657006e+00,2.319702471925121579e+00,3.282143478506606371e+00,4.659371728571118254e+00,6.559636184891159516e+00,9.606037020957819195e+00,1.214953569655950361e+01
7.413102413009177099e+02,2.164127392554859863e+00,2.330707770073880081e+00,3.298273375686302078e+00,4.682301824718596350e+00,6.591999365811480160e+00,9.653545590379753349e+00,1.220975754726857154e+01
7.585775750291835493e+02,2.172884540956246724e+00,2.340590328418724830e+00,3.312834640165449152e+00,4.702988233850662780e+00,6.621205070684970551e+00,9.696455423471689983e+00,1.226418645881997094e+01
7.762471166286911739e+02,2.180633183801708785e+00,2.349297119724718108e+00,3.325741771286743642e+00,4.721308316654095449e+00,6.647082459120416509e+00,9.734514309894239048e+00,1.231249782414997185e+01
7.943282347242821970e+02,2.187739972138023958e+00,2.357225302477554685e+00,3.337556649106070417e+00,4.738068581545123337e+00,6.670778237874426253e+00,9.769403191385446661e+00,1.235681513869531756e+01
8.128305161640995493e+02,2.194780172402636786e+00,2.365007722454777195e+00,3.349177586378752292e+00,4.754557236938033782e+00,6.694119498959246073e+00,9.803800120079628755e+00,1.240052539253638031e+01
8.317637711026708303e+02,2.202259656979121516e+00,2.373209586056082898e+00,3.361398270736609462e+00,4.771910202739931606e+00,6.718713809173241458e+00,9.840057682966028452e+00,1.244660337486458701e+01
8.511380382023759239e+02,2.210460362496792008e+00,2.382155535407947777e+00,3.374657061510427880e+00,4.790750594055250389e+00,6.745437300974867156e+00,9.879450267401358232e+00,1.249665834774473083e+01
8.709635899560814778e+02,2.219234931200171346e+00,2.391703706900512483e+00,3.388708404078886183e+00,4.810716916038595414e+00,6.773765153078451284e+00,9.921190786660952554e+00,1.254968816839967793e+01
8.912509381337458763e+02,2.228118411338675386e+00,2.401358878850331280e+00,3.402795241590310660e+00,4.830711408306666677e+00,6.802126209393317247e+00,9.962951728434488174e+00,1.260273939922243258e+01
9.120108393559096385e+02,2.236208182857364779e+00,2.410143079168864499e+00,3.415461352107771908e+00,4.848630496162610548e+00,6.827522272759571464e+00,1.000030848914231996e+01,1.265020090552136622e+01
9.332543007969904920e+02,2.242548847255631639e+00,2.417008277899532320e+00,3.425158280690320467e+00,4.862237537219654016e+00,6.846767947393734843e+00,1.002856231396656916e+01,1.268611305192094107e+01
9.549925860214368640e+02,2.246242818383611173e+00,2.420960630454955798e+00,3.430431528735777835e+00,4.869431734925750099e+00,6.856875214318372436e+00,1.004330906217607122e+01,1.270488835838151864e+01
9.772372209558111535e+02,2.246757795305003302e+00,2.421396828710820515e+00,3.430414479305685660e+00,4.868961539601627919e+00,6.856066219179341559e+00,1.004193003360635927e+01,1.270320067412904486e+01
1.000000000000000000e+03,2.243978512725814500e+00,2.418168024769269842e+00,3.424919978522445341e+00,4.860554825196309991e+00,6.843957555579796903e+00,1.002386413965576395e+01,1.268033039827396991e+01
1.023292992280753651e+03,2.238317689361642326e+00,2.411705452757129553e+00,3.414622164747988187e+00,4.845184823537200813e+00,6.821937627386438940e+00,9.991162840301162973e+00,1.263886916037177066e+01
1.047128548050898416e+03,2.230576489467001267e+00,2.402876138297247444e+00,3.400838222787817777e+00,4.824753702966414259e+00,6.792713915685399506e+00,9.947824245057017123e+00,1.258387735391413642e+01
1.071519305237607114e+03,2.221814868875332749e+00,2.392845532952268872e+00,3.385319383908877100e+00,4.801794880818150091e+00,6.759889978525712273e+00,9.899167483278485946e+00,1.252209212956210749e+01
1.096478196143185187e+03,2.213091659467110617e+00,2.382796568592572051e+00,3.369834914359345568e+00,4.778872820000438892e+00,6.727111944188183479e+00,9.850575736719909159e+00,1.246033619922008207e+01
1.122018454301962947e+03,2.205174737638390337e+00,2.373612872782169703e+00,3.355697818959860523e+00,4.757899675540469886e+00,6.697096652419308072e+00,9.806063698208864921e+00,1.240370229482258324e+01
1.148153621496881669e+03,2.198520820478911730e+00,2.365849531673720030e+00,3.343724040202240122e+00,4.740075300990768348e+00,6.671548300794015063e+00,9.768151908006498019e+00,1.235539454399365766e+01
1.174897554939530210e+03,2.193119647053888954e+00,2.359555429087919709e+00,3.333971465936764744e+00,4.725510618145257524e+00,6.650623616948609040e+00,9.737079854791607758e+00,1.231572994266614884e+01
1.202264434617413144e+03,2.188563100110933135e+00,2.354338717977245921e+00,3.325842847991160589e+00,4.713372501025826722e+00,6.633139417811309002e+00,9.711110492336860744e+00,1.228252398777124377e+01
1.230268770812381035e+03,2.184132048916904711e+00,2.349451592868702754e+00,3.318217159675346029e+00,4.702070626704148104e+00,6.616839207272321666e+00,9.686923341252679620e+00,1.225158669450272697e+01
1.258925411794166166e+03,2.178971086085105036e+00,2.343973465265063449e+00,3.309727814400108770e+00,4.689657154528418026e+00,6.598961810454270882e+00,9.660454072679637960e+00,1.221778555111914955e+01
1.288249551693134890e+03,2.172287199033840377e+00,2.337025206698925217e+00,3.299081042254496499e+00,4.674281264887401477e+00,6.576885971331450698e+00,9.627843183384365844e+00,1.217624520918308839e+01
1.318256738556407527e+03,2.163470493159835861e+00,2.327901496912405666e+00,3.285255964783425409e+00,4.654477539520234686e+00,6.548541347567496729e+00,9.586044172070813829e+00,1.212311723534205221e+01
1.348962882591653170e+03,2.152117131858627630e+00,2.316103589865932566e+00,3.267548484795885777e+00,4.629226332494393858e+00,6.512491484938961683e+00,9.532946655255084778e+00,1.205573433279769979e+01
1.380384264602883832e+03,2.138162708225276099e+00,2.301492372328201697e+00,3.245792450401349782e+00,4.598273486555161327e+00,6.468387751608539737e+00,9.468044371115729163e+00,1.197345573848632228e+01
1.412537544622755377e+03,2.121745488788006284e+00,2.284150197334762211e+00,3.220151248519949494e+00,4.561832504344260464e+00,6.416544847912529548e+00,9.391810465687983722e+00,1.187687631207561090e+01
1.445439770745927945e+03,2.103269349841382141e+00,2.264458845495887829e+00,3.191219023995526261e+00,4.520730215592418944e+00,6.358145403144075836e+00,9.305995546562664700e+00,1.176820378747671825e+01
1.479108388168207284e+03,2.083209359654996096e+00,2.242895249403047853e+00,3.159718843624844453e+00,4.475978171109439963e+00,6.294632318756145040e+00,9.212732327103630325e+00,1.165012688058883938e+01
1.513561248436207279e+03,2.062081917334698922e+00,2.220003409665717964e+00,3.126454120028514527e+00,4.428704409749810722e+00,6.227610387391325553e+00,9.114387677159909273e+00,1.152562891892910990e+01
1.548816618912482681e+03,2.040342185517574958e+00,2.196283198615946120e+00,3.092144336872266752e+00,4.379920970846399086e+00,6.158516149677540241e+00,9.013074242191841279e+00,1.139737121688751031e+01
1.584893192461114040e+03,2.018270690502950160e+00,2.172066725761003347e+00,3.057243482859496986e+00,4.330262949002494643e+00,6.088246677972815490e+00,8.910102900287627747e+00,1.126700162879398093e+01
1.621810097358929852e+03,1.995926603284623013e+00,2.147460616998515537e+00,3.021861718791397866e+00,4.279875983715756504e+00,6.016999823210571918e+00,8.805747858607739786e+00,1.113485739083720816e+01
1.659586907437559603e+03,1.973232423165432348e+00,2.122432663869511238e+00,2.985894033405839476e+00,4.228601397151570573e+00,5.944536308268664193e+00,8.699632576344875190e+00,1.100045481582846207e+01
1.698243652461746024e+03,1.950016388691547586e+00,2.096847166349923963e+00,2.949082056849999134e+00,4.176062973730298111e+00,5.870302399465618493e+00,8.590913512555740539e+00,1.086272207764237585e+01
1.737800828749376251e+03,1.926192619727610245e+00,2.070652351851271167e+00,2.911294781512174357e+00,4.122070652997694928e+00,5.794004694404558009e+00,8.479129312688314712e+00,1.072107430936402750e+01
1.778279410038922833e+03,1.901884955029749191e+00,2.044006693790115126e+00,2.872719688815939865e+00,4.066893884925995906e+00,5.715998487630184144e+00,8.364775376816801611e+00,1.057614098811159842e+01
1.819700858609982561e+03,1.877620269618931026e+00,2.017484906566667568e+00,2.834171178891679688e+00,4.011706452689272062e+00,5.637923107334667172e+00,8.250242311683397389e+00,1.043095486927188098e+01
1.862087136662865532e+03,1.854308648240655222e+00,1.992055429299517399e+00,2.797060323045316377e+00,3.958542134077243979e+00,5.562641726614881321e+00,8.139730013902644501e+00,1.029084150862220781e+01
1.905460717963248271e+03,1.833108318788800428e+00,1.968940091894464395e+00,2.763187257972931299e+00,3.909995693834773522e+00,5.493819783236956411e+00,8.038628510200803490e+00,1.016263552220849853e+01
1.949844599758045433e+03,1.815291258699462729e+00,1.949476685633176221e+00,2.734537640846539830e+00,3.868929201499530457e+00,5.435511551001532382e+00,7.952908756262592860e+00,1.005390771111298953e+01
1.995262314968878854e+03,1.801880156991718218e+00,1.934735272332432920e+00,2.712711981564265962e+00,3.837645899478077105e+00,5.390987492424684113e+00,7.887394766692042758e+00,9.970775027372443589e+00
2.041737944669527451e+03,1.793392685212837012e+00,1.925252674131830100e+00,2.698529330467211551e+00,3.817318533605996489e+00,5.361921829635273085e+00,7.844565761036098372e+00,9.916382456169870352e+00
2.089296130854040712e+03,1.789635745169870118e+00,1.920816208435938588e+00,2.691702403818487355e+00,3.807520251886562068e+00,5.347726560216568004e+00,7.823572559264309945e+00,9.889656247948797940e+00
2.137962089502232629e+03,1.789668158823608524e+00,1.920424421276041960e+00,2.690775655882340356e+00,3.806133963545954124e+00,5.345419163165383125e+00,7.820040358765381505e+00,9.885053726844423849e+00
2.187761623949551904e+03,1.791880780339816237e+00,1.922371246567688541e+00,2.693248749295076738e+00,3.809533881420454016e+00,5.349877733885483266e+00,7.826442517787001840e+00,9.893037200160900824e+00
2.238721138568337665e+03,1.794389343332439601e+00,1.924664617307367820e+00,2.696190604558449166e+00,3.813473417427346135e+00,5.355098725602256415e+00,7.833949908654018301e+00,9.902417438533644756e+00
2.290867652767774871e+03,1.795299770213744317e+00,1.925306052989190109e+00,2.696654621358162807e+00,3.813690400446246631e+00,5.355054263163092187e+00,7.833694337498006810e+00,9.901955146895499382e+00
2.344228815319922887e+03,1.793149596633324627e+00,1.922758758728525308e+00,2.692373299863445979e+00,3.806912443299239168e+00,5.345118282013647359e+00,7.818867525037468624e+00,9.883021541154576539e+00
2.398832919019489964e+03,1.787158355670720900e+00,1.916213520124742331e+00,2.682151563848064857e+00,3.791426844591763601e+00,5.322873496014191907e+00,7.785910831106122920e+00,9.841106147242784985e+00
2.454708915685028387e+03,1.777318639076473250e+00,1.905683586405756191e+00,2.666009144941623443e+00,3.767285570600590994e+00,5.288401432584319828e+00,7.734943715795399299e+00,9.776359907231022106e+00
2.511886431509582053e+03,1.764383250954690174e+00,1.891989579773129204e+00,2.645158889330858631e+00,3.736271058630252551e+00,5.244232996959614646e+00,7.669691917459265262e+00,9.693503768069255955e+00
2.570395782768864592e+03,1.749715450849225640e+00,1.876597655863576630e+00,2.621765162572058827e+00,3.701542779246689729e+00,5.194845919896062370e+00,7.596747591822039070e+00,9.600891155360304907e+00
2.630267991895381329e+03,1.734931535120197932e+00,1.861235448844502427e+00,2.598377116159232614e+00,3.666813150627471263e+00,5.145494516456799339e+00,7.523847724823431449e+00,9.508325029371755832e+00
2.691534803926913810e+03,1.721661204850765348e+00,1.847633854493014871e+00,2.577546048138232404e+00,3.635792252323934992e+00,5.101423254702302401e+00,7.458715912939354098e+00,9.425589857051679843e+00
2.754228703338168998e+03,1.711224080401625436e+00,1.837180019417081756e+00,2.561313306636444853e+00,3.611445595388929952e+00,5.066815726820884436e+00,7.407515088896067468e+00,9.360490682757481196e+00
2.818382931264454783e+03,1.704483152427064940e+00,1.830760319163974525e+00,2.550979682732114284e+00,3.595662129521573380e+00,5.044327231638546571e+00,7.374159285114360252e+00,9.317981110391722055e+00
2.884031503126605912e+03,1.701758395248179401e+00,1.828671034239888193e+00,2.546975468934681519e+00,3.589067329230235082e+00,5.034822927668273884e+00,7.359926260598076198e+00,9.299672483294127545e+00
2.951209226666383984e+03,1.702775592455281872e+00,1.830565833005877163e+00,2.548789816678227904e+00,3.590928345105148800e+00,5.037248907459398239e+00,7.363269252441828172e+00,9.303598148455431982e+00
3.019951720402018964e+03,1.706851127653754130e+00,1.835658375440575973e+00,2.555267992693362356e+00,3.599582054582585400e+00,5.049239942894860889e+00,7.380709222969057848e+00,9.325344874041297416e+00
3.090295432513592004e+03,1.712991385843048775e+00,1.842835750418941654e+00,2.564783792796944351e+00,3.612688193234091294e+00,5.067482143034661490e+00,7.407369085526247510e+00,9.358732201547322660e+00
3.162277660168379498e+03,1.720091570332867414e+00,1.850875490880510954e+00,2.575558497134093905e+00,3.627689494469753306e+00,5.088363016477642553e+00,7.437930373496223879e+00,9.397026706045130240e+00
3.235936569296281050e+03,1.727080887432969725e+00,1.858604954432205858e+00,2.585894490598596995e+00,3.642146792839856762e+00,5.108444779754575116e+00,7.467329992455415066e+00,9.433826334189335583e+00
3.311311214825907882e+03,1.733060228381300805e+00,1.865052983029898304e+00,2.594396568188121144e+00,3.654056696055470344e+00,5.124911895327397993e+00,7.491420453715673666e+00,9.463896517809917697e+00
3.388441561392027324e+03,1.737331800405043758e+00,1.869479558904776795e+00,2.600010193638293110e+00,3.661902451869002650e+00,5.135638316785836821e+00,7.507068961082698166e+00,9.483293857208925814e+00
3.467368504525316894e+03,1.739489397273041416e+00,1.871472146050990215e+00,2.602162017403563343e+00,3.664856679034028897e+00,5.139473229981937230e+00,7.512580109979870358e+00,9.489899271237868916e+00
3.548133892335752989e+03,1.739297200627260898e+00,1.870812004707943732e+00,2.600555834073114525e+00,3.662482703940259654e+00,5.135814110059800264e+00,7.507067125744210756e+00,9.482616903142638165e+00
3.630780547701010164e+03,1.736717728725134302e+00,1.867498400144367077e+00,2.595207950339051273e+00,3.654787662024136186e+00,5.124681539263399088e+00,7.490563177153733321e+00,9.461511285561291729e+00
3.715352290971727598e+03,1.731790249357263001e+00,1.861614663111821999e+00,2.586247703351594929e+00,3.641936083213973774e+00,5.106312844804682172e+00,7.463422226770704881e+00,9.427044520514773041e+00
3.801893963205612636e+03,1.724581269257634109e+00,1.853268557559433427e+00,2.573829044494673646e+00,3.624122898559449801e+00,5.080981812680504639e+00,7.426052899642346716e+00,9.379736664401178814e+00
3.890451449942804629e+03,1.715115820163368276e+00,1.842515799365830098e+00,2.558017472495422329e+00,3.601413827666875900e+00,5.048773326780236381e+00,7.378584210032124169e+00,9.319742320408899161e+00
3.981071705534969169e+03,1.703356222559721411e+00,1.829334839812972291e+00,2.538755269294476591e+00,3.573697526459641782e+00,5.009516354534262916e+00,7.320766857600627731e+00,9.246726341266111149e+00
4.073802778041130296e+03,1.689247780449458780e+00,1.813677056281199462e+00,2.515936768352664998e+00,3.540798444783107346e+00,4.962944658701974099e+00,7.252207534661962995e+00,9.160163875005132184e+00
4.168693834703354696e+03,1.672709950708035187e+00,1.795458521837337562e+00,2.489397698932336311e+00,3.502462258509385418e+00,4.908678292380569630e+00,7.172341928738017458e+00,9.059310020912464623e+00
4.265795188015925305e+03,1.653763271045885386e+00,1.774700137217739782e+00,2.459125940827310064e+00,3.458663137410593613e+00,4.846660792225955028e+00,7.081078212722337284e+00,8.944019545798257198e+00
4.365158322401656733e+03,1.632516443891989244e+00,1.751515656720855185e+00,2.425244633810670347e+00,3.409579536393604116e+00,4.777126078599463810e+00,6.978749582407786534e+00,8.814689316428268029e+00
4.466835921509635227e+03,1.609299436269200134e+00,1.726257529382251743e+00,2.388233549304985992e+00,3.355915258620938424e+00,4.701057009846390855e+00,6.866790619245440652e+00,8.673118302068818508e+00
4.570881896148751366e+03,1.584644959717216750e+00,1.699498344975894248e+00,2.348903544077098893e+00,3.298860268136216689e+00,4.620130877295075322e+00,6.747659596864147957e+00,8.522410247263962901e+00
4.677351412871980756e+03,1.559259845079366213e+00,1.671998751151947404e+00,2.308351158498539668e+00,3.240022971059246526e+00,4.536622977811664015e+00,6.624697247360995966e+00,8.366793386061079474e+00
4.786300923226380291e+03,1.534007058053505235e+00,1.644687531902474742e+00,2.267935272915337919e+00,3.181395312201239722e+00,4.453359256174478809e+00,6.502058652084690138e+00,8.211534625759846051e+00
4.897788193684466023e+03,1.509799455029535054e+00,1.618546954556368656e+00,2.229107172520637281e+00,3.125103050818182737e+00,4.373361433465705161e+00,6.384191924730715506e+00,8.062276304154535111e+00
5.011872336272725079e+03,1.487483614505424656e+00,1.594486096508303197e+00,2.193221683277967404e+00,3.073129075181050496e+00,4.299451706973063558e+00,6.275255006681408787e+00,7.924295950333715588e+00
5.128613839913648007e+03,1.467798789652316360e+00,1.573297906746440100e+00,2.161474533758787508e+00,3.027222584573811215e+00,4.234124587689146679e+00,6.178927382548135228e+00,7.802266018970758665e+00
5.248074602497723390e+03,1.451221756865239243e+00,1.555490093507222227e+00,2.134646246988857410e+00,2.988523388503542932e+00,4.179009181520620508e+00,6.097616574237280318e+00,7.699247089501882968e+00
5.370317963702532325e+03,1.437997454850650225e+00,1.541320476937222850e+00,2.113150073598498491e+00,2.957631533307168770e+00,4.134966308892499498e+00,6.032600020105679306e+00,7.616865786223821821e+00
5.495408738576248652e+03,1.428081171424161244e+00,1.530734641678655805e+00,2.096935508764302014e+00,2.934466071094485429e+00,4.101885624524465257e+00,5.983724473464908655e+00,7.554933835611538306e+00
5.623413251903491073e+03,1.421204748364853554e+00,1.523438756465419042e+00,2.085589336778890246e+00,2.918411555618578568e+00,4.078891535137557867e+00,5.949708161275860441e+00,7.511829592109488196e+00
5.754399373371566071e+03,1.416859298055600735e+00,1.518878789773581373e+00,2.078304378955170062e+00,2.908272662309211221e+00,4.064278749488170916e+00,5.928044424410343183e+00,7.484376270223666694e+00
5.888436553555883620e+03,1.414383391855262850e+00,1.516337446522985966e+00,2.074019951660024397e+00,2.902479471430875702e+00,4.055803649951155165e+00,5.915429580283128708e+00,7.468383732686209697e+00
6.025595860743580488e+03,1.413023356894054450e+00,1.514998375782585338e+00,2.071518747916505809e+00,2.899229286565873753e+00,4.050889656662739924e+00,5.908065352755548005e+00,7.459032675119292577e+00
6.165950018614822511e+03,1.411979547446889027e+00,1.513995581715515071e+00,2.069504117763496520e+00,2.896602001855579367e+00,4.046794231027467603e+00,5.901905527570120213e+00,7.451188030005781116e+00
6.309573444801930236e+03,1.410508069971828649e+00,1.512523511281498090e+00,2.066765808045278430e+00,2.892803713055487780e+00,4.040958928054487309e+00,5.893171792583622448e+00,7.440053893447324818e+00
6.456542290346549635e+03,1.407961275071867302e+00,1.509879012171556845e+00,2.062246749569404791e+00,2.886267258060495777e+00,4.031155175166896143e+00,5.878570859797242143e+00,7.421449371945712414e+00
6.606934480075964530e+03,1.403845200530097870e+00,1.505523715883390068e+00,2.055140826011493171e+00,2.875797636531494561e+00,4.015692516590125827e+00,5.855603156276567134e+00,7.392201178533578165e+00
6.760829753919819268e+03,1.397885826942400600e+00,1.499152243737430057e+00,2.044993910114049296e+00,2.860722269161414477e+00,3.993632125202880356e+00,5.822878723539708368e+00,7.350544826278404997e+00
6.918309709189362366e+03,1.390038168445563604e+00,1.490703144665743718e+00,2.031721334443094662e+00,2.840917242140268861e+00,3.964820468428077227e+00,5.780167955504376565e+00,7.296189573896691094e+00
7.079457843841373688e+03,1.380477527295320694e+00,1.480348637258207756e+00,2.015592014767838780e+00,2.816785712340221792e+00,3.929855914748223711e+00,5.728354052843225297e+00,7.230257879262247833e+00
7.244359600749906349e+03,1.369557036375771197e+00,1.468451084970463283e+00,1.997160507169165822e+00,2.789158195941990659e+00,3.889942461513236527e+00,5.669216327448369341e+00,7.155011092230603609e+00
7.413102413009177326e+03,1.357776552779196066e+00,1.455530704714799173e+00,1.977218134466205424e+00,2.759220387939638197e+00,3.846784918228110861e+00,5.605275187031578454e+00,7.073652723734117131e+00
7.585775750291835720e+03,1.345653961859106129e+00,1.442131882109473295e+00,1.956590496075491181e+00,2.728213201204132687e+00,3.802159556433519327e+00,5.539158264944617827e+00,6.989523058812650014e+00
7.762471166286911284e+03,1.333714973720768526e+00,1.428817912576792359e+00,1.936130089837214907e+00,2.697423985950854863e+00,3.757904031720459948e+00,5.473584627020247950e+00,6.906079337504054116e+00
7.943282347242821743e+03,1.322421755425992274e+00,1.416093732732648824e+00,1.916598670434602525e+00,2.668008285596813689e+00,3.715663171295207068e+00,5.410988703333350358e+00,6.826417006371791274e+00
8.128305161640994811e+03,1.312145764234743606e+00,1.404379888582796054e+00,1.898627783291831905e+00,2.640931034119076148e+00,3.676809044631591306e+00,5.353402394260566410e+00,6.753118893212201712e+00
8.317637711026709439e+03,1.303175866215884326e+00,1.394017883702205030e+00,1.882725227483229791e+00,2.616972416909172594e+00,3.642449635351934667e+00,5.302466981949079283e+00,6.688269165806612016e+00
8.511380382023759012e+03,1.295664155650441796e+00,1.385206547848359726e+00,1.869179418123827041e+00,2.596585601798985010e+00,3.613226961084153643e+00,5.259135856690149602e+00,6.633076865196883887e+00
8.709635899560813414e+03,1.289700062235209943e+00,1.378078132873075345e+00,1.858174150716773720e+00,2.580062558213116919e+00,3.589554174177626233e+00,5.224023503124912260e+00,6.588318598984618468e+00
8.912509381337458763e+03,1.285264139619428647e+00,1.372639786032246345e+00,1.849702540815054252e+00,2.567406149498493217e+00,3.571431691619682436e+00,5.197134451002709987e+00,6.553995482259173500e+00
9.120108393559095930e+03,1.282265600577807474e+00,1.368810431018975926e+00,1.843626001252674840e+00,2.558414142971029648e+00,3.558566061692555405e+00,5.178038321214668116e+00,6.529557675878617573e+00
9.332543007969905375e+03,1.280528178520208504e+00,1.366406358876012028e+00,1.839653459298356886e+00,2.552648318637155800e+00,3.550325036463595652e+00,5.165802951799064680e+00,6.513820155512670240e+00
9.549925860214369095e+03,1.279828433914596442e+00,1.365182177139176556e+00,1.837406849884474447e+00,2.549530807027188040e+00,3.545873468786369997e+00,5.159195036885782848e+00,6.505218483442909871e+00
9.772372209558112445e+03,1.279949711979466498e+00,1.364895410580158508e+00,1.836518414322632742e+00,2.548487678215897834e+00,3.544378853957744546e+00,5.156982649980061950e+00,6.502192662116804911e+00
1.000000000000000000e+04,1.280743630976834080e+00,1.365379042418035427e+00,1.836736744441996638e+00,2.549107629555467547e+00,3.545236001399286074e+00,5.158268088886085678e+00,6.503608228616074349e+00
1.023292992280753606e+04,1.282167788214608528e+00,1.366584807372390298e+00,1.837989255004981892e+00,2.551235759572015649e+00,3.548202335963695386e+00,5.162685657037716425e+00,6.509005766988739339e+00
1.047128548050898462e+04,1.284288737716737128e+00,1.368591187357994565e+00,1.840393047550060945e+00,2.554995943110228040e+00,3.553432407108288782e+00,5.170455832298375576e+00,6.518668100923552089e+00
1.071519305237607114e+04,1.287277872135802026e+00,1.371596494885753303e+00,1.844238831999218009e+00,2.560771900816306346e+00,3.561451150055322756e+00,5.182344331829253470e+00,6.533566665314305411e+00
1.096478196143185050e+04,1.291327856553358577e+00,1.375825078478486008e+00,1.849855397020713887e+00,2.569014060881685602e+00,3.572884657210354753e+00,5.199267514624442477e+00,6.554860866337318015e+00
1.122018454301962993e+04,1.296579155761790059e+00,1.381444223597376286e+00,1.857483368202812013e+00,2.580058309257089899e+00,3.588202529396105955e+00,5.221911664084820437e+00,6.583416006521996877e+00
1.148153621496881715e+04,1.302975475639788439e+00,1.388401837927181637e+00,1.867039190853685193e+00,2.593781448796073530e+00,3.607230368957320632e+00,5.250014920807632990e+00,6.618893599480797363e+00
1.174897554939530346e+04,1.310225991377453214e+00,1.396381428650140144e+00,1.878051094232947582e+00,2.609509177697979965e+00,3.629018679344701681e+00,5.282173918858745765e+00,6.659508224510484631e+00
1.202264434617413099e+04,1.317774368194331469e+00,1.404767668296991623e+00,1.889609354923639906e+00,2.625938355327396501e+00,3.651731837529321290e+00,5.315679399365792257e+00,6.701821268128813180e+00
1.230268770812381081e+04,1.324835231441949368e+00,1.412685404989318938e+00,1.900424783770933379e+00,2.641218342188475177e+00,3.672759307885176128e+00,5.346679712388804795e+00,6.740948889906654529e+00
1.258925411794166212e+04,1.330484962179379727e+00,1.419100428929143343e+00,1.908978003477434626e+00,2.653164606218544996e+00,3.689016840050812540e+00,5.370624455366476369e+00,6.771125589544864987e+00
1.288249551693134890e+04,1.333813000932508208e+00,1.422989043049065927e+00,1.913766809555750292e+00,2.659615080706407397e+00,3.697450472717115133e+00,5.383007371425188481e+00,6.786644886444211267e+00
1.318256738556407436e+04,1.334034074653886792e+00,1.423463405642123147e+00,1.913486792888854371e+00,2.658688230268833053e+00,3.695398748229330899e+00,5.379899294202895810e+00,6.782533560286893248e+00
1.348962882591653215e+04,1.330642391920676459e+00,1.419946533723268844e+00,1.907289925062730651e+00,2.649161337282899265e+00,3.681131448185978705e+00,5.358743609541619435e+00,6.755557925696427546e+00
1.380384264602883741e+04,1.323457460994925228e+00,1.412223494413903824e+00,1.894857818939481797e+00,2.630573204739787396e+00,3.653994256651244221e+00,5.318568833931677453e+00,6.704491938473605472e+00
1.412537544622755377e+04,1.312655295198253302e+00,1.400482035988774188e+00,1.876460691310284368e+00,2.603314813324565602e+00,3.614539641556322458e+00,5.260184210905384461e+00,6.630362970087053220e+00
1.445439770745928035e+04,1.298709159909493316e+00,1.385245622590340897e+00,1.852862803160314265e+00,2.568490941886709233e+00,3.564333025258231480e+00,5.185893235011457492e+00,6.536088958753577316e+00
1.479108388168207239e+04,1.282361583300379859e+00,1.367346033073619793e+00,1.825283484375025411e+00,2.527867701083329699e+00,3.505879574172626079e+00,5.099387977524765247e+00,6.426345300185990261e+00
1.513561248436207097e+04,1.264500325818567861e+00,1.347780810562629883e+00,1.795192310460349994e+00,2.483574881992376415e+00,3.442204544749338790e+00,5.005129988325569990e+00,6.306782281206703367e+00
1.548816618912482772e+04,1.246055710031543917e+00,1.327598105262685735e+00,1.764141325508103320e+00,2.437866128996556636e+00,3.376513305616895444e+00,4.907849698631494562e+00,6.183392362922804253e+00
1.584893192461114086e+04,1.227915699472308608e+00,1.307798660705965954e+00,1.733622187329604269e+00,2.392910275668227005e+00,3.311896970214471381e+00,4.812111475109130510e+00,6.061961454998928467e+00
1.621810097358929852e+04,1.210851482566102089e+00,1.289246396683952689e+00,1.704933930920624618e+00,2.350598199161540780e+00,3.251056929750821833e+00,4.721906152263890988e+00,5.947552999324294376e+00
1.659586907437559785e+04,1.195481711003512526e+00,1.272627147975385675e+00,1.679120270147884897e+00,2.312451778848842121e+00,3.196175303604904538e+00,4.640460145605095121e+00,5.844266165985668948e+00
1.698243652461746024e+04,1.182240721871576028e+00,1.258410684030905724e+00,1.656910297365134399e+00,2.279536861366269651e+00,3.148790156122756478e+00,4.570050002745245976e+00,5.754998686856152901e+00
1.737800828749376160e+04,1.171379310773672966e+00,1.246851264950725291e+00,1.638715365829453097e+00,2.252455410145646653e+00,3.109779214701164918e+00,4.511978870040841194e+00,5.681414517066841086e+00
1.778279410038922651e+04,1.162957641541244369e+00,1.237982529800737197e+00,1.624615604010571479e+00,2.231326759568145413e+00,3.079332395776372078e+00,4.466536557318885770e+00,5.623889526641905334e+00
1.819700858609982606e+04,1.156878875708965415e+00,1.231658017643343817e+00,1.614417551705600529e+00,2.215869967454159095e+00,3.057062655284835451e+00,4.433163262481606637e+00,5.581716472654846939e+00
1.862087136662865669e+04,1.152886527353995216e+00,1.227554757328533475e+00,1.607653986516165423e+00,2.205403881150139522e+00,3.042004818331468297e+00,4.410447433023839459e+00,5.553099870452114395e+00
1.905460717963248317e+04,1.150587170586873764e+00,1.225203056174813732e+00,1.603624754454472834e+00,2.198905169521741865e+00,3.032693422866220345e+00,4.396240483340845273e+00,5.535301008092971209e+00
1.949844599758045661e+04,1.149490771362908337e+00,1.224036499553728730e+00,1.601470522270320496e+00,2.195117944009018274e+00,3.027320826167795964e+00,4.387887441643240294e+00,5.524931705120614822e+00
1.995262314968878854e+04,1.149049519230414651e+00,1.223437916292074323e+00,1.600244608246323530e+00,2.192657847405410365e+00,3.023886158282318881e+00,4.382446156162078665e+00,5.518235090344767002e+00
2.041737944669527496e+04,1.148725199481674064e+00,1.222815510190110366e+00,1.599026024711333038e+00,2.190176754402843873e+00,3.020434103556589811e+00,4.377036550585338581e+00,5.511531483896841443e+00
2.089296130854040894e+04,1.148059343042078906e+00,1.221679988604283951e+00,1.597044291926831505e+00,2.186547420212455517e+00,3.015323124336228844e+00,4.369236163098920045e+00,5.501725480193795370e+00
2.137962089502232266e+04,1.146715700966465690e+00,1.219688610394124462e+00,1.593750201035002423e+00,2.180966090217907993e+00,3.007378295751740094e+00,4.357305614737212451e+00,5.486594424215306631e+00
2.187761623949551722e+04,1.144577498619913536e+00,1.216749121954569191e+00,1.588979025977608872e+00,2.173193293437270857e+00,2.996238664613409153e+00,4.340702864714620191e+00,5.465444188728024955e+00
2.238721138568337847e+04,1.141686252948985070e+00,1.212948159160192052e+00,1.582848585201652059e+00,2.163406507737017481e+00,2.982150570842565074e+00,4.319780730726709983e+00,5.438726647274693349e+00
2.290867652767774780e+04,1.138244450738012281e+00,1.208551724860597032e+00,1.575759865325752296e+00,2.152200210684128479e+00,2.965967999000317601e+00,4.295789483341956760e+00,5.408043443437232867e+00
2.344228815319922796e+04,1.134566818270441590e+00,1.203947066537332411e+00,1.568311840157426529e+00,2.140466045479211044e+00,2.948980192975700909e+00,4.270624871897101826e+00,5.375823447568738978e+00
2.398832919019489782e+04,1.131004296782577523e+00,1.199556845095107072e+00,1.561166173003637914e+00,2.129190373987687401e+00,2.932617883669067727e+00,4.246394871525637882e+00,5.344770751986133384e+00
2.454708915685028478e+04,1.127866831649832591e+00,1.195750973455414146e+00,1.554906003340958076e+00,2.119246975777784758e+00,2.918151385358521921e+00,4.224972768582159866e+00,5.317293313082446460e+00
2.511886431509582326e+04,1.125351070450112845e+00,1.192765795493413661e+00,1.549908889180724003e+00,2.111208443299255055e+00,2.906417048306372042e+00,4.207591899080953546e+00,5.294984559482699638e+00
2.570395782768864592e+04,1.123524332954713767e+00,1.190680908166320107e+00,1.546305745136258070e+00,2.105279616308284307e+00,2.897717912390342931e+00,4.194696190019077342e+00,5.278429464787415704e+00
2.630267991895381419e+04,1.122316736502600332e+00,1.189413514531298066e+00,1.543966545689149594e+00,2.101275485990124814e+00,2.891789484220091744e+00,4.185888154773991232e+00,5.267136387496927696e+00
2.691534803926913810e+04,1.121546457885755244e+00,1.188740322551165018e+00,1.542535451589153173e+00,2.098667363459327362e+00,2.887866652249294397e+00,4.180025707915200783e+00,5.259658625567120716e+00
2.754228703338168998e+04,1.120980931182278928e+00,1.188370696610261623e+00,1.541545033190269365e+00,2.096753909101844560e+00,2.884931980328305112e+00,4.175591266604921969e+00,5.254063577327794832e+00
2.818382931264454965e+04,1.120376008482787844e+00,1.187990474449196254e+00,1.540486757626242209e+00,2.094765535374338850e+00,2.881867673877212432e+00,4.170917121185628851e+00,5.248220160810233459e+00
2.884031503126605821e+04,1.119528392983426324e+00,1.187326718956343230e+00,1.538915665576714886e+00,2.092021754859904270e+00,2.877686298585163449e+00,4.164529304758199935e+00,5.240238461389106206e+00
2.951209226666383984e+04,1.118323121996718461e+00,1.186203597032574386e+00,1.536541994959094382e+00,2.088072895558410469e+00,2.871737463419063996e+00,4.155456538904838126e+00,5.228865263550845022e+00
3.019951720402019055e+04,1.116726578167550166e+00,1.184542143557201221e+00,1.533231654455515125e+00,2.082702882302555292e+00,2.863712549944367858e+00,4.143237757470518368e+00,5.213495546712736406e+00
3.090295432513592095e+04,1.114772287648712723e+00,1.182349667401112914e+00,1.528992787725091951e+00,2.075914712573697862e+00,2.853624835154695116e+00,4.127895285313868179e+00,5.194141144304508906e+00
3.162277660168379225e+04,1.112524194883732109e+00,1.179681403876907675e+00,1.523917279442416728e+00,2.067844803680165544e+00,2.841685399939862133e+00,4.109750837834868165e+00,5.171197140652522783e+00
3.235936569296280868e+04,1.110047427072870629e+00,1.176609283817951601e+00,1.518130598030922096e+00,2.058687827949357896e+00,2.828191868632737194e+00,4.089258831169899189e+00,5.145231257297843364e+00
3.311311214825907518e+04,1.107372089744764310e+00,1.173182551628905390e+00,1.511730916077815179e+00,2.048605636123795204e+00,2.813394059157971583e+00,4.066806960682853855e+00,5.116730326807195084e+00
3.388441561392027506e+04,1.104473110150248516e+00,1.169403490084374386e+00,1.504752121854422420e+00,2.037670130233666388e+00,2.797411118092771876e+00,4.042591844313543348e+00,5.085941693881886216e+00
3.467368504525316530e+04,1.101295417869192939e+00,1.165251480711548826e+00,1.497196815281423676e+00,2.025908245371964789e+00,2.780292169892709886e+00,4.016706874165730135e+00,5.052984116582218022e+00
3.548133892335752898e+04,1.097775170897649755e+00,1.160703947880324050e+00,1.489069325879907701e+00,2.013350466361809588e+00,2.762085457471244787e+00,3.989243895716765298e+00,5.017976484719921082e+00
3.630780547701010073e+04,1.093877556003245655e+00,1.155771685098504031e+00,1.480426078682685276e+00,2.000101054058829320e+00,2.742939491729993406e+00,3.960441079810372411e+00,4.981224921987157828e+00
3.715352290971727780e+04,1.089636940397090026e+00,1.150538384160744831e+00,1.471427841736544728e+00,1.986410998781598325e+00,2.723205369098347095e+00,3.930832878488023763e+00,4.943412658681658023e+00
3.801893963205612818e+04,1.085135842862238409e+00,1.145129765537536759e+00,1.462289023189156323e+00,1.972601646091628469e+00,2.703329841532361222e+00,3.901089883077386133e+00,4.905396328091740976e+00
3.890451449942804902e+04,1.080513714202021358e+00,1.139718985313009636e+00,1.453277282645076385e+00,1.959059223721610232e+00,2.683847021718726467e+00,3.872004959930722023e+00,4.868187151582907823e+00
3.981071705534969078e+04,1.075929177438963213e+00,1.134479917193184306e+00,1.444640424879638285e+00,1.946125646164777345e+00,2.665223302915749048e+00,3.844262132003532173e+00,4.832658367671211153e+00
4.073802778041130659e+04,1.071525570506504321e+00,1.129547350057731769e+00,1.436542746605418364e+00,1.934003111036392220e+00,2.647721605913541776e+00,3.818234993815915690e+00,4.799288217903127318e+00
4.168693834703355242e+04,1.067402239439701805e+00,1.124988735708658538e+00,1.429029590486433854e+00,1.922705777789407877e+00,2.631335829976908514e+00,3.793891306942605901e+00,4.768040079542394061e+00
4.265795188015925669e+04,1.063576175456721007e+00,1.120770420742120077e+00,1.421984021223597239e+00,1.912001998874565345e+00,2.615712270845770071e+00,3.770679154648870046e+00,4.738218549996635609e+00
4.365158322401656187e+04,1.060002693708490318e+00,1.116786496663037864e+00,1.415182365103755613e+00,1.901503540706966255e+00,2.600278615233837964e+00,3.747722413663608698e+00,4.708717661343336580e+00
4.466835921509634500e+04,1.056581199824783823e+00,1.112880784532405354e+00,1.408340642135425647e+00,1.890745191135692949e+00,2.584365310566157703e+00,3.724005152451474565e+00,4.678255253103102973e+00
4.570881896148751548e+04,1.053192098956824196e+00,1.108894486480794805e+00,1.401196598854949960e+00,1.879313782982986680e+00,2.567388335541021860e+00,3.698646869495416212e+00,4.645722133256590780e+00
4.677351412871981302e+04,1.049713129980418547e+00,1.104691376382077372e+00,1.393550335026082276e+00,1.866913543163589262e+00,2.548945078548650933e+00,3.671047692497412474e+00,4.610364915653003770e+00
4.786300923226380110e+04,1.046071994584343967e+00,1.100215407901062425e+00,1.385352663050447575e+00,1.853499237712373793e+00,2.529000712810165474e+00,3.641165070350860677e+00,4.572135877843484408e+00
4.897788193684466387e+04,1.042251324081470809e+00,1.095490405196490213e+00,1.376694527512453137e+00,1.839256668523479021e+00,2.507855509477246780e+00,3.609462956987647075e+00,4.531626911296651627e+00
5.011872336272725079e+04,1.038279464473891966e+00,1.090600909192092072e+00,1.367766381154309929e+00,1.824535564615063610e+00,2.486041974944255273e+00,3.576756530330698514e+00,4.489871542453909292e+00
5.128613839913647826e+04,1.034228348080783011e+00,1.085674162335838577e+00,1.358816088645419029e+00,1.809774821312590820e+00,2.464210805538656679e+00,3.544036559377665707e+00,4.448121151300055587e+00
5.248074602497722663e+04,1.030195322225581966e+00,1.080851812364067133e+00,1.350098004381757866e+00,1.795420575363775750e+00,2.443010316591079256e+00,3.512287277558683751e+00,4.407615370653620523e+00
5.370317963702532870e+04,1.026260433118961757e+00,1.076233883064795060e+00,1.341778775148297465e+00,1.781774212147263281e+00,2.422867007815061147e+00,3.482156565908347545e+00,4.369164259093038183e+00
5.495408738576248288e+04,1.022484415771871546e+00,1.071875711373893703e+00,1.333930671270409984e+00,1.768976656725649965e+00,2.403962828768322790e+00,3.453920041997792900e+00,4.333105254653572658e+00
5.623413251903490891e+04,1.018874739752279712e+00,1.067754736785451186e+00,1.326489753371233205e+00,1.756946677406189927e+00,2.386155235120341889e+00,3.427363534994871674e+00,4.299156323980318994e+00
5.754399373371566617e+04,1.015421517253746853e+00,1.063820870198121105e+00,1.319338780798396504e+00,1.745501847205821022e+00,2.369154537950423300e+00,3.402046890170476345e+00,4.266752770793905469e+00
5.888436553555884166e+04,1.012089027913037009e+00,1.059995580702227214e+00,1.312319949089451043e+00,1.734387475712871662e+00,2.352574751326480751e+00,3.377382436849467151e+00,4.235147945927456803e+00
6.025595860743580852e+04,1.008841586349298325e+00,1.056211917730766059e+00,1.305304281602478689e+00,1.723381135099729011e+00,2.336088814940429970e+00,3.352868920050595669e+00,4.203710459455573201e+00
6.165950018614822329e+04,1.005660638322185774e+00,1.052437991289876917e+00,1.298235094883545493e+00,1.712368477042939485e+00,2.319541333391625937e+00,3.328259849009894467e+00,4.172136854711314236e+00
6.309573444801929872e+04,1.002553739442975322e+00,1.048687936482693761e+00,1.291148654551284025e+00,1.701376240738472045e+00,2.302995448500159359e+00,3.303635797629582704e+00,4.140541272439175025e+00
6.456542290346549271e+04,9.995609615745801868e-01,1.045024259065910011e+00,1.284171722832605722e+00,1.690573586739926526e+00,2.286730479534191840e+00,3.279400903131676426e+00,4.109448886149364988e+00
6.606934480075964530e+04,9.967223877236295326e-01,1.041516658351679947e+00,1.277452849797159562e+00,1.680170571621553588e+00,2.271090606583689109e+00,3.256058483694816985e+00,4.079508709411632239e+00
6.760829753919818904e+04,9.940866072394497488e-01,1.038241176635222196e+00,1.271153826256221864e+00,1.670404132640714634e+00,2.256456578954473713e+00,3.234169552088351995e+00,4.051438999769044536e+00
6.918309709189362184e+04,9.916836876007397716e-01,1.035246664046152176e+00,1.265383982772104954e+00,1.661437891948804868e+00,2.243093955004405782e+00,3.214125561791457031e+00,4.025737508097916972e+00
7.079457843841373688e+04,9.895149471486975878e-01,1.032539850983001273e+00,1.260176833059345913e+00,1.653324928070050825e+00,2.231095343049192881e+00,3.196064009118508409e+00,4.002574968759311069e+00
7.244359600749905803e+04,9.875556118173812736e-01,1.030087129483991060e+00,1.255481773480462859e+00,1.645992289290231225e+00,2.220352548970426110e+00,3.179825458783909653e+00,3.981740761131400408e+00
7.413102413009176962e+04,9.857634621618787119e-01,1.027828040964195111e+00,1.251191310749281804e+00,1.639282257322193903e+00,2.210619452354581682e+00,3.165047775175893197e+00,3.962765408581803150e+00
7.585775750291836448e+04,9.840723154463428823e-01,1.025670205916239919e+00,1.247132027027735512e+00,1.632934655272540336e+00,2.201487433786217363e+00,3.151128620972172278e+00,3.944874396881751899e+00
7.762471166286911466e+04,9.824191384059813847e-01,1.023523728707627312e+00,1.243127631883897743e+00,1.626682889553669575e+00,2.192532328900024474e+00,3.137443516183049397e+00,3.927267983642166893e+00
7.943282347242820833e+04,9.807413728123556274e-01,1.021298810652362832e+00,1.238999977879694958e+00,1.620255248961249173e+00,2.183321588467668217e+00,3.123355241161760887e+00,3.909134743636291098e+00
8.128305161640995357e+04,9.790030197434912429e-01,1.018936459035098219e+00,1.234622368872671183e+00,1.613454371680221433e+00,2.173535581513812431e+00,3.108392856312337749e+00,3.889879655698849525e+00
8.317637711026708712e+04,9.771963300509455275e-01,1.016410119727372052e+00,1.229931344158045725e+00,1.606176714454209620e+00,2.163001460746470261e+00,3.092303110784103026e+00,3.869188338037875319e+00
8.511380382023759012e+04,9.753542991599081224e-01,1.013740377272910997e+00,1.224946818171866569e+00,1.598442201872980473e+00,2.151738339131394007e+00,3.075115766302113585e+00,3.847108787236382721e+00
8.709635899560814141e+04,9.735572205783565858e-01,1.011005226920295597e+00,1.219789454344919033e+00,1.590421597590369274e+00,2.139995389415191518e+00,3.057201389660532787e+00,3.824122015989288137e+00
8.912509381337459490e+04,9.719179058454747722e-01,1.008324542975222338e+00,1.214656369134712754e+00,1.582402965949653684e+00,2.128202081815758095e+00,3.039199619184773216e+00,3.801048728907448826e+00
9.120108393559097021e+04,9.705744341002390252e-01,1.005855804113996221e+00,1.209805592333546009e+00,1.574766397145654473e+00,2.116925881054381176e+00,3.021956222510772783e+00,3.778966077914416744e+00
9.332543007969905739e+04,9.696721133730951125e-01,1.003773971838664680e+00,1.205526435992764878e+00,1.567940471592144336e+00,2.106804656560044897e+00,3.006424158474436226e+00,3.759081376044191902e+00
9.549925860214368731e+04,9.693346537288399789e-01,1.002241236481608233e+00,1.202083963430427005e+00,1.562319893313727004e+00,2.098423440421455233e+00,2.993481202260256602e+00,3.742499392172872419e+00
9.772372209558112081e+04,9.696365143109617613e-01,1.001372507983788740e+00,1.199664383369946297e+00,1.558180695086353706e+00,2.092188524887288903e+00,2.983741457438377154e+00,3.729984548630540075e+00
1.000000000000000000e+05,9.705965152752752401e-01,1.001222877893110264e+00,1.198350029286580076e+00,1.555641966717632885e+00,2.088270336779089131e+00,2.977468330783278994e+00,3.721852295265717370e+00
1.023292992280753679e+05,9.721507290940319956e-01,1.001753078206151892e+00,1.198069705792237594e+00,1.554591837351725570e+00,2.086499602742276416e+00,2.974418895741524071e+00,3.717774157783156674e+00
1.047128548050898535e+05,9.741673117950683247e-01,1.002839728061296620e+00,1.198615722949814000e+00,1.554712827258079466e+00,2.086403745470386539e+00,2.973896074447718085e+00,3.716847258441928759e+00
1.071519305237607041e+05,9.764620737708485931e-01,1.004288005567697706e+00,1.199665006387512500e+00,1.555517943999674468e+00,2.087263786417647982e+00,2.974830805358667174e+00,3.717701231253796479e+00
1.096478196143185050e+05,9.788283436910487634e-01,1.005863161790009785e+00,1.200836982790151053e+00,1.556436751317291645e+00,2.088239790176741106e+00,2.975968988644722035e+00,3.718737374144355456e+00
1.122018454301962920e+05,9.810599135630313494e-01,1.007319492984235065e+00,1.201740761262368284e+00,1.556892142163447179e+00,2.088485983856851913e+00,2.976043352799065733e+00,3.718348386293000019e+00
1.148153621496881678e+05,9.829888790640644025e-01,1.008443831626116838e+00,1.202048030440807214e+00,1.556408345350404510e+00,2.087304676837744122e+00,2.974004012702736510e+00,3.715210969136020669e+00
1.174897554939530382e+05,9.845097839024754549e-01,1.009088058298859947e+00,1.201540322075054013e+00,1.554679067559421979e+00,2.084246180260714176e+00,2.969167612955606828e+00,3.708473898849186767e+00
1.202264434617413062e+05,9.855828544081453035e-01,1.009181768617624764e+00,1.200125554559523966e+00,1.551590962016035968e+00,2.079141028495207433e+00,2.961268164223887389e+00,3.697820948409147324e+00
1.230268770812381117e+05,9.862349629509891136e-01,1.008735267313618289e+00,1.197837676371512838e+00,1.547216368804791520e+00,2.072089084092691991e+00,2.950442075347877058e+00,3.683449192517864734e+00
1.258925411794166139e+05,9.865349459651808761e-01,1.007819683916754805e+00,1.194798595212864800e+00,1.541752334262186830e+00,2.063371265713842995e+00,2.937096809638576556e+00,3.665900708531725005e+00
1.288249551693134854e+05,9.865773229722082371e-01,1.006547195194242628e+00,1.191181678541825439e+00,1.535459617505067431e+00,2.053361310717296107e+00,2.921779742330651963e+00,3.645892484772236930e+00
1.318256738556407508e+05,9.864396274793505448e-01,1.005028936008851792e+00,1.187150266125038600e+00,1.528575859395381764e+00,2.042404855221666704e+00,2.905000508315371377e+00,3.624089984086065641e+00
1.348962882591653324e+05,9.861631164231379199e-01,1.003346825353789828e+00,1.182812678484501445e+00,1.521243005930369208e+00,2.030712822141441887e+00,2.887071296666235298e+00,3.600901885219316867e+00
1.380384264602883777e+05,9.857489487157302666e-01,1.001546359523349361e+00,1.178222057248696331e+00,1.513517201878125107e+00,2.018380476326970374e+00,2.868136031991064261e+00,3.576517416582688735e+00
1.412537544622755377e+05,9.851519919935172176e-01,9.996255849100801338e-01,1.173367087895408556e+00,1.505356909843126534e+00,2.005370655188531082e+00,2.848146856190545861e+00,3.550875954394304923e+00
1.445439770745928108e+05,9.842984013244970853e-01,9.975456277296388397e-01,1.168190297302930114e+00,1.496652399126693345e+00,1.991552336164726711e+00,2.826920112657947737e+00,3.523738212659325075e+00
1.479108388168207312e+05,9.831046869278055045e-01,9.952491896775097491e-01,1.162621035533218050e+00,1.487283217717286554e+00,1.976785094050536706e+00,2.804262684877904199e+00,3.494848358874285132e+00
1.513561248436207243e+05,9.815066936042469159e-01,9.926846939330227215e-01,1.156608103840495616e+00,1.477162550477857828e+00,1.960976177599494275e+00,2.780054148864188779e+00,3.464039804886594354e+00
1.548816618912482809e+05,9.794709324947443729e-01,9.898175198412667575e-01,1.150129907461647116e+00,1.466258234716457665e+00,1.944108268130661621e+00,2.754286278603831128e+00,3.431287732203684104e+00
1.584893192461114086e+05,9.770065353823927934e-01,9.866380475602678501e-01,1.143198521492645670e+00,1.454594340646757633e+00,1.926237048262577467e+00,2.727057424421083009e+00,3.396703275454652449e+00
1.621810097358929925e+05,9.741668973859839431e-01,9.831701023938497208e-01,1.135865501660677124e+00,1.442266231730014336e+00,1.907511779246598982e+00,2.698601058921351825e+00,3.360572224003143482e+00
1.659586907437559566e+05,9.710413328793928711e-01,9.794587848945691677e-01,1.128196132036065391e+00,1.429394742876889612e+00,1.888105096734431276e+00,2.669178987860761687e+00,3.323219126765514009e+00
1.698243652461745951e+05,9.677509704137327029e-01,9.755761390196706628e-01,1.120279200447748646e+00,1.416143916532140112e+00,1.868241294794849461e+00,2.639123889205207796e+00,3.285062428209219121e+00
1.737800828749376233e+05,9.644213116521377360e-01,9.715968958349114892e-01,1.112188517786248498e+00,1.402658517121785797e+00,1.848106843479682793e+00,2.608706037383413445e+00,3.246442684726325023e+00
1.778279410038922797e+05,9.611855283865575750e-01,9.676095665793339462e-01,1.104009881956720784e+00,1.389098849313371575e+00,1.827903341874002718e+00,2.578214887118562615e+00,3.207724955574930092e+00
1.819700858609982533e+05,9.581647987444835701e-01,9.637010326372303926e-01,1.095818868501603927e+00,1.375601461662500968e+00,1.807794698827588586e+00,2.547880432139296492e+00,3.169196814032482212e+00
1.862087136662865523e+05,9.554712856192055792e-01,9.599656244145607920e-01,1.087709432961197598e+00,1.362316540594317393e+00,1.787966917050263671e+00,2.517965072079220157e+00,3.131184261277199177e+00
1.905460717963248317e+05,9.531876642772498798e-01,9.564838511537339105e-01,1.079764490333745330e+00,1.349360764622100417e+00,1.768560744864327905e+00,2.488664687581032098e+00,3.093925041936441467e+00
1.949844599758045515e+05,9.513766410547436214e-01,9.533332110711898455e-01,1.072081515628830584e+00,1.336856513598605467e+00,1.749733784513958446e+00,2.460202407248442302e+00,3.057689253343719660e+00
1.995262314968878927e+05,9.500701427796955922e-01,9.505706801724944643e-01,1.064749290458729902e+00,1.324899296118763781e+00,1.731613695843317258e+00,2.432759163888918774e+00,3.022693252598630753e+00
2.041737944669527351e+05,9.492733873662325683e-01,9.482367470070042215e-01,1.057857593829741871e+00,1.313582941639908519e+00,1.714335796571750725e+00,2.406530362776569731e+00,2.989174134983092923e+00
2.089296130854040966e+05,9.489590594119503564e-01,9.463436635467730174e-01,1.051477163294863848e+00,1.302976996554485511e+00,1.698009347643964162e+00,2.381676325347168444e+00,2.957329770242826505e+00
2.137962089502232557e+05,9.490775127521848820e-01,9.448808723010575505e-01,1.045661401781797561e+00,1.293137440463749011e+00,1.682729490849475651e+00,2.358339477969662479e+00,2.927342132236772088e+00
2.187761623949551722e+05,9.495683445484450758e-01,9.438259275343194865e-01,1.040460072829402449e+00,1.284132561089310398e+00,1.668613568444605733e+00,2.336698824606266545e+00,2.899447677043916816e+00
2.238721138568337774e+05,9.503668937533702454e-01,9.431496927500543359e-01,1.035912518490139211e+00,1.276034254937085111e+00,1.655784912925630792e+00,2.316946710425289879e+00,2.873906846761617562e+00
2.290867652767774707e+05,9.514157895117860697e-01,9.428293320819989276e-01,1.032061854992412986e+00,1.268935692335929177e+00,1.644396467224575220e+00,2.299323204197063930e+00,2.851045848655291870e+00
2.344228815319922578e+05,9.526703304009010997e-01,9.428542110136880483e-01,1.028957462167217729e+00,1.262951959658943135e+00,1.634631428274120779e+00,2.284119321580402762e+00,2.831258162202910711e+00
2.398832919019489782e+05,9.541073072625931850e-01,9.432326382317473001e-01,1.026656957660019520e+00,1.258213966444136078e+00,1.626692145246894095e+00,2.271658937600738781e+00,2.814977772766407593e+00
2.454708915685028478e+05,9.557173491471609994e-01,9.439844175226249634e-01,1.025215151053109564e+00,1.254844550657125302e+00,1.620766932461936927e+00,2.262248895748313782e+00,2.802612758268701931e+00
2.511886431509582035e+05,9.575040103271735825e-01,9.451335939310291367e-01,1.024669086693099196e+00,1.252928445720475015e+00,1.616984524830539893e+00,2.256108287005814894e+00,2.794452440877991162e+00
2.570395782768864592e+05,9.594590048996626264e-01,9.466816996786283633e-01,1.025000395777613704e+00,1.252452674177152003e+00,1.615329477211266962e+00,2.253240143128753203e+00,2.790503401377464776e+00
2.630267991895381710e+05,9.615698325523008849e-01,9.486080193240584713e-01,1.026132487502877000e+00,1.253294716047208990e+00,1.615621368881027697e+00,2.253393862664110348e+00,2.790440006487003632e+00
2.691534803926913883e+05,9.637981748993845743e-01,9.508472936538820974e-01,1.027904982697024128e+00,1.255188058132268303e+00,1.617468149101498165e+00,2.255993450568498204e+00,2.793515451281099793e+00
2.754228703338169144e+05,9.660783310309237759e-01,9.532868718136604524e-01,1.030069921446208348e+00,1.257714067311650030e+00,1.620250158315707623e+00,2.260109260828237598e+00,2.798528232253682191e+00
2.818382931264454965e+05,9.683268253632211220e-01,9.557816352597199305e-01,1.032322191375401266e+00,1.260358647317591840e+00,1.623207630189299699e+00,2.264587031668338746e+00,2.803989539347032878e+00
2.884031503126605530e+05,9.704508237025113448e-01,9.581713887719177647e-01,1.034335936758930430e+00,1.262570513613670453e+00,1.625523675849671834e+00,2.268173558822935920e+00,2.808286760075680011e+00
2.951209226666383911e+05,9.723645326936696254e-01,9.603054103486482473e-01,1.035810834609489195e+00,1.263844010313627919e+00,1.626450113000128317e+00,2.269706850541508558e+00,2.809929810287616014e+00
3.019951720402018982e+05,9.740034816317288957e-01,9.620709631543530316e-01,1.036522630941215439e+00,1.263803464494204887e+00,1.625429945059857051e+00,2.268306586931875923e+00,2.807794763577353692e+00
3.090295432513591950e+05,9.753429230382506532e-01,9.634166460140520805e-01,1.036366174431183840e+00,1.262271338221980788e+00,1.622199255571082466e+00,2.263530871255296173e+00,2.801324620720124337e+00
3.162277660168379080e+05,9.764020836344782239e-01,9.643636749870312386e-01,1.035371086827407971e+00,1.259297456457239894e+00,1.616830677513177994e+00,2.255447190495755816e+00,2.790618382726767877e+00
3.235936569296281086e+05,9.772425733050998931e-01,9.650026906519536540e-01,1.033696952941871805e+00,1.255151203470489918e+00,1.609722914026324503e+00,2.244622490477372612e+00,2.776416091443308254e+00
3.311311214825907955e+05,9.779619096931488897e-01,9.654798725369899692e-01,1.031601790594765866e+00,1.250267400434259546e+00,1.601520656954300570e+00,2.232003815633770039e+00,2.759943741372152370e+00
3.388441561392027652e+05,9.786749923075007684e-01,9.659679088820486426e-01,1.029393052938434305e+00,1.245165955122601753e+00,1.592995469279038678e+00,2.218741813111672290e+00,2.742684944341532205e+00
3.467368504525316530e+05,9.794948630151696367e-01,9.666353399628012655e-01,1.027375198042605353e+00,1.240366574152554913e+00,1.584922452854408137e+00,2.206004195785692179e+00,2.726141412568576339e+00
3.548133892335753189e+05,9.805140213927071580e-01,9.676176825553608474e-01,1.025796275863635865e+00,1.236298513292349188e+00,1.577943506071798563e+00,2.194768523398537674e+00,2.711565632716147256e+00
3.630780547701010364e+05,9.817909441317113073e-01,9.689953550920246128e-01,1.024817161799220111e+00,1.233250690218696821e+00,1.572495597252494326e+00,2.185711264616843508e+00,2.699821215447869349e+00
3.715352290971727925e+05,9.833374331744884067e-01,9.707809078032332284e-01,1.024491520675451905e+00,1.231337206307885124e+00,1.568759474037642931e+00,2.179129553938277564e+00,2.691282453488583304e+00
3.801893963205612381e+05,9.851216870660904901e-01,9.729222732986305688e-01,1.024771723665572676e+00,1.230502122248204877e+00,1.566665062807867104e+00,2.174946177023445948e+00,2.685842157094227023e+00
3.890451449942804757e+05,9.870731762426302458e-01,9.753159614912936259e-01,1.025526921937837566e+00,1.230548033458114698e+00,1.565933466031498744e+00,2.172770420465738095e+00,2.682990845020807313e+00
3.981071705534969224e+05,9.890953658305572382e-01,9.778253215520160690e-01,1.026570751976264573e+00,1.231175668809930679e+00,1.566133703597686333e+00,2.171981759866149719e+00,2.681924485265435365e+00
4.073802778041130514e+05,9.910805753865747914e-01,9.803051257419111986e-01,1.027694294973068967e+00,1.232039073853478772e+00,1.566764592839258174e+00,2.171853091239051459e+00,2.681703716171982332e+00
4.168693834703355096e+05,9.929275801043991878e-01,9.826201727594030544e-01,1.028690396864893497e+00,1.232781206694694154e+00,1.567305195807968010e+00,2.171624198625178526e+00,2.681347376084346035e+00
4.265795188015925814e+05,9.945518881454075144e-01,9.846633870593439752e-01,1.029376962697830411e+00,1.233078497294425757e+00,1.567280162041787772e+00,2.170599880769100931e+00,2.679959381652914807e+00
4.365158322401656187e+05,9.958933927659029406e-01,9.863565338329922660e-01,1.029597424821570018e+00,1.232644674334279600e+00,1.566263466061215137e+00,2.168156249007392233e+00,2.676737118750266653e+00
4.466835921509634936e+05,9.969240904411525994e-01,9.876608098262931179e-01,1.029237148308538297e+00,1.231260934800487039e+00,1.563922109384733083e+00,2.163803926332985128e+00,2.671052972731366992e+00
4.570881896148751839e+05,9.976347820920057341e-01,9.885615275941204150e-01,1.028208954434571831e+00,1.228760633679192527e+00,1.559995446998813318e+00,2.157157186732699294e+00,2.662415538098398482e+00
4.677351412871981156e+05,9.980381025748417123e-01,9.890700598354024153e-01,1.026464177278603618e+00,1.225049003022263605e+00,1.554324378760967074e+00,2.147976636724215016e+00,2.650523975646589925e+00
4.786300923226380255e+05,9.981506491179262808e-01,9.892085196502691247e-01,1.023981388563187434e+00,1.220086579551201922e+00,1.546830521922389678e+00,2.136136548362152610e+00,2.635225393592028453e+00
4.897788193684466532e+05,9.979941118733310912e-01,9.890091504099085551e-01,1.020780272493384988e+00,1.213909493877574963e+00,1.537549312404006496e+00,2.121674997409678021e+00,2.616577834031011740e+00
5.011872336272724788e+05,9.975876402506784757e-01,9.885128705470604960e-01,1.016925880344176969e+00,1.206631545290958174e+00,1.526634184370146086e+00,2.104799466063392632e+00,2.594855171721742959e+00
5.128613839913647971e+05,9.969502207649940662e-01,9.877665537157187536e-01,1.012531565211462592e+00,1.198445472375122334e+00,1.514362082901118844e+00,2.085899573711580857e+00,2.570561176163766781e+00
5.248074602497722954e+05,9.961055523598594252e-01,9.868235101623573646e-01,1.007754617315029577e+00,1.189608578276249107e+00,1.501110597347673270e+00,2.065514385116087315e+00,2.544386048093811858e+00
5.370317963702531997e+05,9.950921320415216931e-01,9.857535497647875733e-01,1.002798784418572398e+00,1.180445383234546508e+00,1.487357538071499174e+00,2.044336522183899163e+00,2.517210604123594653e+00
5.495408738576248288e+05,9.939633099457508836e-01,9.846359970394974459e-01,9.978888612213687725e-01,1.171304162308292929e+00,1.473615070146537143e+00,2.023117400524875542e+00,2.489985476836203304e+00
5.623413251903491328e+05,9.927866591913188099e-01,9.835551516607309308e-01,9.932438600561793729e-01,1.162517213125259463e+00,1.460365475353238907e+00,2.002573520231430315e+00,2.463613062748727600e+00
5.754399373371566180e+05,9.916429958511301379e-01,9.825986661185314164e-01,9.890558356730453360e-01,1.154369277848557251e+00,1.448012388072835277e+00,1.983312258456050303e+00,2.438854872235616700e+00
5.888436553555884166e+05,9.906154456810706277e-01,9.818457738518939770e-01,9.854594637803133494e-01,1.147054211799144907e+00,1.436817238991456191e+00,1.965736173593458647e+00,2.416211777929638593e+00
6.025595860743580852e+05,9.897783139477859260e-01,9.813586581782315355e-01,9.825140355634491840e-01,1.140648210275483354e+00,1.426862910830005493e+00,1.949982463822332424e+00,2.395848507423444129e+00
6.165950018614821602e+05,9.891863598451797746e-01,9.811751602238401038e-01,9.801989603868903611e-01,1.135106565031034132e+00,1.418054365974343867e+00,1.935921550261902269e+00,2.377593570311990145e+00
6.309573444801929872e+05,9.888705258361589756e-01,9.813041805797453332e-01,9.784236199210456508e-01,1.130282983962733745e+00,1.410155642758630368e+00,1.923209349743292718e+00,2.361005922414276093e+00
6.456542290346549125e+05,9.888319654780167722e-01,9.817247506827374570e-01,9.770438448079183935e-01,1.125956490059254911e+00,1.402834164671931561e+00,1.911353094398325680e+00,2.345458869707851779e+00
6.606934480075964238e+05,9.890482025813867040e-01,9.823912281641049571e-01,9.758880816551730453e-01,1.121872650837499430e+00,1.395722377234363210e+00,1.899804877609682308e+00,2.330258381931498590e+00
6.760829753919818904e+05,9.894783400495239523e-01,9.832393568002882889e-01,9.747921455390484713e-01,1.117801190169417147e+00,1.388505314201189833e+00,1.888095842737606667e+00,2.314814257068049663e+00
6.918309709189363057e+05,9.900720593631933131e-01,9.841958126937395690e-01,9.736169958272292702e-01,1.113558012155966503e+00,1.380943971263775216e+00,1.875873338853990324e+00,2.298686202100033160e+00
7.079457843841373688e+05,9.907792151506434886e-01,9.851870534439350902e-01,9.722734591789878866e-01,1.109042754134473396e+00,1.372926918932664941e+00,1.862982176489305086e+00,2.281686196079708573e+00
7.244359600749906385e+05,9.915539325710552854e-01,9.861452460397054365e-01,9.707213134380854314e-01,1.104228436390808366e+00,1.364441044685063664e+00,1.849418036037910440e+00,2.263818998716582431e+00
7.413102413009176962e+05,9.923595068776602801e-01,9.870151788388051850e-01,9.689748668058854042e-01,1.099165717205949244e+00,1.355575988062516002e+00,1.835334325493486407e+00,2.245289786763191575e+00
7.585775750291835284e+05,9.931672427488027477e-01,9.877564045570038642e-01,9.670914816356296351e-01,1.093955491013127723e+00,1.346478923910513048e+00,1.820970127325072019e+00,2.226411438990282932e+00
7.762471166286912048e+05,9.939566322457783487e-01,9.883467436160249253e-01,9.651666494218762438e-01,1.088737200737109223e+00,1.337337630747146289e+00,1.806619987357485080e+00,2.207565496821811024e+00
7.943282347242821706e+05,9.947121746510272366e-01,9.887826199533535920e-01,9.633137763827632760e-01,1.083658657683034487e+00,1.328342003756757927e+00,1.792575306053757700e+00,2.189127013646664732e+00
8.128305161640995648e+05,9.954210240809102661e-01,9.890763893337451984e-01,9.616532391898238163e-01,1.078859943561580437e+00,1.319667766819788923e+00,1.779095231115451314e+00,2.171428149682440356e+00
8.317637711026708130e+05,9.960751989465281842e-01,9.892591138564991171e-01,9.603052374335555585e-01,1.074471209813526285e+00,1.311482072600925752e+00,1.766417148973891127e+00,2.154771351800468082e+00
8.511380382023758721e+05,9.966694113065579508e-01,9.893768174720073416e-01,9.593760434163050022e-01,1.070601264003004482e+00,1.303931857392705673e+00,1.754740853949928958e+00,2.139411021487910514e+00
8.709635899560814723e+05,9.972027387746893456e-01,9.894859097642798584e-01,9.589454780469011119e-01,1.067329506672913597e+00,1.297140250202993172e+00,1.744225714867607469e+00,2.125550150149885464e+00
8.912509381337459199e+05,9.976799749264835260e-01,9.896487474879925861e-01,9.590637054706079301e-01,1.064707432252925523e+00,1.291205576328525062e+00,1.734992293152610054e+00,2.113342352165876292e+00
9.120108393559096148e+05,9.981113462569209949e-01,9.899250937914233495e-01,9.597400994563649590e-01,1.062749270178014349e+00,1.286187192919806543e+00,1.727106900025754177e+00,2.102873130430645165e+00
9.332543007969905157e+05,9.985080205307992340e-01,9.903616656964894238e-01,9.609389449754988100e-01,1.061425608550431221e+00,1.282089172062512716e+00,1.720558901076367775e+00,2.094129108200234235e+00
9.549925860214368440e+05,9.988847811805199317e-01,9.909886866678691009e-01,9.625828687551077900e-01,1.060664880798058096e+00,1.278855922243963494e+00,1.715256433331501018e+00,2.086992781059170632e+00
9.772372209558112081e+05,9.992551717444140280e-01,9.918124600227717913e-01,9.645605946646083062e-01,1.060359914547219340e+00,1.276374573153092884e+00,1.711030425207035854e+00,2.081246812613570363e+00
1.000000000000000000e+06,9.996278132921977422e-01,9.928172121986342802e-01,9.667421392656094792e-01,1.060384662836676650e+00,1.274494903114602673e+00,1.707664191920500452e+00,2.076611585743175947e+00
1.023292992280753679e+06,1.000007618661561182e+00,9.939685652663645676e-01,9.689939661895664580e-01,1.060610013467293111e+00,1.273051578400129280e+00,1.704924025911186414e+00,2.072785224673375115e+00
1.047128548050898477e+06,1.000395030972702104e+00,9.952209432492628016e-01,9.712029156736670110e-01,1.060931146165205341e+00,1.271901600729310688e+00,1.702611639252979092e+00,2.069510350953525091e+00
1.071519305237604771e+06,1.000779924964514400e+00,9.965206217578504999e-01,9.732779776124285132e-01,1.061266577187945925e+00,1.270925600809776013e+00,1.700564398599972327e+00,2.066576503451993396e+00
1.096478196143182926e+06,1.001145016818309808e+00,9.978158764114510859e-01,9.751662235213077734e-01,1.061577021600152326e+00,1.270057908749360198e+00,1.698696979283791819e+00,2.063872774570152835e+00
1.122018454301965190e+06,1.001465811574320464e+00,9.990616110767774893e-01,9.768514159289438670e-01,1.061856784369270779e+00,1.269274180927500995e+00,1.696978750555289128e+00,2.061359984080973984e+00
1.148153621496884152e+06,1.001710665705576542e+00,1.000219160611776292e+00,9.783437924207647463e-01,1.062118011665561523e+00,1.268568587448851037e+00,1.695401197989444997e+00,2.059028089458168509e+00
1.174897554939530324e+06,1.001846594038558358e+00,1.001257253892932964e+00,9.796682451489793220e-01,1.062370269903091247e+00,1.267923197698805682e+00,1.693930182177954213e+00,2.056834222695802072e+00
1.202264434617413208e+06,1.001842789773438991e+00,1.002149799632953586e+00,9.808551995771810361e-01,1.062605318303777358e+00,1.267285539919095649e+00,1.692473717942208244e+00,2.054660294501233775e+00
1.230268770812381059e+06,1.001677038577667433e+00,1.002875300334798547e+00,9.819302622716384876e-01,1.062790831225536525e+00,1.266564425153692275e+00,1.690877707313953593e+00,2.052307579188524134e+00
1.258925411794166081e+06,1.001342940951166050e+00,1.003419970665528238e+00,9.829086497482683038e-01,1.062864752622933340e+00,1.265623608230062036e+00,1.688917195990204068e+00,2.049484381737239236e+00
1.288249551693132380e+06,1.000849937928935285e+00,1.003773595380164974e+00,9.837908709429392662e-01,1.062743805483600257e+00,1.264305873098266808e+00,1.686336032083381120e+00,2.045857991616423455e+00
1.318256738556404831e+06,1.000224224168875464e+00,1.003933775952277951e+00,9.845642474134889133e-01,1.062336223671245694e+00,1.262454726130160187e+00,1.682881445783194874e+00,2.041099433749764547e+00
1.348962882591655944e+06,9.995042128111113477e-01,1.003905766458060178e+00,9.852085982393954389e-01,1.061561504374961551e+00,1.259954999846815804e+00,1.678365589384508860e+00,2.034964563112082736e+00
1.380384264602886746e+06,9.987341122212485267e-01,1.003701645755930683e+00,9.856959906860438547e-01,1.060357448185627938e+00,1.256743164461987305e+00,1.672682458518398363e+00,2.027317073198145803e+00
1.412537544622755377e+06,9.979573127796999010e-01,1.003340663008918998e+00,9.859990995024651150e-01,1.058693440275737752e+00,1.252823481413549045e+00,1.665831946269310970e+00,2.018159872909561336e+00
1.445439770745927934e+06,9.972102567687423091e-01,1.002847996561141430e+00,9.860914834543197394e-01,1.056565181102868234e+00,1.248253966308261909e+00,1.657897710681495829e+00,2.007606531746773282e+00
1.479108388168207137e+06,9.965172855273627395e-01,1.002251517730815999e+00,9.859537321437218393e-01,1.053990810886288099e+00,1.243126506398686937e+00,1.649017431881016016e+00,1.995843508974999958e+00
1.513561248436207185e+06,9.958887450592424084e-01,1.001580950986063590e+00,9.855736614851942079e-01,1.051005149079300649e+00,1.237547873561620104e+00,1.639352476388067581e+00,1.983088893190233293e+00
1.548816618912479607e+06,9.953253002296574836e-01,1.000866361619173306e+00,9.849499661746854429e-01,1.047652433654462367e+00,1.231617271461058705e+00,1.629056384008857661e+00,1.969551306492595133e+00
1.584893192461110884e+06,9.948181007154006661e-01,1.000136132663070665e+00,9.840903828827363142e-01,1.043976641597499366e+00,1.225407384225775553e+00,1.618246472918424939e+00,1.955390560149913304e+00
1.621810097358933184e+06,9.943561655834420865e-01,9.994165818358702325e-01,9.830129950759460833e-01,1.040021880390187059e+00,1.218961118177462666e+00,1.607000701576432711e+00,1.940713094194766342e+00
1.659586907437563175e+06,9.939312205546453338e-01,9.987318016826691736e-01,9.817474066153973888e-01,1.035838548758751809e+00,1.212308900017180946e+00,1.595385321193937056e+00,1.925606446728445942e+00
1.698243652461746009e+06,9.935408214441195929e-01,9.981000080090626225e-01,9.803317000675206838e-01,1.031483756249185202e+00,1.205475628457298942e+00,1.583464548420409068e+00,1.910151322769073623e+00
1.737800828749376349e+06,9.931888649640341349e-01,9.975359962167180683e-01,9.788108861477220479e-01,1.027021353752598065e+00,1.198488588290443912e+00,1.571312345216019590e+00,1.894436092883436062e+00
1.778279410038922913e+06,9.928895259556191899e-01,9.970516271224820759e-01,9.772441445513149194e-01,1.022538453828564897e+00,1.191410034002563068e+00,1.559056599494588857e+00,1.878612972658549651e+00
1.819700858609982533e+06,9.926598842595524275e-01,9.966531442330299750e-01,9.756970450231500225e-01,1.018131744784492421e+00,1.184325307972482921e+00,1.546857477315770169e+00,1.862871375980426070e+00
1.862087136662865523e+06,9.925212246694183893e-01,9.963455241508034632e-01,9.742453691652808168e-01,1.013912845837598331e+00,1.177353943418244508e+00,1.534920800215873626e+00,1.847454871930826359e+00
1.905460717963244300e+06,9.924888443991934928e-01,9.961300584891161769e-01,9.729675313574361883e-01,1.009992457194594628e+00,1.170626576374777184e+00,1.523456776275872615e+00,1.832609414665391956e+00
1.949844599758041557e+06,9.925734832083086268e-01,9.960085236929033803e-01,9.719406227187631364e-01,1.006473246919179498e+00,1.164276374540472281e+00,1.512666714953920355e+00,1.818568599018880461e+00
1.995262314968882827e+06,9.927784771565359989e-01,9.959817089059302964e-01,9.712347395722282783e-01,1.003439771227103039e+00,1.158425633301244151e+00,1.502722141785397314e+00,1.805530439993214165e+00
2.041737944669531658e+06,9.930971517011540906e-01,9.960492966115594982e-01,9.709016727961803372e-01,1.000942461226601798e+00,1.153159410997841583e+00,1.493727553101945160e+00,1.793613259818872319e+00
2.089296130854040850e+06,9.935181758934421570e-01,9.962145958153192371e-01,9.709725131120203745e-01,9.989961337791724016e-01,1.148521370809124864e+00,1.485718904290987741e+00,1.782856374720210191e+00
2.137962089502232615e+06,9.940261174807752953e-01,9.964797639286373521e-01,9.714487026204723374e-01,9.975725063503515511e-01,1.144502716559747224e+00,1.478651179965246643e+00,1.773207504216404162e+00
2.187761623949551955e+06,9.946035869926534989e-01,9.968463391671715801e-01,9.723031227904508356e-01,9.966070732977865276e-01,1.141048594333304411e+00,1.472414454418594643e+00,1.764543817846865537e+00
2.238721138568338007e+06,9.952352167769810132e-01,9.973170164972293694e-01,9.734825166553580100e-01,9.960039806233980109e-01,1.138059506210706173e+00,1.466838149077073661e+00,1.756674925577623281e+00
2.290867652767769992e+06,9.959029061725155341e-01,9.978880271360893728e-01,9.749089426882662224e-01,9.956489890872530779e-01,1.135411130012424108e+00,1.461726127483419013e+00,1.749384741183130920e+00
2.344228815319918096e+06,9.965876148679433388e-01,9.985498926503703077e-01,9.764892872989984207e-01,9.954238142650553289e-01,1.132972275038337528e+00,1.456882345109254517e+00,1.742458885375373967e+00
2.398832919019494671e+06,9.972696227469245445e-01,9.992851289866162556e-01,9.781242411300979933e-01,9.952200123578917035e-01,1.130626370365209077e+00,1.452142875021055657e+00,1.735720265008732888e+00
2.454708915685033426e+06,9.979260075103665306e-01,1.000065118191063807e+00,9.797165834217846925e-01,9.949541051662468272e-01,1.128291495783626530e+00,1.447405555313571845e+00,1.729062019587556787e+00
2.511886431509582326e+06,9.985336708159482377e-01,1.000851200032320643e+00,9.811792338757603371e-01,9.945652334478151113e-01,1.125916289222595790e+00,1.442618122129649016e+00,1.722429730121632474e+00
2.570395782768864650e+06,9.990733223236147875e-01,1.001595111383263070e+00,9.824426798873360234e-01,9.940185066203540698e-01,1.123483231291209083e+00,1.437781291384113258e+00,1.715823645762326377e+00
2.630267991895381361e+06,9.995302830901715563e-01,1.002244178940618013e+00,9.834592547861721323e-01,9.932961132740001364e-01,1.120987684188162081e+00,1.432911214776702025e+00,1.709252017616801567e+00
2.691534803926913999e+06,9.998970553018257101e-01,1.002745086485247406e+00,9.842052950692228297e-01,9.923936086189711903e-01,1.118430476472798585e+00,1.428026147627440068e+00,1.702717815237618337e+00
2.754228703338163439e+06,1.000173923294148892e+00,1.003049314431885941e+00,9.846833646234764981e-01,9.913081769801327381e-01,1.115792358167104315e+00,1.423102463200995871e+00,1.696165418082404397e+00
2.818382931264449377e+06,1.000368146932750779e+00,1.003120128859796178e+00,9.849194077615979204e-01,9.900416475495298352e-01,1.113036624647630868e+00,1.418077058272431801e+00,1.689489151678989831e+00
2.884031503126611467e+06,1.000489960725932992e+00,1.002936202494753459e+00,9.849568763977452068e-01,9.886006373067300901e-01,1.110113838982921486e+00,1.412854490960536724e+00,1.682546418890813689e+00
2.951209226666389965e+06,1.000551084935119794e+00,1.002496652429358814e+00,9.848569979749699499e-01,9.870062515660015245e-01,1.106979287438514259e+00,1.407332921698170036e+00,1.675192904270212502e+00
3.019951720402019098e+06,1.000562666979763815e+00,1.001823498710290750e+00,9.846926015798624920e-01,9.853062951736074604e-01,1.103626215819220935e+00,1.401459763204387476e+00,1.667356141822743387e+00
3.090295432513591833e+06,1.000535467556562308e+00,1.000959852230047797e+00,9.845396437380885546e-01,9.835738306491794702e-01,1.100091823821222281e+00,1.395244949342078211e+00,1.659050669828981528e+00
3.162277660168379545e+06,1.000480139593423079e+00,9.999672499187641783e-01,9.844735406890212648e-01,9.819079083398286611e-01,1.096471368816168024e+00,1.388790375734578753e+00,1.650414158761998706e+00
3.235936569296280853e+06,1.000407873020011218e+00,9.989170217302385524e-01,9.845601680800558642e-01,9.804220335732104497e-01,1.092909733474271672e+00,1.382283332428526412e+00,1.641696547598715306e+00
3.311311214825907722e+06,1.000334942955777073e+00,9.978842982030160513e-01,9.848505147567094831e-01,9.792275129514256271e-01,1.089577155876974679e+00,1.375964399711264941e+00,1.633215468443449225e+00
3.388441561392020434e+06,1.000279750519360134e+00,9.969394974604843807e-01,9.853760936640070245e-01,9.784140568621828571e-01,1.086641093206471620e+00,1.370086816050375855e+00,1.625302291480327010e+00
3.467368504525309429e+06,1.000261783313584285e+00,9.961380246955761075e-01,9.861415727574076584e-01,9.780266604712937184e-01,1.084219654843602942e+00,1.364846858197276136e+00,1.618211320782655838e+00
3.548133892335760407e+06,1.000296412878644681e+00,9.955145873632251785e-01,9.871292589492272063e-01,9.780599772304208184e-01,1.082370321170047500e+00,1.360360503470372295e+00,1.612090571837935915e+00
3.630780547701017465e+06,1.000393063220113676e+00,9.950835796279179357e-01,9.883001821093639894e-01,9.784570255101165959e-01,1.081073629870498154e+00,1.356633873693197545e+00,1.606945094710249933e+00
3.715352290971728042e+06,1.000549354090535914e+00,9.948370611413864806e-01,9.896005787603816550e-01,9.791159175178606455e-01,1.080236343336387517e+00,1.353562310151155579e+00,1.602637146561561421e+00
3.801893963205612730e+06,1.000750473510861660e+00,9.947514389822508241e-01,9.909706654519887525e-01,9.799104928580288920e-01,1.079715243952159565e+00,1.350959049021527081e+00,1.598923962416486599e+00
3.890451449942804873e+06,1.000971010229355196e+00,9.947912424054734526e-01,9.923526134870803705e-01,9.807065583185916591e-01,1.079337683064484077e+00,1.348585597891996279e+00,1.595498124780031945e+00
3.981071705534969456e+06,1.001177811488584535e+00,9.949169381267435330e-01,9.936974748869389362e-01,9.813858185966667369e-01,1.078934731150536841e+00,1.346200027504294461e+00,1.592048356588914082e+00
4.073802778041122016e+06,1.001334973322846711e+00,9.950886010429168538e-01,9.949683051454778493e-01,9.818587349979572831e-01,1.078365354421093603e+00,1.343595580757320773e+00,1.588309592282517224e+00
4.168693834703346714e+06,1.001411856815717316e+00,9.952692185016038806e-01,9.961396365781851614e-01,9.820717392894940945e-01,1.077527715945395759e+00,1.340621722961007567e+00,1.584087806705323453e+00
4.265795188015934080e+06,1.001386827338729857e+00,9.954274782445970970e-01,9.971963470593885326e-01,9.820102122667226929e-01,1.076367053448969324e+00,1.337197840485828237e+00,1.579275979595663015e+00
4.365158322401665151e+06,1.001251485032051303e+00,9.955392046565880726e-01,9.981271801625510864e-01,9.816907705919666327e-01,1.074869774076486095e+00,1.333308979057016286e+00,1.573849384128273021e+00
4.466835921509634703e+06,1.001012544347918087e+00,9.955874828742314886e-01,9.989206691578789155e-01,9.811510835427171839e-01,1.073047567259967749e+00,1.328979844340275607e+00,1.567831735751555211e+00
4.570881896148751490e+06,1.000687787325401201e+00,9.955646157375895866e-01,9.995624080243594722e-01,9.804379334423724002e-01,1.070924225708908661e+00,1.324255783196056857e+00,1.561272204923264351e+00
4.677351412871981040e+06,1.000305034332926502e+00,9.954766080304708886e-01,1.000036452763029216e+00,9.795979455339498543e-01,1.068518454656868233e+00,1.319172769597723782e+00,1.554208024487016448e+00
4.786300923226380721e+06,9.998971042234721107e-01,9.953406857749140801e-01,1.000327506432864055e+00,9.786693705666772436e-01,1.065837677145713869e+00,1.313748017933769496e+00,1.546654763582684833e+00
4.897788193684455939e+06,9.994993518402365273e-01,9.951883595974073682e-01,1.000425126401078169e+00,9.776763378110020497e-01,1.062870718775740686e+00,1.307965502570575866e+00,1.538589025675543231e+00
5.011872336272714660e+06,9.991432141146617818e-01,9.950597807189009991e-01,1.000327700675057274e+00,9.766281644682988095e-01,1.059591024566581829e+00,1.301782077569949791e+00,1.529957358902803488e+00
5.128613839913658798e+06,9.988552087277642322e-01,9.950002620165669942e-01,1.000046946627736855e+00,9.755234907836145553e-01,1.055971697733188552e+00,1.295150615927809223e+00,1.520705940818332325e+00
5.248074602497734129e+06,9.986559915035648771e-01,9.950528737670062407e-01,9.996110065371057729e-01,9.743560495449673509e-01,1.051994468419968243e+00,1.288033622998545846e+00,1.510796782777704683e+00
5.370317963702532463e+06,9.985579763178129564e-01,9.952496269055024491e-01,9.990594223229378734e-01,9.731192394447507610e-01,1.047666615144267510e+00,1.280432591382518304e+00,1.500245793653687709e+00
5.495408738576248288e+06,9.985653912788932107e-01,9.956064958537605980e-01,9.984426033919502341e-01,9.718153362752960378e-01,1.043029081418786363e+00,1.272399442052493335e+00,1.489134268295693175e+00
5.623413251903491095e+06,9.986731014812005869e-01,9.961183320221728144e-01,9.978139148878192310e-01,9.704591434239798753e-01,1.038161532987978752e+00,1.264045031184068524e+00,1.477618886153446054e+00
5.754399373371566646e+06,9.988688664012475016e-01,9.967614580962631532e-01,9.972252845621404349e-01,9.690842994072241812e-01,1.033181611224543994e+00,1.255538762723585000e+00,1.465929724538610479e+00
5.888436553555883467e+06,9.991342903940171327e-01,9.974979993515614707e-01,9.967191709492798646e-01,9.677361987859411929e-01,1.028224753848102413e+00,1.247075045770810853e+00,1.454326038451776437e+00
6.025595860743568279e+06,9.994448624051250896e-01,9.982796276532437396e-01,9.963272614015811213e-01,9.664703476713796260e-01,1.023431949706457456e+00,1.238855120347499117e+00,1.443071715736100380e+00
6.165950018614809960e+06,9.997723283416730666e-01,9.990568754434329124e-01,9.960637247801881200e-01,9.653412259801277262e-01,1.018925876033072830e+00,1.231050466831461243e+00,1.432388809672274110e+00
6.309573444801942445e+06,1.000087066618044584e+00,9.997836130427302237e-01,9.959307948185825987e-01,9.643918762700239844e-01,1.014791621458581039e+00,1.223772649220020270e+00,1.422418555853001143e+00
6.456542290346562862e+06,1.000359924373634746e+00,1.000420204937091828e+00,9.959183088077875334e-01,9.636508689882906653e-01,1.011075552748407436e+00,1.217074065433520147e+00,1.413222683048730666e+00
6.606934480075964704e+06,1.000562971178384553e+00,1.000934350386011307e+00,9.960099490543594669e-01,9.631214236146825591e-01,1.007769912490393605e+00,1.210925020466509183e+00,1.404755668939126512e+00
6.760829753919818439e+06,1.000674212138803476e+00,1.001300662197233571e+00,9.961872348096918461e-01,9.627874159032271395e-01,1.004830975233897972e+00,1.205242040025919836e+00,1.396901382540095549e+00
6.918309709189362824e+06,1.000679713648595870e+00,1.001501090280282780e+00,9.964340256873293056e-01,9.626143134281417435e-01,1.002185547109010644e+00,1.199901596970472051e+00,1.389492994626584155e+00
7.079457843841372989e+06,1.000576833206095362e+00,1.001524636438768656e+00,9.967390497402771610e-01,9.625650839050422514e-01,9.997610339430311743e-01,1.194785877394474616e+00,1.382372526414338720e+00
7.244359600749891251e+06,1.000372844563591990e+00,1.001367306441238725e+00,9.970954725926278739e-01,9.626017243540307966e-01,9.974900932147638954e-01,1.189791646028644845e+00,1.375403821125360304e+00
7.413102413009162061e+06,1.000085798110957880e+00,1.001038473276518070e+00,9.975019362974909543e-01,9.627021150166424901e-01,9.953343230373200567e-01,1.184866485453250906e+00,1.368519144415034861e+00
7.585775750291851349e+06,9.997430175334360847e-01,1.000560308251586372e+00,9.979569617405035231e-01,9.628630954826716826e-01,9.932889414446328669e-01,1.180016222161518025e+00,1.361729418849930928e+00
7.762471166286927648e+06,9.993754944734466461e-01,9.999711504505572890e-01,9.984590069564132087e-01,9.631007616821744000e-01,9.913801401427398963e-01,1.175301284436895521e+00,1.355117135663513439e+00
7.943282347242821939e+06,9.990135056869230423e-01,9.993232445161703836e-01,9.990022694552004312e-01,9.634484621654482162e-01,9.896647657315826851e-01,1.170836238687422259e+00,1.348836561362213526e+00
8.128305161640995182e+06,9.986857374933967302e-01,9.986766232823676148e-01,9.995765614327745130e-01,9.639456503416194977e-01,9.882050135480291431e-01,1.166747501488883065e+00,1.343055668719451701e+00
8.317637711026708595e+06,9.984128181513277633e-01,9.980938696358556683e-01,1.000166645966159118e+00,9.646291851240946791e-01,9.870640287749400388e-01,1.163167135223735382e+00,1.337948469660945161e+00
8.511380382023759186e+06,9.982078893265795561e-01,9.976303110359955317e-01,1.000754010016148055e+00,9.655216250804030675e-01,9.862844975622664379e-01,1.160195075496322614e+00,1.333644260022588846e+00
8.709635899560796097e+06,9.980767271599232382e-01,9.973249027404162970e-01,1.001317157841784988e+00,9.666226814401552847e-01,9.858774327169433915e-01,1.157878202255169464e+00,1.330201177149502367e+00
8.912509381337441504e+06,9.980174202935214733e-01,9.971949913559968737e-01,1.001835113639526709e+00,9.679080327410072293e-01,9.858221584681174932e-01,1.156206504824541792e+00,1.327601821530452142e+00
9.120108393559115008e+06,9.980234926809199436e-01,9.972339431651922048e-01,1.002286492487808101e+00,9.693270022201911917e-01,9.860574515005510188e-01,1.155096719953968121e+00,1.325732570763689333e+00
9.332543007969923317e+06,9.980823169236933134e-01,9.974103783522774158e-01,1.002653989844150217e+00,9.708135846025700566e-01,9.864983018816040339e-01,1.154415054225099269e+00,1.324415160157108584e+00
9.549925860214369372e+06,9.981771966917214467e-01,9.976747466454880531e-01,1.002922355514123565e+00,9.722941978290811083e-01,9.870398457826876637e-01,1.153983643833839112e+00,1.323415594915311244e+00
9.772372209558112547e+06,9.982896021800742314e-01,9.979669156381335560e-01,1.003081062391972367e+00,9.737001593602755412e-01,9.875744108586470560e-01,1.153610928457200036e+00,1.322484475504709822e+00
1.000000000000000000e+07,9.984004831949792047e-01,9.982261643927590189e-01,1.003125701684913329e+00,9.749788852681429141e-01,9.880021805835657034e-01,1.153110560733306311e+00,1.321382294829015480e+00
1.023292992280753702e+07,9.984927656488653547e-01,9.984001987638239095e-01,1.003057829834421044e+00,9.761020338495044468e-01,9.882465890306684209e-01,1.152332179380824773e+00,1.319918066430287862e+00
1.047128548050898500e+07,9.985560119202526730e-01,9.984532372336800687e-01,1.002883847825223995e+00,9.770653030137465000e-01,9.882505892831440208e-01,1.151157829368721908e+00,1.317942936298442724e+00
1.071519305237604864e+07,9.985852432985966587e-01,9.983723408621153483e-01,1.002616628918642894e+00,9.778888968379468860e-01,9.879912019387155908e-01,1.149530036725009641e+00,1.315385945057146788e+00
1.096478196143182926e+07,9.985849212943119779e-01,9.981664804564855942e-01,1.002271904841417483e+00,9.786098350594304440e-01,9.874678928655835630e-01,1.147432768805230152e+00,1.312226357188869041e+00
1.122018454301965237e+07,9.985660611258488917e-01,9.978645818865559125e-01,1.001867280206775179e+00,9.792753299629506358e-01,9.867051165119506972e-01,1.144894395328104331e+00,1.308495836279934599e+00
1.148153621496884152e+07,9.985454592018747633e-01,9.975072688344910343e-01,1.001419937771852453e+00,9.799340394854419989e-01,9.857429540200242091e-01,1.141971813010951964e+00,1.304255618934438976e+00
1.174897554939530231e+07,9.985430081028039417e-01,9.971412736022275958e-01,1.000945634642866677e+00,9.806284414719238507e-01,9.846322809927938735e-01,1.138740595092468721e+00,1.299585695595342871e+00
1.202264434617413022e+07,9.985782436770717085e-01,9.968065925573275088e-01,1.000456752326172261e+00,9.813891154917605553e-01,9.834246916449356224e-01,1.135278119459710355e+00,1.294562183466292371e+00
1.230268770812381059e+07,9.986692691285351531e-01,9.965324379599515003e-01,9.999651907808441154e-01,9.822346743518345358e-01,9.821725629320534612e-01,1.131662297814686413e+00,1.289260399703301641e+00
1.258925411794166267e+07,9.988312797446365909e-01,9.963303348367504864e-01,9.994807077526490779e-01,9.831707611457404239e-01,9.809243195405934479e-01,1.127969559626059048e+00,1.283756140159571402e+00
1.288249551693132333e+07,9.990764041037445420e-01,9.961955625250917823e-01,9.990148761347774631e-01,9.841931707395247253e-01,9.797249722356264900e-01,1.124273788158497656e+00,1.278127885101029371e+00
1.318256738556404784e+07,9.994135440845608453e-01,9.961109515383554935e-01,9.985782005162500141e-01,9.852868607835432169e-01,9.786110375780935344e-01,1.120641390283537486e+00,1.272455487746090741e+00
1.348962882591656037e+07,9.998479528951508266e-01,9.960505187023531715e-01,9.981806477317238802e-01,9.864316300182168762e-01,9.776176322529389617e-01,1.117142087833972841e+00,1.266835293951735109e+00
1.380384264602886699e+07,1.000379838867153648e+00,9.959890860244996480e-01,9.978315230955445703e-01,9.876026349178110841e-01,9.767702026179261310e-01,1.113833916324489914e+00,1.261361566186128824e+00
1.412537544622755423e+07,1.001003269938897544e+00,9.959081276050172349e-01,9.975358993437604127e-01,9.887707972567786330e-01,9.760859755297661700e-01,1.110761346423288831e+00,1.256122688473174431e+00
1.445439770745928027e+07,1.001703263478118000e+00,9.958002723521316435e-01,9.972940803646077601e-01,9.899075585622465479e-01,9.755711614253905761e-01,1.107949384593348574e+00,1.251189350021492119e+00
1.479108388168207183e+07,1.002454900661469361e+00,9.956698555800957973e-01,9.971007816680318436e-01,9.909832705936940656e-01,9.752156147410261378e-01,1.105390272028003551e+00,1.246593485542115243e+00
1.513561248436207138e+07,1.003222825102081606e+00,9.955327277655952045e-01,9.969479402989163130e-01,9.919747225143613623e-01,9.749966955309145034e-01,1.103048057368000379e+00,1.242327733079188423e+00
1.548816618912479654e+07,1.003963493394421036e+00,9.954113051559816405e-01,9.968251633023352820e-01,9.928621631095894129e-01,9.748743902120133864e-01,1.100850262211241049e+00,1.238331404471165076e+00
1.584893192461110838e+07,1.004628513821795188e+00,9.953288463977777445e-01,9.967256372696521316e-01,9.936360248936391137e-01,9.747998729086012615e-01,1.098704357617469984e+00,1.234507612823720901e+00
1.621810097358933091e+07,1.005170818196488902e+00,9.953024391456335440e-01,9.966469222409025663e-01,9.942931607449332354e-01,9.747193673566889593e-01,1.096504674216767672e+00,1.230730017504920504e+00
1.659586907437563129e+07,1.005550911642957068e+00,9.953406164362038622e-01,9.965938700007351825e-01,9.948374117213794054e-01,9.745805323511045337e-01,1.094145628418812244e+00,1.226859896664629135e+00
1.698243652461745963e+07,1.005744971205144944e+00,9.954414426102973223e-01,9.965784722400921058e-01,9.952788201215612141e-01,9.743437456123412721e-01,1.091543071573263024e+00,1.222775410353773129e+00
1.737800828749376163e+07,1.005747434851921085e+00,9.955938302700244602e-01,9.966181542166456797e-01,9.956267013283024436e-01,9.739839585599625593e-01,1.088637752343483367e+00,1.218378475851820131e+00
1.778279410038922727e+07,1.005571939115602387e+00,9.957830548305711682e-01,9.967318993295953833e-01,9.958905480335633609e-01,9.734970626348087297e-01,1.085407471714265215e+00,1.213612971815050345e+00
1.819700858609982580e+07,1.005248883256423253e+00,9.959957918951880540e-01,9.969366345865438017e-01,9.960771675925430557e-01,9.728998563072368544e-01,1.081868927050838813e+00,1.208473301048518689e+00
1.862087136662865803e+07,1.004819506492381054e+00,9.962259675766379496e-01,9.972412144778683984e-01,9.961906496258985388e-01,9.722248996537042887e-01,1.078070182289507351e+00,1.202995388940824251e+00
1.905460717963244393e+07,1.004327478592178524e+00,9.964756775022618474e-01,9.976436139344097009e-01,9.962322673252588245e-01,9.715148520415897160e-01,1.074083502771644882e+00,1.197252317573702651e+00
1.949844599758041650e+07,1.003810930423859160e+00,9.967562082474554774e-01,9.981288158903333096e-01,9.962052127105858190e-01,9.708185753918121552e-01,1.069998344229121656e+00,1.191346258670620051e+00
1.995262314968882874e+07,1.003297272341785451e+00,9.970823257271834716e-01,9.986691425867795235e-01,9.961135859008641846e-01,9.701779600400664005e-01,1.065899938692610682e+00,1.185381404925477833e+00
2.041737944669531658e+07,1.002800797971987290e+00,9.974672303572009735e-01,9.992287014534377843e-01,9.959665150246010956e-01,9.696273078668726786e-01,1.061865798564003427e+00,1.179457675372930670e+00
2.089296130854040757e+07,1.002322170016746172e+00,9.979156935880495460e-01,9.997667708431299260e-01,9.957767443539355945e-01,9.691904616532052152e-01,1.057960053099918252e+00,1.173663476721569232e+00
2.137962089502232522e+07,1.001856198635408202e+00,9.984190268082299147e-01,1.000245481113817725e+00,9.955597602219891096e-01,9.688778882983937191e-01,1.054222993564969180e+00,1.168059519190448592e+00
2.187761623949551955e+07,1.001394407400678643e+00,9.989547983548887622e-01,1.000635162912156595e+00,9.953340579880287642e-01,9.686930656940963003e-01,1.050680932164055559e+00,1.162690556428522815e+00
2.238721138568337634e+07,1.000931336412478334e+00,9.994886767578143871e-01,1.000918974417354779e+00,9.951161073559455783e-01,9.686316789088902368e-01,1.047343605762760088e+00,1.157580285188424485e+00
2.290867652767769992e+07,1.000469144192669635e+00,9.999796020817455222e-01,1.001093458789519719e+00,9.949194272880362844e-01,9.686814828195103866e-01,1.044205529011198896e+00,1.152731946322460121e+00
2.344228815319917724e+07,1.000017559962647962e+00,1.000387307040227602e+00,1.001168724462934589e+00,9.947541182517347647e-01,9.688285320001230883e-01,1.041257814973010953e+00,1.148144757033140451e+00
2.398832919019494951e+07,9.995951470028364705e-01,1.000680908912966460e+00,1.001163583953082803e+00,9.946229334801992561e-01,9.690494130779586657e-01,1.038479981413433784e+00,1.143800616377207868e+00
2.454708915685033426e+07,9.992242349510824795e-01,1.000843393428850980e+00,1.001103279293097392e+00,9.945238143152828059e-01,9.693161367293414710e-01,1.035847910753932677e+00,1.139675295094034979e+00
2.511886431509582326e+07,9.989284751268078244e-01,1.000876085843282803e+00,1.001012788582271273e+00,9.944509716640972385e-01,9.695949744533776116e-01,1.033332323876498648e+00,1.135734124235228792e+00
2.570395782768864557e+07,9.987258521965565183e-01,1.000798011981514080e+00,1.000914914098088193e+00,9.943977536104078307e-01,9.698529288948057880e-01,1.030904968082539508e+00,1.131938315761141567e+00
2.630267991895381361e+07,9.986246951180401954e-01,1.000641840928122139e+00,1.000826325092520896e+00,9.943592647524277517e-01,9.700602108275880875e-01,1.028538718896138349e+00,1.128245249876915102e+00
2.691534803926913813e+07,9.986210007321223436e-01,1.000449630876990570e+00,1.000759561719795521e+00,9.943375584946795298e-01,9.702025022433223844e-01,1.026222008604120495e+00,1.124627078755497056e+00
2.754228703338163346e+07,9.986935008537117797e-01,1.000262865566145631e+00,1.000720635495854882e+00,9.943416501681264785e-01,9.702791066767236794e-01,1.023951455385382792e+00,1.121061007518695973e+00
2.818382931264449283e+07,9.988052597043179937e-01,1.000116276895737677e+00,1.000710991629228941e+00,9.943898477311312600e-01,9.703129213117802632e-01,1.021747802035703145e+00,1.117554245346463970e+00
2.884031503126611561e+07,9.989054970490816032e-01,1.000031026484788477e+00,1.000728961734480116e+00,9.945060567715179323e-01,9.703428439252188564e-01,1.019645835818389745e+00,1.114132629242139849e+00
2.951209226666390151e+07,9.989368657508611582e-01,1.000011076770898732e+00,1.000769097369353933e+00,9.947183135248702790e-01,9.704242266711976539e-01,1.017700759925110221e+00,1.110853760066791818e+00
3.019951720402019098e+07,9.988449544770611199e-01,1.000040400198645818e+00,1.000825853088299411e+00,9.950548259584348632e-01,9.706177386148906461e-01,1.015975034356017659e+00,1.107789643506427169e+00
3.090295432513592020e+07,9.985886074049874495e-01,1.000088082655518740e+00,1.000892587992799898e+00,9.955383203736948294e-01,9.709847025383707697e-01,1.014537629294179455e+00,1.105028793529433617e+00
3.162277660168379173e+07,9.981494975977940332e-01,1.000113401855989625e+00,1.000964203637777716e+00,9.961816419611485562e-01,9.715754208372817669e-01,1.013448412151566558e+00,1.102653676665823923e+00
3.235936569296281040e+07,9.975410829099755627e-01,1.000072363982727586e+00,1.001037719565492479e+00,9.969850867479411738e-01,9.724226293232101082e-01,1.012747478173096294e+00,1.100724334975275998e+00
3.311311214825907722e+07,9.968106132659055874e-01,9.999258648339294231e-01,1.001111419877728892e+00,9.979348590366358129e-01,9.735352136921823218e-01,1.012445943358076805e+00,1.099264319793704203e+00
3.388441561392020434e+07,9.960351550177983793e-01,9.996462789521443071e-01,1.001185802235725619e+00,9.990036799045394211e-01,9.748972238057549422e-01,1.012521937652303361e+00,1.098252468499871570e+00
3.467368504525309801e+07,9.953111177584124114e-01,9.992233652385384968e-01,1.001262163877976175e+00,1.000149716889752849e+00,9.764650751317589528e-01,1.012914971525588070e+00,1.097614358378625310e+00
3.548133892335760593e+07,9.947422811706525536e-01,9.986657169211198282e-01,1.001340963751476298e+00,1.001322488539916566e+00,9.781733989868535151e-01,1.013532963702107992e+00,1.097230996506778355e+00
3.630780547701017559e+07,9.944197779927120839e-01,9.979989625063350189e-01,1.001421263587719768e+00,1.002465610833041865e+00,9.799393215125717926e-01,1.014259411677424172e+00,1.096950784732721340e+00
3.715352290971727669e+07,9.944086190625207600e-01,9.972646132651954431e-01,1.001501225153855756e+00,1.003519783980301394e+00,9.816737348584222422e-01,1.014970024435444040e+00,1.096612997524110122e+00
3.801893963205612451e+07,9.947342198684230308e-01,9.965121370817637825e-01,1.001576776867488805e+00,1.004430737171480903e+00,9.832919106892369365e-01,1.015548980357825704e+00,1.096071136933229440e+00
3.890451449942804873e+07,9.953796696586156845e-01,9.957949020487688596e-01,1.001643287693398499e+00,1.005152150946455158e+00,9.847238804174546223e-01,1.015902886614664657e+00,1.095214221811881883e+00
3.981071705534969270e+07,9.962861269053800983e-01,9.951641971257936259e-01,1.001695456899356795e+00,1.005651250671642627e+00,9.859231617711432527e-01,1.015971511612436595e+00,1.093978661991675150e+00
4.073802778041122109e+07,9.973655230350522150e-01,9.946635649185722183e-01,1.001728307510074245e+00,1.005910238739231577e+00,9.868725409496857948e-01,1.015732030613482273e+00,1.092354826208665752e+00
4.168693834703346342e+07,9.985120846689462537e-01,9.943274998670615927e-01,1.001738749416682062e+00,1.005929422720619915e+00,9.875835950291194099e-01,1.015197485532594701e+00,1.090381736384695710e+00
4.265795188015934080e+07,9.996206096870186020e-01,9.941793205378575138e-01,1.001724585689294234e+00,1.005722476990784209e+00,9.880909916670588267e-01,1.014405244563597597e+00,1.088129531968454300e+00
4.365158322401665151e+07,1.000600898820096951e+00,9.942296167661927031e-01,1.001684725230748141e+00,1.005315810981570968e+00,9.884473397082912394e-01,1.013408929880382559e+00,1.085686022055140310e+00
4.466835921509634703e+07,1.001388643543575707e+00,9.944799253921580151e-01,1.001621872085715959e+00,1.004744474084499961e+00,9.887107579042603289e-01,1.012265845247240392e+00,1.083137992307041220e+00
4.570881896148751676e+07,1.001952203193463342e+00,9.949221606094698078e-01,1.001539023932202843e+00,1.004046930639509672e+00,9.889355466439100351e-01,1.011023095284811602e+00,1.080551260100817590e+00
4.677351412871981412e+07,1.002292403627276896e+00,9.955409217856414639e-01,1.001441835664560909e+00,1.003262891297386439e+00,9.891639211046926450e-01,1.009716830089174788e+00,1.077968668058819635e+00
4.786300923226380348e+07,1.002438129207388950e+00,9.963129305535571856e-01,1.001338472881489139e+00,1.002431925433093340e+00,9.894242578093456197e-01,1.008371258058195385e+00,1.075408708708555761e+00
4.897788193684456497e+07,1.002437667775891716e+00,9.972078380774394013e-01,1.001235458182771376e+00,1.001591285739297232e+00,9.897258596191085278e-01,1.006998546191589572e+00,1.072866154878969525e+00
5.011872336272714287e+07,1.002349758873506858e+00,9.981867552394674270e-01,1.001139741408228812e+00,1.000775946536673233e+00,9.900615541517470142e-01,1.005606215045497853e+00,1.070321341912359614e+00
5.128613839913658798e+07,1.002234074723379775e+00,9.992055333038082354e-01,1.001055702533483860e+00,1.000019659048338561e+00,9.904156707192950382e-01,1.004205752627375547e+00,1.067755281077332308e+00
5.248074602497733384e+07,1.002141814735273195e+00,1.000214156056087544e+00,1.000985084179520035e+00,9.993515253601028547e-01,9.907652714639162417e-01,1.002812602983135015e+00,1.065151592910331679e+00
5.370317963702532649e+07,1.002109378795259076e+00,1.001161028439897294e+00,1.000926441586611926e+00,9.987964415548905572e-01,9.910885731484120331e-01,1.001450134217094501e+00,1.062506999193750357e+00
5.495408738576248288e+07,1.002154341230571788e+00,1.001997999857347166e+00,1.000877741042107916e+00,9.983724609358807234e-01,9.913673380981089522e-01,1.000145860472392956e+00,1.059831601778412624e+00
5.623413251903490722e+07,1.002277616930142834e+00,1.002684470752864820e+00,1.000833772179454240e+00,9.980867056993726338e-01,9.915893370312440780e-01,9.989261241518097023e-01,1.057147337508953733e+00
5.754399373371566832e+07,1.002463373359028465e+00,1.003192517980113108e+00,1.000789700703250240e+00,9.979369408757794435e-01,9.917502408402405489e-01,9.978103310239282431e-01,1.054483659413530061e+00
5.888436553555884212e+07,1.002686175577891747e+00,1.003510087276281215e+00,1.000742002634317451e+00,9.979097080354435434e-01,9.918506257875486787e-01,9.968031118171136740e-01,1.051868965685408774e+00
6.025595860743568838e+07,1.002915965080400262e+00,1.003639556809156952e+00,1.000689561319362930e+00,9.979831406330410548e-01,9.918933546735223539e-01,9.958892355105986027e-01,1.049319587291287270e+00
6.165950018614809215e+07,1.003124048663023959e+00,1.003597409325315715e+00,1.000632967090890446e+00,9.981306798947721104e-01,9.918832235894536886e-01,9.950364666736930541e-01,1.046840548001516602e+00
6.309573444801943004e+07,1.003289685262600095e+00,1.003409106989577193e+00,1.000576135533454591e+00,9.983256733801139093e-01,9.918251219585734191e-01,9.941984337255529436e-01,1.044419029603786964e+00
6.456542290346562862e+07,1.003398018114144863e+00,1.003104016240631502e+00,1.000524992584590933e+00,9.985445031170158137e-01,9.917237384234998121e-01,9.933207219314550418e-01,1.042025775671382881e+00
6.606934480075964332e+07,1.003446510209374143e+00,1.002712562183652789e+00,1.000485318766487497e+00,9.987702933873454647e-01,9.915852359319775600e-01,9.923521563317608818e-01,1.039622835917909827e+00
6.760829753919818997e+07,1.003439153191649558e+00,1.002262466620405856e+00,1.000463100919476434e+00,9.989939531562079811e-01,9.914193306215099977e-01,9.912555688939133081e-01,1.037173924719315021e+00
6.918309709189362824e+07,1.003385219364777425e+00,1.001778327907405286e+00,1.000460012388321163e+00,9.992125633196946577e-01,9.912402107063355006e-01,9.900167027242027240e-01,1.034655597124438664e+00
7.079457843841373920e+07,1.003299307049337008e+00,1.001283343414495874e+00,1.000474068380414749e+00,9.994279756753463584e-01,9.910681415918828341e-01,9.886494650489918712e-01,1.032069061772545426e+00
7.244359600749890506e+07,1.003197955359649729e+00,1.000800175650364832e+00,1.000498996505505778e+00,9.996413330200411007e-01,9.909260087901332614e-01,9.871975772433708718e-01,1.029445648068162189e+00
7.413102413009162247e+07,1.003099014653695331e+00,1.000350526852071598e+00,1.000523572492170388e+00,9.998535085819162394e-01,9.908391084143115535e-01,9.857301573144630069e-01,1.026849441551644038e+00
7.585775750291851163e+07,1.003019078717123369e+00,9.999563365819691407e-01,1.000534832188404444e+00,1.000059472947702144e+00,9.908297009766943164e-01,9.843326654589031888e-01,1.024368059861911595e+00
7.762471166286927462e+07,1.002972847210602536e+00,9.996373409300669532e-01,1.000519213456656065e+00,1.000250597149558329e+00,9.909152679560626620e-01,9.830955227989920386e-01,1.022102229685161845e+00
7.943282347242821753e+07,1.002969537242330400e+00,9.994080797420368256e-01,1.000466769020981195e+00,1.000415963553548782e+00,9.911045920542426169e-01,9.821020531945403587e-01,1.020148496460604681e+00
8.128305161640995741e+07,1.003013256876274628e+00,9.992769777135405151e-01,1.000371518725241993e+00,1.000544389911174781e+00,9.913970743783540041e-01,9.814130948019426093e-01,1.018578137487586188e+00
8.317637711026708782e+07,1.003100576734681670e+00,9.992438052743255472e-01,1.000233281907363381e+00,1.000628274385736205e+00,9.917852852402201380e-01,9.810627515971319657e-01,1.017428030587251397e+00
8.511380382023759186e+07,1.003221412618295449e+00,9.993013145079190362e-01,1.000056954595239356e+00,1.000664347773058571e+00,9.922545137497088552e-01,9.810519751951413125e-01,1.016689962337550712e+00
8.709635899560795724e+07,1.003361836565279885e+00,9.994354974683045123e-01,9.998507314681897018e-01,1.000656266235420144e+00,9.927862234053311807e-01,9.813490741645767290e-01,1.016308297733976129e+00
8.912509381337440014e+07,1.003507207337235974e+00,9.996282791360004971e-01,9.996251453122926289e-01,1.000614075645190448e+00,9.933613330183456158e-01,9.818964844200388509e-01,1.016190314232618963e+00
9.120108393559114635e+07,1.003644024250397671e+00,9.998589456543676146e-01,9.993900679572416124e-01,1.000550786467106601e+00,9.939612937413215832e-01,9.826180659116903193e-01,1.016216385816968160e+00
9.332543007969924808e+07,1.003764235872182553e+00,1.000107873515000190e+00,9.991546961546211580e-01,1.000480780748948639e+00,9.945697174890133496e-01,9.834308829476041680e-01,1.016259996154127432e+00
9.549925860214368999e+07,1.003862150922260277e+00,1.000355887087735152e+00,9.989270012662223586e-01,1.000417817511657592e+00,9.951743643350583479e-01,9.842541667249146142e-01,1.016202509271032284e+00
9.772372209558111429e+07,1.003934343089452064e+00,1.000586026255091854e+00,9.987149115439794000e-01,1.000371772288072725e+00,9.957647554042206028e-01,9.850187855569221274e-01,1.015949570716965233e+00
1.000000000000000000e+08,1.003974781934833693e+00,1.000783168870346795e+00,9.985276597180963165e-01,1.000347312318737636e+00,9.963344417453746660e-01,9.856749158093740526e-01,1.015443354189932146e+00
1.023292992280753702e+08,1.003974395245493811e+00,1.000935111911305242e+00,9.983752142529851437e-01,1.000344638088254801e+00,9.968787963081997550e-01,9.861951576402819830e-01,1.014667770943333158e+00
1.047128548050898463e+08,1.003915973719146315e+00,1.001032826898379025e+00,9.982685688346160102e-01,1.000359986856674599e+00,9.973942904825523481e-01,9.865734011751153831e-01,1.013643912728485752e+00
1.071519305237604827e+08,1.003778332074426238e+00,1.001071202129580229e+00,9.982173769000406427e-01,1.000386928973327150e+00,9.978784427856016714e-01,9.868237799229417906e-01,1.012426155411738637e+00
1.096478196143182814e+08,1.003539587496791841e+00,1.001049208667188717e+00,9.982302698355750570e-01,1.000419318297247395e+00,9.983280633121125458e-01,9.869734832077370346e-01,1.011087402767337329e+00
1.122018454301965237e+08,1.003183739633963789e+00,1.000972779721188477e+00,9.983120057869907527e-01,1.000453077958485482e+00,9.987404442437404217e-01,9.870570624129519910e-01,1.009706899255852441e+00
1.148153621496884078e+08,1.002707007894506841e+00,1.000852431737659920e+00,9.984609082679355430e-01,1.000487041406237898e+00,9.991129770241333752e-01,9.871109969134604922e-01,1.008358750968691320e+00
1.174897554939530343e+08,1.002121619072033454e+00,1.000704567350357843e+00,9.986718205648419389e-01,1.000523042497451831e+00,9.994436231160491735e-01,9.871674678717219376e-01,1.007100936424256243e+00
1.202264434617413133e+08,1.001458299654489625e+00,1.000549434289262241e+00,9.989341566912235404e-01,1.000565186066570744e+00,9.997318069849692179e-01,9.872508685072932666e-01,1.005969401344311676e+00
1.230268770812381059e+08,1.000764292105674969e+00,1.000410512893993520e+00,9.992342889949643592e-01,1.000617237447668506e+00,9.999781246243294452e-01,9.873792125138860509e-01,1.004982322309658116e+00
1.258925411794166118e+08,1.000097618180987968e+00,1.000309348773247731e+00,9.995559048127892199e-01,1.000682080761660320e+00,1.000185520658746219e+00,9.875639568820432368e-01,1.004140323393711842e+00
1.288249551693132222e+08,9.995167892780132401e-01,1.000265762820588655e+00,9.998813457102897484e-01,1.000759461838844899e+00,1.000359106481334193e+00,9.878109483882997477e-01,1.003434549858439384e+00
1.318256738556404710e+08,9.990730715717981436e-01,1.000291022803665664e+00,1.000190781630109882e+00,1.000847011694149691e+00,1.000502535260534565e+00,9.881225813166414351e-01,1.002850155479942051e+00
1.348962882591656148e+08,9.988018427046896353e-01,1.000390651001585196e+00,1.000464263829730527e+00,1.000941209763768880e+00,1.000619990917312574e+00,9.884974965075823405e-01,1.002371818899225442e+00
1.380384264602886736e+08,9.987173753836925405e-01,1.000560749774420444e+00,1.000680610512618918e+00,1.001038257784336860e+00,1.000713248615714646e+00,9.889310784527154397e-01,1.001984741387533129e+00
1.412537544622755349e+08,9.988091935120637643e-01,1.000788016412712089e+00,1.000818449051026793e+00,1.001136900278065900e+00,1.000782042844022612e+00,9.894132733949633218e-01,1.001672779992654583e+00
1.445439770745927989e+08,9.990459826472877225e-01,1.001053617998531653e+00,1.000861022738684714e+00,1.001239487648494908e+00,1.000825420803799881e+00,9.899304275281067822e-01,1.001418258386888693e+00
1.479108388168207109e+08,9.993809301981912974e-01,1.001334625755728513e+00,1.000795486742904306e+00,1.001350340386228721e+00,1.000840811885087556e+00,9.904645094663395710e-01,1.001200036746978883e+00
1.513561248436207175e+08,9.997610736325812653e-01,1.001607795944486234e+00,1.000617649901289097e+00,1.001475445883295512e+00,1.000827133936280422e+00,9.909940977960857156e-01,1.000990437529434285e+00
1.548816618912479579e+08,1.000136233721924839e+00,1.001851934762951757e+00,1.000332239525978384e+00,1.001620096310886998e+00,1.000783563560939449e+00,9.914966427856346520e-01,1.000757854969073435e+00
1.584893192461110950e+08,1.000468086536268508e+00,1.002049801398569917e+00,9.999547138347135711e-01,1.001785763180564226e+00,1.000711632370966386e+00,9.919498792679207755e-01,1.000465218633264319e+00
1.621810097358933091e+08,1.000736941349696263e+00,1.002188587765890482e+00,9.995089857414485301e-01,1.001968995335795753e+00,1.000613455748363689e+00,9.923346775550871968e-01,1.000076772251771162e+00
1.659586907437562943e+08,1.000943634544115168e+00,1.002260659257156350e+00,9.990263037325438633e-01,1.002161482003227411e+00,1.000490853559794058e+00,9.926342782703470036e-01,9.995580162272064140e-01
1.698243652461746037e+08,1.001106552196239674e+00,1.002263328661675112e+00,9.985417677587347107e-01,1.002348541096586221e+00,1.000344773606028026e+00,9.928380422800636707e-01,9.988844717205385138e-01
1.737800828749376237e+08,1.001258521569820648e+00,1.002196431985027392e+00,9.980902397698223627e-01,1.002513019289916540e+00,1.000175126080510069e+00,9.929414440585950796e-01,9.980425254924442102e-01
1.778279410038922727e+08,1.001437109862637120e+00,1.002063775790646538e+00,9.977032009676892743e-01,1.002635557776583974e+00,9.999815694752672846e-01,9.929466986979166299e-01,9.970339129991072635e-01
1.819700858609982431e+08,1.001677121850794050e+00,1.001871765264084058e+00,9.974056528336949778e-01,1.002697356649200344e+00,9.997628372112334905e-01,9.928633962245453359e-01,9.958762620454898462e-01
1.862087136662865579e+08,1.002001124858496350e+00,1.001629527717491586e+00,9.972138796219587320e-01,1.002683025006097406e+00,9.995200847850236325e-01,9.927057125977203356e-01,9.945995260812356964e-01
1.905460717963244319e+08,1.002416310245638709e+00,1.001347927534198989e+00,9.971352526142335249e-01,1.002581704666225759e+00,9.992577091929093491e-01,9.924945521102455093e-01,9.932458552264717966e-01
1.949844599758041501e+08,1.002911816124387290e+00,1.001039447648101710e+00,9.971678242597479258e-01,1.002389646187765049e+00,9.989841093119845583e-01,9.922525850425015781e-01,9.918623004027619094e-01
1.995262314968882799e+08,1.003458397208205177e+00,1.000716550840083707e+00,9.973014152459268589e-01,1.002109969954060098e+00,9.987117276508391539e-01,9.920017104785324724e-01,9.904950798738226814e-01
2.041737944669531584e+08,1.004013634813659017e+00,1.000392537565918172e+00,9.975189966341647674e-01,1.001753676818441630e+00,9.984566664265634994e-01,9.917610150474944763e-01,9.891849956370618591e-01
2.089296130854040980e+08,1.004528222485484790e+00,1.000079071842767231e+00,9.977981472015240438e-01,1.001338820453823830e+00,9.982364404001526914e-01,9.915473872050040161e-01,9.879661347247801206e-01
2.137962089502232373e+08,1.004951567249213085e+00,9.997873610933724065e-01,9.981130386146377376e-01,1.000887916100424491e+00,9.980679197294561877e-01,9.913729062680829429e-01,9.868634420628420445e-01
2.187761623949551880e+08,1.005239269168892058e+00,9.995260477892831119e-01,9.984339973090383680e-01,1.000426111787501737e+00,9.979662294118648580e-01,9.912471733295770138e-01,9.858934670357681895e-01
2.238721138568337858e+08,1.005360592121944618e+00,9.993031455450630540e-01,9.987302577157175509e-01,9.999785784121908438e-01,9.979425050670721609e-01,9.911789487160281853e-01,9.850677924200791358e-01
2.290867652767769992e+08,1.005301228976249073e+00,9.991233319238707056e-01,9.989712979143926530e-01,9.995672915109794499e-01,9.980039455171426654e-01,9.911780554270556154e-01,9.843971615525818342e-01
2.344228815319917798e+08,1.005066307064956144e+00,9.989892601285231821e-01,9.991310819655476738e-01,9.992095187429370640e-01,9.981523444959367053e-01,9.912573084559639369e-01,9.838927935675302328e-01
2.398832919019494653e+08,1.004680013664924099e+00,9.988982913902282323e-01,9.991897030437486560e-01,9.989164700342436642e-01,9.983845067180638910e-01,9.914312583457651762e-01,9.835666105815721316e-01
2.454708915685033500e+08,1.004182756751383021e+00,9.988457540055347694e-01,9.991395641465612432e-01,9.986915092692236762e-01,9.986918449851983626e-01,9.917165003430614689e-01,9.834321907169607524e-01
2.511886431509582102e+08,1.003624181896594747e+00,9.988234066457009064e-01,9.989869937921413978e-01,9.985302588420034153e-01,9.990622018755216383e-01,9.921292211291232732e-01,9.835019425564134332e-01
2.570395782768864632e+08,1.003055633736069874e+00,9.988222471195261631e-01,9.987532591779255675e-01,9.984226223204033523e-01,9.994795169679819846e-01,9.926829094869843439e-01,9.837843809455453226e-01
2.630267991895381510e+08,1.002520729765842722e+00,9.988338502343994119e-01,9.984751650445018445e-01,9.983532208277361431e-01,9.999257865534987300e-01,9.933851193008349512e-01,9.842813917874377871e-01
2.691534803926913738e+08,1.002050468315162979e+00,9.988519858884186142e-01,9.981989876308261511e-01,9.983042625496428846e-01,1.000381655719011942e+00,9.942360770101682510e-01,9.849856426291923039e-01
2.754228703338163495e+08,1.001657686054329588e+00,9.988740502253294906e-01,9.979748589839638750e-01,9.982602477023182486e-01,1.000827462792277522e+00,9.952250535550090094e-01,9.858790717865292264e-01
2.818382931264449358e+08,1.001337706036365516e+00,9.989002585395018174e-01,9.978493273012285503e-01,9.982098837898456534e-01,1.001244563906512397e+00,9.963312596100989404e-01,9.869324106821857345e-01
2.884031503126611710e+08,1.001071533522659873e+00,9.989311865754118003e-01,9.978586032619005675e-01,9.981491503064829907e-01,1.001616471437412947e+00,9.975237562470714581e-01,9.881072894136316842e-01
2.951209226666390300e+08,1.000834052230057170e+00,9.989667681565429502e-01,9.980236162377726927e-01,9.980842105108362894e-01,1.001929243653359558e+00,9.987638510518181967e-01,9.893581132790956190e-01
3.019951720402019024e+08,1.000600883152737985e+00,9.990033827637375685e-01,9.983475598452690170e-01,9.980288938696256773e-01,1.002172053784212480e+00,1.000009854354652061e+00,9.906376194951009850e-01
3.090295432513592243e+08,1.000354829216587360e+00,9.990338792838201476e-01,9.988164808541832862e-01,9.980033224072901721e-01,1.002338014426343404e+00,1.001219669551427272e+00,9.918986153548492446e-01
3.162277660168379545e+08,1.000089968938939089e+00,9.990477951000811263e-01,9.994029731466060884e-01,9.980295756210082470e-01,1.002423649739631273e+00,1.002356233229868332e+00,9.930990278920996950e-01
3.235936569296280742e+08,9.998113690499776940e-01,9.990348995784695818e-01,1.000070351540944369e+00,9.981249597046275568e-01,1.002428763282021240e+00,1.003390739297048695e+00,9.942062097442081470e-01
3.311311214825907946e+08,9.995326857860573622e-01,9.989862252783556773e-01,1.000775653552915534e+00,9.982993838200118208e-01,1.002355370728760242e+00,1.004304882729797121e+00,9.951986063512702207e-01
3.388441561392020583e+08,9.992678458924180163e-01,9.988981058261799939e-01,1.001476838460009677e+00,9.985503202351045937e-01,1.002208227297112009e+00,1.005091143775376450e+00,9.960677847448076161e-01
3.467368504525309801e+08,9.990294466869966694e-01,9.987728682634950950e-01,1.002132512049698443e+00,9.988624481672483402e-01,1.001993093557950631e+00,1.005752501910376129e+00,9.968182724917562521e-01
3.548133892335760593e+08,9.988220400026632806e-01,9.986192315802204789e-01,1.002707236666286139e+00,9.992102170010719320e-01,1.001717137727624163e+00,1.006299988015040281e+00,9.974656767005518621e-01
3.630780547701017857e+08,9.986450350971909362e-01,9.984518421271506572e-01,1.003171318356655295e+00,9.995597133076858931e-01,1.001388818534676428e+00,1.006750292689955195e+00,9.980344646380611140e-01
3.715352290971727967e+08,9.984936982469714284e-01,9.982875936077365564e-01,1.003502769150067975e+00,9.998755185615748609e-01,1.001018197562254297e+00,1.007123908435104687e+00,9.985558151493197920e-01
3.801893963205612302e+08,9.983637378982016530e-01,9.981442558385744679e-01,1.003689196637961745e+00,1.000126345366576963e+00,1.000617912785994212e+00,1.007441315348176936e+00,9.990598210650099009e-01
3.890451449942804575e+08,9.982531781135767224e-01,9.980365848388078609e-01,1.003727754120168569e+00,1.000288447743959086e+00,1.000202971551861664e+00,1.007723567528412634e+00,9.995753673226002167e-01
3.981071705534968972e+08,9.981677588763012698e-01,9.979744647288180115e-01,1.003625791952037050e+00,1.000351273122177087e+00,9.997918993025732837e-01,1.007988560077042850e+00,1.000123017948797433e+00
4.073802778041121960e+08,9.981166197296410525e-01,9.979620978237355722e-01,1.003400134481356787e+00,1.000318189543273117e+00,9.994037556657817678e-01,1.008250622831161847e+00,1.000713976620335011e+00
4.168693834703346491e+08,9.981112311457824848e-01,9.979967406854398648e-01,1.003074465564900208e+00,1.000205620625913339e+00,9.990587702244226875e-01,1.008519465057021502e+00,1.001348897699126939e+00
4.265795188015934229e+08,9.981618150904963960e-01,9.980709848328248590e-01,1.002677697678290070e+00,1.000038880182203993e+00,9.987743856014037469e-01,1.008800424346565805e+00,1.002018363388686994e+00
4.365158322401665449e+08,9.982699205956837574e-01,9.981738349397477617e-01,1.002239611478906722e+00,9.998508402640481352e-01,9.985629006592997570e-01,1.009091581196728704e+00,1.002702375523944811e+00
4.466835921509634852e+08,9.984291136639367181e-01,9.982964555575237764e-01,1.001789575746491856e+00,9.996725937380427363e-01,9.984297672153992220e-01,1.009386385502771821e+00,1.003378521836263193e+00
4.570881896148751974e+08,9.986223899379009783e-01,9.984301376166956343e-01,1.001353995323274182e+00,9.995317692850744784e-01,9.983724894174651476e-01,1.009673820827138080e+00,1.004022108245216316e+00
4.677351412871981263e+08,9.988247101704004205e-01,9.985709129748141510e-01,1.000955419795975576e+00,9.994469167269635079e-01,9.983818744933150580e-01,1.009940347956646667e+00,1.004611099229862026e+00
4.786300923226380348e+08,9.990087566924964468e-01,9.987174577908949358e-01,1.000613628171238334e+00,9.994258343767953301e-01,9.984426680809415089e-01,1.010170646769668279e+00,1.005128735885731928e+00
4.897788193684456348e+08,9.991478172581456096e-01,9.988696403501068355e-01,1.000344353487569116e+00,9.994662557882837417e-01,9.985382097367087040e-01,1.010349389371076212e+00,1.005562880299472939e+00
5.011872336272714734e+08,9.992211340586574231e-01,9.990261102687630901e-01,1.000159758024992573e+00,9.995574692401983929e-01,9.986533914298644232e-01,1.010463437963386557e+00,1.005906977246106671e+00
5.128613839913658500e+08,9.992189637803249314e-01,9.991827279563423314e-01,1.000067192886146206e+00,9.996832506206407842e-01,9.987778841839906052e-01,1.010503199714608780e+00,1.006158152471293921e+00
5.248074602497733831e+08,9.991423196311266519e-01,9.993321980809258820e-01,1.000067865078173135e+00,9.998251369487278772e-01,9.989075031848142494e-01,1.010461643110142305e+00,1.006314767235807484e+00
5.370317963702532053e+08,9.990018846809236575e-01,9.994653223205485215e-01,1.000155489311249424e+00,9.999665005742712776e-01,9.990451752609622593e-01,1.010337040833382716e+00,1.006377784703334388e+00
5.495408738576247692e+08,9.988161753136695076e-01,9.995727227000203996e-01,1.000315763143023728e+00,1.000094526787952187e+00,9.991980807691971389e-01,1.010131630742198139e+00,1.006349272856198906e+00
5.623413251903491020e+08,9.986080185720476177e-01,9.996473921804873708e-01,1.000527471297892879e+00,1.000200754443147710e+00,9.993766496190004123e-01,1.009853458793294356e+00,1.006236079563255448e+00
5.754399373371566534e+08,9.983963940700815165e-01,9.996851723719966110e-01,1.000764056200852625e+00,1.000281140742409258e+00,9.995895191409744918e-01,1.009515453678531793e+00,1.006050639271329539e+00
5.888436553555884361e+08,9.981968751274832297e-01,9.996875022861962945e-01,1.000997093217351086e+00,1.000335410196378172e+00,9.998423544158887566e-01,1.009134333848464626e+00,1.005810644591698777e+00
6.025595860743569136e+08,9.980177114229955571e-01,9.996572384521699162e-01,1.001201170960521969e+00,1.000364918830179750e+00,1.000136194406859858e+00,1.008731087004993698e+00,1.005542554785912257e+00
6.165950018614809513e+08,9.978590543608238939e-01,9.996006016071009581e-01,1.001355678189158604e+00,1.000371644883881306e+00,1.000466297732849119e+00,1.008327953586277248e+00,1.005277703192840377e+00
6.309573444801943302e+08,9.977159031952009816e-01,9.995228782937679579e-01,1.001448664530268928e+00,1.000357718342449465e+00,1.000821383929972441e+00,1.007946996056812150e+00,1.005050877268651499e+00
6.456542290346562862e+08,9.975807426774345732e-01,9.994313029067734000e-01,1.001476729463270710e+00,1.000323747747469127e+00,1.001185776017874396e+00,1.007608106242215307e+00,1.004895609378673615e+00
6.606934480075964928e+08,9.974479506283188135e-01,9.993335138366374881e-01,1.001444704231841065e+00,1.000269398264866716e+00,1.001539469371581781e+00,1.007326991398295402e+00,1.004839460026176079e+00
6.760829753919818401e+08,9.973167534572031645e-01,9.992406682401437923e-01,1.001364386015923591e+00,1.000193967086795865e+00,1.001859757962663799e+00,1.007115045382450225e+00,1.004901288981237650e+00
6.918309709189362526e+08,9.971914917915895016e-01,9.991683671122351118e-01,1.001250540614390117e+00,1.000096931726069283e+00,1.002123062189683944e+00,1.006977100493977373e+00,1.005087011487959536e+00
7.079457843841372728e+08,9.970824081308331532e-01,9.991340937279282741e-01,1.001120154577741728e+00,9.999783049527106726e-01,1.002306962835899373e+00,1.006914713166841668e+00,1.005389068573052880e+00
7.244359600749890804e+08,9.970024529647546485e-01,9.991573539843053853e-01,1.000988523580931044e+00,9.998401111064429969e-01,1.002392301459469337e+00,1.006923940239485393e+00,1.005786627022615898e+00
7.413102413009161949e+08,9.969645272626819210e-01,9.992543598366642188e-01,1.000868124014325566e+00,9.996865187131752650e-01,1.002364971315121700e+00,1.006998081743209816e+00,1.006247957821734929e+00
7.585775750291851759e+08,9.969782701526588298e-01,9.994344255909164421e-01,1.000766765119387891e+00,9.995224398440515357e-01,1.002219436415295206e+00,1.007127915602807011e+00,1.006734639270024712e+00
7.762471166286927462e+08,9.970461274507435023e-01,9.996972342520636934e-01,1.000687424522000102e+00,9.993555134132111606e-01,1.001959027483532605e+00,1.007301990505935052e+00,1.007205169897015917e+00
7.943282347242821455e+08,9.971629875976407709e-01,1.000031994411604286e+00,1.000627965879362424e+00,9.991940903433338406e-01,1.001596254170339151e+00,1.007507786048713383e+00,1.007620896392248389e+00
8.128305161640994549e+08,9.973165656670051060e-01,1.000418906412107178e+00,1.000581441074138045e+00,9.990467225250980743e-01,1.001152448470659317e+00,1.007732007702893284e+00,1.007950412217704539e+00
8.317637711026709080e+08,9.974891589438270589e-01,1.000831523652245814e+00,1.000538232924796489e+00,9.989214766772448462e-01,1.000654850541903729e+00,1.007960752818546579e+00,1.008172099798367194e+00
8.511380382023758888e+08,9.976613338138742293e-01,1.001242865497148804e+00,1.000488792939596028e+00,9.988244036374345214e-01,1.000133904173246213e+00,1.008181349978868546e+00,1.008277899737426875e+00
8.709635899560796022e+08,9.978164764448056445e-01,1.001627843732938006e+00,1.000424821298439459e+00,9.987595219780366351e-01,9.996203211153111834e-01,1.008382538997210753e+00,1.008272544063553378e+00
8.912509381337441206e+08,9.979419779391544010e-01,1.001967388384950031e+00,1.000343952806296954e+00,9.987268017382993079e-01,9.991412604351588289e-01,1.008555689752961726e+00,1.008174062972588603e+00
9.120108393559114933e+08,9.980330206222370881e-01,1.002250644239479849e+00,1.000248780396189030e+00,9.987218853580556166e-01,9.987185186349705202e-01,1.008695963973156751e+00,1.008010486721946375e+00
9.332543007969924212e+08,9.980904572314213130e-01,1.002472373669518246e+00,1.000147686400775449e+00,9.987372445578309721e-01,9.983682458533130744e-01,1.008802665452420477e+00,1.007816876774337178e+00
9.549925860214369297e+08,9.981214051238193052e-01,1.002633827500558850e+00,1.000053846881210795e+00,9.987621102233039672e-01,9.981003902894814983e-01,1.008877336739491870e+00,1.007629965457327970e+00
9.772372209558111429e+08,9.981344773524399860e-01,1.002737919668760913e+00,9.999809543727139483e-01,9.987863253254912754e-01,9.979202136952172175e-01,1.008923915963430451e+00,1.007483597607794934e+00
1.000000000000000000e+09,9.981385100685808975e-01,1.002788966987261166e+00,9.999411456694345945e-01,9.988010619880145491e-01,9.978297239706064303e-01,1.008945933932892114e+00,1.007403135079645518e+00


==> anc/fig9e_t-unscaled_transprob-scaled.csv <==
1.023292992280754217e-02,2.700360801730871539e-29,3.007917515254682583e-29,4.819021786659865030e-29,8.404955548833860143e-29,3.550503276680609191e-28,6.896131096968323527e-28,9.197307250312917365e-28
1.047128548050899575e-02,2.700346655919895084e-29,3.007999834762928028e-29,4.819108510608049615e-29,8.405192109469664484e-29,3.550530489632341404e-28,6.896211600622230047e-28,9.197404230481952367e-28
1.071519305237606488e-02,2.700327072561787559e-29,3.008110764923967018e-29,4.819235007304908241e-29,8.405522341696930379e-29,3.550567049002520376e-28,6.896328240342464660e-28,9.197539457829737978e-28
1.096478196143185063e-02,2.700303477831567639e-29,3.008238006280137011e-29,4.819397034894420164e-29,8.405919193409850185e-29,3.550608958534492948e-28,6.896476473136505005e-28,9.197702875094070478e-28
1.122018454301963557e-02,2.700277840757538375e-29,3.008368720195001707e-29,4.819589045476431775e-29,8.406349417594698598e-29,3.550652490174785128e-28,6.896650602653496027e-28,9.197884085218398801e-28
1.148153621496882971e-02,2.700251893731377423e-29,3.008491120644019207e-29,4.819803590153052166e-29,8.406777615515976098e-29,3.550694967102047739e-28,6.896844326740667996e-28,9.198074111476176018e-28
1.174897554939529666e-02,2.700227338725516068e-29,3.008596275876411038e-29,4.820032025254988161e-29,8.407169485607867727e-29,3.550735242937858337e-28,6.897050901900983425e-28,9.198266335895550239e-28
1.202264434617413176e-02,2.700206063564403122e-29,3.008679483571407022e-29,4.820264034877663950e-29,8.407496569387373248e-29,3.550773799189532234e-28,6.897263867965405923e-28,9.198456969550802267e-28
1.230268770812381791e-02,2.700189803476374812e-29,3.008739822611945056e-29,4.820488689776225035e-29,8.407738862254734739e-29,3.550812656724248477e-28,6.897477264257882892e-28,9.198644986134612043e-28
1.258925411794167490e-02,2.700180747035670050e-29,3.008780021905004849e-29,4.820694856604015747e-29,8.407889101439667706e-29,3.550854672086263453e-28,6.897686361111531857e-28,9.198831213858420736e-28
1.288249551693134223e-02,2.700181620333878883e-29,3.008805311349434475e-29,4.820871929978040158e-29,8.407953612372646295e-29,3.550902798992297549e-28,6.897887622348206393e-28,9.199017435682207756e-28
1.318256738556407466e-02,2.700195574369122647e-29,3.008822821302279043e-29,4.821011515599144990e-29,8.407952876099396059e-29,3.550959533884630804e-28,6.898079167240690141e-28,9.199205501353781652e-28
1.348962882591653312e-02,2.700225315869875554e-29,3.008840076433979770e-29,4.821108827388346679e-29,8.407916955558134156e-29,3.551026201898513944e-28,6.898260857558644492e-28,9.199396951328741292e-28
1.380384264602885214e-02,2.700273582354401301e-29,3.008863897617232091e-29,4.821163671286773024e-29,8.407882811242955613e-29,3.551103017305747191e-28,6.898433929223871818e-28,9.199592774735433896e-28
1.412537544622754007e-02,2.700340903838394196e-29,3.008900169366941526e-29,4.821182530251002959e-29,8.407887513247609113e-29,3.551188952551801492e-28,6.898600754022506131e-28,9.199793682266463631e-28
1.445439770745927249e-02,2.700426230885720304e-29,3.008952690372812540e-29,4.821176934778780434e-29,8.407962449663150290e-29,3.551282328148228969e-28,6.898764420037664248e-28,9.200000556519502672e-28
1.479108388168207111e-02,2.700525405845280432e-29,3.009023415804209959e-29,4.821164518701942641e-29,8.408130384606107791e-29,3.551381177201194932e-28,6.898928178055127297e-28,9.200214839759339647e-28
1.513561248436207964e-02,2.700632224498308312e-29,3.009112597602934382e-29,4.821165317923657715e-29,8.408401117550024069e-29,3.551483794547543106e-28,6.899095297285456227e-28,9.200438850036166143e-28
1.548816618912481069e-02,2.700738549238157980e-29,3.009218712294386752e-29,4.821200389550177354e-29,8.408773855465616132e-29,3.551589199506296901e-28,6.899268692378444186e-28,9.200675667758572476e-28
1.584893192461113431e-02,2.700836021767350893e-29,3.009338862754726595e-29,4.821287185632980005e-29,8.409237215684420876e-29,3.551697401742337380e-28,6.899450927696264317e-28,9.200928892141008453e-28
1.621810097358929864e-02,2.700916717357330262e-29,3.009469620082433726e-29,4.821438543779554291e-29,8.409773622729842756e-29,3.551808995782384705e-28,6.899644029381665563e-28,9.201202132603294059e-28
1.659586907437560557e-02,2.700975005609947629e-29,3.009607248150936667e-29,4.821659386141146630e-29,8.410362394600445544e-29,3.551925247604396501e-28,6.899849731226686520e-28,9.201498261685916604e-28
1.698243652461744330e-02,2.701008440380418287e-29,3.009748453803153279e-29,4.821947594144722043e-29,8.410983708298727830e-29,3.552047764512192031e-28,6.900069361409522864e-28,9.201819295291428213e-28
1.737800828749375484e-02,2.701017615626585105e-29,3.009890777061398439e-29,4.822294227463645141e-29,8.411620398982155554e-29,3.552177943386182811e-28,6.900303968412427176e-28,9.202166004032990331e-28
1.778279410038922925e-02,2.701006311267627894e-29,3.010033108569908820e-29,4.822685266698547573e-29,8.412259702675710574e-29,3.552316939226808542e-28,6.900554047793590971e-28,9.202537944261419403e-28
1.819700858609983596e-02,2.700980564899652808e-29,3.010175682287736734e-29,4.823104820872679116e-29,8.412894711753850396e-29,3.552465526494344711e-28,6.900819894729927907e-28,9.202933891136101501e-28
1.862087136662867598e-02,2.700947947734937033e-29,3.010320094176035413e-29,4.823535397782385150e-29,8.413523306789059069e-29,3.552624246723753602e-28,6.901101272739588922e-28,9.203352138423287875e-28
1.905460717963247327e-02,2.700916278078663774e-29,3.010468854914637596e-29,4.823961564638797025e-29,8.414147512611454286e-29,3.552793288450557798e-28,6.901397953514653602e-28,9.203791124724377268e-28
1.949844599758045541e-02,2.700893604461085702e-29,3.010624513130792911e-29,4.824369184023179702e-29,8.414771509988326333e-29,3.552972821318569033e-28,6.901709675624325436e-28,9.204249617884539185e-28
1.995262314968879874e-02,2.700886909513781998e-29,3.010789416027581190e-29,4.824747093163385488e-29,8.415399635171869435e-29,3.553162997183797494e-28,6.902036416348595050e-28,9.204727342436889210e-28
2.041737944669529473e-02,2.700902943401278437e-29,3.010964245524265202e-29,4.825086633114816075e-29,8.416034008673854792e-29,3.553363804214361883e-28,6.902378462674065043e-28,9.205224969283294827e-28
2.089296130854039618e-02,2.700947334502887913e-29,3.011148112868521378e-29,4.825382637398342661e-29,8.416672241652856893e-29,3.553574921834526442e-28,6.902736471728565431e-28,9.205744442610953998e-28
2.137962089502232557e-02,2.701024848948831804e-29,3.011338248187593782e-29,4.825633980197803542e-29,8.417306938781726049e-29,3.553795735694508774e-28,6.903111569152418834e-28,9.206288799635186528e-28
2.187761623949553008e-02,2.701139198520797813e-29,3.011530276964507464e-29,4.825843511744733435e-29,8.417926461687482369e-29,3.554025118119014797e-28,6.903504685663128873e-28,9.206861889808169720e-28
2.238721138568339902e-02,2.701292209898809402e-29,3.011719394781301447e-29,4.826019053240797788e-29,8.418516976925875285e-29,3.554261691336446007e-28,6.903916861139964761e-28,9.207468164406767925e-28
2.290867652767772378e-02,2.701483649512626939e-29,3.011900726443894450e-29,4.826173143283406607e-29,8.419065663803627300e-29,3.554503950246824750e-28,6.904348900131093848e-28,9.208111883294317291e-28
2.344228815319922624e-02,2.701710473801983906e-29,3.012071247084036581e-29,4.826321500956602456e-29,8.419564820903987715e-29,3.554750517705552644e-28,6.904801585633371376e-28,9.208796947956167542e-28
2.398832919019489723e-02,2.701966403509601415e-29,3.012230279682129253e-29,4.826481977880411074e-29,8.420015069941139245e-29,3.555000719136195762e-28,6.905275554091514937e-28,9.209526094182912978e-28
2.454708915685031162e-02,2.702242222107120424e-29,3.012380025001374012e-29,4.826672189204853362e-29,8.420426861449006886e-29,3.555254812052055962e-28,6.905771849577319118e-28,9.210300492969687955e-28
2.511886431509579437e-02,2.702526315364047997e-29,3.012525420346725012e-29,4.826906839843291771e-29,8.420820252349648316e-29,3.555514267243167748e-28,6.906291855907881743e-28,9.211119950875751295e-28
2.570395782768863241e-02,2.702806098541313688e-29,3.012673727717607417e-29,4.827197183631710963e-29,8.421222964255604792e-29,3.555781778031673733e-28,6.906837540968669838e-28,9.211982910105491655e-28
2.630267991895381477e-02,2.703069333788723685e-29,3.012833354618183908e-29,4.827549139930439476e-29,8.421665693785791099e-29,3.556061107251401352e-28,6.907411278313350277e-28,9.212887111960870398e-28
2.691534803926915256e-02,2.703305661072510361e-29,3.013012745461995310e-29,4.827963635431104250e-29,8.422179262925569425e-29,3.556356711396766161e-28,6.908015931400773044e-28,9.213830276294806013e-28
2.754228703338166065e-02,2.703508707566808042e-29,3.013219215332550505e-29,4.828438015160748757e-29,8.422789202776879695e-29,3.556673044779072363e-28,6.908654771904675071e-28,9.214810667812691280e-28
2.818382931264453578e-02,2.703676705761638404e-29,3.013457280075080379e-29,4.828967294898535399e-29,8.423513017808438083e-29,3.557014143293406817e-28,6.909331088988470718e-28,9.215827563708536688e-28
2.884031503126605750e-02,2.703812505250287870e-29,3.013728163875249219e-29,4.829545639181941333e-29,8.424359383368153488e-29,3.557382975230569704e-28,6.910048358966566963e-28,9.216881544031667267e-28
2.951209226666385438e-02,2.703923743953069581e-29,3.014029958152709887e-29,4.830168289415194072e-29,8.425326982494709661e-29,3.557781040014981254e-28,6.910809991959915504e-28,9.217974218675277183e-28
3.019951720402016052e-02,2.704021490839949671e-29,3.014357524719510368e-29,4.830832429961498030e-29,8.426406911465934659e-29,3.558208383299015006e-28,6.911619127995576273e-28,9.219108135742058707e-28
3.090295432513590415e-02,2.704118106782900514e-29,3.014703868486696853e-29,4.831536557581987687e-29,8.427584337672352644e-29,3.558663717352503454e-28,6.912478354759247047e-28,9.220286407789517073e-28
3.162277660168379134e-02,2.704226865727553283e-29,3.015061622474365757e-29,4.832279525397752839e-29,8.428842355795670716e-29,3.559144737649866288e-28,6.913389545528350981e-28,9.221512274645098261e-28
3.235936569296282705e-02,2.704359431421284889e-29,3.015424569771466430e-29,4.833060296911705307e-29,8.430162573409807435e-29,3.559648727441073380e-28,6.914353498601192530e-28,9.222789246619039129e-28
3.311311214825911342e-02,2.704524743327057791e-29,3.015788801063842601e-29,4.833875673772824643e-29,8.431529466574753488e-29,3.560173099323839903e-28,6.915369945180630312e-28,9.224121149268261679e-28
3.388441561392025597e-02,2.704728812336109330e-29,3.016153570243393313e-29,4.834720689594712028e-29,8.432931267370989201e-29,3.560715723864078465e-28,6.916437608176130965e-28,9.225512241048158077e-28
3.467368504525316503e-02,2.704974506252383640e-29,3.016521507423165366e-29,4.835588484878480734e-29,8.434360364799246885e-29,3.561275272498124658e-28,6.917554604764341895e-28,9.226967341521522442e-28
3.548133892335755130e-02,2.705261300566214301e-29,3.016898153963228786e-29,4.836471437019657272e-29,8.435813077269857938e-29,3.561850947865535065e-28,6.918719054365005061e-28,9.228492113278362229e-28
3.630780547701013827e-02,2.705586845107042732e-29,3.017290486652300270e-29,4.837362342052145674e-29,8.437290037771534143e-29,3.562442906953634499e-28,6.919929588645604740e-28,9.230092872412188489e-28
3.715352290971724036e-02,2.705947400593745921e-29,3.017705635948589145e-29,4.838256134471867743e-29,8.438793600097830723e-29,3.563051770404773551e-28,6.921186004166766165e-28,9.231776473374663673e-28
3.801893963205612431e-02,2.706338915692329948e-29,3.018149676871319273e-29,4.839151445430225450e-29,8.440326424009502172e-29,3.563678899733171576e-28,6.922489709687898958e-28,9.233550037533104712e-28
3.890451449942804868e-02,2.706757756601259661e-29,3.018626121151024333e-29,4.840051310115424837e-29,8.441891713230183686e-29,3.564326535804854581e-28,6.923843506588471107e-28,9.235420420201634923e-28
3.981071705534973415e-02,2.707201716675131536e-29,3.019136223177327899e-29,4.840962522383915597e-29,8.443490606476087387e-29,3.564997792777812432e-28,6.925251757226678895e-28,9.237393873429998778e-28
4.073802778041125949e-02,2.707669678852898251e-29,3.019679162606852446e-29,4.841895683505168001e-29,8.445124393808236747e-29,3.565697068772840504e-28,6.926719760544392109e-28,9.239475851298959821e-28
4.168693834703354750e-02,2.708162192051667330e-29,3.020252648138863622e-29,4.842863039897018929e-29,8.446794352579206598e-29,3.566429953094402856e-28,6.928253583900875002e-28,9.241670538654583472e-28
4.265795188015925749e-02,2.708681042341610775e-29,3.020854491079963941e-29,4.843877598843319444e-29,8.448503768175744007e-29,3.567202827822174538e-28,6.929859106672918473e-28,9.243981198373141901e-28
4.365158322401661156e-02,2.709228700294535582e-29,3.021483534565453018e-29,4.844950436341261616e-29,8.450258838943097955e-29,3.568022404629855129e-28,6.931541999699569116e-28,9.246409838884920341e-28
4.466835921509629964e-02,2.709807967458937386e-29,3.022140307842852401e-29,4.846090434494892827e-29,8.452071492281936312e-29,3.568894692975946439e-28,6.933306948448836624e-28,9.248958008225072446e-28
4.570881896148751983e-02,2.710421359909146912e-29,3.022827135439784418e-29,4.847302211780215587e-29,8.453958263988296034e-29,3.569824341399069807e-28,6.935157936785961780e-28,9.251626945683539155e-28
4.677351412871981473e-02,2.711071025034735612e-29,3.023547792463156956e-29,4.848586722269801151e-29,8.455940910979966440e-29,3.570813976323415929e-28,6.937097722976156459e-28,9.254418255853255882e-28
4.786300923226385201e-02,2.711758682628374475e-29,3.024306555147274678e-29,4.849942088980052567e-29,8.458044703804778244e-29,3.571863861878962865e-28,6.939128497302088131e-28,9.257334344850039938e-28
4.897788193684461666e-02,2.712485383539024102e-29,3.025107888331437284e-29,4.851363016830327964e-29,8.460296087543975359e-29,3.572972459270854009e-28,6.941251713914892613e-28,9.260378599191273035e-28
5.011872336272722023e-02,2.713251593044831932e-29,3.025955098158200489e-29,4.852843570708215326e-29,8.462719759960917117e-29,3.574136675713092481e-28,6.943469046677603972e-28,9.263555887701202678e-28
5.128613839913648276e-02,2.714057340221436773e-29,3.026850158723520866e-29,4.854377332300445266e-29,8.465336412316933222e-29,3.575353020698237070e-28,6.945782432232672295e-28,9.266872034701274795e-28
5.248074602497725810e-02,2.714902006041916446e-29,3.027794328233585034e-29,4.855959282000294846e-29,8.468160402341393234e-29,3.576618360754798914e-28,6.948195039169033553e-28,9.270334017162967912e-28
5.370317963702526953e-02,2.715784823131426629e-29,3.028787506714130691e-29,4.857586454774576328e-29,8.471197975023044623e-29,3.577930747783707633e-28,6.950711303158796431e-28,9.273949372253142760e-28
5.495408738576245539e-02,2.716704325034500976e-29,3.029829411635608088e-29,4.859258961014758272e-29,8.474448520101136959e-29,3.579289628100554028e-28,6.953337046866491822e-28,9.277726111802453850e-28
5.623413251903491145e-02,2.717658690754691228e-29,3.030919414084289786e-29,4.860980959610619332e-29,8.477905115769263064e-29,3.580696087337978821e-28,6.956079380776725886e-28,9.281672654276975238e-28
5.754399373371569398e-02,2.718646230442456957e-29,3.032056956446995068e-29,4.862760258123570009e-29,8.481556658917455282e-29,3.582152631480232427e-28,6.958946492737168933e-28,9.285797938171991517e-28
5.888436553555889685e-02,2.719665133646644934e-29,3.033242035117839948e-29,4.864609129872984876e-29,8.485391028239643185e-29,3.583663024493790975e-28,6.961946932597866896e-28,9.290111755447978269e-28
6.025595860743578058e-02,2.720713967029218564e-29,3.034475274360757135e-29,4.866543788703695956e-29,8.489396478401198124e-29,3.585232123127188463e-28,6.965089566910300443e-28,9.294624980887118824e-28
6.165950018614822087e-02,2.721792612989923834e-29,3.035758793137799436e-29,4.868583604871043013e-29,8.493565335075449557e-29,3.586865638937287054e-28,6.968383266788048012e-28,9.299349977683616136e-28
6.309573444801933051e-02,2.722902116070310483e-29,3.037096463983904303e-29,4.870750155626783385e-29,8.497894767054411478e-29,3.588570077540930867e-28,6.971837118575779079e-28,9.304301046232550320e-28
6.456542290346556356e-02,2.724045590239222681e-29,3.038494624515488441e-29,4.873066210190738748e-29,8.502388735475259511e-29,3.590352893158691462e-28,6.975460709571081084e-28,9.309494360901521604e-28
6.606934480075957183e-02,2.725228441062257086e-29,3.039962533509257489e-29,4.875554491062463551e-29,8.507059842924310748e-29,3.592222441398412486e-28,6.979264840285606700e-28,9.314948112840638581e-28
6.760829753919818386e-02,2.726458711274939047e-29,3.041512730433228008e-29,4.878238615452283000e-29,8.511931739085801291e-29,3.594187742400178013e-28,6.983261924833010669e-28,9.320682432549758699e-28
6.918309709189363055e-02,2.727747074662065034e-29,3.043161263847385389e-29,4.881143766573864410e-29,8.517040010721410399e-29,3.596258785115370469e-28,6.987466822679079892e-28,9.326719774320757057e-28
7.079457843841380216e-02,2.729107723142551655e-29,3.044929632636798013e-29,4.884301531430951560e-29,8.522436549183426886e-29,3.598446442990524995e-28,6.991897648408137168e-28,9.333085339090009405e-28
7.244359600749898653e-02,2.730560418528152920e-29,3.046846879946914455e-29,4.887755845436665288e-29,8.528195145800998058e-29,3.600763112841160482e-28,6.996577110208021591e-28,9.339808435115713460e-28
7.413102413009177438e-02,2.732134470190855334e-29,3.048954934559355614e-29,4.891573170208317833e-29,8.534419225284921336e-29,3.603223894996317603e-28,7.001534338979715912e-28,9.346925308036678332e-28
7.585775750291835762e-02,2.733875762189337905e-29,3.051316993464541135e-29,4.895856048300874496e-29,8.541257490781604065e-29,3.605848755423520588e-28,7.006808246785387328e-28,9.354483653001404716e-28
7.762471166286918911e-02,2.735859136379199701e-29,3.054031004809426054e-29,4.900764528570818005e-29,8.548928764547657273e-29,3.608666243424684780e-28,7.012452972991576807e-28,9.362550079400368846e-28
7.943282347242813790e-02,2.738208873516602743e-29,3.057251271250128080e-29,4.906546485359288167e-29,8.557763897293716007e-29,3.611719444596375953e-28,7.018546774048241680e-28,9.371222095460565008e-28
8.128305161640994592e-02,2.741129398463702554e-29,3.061221182477510889e-29,4.913586225183133561e-29,8.568272495309565768e-29,3.615075438081050233e-28,7.025205729771173509e-28,9.380646425785808484e-28
8.317637711026708291e-02,2.744954995526549079e-29,3.066326222817048006e-29,4.922477881953043438e-29,8.581250107534154972e-29,3.618840443497496236e-28,7.032605922997169996e-28,9.391047737546653294e-28
8.511380382023767122e-02,2.750225562485487830e-29,3.073175328992160886e-29,4.934144418814115688e-29,8.597946031383198931e-29,3.623183001340888880e-28,7.041017704242036202e-28,9.402773076414810442e-28
8.709635899560805306e-02,2.757806884850876311e-29,3.082731988980276096e-29,4.950024718361438512e-29,8.620328490913669611e-29,3.628371318869826146e-28,7.050860256909910387e-28,9.416361311080898920e-28
8.912509381337455072e-02,2.769079556518670009e-29,3.096520625488374633e-29,4.972369705346729735e-29,8.651504329536179367e-29,3.634831679210884736e-28,7.062787605702608389e-28,9.432652390702472182e-28
9.120108393559096804e-02,2.786241295977536481e-29,3.116954605531128999e-29,5.004714086081826811e-29,8.696379989018100593e-29,3.643240873030566881e-28,7.077824746507252677e-28,9.452959112242118230e-28
9.332543007969909543e-02,2.812784887001133308e-29,3.147856444420807400e-29,5.052621631103510402e-29,8.762711116915256712e-29,3.654672595063769050e-28,7.097583143737260602e-28,9.479339206612385386e-28
9.549925860214358853e-02,2.854256582920462948e-29,3.195282913763070113e-29,5.124863082846784430e-29,8.862762446339702946e-29,3.670829878328377676e-28,7.124602390697668071e-28,9.515025912646849079e-28
9.772372209558106981e-02,2.919464735746970977e-29,3.268830061708500362e-29,5.235286523589699768e-29,9.015946947702755413e-29,3.694412436608349937e-28,7.162890989933550125e-28,9.565109429298907484e-28
1.000000000000000056e-01,3.022392859460733251e-29,3.383702141216577311e-29,5.405765603727539647e-29,9.253001151024830810e-29,3.729700239477707463e-28,7.218782663783957865e-28,9.637617897256689553e-28
1.023292992280754182e-01,3.185236132099600746e-29,3.563989210033290424e-29,5.670885856670779255e-29,9.622604256827701525e-29,3.783478552415482772e-28,7.302292127038433633e-28,9.745227787655645346e-28
1.047128548050899610e-01,3.443214585248314026e-29,3.847853186803889694e-29,6.085337296978921305e-29,1.020186210200189320e-28,3.866503506839586274e-28,7.429262140693103200e-28,9.907974068385488204e-28
1.071519305237606523e-01,3.852197991158225088e-29,4.295752668728660559e-29,6.735650682410151444e-29,1.111292052710087994e-28,3.995825351470489125e-28,7.624764125696065617e-28,1.015754196569875060e-27
1.096478196143185063e-01,4.500793959673006241e-29,5.003470335127995343e-29,7.758756060607126555e-29,1.254926153659688890e-28,4.198471201404007630e-28,7.928482136105936414e-28,1.054406266136443735e-27
1.122018454301963591e-01,5.529495884672228948e-29,6.122737345532120764e-29,9.371391112365277831e-29,1.481738716023517348e-28,4.517277576460695275e-28,8.403242823178506633e-28,1.114687717491812621e-27
1.148153621496882937e-01,7.161026748072966727e-29,7.893925555266839313e-29,1.191666806561272339e-28,1.840282099649451308e-28,5.020133567121114324e-28,9.148524669040702301e-28,1.209158234481043312e-27
1.174897554939529770e-01,9.748409798766808150e-29,1.069782066857702496e-28,1.593783299427579590e-28,2.407464469499352541e-28,5.814622725649615156e-28,1.032185575501559724e-27,1.357702854676626732e-27
1.202264434617413141e-01,1.385111634005576459e-28,1.513763429800085288e-28,2.229507626049599765e-28,3.305110984575746984e-28,7.071217630813403650e-28,1.217270809775676266e-27,1.591807806367135640e-27
1.230268770812381757e-01,2.035571340189568706e-28,2.216891212383539481e-28,3.235052714793760865e-28,4.726193938698247626e-28,9.060020076594322231e-28,1.509617745003514474e-27,1.961332882385149405e-27
1.258925411794167559e-01,3.066695237028925429e-28,3.330529858046342931e-28,4.826128072078042527e-28,6.976379146490142853e-28,1.220896456090440108e-27,1.971801172522423825e-27,2.545236881005707387e-27
1.288249551693134154e-01,4.701046262589339328e-28,5.094442004403512722e-28,7.344343773272024505e-28,1.053983219540399329e-27,1.719600095796127772e-27,2.702927645658797955e-27,3.468566192622803246e-27
1.318256738556407293e-01,7.291221961317424174e-28,7.888412214432324457e-28,1.133070525962089357e-27,1.618344527745384490e-27,2.509511034380018899e-27,3.859963631096706366e-27,4.929357709229364234e-27
1.348962882591653312e-01,1.139579085775590635e-27,1.231399239524884646e-27,1.764200791403358656e-27,2.512189948892799590e-27,3.760756219007151033e-27,5.691514058853751445e-27,7.241249110004327383e-27
1.380384264602884659e-01,1.789955917143943683e-27,1.932397724421796115e-27,2.763516377922768564e-27,3.927909049677843172e-27,5.742818927414560354e-27,8.591317206002222145e-27,1.090095685023630142e-26
1.412537544622753938e-01,2.820404268445938244e-27,3.042744887629824806e-27,4.345912218175600286e-27,6.170212855723322465e-27,8.882542415657682070e-27,1.318296169635774229e-26,1.669513821174258203e-26
1.445439770745927111e-01,4.452910984560144849e-27,4.801448144860335196e-27,6.851712256040452829e-27,9.721696818845273939e-27,1.385598900044211929e-26,2.045404385061744801e-26,2.586961648757553841e-26
1.479108388168207111e-01,7.039064571154185762e-27,7.587033521345379413e-27,1.081987153585303817e-26,1.534665892481394610e-26,2.173390762162286724e-26,3.196861276232867715e-26,4.039735357409876655e-26
1.513561248436207929e-01,1.113569385603145436e-26,1.199896802933905608e-26,1.710388655084427184e-26,2.425550171174855237e-26,3.421207637487985510e-26,5.020356900884695721e-26,6.340277644396916442e-26
1.548816618912481069e-01,1.762464071119738076e-26,1.898658286381962794e-26,2.705532867459597439e-26,3.836503859313801352e-26,5.397604052375787374e-26,7.908132685849366001e-26,9.983366327553875188e-26
1.584893192461113431e-01,2.790239709782877465e-26,3.005320927336080456e-26,4.281444329891869731e-26,6.071066100458717767e-26,8.527862248468894691e-26,1.248132049363690711e-25,1.575249585175181870e-25
1.621810097358929725e-01,4.418036312236862987e-26,4.757937869087622229e-26,6.777023980772080128e-26,9.609890928561494606e-26,1.348542840175532425e-25,1.972347383852773408e-25,2.488830993590162622e-25
1.659586907437560488e-01,6.996021555473370144e-26,7.533451627820100841e-26,1.072889102318059794e-25,1.521406203468569337e-25,2.133667650695080533e-25,3.119197574035049810e-25,3.935526245858148876e-25
1.698243652461744191e-01,1.107864790075681403e-25,1.192870157102773142e-25,1.698669940735510463e-25,2.408865369693386977e-25,3.377008714314717005e-25,4.935272257507721030e-25,6.226377363437884474e-25
1.737800828749375415e-01,1.754378807154650919e-25,1.888866189550300435e-25,2.689568932582617802e-25,3.814165415200030765e-25,5.345904908775583187e-25,7.810994188044373865e-25,9.853851960209484427e-25
1.778279410038922925e-01,2.778132206918031477e-25,2.990943740536978023e-25,4.258565511923691914e-25,6.039382892380018118e-25,8.463615873769741500e-25,1.236448684656556772e-24,1.559763017708410632e-24
1.819700858609983596e-01,4.399164397042331014e-25,4.735957622788636038e-25,6.742834223467307290e-25,9.562747733490841312e-25,1.340022576318080438e-24,1.957432542370760353e-24,2.469205075625602126e-24
1.862087136662867459e-01,6.965813083244273566e-25,7.498863481925732892e-25,1.067613988540543308e-24,1.514132642918776418e-24,2.121652309905144061e-24,3.098965031095150199e-24,3.909113854034309388e-24
1.905460717963247397e-01,1.102949042939860247e-24,1.187320653183830769e-24,1.690341456072874084e-24,2.397353522859633521e-24,3.359171485097976761e-24,4.906270673269718816e-24,6.188805458565518233e-24
1.949844599758045471e-01,1.746302091786429391e-24,1.879850011825519321e-24,2.676208306522755088e-24,3.795632691241338411e-24,5.318379808286144693e-24,7.767510930940867263e-24,9.797890128800402251e-24
1.995262314968879735e-01,2.764790554318733152e-24,2.976179593958725701e-24,4.236900076933355557e-24,6.009217700138488177e-24,8.419983139599222327e-24,1.229706292993540329e-23,1.551131615791097248e-23
2.041737944669529681e-01,4.377063736971482964e-24,4.711663585802697096e-24,6.707448641304422030e-24,9.513307207944873281e-24,1.332982965864652580e-23,1.946729452102868797e-23,2.455558456270446492e-23
2.089296130854039757e-01,6.929153615398398036e-24,7.458770339776881074e-24,1.061806987824434029e-23,1.505994393030544632e-23,2.110168301891403466e-23,3.081706070375355703e-23,3.887173667200583811e-23
2.137962089502232488e-01,1.096864881259665661e-23,1.180692260849489872e-23,1.680781732842750816e-23,2.383921829868701433e-23,3.340310241294198651e-23,4.878156388642955865e-23,6.153142378937285607e-23
2.187761623949552869e-01,1.736203464376332535e-23,1.868880156476490411e-23,2.660437734822326233e-23,3.773428593205973152e-23,5.287277520558923010e-23,7.721417837793849478e-23,9.739511176326530956e-23
2.238721138568340041e-01,2.748030391595786993e-23,2.958013678429485905e-23,4.210847252440621626e-23,5.972475891241915338e-23,8.368575293936543063e-23,1.222118826150322013e-22,1.541532412175402086e-22
2.290867652767773488e-01,4.349253271567121920e-23,4.681570886057526418e-23,6.664369494525124460e-23,9.452473934668153738e-23,1.324474699955929850e-22,1.934208234786630466e-22,2.439730033823130674e-22
2.344228815319922832e-01,6.883017709576919559e-23,7.408911465535484313e-23,1.054679272295855882e-22,1.495918835448600138e-22,2.096076549163907963e-22,3.061010950942559739e-22,3.861027523163711532e-22
2.398832919019489862e-01,1.089212949428728904e-22,1.172430773406879054e-22,1.668983577156681310e-22,2.367230987378872086e-22,3.316962369321407658e-22,4.843919040419283795e-22,6.109905260166926539e-22
2.454708915685029913e-01,1.723514948711636475e-22,1.855190821469293226e-22,2.640903499734243146e-22,3.745776529981306871e-22,5.248587546733215113e-22,7.664744364607276599e-22,9.667962372152600785e-22
2.511886431509579576e-01,2.726994224836185513e-22,2.935330777646026900e-22,4.178498746756879269e-22,5.926662679276867314e-22,8.304459156369908115e-22,1.212734466093827619e-21,1.529687590583457189e-21
2.570395782768863380e-01,4.314383695484383780e-22,4.643987433428561704e-22,6.610795123909876706e-22,9.376572335055640354e-22,1.313849792925442932e-21,1.918666125841863196e-21,2.420116274809743848e-21
2.630267991895381408e-01,6.825226973626232392e-22,7.346642746099063499e-22,1.045806019505699250e-21,1.483344156793947999e-21,2.078470743896447819e-21,3.035268231282144932e-21,3.828544894275599682e-21
2.691534803926915465e-01,1.079636440077950263e-21,1.162114716365708738e-21,1.654287029160006785e-21,2.346399468458229631e-21,3.287791398039988125e-21,4.801279606267381862e-21,6.056107042654858811e-21
2.754228703338166273e-01,1.707647823368938388e-21,1.838101505301752204e-21,2.616562281269839440e-21,3.711268714085168871e-21,5.200258812701610543e-21,7.594118570150337372e-21,9.578859898124919361e-21
2.818382931264453717e-01,2.700707615446649335e-21,2.907023373716608121e-21,4.138184889105999453e-21,5.869503989207032277e-21,8.224398922542038953e-21,1.201036826374132250e-20,1.514930450043197174e-20
2.884031503126605611e-01,4.270840688076896359e-21,4.597102051535669492e-21,6.544030863666275177e-21,9.281902439147711033e-21,1.300588569860499506e-20,1.899292642085507579e-20,2.395676629333661143e-20
2.951209226666385299e-01,6.753107740844006632e-21,7.268993942966137479e-21,1.034749833236942946e-20,1.467665695677157852e-20,2.056507100685367174e-20,3.003184444515364921e-20,3.788072377350609941e-20
3.019951720402015982e-01,1.067692898194598058e-20,1.149256229914503225e-20,1.635979350889786097e-20,2.320436508295937111e-20,3.251418481867298036e-20,4.748151155021331906e-20,5.989088914270253725e-20
3.090295432513590623e-01,1.687870640744813039e-20,1.816810282830286892e-20,2.586249658631282432e-20,3.668279280554713089e-20,5.140030100080197594e-20,7.506149822780447127e-20,9.467894791108441480e-20
3.162277660168379412e-01,2.667962665100441370e-20,2.871772909112879661e-20,4.088000079789592943e-20,5.798329634981898672e-20,8.124679587671672255e-20,1.186472648046451584e-19,1.496559202243869237e-19
3.235936569296282705e-01,4.216631637388832228e-20,4.538746744240932751e-20,6.460954764990135534e-20,9.164077504207384758e-20,1.284080210520252322e-19,1.875182663968596661e-19,2.365264597690101128e-19
3.311311214825911065e-01,6.663376146825024924e-20,7.172401128294900009e-20,1.020998914648046534e-19,1.448162747321288424e-19,2.029181141851430351e-19,2.963276626630308565e-19,3.737733498806285770e-19
3.388441561392025458e-01,1.052841637293459537e-19,1.133269641028229917e-19,1.613221250452008720e-19,2.288158242683586419e-19,3.206192097799878892e-19,4.682102093278750173e-19,5.905776467930320824e-19
3.467368504525316641e-01,1.663293937798960867e-19,1.790355099069681770e-19,2.548589171603694659e-19,3.614864142364028194e-19,5.065187116359377846e-19,7.396849861507667158e-19,9.330027423020470059e-19
3.548133892335754713e-01,2.627297363195928383e-19,2.827999829659406688e-19,4.025687112588860247e-19,5.709948401536683063e-19,8.000842505520640318e-19,1.168387786154714102e-18,1.473747623538903610e-18
3.630780547701014105e-01,4.149355353343318533e-19,4.466329500850261013e-19,6.357866213519242025e-19,9.017861645075832920e-19,1.263592748568169345e-18,1.845263510359175633e-18,2.327525766837381568e-18
3.715352290971725702e-01,6.552091582192214750e-19,7.052613339290317313e-19,1.003946777357991446e-18,1.423976711733388513e-18,1.995291989476331039e-18,2.913786413187034793e-18,3.675308620670430744e-18
3.801893963205612570e-01,1.034436462601165436e-18,1.113458214723683810e-18,1.585019220251929966e-18,2.248157540298505258e-18,3.150143410868654203e-18,4.600251438437866457e-18,5.802533623912537225e-18
3.890451449942806672e-01,1.632858890085624020e-18,1.757594759512726952e-18,2.501954192434068602e-18,3.548718677879499471e-18,4.972504285431260934e-18,7.261501012099737044e-18,9.159304461528417279e-18
3.981071705534973137e-01,2.576978151011557376e-18,2.773836273001895402e-18,3.948584403961822933e-18,5.600588350669164035e-18,7.847607143122161387e-18,1.146010202345834919e-17,1.445521565303078888e-17
4.073802778041128447e-01,4.066175897603205334e-18,4.376795374689678983e-18,6.230413126589175253e-18,8.837085958374855746e-18,1.238262401147984720e-17,1.808272642513994147e-17,2.280867208508419763e-17
4.168693834703355305e-01,6.414618673654865345e-18,6.904638110610506387e-18,9.828823211239502245e-18,1.394099479562263865e-17,1.953427853841864912e-17,2.852650713662055334e-17,3.598194928662288503e-17
4.265795188015925610e-01,1.011720392618595225e-17,1.089006764864192342e-17,1.550212311533274284e-17,2.198788361623027686e-17,3.080966978104717474e-17,4.499230719435125314e-17,5.675110887472602881e-17
4.365158322401658797e-01,1.595330465058781042e-17,1.717199408430824953e-17,2.444451003326445644e-17,3.467157660390079240e-17,4.858220326478046056e-17,7.094608358849062909e-17,8.948794046472747669e-17
4.466835921509630380e-01,2.514992041334070728e-17,2.707114873987623489e-17,3.853605868188879487e-17,5.465873222838892619e-17,7.658843086240336514e-17,1.118444378144007837e-16,1.410751358567254553e-16
4.570881896148749624e-01,3.963815737358476323e-17,4.266615696316737221e-17,6.073571381393936745e-17,8.614625560161095289e-17,1.207091032495464019e-16,1.762752107949686869e-16,2.223449800106310057e-16
4.677351412871981196e-01,6.245626928470599660e-17,6.722736785631231454e-17,9.569885137888897998e-17,1.357372343176907519e-16,1.901965410367569895e-16,2.777498507048468780e-16,3.503401566689556556e-16
4.786300923226382564e-01,9.838275238277958911e-17,1.058983119558845842e-16,1.507473406808864759e-16,2.138168543598507061e-16,2.996025835733142923e-16,4.375188559410408186e-16,5.518650112244083100e-16
4.897788193684461389e-01,1.549303853011737468e-16,1.667656769233143635e-16,2.373926660247768205e-16,3.367127640748478405e-16,4.718057151633572682e-16,6.889923807277099315e-16,8.690614876883945717e-16
5.011872336272722439e-01,2.439063038428920479e-16,2.625385581204041808e-16,3.737263576080439926e-16,5.300856115520420241e-16,7.427619240155582032e-16,1.084678060749371771e-15,1.368160164611188505e-15
5.128613839913648276e-01,3.838592844718678497e-16,4.131826927698671947e-16,5.881698516712164983e-16,8.342477682469699310e-16,1.168957357301763248e-15,1.707064354934639501e-15,2.153207973236798163e-15
5.248074602497725394e-01,6.039169110201475508e-16,6.500507520868327644e-16,9.253540050699502759e-16,1.312502710298197738e-15,1.839093555493627170e-15,2.685684853298446554e-15,3.387592285717191583e-15
5.370317963702526676e-01,9.497988950316153494e-16,1.022355025930525749e-15,1.455333030549766602e-15,2.064213873169956456e-15,2.892399677461947206e-15,4.223860183874625956e-15,5.327771856279686862e-15
5.495408738576245122e-01,1.493235636847315399e-15,1.607305478529460628e-15,2.288016126870731137e-15,3.245274176883268163e-15,4.547314627642147690e-15,6.640583407752932569e-15,8.376109021994730765e-15
5.623413251903490728e-01,2.346712046708988119e-15,2.525979867197815492e-15,3.595758761921434921e-15,5.100149034779365890e-15,7.146386077098921882e-15,1.043608744514517487e-14,1.316357326603059357e-14
5.754399373371569260e-01,3.686533900902410786e-15,3.968152164687554289e-15,5.648706197099466655e-15,8.012006878807383095e-15,1.122651391377049121e-14,1.639442375455944917e-14,2.067912897603479284e-14
5.888436553555890240e-01,5.788892262798359882e-15,6.231111984815727647e-15,8.870053355143302919e-15,1.258109861721341464e-14,1.762877641037168358e-14,2.574384487840254853e-14,3.247203418910935164e-14
6.025595860743577781e-01,9.086213873707875692e-15,9.780319649034596363e-15,1.392238795786373290e-14,1.974722496501109270e-14,2.767003280842570735e-14,4.040740100018187587e-14,5.096793090462100174e-14
6.165950018614821948e-01,1.425514829520393398e-14,1.534411477735617517e-14,2.184250922296706142e-14,3.098096051582616371e-14,4.341086860959405331e-14,6.339422873943487355e-14,7.996239774487097771e-14
6.309573444801933606e-01,2.235385554762910295e-14,2.406149150678294492e-14,3.425178747824927708e-14,4.858202350917900709e-14,6.807367460018881700e-14,9.941008488751882879e-14,1.253910475237778709e-13
6.456542290346556356e-01,3.503605772424060503e-14,3.771250179204501484e-14,5.368414574464042659e-14,7.614447820358393970e-14,1.066944935650562478e-13,1.558092583458026070e-13,1.965302226809128958e-13
6.606934480075961069e-01,5.488451498690116345e-14,5.907720608761731396e-14,8.409702990858853472e-14,1.192814845486396663e-13,1.671385475384385361e-13,2.440775760321370454e-13,3.078675868226894295e-13
6.760829753919819218e-01,8.593012791459152730e-14,9.249443065515337700e-14,1.316668057916398128e-13,1.867534732076077040e-13,2.616810490971627062e-13,3.821409106203511541e-13,4.820139641347454207e-13
6.918309709189366385e-01,1.344592956950033672e-13,1.447308010217531802e-13,2.060258376865382167e-13,2.922227926523365152e-13,4.094658322074425131e-13,5.979555954417977007e-13,7.542321141524465685e-13
7.079457843841380216e-01,2.102684603489322082e-13,2.263311227283194717e-13,3.221847699841321913e-13,4.569802345264443014e-13,6.403257895661201125e-13,9.350875277470526699e-13,1.179473941320278803e-12
7.244359600749902262e-01,3.286116755891793921e-13,3.537147280215616474e-13,5.035166994156171654e-13,7.141777233459657209e-13,1.000713763911708555e-12,1.461373233566056146e-12,1.843305141031498758e-12
7.413102413009177161e-01,5.132210208039379192e-13,5.524266241821812810e-13,7.863852199483871123e-13,1.115392642292667166e-12,1.562900553327243389e-12,2.282352000876852856e-12,2.878847839197348323e-12
7.585775750291835484e-01,8.009859513341421490e-13,8.621743073247711711e-13,1.227314381827286293e-12,1.740797559373346970e-12,2.439224842893641429e-12,3.562075498301888606e-12,4.493028833245535082e-12
7.762471166286916135e-01,1.249194782784548258e-12,1.344622436573447827e-12,1.914084494690691591e-12,2.714898292875363634e-12,3.804145554037889792e-12,5.555311507819797300e-12,7.007199814331639362e-12
7.943282347242813790e-01,1.946728269206049689e-12,2.095441510557652563e-12,2.982883548893301344e-12,4.230861145951972625e-12,5.928329431075367874e-12,8.657323090272368803e-12,1.091992638554992760e-11
8.128305161640990706e-01,3.031341232842746357e-12,3.262909674741334899e-12,4.644787089059229777e-12,6.588071434198243396e-12,9.231278459101303222e-12,1.348072204631420104e-11,1.700392727931621780e-11
8.317637711026708569e-01,4.716309585676827175e-12,5.076595364014627222e-12,7.226588264620767512e-12,1.025004602303781779e-11,1.436247754090370140e-11,2.097397140443687214e-11,2.645554763117672175e-11
8.511380382023763236e-01,7.331463330376528018e-12,7.891524904189809837e-12,1.123367088437900659e-11,1.593361123213057466e-11,2.232635154411232648e-11,3.260386410545492042e-11,4.112492871488583991e-11
8.709635899560805861e-01,1.138628366912927294e-11,1.225609975493161578e-11,1.744669033712281013e-11,2.474603316108805352e-11,3.467441379833611009e-11,5.063612347004807489e-11,6.386994371961679309e-11
8.912509381337454517e-01,1.766678578415892388e-11,1.901638040384416400e-11,2.707002282223171994e-11,3.839557518724690687e-11,5.380030153612521386e-11,7.856625270353736511e-11,9.909965034993085197e-11
9.120108393559096527e-01,2.738404823238292302e-11,2.947596230990330685e-11,4.195935044104416841e-11,5.951430025047605123e-11,8.339208993503243371e-11,1.217800632911876954e-10,1.536074491976545174e-10
9.332543007969910098e-01,4.240155138714402436e-11,4.564068136287457280e-11,6.497000197701223474e-11,9.215215070532433267e-11,1.291246021224719185e-10,1.885646770614971543e-10,2.378463125345726070e-10
9.549925860214358853e-01,6.558254726996926111e-11,7.059252033264559685e-11,1.004892125963397238e-10,1.425318952879514066e-10,1.997172489710541502e-10,2.916533229401876116e-10,3.678773157329270085e-10
9.772372209558106704e-01,1.013198842270354385e-10,1.090599085464361795e-10,1.552479512698315827e-10,2.202006096838984634e-10,3.085474960057067051e-10,4.505815335422226650e-10,5.683416289182221351e-10
1.000000000000000000e+00,1.563425974673527742e-10,1.682859306475710193e-10,2.395568246909318421e-10,3.397826592880900036e-10,4.761071615850828712e-10,6.952741549665707569e-10,8.769849964269362134e-10
1.023292992280753655e+00,2.409414072112663633e-10,2.593474450761920520e-10,3.691838555011245434e-10,5.236431046086546901e-10,7.337344089606877904e-10,1.071495292835884484e-09,1.351532033248348120e-09
1.047128548050899610e+00,3.708268059978861191e-10,3.991551180710224841e-10,5.682015501069808612e-10,8.059259292556929510e-10,1.129272154311466805e-09,1.649111464823528789e-09,2.080108962974155691e-09
1.071519305237605968e+00,5.699400936321890364e-10,6.134792056808776016e-10,8.732941280498955294e-10,1.238663334559089582e-09,1.735628475240045810e-09,2.534592636891656889e-09,3.197011815569006609e-09
1.096478196143185091e+00,8.746962795357133055e-10,9.415165912046144202e-10,1.340258741873103196e-09,1.900996950871878362e-09,2.663697469769243403e-09,3.889880964582283996e-09,4.906506537594488199e-09
1.122018454301962898e+00,1.340372650862676806e-09,1.442767408322078411e-09,2.053794411398305603e-09,2.913062284550456302e-09,4.081814290285801938e-09,5.960801599023838395e-09,7.518664997056906382e-09
1.148153621496882826e+00,2.050703476659411403e-09,2.207362737395952632e-09,3.142203587789053169e-09,4.456841152741669918e-09,6.244973795260908321e-09,9.119731617068629157e-09,1.150318548963513914e-08
1.174897554939529076e+00,3.132251030224409604e-09,3.371533516105601627e-09,4.799412274025274329e-09,6.807394631707455208e-09,9.538594485508035579e-09,1.392950989802360804e-08,1.757000553686873487e-08
1.202264434617413169e+00,4.775869484138692451e-09,5.140714201200125972e-09,7.317858265328148156e-09,1.037951116072058481e-08,1.454388231802995980e-08,2.123888999780561934e-08,2.678970147872365351e-08
1.230268770812381174e+00,7.268666399466150015e-09,7.823946023046714757e-09,1.113746442904007779e-08,1.579716939518508440e-08,2.213516278540834702e-08,3.232467731446856481e-08,4.077277334655257947e-08
1.258925411794167504e+00,1.104144566506905529e-08,1.188494445970586256e-08,1.691833359039382266e-08,2.399664739292674865e-08,3.362435858936445151e-08,4.910271449304439342e-08,6.193577153286451884e-08
1.288249551693133599e+00,1.673889602497502301e-08,1.801765006287398897e-08,2.564829558002888948e-08,3.637906554036834329e-08,5.097473438790599034e-08,7.444001978997991776e-08,9.389501284512529527e-08
1.318256738556407459e+00,2.532306464450270929e-08,2.725760733441955490e-08,3.880145563807095210e-08,5.503526899066317488e-08,7.711600442384655352e-08,1.126149489593974557e-07,1.420470061652937382e-07
1.348962882591653312e+00,3.822533300191419861e-08,4.114555161163554533e-08,5.857106104498721529e-08,8.307612191722230374e-08,1.164071442936082061e-07,1.699930543294036119e-07,2.144209479465351560e-07
1.380384264602885214e+00,5.756875257811190904e-08,6.196673148102740866e-08,8.821017736471613523e-08,1.251157172830478376e-07,1.753134695420674268e-07,2.560158447618998338e-07,3.229258954897819048e-07
1.412537544622753938e+00,8.649196161570763592e-08,9.309957354828055496e-08,1.325280135001529456e-07,1.879753565841447131e-07,2.633930594692799801e-07,3.846412926236146237e-07,4.851677516418908224e-07
1.445439770745927888e+00,1.296190150038193698e-07,1.395214090371378655e-07,1.986098239579197206e-07,2.817046483003306860e-07,3.947275310219128800e-07,5.764332398926703190e-07,7.270847388384386379e-07
1.479108388168207222e+00,1.937376751209098204e-07,2.085385894800842490e-07,2.968562281286980285e-07,4.210556630148084953e-07,5.899876405035642832e-07,8.615778644272328278e-07,1.086752220997701705e-06
1.513561248436208651e+00,2.887738077473883655e-07,3.108353329420079495e-07,4.424762405788608287e-07,6.276006261844761288e-07,8.794006171284885599e-07,1.284216975343853640e-06,1.619848508409940366e-06
1.548816618912481236e+00,4.291837856301663089e-07,4.619725189197354019e-07,6.576207994879017988e-07,9.327580853120731801e-07,1.306990460717739780e-06,1.908640260616448305e-06,2.407465452639713868e-06
1.584893192461114042e+00,6.359330957743875980e-07,6.845174817966503279e-07,9.744145144231847191e-07,1.382093100539327721e-06,1.936603414927917089e-06,2.828084486648724241e-06,3.567207320843496370e-06
1.621810097358929781e+00,9.392912033465165317e-07,1.011052437654547135e-06,1.439238135944338477e-06,2.041391444793342852e-06,2.860419202317347409e-06,4.177162740019827715e-06,5.268868424005239201e-06
1.659586907437561321e+00,1.382754344916759322e-06,1.488397038377984498e-06,2.118739313222938570e-06,3.005185189234573066e-06,4.210897168128280272e-06,6.149309783326415321e-06,7.756437820158565782e-06
1.698243652461744357e+00,2.028514102952326185e-06,2.183494843733348385e-06,3.108211901254396206e-06,4.408637816220101069e-06,6.177429832705430360e-06,9.021101800917973311e-06,1.137877502727250273e-05
1.737800828749376247e+00,2.965025517611466426e-06,3.191559797699485556e-06,4.543192321552409016e-06,6.443992372431731332e-06,9.029390229708941510e-06,1.318591320999312600e-05,1.663206303875588239e-05
1.778279410038922759e+00,4.317399191127969398e-06,4.647262548664240322e-06,6.615383038439513429e-06,9.383157169037998919e-06,1.314777925005468068e-05,1.920013235759196395e-05,2.421810248015343996e-05
1.819700858609982541e+00,6.261551495447367465e-06,6.739962145080656233e-06,9.594334463215527489e-06,1.360845919797712570e-05,1.906831769307987240e-05,2.784609032175560593e-05,3.512368682233018565e-05
1.862087136662867515e+00,9.043297557537462541e-06,9.734258372939686810e-06,1.385670053226754092e-05,1.965414000772070007e-05,2.753959079421823634e-05,4.021697137083990665e-05,5.072770412895279374e-05
1.905460717963246342e+00,1.300386097080052893e-05,1.399745141659394816e-05,1.992532645478030547e-05,2.826179749229617183e-05,3.960073396133473642e-05,5.783026013738613332e-05,7.294423353865138763e-05
1.949844599758045582e+00,1.861359307594390847e-05,2.003583884125262785e-05,2.852091576423819157e-05,4.045367014138954482e-05,5.668411963371375773e-05,8.277769881561034221e-05,1.044116935846357700e-04
1.995262314968878847e+00,2.651602352551637881e-05,2.854213397435486325e-05,4.062952773436745684e-05,5.762837508356339537e-05,8.074950675791038319e-05,1.179211903360585442e-04,1.487399443460139033e-04
2.041737944669529625e+00,3.758466786813613198e-05,4.045661712639231301e-05,5.758962207370214110e-05,8.168437204430009776e-05,1.144570403057338130e-04,1.671454356416840763e-04,2.108289509644621596e-04
2.089296130854038758e+00,5.299524160906945167e-05,5.704487206039247677e-05,8.120271062608260893e-05,1.151769116206277779e-04,1.613871696781811515e-04,2.356790882881220164e-04,2.972738711987209909e-04
2.137962089502232654e+00,7.431599169885855325e-05,7.999502652044067851e-05,1.138717700465615172e-04,1.615143599950847936e-04,2.263157422653056883e-04,3.304964832906574410e-04,4.168717748826952004e-04
2.187761623949551648e+00,1.036186418897276868e-04,1.115371849999617876e-04,1.587712407485389310e-04,2.251993260860609412e-04,3.155518753698973518e-04,4.608110434372222333e-04,5.812440001512076803e-04
2.238721138568339875e+00,1.436118087684536886e-04,1.545870537753259643e-04,2.200514573462866534e-04,3.121186270823638549e-04,4.373442620602830256e-04,6.386686220476359534e-04,8.055845636574075633e-04
2.290867652767772267e+00,1.977974967068703944e-04,2.129144146939305907e-04,3.030784426853609442e-04,4.298834148284523950e-04,6.023577645073324195e-04,8.796434888979356385e-04,1.109538038592390976e-03
2.344228815319922887e+00,2.706492116676303397e-04,2.913348783803593059e-04,4.147068283532597747e-04,5.882162904551690519e-04,8.242158500161770153e-04,1.203630468244972981e-03,1.518198712619122466e-03
2.398832919019489918e+00,3.678071265328154184e-04,3.959200034120494691e-04,5.635789033638933642e-04,7.993754814973625528e-04,1.120094962627095521e-03,1.635712919559110818e-03,2.063205408014239829e-03
2.454708915685031023e+00,4.962813902197021464e-04,5.342161965758362389e-04,7.604361419824391200e-04,1.078596722471977017e-03,1.511343705480428477e-03,2.207066949106203935e-03,2.783881999090455101e-03
2.511886431509579687e+00,6.646489824036919212e-04,7.154566846374926965e-04,1.018420842250299151e-03,1.444521112371288749e-03,2.024082380014971712e-03,2.955836933857793926e-03,3.728341741397369312e-03
2.570395782768864823e+00,8.832225085684482268e-04,9.507433059607541155e-04,1.353334769818400956e-03,1.919561993243807914e-03,2.689717089052124938e-03,3.927886276624069362e-03,4.954434220324082511e-03
2.630267991895381297e+00,1.164161282575474016e-03,1.253166207969041946e-03,1.783809370436339288e-03,2.530146403248086876e-03,3.545278102959605916e-03,5.177291520987680612e-03,6.530368582768604144e-03
2.691534803926916908e+00,1.521486579987888291e-03,1.637820425307034717e-03,2.331329144993044521e-03,3.306748261355344030e-03,4.633466411478769607e-03,6.766410311324259387e-03,8.534799234479395133e-03
2.754228703338166273e+00,1.970955138559437290e-03,2.121669908947550545e-03,3.020037818347772948e-03,4.283613472406768569e-03,6.002268607580570764e-03,8.765318960987318608e-03,1.105611638931827678e-02
2.818382931264455049e+00,2.529739428368978776e-03,2.723203595778167681e-03,3.876248422482546016e-03,5.498065068619385244e-03,7.703983333294623856e-03,1.125039068704228318e-02,1.419065269615949441e-02
2.884031503126605500e+00,3.215862037199926620e-03,3.461826837537708770e-03,4.927576610588227900e-03,6.989273943474507561e-03,9.793498929443604853e-03,1.430178032924063480e-02,1.803951055976017390e-02
2.951209226666386964e+00,4.047337262865178219e-03,4.356937687556638322e-03,6.201625322729470424e-03,8.796393219601038316e-03,1.232567942479275563e-02,1.799960691672804203e-02,2.270374699531339108e-02
3.019951720402016093e+00,5.040988372477693373e-03,5.426654078916182990e-03,7.724172471819044407e-03,1.095598769048706372e-02,1.535176279549615302e-02,2.241869378292796200e-02,2.827773905449538702e-02
3.090295432513591845e+00,6.210936361883898950e-03,6.686187383243463560e-03,9.516855261974627167e-03,1.349874926567537839e-02,1.891475877957290996e-02,2.762184765487806642e-02,3.484070640093718529e-02
3.162277660168379523e+00,7.566796810525245644e-03,8.145901705446547195e-03,1.159440721074890893e-02,1.644557793904907056e-02,2.304395765888396161e-02,3.365183941462696060e-02,4.244659626057601526e-02
3.235936569296280929e+00,9.111675108911140158e-03,9.809156042204194431e-03,1.396158620394089347e-02,1.980322447164548777e-02,2.774882489594864693e-02,4.052248796438015499e-02,5.111283709990619567e-02
3.311311214825911176e+00,1.084011370800541316e-02,1.167009463557495616e-02,1.661002901822277236e-02,2.355982871595785691e-02,3.301274950132768865e-02,4.820953046431226963e-02,6.080882287998239794e-02
3.388441561392023793e+00,1.273621136482615095e-02,1.371162223681707260e-02,1.951536937931100391e-02,2.768083166613134055e-02,3.878731599383897222e-02,5.664225719355468758e-02,7.144536180746260956e-02
3.467368504525316641e+00,1.477219311887860952e-02,1.590386423939296398e-02,2.263504666585906128e-02,3.210586703972037603e-02,4.498794877295395067e-02,6.569715063974673752e-02,8.286665316145380711e-02
3.548133892335753270e+00,1.690774721568885988e-02,1.820345198298476894e-02,2.590728980733425155e-02,3.674731967560139478e-02,5.149189188771932657e-02,7.519493516227718222e-02,9.484656608932207078e-02
3.630780547701013994e+00,1.909044629691710598e-02,2.055397471835836848e-02,2.925176261953079532e-02,4.149124044977201692e-02,5.813949057509326668e-02,8.490244854394611573e-02,1.070910005313057828e-01
3.715352290971723814e+00,2.125752166807455545e-02,2.288788751004340247e-02,3.257228249507951312e-02,4.620120200134916061e-02,6.473959325001288345e-02,9.454053108561827345e-02,1.192478384122221541e-01
3.801893963205612792e+00,2.333915451128076510e-02,2.513005139209468705e-02,3.576186356030140040e-02,5.072545148901755341e-02,7.107957307378655332e-02,1.037986612477129478e-01,1.309254046358992174e-01
3.890451449942804896e+00,2.526329119060271092e-02,2.720291339259605853e-02,3.871009525983775540e-02,5.490737598102227168e-02,7.693999098449127994e-02,1.123563698976652175e-01,1.417194783426525551e-01
3.981071705534973137e+00,2.696180147621691364e-02,2.903313131882129250e-02,4.131257874805058239e-02,5.859888675910764066e-02,8.211334857009155996e-02,1.199106276791914727e-01,1.512478384812521726e-01
4.073802778041126338e+00,2.837761492130840349e-02,3.055925055556162756e-02,4.348186211913269983e-02,6.167592974251159821e-02,8.642582002807205899e-02,1.262075834206836944e-01,1.591902977661167617e-01
4.168693834703354639e+00,2.947233881746092604e-02,3.173989823709240377e-02,4.515911350096211974e-02,6.405504268165537751e-02,8.976045097600518496e-02,1.310764450961074690e-01,1.653314394688120414e-01
4.265795188015925277e+00,3.023382555321099674e-02,3.256192185473674033e-02,4.632571644733645549e-02,6.570980229207673551e-02,9.208020334213083691e-02,1.344631362097067351e-01,1.696030714177002852e-01
4.365158322401661017e+00,3.068323909344662648e-02,3.304798762043256732e-02,4.701409752077179843e-02,6.668618238877678517e-02,9.344947482154862539e-02,1.364617243102952127e-01,1.721238704956216115e-01
4.466835921509630047e+00,3.088134557536096128e-02,3.326334283927628865e-02,4.731736454004854819e-02,6.711622498299914252e-02,9.405325505570576172e-02,1.373423975268916464e-01,1.732346736792681752e-01
4.570881896148751622e+00,3.093393897999037467e-02,3.332164720241696104e-02,4.739761897257258050e-02,6.722983052969473683e-02,9.421364699547885024e-02,1.375755919064819699e-01,1.735289144900117875e-01
4.677351412871980862e+00,3.099637806298227716e-02,3.338984886639546207e-02,4.749290601386645105e-02,6.736461547277439177e-02,9.440368068024372616e-02,1.378521626068159034e-01,1.738780695738169624e-01
4.786300923226384896e+00,3.127701832540702442e-02,3.369187503580858833e-02,4.792247125595682639e-02,6.797336742609656757e-02,9.525776108310424206e-02,1.390986369942343870e-01,1.754509012818765701e-01
4.897788193684461611e+00,3.203880333006164233e-02,3.451034856459955086e-02,4.908919705976989845e-02,6.962749977401397339e-02,9.757651024575374199e-02,1.424842785944159529e-01,1.797223691174897608e-01
5.011872336272724660e+00,3.359750745753637552e-02,3.618471148734470066e-02,5.147690865750397665e-02,7.301322962276726725e-02,1.023214129456786192e-01,1.494132580860219328e-01,1.884637526836937804e-01
5.128613839913648498e+00,3.631434981771279602e-02,3.910330476778661052e-02,5.563905655081370638e-02,7.891552464295720215e-02,1.105923235821379552e-01,1.614917940164999344e-01,2.037011978567821457e-01
5.248074602497728058e+00,4.058030850641094339e-02,4.368653166705283725e-02,6.217468324320252204e-02,8.818401552216491301e-02,1.235797029855484064e-01,1.804583901431509596e-01,2.276277088739333820e-01
5.370317963702526676e+00,4.678983512364754543e-02,5.035862818206445629e-02,7.168815008802481570e-02,1.016758759820388242e-01,1.424845826335814358e-01,2.080669451090223776e-01,2.624556896488339230e-01
5.495408738576248453e+00,5.530302770688225178e-02,5.950702176741468757e-02,8.473118079114584644e-02,1.201736233772718460e-01,1.684033891951510209e-01,2.459185494938354311e-01,3.102047567126276495e-01
5.623413251903491172e+00,6.639766948700399907e-02,7.143078347436479514e-02,1.017293773506433296e-01,1.442808975430771856e-01,2.021819150826704992e-01,2.952482306779854460e-01,3.724327231419765627e-01
5.754399373371566817e+00,8.021571106350902647e-02,8.628308652032727621e-02,1.229002214184396341e-01,1.743061643062783217e-01,2.442523728906312863e-01,3.566870011532651819e-01,4.499354335032257346e-01
5.888436553555889574e+00,9.671247290865878088e-02,1.040165628747146270e-01,1.481752421407359632e-01,2.101523288564536018e-01,2.944787347471532479e-01,4.300360134177220184e-01,5.424618773397997806e-01
6.025595860743575116e+00,1.156205006412558134e-01,1.243443828720580263e-01,1.771446326585124631e-01,2.512381880410225476e-01,3.520466873723735457e-01,5.141058770321201843e-01,6.485115095788959172e-01
6.165950018614822170e+00,1.364423675291722704e-01,1.467324272111640571e-01,2.090462168237495477e-01,2.964827839027774914e-01,4.154417249087498654e-01,6.066846939585683884e-01,7.652939507708538258e-01
6.309573444801929831e+00,1.584857057269966063e-01,1.704368374866001568e-01,2.428191162072797227e-01,3.443815203467687214e-01,4.825558167410769483e-01,7.046938619281690741e-01,8.889255537322214851e-01
6.456542290346556356e+00,1.809473327903564910e-01,1.945943404603847349e-01,2.772326393605573647e-01,3.931889657372538704e-01,5.509435545623285746e-01,8.045621694322997453e-01,1.014901337051275609e+00
6.606934480075957516e+00,2.030416033712059976e-01,2.183601280190736182e-01,3.110829333750045333e-01,4.411977605806955416e-01,6.182129465318458861e-01,9.027965178276822211e-01,1.138814951909946194e+00
6.760829753919819218e+00,2.241548415470712152e-01,2.410738061170256685e-01,3.434295990073250038e-01,4.870742029814688623e-01,6.824956081057419466e-01,9.966685816395419728e-01,1.257224891846714598e+00
6.918309709189362167e+00,2.439988568138048985e-01,2.624244083149673834e-01,3.738309060684224527e-01,5.301918459802232864e-01,7.429141466376918412e-01,1.084897358560839242e+00,1.368515505204463301e+00
7.079457843841380438e+00,2.627352610892546569e-01,2.825840832712462891e-01,4.025342741406968683e-01,5.709016449948556282e-01,7.999606263742804479e-01,1.168201849406222959e+00,1.473594166155597351e+00
7.244359600749898931e+00,2.810453443017988939e-01,3.022833277587642642e-01,4.305833411178119352e-01,6.106838004008452447e-01,8.557092642690674600e-01,1.249611635443397928e+00,1.576283024668911681e+00
7.413102413009177383e+00,3.001223298781169335e-01,3.228028490989137134e-01,4.598061057346481406e-01,6.521309288114982561e-01,9.137927980089574076e-01,1.334432308876152939e+00,1.683275347643001796e+00
7.585775750291835706e+00,3.215664905903836690e-01,3.458610681333915693e-01,4.926542395114283934e-01,6.987201529124880128e-01,9.790831129369318431e-01,1.429778995834137145e+00,1.803547007467066754e+00
7.762471166286919910e+00,3.471802378341948825e-01,3.733941430877460999e-01,5.318891476209083313e-01,7.543678431483185065e-01,1.057067356158231775e+00,1.543665177674620637e+00,1.947206985085772946e+00
7.943282347242813124e+00,3.786929077804875865e-01,4.072604304409054854e-01,5.801603180978596175e-01,8.228316021386730128e-01,1.153010053281687153e+00,1.683779017362333930e+00,2.123953673428911060e+00
8.128305161640994925e+00,4.174730001162152426e-01,4.489314088918582857e-01,6.395644438595745607e-01,9.070849929822373259e-01,1.271077089180991271e+00,1.856204026884027636e+00,2.341460986117346543e+00
8.317637711026709013e+00,4.642845695031539988e-01,4.992299480486752650e-01,7.112721861899189424e-01,1.008788222035125415e+00,1.413594187148208281e+00,2.064336188309361386e+00,2.604012319051500324e+00
8.511380382023768121e+00,5.191254442727137874e-01,5.581563694462393643e-01,7.952803042076785900e-01,1.127936646533698184e+00,1.580554566080084822e+00,2.308165007260595036e+00,2.911593647459436163e+00
8.709635899560804972e+00,5.811844477710206291e-01,6.248422408260395633e-01,8.903461088278212809e-01,1.262767878812056654e+00,1.769488905777918841e+00,2.584083720446849863e+00,3.259654187194785724e+00
8.912509381337459402e+00,6.489648547980289006e-01,6.976826722943151315e-01,9.941765971949683145e-01,1.410030089142277898e+00,1.975841363395290040e+00,2.885438564089239044e+00,3.639799407282306998e+00
9.120108393559096527e+00,7.205818174883846794e-01,7.746554473757703008e-01,1.103884105483606604e+00,1.565628282238983537e+00,2.193875143457158838e+00,3.203851370067250404e+00,4.041459603354822683e+00
9.332543007969913873e+00,7.941546788140356750e-01,8.537420739093827260e-01,1.216587327186469558e+00,1.725476709172255374e+00,2.417866814309892476e+00,3.530963763942986056e+00,4.454090309957784655e+00
9.549925860214358408e+00,8.681829834075701635e-01,9.333314120149943660e-01,1.329987370142820424e+00,1.886315827038209436e+00,2.643250816502112688e+00,3.860108551497700269e+00,4.869280822758466520e+00
9.772372209558112033e+00,9.418410248378938920e-01,1.012535994531796213e+00,1.442819029586087654e+00,2.046352215099694227e+00,2.867515801933763875e+00,4.187618637996331827e+00,5.282405400830986864e+00
1.000000000000000000e+01,1.015128283992040359e+00,1.091353746737366404e+00,1.555081281513548186e+00,2.205585317281631319e+00,3.090662181524952867e+00,4.513495070284951005e+00,5.693465929313277663e+00
1.023292992280753566e+01,1.088775286210734494e+00,1.170567124168065964e+00,1.667893070034450531e+00,2.365602747781515358e+00,3.314915111502332756e+00,4.840987656336638523e+00,6.106562747263182267e+00
1.047128548050899610e+01,1.163897328282187615e+00,1.251371599150320923e+00,1.782962862863563203e+00,2.528827847065847845e+00,3.543670030447236385e+00,5.175054863706671782e+00,6.527951651394760191e+00
1.071519305237606012e+01,1.241536826052553444e+00,1.334884659273989138e+00,1.901887606085292282e+00,2.697525340499076663e+00,3.780099377995464138e+00,5.520329049426419665e+00,6.963476864611315875e+00
1.096478196143185180e+01,1.322212433897297146e+00,1.421661964017925772e+00,2.025462023564854608e+00,2.872821776014108597e+00,4.025780274407485315e+00,5.879112353827856019e+00,7.416042747317044714e+00
1.122018454301962898e+01,1.405563243983908084e+00,1.511315374933136280e+00,2.153133542761355379e+00,3.053932616899230457e+00,4.279611896656488668e+00,6.249795732595188724e+00,7.883619408022004116e+00
1.148153621496882870e+01,1.490251203237909827e+00,1.602408219209485729e+00,2.282852817585821370e+00,3.237950470317777718e+00,4.537519050603060933e+00,6.626426311593458074e+00,8.358696997320873123e+00
1.174897554939529165e+01,1.574144140544524895e+00,1.692651714169858046e+00,2.411354096660580204e+00,3.420242980067086602e+00,4.793009968709803559e+00,6.999522215185505658e+00,8.829313747503793053e+00
1.202264434617413080e+01,1.654641138330855021e+00,1.779253895601706770e+00,2.534653573039312491e+00,3.595159800312028864e+00,5.038167062353367420e+00,7.357519528647781470e+00,9.280881511320552946e+00
1.230268770812381085e+01,1.729109781029667392e+00,1.859388669916147485e+00,2.648719149673653295e+00,3.756982497143622535e+00,5.264977725714969026e+00,7.688715936479340485e+00,9.698637823448052586e+00
1.258925411794167459e+01,1.795280696808068566e+00,1.930619032023561887e+00,2.750074810170970441e+00,3.900781580102409940e+00,5.466534867465925096e+00,7.983023978802585852e+00,1.006985772143695002e+01
1.288249551693133554e+01,1.851428207389909097e+00,1.991090506322790610e+00,2.836077284259790332e+00,4.022808625528506710e+00,5.637585986876823441e+00,8.232772707387013611e+00,1.038486508588828627e+01
1.318256738556407370e+01,1.896483592912505678e+00,2.039652609762192537e+00,2.905089562141205839e+00,4.120741947086990820e+00,5.774877014045795676e+00,8.433209840452651207e+00,1.063766604947491956e+01
1.348962882591653312e+01,1.929943140364671184e+00,2.075760222559695833e+00,2.956340064594673578e+00,4.193486620193971781e+00,5.876872017149597838e+00,8.582092330075058229e+00,1.082543237187394070e+01
1.380384264602885303e+01,1.951597345276131712e+00,2.099183119564721700e+00,2.989507834392698182e+00,4.240586056727935649e+00,5.942928705286490754e+00,8.678482167851079510e+00,1.094698220690633228e+01
1.412537544622754027e+01,1.961459109647919030e+00,2.109929618068044910e+00,3.004612729178267827e+00,4.262066177167970871e+00,5.973080251682284292e+00,8.722428119483598863e+00,1.100237843717982322e+01
1.445439770745928065e+01,1.959653767364400334e+00,2.108129048950718509e+00,3.001847038821408908e+00,4.258196946855708376e+00,5.967701710910128909e+00,8.714478635190259226e+00,1.099231417357538199e+01
1.479108388168207178e+01,1.946519824012142408e+00,2.094140692459726338e+00,2.981729831827800936e+00,4.229711590085766026e+00,5.927817354692967555e+00,8.656130968441772211e+00,1.091867921729419955e+01
1.513561248436208651e+01,1.922861501666824235e+00,2.068825468035440096e+00,2.945493878721793912e+00,4.178355597168988744e+00,5.855870345942085997e+00,8.550955498764377438e+00,1.078597829557831034e+01
1.548816618912481147e+01,1.889974437288100217e+00,2.033573564181001103e+00,2.895124853684100330e+00,4.106942687189328645e+00,5.755801264379671878e+00,8.404710307286052284e+00,1.060147559499956493e+01
1.584893192461114175e+01,1.849841676454158090e+00,1.990515053236231902e+00,2.833661596275633965e+00,4.019780637934875500e+00,5.633644514701074968e+00,8.226212387443412766e+00,1.037629365062315401e+01
1.621810097358929781e+01,1.805078066090606281e+00,1.942459815565787951e+00,2.765110853035727345e+00,3.922550479032320681e+00,5.497359267206943123e+00,8.027090365574688136e+00,1.012510145891197411e+01
1.659586907437561365e+01,1.758874263584454534e+00,1.892837596649994625e+00,2.694361325052740952e+00,3.822184555654563276e+00,5.356658222673327252e+00,7.821534252300492263e+00,9.865798590943606783e+00
1.698243652461744446e+01,1.714775006670869795e+00,1.845459749941437355e+00,2.626843983255914061e+00,3.726384792289144876e+00,5.222332949474109753e+00,7.625309674058392773e+00,9.618271626662394880e+00
1.737800828749376336e+01,1.676393450911205285e+00,1.804212842733313060e+00,2.568094486469174598e+00,3.643002157570429222e+00,5.105384174809072917e+00,7.454487444616961334e+00,9.402791445696720984e+00
1.778279410038922848e+01,1.647201158275585664e+00,1.772833171227557125e+00,2.523431497013996605e+00,3.579580731039998742e+00,5.016383335358778339e+00,7.324510738508630325e+00,9.238836538614037863e+00
1.819700858609982674e+01,1.630219337293509652e+00,1.754575619189548297e+00,2.497483764936737405e+00,3.542687109203142892e+00,4.964532804643739361e+00,7.248822182151586802e+00,9.143361075833306373e+00
1.862087136662867692e+01,1.627752691791490181e+00,1.751927287985615589e+00,2.493782245444528201e+00,3.537332158956379313e+00,4.956856007243738205e+00,7.237680685570501815e+00,9.129302566511242389e+00
1.905460717963246253e+01,1.641152141626307293e+00,1.766352297539980576e+00,2.514396832728051923e+00,3.566455773330191370e+00,4.997475165388905793e+00,7.297106402006437342e+00,9.204251201398555793e+00
1.949844599758045405e+01,1.670661366055584907e+00,1.798125717217677000e+00,2.559701113793503513e+00,3.630593081681840584e+00,5.087143781050200708e+00,7.428197609992908568e+00,9.369588472007411184e+00
1.995262314968878670e+01,1.715279114062750132e+00,1.846184510921315303e+00,2.628161560679608488e+00,3.727575100809474407e+00,5.222827006939883887e+00,7.626517662431093747e+00,9.619714185123577010e+00
2.041737944669529625e+01,1.772772992329816333e+00,1.908140408500530461e+00,2.716358446892070955e+00,3.852558012816357014e+00,5.397742890630768287e+00,7.882155198175930799e+00,9.942123040948420254e+00
2.089296130854038580e+01,1.839846993769834294e+00,1.980458644297159232e+00,2.819242728501591522e+00,3.998387150493761588e+00,5.601872330803281841e+00,8.180469179991220585e+00,1.031834495248730299e+01
2.137962089502232388e+01,1.912314956670749577e+00,2.058643150684229095e+00,2.930401632416917757e+00,4.155972765246067624e+00,5.822485569881589385e+00,8.502858111547302755e+00,1.072491568733263279e+01
2.187761623949552003e+01,1.985536356105155553e+00,2.137703625443322597e+00,3.042726297432368554e+00,4.315236990161479547e+00,6.045469551416592147e+00,8.828699402038424182e+00,1.113582385794764562e+01
2.238721138568340052e+01,2.054936196009058857e+00,2.212713962636285281e+00,3.149208161074304790e+00,4.466242935212491716e+00,6.256909629002214146e+00,9.137660326221979545e+00,1.152542613652006231e+01
2.290867652767772356e+01,2.116507948240180070e+00,2.279352832307266929e+00,3.243709129459168672e+00,4.600286927578377316e+00,6.444620034637194905e+00,9.411934157828445890e+00,1.187126794710225219e+01
2.344228815319922532e+01,2.167216008290021367e+00,2.334336835061114002e+00,3.321577944158704110e+00,4.710772445578977674e+00,6.599368029087439247e+00,9.638029000160472037e+00,1.215633960401535774e+01
2.398832919019490006e+01,2.205519088928661109e+00,2.375984553402545885e+00,3.380451632922202521e+00,4.794347601179055118e+00,6.716467115919693143e+00,9.809095602283896653e+00,1.237201211005577761e+01
2.454708915685031201e+01,2.231509461621847823e+00,2.404368280797504198e+00,3.420468441005572569e+00,4.851207140304325094e+00,6.796199305970930027e+00,9.925544634451437531e+00,1.251881479549862242e+01
2.511886431509579509e+01,2.246886857134374083e+00,2.421288265522899774e+00,3.444227506932961980e+00,4.885035649838530780e+00,6.843734450195513297e+00,9.994928951141989870e+00,1.260628569079779204e+01
2.570395782768864734e+01,2.254667984852524398e+00,2.429963563168146656e+00,3.456343678922423113e+00,4.902376647811153454e+00,6.868244807416276743e+00,1.003065028693498029e+01,1.265133872593686526e+01
2.630267991895381385e+01,2.258678086201050927e+00,2.434488035696970254e+00,3.462669014737341122e+00,4.911528788463066952e+00,6.881357179457564754e+00,1.004969806594650805e+01,1.267541032676151502e+01
2.691534803926916553e+01,2.262891630503911955e+00,2.439123925525262582e+00,3.469282848575307554e+00,4.921113161602066910e+00,6.895144323759422988e+00,1.006971477005720139e+01,1.270075651092034263e+01
2.754228703338166184e+01,2.270653138370535284e+00,2.447465469017691131e+00,3.481298990977824470e+00,4.938381351859564283e+00,6.919753563246278993e+00,1.010553141548408540e+01,1.274608211480388498e+01
2.818382931264455138e+01,2.284152793396720504e+00,2.461875589672761322e+00,3.502064167492727087e+00,4.968078389113269822e+00,6.961813864289756459e+00,1.016683999334983213e+01,1.282360491282629589e+01
2.884031503126605855e+01,2.303785974634556144e+00,2.482796705766102896e+00,3.532177774972840023e+00,5.011050969763967800e+00,7.022486217051871371e+00,1.025534491007384474e+01,1.293546268970319879e+01
2.951209226666387053e+01,2.328319898890800044e+00,2.508927316913408312e+00,3.569749292299227772e+00,5.064612793048034689e+00,7.097978110258394757e+00,1.036551387524769297e+01,1.307466212357343949e+01
3.019951720402016093e+01,2.355041172546971762e+00,2.537378560950735107e+00,3.610625283050971301e+00,5.122865616936228328e+00,7.179995810747342944e+00,1.048523813529267024e+01,1.322591290920572149e+01
3.090295432513591933e+01,2.380674897214948516e+00,2.564658671017686853e+00,3.649799308987668134e+00,5.178699692657941611e+00,7.258551339128182178e+00,1.059993250583464608e+01,1.337080204126939620e+01
3.162277660168379256e+01,2.402146801520932407e+00,2.587489942174799218e+00,3.682578806373733915e+00,5.225449191293765949e+00,7.324284987414445780e+00,1.069592756433233660e+01,1.349207418524094315e+01
3.235936569296281107e+01,2.417825650000215543e+00,2.604141496470312234e+00,3.706488099854721163e+00,5.259593664123969781e+00,7.372254415735319810e+00,1.076600487818960517e+01,1.358061594615815793e+01
3.311311214825911264e+01,2.428274553358430232e+00,2.615236697171478664e+00,3.722417923184567101e+00,5.282389690057634368e+00,7.404222478588850187e+00,1.081273860769068307e+01,1.363967144701133982e+01
3.388441561392023971e+01,2.436590281459253049e+00,2.624115897173230572e+00,3.735140787251729044e+00,5.300604438627148696e+00,7.429685635425084200e+00,1.084999803184288147e+01,1.368673808329341668e+01
3.467368504525316553e+01,2.448449200879936782e+00,2.636888246782569389e+00,3.753380227086555720e+00,5.326615276669710575e+00,7.466012320649143774e+00,1.090314969662679445e+01,1.375382052135685385e+01
3.548133892335753359e+01,2.471247818957469811e+00,2.661505818965235193e+00,3.788487853180958709e+00,5.376533776138486154e+00,7.535811056232377680e+00,1.100521297340396565e+01,1.388258032086539728e+01
3.630780547701014171e+01,2.512870196039258541e+00,2.706441910731283595e+00,3.852554094179420741e+00,5.467525529096444181e+00,7.663170402856400720e+00,1.119136793881798653e+01,1.411740576636219835e+01
3.715352290971723903e+01,2.580174131333980991e+00,2.779061864529811743e+00,3.956085576570226525e+00,5.614513269695912356e+00,7.869034228267237197e+00,1.149220040400257581e+01,1.449688972720237246e+01
3.801893963205612437e+01,2.677274149495543654e+00,2.883779077690605153e+00,4.105374482437520456e+00,5.826441830581244652e+00,8.165962456742397180e+00,1.192604940006132175e+01,1.504417428860868533e+01
3.890451449942804629e+01,2.804618257708701545e+00,3.021061958332682984e+00,4.301086100951031277e+00,6.104271231479911464e+00,8.555315376431860130e+00,1.249489533338833525e+01,1.576176328453023245e+01
3.981071705534973404e+01,2.958308265883994093e+00,3.186703646524963851e+00,4.537218638535754245e+00,6.439496338310180867e+00,9.025176174534863094e+00,1.318132598570630520e+01,1.662769396652065623e+01
4.073802778041125805e+01,3.130545729425958434e+00,3.372303503447944717e+00,4.801792368471787142e+00,6.815122393022178926e+00,9.551718306784417578e+00,1.395053484293688584e+01,1.759805768459045439e+01
4.168693834703355350e+01,3.310575611941456220e+00,3.566282656961137665e+00,5.078297675989377424e+00,7.207717519084290814e+00,1.010208262303388516e+01,1.475452392698702653e+01,1.861230169349627772e+01
4.265795188015925277e+01,3.486207801839309894e+00,3.755522826391421987e+00,5.348031271878351589e+00,7.590727800881546194e+00,1.063902692963711161e+01,1.553889528282376986e+01,1.960179689212364096e+01
4.365158322401661195e+01,3.645709184858745289e+00,3.927402944083416170e+00,5.592997622691199489e+00,7.938596438103531661e+00,1.112670239521130355e+01,1.625128783157034462e+01,2.050048141779829081e+01
4.466835921509630225e+01,3.779405988970574448e+00,4.071522711985505971e+00,5.798365733993767535e+00,8.230252854696390230e+00,1.153554893654204605e+01,1.684852658114397528e+01,2.125388069843160110e+01
4.570881896148751622e+01,3.880910345575362630e+00,4.181021481402117601e+00,5.954347821770602067e+00,8.451783371560992464e+00,1.184604285101680254e+01,1.730209549979218409e+01,2.182601283012509441e+01
4.677351412871981040e+01,3.947750338645257706e+00,4.253253233491674834e+00,6.057164263220004230e+00,8.597804433829617565e+00,1.205062561256583642e+01,1.760095404911793437e+01,2.220294366089105509e+01
4.786300923226384896e+01,3.981433925821630471e+00,4.289852067447473161e+00,6.109139519877302860e+00,8.671601882039572828e+00,1.215390171054648860e+01,1.775182564038644273e+01,2.239315243825782176e+01
4.897788193684461078e+01,3.986876286846900097e+00,4.296110987348360943e+00,6.117820680103751130e+00,8.683881992145240147e+00,1.217088964007904650e+01,1.777664312842833283e+01,2.242431083176887441e+01
5.011872336272725192e+01,3.971500175336037053e+00,4.280011467481618759e+00,6.094597338463779046e+00,8.650813250636241847e+00,1.212427580241681113e+01,1.770853919614541638e+01,2.233822536751194221e+01
5.128613839913648320e+01,3.944210773793596747e+00,4.251118225715148746e+00,6.053127284437808342e+00,8.591790435742115761e+00,1.204127777018829093e+01,1.758726596643109730e+01,2.218505863025957225e+01
5.248074602497728591e+01,3.914332275094563940e+00,4.219435878254767402e+00,6.007704928862551697e+00,8.527117260882011607e+00,1.195039151336365002e+01,1.745444540934226296e+01,2.201733590540754903e+01
5.370317963702527209e+01,3.890566082325968011e+00,4.194291381541106922e+00,5.971664009692469577e+00,8.475736483178060610e+00,1.187820437225761694e+01,1.734891526050095223e+01,2.188407126276022296e+01
5.495408738576248453e+01,3.880003250612133137e+00,4.183276880311090018e+00,5.955863043836584936e+00,8.453077123643790713e+00,1.184637155328136338e+01,1.730231260548970340e+01,2.182519267595563406e+01
5.623413251903490817e+01,3.887487361778289685e+00,4.191570910913125836e+00,5.967711588776269949e+00,8.469670151310292994e+00,1.186967139457891562e+01,1.733623262816312049e+01,2.186795471482545494e+01
5.754399373371566639e+01,3.915098808766197092e+00,4.221389470989188375e+00,6.010381778742007519e+00,8.530027924952914731e+00,1.195443215959339689e+01,1.745992883109878591e+01,2.202403509682137184e+01
5.888436553555889930e+01,3.962100062365879971e+00,4.271931685897606634e+00,6.082728762507588982e+00,8.632529794148380731e+00,1.209837130796455185e+01,1.767007640572204252e+01,2.228923522549289160e+01
6.025595860743574406e+01,4.025361004138344079e+00,4.339839731907295217e+00,6.179947561454421034e+00,8.770355462124546975e+00,1.229190621298113761e+01,1.795268498414847258e+01,2.264589396086127238e+01
6.165950018614822170e+01,4.099713813993321132e+00,4.419579686455779033e+00,6.294119601193150615e+00,8.932260779567503306e+00,1.251924542502267457e+01,1.828469138060425792e+01,2.306489885594741907e+01
6.309573444801930009e+01,4.179185309594456221e+00,4.504763738172984588e+00,6.416103204511996339e+00,9.105263386658172919e+00,1.276215839041632982e+01,1.863946573427653064e+01,2.351263533225712266e+01
6.456542290346556001e+01,4.258037044788211212e+00,4.589264201425137912e+00,6.537127618367639670e+00,9.276907468769765686e+00,1.300315526382962261e+01,1.899145691298341632e+01,2.395685009126221132e+01
6.606934480075958049e+01,4.331624796077965023e+00,4.668131777988854481e+00,6.650106614705864949e+00,9.437129332838599893e+00,1.322810595708036274e+01,1.932001904903681933e+01,2.437148112417437318e+01
6.760829753919819041e+01,4.396892390808310402e+00,4.738119946329195642e+00,6.750387892686922520e+00,9.579321473920529684e+00,1.342773375014371773e+01,1.961159454498604759e+01,2.473941328895329761e+01
6.918309709189362877e+01,4.452535090318232136e+00,4.797855155669581428e+00,6.835996777915557487e+00,9.700678253976018794e+00,1.359810029167329937e+01,1.986042387896724648e+01,2.505337464002664660e+01
7.079457843841380793e+01,4.498724357068137003e+00,4.847538078802143602e+00,6.907208554105192633e+00,9.801587146470492229e+00,1.373975086944597024e+01,2.006729745027169542e+01,2.531436112031742525e+01
7.244359600749898220e+01,4.536299826868343210e+00,4.888073484871781282e+00,6.965305444594615203e+00,9.883862075030025451e+00,1.385523494528065847e+01,2.023593387597702531e+01,2.552706625160883291e+01
7.413102413009177383e+01,4.566289896588525465e+00,4.920555419225701499e+00,7.011841152784041853e+00,9.949698713049185628e+00,1.394763889370720555e+01,2.037083657086373734e+01,2.569717586950653754e+01
7.585775750291836061e+01,4.589198430304665344e+00,4.945504196978101064e+00,7.047550790807185273e+00,1.000012682363574079e+01,1.401841389893567325e+01,2.047412042373694518e+01,2.582736325078864681e+01
7.762471166286920266e+01,4.605052491453848873e+00,4.962921979873609502e+00,7.072431511426043649e+00,1.003512682976666071e+01,1.406753808380345383e+01,2.054574847567693041e+01,2.591758719185095572e+01
7.943282347242814012e+01,4.613405256031329671e+00,4.972300786002435302e+00,7.085753542641618274e+00,1.005364891394016169e+01,1.409354276125500860e+01,2.058357085841645784e+01,2.596514069409726488e+01
8.128305161640994925e+01,4.613952041136925253e+00,4.973287571899325243e+00,7.087011653788886534e+00,1.005496825015248596e+01,1.409541353027968036e+01,2.058610290426175382e+01,2.596815653463480444e+01
8.317637711026708303e+01,4.606892405880360641e+00,4.966076672410538073e+00,7.076486746688884999e+00,1.003948583699565233e+01,1.407371425845899893e+01,2.055416804461239266e+01,2.592768027854162582e+01
8.511380382023767766e+01,4.593537128225310795e+00,4.952061744587489933e+00,7.056179559010206326e+00,1.001005677884507783e+01,1.403245085293912098e+01,2.049362230602346102e+01,2.585110864203955217e+01
8.709635899560805683e+01,4.576480222936459619e+00,4.934022483266537584e+00,7.030076573061568190e+00,9.972367218813188217e+00,1.397959987973315954e+01,2.041612711181903350e+01,2.575316393862757991e+01
8.912509381337459047e+01,4.559153017896322879e+00,4.915641619260394002e+00,7.003461434687397791e+00,9.933952803842899471e+00,1.392573225072579568e+01,2.033713798148424701e+01,2.565335610480217099e+01
9.120108393559097237e+01,4.545528286262799256e+00,4.901189669912564995e+00,6.982461101138647486e+00,9.903550542997601625e+00,1.388310297117971359e+01,2.027457463912003988e+01,2.557430343861175714e+01
9.332543007969914584e+01,4.539153459948270353e+00,4.894483569222479957e+00,6.972556866408313958e+00,9.888977368506987276e+00,1.386267508319652819e+01,2.024447073328835600e+01,2.553624281141469865e+01
9.549925860214358408e+01,4.542146419725598960e+00,4.897809602551645547e+00,6.977037672019106296e+00,9.894926911954406989e+00,1.387102821149644782e+01,2.025645435168043917e+01,2.555132496299554745e+01
9.772372209558110967e+01,4.554617669806876101e+00,4.911300404275462661e+00,6.996107866638814343e+00,9.921699691302105606e+00,1.390857774316881645e+01,2.031114491068485961e+01,2.562033012765630247e+01
1.000000000000000000e+02,4.574078803880246902e+00,4.932300411506346904e+00,7.025974599160975664e+00,9.963903517940721599e+00,1.396775193610277377e+01,2.039748719597522353e+01,2.572930340922009762e+01
1.023292992280753566e+02,4.595780770159178630e+00,4.955724506387687356e+00,7.059359884467135693e+00,1.001118303929740172e+01,1.403401704651220605e+01,2.049424842771766109e+01,2.585144473106134555e+01
1.047128548050898473e+02,4.613247057448143451e+00,4.974628493578389765e+00,7.086317470062693857e+00,1.004938421884483013e+01,1.408751266740429564e+01,2.057240778122459091e+01,2.595012593826981373e+01
1.071519305237606972e+02,4.619573489201750149e+00,4.981603164240545389e+00,7.096228986619669499e+00,1.006339424416162309e+01,1.410703711130736515e+01,2.060098023362921893e+01,2.598624039250535134e+01
1.096478196143185073e+02,4.608937861401343206e+00,4.970391657432159604e+00,7.080124340507146563e+00,1.004044494945026322e+01,1.407468294135441056e+01,2.055379139030761948e+01,2.592675402963456222e+01
1.122018454301963004e+02,4.577945864938672393e+00,4.937338602126405185e+00,7.032757955511529602e+00,9.973067161797452229e+00,1.397998188021111510e+01,2.041553504377944961e+01,2.575234953622648248e+01
1.148153621496881698e+02,4.526533203180476583e+00,4.882359488636695666e+00,6.953999740613266312e+00,9.861070193008277585e+00,1.382268073179483636e+01,2.018583136678478240e+01,2.546254741635895513e+01
1.174897554939530266e+02,4.458158000714143476e+00,4.809151970377317120e+00,6.849141310934239613e+00,9.711977626043006850e+00,1.361335210263974638e+01,1.988011997315111756e+01,2.507683245940764394e+01
1.202264434617413116e+02,4.379378601392219572e+00,4.724746334196631814e+00,6.728252086208627247e+00,9.540112022699673844e+00,1.337210818440113869e+01,1.952778154311231162e+01,2.463228262026796145e+01
1.230268770812381121e+02,4.298376919144492270e+00,4.637923526891038151e+00,6.603914498289036317e+00,9.363372325132729657e+00,1.312407760110230193e+01,1.916552922227125677e+01,2.417522873047644083e+01
1.258925411794166251e+02,4.223297849149300731e+00,4.557431029816430446e+00,6.488667741118749888e+00,9.199598966067529915e+00,1.289430410737841015e+01,1.882995460732498572e+01,2.375184817114546121e+01
1.288249551693134833e+02,4.160731819339918758e+00,4.490352705121678945e+00,6.392671964065891110e+00,9.063249710571898987e+00,1.270308131241634442e+01,1.855070998535833482e+01,2.339956101937290711e+01
1.318256738556407299e+02,4.114443016289801136e+00,4.440740370320337860e+00,6.321745420653553715e+00,8.962607785559450591e+00,1.256203423074368075e+01,1.834478240037623209e+01,2.313980518562367550e+01
1.348962882591653170e+02,4.084777953886400859e+00,4.408975547996591970e+00,6.276447358494093187e+00,8.898475049922563329e+00,1.247228520123121775e+01,1.821381261215509539e+01,2.297465291028768775e+01
1.380384264602883775e+02,4.069071400984861420e+00,4.392201546014777414e+00,6.252694619746195670e+00,8.865048348464300787e+00,1.242568290282485854e+01,1.814588999071673925e+01,2.288907615174502652e+01
1.412537544622755377e+02,4.062728731902629953e+00,4.385486577629440497e+00,6.243425038527698590e+00,8.852283108008222712e+00,1.240811942752958430e+01,1.812039849834834371e+01,2.285706126576196340e+01
1.445439770745927888e+02,4.060417717647430536e+00,4.383104213642959657e+00,6.240430144299668136e+00,8.848499323098288016e+00,1.240318803429068240e+01,1.811336157363246713e+01,2.284835313433782389e+01
1.479108388168207284e+02,4.057426571099157719e+00,4.379992002389462513e+00,6.236446934126401942e+00,8.843356446383756619e+00,1.239635902013069035e+01,1.810354418471365534e+01,2.283615478675233845e+01
1.513561248436207052e+02,4.050703877243719830e+00,4.372872844125976322e+00,6.226763120640733895e+00,8.830136957666365305e+00,1.237818624520153854e+01,1.807713853153429540e+01,2.280303936900620698e+01
1.548816618912482852e+02,4.039238770120366695e+00,4.360663287678629985e+00,6.209806839974181258e+00,8.806586718473079500e+00,1.234548881912972185e+01,1.802949204949563367e+01,2.274313067997937665e+01
1.584893192461114211e+02,4.024095398525528999e+00,4.344512910844284370e+00,6.187203185794761140e+00,8.774996546094861571e+00,1.230146649554703231e+01,1.796527658047985909e+01,2.266231619822661969e+01
1.621810097358929852e+02,4.007717452623388077e+00,4.327056749156949600e+00,6.162707203775864784e+00,8.740687713400953740e+00,1.225357640200565612e+01,1.789538629628047062e+01,2.257433346608354441e+01
1.659586907437559660e+02,3.993059256700266957e+00,4.311479171025424328e+00,6.140863167919595966e+00,8.710106074817645094e+00,1.221085811753921924e+01,1.783302905964693252e+01,2.249583875664953680e+01
1.698243652461746080e+02,3.982846802155960653e+00,4.300718886634796512e+00,6.125865912911655720e+00,8.689203929817125527e+00,1.218166231509124131e+01,1.779040683541437318e+01,2.244221897704554181e+01
1.737800828749376194e+02,3.979087989991761720e+00,4.296941081576101773e+00,6.120804842783834410e+00,8.682365826348798166e+00,1.217214234542538520e+01,1.777651115674086313e+01,2.242481084778407308e+01
1.778279410038922776e+02,3.982480109101568466e+00,4.300896698797066264e+00,6.126747356858831317e+00,8.691104656211180668e+00,1.218442302901504348e+01,1.779444679735077273e+01,2.244752491761430235e+01
1.819700858609982674e+02,3.992407676192314181e+00,4.311918625455747112e+00,6.142732639260928273e+00,8.714052164010448465e+00,1.221658647183849489e+01,1.784141091121247058e+01,2.250681968519977261e+01
1.862087136662865703e+02,4.007321333383224271e+00,4.328328544422847202e+00,6.166356695835104595e+00,8.747791457233253354e+00,1.226384024648603699e+01,1.791040029265225186e+01,2.259385649694015541e+01
1.905460717963248385e+02,4.024661198139293461e+00,4.347352589913505483e+00,6.193651457471943012e+00,8.786682744299250558e+00,1.231827284902772313e+01,1.798985407792721603e+01,2.269404838776782896e+01
1.949844599758045547e+02,4.041228600968128859e+00,4.365522741850865529e+00,6.219661429240964878e+00,8.823683338264570963e+00,1.237000495893584961e+01,1.806533729843513214e+01,2.278918439423925690e+01
1.995262314968878741e+02,4.053443442568338995e+00,4.378954720930271272e+00,6.238841907898012629e+00,8.850914179013376071e+00,1.240798570911326948e+01,1.812070461151289180e+01,2.285889777060494410e+01
2.041737944669527565e+02,4.057610608860157342e+00,4.383638627228266138e+00,6.245472705156787541e+00,8.860246924125297241e+00,1.242081667826199975e+01,1.813930389833612367e+01,2.288218357553748561e+01
2.089296130854040712e+02,4.050226659608069824e+00,4.375772326180817906e+00,6.234135666885816107e+00,8.843983009951623231e+00,1.239770519512771685e+01,1.810536931878566236e+01,2.283915615644862385e+01
2.137962089502232459e+02,4.028253758738283175e+00,4.352061154812242094e+00,6.200137279533972645e+00,8.795456596992307752e+00,1.232930953660651952e+01,1.800525557138928079e+01,2.271260583298695934e+01
2.187761623949551790e+02,3.989568955588269183e+00,4.310205470044943254e+00,6.140206311543705553e+00,8.710026679312369069e+00,1.220913106375276769e+01,1.782947169275743704e+01,2.249056489205431930e+01
2.238721138568337778e+02,3.933290690422134084e+00,4.249256094602011480e+00,6.052998385723882713e+00,8.585796133576419464e+00,1.203452171811760785e+01,1.757415318334170706e+01,2.216816499872423307e+01
2.290867652767774700e+02,3.860070499416867307e+00,4.169930134127040944e+00,5.939545518151978953e+00,8.424252614571262399e+00,1.180758171947871737e+01,1.724237416394629463e+01,2.174929271912896311e+01
2.344228815319922603e+02,3.772076771004300166e+00,4.074593320523076656e+00,5.803230741730312836e+00,8.230230955076983435e+00,1.153510652431112504e+01,1.684406975987754507e+01,2.124649138991237152e+01
2.398832919019489793e+02,3.672781793381143522e+00,3.967028098458107443e+00,5.649455796769012217e+00,8.011440512807931569e+00,1.122792202539970319e+01,1.639506567981104368e+01,2.067973635060033644e+01
2.454708915685028501e+02,3.566687559681879449e+00,3.852133689064779265e+00,5.485215098223006791e+00,7.777856602252743556e+00,1.090003062215755492e+01,1.591583099558102710e+01,2.007486139553937576e+01
2.511886431509582280e+02,3.458616695318475820e+00,3.735156481269733320e+00,5.317994590435541014e+00,7.540150136707120865e+00,1.056640759980173883e+01,1.542825646872777945e+01,1.945949241050557177e+01
2.570395782768864592e+02,3.353114813853433684e+00,3.621038065822290708e+00,5.154843199925461583e+00,7.308364185014855074e+00,1.024114432825579435e+01,1.495294178911642113e+01,1.885962459103630806e+01
2.630267991895381670e+02,3.254214516783950017e+00,3.514157917373540663e+00,5.002008030484589085e+00,7.091390864666729854e+00,9.936714819222320472e+00,1.450812229561813282e+01,1.829826748090272659e+01
2.691534803926913924e+02,3.164838498639195752e+00,3.417682701980714111e+00,4.864003721809781133e+00,6.895645360925739098e+00,9.662115426711869404e+00,1.410694892724958471e+01,1.779201227235651572e+01
2.754228703338168884e+02,3.086870246540451834e+00,3.333641735337251166e+00,4.743723806391049180e+00,6.725224372468040279e+00,9.423087946045535901e+00,1.375781355479368173e+01,1.735144316019118094e+01
2.818382931264454783e+02,3.021121602637744541e+00,3.262893954611209679e+00,4.642392301117658882e+00,6.581839828188546626e+00,9.222027415318029497e+00,1.346421389671764679e+01,1.698096692476658376e+01
2.884031503126605571e+02,2.967502193549983680e+00,3.205310530487229581e+00,4.559826570012162961e+00,6.465194474173324934e+00,9.058509138645908010e+00,1.322552338218079981e+01,1.667978569999033667e+01
2.951209226666384211e+02,2.925327701928129631e+00,3.160113202025958579e+00,4.494920142692042653e+00,6.373674107149233770e+00,8.930260934780104520e+00,1.303841213441814872e+01,1.644369106872472130e+01
3.019951720402019077e+02,2.893459954764960429e+00,3.126029233852392952e+00,4.445861979992957735e+00,6.304663754819738841e+00,8.833606026493775687e+00,1.289749558937021234e+01,1.626588348158938757e+01
3.090295432513592004e+02,2.870396518363439231e+00,3.101394218465252983e+00,4.410283344377081249e+00,6.254759220683766330e+00,8.763761091042374218e+00,1.279577020193159775e+01,1.613752285080359172e+01
3.162277660168379612e+02,2.854564011961065351e+00,3.084472300739881323e+00,4.385714060404093395e+00,6.220420103680627477e+00,8.715752519579222479e+00,1.272595365421811842e+01,1.604942001078947911e+01
3.235936569296280823e+02,2.844374578037351498e+00,3.073523299829579614e+00,4.369676094179061110e+00,6.198102382417332912e+00,8.684602226452245333e+00,1.268075706553950255e+01,1.599237934811317174e+01
3.311311214825907427e+02,2.838243097156551542e+00,3.066823857874327430e+00,4.359713345650936489e+00,6.184300942398923695e+00,8.665387960715538185e+00,1.265297387932358042e+01,1.595731075851122327e+01
3.388441561392027666e+02,2.834743560593072864e+00,3.062837401800394765e+00,4.353633569726834018e+00,6.175892353054297068e+00,8.653723828863149947e+00,1.263618188333689751e+01,1.593611387394373757e+01
3.467368504525316553e+02,2.832783706129532231e+00,3.060404188902844158e+00,4.349779689940136862e+00,6.170520798651113026e+00,8.646301776410641793e+00,1.262553546500524071e+01,1.592267684925947968e+01
3.548133892335753217e+02,2.831593599246625015e+00,3.058726524000732638e+00,4.347009315193622214e+00,6.166564864488080389e+00,8.640845014801978863e+00,1.261769751376878723e+01,1.591278938118317754e+01
3.630780547701010050e+02,2.830722939872405863e+00,3.057360854615351897e+00,4.344682032275422934e+00,6.163119029508032476e+00,8.636079973359157336e+00,1.261079898938183774e+01,1.590409090810589987e+01
3.715352290971727598e+02,2.829979423864609878e+00,3.056145820433928684e+00,4.342560326912753510e+00,6.159850683978490338e+00,8.631536691610660839e+00,1.260414700280636424e+01,1.589570245839696838e+01
3.801893963205612863e+02,2.829392598997058972e+00,3.055157098390611115e+00,4.340741693067793783e+00,6.156901637458052079e+00,8.627409074857784077e+00,1.259802079939020203e+01,1.588796887680820191e+01
3.890451449942804629e+02,2.828992978115111967e+00,3.054461593309830025e+00,4.339313073586075653e+00,6.154398246320046617e+00,8.623868421503404491e+00,1.259266977261676956e+01,1.588119592485272946e+01
3.981071705534969283e+02,2.828836698679672246e+00,3.054141165944635361e+00,4.338382007085646030e+00,6.152494034327941286e+00,8.621123569143652077e+00,1.258840069145438179e+01,1.587576045837386118e+01
4.073802778041130068e+02,2.829032058341902633e+00,3.054319222740964790e+00,4.338119774431963727e+00,6.151435278204614221e+00,8.619515046154866411e+00,1.258571633441097326e+01,1.587228752011929878e+01
4.168693834703354923e+02,2.829629846652888414e+00,3.055042165230219098e+00,4.338590906939936431e+00,6.151319013039898032e+00,8.619176027444742871e+00,1.258482023733874122e+01,1.587102641276953641e+01
4.265795188015925419e+02,2.830887375458662092e+00,3.056568817261047233e+00,4.340170223357119994e+00,6.152690845823633126e+00,8.620872936104010620e+00,1.258684562253889538e+01,1.587340289938827453e+01
4.365158322401656505e+02,2.833165655692172269e+00,3.059262439448612980e+00,4.343388141975655259e+00,6.156326257197997087e+00,8.625699013676978666e+00,1.259340729823598437e+01,1.588145505085278053e+01
4.466835921509634773e+02,2.836809606252492344e+00,3.063467263108691885e+00,4.348752839763511346e+00,6.162977671919772860e+00,8.634718956573426141e+00,1.260608185589976671e+01,1.589717781766873905e+01
4.570881896148752048e+02,2.842213917451439364e+00,3.069583985200247778e+00,4.356857153573999497e+00,6.173527751963352905e+00,8.649183472110706816e+00,1.262672016840800282e+01,1.592291706196538570e+01
4.677351412871981324e+02,2.849522335348811275e+00,3.077748599916342087e+00,4.367918502575637518e+00,6.188330752533233614e+00,8.669603984240712435e+00,1.265609413147473106e+01,1.595966148526691875e+01
4.786300923226380064e+02,2.858424229051301335e+00,3.087613807430992452e+00,4.381462285173080673e+00,6.206759480806142371e+00,8.695115343103420713e+00,1.269296338355772669e+01,1.600586316188423552e+01
4.897788193684466478e+02,2.868256675152045965e+00,3.098459904771010631e+00,4.396479470564693237e+00,6.227424423573855172e+00,8.723781967382043590e+00,1.273452046286368500e+01,1.605799745333336404e+01
5.011872336272724624e+02,2.877822809905954848e+00,3.108995476115024470e+00,4.411140055388816705e+00,6.247762339794041608e+00,8.752020251633245707e+00,1.277554485782074423e+01,1.610949377154103246e+01
5.128613839913648462e+02,2.885552009976296794e+00,3.117528551653684143e+00,4.423035178170076520e+00,6.264374647115527495e+00,8.775071752906356437e+00,1.280909273069777043e+01,1.615160390091036291e+01
5.248074602497722481e+02,2.889699664105498833e+00,3.122177270623652134e+00,4.429478758008959183e+00,6.273454149793333379e+00,8.787601736380661777e+00,1.282737045920841368e+01,1.617450366904704495e+01
5.370317963702532325e+02,2.888549337850042420e+00,3.121086348373670383e+00,4.427814395545725645e+00,6.271218104906854940e+00,8.784305043587803397e+00,1.282261935553965770e+01,1.616840832487500279e+01
5.495408738576247742e+02,2.880580007974825385e+00,3.112605778944418145e+00,4.415670318486816015e+00,6.254268863506416309e+00,8.760411661027667662e+00,1.278785470466269025e+01,1.612450517717201137e+01
5.623413251903490391e+02,2.864559759701727604e+00,3.095392447321361207e+00,4.391102405518537921e+00,6.219797996520993522e+00,8.711972147134147804e+00,1.271728351838063098e+01,1.603548103247811341e+01
5.754399373371566071e+02,2.839677661970699152e+00,3.068555702746339264e+00,4.352803094137881246e+00,6.165885561519350411e+00,8.636278127280256456e+00,1.260692100337148425e+01,1.589630055248754026e+01
5.888436553555883393e+02,2.805547998031715728e+00,3.031664774954187180e+00,4.300112149967311836e+00,6.091519991354196861e+00,8.531891226687870144e+00,1.245463490491335889e+01,1.570426260108518690e+01
6.025595860743580943e+02,2.762199307383153002e+00,2.984742199645274319e+00,4.233010976497840971e+00,5.996596950672540949e+00,8.398642695408911507e+00,1.226014746198817917e+01,1.545900319071827766e+01
6.165950018614821602e+02,2.710139706962046979e+00,2.928337924502001144e+00,4.152234003479847502e+00,5.882086142860938338e+00,8.237871736252049715e+00,1.202538702132368087e+01,1.516293998268852405e+01
6.309573444801930009e+02,2.650449965359249482e+00,2.863630602633385536e+00,4.059421209417506837e+00,5.750258893297355733e+00,8.052748207926919477e+00,1.175496194261859628e+01,1.482187097770419726e+01
6.456542290346549180e+02,2.584744682165326601e+00,2.792385598744489439e+00,3.957065898860043784e+00,5.604620221621752663e+00,7.848179595631608052e+00,1.145602770949249205e+01,1.444480817839734144e+01
6.606934480075964302e+02,2.515260788248319113e+00,2.717048660351498945e+00,3.848654075674033948e+00,5.450114906927565173e+00,7.631103616880055895e+00,1.113871554091771543e+01,1.404452013184459780e+01
6.760829753919819041e+02,2.444686095284430927e+00,2.640554776157165051e+00,3.738394552853696595e+00,5.292745287895704642e+00,7.409951074636973445e+00,1.081534825673898403e+01,1.363654399166760101e+01
6.918309709189362593e+02,2.376141936923386044e+00,2.566307572137867865e+00,3.631189143295700639e+00,5.139526231148187740e+00,7.194582387611974994e+00,1.050034757477997616e+01,1.323907045828249096e+01
7.079457843841373688e+02,2.312772860573940381e+00,2.497730578093963594e+00,3.531984146571587768e+00,4.997555641523578451e+00,6.994979143878364169e+00,1.020831949070395162e+01,1.287052868893250590e+01
7.244359600749905894e+02,2.257448522085962139e+00,2.437943077049076201e+00,3.445299578288457454e+00,4.873335157836546472e+00,6.820287206620220921e+00,9.952653283667062922e+00,1.254781898763561898e+01
7.413102413009177099e+02,2.212405620816202401e+00,2.389371718349289520e+00,3.374664144640622698e+00,4.771956340397593976e+00,6.677671228339725928e+00,9.743845441854984912e+00,1.228419734929753915e+01
7.585775750291835493e+02,2.178991609330655166e+00,2.353471724933442921e+00,3.322210227668525917e+00,4.696513187554192115e+00,6.571486629055068640e+00,9.588284928295969678e+00,1.208774115127580373e+01
7.762471166286911739e+02,2.157435060621695211e+00,2.330480135408937947e+00,3.288314930108730216e+00,4.647584417654641697e+00,6.502552052592891485e+00,9.487188058836649063e+00,1.196000327491783644e+01
7.943282347242821970e+02,2.146944909821297376e+00,2.319522262901225318e+00,3.271752222415582168e+00,4.623447811680590824e+00,6.468450705460284667e+00,9.437036917284991944e+00,1.189656289934454492e+01
8.128305161640995493e+02,2.145822480765016138e+00,2.318736274678156573e+00,3.269871595440749346e+00,4.620333318805385225e+00,6.463886811658571041e+00,9.430099461824623219e+00,1.188767926431964561e+01
8.317637711026708303e+02,2.151813204307598593e+00,2.325655510704953244e+00,3.279149259409609218e+00,4.633212011818825360e+00,6.481795691886130584e+00,9.456052603472059559e+00,1.192033802767684492e+01
8.511380382023759239e+02,2.162467704854628803e+00,2.337603266877526842e+00,3.295755055868139216e+00,4.656609660033359077e+00,6.514487553340918780e+00,9.503655461537194427e+00,1.198036103336547598e+01
8.709635899560814778e+02,2.175505407415522008e+00,2.352089667427511355e+00,3.316123183041211675e+00,4.685423219438868969e+00,6.554795067476687720e+00,9.562428043059689742e+00,1.205452367274232550e+01
8.912509381337458763e+02,2.189051801944545517e+00,2.367070619403299325e+00,3.337322343550354731e+00,4.715453558030968217e+00,6.596820718552867113e+00,9.623745523881803265e+00,1.213193607485751357e+01
9.120108393559096385e+02,2.201762499853215704e+00,2.381084569114912508e+00,3.357248458038862626e+00,4.743683897247724879e+00,6.636327259866384054e+00,9.681410332062956314e+00,1.220476537090411639e+01
9.332543007969904920e+02,2.212857737185124574e+00,2.393287996045157406e+00,3.374677997684756736e+00,4.768356934155852045e+00,6.670846153267210532e+00,9.731810798426199227e+00,1.226843804481142186e+01
9.549925860214368640e+02,2.222022745955062106e+00,2.403344686867890712e+00,3.389104682987707839e+00,4.788742179634946972e+00,6.699348600143373744e+00,9.773439733986869271e+00,1.232103377091162422e+01
9.772372209558111535e+02,2.229225033643518650e+00,2.411224539984933468e+00,3.400456519259574151e+00,4.804731932902742919e+00,6.721680031583747272e+00,9.806066895053742627e+00,1.236224436834240237e+01
1.000000000000000000e+03,2.234529525074513412e+00,2.416998106334214302e+00,3.408800361695047076e+00,4.816418232346683759e+00,6.737965444038768403e+00,9.829868147830028491e+00,1.239227714305582673e+01
1.023292992280753651e+03,2.237961348590734367e+00,2.420687504726375838e+00,3.414134915204037668e+00,4.823798871315091219e+00,6.748198484579058132e+00,9.844824756255977860e+00,1.241109971818286262e+01
1.047128548050898416e+03,2.239406541137928919e+00,2.422158101696111121e+00,3.416237846795602273e+00,4.826557393227585813e+00,6.751932657935145521e+00,9.850272835293246487e+00,1.241787260202844934e+01
1.071519305237607114e+03,2.238693065967134466e+00,2.421211788889290784e+00,3.414804573205425076e+00,4.824262989809967372e+00,6.748563218398968999e+00,9.845317706233103650e+00,1.241147308356285173e+01
1.096478196143185187e+03,2.235531068671052335e+00,2.417525685294678706e+00,3.409362357289277501e+00,4.816248008706326189e+00,6.737155227101880861e+00,9.828585003698972145e+00,1.239018034249787803e+01
1.122018454301962947e+03,2.229696531444515628e+00,2.410858112134194986e+00,3.399567045976213286e+00,4.802032440273388048e+00,6.717039213448507518e+00,9.799094587034794301e+00,1.235277603111020284e+01
1.148153621496881669e+03,2.221058280428644949e+00,2.401079288026664482e+00,3.385244973258773271e+00,4.781382731210037207e+00,6.687892522329570433e+00,9.756379979910867917e+00,1.229869177554211035e+01
1.174897554939530210e+03,2.209641654653043741e+00,2.388242540782896217e+00,3.366496215762725619e+00,4.754457928612803919e+00,6.649944653005309902e+00,9.700789397383513091e+00,1.222838618022070989e+01
1.202264434617413144e+03,2.195579626558116004e+00,2.372527075338122682e+00,3.343603466189600582e+00,4.721677475701876681e+00,6.603789129891800336e+00,9.633206967962490097e+00,1.214298849400033653e+01
1.230268770812381035e+03,2.179123969262301230e+00,2.354245574924925144e+00,3.317041850982901607e+00,4.683732139063510935e+00,6.550399037609912156e+00,9.555072890788835593e+00,1.204432191194787194e+01
1.258925411794166166e+03,2.160537757990988794e+00,2.333717803446421435e+00,3.287291251523352109e+00,4.641314038394158459e+00,6.490747216502340322e+00,9.467823944186694263e+00,1.193419606056935578e+01
1.288249551693134890e+03,2.140047845004639182e+00,2.311213396129937703e+00,3.254751327344208800e+00,4.594991904400158589e+00,6.425630020570833878e+00,9.372632446419666863e+00,1.181407829921213626e+01
1.318256738556407527e+03,2.117894168565311652e+00,2.286998997378706822e+00,3.219807736400785547e+00,4.545307183837284271e+00,6.355803635674693197e+00,9.270604339578836672e+00,1.168534586713906975e+01
1.348962882591653170e+03,2.094356321859425663e+00,2.261366581295502165e+00,3.182874015993511385e+00,4.492834760219167833e+00,6.282070115235500296e+00,9.162905853174382997e+00,1.154944934779982901e+01
1.380384264602883832e+03,2.069875022549966470e+00,2.234765195810775484e+00,3.144584273368488336e+00,4.438460571821564393e+00,6.205669194363542474e+00,9.051337589858743371e+00,1.140864166983947747e+01
1.412537544622755377e+03,2.045143088998209624e+00,2.207906077738057693e+00,3.105948753978060140e+00,4.383607009544171262e+00,6.128595664100693341e+00,8.938801741323718630e+00,1.126657102955119605e+01
1.445439770745927945e+03,2.021166789640954420e+00,2.181836722027915343e+00,3.068464820090722522e+00,4.330395353919838541e+00,6.053829181805593151e+00,8.829641563967916440e+00,1.112871226301535899e+01
1.479108388168207284e+03,1.999145163501282907e+00,2.157818062091909628e+00,3.033944268462054339e+00,4.281400615777116059e+00,5.984989994838350924e+00,8.729139376026065378e+00,1.100173419902986538e+01
1.513561248436207279e+03,1.980384525380217475e+00,2.137239766190506707e+00,3.004391010932939476e+00,4.239477164210172511e+00,5.926092186026332698e+00,8.643156561976464758e+00,1.089304409690721798e+01
1.548816618912482681e+03,1.966016726843720752e+00,2.121318094506549734e+00,2.981564644999171065e+00,4.207135985718696958e+00,5.880668345618138559e+00,8.576853849621203452e+00,1.080916997426196424e+01
1.584893192461114040e+03,1.956786097288538917e+00,2.110865611201178549e+00,2.966643951443331151e+00,4.186061742097970217e+00,5.851086719119550139e+00,8.533691300028634075e+00,1.075449565072731239e+01
1.621810097358929852e+03,1.952752310977112327e+00,2.105968082844585254e+00,2.959756362436800625e+00,4.176437423493133849e+00,5.837601087857466453e+00,8.514038366765884547e+00,1.072950293058208437e+01
1.659586907437559603e+03,1.953312762815390125e+00,2.106001725758400500e+00,2.959998046252700021e+00,4.176973163296847424e+00,5.838391116852307938e+00,8.515231496860764082e+00,1.073084278642287259e+01
1.698243652461746024e+03,1.957122843107649501e+00,2.109542845720336235e+00,2.965300378816562166e+00,4.184711948211634613e+00,5.849288210261366139e+00,8.531172975995531260e+00,1.075082711901448462e+01
1.737800828749376251e+03,1.962340630362171323e+00,2.114627322797627773e+00,2.972804771981314431e+00,4.195566199687831066e+00,5.864533486193494127e+00,8.553439757395986831e+00,1.077882912534116322e+01
1.778279410038922833e+03,1.966870664357195819e+00,2.119010070374023780e+00,2.979239732065325441e+00,4.204856414114817476e+00,5.877536301282749065e+00,8.572392734873407250e+00,1.080268323229759275e+01
1.819700858609982561e+03,1.968748345178820580e+00,2.120580836526269497e+00,2.981526560556694516e+00,4.208178222944862767e+00,5.882096834300853061e+00,8.578966126662908920e+00,1.081094481588148604e+01
1.862087136662865532e+03,1.966350654117745345e+00,2.117590976432857985e+00,2.977110466470970884e+00,4.201874493822076673e+00,5.873070124436639006e+00,8.565637749309836124e+00,1.079411521861291412e+01
1.905460717963248271e+03,1.958700689435488140e+00,2.108984013323280671e+00,2.964444470084325101e+00,4.183730105651301656e+00,5.847344083965266393e+00,8.527859684874576018e+00,1.074644778157664504e+01
1.949844599758045433e+03,1.945516520410704331e+00,2.094451480215848260e+00,2.943072557880592299e+00,4.153090987114275379e+00,5.804006091264907852e+00,8.464302392204348990e+00,1.066625619602945463e+01
1.995262314968878854e+03,1.927222536513181872e+00,2.074443553573319665e+00,2.913646030190607306e+00,4.110886475915227933e+00,5.744371579031690267e+00,8.376894662584472684e+00,1.055596460411048909e+01
2.041737944669527451e+03,1.904772938490582046e+00,2.049982864583976383e+00,2.877651974407391400e+00,4.059242539963209495e+00,5.671439005425169988e+00,8.270026506875495897e+00,1.042110217873277911e+01
2.089296130854040712e+03,1.879460983603564728e+00,2.022457755155398829e+00,2.837110774672683355e+00,4.001047867157632609e+00,5.589276539026101887e+00,8.149651161167419389e+00,1.026917040018089189e+01
2.137962089502232629e+03,1.852702511954890774e+00,1.993391330934488836e+00,2.794239185780846402e+00,3.939473202509644167e+00,5.502346263470074383e+00,8.022296356874676349e+00,1.010839706867971266e+01
2.187761623949551904e+03,1.825768660997762582e+00,1.964154112220772852e+00,2.751029147612610970e+00,3.877367293350314270e+00,5.414654101959230914e+00,7.893820762903263955e+00,9.946167518198741675e+00
2.238721138568337665e+03,1.799768536279941378e+00,1.935947342221068457e+00,2.709223584835627197e+00,3.817223993255397296e+00,5.329705154161802128e+00,7.769349453010494955e+00,9.788945585372644587e+00
2.290867652767774871e+03,1.775488909034669938e+00,1.909630661680688846e+00,2.670068962999729401e+00,3.760828439449871219e+00,5.250008631536184467e+00,7.652550230917676721e+00,9.641359962438510678e+00
2.344228815319922887e+03,1.753401172950087128e+00,1.885728386812609125e+00,2.634324073187673143e+00,3.709269833145794948e+00,5.177095670665345040e+00,7.545659257318177104e+00,9.506237159570032347e+00
2.398832919019489964e+03,1.733777125400613794e+00,1.864554020953009816e+00,2.602445800712365198e+00,3.663207520142328200e+00,5.111897799114077046e+00,7.450036478155881881e+00,9.385301518074687266e+00
2.454708915685028387e+03,1.716711362955876119e+00,1.846230782830346140e+00,2.574621948901834489e+00,3.622918097891600464e+00,5.054812338114146542e+00,7.366260864262846653e+00,9.279294640036187758e+00
2.511886431509582053e+03,1.702232671093837801e+00,1.830808057589287330e+00,2.550942908071576642e+00,3.588541310926046446e+00,5.006048778782777653e+00,7.294637879510195155e+00,9.188614240535825317e+00
2.570395782768864592e+03,1.690386106325625359e+00,1.818350228102244781e+00,2.531531165755948276e+00,3.560263786940216058e+00,4.965886332621967547e+00,7.235577657884136649e+00,9.113789319806892664e+00
2.630267991895381329e+03,1.681145570235333508e+00,1.808835539150631222e+00,2.516391466889493334e+00,3.538103696613077886e+00,4.934367883407684729e+00,7.189146746852729919e+00,9.054914120986499171e+00
2.691534803926913810e+03,1.674505895205498973e+00,1.802258510775698985e+00,2.505558051262636532e+00,3.522120885240741295e+00,4.911595379015185614e+00,7.155501311234989892e+00,9.012193792221074418e+00
2.754228703338168998e+03,1.670395698453874367e+00,1.798532432350511412e+00,2.498946155148412895e+00,3.512202332297781560e+00,4.897423571868749548e+00,7.134438493792275793e+00,8.985377022130156988e+00
2.818382931264454783e+03,1.668682387965092939e+00,1.797495396970749448e+00,2.496358819426491849e+00,3.508072816744669087e+00,4.891474319703744911e+00,7.125417045588523735e+00,8.973782614299514293e+00
2.884031503126605912e+03,1.669124824635632720e+00,1.798858149412382090e+00,2.497405988965869295e+00,3.509177100606219568e+00,4.892969144220678857e+00,7.127310617189957398e+00,8.975988311634264250e+00
2.951209226666383984e+03,1.671422894452603281e+00,1.802260856138051093e+00,2.501585187679441269e+00,3.514797919246038571e+00,4.900895844148561942e+00,7.138650360569598341e+00,8.990137668858061204e+00
3.019951720402018964e+03,1.675153575469924272e+00,1.807203059696200986e+00,2.508177851128612801e+00,3.523907181551636292e+00,4.913798919921368302e+00,7.157315991816989964e+00,9.013550505680491653e+00
3.090295432513592004e+03,1.679877183156654574e+00,1.813163473770255329e+00,2.516425295955727393e+00,3.535417697027735784e+00,4.930135435470558214e+00,7.181055624571918372e+00,9.043381121689156643e+00
3.162277660168379498e+03,1.685085631115547100e+00,1.819547458366215231e+00,2.525451555976973683e+00,3.548073817102578964e+00,4.948122607381931104e+00,7.207260761931696180e+00,9.076335453521000574e+00
3.235936569296281050e+03,1.690324746767200237e+00,1.825825836329097562e+00,2.534468373775205841e+00,3.560745542957552079e+00,4.966153642272671753e+00,7.233575914350167224e+00,9.109441096240068703e+00
3.311311214825907882e+03,1.695168041180538543e+00,1.831509346669560001e+00,2.542738845884054744e+00,3.572377397916733699e+00,4.982726652619871466e+00,7.257794709543766487e+00,9.139917447315596633e+00
3.388441561392027324e+03,1.699286626324101990e+00,1.836230025464971938e+00,2.549698074840241357e+00,3.582160039158134079e+00,4.996687769099050769e+00,7.278216598228794965e+00,9.165626280525287939e+00
3.467368504525316894e+03,1.702490109697745391e+00,1.839786057753487247e+00,2.555020752497049408e+00,3.589628469076191042e+00,5.007370571491431832e+00,7.293852755367633556e+00,9.185330548862687294e+00
3.548133892335752989e+03,1.704760233478871401e+00,1.842178930210202070e+00,2.558678471007314492e+00,3.594745705513785250e+00,5.014714234794146464e+00,7.304601635405957971e+00,9.198914862208161125e+00
3.630780547701010164e+03,1.706173750712935755e+00,1.843525953355021452e+00,2.560811829523020222e+00,3.597715921880206835e+00,5.019000141871456044e+00,7.310862896109576070e+00,9.206896046315062421e+00
3.715352290971727598e+03,1.706905465008791811e+00,1.844059614498046118e+00,2.561732814305867301e+00,3.598990220030260367e+00,5.020860539447493665e+00,7.313552360432133526e+00,9.210439430166731611e+00
3.801893963205612636e+03,1.707189346792912676e+00,1.844079194424399271e+00,2.561855424064142461e+00,3.599165771948096282e+00,5.021135103789495346e+00,7.313892600079125117e+00,9.211092234141791124e+00
3.890451449942804629e+03,1.707226255285314132e+00,1.843844944894713400e+00,2.561539967572128873e+00,3.598758926242450862e+00,5.020551744242183645e+00,7.312945367202029701e+00,9.210191905783142730e+00
3.981071705534969169e+03,1.707162126307960381e+00,1.843548735237497072e+00,2.561050373505242117e+00,3.598144028306319075e+00,5.019637510441220307e+00,7.311480362525220045e+00,9.208699537388469025e+00
4.073802778041130296e+03,1.707069724863325977e+00,1.843291531658622695e+00,2.560521617518547011e+00,3.597505700740258661e+00,5.018652565616353201e+00,7.309879594549629545e+00,9.207079448389212217e+00
4.168693834703354696e+03,1.706952549449077594e+00,1.843083491340640645e+00,2.559956761421087634e+00,3.596833471630016543e+00,5.017580125199127217e+00,7.308120545306628912e+00,9.205280549352321984e+00
4.265795188015925305e+03,1.706726051518594467e+00,1.842824659951726618e+00,2.559199149612791935e+00,3.595881982873443850e+00,5.016070807001232090e+00,7.305694500201987296e+00,9.202634027594974953e+00
4.365158322401656733e+03,1.706284923340247506e+00,1.842378786999742335e+00,2.558042691352905074e+00,3.594332874232968322e+00,5.013672742918100944e+00,7.301943467991966585e+00,9.198283526677832000e+00
4.466835921509635227e+03,1.705445392544443273e+00,1.841515007282851890e+00,2.556147362724898731e+00,3.591673746283936985e+00,5.009660669634500962e+00,7.295809158274483508e+00,9.190869599344178908e+00
4.570881896148751366e+03,1.704012379776504105e+00,1.839985107975068868e+00,2.553154498089667435e+00,3.587368404760300500e+00,5.003278658193231365e+00,7.286188524411814527e+00,9.178981944293042261e+00
4.677351412871980756e+03,1.701733822373778127e+00,1.837479967970294892e+00,2.548627765952570012e+00,3.580774963588819304e+00,4.993625882669071814e+00,7.271767017531449717e+00,9.160949897281138732e+00
4.786300923226380291e+03,1.698363835612478168e+00,1.833703787367648053e+00,2.542162241771789510e+00,3.571304972767817887e+00,4.979881921338446205e+00,7.251349430097198123e+00,9.135260586928421134e+00
4.897788193684466023e+03,1.693669175457999332e+00,1.828387483838321836e+00,2.533402691957636677e+00,3.558451478255127753e+00,4.961345472179949923e+00,7.223915551246271605e+00,9.100628556100323507e+00
5.011872336272725079e+03,1.687471759529483029e+00,1.821334123467281518e+00,2.522109033919965881e+00,3.541882422105413930e+00,4.937565562869487223e+00,7.188812584181675902e+00,9.056237259471478396e+00
5.128613839913648007e+03,1.679673696106713798e+00,1.812450619637142601e+00,2.508194711804526911e+00,3.521494696466383800e+00,4.908414224654123359e+00,7.145859906783212701e+00,9.001870016917084882e+00
5.248074602497723390e+03,1.670276004681793935e+00,1.801763326355150241e+00,2.491744295063762937e+00,3.497436286001274652e+00,4.874115882484601592e+00,7.095391580052349489e+00,8.937961684135890650e+00
5.370317963702532325e+03,1.659349954265952665e+00,1.789385716887635480e+00,2.472957263224778490e+00,3.470022213300220315e+00,4.835126509121642435e+00,7.038077581013965300e+00,8.865371947973386568e+00
5.495408738576248652e+03,1.646985030257328786e+00,1.775456603597592942e+00,2.452050914888433741e+00,3.439590842666256254e+00,4.791929020987621968e+00,6.974623600278729185e+00,8.785004203597397421e+00
5.623413251903491073e+03,1.633264306930301446e+00,1.760104871590695286e+00,2.429204983417998065e+00,3.406419943354350721e+00,4.744915024068973253e+00,6.905596213696226116e+00,8.697585034410572291e+00
5.754399373371566071e+03,1.618162036840411044e+00,1.743335306412920449e+00,2.404393634041513739e+00,3.370482409656597511e+00,4.694039622063897355e+00,6.830918820862796004e+00,8.603026302565940142e+00
5.888436553555883620e+03,1.601620013078683957e+00,1.725104482487699764e+00,2.377499041125995305e+00,3.331606192330380800e+00,4.639048845253030073e+00,6.750204193244196738e+00,8.500845596506756863e+00
6.025595860743580488e+03,1.583567455016265058e+00,1.705340267430796253e+00,2.348349438736305306e+00,3.289529311361697239e+00,4.579558940801855549e+00,6.662873863455459400e+00,8.390316056385142218e+00
6.165950018614822511e+03,1.563904347507678150e+00,1.683922148035991606e+00,2.316697763735928284e+00,3.243869530655749678e+00,4.515013392938500125e+00,6.568095572120393300e+00,8.270388006869660913e+00
6.309573444801930236e+03,1.542653129529305556e+00,1.660848598470023862e+00,2.282481572969269568e+00,3.194502666995528983e+00,4.445220055396617020e+00,6.465573932772032961e+00,8.140687478889727657e+00
6.456542290346549635e+03,1.519933053720449179e+00,1.636213895960845655e+00,2.245794588816767412e+00,3.141524053507550818e+00,4.370296450587714432e+00,6.355470890052335342e+00,8.001416419596159457e+00
6.606934480075964530e+03,1.495996435193128304e+00,1.610251423872165466e+00,2.206959291100079046e+00,3.085359905983100060e+00,4.290828531623835929e+00,6.238640304195456565e+00,7.853650241449659397e+00
6.760829753919819268e+03,1.471255823679629815e+00,1.583373161411468111e+00,2.166590174662283985e+00,3.026864956463521938e+00,4.208010765883489768e+00,6.116835910937277632e+00,7.699600188816855706e+00
6.918309709189362366e+03,1.446154507763272923e+00,1.556031936341486954e+00,2.125384944918684127e+00,2.967024984009381861e+00,4.123225288582965220e+00,5.992093505854397151e+00,7.541834460330219869e+00
7.079457843841373688e+03,1.421183501024650297e+00,1.528745363503325461e+00,2.084158644538595784e+00,2.907010702469541297e+00,4.038120814550168802e+00,5.866847189206120916e+00,7.383426194987338320e+00
7.244359600749906349e+03,1.396781487663540045e+00,1.501988381778806891e+00,2.043674696447580708e+00,2.847933376797113336e+00,3.954267243652356267e+00,5.743420832482679650e+00,7.227310329262801147e+00
7.413102413009177326e+03,1.373330071706270417e+00,1.476186679787430123e+00,2.004628164266543333e+00,2.790821055361239367e+00,3.873123454125470211e+00,5.623979134602531182e+00,7.076222299890233991e+00
7.585775750291835720e+03,1.351114130613747077e+00,1.451669169080219923e+00,1.967566880838080845e+00,2.736498913990476733e+00,3.795866701122396325e+00,5.510274191109139963e+00,6.932377562125141779e+00
7.762471166286911284e+03,1.330345382250083919e+00,1.428690496140008204e+00,1.932917234092029313e+00,2.685622717350800936e+00,3.723440107682773004e+00,5.403711265959300292e+00,6.797553941214776962e+00
7.943282347242821743e+03,1.311180126712577554e+00,1.407444666607232220e+00,1.901003724394136452e+00,2.638703025084337739e+00,3.656586405802280559e+00,5.305396781420124164e+00,6.673151426067845726e+00
8.128305161640994811e+03,1.293741580042324202e+00,1.388086846901317006e+00,1.872076927543856240e+00,2.596140322229172348e+00,3.595895437299837738e+00,5.216205722905994158e+00,6.560276746610016474e+00
8.317637711026709439e+03,1.278140945286164731e+00,1.370752068345477248e+00,1.846341758570953617e+00,2.558264014908032458e+00,3.541857490502197781e+00,5.136859147690275407e+00,6.459841897611705797e+00
8.511380382023759012e+03,1.264501872196202914e+00,1.355582777793121307e+00,1.824002079559512435e+00,2.525394896295149572e+00,3.494950931431354935e+00,5.068054334144699524e+00,6.372727298061152013e+00
8.709635899560813414e+03,1.252938959703796984e+00,1.342705813727054664e+00,1.805227981463717102e+00,2.497797720759121098e+00,3.455571666486642268e+00,5.010362747556614593e+00,6.299654348473648469e+00
8.912509381337458763e+03,1.243558990609489268e+00,1.332236433173246581e+00,1.790163670253616335e+00,2.475692241859150489e+00,3.424047600046757012e+00,4.964253446309928819e+00,6.241215313777924045e+00
9.120108393559095930e+03,1.236396165620225807e+00,1.324209577043850450e+00,1.778831818629201811e+00,2.459116085931357443e+00,3.400444739995231114e+00,4.929811014931669177e+00,6.197517558187381148e+00
9.332543007969905375e+03,1.231472658281659749e+00,1.318647699095738757e+00,1.771237228594980229e+00,2.448074284351515750e+00,3.384775946369011912e+00,4.907044023707765490e+00,6.168573368108874355e+00
9.549925860214369095e+03,1.228687217945899190e+00,1.315441653863662630e+00,1.767189058230127285e+00,2.442280787408722009e+00,3.376636218513597409e+00,4.895348680403706965e+00,6.153622407472282063e+00
9.772372209558112445e+03,1.227884500805569212e+00,1.314426073499873837e+00,1.766414983783624937e+00,2.441322146692895600e+00,3.375434121646164076e+00,4.893848928178625712e+00,6.151560491538170972e+00
1.000000000000000000e+04,1.228864027662563529e+00,1.315389367677413324e+00,1.768575922650142740e+00,2.444682290511006606e+00,3.380426957695871870e+00,4.901447756338733086e+00,6.161003570896163239e+00
1.023292992280753606e+04,1.231408557834994255e+00,1.318102308654419019e+00,1.773306557665854655e+00,2.451797988151698693e+00,3.390801644461009623e+00,4.916944026138727608e+00,6.180435556873275615e+00
1.047128548050898462e+04,1.235297780491318331e+00,1.322331512833968103e+00,1.780234643765929103e+00,2.462091961691132536e+00,3.405721254052478386e+00,4.939100378840644900e+00,6.208293198659573520e+00
1.071519305237607114e+04,1.240344465297497534e+00,1.327877098325509708e+00,1.789034918472878655e+00,2.475052546361240502e+00,3.424439294121446764e+00,4.966811825971378269e+00,6.243179583958397671e+00
1.096478196143185050e+04,1.246390704045798659e+00,1.334567841414440625e+00,1.799423949175311011e+00,2.490231834624103691e+00,3.446298680111142598e+00,4.999104968052585640e+00,6.283864825105051288e+00
1.122018454301962993e+04,1.253244738850308959e+00,1.342191285350264884e+00,1.811057452584215355e+00,2.507100883600116070e+00,3.470528340292021507e+00,5.034840746471929585e+00,6.328911275271307701e+00
1.148153621496881715e+04,1.260702590892221808e+00,1.350519053294205962e+00,1.823570346572069401e+00,2.525111461968432724e+00,3.496331468283556898e+00,5.072845041812024114e+00,6.376838724383983248e+00
1.174897554939530346e+04,1.268501555564152339e+00,1.359255380041567207e+00,1.836504526664735293e+00,2.543593221916280012e+00,3.522742380460298861e+00,5.111699248713327037e+00,6.425860100342637438e+00
1.202264434617413099e+04,1.276296877752262748e+00,1.368014374789933374e+00,1.849277017958580238e+00,2.561708242921644896e+00,3.548563565658920727e+00,5.149648030924883990e+00,6.473763279050368524e+00
1.230268770812381081e+04,1.283688420020264287e+00,1.376349044780152298e+00,1.861227720509236239e+00,2.578518930610286475e+00,3.572462046731107677e+00,5.184739543968562181e+00,6.518086656152481062e+00
1.258925411794166212e+04,1.290231810807367818e+00,1.383763605512887018e+00,1.871637613086471363e+00,2.593010942656033713e+00,3.593002739975117432e+00,5.214874285924340214e+00,6.556178806426478545e+00
1.288249551693134890e+04,1.295488943572863816e+00,1.389770482637505467e+00,1.879810492407820055e+00,2.604207736462929468e+00,3.608808204750273418e+00,5.238036323840939978e+00,6.585488614155604381e+00
1.318256738556407436e+04,1.299088810689974505e+00,1.393953805375882871e+00,1.885166436286440650e+00,2.611301134576381244e+00,3.618742388212883743e+00,5.252561956822287215e+00,6.603904320417866458e+00
1.348962882591653215e+04,1.300744023655212578e+00,1.395988199436641874e+00,1.887263311136390787e+00,2.613678881057048375e+00,3.621946541539560638e+00,5.257190803081954300e+00,6.609819009348422369e+00
1.380384264602883741e+04,1.300289699075976024e+00,1.395678841279658577e+00,1.885847519056961685e+00,2.610992878926049254e+00,3.617931806063036770e+00,5.251200300121278808e+00,6.602301456746429764e+00
1.412537544622755377e+04,1.297667700034594196e+00,1.392944868023929139e+00,1.880825389876897180e+00,2.603115878281419882e+00,3.606517548926868599e+00,5.234314911262876180e+00,6.580985223953840446e+00
1.445439770745928035e+04,1.292955380461917603e+00,1.387852980271947478e+00,1.872302956495756954e+00,2.590197806289577187e+00,3.587907681020070960e+00,5.206819198547745664e+00,6.546213901579830186e+00
1.479108388168207239e+04,1.286299430149782541e+00,1.380541839197221732e+00,1.860474962684389943e+00,2.572505729298987021e+00,3.562467520293731482e+00,5.169231149857862029e+00,6.498631050883153293e+00
1.513561248436207097e+04,1.277909236564988227e+00,1.371223088682244962e+00,1.845624193907023702e+00,2.550425893884311179e+00,3.530726985414024188e+00,5.122311266446986977e+00,6.439193913188111296e+00
1.548816618912482772e+04,1.268028387230474952e+00,1.360149491912353348e+00,1.828081115503164877e+00,2.524410434599469344e+00,3.493309746115353942e+00,5.066960768819822825e+00,6.369045596204765403e+00
1.584893192461114086e+04,1.256927374483441717e+00,1.347612661120252131e+00,1.808226221039966664e+00,2.494985485267288805e+00,3.450946937407478377e+00,5.004245963380692608e+00,6.289544817717617420e+00
1.621810097358929852e+04,1.244871727453319199e+00,1.333909315676242047e+00,1.786451800410384427e+00,2.462699861850409455e+00,3.404408850388120467e+00,4.935299644187418622e+00,6.202139732115837134e+00
1.659586907437559785e+04,1.232161822143689189e+00,1.319386347689288641e+00,1.763238541634599921e+00,2.428242346109473093e+00,3.354672981890828076e+00,4.861570033168948868e+00,6.108679618090812724e+00
1.698243652461746024e+04,1.219092864839181445e+00,1.304395424656014546e+00,1.739094303311330858e+00,2.392352014531453630e+00,3.302797610847596932e+00,4.784633325977321050e+00,6.011174463271922619e+00
1.737800828749376160e+04,1.205961567911138621e+00,1.289296693443772623e+00,1.714560206163516565e+00,2.355827454710075930e+00,3.249934972241986131e+00,4.706209660861061295e+00,5.911812544460730123e+00
1.778279410038922651e+04,1.193065022916979023e+00,1.274453137074337272e+00,1.690206129512876743e+00,2.319518277995153532e+00,3.197318302273011170e+00,4.628140930983552614e+00,5.812930201872835489e+00
1.819700858609982606e+04,1.180669066038461335e+00,1.260191173938593368e+00,1.666565246177111881e+00,2.284226756835900485e+00,3.146120118308786129e+00,4.552177744434474427e+00,5.716741433150493990e+00
1.862087136662865669e+04,1.168982918892161216e+00,1.246768235113576040e+00,1.644080383561100867e+00,2.250626334446221399e+00,3.097334064068031800e+00,4.479802856915642728e+00,5.625115797393172024e+00
1.905460717963248317e+04,1.158129484202819581e+00,1.234337985405841387e+00,1.623047545884884091e+00,2.219177453960538227e+00,3.051651477172619309e+00,4.412047514741405330e+00,5.539348460150381293e+00
1.949844599758045661e+04,1.148147222796108924e+00,1.222952467066579896e+00,1.603614909180230530e+00,2.190124711743712815e+00,3.009456009982172997e+00,4.349484483662373613e+00,5.460153800832611815e+00
1.995262314968878854e+04,1.138989732258226306e+00,1.212562819085067245e+00,1.585778884021129542e+00,2.163488209634125248e+00,2.970806098907330828e+00,4.292203448281874500e+00,5.387637590901006135e+00
2.041737944669527496e+04,1.130546798010895193e+00,1.203044440135294879e+00,1.569420537387971937e+00,2.139117890226438501e+00,2.935510569512031598e+00,4.239925039292798736e+00,5.321443488880956529e+00
2.089296130854040894e+04,1.122703278937903004e+00,1.194263950729736790e+00,1.554403102392610370e+00,2.116831510778501624e+00,2.903322205938982492e+00,4.192287338484705472e+00,5.261115838390330701e+00
2.137962089502232266e+04,1.115369206468240115e+00,1.186114714073330578e+00,1.540623618635184044e+00,2.096489643340996523e+00,2.874044140346368792e+00,4.149003814221693176e+00,5.206299328058464404e+00
2.187761623949551722e+04,1.108535996263448009e+00,1.178578025278643082e+00,1.528095881032617953e+00,2.078113680001758112e+00,2.847696645146414518e+00,4.110107451379091614e+00,5.157046312167673285e+00
2.238721138568337847e+04,1.102289339369532772e+00,1.171735859167300386e+00,1.516969461195913027e+00,2.061911990224419622e+00,2.824557139227866109e+00,4.076008447900506759e+00,5.113886584758636999e+00
2.290867652767774780e+04,1.096798522194565972e+00,1.165759479417423972e+00,1.507502916629546830e+00,2.048236950477902774e+00,2.805100150553047733e+00,4.047401434647767360e+00,5.077708268557127980e+00
2.344228815319922796e+04,1.092284362996895020e+00,1.160873663432080427e+00,1.500009367798353477e+00,2.037509978814141753e+00,2.789894488509546022e+00,4.025113296760784998e+00,5.049563290483078504e+00
2.398832919019489782e+04,1.088963117409493364e+00,1.157293426523329671e+00,1.494758081447696840e+00,2.030076597299911079e+00,2.779399761267987934e+00,4.009800327104987794e+00,5.030283199805786865e+00
2.454708915685028478e+04,1.086988686096838075e+00,1.155162823839301911e+00,1.491891198090939064e+00,2.026092613460835246e+00,2.773807795233683482e+00,4.001717918822085274e+00,5.020188044948262096e+00
2.511886431509582326e+04,1.086395447414940429e+00,1.154494790409117844e+00,1.491340041476737932e+00,2.025407978538549258e+00,2.772880735753872727e+00,4.000484114539452740e+00,5.018788491285647524e+00
2.570395782768864592e+04,1.087070388148988265e+00,1.155142367265560743e+00,1.492792248690376411e+00,2.027523186327925941e+00,2.775890003496654934e+00,4.004994089663025392e+00,5.024678538816286455e+00
2.630267991895381419e+04,1.088731379797689858e+00,1.156779484135160185e+00,1.495677399632644899e+00,2.031577612155528900e+00,2.781602372406928314e+00,4.013406376431953859e+00,5.035519696404210599e+00
2.691534803926913810e+04,1.090974537071793593e+00,1.158953544133763724e+00,1.499252150807173001e+00,2.036473412749499445e+00,2.788454920291100425e+00,4.023402984071287491e+00,5.048371233276318648e+00
2.754228703338168998e+04,1.093310309029647431e+00,1.161127145952661532e+00,1.502674360546103483e+00,2.040987202140044587e+00,2.794714542850195826e+00,4.032428424691484992e+00,5.059992902714074425e+00
2.818382931264454965e+04,1.095221094371331416e+00,1.162740854993578044e+00,1.505092701468518035e+00,2.043896801493871873e+00,2.798655494349917561e+00,4.037950101978688977e+00,5.067174708379249104e+00
2.884031503126605821e+04,1.096250588054240360e+00,1.163308957118283971e+00,1.505788430624792396e+00,2.044182290538668845e+00,2.798842143082968636e+00,4.037872843562465341e+00,5.067259832240601725e+00
2.951209226666383984e+04,1.096039514157147954e+00,1.162456736126228352e+00,1.504225016157263894e+00,2.041094985970008935e+00,2.794226625461849078e+00,4.030679929348574220e+00,5.058324724144662277e+00
3.019951720402019055e+04,1.094377689982801938e+00,1.159976696309047428e+00,1.500118863623869814e+00,2.034251590851342328e+00,2.784277236243630327e+00,4.015616169852965101e+00,5.039408061880409129e+00
3.090295432513592095e+04,1.091228357764984391e+00,1.155852635650646887e+00,1.493473214653797454e+00,2.023683014837956762e+00,2.769049188606784284e+00,3.992789150451919955e+00,5.010639975774217270e+00
3.162277660168379225e+04,1.086714100574788233e+00,1.150243108091212996e+00,1.484545502865226130e+00,2.009783862447843905e+00,2.749110866934620034e+00,3.963056147036145838e+00,4.973099128942333635e+00
3.235936569296280868e+04,1.081102889814474999e+00,1.143465539759499494e+00,1.473821052008589483e+00,1.993273416288637634e+00,2.725487162507744809e+00,3.927938537684950937e+00,4.928704255218576691e+00
3.311311214825907518e+04,1.074764122588470761e+00,1.135947280339088872e+00,1.461942026325977695e+00,1.975095455674620526e+00,2.699518125633209920e+00,3.889412813193167118e+00,4.879951066876035526e+00
3.388441561392027506e+04,1.068118246362397494e+00,1.128168332092795101e+00,1.449627904583889570e+00,1.956304874733962418e+00,2.672700004097687376e+00,3.849677027469751600e+00,4.829616863035129271e+00
3.467368504525316530e+04,1.061604370830899313e+00,1.120625890363575738e+00,1.437620750512219603e+00,1.937988357273517481e+00,2.646569894998743067e+00,3.810982044012642955e+00,4.780547886076652375e+00
3.548133892335752898e+04,1.055647344924182995e+00,1.113795508866506356e+00,1.426633844114732153e+00,1.921190499795561335e+00,2.622603518415546286e+00,3.775483317172389608e+00,4.735472091086633029e+00
3.630780547701010073e+04,1.050614224782180806e+00,1.108082217834188699e+00,1.417273473252990357e+00,1.906799029725327443e+00,2.602050522144433664e+00,3.745001906982317497e+00,4.696696163052161310e+00
3.715352290971727780e+04,1.046784086955898418e+00,1.103786667923375431e+00,1.409989167044342739e+00,1.895468932591722666e+00,2.585828428065210183e+00,3.720870714479931785e+00,4.665910940599558465e+00
3.801893963205612818e+04,1.044333661446541051e+00,1.101091070976996544e+00,1.405043126764384143e+00,1.887573701248218772e+00,2.574450555392023610e+00,3.703830793513726238e+00,4.644058973926189715e+00
3.890451449942804902e+04,1.043293566911872361e+00,1.100009527970883916e+00,1.402434012562312038e+00,1.883093519552436312e+00,2.567869269324712267e+00,3.693801445716638376e+00,4.631042764749372154e+00
3.981071705534969078e+04,1.043561771262736970e+00,1.100409237872179924e+00,1.401928999752078520e+00,1.881661377415924319e+00,2.565542322567159861e+00,3.689979931990400530e+00,4.625850543127681291e+00
4.073802778041130659e+04,1.044889030948242814e+00,1.101994686853558614e+00,1.403044056955797370e+00,1.882537813493312617e+00,2.566399031613155746e+00,3.690791174457956902e+00,4.626492719607550264e+00
4.168693834703355242e+04,1.046909906994445194e+00,1.104344008647724973e+00,1.405101058607068909e+00,1.884698073302475851e+00,2.568964595155684538e+00,3.694068463726212670e+00,4.630230674763029519e+00
4.265795188015925669e+04,1.049183897665343812e+00,1.106957869748951495e+00,1.407318721897037328e+00,1.886973511576719886e+00,2.571567282176556279e+00,3.697358748466799128e+00,4.633964314354756198e+00
4.365158322401656187e+04,1.051250301020368205e+00,1.109318727216242584e+00,1.408908087116112817e+00,1.888197498679249353e+00,2.572547516995254746e+00,3.698228949925897791e+00,4.634620662976439043e+00
4.466835921509634500e+04,1.052690065668057784e+00,1.110959525718718366e+00,1.409185262823474449e+00,1.887374961722417588e+00,2.570501310694851327e+00,3.694623012310306542e+00,4.629606036446927142e+00
4.570881896148751548e+04,1.053168776929392036e+00,1.111509986427676289e+00,1.407641299765145515e+00,1.883786530932816561e+00,2.564429885666367870e+00,3.685081720226972113e+00,4.617084412009611505e+00
4.677351412871981302e+04,1.052466395196167026e+00,1.110729196182314249e+00,1.403987716955251486e+00,1.877051907387244922e+00,2.553828030490365997e+00,3.668873103894051191e+00,4.596141390183752229e+00
4.786300923226380110e+04,1.050499929952645184e+00,1.108529640997033106e+00,1.398181374878564309e+00,1.867160978884339961e+00,2.538724741484359448e+00,3.646050626398993799e+00,4.566856211639807483e+00
4.897788193684466387e+04,1.047301771274328441e+00,1.104951237763857286e+00,1.390372286066650975e+00,1.854388293584713132e+00,2.519556127940302481e+00,3.617266927965021139e+00,4.530063710158299450e+00
5.011872336272725079e+04,1.042998777953398015e+00,1.100137708023875449e+00,1.380854246524028550e+00,1.839213875512621721e+00,2.497045956507875086e+00,3.583597002084346173e+00,4.487129104473594587e+00
5.128613839913647826e+04,1.037790807907574608e+00,1.094310425328620440e+00,1.370012882146547595e+00,1.822238024140219181e+00,2.472077618416776090e+00,3.546348519342481964e+00,4.439706088612966894e+00
5.248074602497722663e+04,1.031917121691982908e+00,1.087729542982099895e+00,1.358263454341323451e+00,1.804086777767344607e+00,2.445554274486350987e+00,3.506855360406942346e+00,4.389475598286407099e+00
5.370317963702532870e+04,1.025639019098235849e+00,1.080672979388648924e+00,1.346016342577617486e+00,1.785361389775676377e+00,2.418325341699974818e+00,3.466368427191719892e+00,4.338008787134440603e+00
5.495408738576248288e+04,1.019228392721243104e+00,1.073424497538668643e+00,1.333662491507388026e+00,1.766617431335242738e+00,2.391156921110320965e+00,3.426011743849447289e+00,4.286712465042516129e+00
5.623413251903490891e+04,1.012949040539497858e+00,1.066252154359496718e+00,1.321552443674582911e+00,1.748339875711245828e+00,2.364702020706200170e+00,3.386738141994732221e+00,4.236776543426366004e+00
5.754399373371566617e+04,1.007045836764813851e+00,1.059401387021746910e+00,1.309990761852862562e+00,1.730939900193482872e+00,2.339501228237794273e+00,3.349331578636008278e+00,4.189179513675133748e+00
5.888436553555884166e+04,1.001735335115577330e+00,1.053086046841396284e+00,1.299232848896517911e+00,1.714755145691499116e+00,2.315991757220687397e+00,3.314421033751243861e+00,4.144707474564297556e+00
6.025595860743580852e+04,9.971891044306647744e-01,1.047476100715837299e+00,1.289477045065666072e+00,1.700043106664412607e+00,2.294504805660891211e+00,3.282479536611663473e+00,4.103955574489134506e+00
6.165950018614822329e+04,9.935133586307294262e-01,1.042680280786124625e+00,1.280844855560456796e+00,1.686956399205002954e+00,2.275236995640635307e+00,3.253783664890863125e+00,4.067276494297118461e+00
6.309573444801929872e+04,9.907466864584260069e-01,1.038742934937434859e+00,1.273382246445659671e+00,1.675543861418242964e+00,2.258254223218568946e+00,3.228420978374952455e+00,4.034789841439653024e+00
6.456542290346549271e+04,9.888546708103336247e-01,1.035639414905770161e+00,1.267056197574013554e+00,1.665747786550994647e+00,2.243487253150188820e+00,3.206284999200994967e+00,4.006374252483004383e+00
6.606934480075964530e+04,9.877288789881762954e-01,1.033271808091777988e+00,1.261745721692864475e+00,1.657386404731648000e+00,2.230704082975532909e+00,3.187033445931116482e+00,3.981612627685802153e+00
6.760829753919818904e+04,9.872175920420732664e-01,1.031497439853438447e+00,1.257280458302815429e+00,1.650209501069042517e+00,2.219582521554317456e+00,3.170194108822923962e+00,3.959924435898273476e+00
6.918309709189362184e+04,9.871233708575851695e-01,1.030122770144826339e+00,1.253426508839573961e+00,1.643875251452499686e+00,2.209673141823466302e+00,3.155109292577781055e+00,3.940492778739926205e+00
7.079457843841373688e+04,9.872494697752529635e-01,1.028950362442395683e+00,1.249946532107667929e+00,1.638036944052279509e+00,2.200514600936811949e+00,3.141103818117429558e+00,3.922475362466553594e+00
7.244359600749905803e+04,9.874042333817053541e-01,1.027781663132584455e+00,1.246594247231030295e+00,1.632331021942456273e+00,2.191613603570139457e+00,3.127454815246591746e+00,3.904964082010048187e+00
7.413102413009176962e+04,9.874379003753083195e-01,1.026460266392843934e+00,1.243175792422394066e+00,1.626474126410477616e+00,2.182582128273285793e+00,3.113594394940614407e+00,3.887241805773625103e+00
7.585775750291836448e+04,9.872363177378217225e-01,1.024863912684938594e+00,1.239532215237883372e+00,1.620233375270663245e+00,2.173093455710676025e+00,3.099045166756303704e+00,3.868699591346282496e+00
7.762471166286911466e+04,9.867378189133099164e-01,1.022929817508594130e+00,1.235579072143520474e+00,1.613494282021738169e+00,2.162983809711852778e+00,3.083572750824609798e+00,3.849031506409192449e+00
7.943282347242820833e+04,9.859094876175360511e-01,1.020626520229226841e+00,1.231262098684165363e+00,1.606190715627544341e+00,2.152151786240570797e+00,3.067036806784213088e+00,3.828047450285458897e+00
8.128305161640995357e+04,9.847458379134139683e-01,1.017958763229204866e+00,1.226570699057693670e+00,1.598330797208477261e+00,2.140600202914207717e+00,3.049454061702510543e+00,3.805754341141944330e+00
8.317637711026708712e+04,9.832543092222927328e-01,1.014947232003986954e+00,1.221509360494694274e+00,1.589950541313164489e+00,2.128371614569360748e+00,3.030900540898874063e+00,3.782235373452445870e+00
8.511380382023759012e+04,9.814539852504825523e-01,1.011629093451329009e+00,1.216097757151738623e+00,1.581108316088039256e+00,2.115539812864713376e+00,3.011497751145106871e+00,3.757633517370153164e+00
8.709635899560814141e+04,9.793892431637495344e-01,1.008072610993716811e+00,1.210394638076742968e+00,1.571916983265828183e+00,2.102256508832327064e+00,2.991478169007029120e+00,3.732235571271289132e+00
8.912509381337459490e+04,9.771213367566642383e-01,1.004367257010499337e+00,1.204485005978728873e+00,1.562517585211015803e+00,2.088714758551021067e+00,2.971129346730173371e+00,3.706401380569067427e+00
9.120108393559097021e+04,9.747646080901224419e-01,1.000664113938397382e+00,1.198546123293579679e+00,1.553173836191338752e+00,2.075282821344125672e+00,2.950991603381498685e+00,3.680814065200793905e+00
9.332543007969905739e+04,9.724764252703914647e-01,9.971632464177585531e-01,1.192832812876192028e+00,1.544248923809526497e+00,2.062471374630540755e+00,2.931809557849894610e+00,3.656417134851061679e+00
9.549925860214368731e+04,9.704657273405776774e-01,9.941236591736042350e-01,1.187697239603504817e+00,1.536237091690804357e+00,2.050979710857784077e+00,2.914602950146284233e+00,3.634502959352946760e+00
9.772372209558112081e+04,9.689633305018082732e-01,9.918229474677990876e-01,1.183537973463921977e+00,1.529692097678515550e+00,2.041593760652805400e+00,2.900518716414685727e+00,3.616525350894389312e+00
1.000000000000000000e+05,9.681966239966666166e-01,9.905278857073644971e-01,1.180755578569792741e+00,1.525169081029458917e+00,2.035102927297762321e+00,2.890711764493934410e+00,3.603946927044707316e+00
1.023292992280753679e+05,9.683376974662972758e-01,9.904277973934002555e-01,1.179647187377429240e+00,1.523071948156021538e+00,2.032079369300101135e+00,2.886018149273567701e+00,3.597825008935985558e+00
1.047128548050898535e+05,9.694768918080538533e-01,9.916009698319473431e-01,1.180354542688475838e+00,1.523582615682264718e+00,2.032776806002154046e+00,2.886806762961452666e+00,3.598623539409838035e+00
1.071519305237607041e+05,9.715954988985949781e-01,9.939825964856431328e-01,1.182803577867216127e+00,1.526573697549817643e+00,2.037002486492093034e+00,2.892789090464191748e+00,3.605972262141492024e+00
1.096478196143185050e+05,9.745502076488601340e-01,9.973468407733442342e-01,1.186665284995927383e+00,1.531548132887484481e+00,2.044028674202522211e+00,2.902884681773414854e+00,3.618496338139113089e+00
1.122018454301962920e+05,9.780985166008792087e-01,1.001345901019832452e+00,1.191413632419448421e+00,1.537728811443330956e+00,2.052723539139335696e+00,2.915414966365613481e+00,3.634063766467388046e+00
1.148153621496881678e+05,9.819252763906671788e-01,1.005546113957911825e+00,1.196371220750048980e+00,1.544117835735453914e+00,2.061635068442146501e+00,2.928225972968980351e+00,3.649941059962983125e+00
1.174897554939530382e+05,9.856929373678799955e-01,1.009498436949201272e+00,1.200823008690425908e+00,1.549667029255839434e+00,2.069240337491566883e+00,2.939057990568328727e+00,3.663264061629682100e+00
1.202264434617413062e+05,9.890775775152199634e-01,1.012787304831661350e+00,1.204095239013638130e+00,1.553390944374823501e+00,2.074110169523478042e+00,2.945790966245783515e+00,3.671349928915197847e+00
1.230268770812381117e+05,9.918160629557069008e-01,1.015089737094435174e+00,1.205656972510577685e+00,1.554517896611368855e+00,2.075129398365717748e+00,2.946774257228603755e+00,3.672115709049487808e+00
1.258925411794166139e+05,9.937348916193972093e-01,1.016212360119592040e+00,1.205186861314883728e+00,1.552588510037585801e+00,2.071642355499982546e+00,2.941042348782881177e+00,3.664350879870957201e+00
1.288249551693134854e+05,9.947635017715651395e-01,1.016099813184699663e+00,1.202592715140218926e+00,1.547484808232442832e+00,2.063493860621120390e+00,2.928376210995788931e+00,3.647793968580622437e+00
1.318256738556407508e+05,9.949449656579363310e-01,1.014841219049034571e+00,1.198029906092697106e+00,1.539458769146008654e+00,2.051070564531008333e+00,2.909363784413804499e+00,3.623205998535919292e+00
1.348962882591653324e+05,9.944125576241507058e-01,1.012634753594431114e+00,1.191838823033768202e+00,1.529035311395974928e+00,2.035157250090326997e+00,2.885183329524239504e+00,3.592092431791391594e+00
1.380384264602883777e+05,9.933692539504280772e-01,1.009758344888959325e+00,1.184501594021958981e+00,1.516950327364043005e+00,2.016845578692097796e+00,2.857465964304418460e+00,3.556526994595308189e+00
1.412537544622755377e+05,9.920507953940582713e-01,1.006521362375910833e+00,1.176554269685138321e+00,1.504015779343073511e+00,1.997334566513168985e+00,2.827995831345690103e+00,3.518770427412960533e+00
1.445439770745928108e+05,9.906861526181702793e-01,1.003221976538539728e+00,1.168509536667471593e+00,1.491001860434300497e+00,1.977755999626535699e+00,2.798451766277846531e+00,3.480942873088009648e+00
1.479108388168207312e+05,9.894559514189640304e-01,1.000100117041209158e+00,1.160780013988912174e+00,1.478524598700670101e+00,1.959012140354672749e+00,2.770166124518183448e+00,3.444721324858322831e+00
1.513561248436207243e+05,9.884605460127968701e-01,9.973037224528711331e-01,1.153620438548289551e+00,1.466956630268847928e+00,1.941645452617158707e+00,2.743935505768950733e+00,3.411103735746860988e+00
1.548816618912482809e+05,9.877065791337792389e-01,9.948754177355667583e-01,1.147103943711550222e+00,1.456392228320722015e+00,1.925787689493811516e+00,2.719947504138740424e+00,3.380319001948477009e+00
1.584893192461114086e+05,9.871172819860187797e-01,9.927624669462908891e-01,1.141150395175519083e+00,1.446694596737979177e+00,1.911230335650998091e+00,2.697890994379885221e+00,3.351971760812519907e+00
1.621810097358929925e+05,9.865480635533947495e-01,9.908300383507984144e-01,1.135547577192110413e+00,1.437526908884634969e+00,1.897471198052260277e+00,2.677023981908915218e+00,3.325128677805425426e+00
1.659586907437559566e+05,9.858317199117805352e-01,9.889068188986791519e-01,1.130036792542681745e+00,1.428484348953558802e+00,1.883908206404378838e+00,2.656463676897182324e+00,3.298687001425138376e+00
1.698243652461745951e+05,9.848158690008248506e-01,9.868202324893323718e-01,1.124373909597522259e+00,1.419189333103322737e+00,1.869979082795921732e+00,2.635390704316146859e+00,3.271630374210417358e+00
1.737800828749376233e+05,9.833934077763608617e-01,9.844287400923034115e-01,1.118377878371739076e+00,1.409362022413454874e+00,1.855264257751413348e+00,2.613198796329283535e+00,3.243214282978646334e+00
1.778279410038922797e+05,9.815350597819141321e-01,9.816568800137690509e-01,1.111978733304273215e+00,1.398893342099244874e+00,1.839593198332586610e+00,2.589647069354276354e+00,3.213155017161714255e+00
1.819700858609982533e+05,9.792757867802673877e-01,9.784876656363845626e-01,1.105198003438977672e+00,1.387815883233927794e+00,1.823006382411504145e+00,2.564801371286594467e+00,3.181550851137830982e+00
1.862087136662865523e+05,9.767147721764546375e-01,9.749700230738832518e-01,1.098147150861186416e+00,1.376301303058942604e+00,1.805748136723099195e+00,2.539022388130053098e+00,3.148863427437990747e+00
1.905460717963248317e+05,9.739773903388788678e-01,9.711917807720877871e-01,1.090971268460339871e+00,1.364574181092927940e+00,1.788145884222533510e+00,2.512785457168834391e+00,3.115688054151960262e+00
1.949844599758045515e+05,9.711999695396777987e-01,9.672711511634101145e-01,1.083831846416921652e+00,1.352890023436230660e+00,1.770577295755678460e+00,2.486636240795287112e+00,3.082698514116489541e+00
1.995262314968878927e+05,9.685009580368889592e-01,9.633317137114043582e-01,1.076867512772312185e+00,1.341473231196492089e+00,1.753379485877427202e+00,2.461057690419757638e+00,3.050480410444559976e+00
2.041737944669527351e+05,9.659756214526291629e-01,9.595051546062005610e-01,1.070204043090706936e+00,1.330535175521248892e+00,1.736874859974440799e+00,2.436512348087318536e+00,3.019588849940352038e+00
2.089296130854040966e+05,9.636891160782824484e-01,9.559147067581332813e-01,1.063943635307439850e+00,1.320255577478333997e+00,1.721340696968833406e+00,2.413401476971927195e+00,2.990501332890484587e+00
2.137962089502232557e+05,9.616861129889114901e-01,9.526809502215416448e-01,1.058185616866622603e+00,1.310810885436212381e+00,1.707046164827083157e+00,2.392120002319989336e+00,2.963691400130590292e+00
2.187761623949551722e+05,9.600042594263427098e-01,9.499218333889863919e-01,1.053038968340525461e+00,1.302386641187662564e+00,1.694265638370653804e+00,2.373076244364703768e+00,2.939656661323974962e+00
2.238721138568337774e+05,9.586658646450336718e-01,9.477299628747046789e-01,1.048591151671399491e+00,1.295124572640425464e+00,1.683199761931957195e+00,2.356571449103369797e+00,2.918768179167855692e+00
2.290867652767774707e+05,9.576959955175673445e-01,9.461828705860862998e-01,1.044924456166370197e+00,1.289143187000814983e+00,1.674003421163509975e+00,2.342838751651211915e+00,2.901320382013478305e+00
2.344228815319922578e+05,9.571093096570184589e-01,9.453170243342592372e-01,1.042068460476111902e+00,1.284460567717708113e+00,1.666674883040371924e+00,2.331873268536993393e+00,2.887314034743084790e+00
2.398832919019489782e+05,9.569088859920004131e-01,9.451270293438090997e-01,1.039985971217262550e+00,1.280971612626871980e+00,1.661025852972919381e+00,2.323384836099074757e+00,2.876393659333988495e+00
2.454708915685028478e+05,9.570724024254445572e-01,9.455509529984305050e-01,1.038548759855015824e+00,1.278416193111315824e+00,1.656641873215213723e+00,2.316738649959541707e+00,2.867769855534355372e+00
2.511886431509582035e+05,9.575596077164105768e-01,9.464872729976192556e-01,1.037555097004486671e+00,1.276412045771998072e+00,1.652935442041626901e+00,2.311034751332733617e+00,2.860315854169988903e+00
2.570395782768864592e+05,9.583058454609663102e-01,9.477925129680720984e-01,1.036733501430328497e+00,1.274467732957602406e+00,1.649169931278386070e+00,2.305147933421898720e+00,2.852616106400013063e+00
2.630267991895381710e+05,9.592370100229956620e-01,9.493112352305963508e-01,1.035800315700115881e+00,1.272082526160006388e+00,1.644609934150361719e+00,2.297957813946074346e+00,2.843255990519679255e+00
2.691534803926913883e+05,9.602758599429952469e-01,9.508879100472862334e-01,1.034488318332847712e+00,1.268798457133951230e+00,1.638596014193093087e+00,2.288465564551729337e+00,2.830969248044290509e+00
2.754228703338169144e+05,9.613558959007233451e-01,9.523918860331410663e-01,1.032601540180284827e+00,1.264293036835734574e+00,1.630680402291657671e+00,2.276001492774622825e+00,2.814902810949569290e+00
2.818382931264454965e+05,9.624336724499402695e-01,9.537323321105938279e-01,1.030047117535851653e+00,1.258433002939903123e+00,1.620701644840443212e+00,2.260339076099706190e+00,2.794763206623250174e+00
2.884031503126605530e+05,9.634883752201178764e-01,9.548611621576275077e-01,1.026840646996437290e+00,1.251282331517750590e+00,1.608793016740966753e+00,2.241707633662180843e+00,2.770835267641755362e+00
2.951209226666383911e+05,9.645196909155473453e-01,9.557749730413218625e-01,1.023109247850306103e+00,1.243110346536415500e+00,1.595393200722486693e+00,2.220805396569946133e+00,2.744003100716458476e+00
3.019951720402018982e+05,9.655434128256943360e-01,9.565026117630687219e-01,1.019053330830892445e+00,1.234320423816998469e+00,1.581136261704306989e+00,2.198628837239477996e+00,2.715533914622918488e+00
3.090295432513591950e+05,9.665900600131437370e-01,9.571070835752327755e-01,1.014932631254150452e+00,1.225418533088821205e+00,1.566803158529131323e+00,2.176391617159126657e+00,2.686976882973904246e+00
3.162277660168379080e+05,9.676878430893129934e-01,9.576641707875626075e-01,1.011010904732190241e+00,1.216918329618085215e+00,1.553180462741048595e+00,2.155307214221602763e+00,2.659886044257533833e+00
3.235936569296281086e+05,9.688659088195394897e-01,9.582573300189898280e-01,1.007529128640254124e+00,1.209281854456200955e+00,1.540968146043469211e+00,2.136444006267216977e+00,2.635634291617773073e+00
3.311311214825907955e+05,9.701517444041283245e-01,9.589721326710853866e-01,1.004679079002458231e+00,1.202866441510700213e+00,1.530699147521659365e+00,2.120601013575910354e+00,2.615251015596522066e+00
3.388441561392027652e+05,9.715673207291221081e-01,9.598853917144123393e-01,1.002582619229638539e+00,1.197885907309454767e+00,1.522681340252936000e+00,2.108220463145712653e+00,2.599308820221569505e+00
3.467368504525316530e+05,9.731374862154236194e-01,9.610685831558229975e-01,1.001300481372582762e+00,1.194421836407558946e+00,1.517013054547480255e+00,2.099413497856054356e+00,2.587953176549370404e+00
3.548133892335753189e+05,9.748843246185356914e-01,9.625732152846370182e-01,1.000822537602235052e+00,1.192413034996745225e+00,1.513569727365653650e+00,2.093948074449018204e+00,2.580885592364563053e+00
3.630780547701010364e+05,9.768192248557121538e-01,9.644209161322833124e-01,1.001071737338905088e+00,1.191675654457421629e+00,1.512041106746515595e+00,2.091311199621836980e+00,2.577444212650901623e+00
3.715352290971727925e+05,9.789405145522810381e-01,9.665998930731383165e-01,1.001923397961531403e+00,1.191946952001125881e+00,1.512001034974085556e+00,2.090823191992114971e+00,2.576751444268800650e+00
3.801893963205612381e+05,9.812287195210781521e-01,9.690616330966005387e-01,1.003220307310316750e+00,1.192922717707738833e+00,1.512969127318290363e+00,2.091737235201454492e+00,2.577843689936262894e+00
3.890451449942804757e+05,9.836357237927761954e-01,9.717172573792776102e-01,1.004778734987640920e+00,1.194282672170843496e+00,1.514456427988460696e+00,2.093312032689412128e+00,2.579767951580116403e+00
3.981071705534969224e+05,9.860910773247929528e-01,9.744482898185402586e-01,1.006413843417123477e+00,1.195734927587322804e+00,1.516033773129885631e+00,2.094915285689691764e+00,2.581716061801559547e+00
4.073802778041130514e+05,9.885059987122941649e-01,9.771239958057498232e-01,1.007955430744808201e+00,1.197037829321343949e+00,1.517362351509496499e+00,2.096066188422970100e+00,2.583078626234809327e+00
4.168693834703355096e+05,9.907906225285522117e-01,9.796219116450988196e-01,1.009268766558152119e+00,1.198028036753773895e+00,1.518231158340434650e+00,2.096487241006407043e+00,2.583510822352381275e+00
4.265795188015925814e+05,9.928610614208867036e-01,9.818386629549846756e-01,1.010248614819803104e+00,1.198594501976385507e+00,1.518511273404834494e+00,2.096025553899805605e+00,2.582829281531336729e+00
4.365158322401656187e+05,9.946599448725630399e-01,9.837124355231680051e-01,1.010835761607599581e+00,1.198690352397278724e+00,1.518162935038772199e+00,2.094658267282537345e+00,2.581014715055665043e+00
4.466835921509634936e+05,9.961603651584824970e-01,9.852198289448662605e-01,1.010995125511360504e+00,1.198285483885359382e+00,1.517158581339836276e+00,2.092369139464971717e+00,2.578052181656847353e+00
4.570881896148751839e+05,9.973672459966529402e-01,9.863764803808221515e-01,1.010712407094657816e+00,1.197353458154317929e+00,1.515457901801329665e+00,2.089109565944232472e+00,2.573878783091609002e+00
4.677351412871981156e+05,9.983155280241278184e-01,9.872279110174235761e-01,1.009977150693298187e+00,1.195840250543683370e+00,1.512958364820813140e+00,2.084722594730809675e+00,2.568286107643857008e+00
4.786300923226380255e+05,9.990624181261409387e-01,9.878429423283207056e-01,1.008789864691465699e+00,1.193678952928830306e+00,1.509522868473110346e+00,2.078984443830826478e+00,2.560974965449349217e+00
4.897788193684466532e+05,9.996696573189223223e-01,9.882950574161633028e-01,1.007147362168353988e+00,1.190776277450556808e+00,1.504965321958206426e+00,2.071588323226065675e+00,2.551536905577254988e+00
5.011872336272724788e+05,1.000193928862096460e+00,9.886575116655720308e-01,1.005061617606380908e+00,1.187055438906924776e+00,1.499123652292059905e+00,2.062256535242048550e+00,2.539601085426150817e+00
5.128613839913647971e+05,1.000672949250893229e+00,9.889897673484329133e-01,1.002561919555394754e+00,1.182473277084262087e+00,1.491896001488368428e+00,2.050802028505219088e+00,2.524916046973860517e+00
5.248074602497722954e+05,1.001122557150327719e+00,9.893369828951411593e-01,9.997069944516365769e-01,1.177051060004842054e+00,1.483292677979380025e+00,2.037209302801805677e+00,2.507454377156453251e+00
5.370317963702531997e+05,1.001535471225662999e+00,9.897254215430562052e-01,9.965857203254346874e-01,1.170884303534040161e+00,1.473454425419013170e+00,2.021668111270674473e+00,2.487456349623437646e+00
5.495408738576248288e+05,1.001882731926292402e+00,9.901589930093118719e-01,9.933134743430643843e-01,1.164140993274824565e+00,1.462649091283350522e+00,2.004570849132450761e+00,2.465425763305061579e+00
5.623413251903491328e+05,1.002122994368784159e+00,9.906233842585883131e-01,9.900259427156616887e-01,1.157052327109086676e+00,1.451257194073168444e+00,1.986491407433380374e+00,2.442102394404713550e+00
5.754399373371566180e+05,1.002218084591451008e+00,9.910940229912167387e-01,9.868711383334456411e-01,1.149894651911458787e+00,1.439732809783567546e+00,1.968128297768296786e+00,2.418386279468178301e+00
5.888436553555884166e+05,1.002134298767691112e+00,9.915316861609415611e-01,9.839851992779173884e-01,1.142942646284340391e+00,1.428531074904989762e+00,1.950189893623991644e+00,2.395189706876191593e+00
6.025595860743580852e+05,1.001858800632234203e+00,9.919028967084333459e-01,9.814963782985433038e-01,1.136467382014211713e+00,1.418096814185665355e+00,1.933375352693488480e+00,2.373412024456646563e+00
6.165950018614821602e+05,1.001397680696127335e+00,9.921739723450562209e-01,9.794977796558065331e-01,1.130682791656117292e+00,1.408776606573115320e+00,1.918238614219182736e+00,2.353765828822011130e+00
6.309573444801929872e+05,1.000778687157799718e+00,9.923237751856985867e-01,9.780488397327332661e-01,1.125743276891886246e+00,1.400815523371166105e+00,1.905178782340628540e+00,2.336763770859227041e+00
6.456542290346549125e+05,1.000043416048412626e+00,9.923417087293379124e-01,9.771599771259642520e-01,1.121710979536411745e+00,1.394303609584885750e+00,1.894358295182300811e+00,2.322614261751287046e+00
6.606934480075964238e+05,9.992420095683413050e-01,9.922299107050299716e-01,9.767982194667010898e-01,1.118564465974074107e+00,1.389189275009746316e+00,1.885721122814904893e+00,2.311244721931448698e+00
6.760829753919818904e+05,9.984245703947460804e-01,9.919989986736710286e-01,9.768860201959619349e-01,1.116196183681054332e+00,1.385278706007466942e+00,1.878991029725160189e+00,2.302299507558694280e+00
6.918309709189363057e+05,9.976356455485261288e-01,9.916689742429199983e-01,9.773118508350504552e-01,1.114426934156665272e+00,1.382257532125862332e+00,1.873704105948633902e+00,2.295180586334361728e+00
7.079457843841373688e+05,9.969097829775142028e-01,9.912643601098561907e-01,9.779413727098303921e-01,1.113030682511712000e+00,1.379735064451851345e+00,1.869275621325684922e+00,2.289134070593327408e+00
7.244359600749906385e+05,9.962703916895940814e-01,9.908141919975959055e-01,9.786342875140705555e-01,1.111756779516531735e+00,1.377280439580959692e+00,1.865052278698877242e+00,2.283317514464171083e+00
7.413102413009176962e+05,9.957333751640229380e-01,9.903539428236659559e-01,9.792662159099896346e-01,1.110372512553380986e+00,1.374491125021322091e+00,1.860415923247940917e+00,2.276933919054757727e+00
7.585775750291835284e+05,9.953060076928712530e-01,9.899218120598378690e-01,9.797361382674611985e-01,1.108676349546298123e+00,1.371018815897545595e+00,1.854823643530276289e+00,2.269284056245811865e+00
7.762471166286912048e+05,9.949921383857485147e-01,9.895631939458107151e-01,9.799860044026824646e-01,1.106536362846518795e+00,1.366633203603114355e+00,1.847905658095510439e+00,2.259894578664328080e+00
7.943282347242821706e+05,9.947889095302395734e-01,9.893200662410051027e-01,9.799936964387654381e-01,1.103886607764765992e+00,1.361218113018285880e+00,1.839464830654239380e+00,2.248517954128163687e+00
8.128305161640995648e+05,9.946912090885020596e-01,9.892315340764447074e-01,9.797764848097405554e-01,1.100732754872908892e+00,1.354784138555467310e+00,1.829495312985235378e+00,2.235157039321567396e+00
8.317637711026708130e+05,9.946922004083467161e-01,9.893310544310630616e-01,9.793900562680066813e-01,1.097160898344501589e+00,1.347481740121631022e+00,1.818207497701649578e+00,2.220096009520784897e+00
8.511380382023758721e+05,9.947808377543638780e-01,9.896387780511789467e-01,9.789163662196145310e-01,1.093318324199674008e+00,1.339571947633966253e+00,1.805986202542197328e+00,2.203845724984696997e+00
8.709635899560814723e+05,9.949483625621259320e-01,9.901628822756888271e-01,9.784534580917632063e-01,1.089391844187604708e+00,1.331391478240732340e+00,1.793334399451541827e+00,2.187068223778481091e+00
8.912509381337459199e+05,9.951876890850502866e-01,9.908981637109444129e-01,9.781067529030867957e-01,1.085586833735108669e+00,1.323315152085822621e+00,1.780814435306423915e+00,2.170498472088431718e+00
9.120108393559096148e+05,9.954987596178082043e-01,9.918298744711204762e-01,9.779731245475372647e-01,1.082095656451946608e+00,1.315705569482767290e+00,1.768967972585548720e+00,2.154839940302380352e+00
9.332543007969905157e+05,9.958881448694157923e-01,9.929382238536632599e-01,9.781324386644288937e-01,1.079076692043384744e+00,1.308874528476673404e+00,1.758256003838951864e+00,2.140685967753316099e+00
9.549925860214368440e+05,9.963690447086578361e-01,9.942002836430590129e-01,9.786311561774332368e-01,1.076626367647179006e+00,1.303037351749621431e+00,1.748987118040456812e+00,2.128428211043357443e+00
9.772372209558112081e+05,9.969599482928629408e-01,9.955966163711920114e-01,9.794774819593224935e-01,1.074771047461746454e+00,1.298294301286389230e+00,1.741293307384840228e+00,2.118227598869007355e+00
1.000000000000000000e+06,9.976791566332352534e-01,9.971096547272902955e-01,9.806400389306084708e-01,1.073467050227067343e+00,1.294623670106801239e+00,1.735121615132810158e+00,2.110005141326219302e+00
1.023292992280753679e+06,9.985363512654469309e-01,9.987241495133597491e-01,9.820472590562354664e-01,1.072609754476177901e+00,1.291895686884632521e+00,1.730261672533006667e+00,2.103480828051278007e+00
1.047128548050898477e+06,9.995285362424273234e-01,1.000421824391317216e+00,9.835966730593938001e-01,1.072054363596036008e+00,1.289897979290330454e+00,1.726389222660525302e+00,2.098232688613713481e+00
1.071519305237604771e+06,1.000632751104992613e+00,1.002176785917385793e+00,9.851699183144639882e-01,1.071642630420234887e+00,1.288377462498723425e+00,1.723133426416454839e+00,2.093783725764757353e+00
1.096478196143182926e+06,1.001806834708369065e+00,1.003954884123237523e+00,9.866466296270692826e-01,1.071221175453530794e+00,1.287065018562151497e+00,1.720113831254722170e+00,2.089649113989414442e+00
1.122018454301965190e+06,1.002988623167080595e+00,1.005708632015921422e+00,9.879156292258266525e-01,1.070655849438260976e+00,1.285704358049323703e+00,1.716980083024367332e+00,2.085387173953413775e+00
1.148153621496884152e+06,1.004104588819420885e+00,1.007383765603310000e+00,9.888908529342572695e-01,1.069846940342805253e+00,1.284078062054940350e+00,1.713449087755980038e+00,2.080643606739989604e+00
1.174897554939530324e+06,1.005077258388148209e+00,1.008918697407990894e+00,9.895119687506829242e-01,1.068721257199258146e+00,1.282006095808911006e+00,1.709293059125583270e+00,2.075134554959677580e+00
1.202264434617413208e+06,1.005833951429506712e+00,1.010255689018823677e+00,9.897550018382365034e-01,1.067240029849433336e+00,1.279362367743673401e+00,1.704359150204794116e+00,2.068667900526466763e+00
1.230268770812381059e+06,1.006316509407653603e+00,1.011346229765125448e+00,9.896259522935589859e-01,1.065391052001838368e+00,1.276072376100640726e+00,1.698562361119797526e+00,2.061132405877879492e+00
1.258925411794166081e+06,1.006485706833256222e+00,1.012157320526437365e+00,9.891609140457578997e-01,1.063184903801896564e+00,1.272112083342009203e+00,1.691879015070918646e+00,2.052488424382847843e+00
1.288249551693132380e+06,1.006323664695177422e+00,1.012673234330176752e+00,9.884147978882650287e-01,1.060648801895409221e+00,1.267503801272666042e+00,1.684342089813807064e+00,2.042761860474743063e+00
1.318256738556404831e+06,1.005835059094926542e+00,1.012899440731529932e+00,9.874607027566796313e-01,1.057826391457789228e+00,1.262309387894769985e+00,1.676031519110414703e+00,2.032032437406135816e+00
1.348962882591655944e+06,1.005043369953939392e+00,1.012855153721966328e+00,9.863762253966237292e-01,1.054769851387789448e+00,1.256618252486434439e+00,1.667058226627267992e+00,2.020416686883053980e+00
1.380384264602886746e+06,1.003989621987671610e+00,1.012571860477202268e+00,9.852419488619812427e-01,1.051534742828206692e+00,1.250529180216362723e+00,1.657538271320053491e+00,2.008037770896777818e+00
1.412537544622755377e+06,1.002733386251798642e+00,1.012089719137500010e+00,9.841335423406512017e-01,1.048174787135657260e+00,1.244134795869428878e+00,1.647571233686698111e+00,1.995000825594985372e+00
1.445439770745927934e+06,1.001349043877863387e+00,1.011450200785967812e+00,9.831123707193797356e-01,1.044726451077649054e+00,1.237490783061866884e+00,1.637194809267107587e+00,1.981337944990472888e+00
1.479108388168207137e+06,9.999238515255678417e-01,1.010693440520875619e+00,9.822302593833116546e-01,1.041216740927567441e+00,1.230629528810126994e+00,1.626405961106336395e+00,1.967038748371262580e+00
1.513561248436207185e+06,9.985564138219480412e-01,1.009858144443334327e+00,9.815210996696361878e-01,1.037655872123230516e+00,1.223545190826262008e+00,1.615144671680555533e+00,1.952029700410857327e+00
1.548816618912479607e+06,9.973443294332378084e-01,1.008975168061092331e+00,9.809980409836992488e-01,1.034038967733587278e+00,1.216204258216365020e+00,1.603313470991362788e+00,1.936199053449401575e+00
1.584893192461110884e+06,9.963754179741770578e-01,1.008070231309677656e+00,9.806633936203278390e-01,1.030370460597759941e+00,1.208592990336825324e+00,1.590854805082715373e+00,1.919494459581292167e+00
1.621810097358933184e+06,9.957141957635043950e-01,1.007161647456807918e+00,9.804963999000041452e-01,1.026650494043404027e+00,1.200703086734880021e+00,1.577738577873593284e+00,1.901904850557559534e+00
1.659586907437563175e+06,9.953896062184811599e-01,1.006257187706286027e+00,9.804614225866267185e-01,1.022895207486812064e+00,1.192571845282038634e+00,1.564025192316084834e+00,1.883537958465963058e+00
1.698243652461746009e+06,9.953901140588243823e-01,1.005360980671202942e+00,9.805086883495373051e-01,1.019137299518414252e+00,1.184288869348380180e+00,1.549878665897225005e+00,1.864634919548525005e+00
1.737800828749376349e+06,9.956655181202518357e-01,1.004472583905867467e+00,9.805779731338533090e-01,1.015422786140681932e+00,1.175987026080865361e+00,1.535550014416263931e+00,1.845545903806835364e+00
1.778279410038922913e+06,9.961342591279818137e-01,1.003590675412499023e+00,9.806096650812651250e-01,1.011814566307696506e+00,1.167845151096092993e+00,1.521374245985521068e+00,1.826725247822877485e+00
1.819700858609982533e+06,9.966990992378582659e-01,1.002715407950019122e+00,9.805479706292771214e-01,1.008376495102043302e+00,1.160049019817889215e+00,1.507702301602722894e+00,1.808641456524925140e+00
1.862087136662865523e+06,9.972666362918668481e-01,1.001855509524130383e+00,9.803543476138956159e-01,1.005177867235657940e+00,1.152787859110490754e+00,1.494887362327376845e+00,1.791759751323016125e+00
1.905460717963244300e+06,9.977606605211044588e-01,1.001024494355956751e+00,9.800110079432872157e-01,1.002274087528288726e+00,1.146212038392952604e+00,1.483210924555532717e+00,1.776445764329960042e+00
1.949844599758041557e+06,9.981355205697728383e-01,1.000242826304157617e+00,9.795269558418887579e-01,9.997115732114750797e-01,1.140429777713964254e+00,1.472875866875782869e+00,1.762957988685346145e+00
1.995262314968882827e+06,9.983746280408833940e-01,9.995331920748949939e-01,9.789345599862397940e-01,9.975147309333904921e-01,1.135482157243014933e+00,1.463965835784527991e+00,1.751394624807257383e+00
2.041737944669531658e+06,9.984916705503362744e-01,9.989212893677794636e-01,9.782861350532462419e-01,9.956846241804888642e-01,1.131344909339777827e+00,1.456451368091417509e+00,1.741703732670715432e+00
2.089296130854040850e+06,9.985176332843411773e-01,9.984308510455475183e-01,9.776442054115053182e-01,9.941982068813530748e-01,1.127931251961884929e+00,1.450198602732545528e+00,1.733695244407590819e+00
2.137962089502232615e+06,9.984888424685799402e-01,9.980790089141569066e-01,9.770685281081569196e-01,9.930044412863446857e-01,1.125101328291699065e+00,1.444985473281791499e+00,1.727063937720578757e+00
2.187761623949551955e+06,9.984383755727768150e-01,9.978772050893467416e-01,9.766122302454186554e-01,9.920375691007101704e-01,1.122693330361759889e+00,1.440551723541175333e+00,1.721454911439443736e+00
2.238721138568338007e+06,9.983862796835715203e-01,9.978257196477078317e-01,9.763090353281826950e-01,9.912173302370743677e-01,1.120537760710519359e+00,1.436622175288298608e+00,1.716494946342663530e+00
2.290867652767769992e+06,9.983387376262888857e-01,9.979150915988233006e-01,9.761731810549092447e-01,9.904619849518473407e-01,1.118484365644565326e+00,1.432944863272924030e+00,1.711842952280974606e+00
2.344228815319918096e+06,9.982897572174532774e-01,9.981260909467252196e-01,9.762003008205495380e-01,9.896988672960724820e-01,1.116422927096691442e+00,1.429322062719996733e+00,1.707229359581385886e+00
2.398832919019494671e+06,9.982277150271848809e-01,9.984302901851063172e-01,9.763712497482839314e-01,9.888706205324788723e-01,1.114288000893718600e+00,1.425618423908824317e+00,1.702468254883329202e+00
2.454708915685033426e+06,9.981393784101382227e-01,9.987914272170650420e-01,9.766544239668899507e-01,9.879351952574361162e-01,1.112052585762619117e+00,1.421752972086363975e+00,1.697446474210400957e+00
2.511886431509582326e+06,9.980170726795571934e-01,9.991701608094971654e-01,9.770180697803310110e-01,9.868769586981491759e-01,1.109731285216779550e+00,1.417708520112927362e+00,1.692136384163401619e+00
2.570395782768864650e+06,9.978593376389683911e-01,9.995278800854907608e-01,9.774308953778756415e-01,9.856970294169058455e-01,1.107355909790719517e+00,1.413500890595011272e+00,1.686557475821013119e+00
2.630267991895381361e+06,9.976729321773156745e-01,9.998293775590215704e-01,9.778713207605100877e-01,9.844123435574557712e-01,1.104959809788317315e+00,1.409155057728026739e+00,1.680743795284770581e+00
2.691534803926913999e+06,9.974691514162805639e-01,1.000049505596031008e+00,9.783335156014545397e-01,9.830577166366334385e-01,1.102578111827963836e+00,1.404710361190869783e+00,1.674750687024588514e+00
2.754228703338163439e+06,9.972599144606428823e-01,1.000175020972669193e+00,9.788285126199647301e-01,9.816781664152663955e-01,1.100232247836684829e+00,1.400194012115665965e+00,1.668619854984974893e+00
2.818382931264449377e+06,9.970571523605178399e-01,1.000203773231981286e+00,9.793869626044260368e-01,9.803356242528584730e-01,1.097951495208401074e+00,1.395652703508241776e+00,1.662419028260296860e+00
2.884031503126611467e+06,9.968706625578709346e-01,1.000147109609342166e+00,9.800581786021050901e-01,9.791035427981863437e-01,1.095769671126948674e+00,1.391142618741207038e+00,1.656227762129081515e+00
2.951209226666389965e+06,9.967078135638419711e-01,1.000022213968588591e+00,9.809024538168887863e-01,9.780621253046382080e-01,1.093734165200025643e+00,1.386737975919717147e+00,1.650147336528104969e+00
3.019951720402019098e+06,9.965759525494997106e-01,9.998534274280788114e-01,9.819837904807807716e-01,9.772925358280116770e-01,1.091906224453520480e+00,1.382533084167077986e+00,1.644303426430586246e+00
3.090295432513591833e+06,9.964843994667458293e-01,9.996630044390528713e-01,9.833551098534456525e-01,9.768617709857007059e-01,1.090352078351943810e+00,1.378628247480839564e+00,1.638830247263039608e+00
3.162277660168379545e+06,9.964426543115328938e-01,9.994671760958626638e-01,9.850472273377670618e-01,9.768118257525946202e-01,1.089127624552334250e+00,1.375110016463774176e+00,1.633844768279664628e+00
3.235936569296280853e+06,9.964621308223976515e-01,9.992756701001505037e-01,9.870576886497756108e-01,9.771462471437649677e-01,1.088254130927784002e+00,1.372018137976185992e+00,1.629404931709201421e+00
3.311311214825907722e+06,9.965514533056225588e-01,9.990917567293270407e-01,9.893454478899827986e-01,9.778250984243249677e-01,1.087707294333808639e+00,1.369331625653504636e+00,1.625492251512245634e+00
3.388441561392020434e+06,9.967122013279500203e-01,9.989114046769045352e-01,9.918254196734013206e-01,9.787639629197781854e-01,1.087407577004763093e+00,1.366956632980763642e+00,1.621996453119108228e+00
3.467368504525309429e+06,9.969359761433163047e-01,9.987314312001969174e-01,9.943827178745971995e-01,9.798422558207094957e-01,1.087217891570951167e+00,1.364721571980159087e+00,1.618705947982955529e+00
3.548133892335760407e+06,9.972038118396880924e-01,9.985530579673125295e-01,9.968829254798671213e-01,9.809271366991380026e-01,1.086979755585290253e+00,1.362425795610371582e+00,1.615370050306609073e+00
3.630780547701017465e+06,9.974851488696310220e-01,9.983842194527552394e-01,9.991894157910004015e-01,9.818856467662888665e-01,1.086521715878809413e+00,1.359850147084853633e+00,1.611709581139662006e+00
3.715352290971728042e+06,9.977443411866235845e-01,9.982403224846835288e-01,1.001184364292108109e+00,9.826091500943814339e-01,1.085697243012882396e+00,1.356806465283508567e+00,1.607479630673993354e+00
3.801893963205612730e+06,9.979471488223679021e-01,9.981449587847395222e-01,1.002780759899432939e+00,9.830253454236885791e-01,1.084405294495386141e+00,1.353165019832356375e+00,1.602503783104622492e+00
3.890451449942804873e+06,9.980685506867196244e-01,9.981226599655991238e-01,1.003936917381648364e+00,9.831100979767047887e-01,1.082611450721643775e+00,1.348883798103513332e+00,1.596713010130244248e+00
3.981071705534969456e+06,9.980993627999578122e-01,9.981947324458037007e-01,1.004655330627645116e+00,9.828785843172633818e-01,1.080339270039006205e+00,1.343995159896554936e+00,1.590130935469113549e+00
4.073802778041122016e+06,9.980491358198092522e-01,9.983738055353962304e-01,1.004977506723845115e+00,9.823808333381349733e-01,1.077666829178346442e+00,1.338604758084998458e+00,1.582874689746016639e+00
4.168693834703346714e+06,9.979437332109044601e-01,9.986591100631104778e-01,1.004975289727424226e+00,9.816893075296864168e-01,1.074708124397250497e+00,1.332863727497902051e+00,1.575121721235604344e+00
4.265795188015934080e+06,9.978174765062524099e-01,9.990364041700723341e-01,1.004733325017868273e+00,9.808849943705458818e-01,1.071594228916187497e+00,1.326947225649298012e+00,1.567085183612882737e+00
4.365158322401665151e+06,9.977047877386950869e-01,9.994773296033986343e-01,1.004334496870869620e+00,9.800391352053805516e-01,1.068441715191031482e+00,1.321008328596860570e+00,1.558955202666861606e+00
4.466835921509634703e+06,9.976281274702053503e-01,9.999468692540958159e-01,1.003848942559916635e+00,9.792106755848406507e-01,1.065346303829061370e+00,1.315171312887128741e+00,1.550891029202228433e+00
4.570881896148751490e+06,9.975929061075556881e-01,1.000406947972195093e+00,1.003326017783807922e+00,9.784384218472218508e-01,1.062364146786030306e+00,1.309502115123310384e+00,1.542981113212839483e+00
4.677351412871981040e+06,9.975833954093402678e-01,1.000823779075427522e+00,1.002792163087825150e+00,9.777383304734105218e-01,1.059506030095980655e+00,1.304001674815753686e+00,1.535234739772631807e+00
4.786300923226380721e+06,9.975697522851145749e-01,1.001170238470009854e+00,1.002256268763877856e+00,9.771092670804988334e-01,1.056742674461098597e+00,1.298612407151812809e+00,1.527587616539634485e+00
4.897788193684455939e+06,9.975144974704803769e-01,1.001432555594539808e+00,1.001712584655275906e+00,9.765336219568120368e-01,1.054008058490267352e+00,1.293224524451487500e+00,1.519909636110563511e+00
5.011872336272714660e+06,9.973833553803365115e-01,1.001608345225299512e+00,1.001149448862090008e+00,9.759816202201011537e-01,1.051214036376466820e+00,1.287697430604964222e+00,1.512032244466195774e+00
5.128613839913658798e+06,9.971581837347062161e-01,1.001704960064892180e+00,1.000553845853975998e+00,9.754188966962262786e-01,1.048270293088979344e+00,1.281896969476989279e+00,1.503796960392792315e+00
5.248074602497734129e+06,9.968382009827534418e-01,1.001736896466580484e+00,9.999171825022450388e-01,9.748125213218297169e-01,1.045101297561582987e+00,1.275717325351340303e+00,1.495082316366721065e+00
5.370317963702532463e+06,9.964446825713186850e-01,1.001719878557618237e+00,9.992376818270041205e-01,9.741365949680004244e-01,1.041663856478038497e+00,1.269112330737551586e+00,1.485844516016432193e+00
5.495408738576248288e+06,9.960131578350917003e-01,1.001670936456231731e+00,9.985223675322304482e-01,9.733772847295260044e-01,1.037954756388543620e+00,1.262105452113428061e+00,1.476129632592521945e+00
5.623413251903491095e+06,9.955855855994587555e-01,1.001600913459552489e+00,9.977852749613991268e-01,9.725365185478606067e-01,1.034015692482234128e+00,1.254790313555036008e+00,1.466072779999105347e+00
5.754399373371566646e+06,9.952031846448358143e-01,1.001518941084531988e+00,9.970489587736039994e-01,9.716364557291945481e-01,1.029931625427150887e+00,1.247328306613245452e+00,1.455894219660079703e+00
5.888436553555883467e+06,9.948983062022997981e-01,1.001430172063650037e+00,9.963391606007958590e-01,9.707163093467204851e-01,1.025818574167621344e+00,1.239922019132859266e+00,1.445864208855830224e+00
6.025595860743568279e+06,9.946896340118708268e-01,1.001338545716629058e+00,9.956852050367416274e-01,9.698313852227433696e-01,1.021810228745258398e+00,1.232792882144521540e+00,1.436273629694668319e+00
6.165950018614809960e+06,9.945827463800114288e-01,1.001249667786402675e+00,9.951137198099225811e-01,9.690454918239235216e-01,1.018040649239663642e+00,1.226150603682407469e+00,1.427393744154583866e+00
6.309573444801942445e+06,9.945718557916836122e-01,1.001173350302471343e+00,9.946476438653584218e-01,9.684243821891822535e-01,1.014629446027054849e+00,1.220169521385332079e+00,1.419445794056755972e+00
6.456542290346562862e+06,9.946420837583433983e-01,1.001120420585298376e+00,9.943000806357740196e-01,9.680226018276629762e-01,1.011663182577491771e+00,1.214961654695554394e+00,1.412564878858606487e+00
6.606934480075964704e+06,9.947752800549940488e-01,1.001104010830748070e+00,9.940768465438627466e-01,9.678801946848838433e-01,1.009188495537226116e+00,1.210564463639730359e+00,1.406783406035288175e+00
6.760829753919818439e+06,9.949538599938070327e-01,1.001136191749857129e+00,9.939734806802142941e-01,9.680106263125312083e-01,1.007198393314037155e+00,1.206924344249486136e+00,1.402010267659618892e+00
6.918309709189362824e+06,9.951627895812774627e-01,1.001223790465406216e+00,9.939782409796444895e-01,9.683971658374413982e-01,1.005628044233964680e+00,1.203889786114981320e+00,1.398021800846891427e+00
7.079457843841372989e+06,9.953917253889184025e-01,1.001368043921655460e+00,9.940769151643864543e-01,9.689975367308971688e-01,1.004366975834548370e+00,1.201234633570085641e+00,1.394492984212443387e+00
7.244359600749891251e+06,9.956354609245260390e-01,1.001561080429824058e+00,9.942563751252582183e-01,9.697500587462489774e-01,1.003269088264145514e+00,1.198677374250640693e+00,1.391025977047419371e+00
7.413102413009162061e+06,9.958931061619231695e-01,1.001786769126574939e+00,9.945078539786831318e-01,9.705846132711571927e-01,1.002176923977237566e+00,1.195925335509341991e+00,1.387210603345796489e+00
7.585775750291851349e+06,9.961660574995726547e-01,1.002025028331881229e+00,9.948285083681871477e-01,9.714372869986747094e-01,1.000948695187614312e+00,1.192722273764049490e+00,1.382690362031623987e+00
7.762471166286927648e+06,9.964565998051784224e-01,1.002252167613213674e+00,9.952199202103378939e-01,9.722616118294880039e-01,9.994824109539719448e-01,1.188891570497785599e+00,1.377222033691770653e+00
7.943282347242821939e+06,9.967655481833967990e-01,1.002446994579373030e+00,9.956866971972431202e-01,9.730397250763472838e-01,9.977359929464473254e-01,1.184372341949069707e+00,1.370722975087078854e+00
8.128305161640995182e+06,9.970908046357317422e-01,1.002593765193885211e+00,9.962287553515366545e-01,9.737772832109825583e-01,9.957232519949045235e-01,1.179213473867108508e+00,1.363265815639836731e+00
8.317637711026708595e+06,9.974261825707196882e-01,1.002685455496173272e+00,9.968391761893741210e-01,9.745057966021007934e-01,9.935198209577071893e-01,1.173581103816872417e+00,1.355084637865141328e+00
8.511380382023759186e+06,9.977606335611657329e-01,1.002722612032068916e+00,9.975015716033592827e-01,9.752651707119334157e-01,9.912295179487443653e-01,1.167699351689255538e+00,1.346495681241705933e+00
8.709635899560796097e+06,9.980804787676307299e-01,1.002715228059504193e+00,9.981874666988731493e-01,9.760943430834290169e-01,9.889674851447929349e-01,1.161817840297541204e+00,1.337851011069749019e+00
8.912509381337441504e+06,9.983719167240407977e-01,1.002678091042772390e+00,9.988596764310311293e-01,9.770206639633124412e-01,9.868371905035239200e-01,1.156164403468965540e+00,1.329473072513894127e+00
9.120108393559115008e+06,9.986236910500636554e-01,1.002629904852965881e+00,9.994772739171086107e-01,9.780463614010415085e-01,9.849020493009915667e-01,1.150897537629021805e+00,1.321588889207004680e+00
9.332543007969923317e+06,9.988324634323992868e-01,1.002587822853939548e+00,1.000003277523485945e+00,9.791542993691413344e-01,9.831933245442401326e-01,1.146111861821918820e+00,1.314336958044694859e+00
9.549925860214369372e+06,9.990044708135437102e-01,1.002566664339232139e+00,1.000409085566056788e+00,9.803076711211520244e-01,9.817033005597306516e-01,1.141826179980599321e+00,1.307749022911595338e+00
9.772372209558112547e+06,9.991563989809423285e-01,1.002573333970925296e+00,1.000681372052252049e+00,9.814588609236672978e-01,9.803991586485424348e-01,1.138007202623132930e+00,1.301783744438488766e+00
1.000000000000000000e+07,9.993152706209968983e-01,1.002608788058040323e+00,1.000824223523140377e+00,9.825594398743255908e-01,9.792396702999432989e-01,1.134593367786271623e+00,1.296359971695329127e+00
1.023292992280753702e+07,9.995146813322348667e-01,1.002665913962271116e+00,1.000857585445275477e+00,9.835708491333919889e-01,9.781908959050429342e-01,1.131525090001298528e+00,1.291397561905942126e+00
1.047128548050898500e+07,9.997894026252552857e-01,1.002733171922960853e+00,1.000814594578417704e+00,9.844668390180533191e-01,9.772331715218598447e-01,1.128752868225870509e+00,1.286831649692053992e+00
1.071519305237604864e+07,1.000167873795791973e+00,1.002795704673086430e+00,1.000735489801933387e+00,9.852399429011322596e-01,9.763705413732236549e-01,1.126253842857553256e+00,1.282635178674741860e+00
1.096478196143182926e+07,1.000664107370137668e+00,1.002838053712570288e+00,1.000662393743293022e+00,9.858970382813221356e-01,9.756218245890809770e-01,1.124015935869514315e+00,1.278798347040559058e+00
1.122018454301965237e+07,1.001274051572605517e+00,1.002845690180471427e+00,1.000631682254279564e+00,9.864574992282787447e-01,9.750145702902873746e-01,1.122028817231357944e+00,1.275314233468361369e+00
1.148153621496884152e+07,1.001971786482432236e+00,1.002808525744585122e+00,1.000672247949110361e+00,9.869463409516455732e-01,9.745741009879675953e-01,1.120269672464117683e+00,1.272160294829323135e+00
1.174897554939530231e+07,1.002712154474100226e+00,1.002720017763136129e+00,1.000801454520256595e+00,9.873894477455485985e-01,9.743103894904019402e-01,1.118686045352921488e+00,1.269271780129206162e+00
1.202264434617413022e+07,1.003435260142722107e+00,1.002580224724060498e+00,1.001025185746027280e+00,9.878093312532223447e-01,9.742109952464118594e-01,1.117189223599151404e+00,1.266530750928643867e+00
1.230268770812381059e+07,1.004074745700658688e+00,1.002395944757327184e+00,1.001338124139025343e+00,9.882229090271473781e-01,9.742373689452208385e-01,1.115658456661436038e+00,1.263771676192829041e+00
1.258925411794166267e+07,1.004571395134085332e+00,1.002177672699477107e+00,1.001726169953836676e+00,9.886422187610537371e-01,9.743309123427139617e-01,1.113953425688280374e+00,1.260797876483651381e+00
1.288249551693132333e+07,1.004882367386472630e+00,1.001941924737349776e+00,1.002168640233994878e+00,9.890767305246906949e-01,9.744204091511776689e-01,1.111933461801553280e+00,1.257407833244881479e+00
1.318256738556404784e+07,1.004986135164985361e+00,1.001708815154298993e+00,1.002640663068913307e+00,9.895302073149940814e-01,9.744319963939142015e-01,1.109472983719492101e+00,1.253420069231808265e+00
1.348962882591656037e+07,1.004891405356781231e+00,1.001498554649518979e+00,1.003115305477607189e+00,9.900065254438032980e-01,9.743068306099078590e-01,1.106492388261317572e+00,1.248717727631437180e+00
1.380384264602886699e+07,1.004629144461783641e+00,1.001330674742960891e+00,1.003565264058470019e+00,9.905070131870160610e-01,9.740075801193808225e-01,1.102963100847473621e+00,1.243257177787530532e+00
1.412537544622755423e+07,1.004249641869854326e+00,1.001217622884681413e+00,1.003963902101775441e+00,9.910308629360946586e-01,9.735284877405838699e-01,1.098922962554936822e+00,1.237091257516732989e+00
1.445439770745928027e+07,1.003810326755678162e+00,1.001164344047307253e+00,1.004286890964091628e+00,9.915751219797586113e-01,9.728948017447553998e-01,1.094475030651368641e+00,1.230367751367166251e+00
1.479108388168207183e+07,1.003362235325095497e+00,1.001162712026197221e+00,1.004511629720536758e+00,9.921352790538620070e-01,9.721599160899324632e-01,1.089775877346720101e+00,1.223312196336511226e+00
1.513561248436207138e+07,1.002942124574299321e+00,1.001194302923786417e+00,1.004618652765164599e+00,9.927059853879722784e-01,9.713954226222027977e-01,1.085022666522696522e+00,1.216206473600843108e+00
1.548816618912479654e+07,1.002566693608033077e+00,1.001232272567410320e+00,1.004593630192108122e+00,9.932837342647737877e-01,9.706792764663614292e-01,1.080426875816841381e+00,1.209350947087968642e+00
1.584893192461110838e+07,1.002232561665142629e+00,1.001244163047547930e+00,1.004426960497448951e+00,9.938664780812638266e-01,9.700825149295601024e-01,1.076189834375235632e+00,1.203026180034269643e+00
1.621810097358933091e+07,1.001921616135623028e+00,1.001199932172542884e+00,1.004118554267863228e+00,9.944541909494144516e-01,9.696549331778527847e-01,1.072469924135103003e+00,1.197447648031249923e+00
1.659586907437563129e+07,1.001610007576094308e+00,1.001077084591289523e+00,1.003678225935758173e+00,9.950449359895358059e-01,9.694139024628087853e-01,1.069354393471413811e+00,1.192727763441465250e+00
1.698243652461745963e+07,1.001278366407329479e+00,1.000863253636535388e+00,1.003127219872898657e+00,9.956336291193634835e-01,9.693438554867819246e-01,1.066850847355883758e+00,1.188864753672877805e+00
1.737800828749376163e+07,1.000917033968738989e+00,1.000562264449295302e+00,1.002498318743030969e+00,9.962077872663666067e-01,9.693994880215939247e-01,1.064880407841744425e+00,1.185738265399631342e+00
1.778279410038922727e+07,1.000532076503515277e+00,1.000189668298191670e+00,1.001833828859525211e+00,9.967483238376798615e-01,9.695192707908134588e-01,1.063297465676999121e+00,1.183137808692454884e+00
1.819700858609982580e+07,1.000141707007679015e+00,9.997708408613694697e-01,1.001180066489279596e+00,9.972280508595129378e-01,9.696365650169629369e-01,1.061910905866175980e+00,1.180796126589251926e+00
1.862087136662865803e+07,9.997705615125751510e-01,9.993376557202283683e-01,1.000581819903392677e+00,9.976161673988064305e-01,9.696993997713967417e-01,1.060523473243789816e+00,1.178442429971335637e+00
1.905460717963244393e+07,9.994428884842925243e-01,9.989220229699056208e-01,1.000077591247660269e+00,9.978860110459182309e-01,9.696837883066755648e-01,1.058967562111856830e+00,1.175851663638297850e+00
1.949844599758041650e+07,9.991778117846153995e-01,9.985519952878845196e-01,9.996922849011420364e-01,9.980179052401562112e-01,9.695999481935421160e-01,1.057134634533879902e+00,1.172881880965726209e+00
1.995262314968882874e+07,9.989817612363837140e-01,9.982496833474264752e-01,9.994352512438973157e-01,9.980038888997121438e-01,9.694886449102686488e-01,1.054987963780299909e+00,1.169489537443768601e+00
2.041737944669531658e+07,9.988499957801244555e-01,9.980299297333243835e-01,9.993010763286780396e-01,9.978482445429693870e-01,9.694133233569391939e-01,1.052562295078455001e+00,1.165724624981721913e+00
2.089296130854040757e+07,9.987698807684897151e-01,9.979014177685578968e-01,9.992730999808349113e-01,9.975681552858280954e-01,9.694472519913480690e-01,1.049954587979386122e+00,1.161715291560264873e+00
2.137962089502232522e+07,9.987226177933357096e-01,9.978652987156586551e-01,9.993270320971479048e-01,9.971862124971136998e-01,9.696527287307856735e-01,1.047292479144167121e+00,1.157625007367048653e+00
2.187761623949551955e+07,9.986920369053461366e-01,9.979195748105815778e-01,9.994368616009674522e-01,9.967298831644950674e-01,9.700727818592679297e-01,1.044713452693918576e+00,1.153622906675674464e+00
2.238721138568337634e+07,9.986670694469290677e-01,9.980571216439241278e-01,9.995827420912026806e-01,9.962260564166539600e-01,9.707212343197852977e-01,1.042336701716982894e+00,1.149849047745214126e+00
2.290867652767769992e+07,9.986405163726641554e-01,9.982666441250187539e-01,9.997475174892139771e-01,9.957002184772797415e-01,9.715829977335201928e-01,1.040249997234695023e+00,1.146400850620896916e+00
2.344228815319917724e+07,9.986129223073239025e-01,9.985340045906684336e-01,9.999206488506837687e-01,9.951779910413367514e-01,9.726175462618691370e-01,1.038493935041313376e+00,1.143315767967127083e+00
2.398832919019494951e+07,9.985884384797882873e-01,9.988419622876633097e-01,1.000094861513330269e+00,9.946855783144096241e-01,9.737696011717510425e-01,1.037064447351658147e+00,1.140578940721284740e+00
2.454708915685033426e+07,9.985708155780189665e-01,9.991723811260281307e-01,1.000264479447420696e+00,9.942515943016050350e-01,9.749786598928882331e-01,1.035917900939049563e+00,1.138134991352771852e+00
2.511886431509582326e+07,9.985644804490250159e-01,9.995080095694509614e-01,1.000421445460873526e+00,9.939067389541511588e-01,9.761874812194427653e-01,1.034975665188425209e+00,1.135891872700221628e+00
2.570395782768864557e+07,9.985703311168199203e-01,9.998325493436428513e-01,1.000554589671670769e+00,9.936806708212029271e-01,9.773487004021828017e-01,1.034140890781897415e+00,1.133743595453306385e+00
2.630267991895381361e+07,9.985877198437962399e-01,1.000135057466394528e+00,1.000651306421061593e+00,9.935973817046870327e-01,9.784259456023831625e-01,1.033304192233812202e+00,1.131573403643052922e+00
2.691534803926913813e+07,9.986149807625165353e-01,1.000408124059154691e+00,1.000698045036205297e+00,9.936739779741360357e-01,9.793987803891858190e-01,1.032363205802700801e+00,1.129273656253177327e+00
2.754228703338163346e+07,9.986528464732338239e-01,1.000649815283423782e+00,1.000685032722091306e+00,9.939133207430400629e-01,9.802558459099770527e-01,1.031227996452655837e+00,1.126748082658351802e+00
2.818382931264449283e+07,9.987037773776022975e-01,1.000861478496128720e+00,1.000606950627870306e+00,9.943055424003380827e-01,9.809990301102882171e-01,1.029838996062486745e+00,1.123931130381426780e+00
2.884031503126611561e+07,9.987706610635246340e-01,1.001046474424413413e+00,1.000466712524196167e+00,9.948286270422812549e-01,9.816371483583052893e-01,1.028169362562986633e+00,1.120790781954669413e+00
2.951209226666390151e+07,9.988581816816769487e-01,1.001206332892629502e+00,1.000272584978035173e+00,9.954542117657021461e-01,9.821891138179426051e-01,1.026233924207752501e+00,1.117337603745931052e+00
3.019951720402019098e+07,9.989690754261497663e-01,1.001340251984309537e+00,1.000038586546436514e+00,9.961508919207888724e-01,9.826792292347704683e-01,1.024086002409573926e+00,1.113627773537373189e+00
3.090295432513592020e+07,9.991039454625717520e-01,1.001442671895047098e+00,9.997797613639940462e-01,9.968901914759498162e-01,9.831348875785563823e-01,1.021806094153267619e+00,1.109749279353641871e+00
3.162277660168379173e+07,9.992597130349862855e-01,1.001504918553098200e+00,9.995096166982099239e-01,9.976478018790175817e-01,9.835863249929995833e-01,1.019495555889974536e+00,1.105817970520094784e+00
3.235936569296281040e+07,9.994294093586115757e-01,1.001518613996198459e+00,9.992377263943472698e-01,9.984051126834243561e-01,9.840604209419046011e-01,1.017258726894247678e+00,1.101956468802249178e+00
3.311311214825907722e+07,9.996046925026037533e-01,1.001479024246944238e+00,9.989666349377928078e-01,9.991464590523353451e-01,9.845771232135184237e-01,1.015185192639735279e+00,1.098272943440569582e+00
3.388441561392020434e+07,9.997776279846144476e-01,1.001388570074660977e+00,9.986948507020215748e-01,9.998598284236542844e-01,9.851506110777723535e-01,1.013346139926001532e+00,1.094855597105436784e+00
3.467368504525309801e+07,9.999401571148954782e-01,1.001259784222871208e+00,9.984175350446446995e-01,1.000531045810682196e+00,9.857832558771384424e-01,1.011781777976372254e+00,1.091754916825754540e+00
3.548133892335760593e+07,1.000087644539322529e+00,1.001114549059576531e+00,9.981300813431599472e-01,1.001145722003535354e+00,9.864692449468837054e-01,1.010505192290803267e+00,1.088989851026288092e+00
3.630780547701017559e+07,1.000217463932257855e+00,1.000979289044921838e+00,9.978308147454053589e-01,1.001688785664170078e+00,9.871979644255588493e-01,1.009505989149303229e+00,1.086550517797095994e+00
3.715352290971727669e+07,1.000326955330563372e+00,1.000880419132662125e+00,9.975235437805399785e-01,1.002145892711142627e+00,9.879558925387980084e-01,1.008759896104252540e+00,1.084411926169124296e+00
3.801893963205612451e+07,1.000413729607512847e+00,1.000836290631988534e+00,9.972185953782589651e-01,1.002506740764705029e+00,9.887308208230419782e-01,1.008234975418530688e+00,1.082542578084010110e+00
3.890451449942804873e+07,1.000475263075796706e+00,1.000853289232729981e+00,9.969305888850439334e-01,1.002764557308317928e+00,9.895137538739776639e-01,1.007895019436851891e+00,1.080909105826830530e+00
3.981071705534969270e+07,1.000508682993275222e+00,1.000919841745788741e+00,9.966752741590370057e-01,1.002917705950956417e+00,9.902977111380589781e-01,1.007700382599677535e+00,1.079476207287143774e+00
4.073802778041122109e+07,1.000513906550230869e+00,1.001012946584710628e+00,9.964687016505181516e-01,1.002968871244327431e+00,9.910781602445450922e-01,1.007606873739770981e+00,1.078204782208980639e+00
4.168693834703346342e+07,1.000495515168615013e+00,1.001100913832381867e+00,9.963223638945162275e-01,1.002922709762040121e+00,9.918486747958602523e-01,1.007562924548152106e+00,1.077043555055985813e+00
4.265795188015934080e+07,1.000462701334933424e+00,1.001152995984827099e+00,9.962438074014473566e-01,1.002784101573048536e+00,9.926002704226956075e-01,1.007506718996085793e+00,1.075923889400985711e+00
4.365158322401665151e+07,1.000432677977398210e+00,1.001146629413202316e+00,9.962354521939387197e-01,1.002556192811995484e+00,9.933185326877403964e-01,1.007367516645712557e+00,1.074759414730617202e+00
4.466835921509634703e+07,1.000425909068041186e+00,1.001071838319401053e+00,9.962958198206053329e-01,1.002242060357518838e+00,9.939843274778563664e-01,1.007071964282368892e+00,1.073451948756579899e+00
4.570881896148751676e+07,1.000462224811127454e+00,1.000936578160458001e+00,9.964197280680258118e-01,1.001843634739793432e+00,9.945739764179190034e-01,1.006549995600874770e+00,1.071901467846074985e+00
4.677351412871981412e+07,1.000559327498603324e+00,1.000763593068283885e+00,9.965987069700638079e-01,1.001364047057338613e+00,9.950628340895780743e-01,1.005747358133197489e+00,1.070024365827972002e+00
4.786300923226380348e+07,1.000726525336617989e+00,1.000585089474975486e+00,9.968209952038424859e-01,1.000809559759636924e+00,9.954281933421313955e-01,1.004632435407961433e+00,1.067765498388353995e+00
4.897788193684456497e+07,1.000960976971281502e+00,1.000438357518606214e+00,9.970711615999638955e-01,1.000191620648600344e+00,9.956518686620527969e-01,1.003202317998671544e+00,1.065108044317591096e+00
5.011872336272714287e+07,1.001247874679904282e+00,1.000356588796111890e+00,9.973312342634654826e-01,9.995273968936081443e-01,9.957216063329493716e-01,1.001481894402573181e+00,1.062074076600424410e+00
5.128613839913658798e+07,1.001561452575108646e+00,1.000362727684103614e+00,9.975819468460478401e-01,9.988393829229653686e-01,9.956348213445844753e-01,9.995203666721635960e-01,1.058719571827662076e+00
5.248074602497733384e+07,1.001868339306029920e+00,1.000465385605601831e+00,9.978038168363363436e-01,9.981529670253523889e-01,9.953974769265566680e-01,9.973834042972642422e-01,1.055124729794102656e+00
5.370317963702532649e+07,1.002132192204446826e+00,1.000655356689351683e+00,9.979821356133389276e-01,9.974940002868315503e-01,9.950238513080301717e-01,9.951425362426256083e-01,1.051376343801177393e+00
5.495408738576248288e+07,1.002320911743834309e+00,1.000906256521934878e+00,9.981083425504349016e-01,9.968875378403456722e-01,9.945400317329061712e-01,9.928707277883193072e-01,1.047562897084741040e+00
5.623413251903490722e+07,1.002409385267251318e+00,1.001178056102517644e+00,9.981818780441318317e-01,9.963528277574860148e-01,9.939802860522810590e-01,9.906356743051282221e-01,1.043765051546086564e+00
5.754399373371566832e+07,1.002383736678936543e+00,1.001422961901712094e+00,9.982111654153205116e-01,9.959048153700968964e-01,9.933875918317082165e-01,9.885005677399258950e-01,1.040055784749830181e+00
5.888436553555884212e+07,1.002245464703175992e+00,1.001594068556087347e+00,9.982123293587114032e-01,9.955530764108153630e-01,9.928111119950806529e-01,9.865226152302037921e-01,1.036501787048576206e+00
6.025595860743568838e+07,1.002006880714764403e+00,1.001654698499303775e+00,9.982069517329563713e-01,9.953025402163762081e-01,9.923013278806550597e-01,9.847545734135491058e-01,1.033166540421451840e+00
6.165950018614809215e+07,1.001692346296377600e+00,1.001586287504278028e+00,9.982171908346706424e-01,9.951547748988730513e-01,9.919039698499755309e-01,9.832417151812444800e-01,1.030107658886928235e+00
6.309573444801943004e+07,1.001334707170499438e+00,1.001395003988938104e+00,9.982631478881367482e-01,9.951098090308575506e-01,9.916572497634721373e-01,9.820220695559747082e-01,1.027376646893719103e+00
6.456542290346562862e+07,1.000969369913163876e+00,1.001113007867259874e+00,9.983585757840834907e-01,9.951661007799085246e-01,9.915833351708507326e-01,9.811183696840761748e-01,1.025009811688283534e+00
6.606934480075964332e+07,1.000631665294842820e+00,1.000796314780251661e+00,9.985084133319448441e-01,9.953210814649715577e-01,9.916878971581399860e-01,9.805345134741404456e-01,1.023019924628327804e+00
6.760829753919818997e+07,1.000351783240804426e+00,1.000515025597840335e+00,9.987075615799977379e-01,9.955697321083493145e-01,9.919584440349931143e-01,9.802519898393928788e-01,1.021391741246125306e+00
6.918309709189362824e+07,1.000153830571482994e+00,1.000344218761986870e+00,9.989430532485111813e-01,9.959063371642952189e-01,9.923681109024562463e-01,9.802338573306105252e-01,1.020085165115507841e+00
7.079457843841373920e+07,1.000052331570150832e+00,1.000348469570071730e+00,9.991936433289448916e-01,9.963226313343539475e-01,9.928818043125928750e-01,9.804287446515715931e-01,1.019040789589117590e+00
7.244359600749890506e+07,1.000055722391239632e+00,1.000571353573290967e+00,9.994371598057059103e-01,9.968091982924672800e-01,9.934582854765889870e-01,9.807746308180689265e-01,1.018185131671674792e+00
7.413102413009162247e+07,1.000162758887362058e+00,1.001023994944779671e+00,9.996531748383226113e-01,9.973549454059493780e-01,9.940595693214405726e-01,9.812122978023456454e-01,1.017449131731702039e+00
7.585775750291851163e+07,1.000365732611405933e+00,1.001683764856346581e+00,9.998292656614362617e-01,9.979470323652733788e-01,9.946519721040549822e-01,9.816889608894970864e-01,1.016774782165819069e+00
7.762471166286927462e+07,1.000647571741046793e+00,1.002495187419745193e+00,9.999619818979453845e-01,9.985719786102068563e-01,9.952105933113972736e-01,9.821650621002411263e-01,1.016123159452179570e+00
7.943282347242821753e+07,1.000982825819105804e+00,1.003378373336228924e+00,1.000059586789316501e+00,9.992145573984099194e-01,9.957188602193247640e-01,9.826163631431836798e-01,1.015477883184453756e+00
8.128305161640995741e+07,1.001334279320780674e+00,1.004242085042737154e+00,1.000138840934702955e+00,9.998585783058092646e-01,9.961667512696147364e-01,9.830299706846900021e-01,1.014837028511318850e+00
8.317637711026708782e+07,1.001654740796469989e+00,1.004997666014898261e+00,1.000221597738009560e+00,1.000485073012810755e+00,9.965519358866917754e-01,9.834034647604078527e-01,1.014211197301082112e+00
8.511380382023759186e+07,1.001888226776869395e+00,1.005571572718975348e+00,1.000329330023385088e+00,1.001074387865784843e+00,9.968783827153474553e-01,9.837411935053607115e-01,1.013612174396060439e+00
8.709635899560795724e+07,1.001978971971241528e+00,1.005916033157657097e+00,1.000476306280389638e+00,1.001605387595562169e+00,9.971537831650164607e-01,9.840482679477393635e-01,1.013046787396371107e+00
8.912509381337440014e+07,1.001878035486333252e+00,1.006011573370188872e+00,1.000667592606425016e+00,1.002057982762309063e+00,9.973905019396566152e-01,9.843271323407132289e-01,1.012510292383094201e+00
9.120108393559114635e+07,1.001553972009266102e+00,1.005866702936043966e+00,1.000896773259958294e+00,1.002414137308502928e+00,9.976020932305404987e-01,9.845757725534999283e-01,1.011985395775783836e+00
9.332543007969924808e+07,1.000999200052136162e+00,1.005513946934234459e+00,1.001148409295788744e+00,1.002661260878594085e+00,9.978008607701618349e-01,9.847872827587136335e-01,1.011445843613141049e+00
9.549925860214368999e+07,1.000236245251347578e+00,1.004999433543733556e+00,1.001401224766296449e+00,1.002792585736987263e+00,9.979988714806959926e-01,9.849528874279489532e-01,1.010862846143723903e+00
9.772372209558111429e+07,9.993159266788128603e-01,1.004377730080426856e+00,1.001635016124246880e+00,1.002809251146091762e+00,9.982017558031790472e-01,9.850624751877424812e-01,1.010209920848098797e+00
1.000000000000000000e+08,9.983084669490452923e-01,1.003700747662910508e+00,1.001837804419101197e+00,1.002721639622804251e+00,9.984134485147443394e-01,9.851120141619087445e-01,1.009473765473318352e+00
1.023292992280753702e+08,9.972955549068076575e-01,1.003018943475417313e+00,1.002007355018268431e+00,1.002547424582024060e+00,9.986349764835689147e-01,9.851070022449832653e-01,1.008657930410127301e+00
1.047128548050898463e+08,9.963553915628670099e-01,1.002371973427431229e+00,1.002153585456176277e+00,1.002310792745208623e+00,9.988668107317750788e-01,9.850652039431750939e-01,1.007784621387801005e+00
1.071519305237604827e+08,9.955548411111512230e-01,1.001791385271745938e+00,1.002294999207910875e+00,1.002040029408203026e+00,9.991123742572800559e-01,9.850160583037599338e-01,1.006890280920551328e+00
1.096478196143182814e+08,9.949417646327179954e-01,1.001298766561191211e+00,1.002452539052722136e+00,1.001763493040122466e+00,9.993769178478930648e-01,9.849980668813694829e-01,1.006018647717842107e+00
1.122018454301965237e+08,9.945394645095797515e-01,1.000907762982157667e+00,1.002642535913568445e+00,1.001506234584520039e+00,9.996684841971715807e-01,9.850525803697813831e-01,1.005212447913760299e+00
1.148153621496884078e+08,9.943523083381933247e-01,1.000620929263698056e+00,1.002870159128771643e+00,1.001286318174105183e+00,9.999962772941001221e-01,9.852188128463765793e-01,1.004506551856390040e+00
1.174897554939530343e+08,9.943672619395910184e-01,1.000431920730826540e+00,1.003125304545540386e+00,1.001114234653254220e+00,1.000366139561586376e+00,9.855272498608667053e-01,1.003921325063181991e+00
1.202264434617413133e+08,9.945591749493691847e-01,1.000325131270402235e+00,1.003383957850880526e+00,1.000990582802352868e+00,1.000778023724892218e+00,9.859947480572746059e-01,1.003460482018504463e+00
1.230268770812381059e+08,9.948943499246840627e-01,1.000278091361461508e+00,1.003610828948044542e+00,1.000908937279406885e+00,1.001223268713919090e+00,9.866254827110052528e-01,1.003117316790281599e+00
1.258925411794166118e+08,9.953358860452627965e-01,1.000262430652841594e+00,1.003765940089006659e+00,1.000856499082653173e+00,1.001684901231864044e+00,9.874103964048155380e-01,1.002876388193511881e+00
1.288249551693132222e+08,9.958414340400127962e-01,1.000248836996928903e+00,1.003815616334236882e+00,1.000819235322354839e+00,1.002138243471714096e+00,9.883299166536007041e-01,1.002720110512625329e+00
1.318256738556404710e+08,9.963674764201866374e-01,1.000210755225384718e+00,1.003736716020906972e+00,1.000782999451903743e+00,1.002551862407766503e+00,9.893545974780196817e-01,1.002629711273149260e+00
1.348962882591656148e+08,9.968692429267657085e-01,1.000127018699462189e+00,1.003523181504357265e+00,1.000737876024989426e+00,1.002893416383755287e+00,9.904482138095653809e-01,1.002586404175352275e+00
1.380384264602886736e+08,9.973028190281993943e-01,9.999853964824798602e-01,1.003185775731497698e+00,1.000677141328071063e+00,1.003133754195036698e+00,9.915681510572365021e-01,1.002571905381036466e+00
1.412537544622755349e+08,9.976307473243153368e-01,9.997841107852055709e-01,1.002749565985515678e+00,1.000597681709219922e+00,1.003248181084691160e+00,9.926677698055988985e-01,1.002562580284656724e+00
1.445439770745927989e+08,9.978271252717202389e-01,9.995300895754090087e-01,1.002248849181353041e+00,1.000499633763362262e+00,1.003221880509072017e+00,9.936982651344253847e-01,1.002530893579127946e+00
1.479108388168207109e+08,9.978835929178175856e-01,9.992372455746709736e-01,1.001719396822349006e+00,1.000382439284232428e+00,1.003048598916565837e+00,9.946099620170038014e-01,1.002440529394128088e+00
1.513561248436207175e+08,9.978121779919728596e-01,9.989254858275887772e-01,1.001194545262769742e+00,1.000246015279213196e+00,1.002731869190124803e+00,9.953580797412989734e-01,1.002251061435908808e+00
1.548816618912479579e+08,9.976457673190535225e-01,9.986153913855938535e-01,1.000699366920865030e+00,1.000089651532547030e+00,1.002283823587100331e+00,9.959078900471518558e-01,1.001922393706956349e+00
1.584893192461110950e+08,9.974321413849608353e-01,9.983287022763656093e-01,1.000251971616513469e+00,9.999132206398648748e-01,1.001721662390190115e+00,9.962360316047798037e-01,1.001417688126388761e+00
1.621810097358933091e+08,9.972274669976408656e-01,9.980851345459347268e-01,9.998619406318519642e-01,9.997179321983034050e-01,1.001065957662561123e+00,9.963356855606392282e-01,1.000711739529357880e+00
1.659586907437562943e+08,9.970842530360217726e-01,9.979019313579250428e-01,9.995334282718060237e-01,9.995085155663530063e-01,1.000339702235386152e+00,9.962172292688166175e-01,9.997955345175886244e-01
1.698243652461746037e+08,9.970430775977080495e-01,9.977924058325643442e-01,9.992681311720426063e-01,9.992936928788376250e-01,9.995675200928976212e-01,9.959084578211149230e-01,9.986819075005854973e-01
1.737800828749376237e+08,9.971247950747302857e-01,9.977652862157444513e-01,9.990667173978143856e-01,9.990862997510945309e-01,9.987751530634831898e-01,9.954520727627879095e-01,9.974055072221771345e-01
1.778279410038922727e+08,9.973298563054260324e-01,9.978234834450921964e-01,9.989290507789695406e-01,9.988994577707235312e-01,9.979920638536294852e-01,9.949031385440131325e-01,9.960221522663603722e-01
1.819700858609982431e+08,9.976432638066794478e-01,9.979629854239625564e-01,9.988548925103403198e-01,9.987481457304290267e-01,9.972510019803915160e-01,9.943228281108806854e-01,9.946013927408552391e-01
1.862087136662865579e+08,9.980408632503288135e-01,9.981734172844598518e-01,9.988421194581752482e-01,9.986431446487159524e-01,9.965883616229478381e-01,9.937750865471608464e-01,9.932219274919900087e-01
1.905460717963244319e+08,9.984994785768850356e-01,9.984392717451191501e-01,9.988863775138385748e-01,9.985906284711033587e-01,9.960413701492422112e-01,9.933192083140329753e-01,9.919600057397139903e-01
1.949844599758041501e+08,9.989999696946915142e-01,9.987404016236669513e-01,9.989813652200851823e-01,9.985909590537778158e-01,9.956455830195307666e-01,9.930050470597461265e-01,9.908811147870688618e-01
1.995262314968882799e+08,9.995329112751841771e-01,9.990556129067074131e-01,9.991189220238707591e-01,9.986385293550050779e-01,9.954305216208492180e-01,9.928682536608490761e-01,9.900333250033344079e-01
2.041737944669531584e+08,1.000092888701256566e+00,9.993651656929630755e-01,9.992908818225502143e-01,9.987238356080313517e-01,9.954150101023376829e-01,9.929260389695588884e-01,9.894396793734190343e-01
2.089296130854040980e+08,1.000676676945039478e+00,9.996509782752563966e-01,9.994887543767422278e-01,9.988358923898719155e-01,9.956051551802918009e-01,9.931770708413176774e-01,9.890996843934639626e-01
2.137962089502232373e+08,1.001276043295928453e+00,9.999001227657648982e-01,9.997069117801945515e-01,9.989654138082433299e-01,9.959915339779858989e-01,9.936023590228459934e-01,9.889890497112064915e-01
2.187761623949551880e+08,1.001873905447717483e+00,1.000103045328044393e+00,9.999409823197326075e-01,9.991067212828046440e-01,9.965501480825000868e-01,9.941685172506025125e-01,9.890675661710000011e-01
2.238721138568337858e+08,1.002442906987532467e+00,1.000255157578388232e+00,1.000187328954456500e+00,9.992616224823958060e-01,9.972457958458338378e-01,9.948335411700355291e-01,9.892825285653891187e-01
2.290867652767769992e+08,1.002952153328362961e+00,1.000356059297320854e+00,1.000443230043531528e+00,9.994367663786952738e-01,9.980335929324275490e-01,9.955533411381938258e-01,9.895804492532981333e-01
2.344228815319917798e+08,1.003370931692540546e+00,1.000410792783056557e+00,1.000705346088514913e+00,9.996452425635310446e-01,9.988650526068515445e-01,9.962871884109113507e-01,9.899112052383896021e-01
2.398832919019494653e+08,1.003679275162218998e+00,1.000427703531698409e+00,1.000970314372359615e+00,9.999022584122330137e-01,9.996914681188076024e-01,9.970038948451991345e-01,9.902361174620444295e-01
2.454708915685033500e+08,1.003872281087853313e+00,1.000420397311671428e+00,1.001234926050694973e+00,1.000221338804122784e+00,1.000466898502829327e+00,9.976833724861751129e-01,9.905309009889502470e-01
2.511886431509582102e+08,1.003962231465932664e+00,1.000404987667580237e+00,1.001494931928445853e+00,1.000608937627433193e+00,1.001152126307347734e+00,9.983197167736774791e-01,9.907877313430542010e-01
2.570395782768864632e+08,1.003978699050076306e+00,1.000398121487695802e+00,1.001745768754067178e+00,1.001061604198046240e+00,1.001714839708054194e+00,9.989177386013948778e-01,9.910149931851007787e-01
2.630267991895381510e+08,1.003961380317794250e+00,1.000413538807513270e+00,1.001982442391800454e+00,1.001562967510668534e+00,1.002132058739765519e+00,9.994896240391240028e-01,9.912311592873376265e-01
2.691534803926913738e+08,1.003950920888144971e+00,1.000458970912509349e+00,1.002197408376097387e+00,1.002084984654965316e+00,1.002391369473358829e+00,1.000051529885836121e+00,9.914622350213468938e-01
2.754228703338163495e+08,1.003979575354818410e+00,1.000533363418502519e+00,1.002379528698719380e+00,1.002590471796488414e+00,1.002490151945063745e+00,1.000616903095403520e+00,9.917338332394349809e-01
2.818382931264449358e+08,1.004063541881283550e+00,1.000625464694180566e+00,1.002513342580555689e+00,1.003037687718794091e+00,1.002436409408808737e+00,1.001193864666956257e+00,9.920653106783862141e-01
2.884031503126611710e+08,1.004198595402538530e+00,1.000715386607711865e+00,1.002579833396804343e+00,1.003387647602766330e+00,1.002247534119001138e+00,1.001781005661443125e+00,9.924640821455390505e-01
2.951209226666390300e+08,1.004360850057120391e+00,1.000780022687824511e+00,1.002556971725606871e+00,1.003610356487372179e+00,1.001947971307795004e+00,1.002366435061659011e+00,9.929236559348185720e-01
3.019951720402019024e+08,1.004511293940913763e+00,1.000795668108638514e+00,1.002423666991040685e+00,1.003688183755523156e+00,1.001568230108399238e+00,1.002932041760043802e+00,9.934274314752030710e-01
3.090295432513592243e+08,1.004604685609028047e+00,1.000745417150876948e+00,1.002163691753471753e+00,1.003621451967414480e+00,1.001139375490259109e+00,1.003454909818247698e+00,9.939481289288262245e-01
3.162277660168379545e+08,1.004601012107882996e+00,1.000621774714672174e+00,1.001771182645275093e+00,1.003425250422487647e+00,1.000690216517206244e+00,1.003913025919716429e+00,9.944566662367613219e-01
3.235936569296280742e+08,1.004474459593319047e+00,1.000430762049182132e+00,1.001253721544081099e+00,1.003128171766723309e+00,1.000243897455210806e+00,1.004289239832799607e+00,9.949274782424522012e-01
3.311311214825907946e+08,1.004219648392911335e+00,1.000189926861339007e+00,1.000633341924278774e+00,1.002767202237730304e+00,9.998167574979019978e-01,1.004575400763008108e+00,9.953430802519642739e-01
3.388441561392020583e+08,1.003853378974303379e+00,9.999248334397734528e-01,9.999474506357307613e-01,1.002380491219945657e+00,9.994175584107213295e-01,1.004774077089189532e+00,9.956979219227798383e-01
3.467368504525309801e+08,1.003412050067245875e+00,9.996642025196978976e-01,9.992428901940135777e-01,1.002002482777569980e+00,9.990485926517693738e-01,1.004896836328862175e+00,9.959978180965505246e-01
3.548133892335760593e+08,1.002944457423394997e+00,9.994324608444098423e-01,9.985709343845301511e-01,1.001659735255992167e+00,9.987092206417855778e-01,1.004964432602102331e+00,9.962584802455227706e-01
3.630780547701017857e+08,1.002502633148498301e+00,9.992477003547318715e-01,9.979807881378192080e-01,1.001366280856246238e+00,9.983979952015252790e-01,1.004999448913562965e+00,9.965009609336553664e-01
3.715352290971727967e+08,1.002133265202276302e+00,9.991167213345811815e-01,9.975119591451157008e-01,1.001124350962167009e+00,9.981133860445239314e-01,1.005024929608481887e+00,9.967469374157631457e-01
3.801893963205612302e+08,1.001869603518652507e+00,9.990380885355704121e-01,9.971875720161218482e-01,1.000925419439138819e+00,9.978567183021086473e-01,1.005059778571957718e+00,9.970169024232419241e-01
3.890451449942804575e+08,1.001728027781205288e+00,9.990025005141047743e-01,9.970140910285875124e-01,1.000752672552853939e+00,9.976298692422564951e-01,1.005116418877563644e+00,9.973240551634013906e-01
3.981071705534968972e+08,1.001709049043180144e+00,9.989999273938373614e-01,9.969809575539796409e-01,1.000585490156072455e+00,9.974350469648821660e-01,1.005198796523620652e+00,9.976739194154594648e-01
4.073802778041121960e+08,1.001797679646304395e+00,9.990235311196236090e-01,9.970629509581300232e-01,1.000403094761882938e+00,9.972737322631034518e-01,1.005304204376178401e+00,9.980641609849417728e-01
4.168693834703346491e+08,1.001968985312376770e+00,9.990721228644466878e-01,9.972274147493831453e-01,1.000190643768971377e+00,9.971455451717341489e-01,1.005423331273898713e+00,9.984852893821815067e-01
4.265795188015934229e+08,1.002192845363618634e+00,9.991525973799832983e-01,9.974400463139518891e-01,9.999391490972525665e-01,9.970490944126320088e-01,1.005542966135363425e+00,9.989234090046357206e-01
4.365158322401665449e+08,1.002435844670466647e+00,9.992764805690534935e-01,9.976702173050944200e-01,9.996497101974720634e-01,9.969827825610563243e-01,1.005648254365669736e+00,9.993617142055429836e-01
4.466835921509634852e+08,1.002666154426361089e+00,9.994577993470910027e-01,9.978962565594245993e-01,9.993314559800671182e-01,9.969459105645370744e-01,1.005724823422566638e+00,9.997851633282459627e-01
4.570881896148751974e+08,1.002852867442433071e+00,9.997067403311901135e-01,9.981063520237594133e-01,9.990012726364386753e-01,9.969401850250378949e-01,1.005761694280178586e+00,1.000183656164554513e+00
4.677351412871981263e+08,1.002968835612186860e+00,1.000026575874294998e+00,9.982987370421522177e-01,9.986791590721869616e-01,9.969689564092909517e-01,1.005752079598621007e+00,1.000553231046243940e+00
4.786300923226380348e+08,1.002991060788301025e+00,1.000408704206263488e+00,9.984772078023809172e-01,9.983862791667551528e-01,9.970385453845903578e-01,1.005695476423683399e+00,1.000897859786174182e+00
4.897788193684456348e+08,1.002903372430634654e+00,1.000832375129091512e+00,9.986478098765509959e-01,9.981409512640694315e-01,9.971559370042351045e-01,1.005596886868359574e+00,1.001228488087312352e+00
5.011872336272714734e+08,1.002700038249860981e+00,1.001267671457539032e+00,9.988147523659584026e-01,9.979561380718890984e-01,9.973269815079125467e-01,1.005467378680867885e+00,1.001560878085548500e+00
5.128613839913658500e+08,1.002385698073740450e+00,1.001679222615534659e+00,9.989772639670875254e-01,9.978380844184512322e-01,9.975549448302588607e-01,1.005321607258470529e+00,1.001909498925828146e+00
5.248074602497733831e+08,1.001981151313297680e+00,1.002031733773490974e+00,9.991292123084272170e-01,9.977868988900178149e-01,9.978386209582978950e-01,1.005176133119301207e+00,1.002286480896870335e+00
5.370317963702532053e+08,1.001518943011980634e+00,1.002298123334387725e+00,9.992597544375474428e-01,9.977969943564796163e-01,9.981710578410449841e-01,1.005046913891566529e+00,1.002695215511393290e+00
5.495408738576247692e+08,1.001041305818320515e+00,1.002461257319610777e+00,9.993554379801146137e-01,9.978584936742280753e-01,9.985397581633501662e-01,1.004948373825241825e+00,1.003131606135533982e+00
5.623413251903491020e+08,1.000595166584715034e+00,1.002519447489315096e+00,9.994035532644331976e-01,9.979598500656479132e-01,9.989277869079851158e-01,1.004891521130756082e+00,1.003582941436332199e+00
5.754399373371566534e+08,1.000224425750912749e+00,1.002484311176633724e+00,9.993953033160841715e-01,9.980881418989486775e-01,9.993134442709543652e-01,1.004883009594927934e+00,1.004030176214373959e+00
5.888436553555884361e+08,9.999613808525852354e-01,1.002380088074907638e+00,9.993274822192431683e-01,9.982304587686769981e-01,9.996752792378824637e-01,1.004925111049172148e+00,1.004452903012426956e+00
6.025595860743569136e+08,9.998241212934730893e-01,1.002234973959416076e+00,9.992028858146029258e-01,9.983735299271440100e-01,9.999938995761616933e-01,1.005016493053758175e+00,1.004833195983101835e+00
6.165950018614809513e+08,9.998123892038746074e-01,1.002080179137054605e+00,9.990306116219799248e-01,9.985045896701184587e-01,1.000255139069259336e+00,1.005151190326805999e+00,1.005158744566987838e+00
6.309573444801943302e+08,9.999111135939476869e-01,1.001941414644730521e+00,9.988258719470128888e-01,9.986120422377455785e-01,1.000452510499053593e+00,1.005320918862570467e+00,1.005426987838993425e+00
6.456542290346562862e+08,1.000093636513996964e+00,1.001835601011465515e+00,9.986086760153288777e-01,9.986847111551913070e-01,1.000589206859953562e+00,1.005513796406398486e+00,1.005644531233285122e+00
6.606934480075964928e+08,1.000327470856971157e+00,1.001769312071519424e+00,9.984014330367119161e-01,9.987142391566896649e-01,1.000677515737484757e+00,1.005716233301216622e+00,1.005825440082331879e+00
6.760829753919818401e+08,1.000580283024761430e+00,1.001736737233823504e+00,9.982275725133087363e-01,9.986965077456485540e-01,1.000736556049899972e+00,1.005913584675783845e+00,1.005989710630307510e+00
6.918309709189362526e+08,1.000823467691092761e+00,1.001724309451059725e+00,9.981078152658047209e-01,9.986325499835598807e-01,1.000788445706128460e+00,1.006091337839319255e+00,1.006157380539302482e+00
7.079457843841372728e+08,1.001032712393564950e+00,1.001710005571114781e+00,9.980573744015679427e-01,9.985297053084687402e-01,1.000855253083130725e+00,1.006238819728965783e+00,1.006346350772002074e+00
7.244359600749890804e+08,1.001187515905650471e+00,1.001670687352620437e+00,9.980836139706403820e-01,9.984017576683100748e-01,1.000954664275988559e+00,1.006349130512709245e+00,1.006568775534133930e+00
7.413102413009161949e+08,1.001270034945034304e+00,1.001583053929670397e+00,9.981835445116999939e-01,9.982675990196323568e-01,1.001095761493640657e+00,1.006423038232273859e+00,1.006828762875995320e+00
7.585775750291851759e+08,1.001263350620927195e+00,1.001428222441534288e+00,9.983442728326984428e-01,9.981498409979127073e-01,1.001278903356039196e+00,1.006468388960440441e+00,1.007121814269084759e+00
7.762471166286927462e+08,1.001152463102546575e+00,1.001194301894075656e+00,9.985463083805945494e-01,9.980722211930038723e-01,1.001495572887036944e+00,1.006499018761479958e+00,1.007435445819501174e+00
7.943282347242821455e+08,1.000925774246242517e+00,1.000877971614920314e+00,9.987654769290962298e-01,9.980557246854773190e-01,1.001730081398032990e+00,1.006533315333889123e+00,1.007752445678450792e+00
8.128305161640994549e+08,1.000579819381538726e+00,1.000484611791358835e+00,9.989788938473485036e-01,9.981170976732638422e-01,1.001964040785640275e+00,1.006591008890069805e+00,1.008052980305053525e+00
8.317637711026709080e+08,1.000118382452780175e+00,1.000027090020585430e+00,9.991676853472806208e-01,9.982653294695379431e-01,1.002179267650533223e+00,1.006689359688535124e+00,1.008319147741533861e+00
8.511380382023758888e+08,9.995597817822453601e-01,9.995254638938336766e-01,9.993198312258662064e-01,9.984998006368802637e-01,1.002360720572944786e+00,1.006838444781630537e+00,1.008536433928884701e+00
8.709635899560796022e+08,9.989326210342569512e-01,9.990032467974456765e-01,9.994306847525131765e-01,9.988100543154464495e-01,1.002499982971916781e+00,1.007039913900056094e+00,1.008698162143666588e+00
8.912509381337441206e+08,9.982751931249972399e-01,9.984873258746530533e-01,9.995028694381528078e-01,9.991744725774236446e-01,1.002595432997919644e+00,1.007284960512368377e+00,1.008804604134796667e+00
9.120108393559114933e+08,9.976327320024418466e-01,9.980055106310603552e-01,9.995435792068179115e-01,9.995629706265923842e-01,1.002650689784171378e+00,1.007554041453140758e+00,1.008862080686607321e+00
9.332543007969924212e+08,9.970508023837880707e-01,9.975828848481976818e-01,9.995612712120257592e-01,9.999395556766788040e-01,1.002675145567478499e+00,1.007821438332839215e+00,1.008882941989256432e+00
9.549925860214369297e+08,9.965719291816210745e-01,9.972436910488342576e-01,9.995652445691105559e-01,1.000265523073287532e+00,1.002679718564551958e+00,1.008057014147718977e+00,1.008881251399187384e+00
9.772372209558111429e+08,9.962315200430829076e-01,9.970063165660068005e-01,9.995639383959856739e-01,1.000506001511165977e+00,1.002675384463271424e+00,1.008232954957364758e+00,1.008870726921914818e+00
1.000000000000000000e+09,9.960545526747208722e-01,9.968840551799005301e-01,9.995620395762259136e-01,1.000633090323580721e+00,1.002670740632840118e+00,1.008326761306427510e+00,1.008862336971752427e+00


==> anc/fig9f_t-unscaled_transprob-scaled.csv <==
1.023292992280754217e-02,2.473106058339144921e-29,2.857367143303391680e-29,4.593249931805453867e-29,8.243301279371430652e-29,3.409818417272707473e-28,6.341460848791542438e-28,8.388137412879593593e-28
1.047128548050899575e-02,2.473164797568902479e-29,2.857426301406729385e-29,4.593311014055246343e-29,8.243362625096193255e-29,3.409860043955399725e-28,6.341501108926387580e-28,8.388219651354623604e-28
1.071519305237606488e-02,2.473247895617227882e-29,2.857508953349084497e-29,4.593400790192384438e-29,8.243449132709846996e-29,3.409919219151566576e-28,6.341558961293028898e-28,8.388337077853926979e-28
1.096478196143185063e-02,2.473349883396009871e-29,2.857608486253078385e-29,4.593517085232653244e-29,8.243555624418233112e-29,3.409992344885478708e-28,6.341632009417978881e-28,8.388483265159255897e-28
1.122018454301963557e-02,2.473464022120499063e-29,2.857717231948978260e-29,4.593657139892194656e-29,8.243676666532713791e-29,3.410075458695448705e-28,6.341717533364836301e-28,8.388651041621892066e-28
1.148153621496882971e-02,2.473583067466943917e-29,2.857827334209102477e-29,4.593818050598349509e-29,8.243807859690299071e-29,3.410164483372195866e-28,6.341812963558845254e-28,8.388832963237368275e-28
1.174897554939529666e-02,2.473699920882743525e-29,2.857931867849245861e-29,4.593997189413789776e-29,8.243947156626212884e-29,3.410255786955833697e-28,6.341916029460335911e-28,8.389022073907592779e-28
1.202264434617413176e-02,2.473808458912262914e-29,2.858025188573159366e-29,4.594191758411504744e-29,8.244095270995173193e-29,3.410346426750377118e-28,6.342024888184418367e-28,8.389212429702897758e-28
1.230268770812381791e-02,2.473904480777278487e-29,2.858103764339271677e-29,4.594399420541328107e-29,8.244255646000041221e-29,3.410434428581243259e-28,6.342137942359864760e-28,8.389399420183646122e-28
1.258925411794167490e-02,2.473985868807201848e-29,2.858166381662980753e-29,4.594617455472275521e-29,8.244434398056318365e-29,3.410518797862184776e-28,6.342253688958700842e-28,8.389579883224627603e-28
1.288249551693134223e-02,2.474053029919549954e-29,2.858213989793529119e-29,4.594841960327539501e-29,8.244638002330840509e-29,3.410599413067147902e-28,6.342370619000266081e-28,8.389752283481035775e-28
1.318256738556407466e-02,2.474108535467677346e-29,2.858249538532748593e-29,4.595067573349104875e-29,8.244873053333133714e-29,3.410676768389148248e-28,6.342487010238482239e-28,8.389916416024464915e-28
1.348962882591653312e-02,2.474156775490607539e-29,2.858276999495989312e-29,4.595286539443217023e-29,8.245142824380887597e-29,3.410751870587279293e-28,6.342600903666566756e-28,8.390073347671453581e-28
1.380384264602885214e-02,2.474202687867928509e-29,2.858300758637445487e-29,4.595488569588284635e-29,8.245447420969287593e-29,3.410825829476775446e-28,6.342710510894417647e-28,8.390225134409978490e-28
1.412537544622754007e-02,2.474251135749697721e-29,2.858325016164165296e-29,4.595662788929848095e-29,8.245782244732049878e-29,3.410899694260689418e-28,6.342814113914523550e-28,8.390374578326588936e-28
1.445439770745927249e-02,2.474306065712734314e-29,2.858353146471677008e-29,4.595798680559274437e-29,8.246138932173953125e-29,3.410974499455581735e-28,6.342910649955821482e-28,8.390524842859861160e-28
1.479108388168207111e-02,2.474369937522665472e-29,2.858387369821858498e-29,4.595888082683426610e-29,8.246505978136364028e-29,3.411050852223564672e-28,6.342999909967686518e-28,8.390679203749612360e-28
1.513561248436207964e-02,2.474443664950198458e-29,2.858428874142862017e-29,4.595928078689071133e-29,8.246871084933670133e-29,3.411129207283967099e-28,6.343082914120470703e-28,8.390840936244214274e-28
1.548816618912481069e-02,2.474526673894038740e-29,2.858478061672027400e-29,4.595921342682251621e-29,8.247223219171510194e-29,3.411209798428148613e-28,6.343161859866779485e-28,8.391013021719277809e-28
1.584893192461113431e-02,2.474617273120949692e-29,2.858534358403371392e-29,4.595877140209468225e-29,8.247554079632657975e-29,3.411292743035454018e-28,6.343240428296437856e-28,8.391198132246446740e-28
1.621810097358929864e-02,2.474712888161886608e-29,2.858596938173801192e-29,4.595810312260293428e-29,8.247859557708891673e-29,3.411378096270326430e-28,6.343323423967191583e-28,8.391398520433814328e-28
1.659586907437560557e-02,2.474810775656474965e-29,2.858664550033586121e-29,4.595739241511668089e-29,8.248139333944947053e-29,3.411465973225064208e-28,6.343416598291517611e-28,8.391616037890669519e-28
1.698243652461744330e-02,2.474907951404508053e-29,2.858736093686617506e-29,4.595683203976654132e-29,8.248396609583674500e-29,3.411556676978250594e-28,6.343526273400221205e-28,8.391852277470379489e-28
1.737800828749375484e-02,2.475001551794628090e-29,2.858810533880307060e-29,4.595660032088824278e-29,8.248637346641579127e-29,3.411650771711966410e-28,6.343658538351706070e-28,8.392108575066609439e-28
1.778279410038922925e-02,2.475089208082479013e-29,2.858887520870291171e-29,4.595684069370118709e-29,8.248868548285877306e-29,3.411748999890570698e-28,6.343818786789593046e-28,8.392386424533154094e-28
1.819700858609983596e-02,2.475169321845322529e-29,2.858967484305500951e-29,4.595764544424134762e-29,8.249098612985842491e-29,3.411852253149872622e-28,6.344010878478268196e-28,8.392687207849239960e-28
1.862087136662867598e-02,2.475241375685846191e-29,2.859052132009038202e-29,4.595905448443695599e-29,8.249336473452268721e-29,3.411961505789596990e-28,6.344236926274253603e-28,8.393012587050566295e-28
1.905460717963247327e-02,2.475306363730735123e-29,2.859144508049923743e-29,4.596105680582388625e-29,8.249591577328991408e-29,3.412077405801040567e-28,6.344497035930557922e-28,8.393364322673085171e-28
1.949844599758045541e-02,2.475366998215367798e-29,2.859248581025010487e-29,4.596359805441054151e-29,8.249873409437381629e-29,3.412200277684618276e-28,6.344789489381102244e-28,8.393744030708759151e-28
1.995262314968879874e-02,2.475427485443053081e-29,2.859368951826048870e-29,4.596659760891741433e-29,8.250191214503892007e-29,3.412329892537099548e-28,6.345111031914341558e-28,8.394152721573629466e-28
2.041737944669529473e-02,2.475492769756483038e-29,2.859509530858593108e-29,4.596996177078622122e-29,8.250553062925839884e-29,3.412465529906774500e-28,6.345457670756865500e-28,8.394590603469535053e-28
2.089296130854039618e-02,2.475568001415186390e-29,2.859672392540942373e-29,4.597359546952864998e-29,8.250964074189308960e-29,3.412606188776111597e-28,6.345825324407900453e-28,8.395056777108878951e-28
2.137962089502232557e-02,2.475657516414997653e-29,2.859857148448421935e-29,4.597741749955910232e-29,8.251425810478953373e-29,3.412750800611260159e-28,6.346210164949414980e-28,8.395549132110562189e-28
2.187761623949553008e-02,2.475764099944060635e-29,2.860060375018166726e-29,4.598136345586403661e-29,8.251935355871851217e-29,3.412898577023754085e-28,6.346609251887531577e-28,8.396064710697756557e-28
2.238721138568339902e-02,2.475888414490885517e-29,2.860275614442162130e-29,4.598539267665376589e-29,8.252487307104504915e-29,3.413049327674734192e-28,6.347020549892776907e-28,8.396600011705318697e-28
2.290867652767772378e-02,2.476029326994387062e-29,2.860494882355501173e-29,4.598948469768158284e-29,8.253073692139572560e-29,3.413203712494305462e-28,6.347442973898256360e-28,8.397151851403933381e-28
2.344228815319922624e-02,2.476184295514984255e-29,2.860709623135901329e-29,4.599363268721247057e-29,8.253687381256388564e-29,3.413363152916686696e-28,6.347876270742402926e-28,8.397717814085409676e-28
2.398832919019489723e-02,2.476349981823306575e-29,2.860912850071826709e-29,4.599783243113359169e-29,8.254323891147965428e-29,3.413529645103597770e-28,6.348320893977872803e-28,8.398296809003990727e-28
2.454708915685031162e-02,2.476523301472421582e-29,2.861100492574453178e-29,4.600207533254752558e-29,8.254982506632394072e-29,3.413705487067303017e-28,6.348777937602454979e-28,8.398889409596047657e-28
2.511886431509579437e-02,2.476701902166122277e-29,2.861272391798754216e-29,4.600634052566157193e-29,8.255666827897203444e-29,3.413892912760912817e-28,6.349248672129282885e-28,8.399497963135121957e-28
2.570395782768863241e-02,2.476884769533301948e-29,2.861432221998259605e-29,4.601059443105622778e-29,8.256383007544202520e-29,3.414093611605924727e-28,6.349734909488563348e-28,8.400126181358850332e-28
2.630267991895381477e-02,2.477072040315203058e-29,2.861586940375144936e-29,4.601479056861550835e-29,8.257138747311870035e-29,3.414308825756971851e-28,6.350238448434872635e-28,8.400778708688866138e-28
2.691534803926915256e-02,2.477264997983249495e-29,2.861745468355728761e-29,4.601888138280150182e-29,8.257939907860694530e-29,3.414539217526863403e-28,6.350761305108858053e-28,8.401460636982907272e-28
2.754228703338166065e-02,2.477465679050230774e-29,2.861917271852891827e-29,4.602283072576048411e-29,8.258790014156747772e-29,3.414785065374265886e-28,6.351305509486703670e-28,8.402177068553190973e-28
2.818382931264453578e-02,2.477676502789019883e-29,2.862110597446501208e-29,4.602661955984897759e-29,8.259688109390872264e-29,3.415046703760205314e-28,6.351872893223697073e-28,8.402932490529769137e-28
2.884031503126605750e-02,2.477899877711820533e-29,2.862331620052647673e-29,4.603025841430611908e-29,8.260630312614874144e-29,3.415324598759211371e-28,6.352465382555258540e-28,8.403730413350702155e-28
2.951209226666385438e-02,2.478138240450604157e-29,2.862583747948438594e-29,4.603378637198679712e-29,8.261609672492870017e-29,3.415619514266761017e-28,6.353084963586804984e-28,8.404573378961392090e-28
3.019951720402016052e-02,2.478393635679617357e-29,2.862867554554092046e-29,4.603727302155678540e-29,8.262618927134338589e-29,3.415932443200244810e-28,6.353733697480240672e-28,8.405462531742694954e-28
3.090295432513590415e-02,2.478667835802354865e-29,2.863181225658750284e-29,4.604081087761438022e-29,8.263653258698631778e-29,3.416264435239894132e-28,6.354413897336130666e-28,8.406398100775549278e-28
3.162277660168379134e-02,2.478962258376706836e-29,2.863521062794565452e-29,4.604450290778351331e-29,8.264710326745725703e-29,3.416616411710229176e-28,6.355127924703237177e-28,8.407379429608567913e-28
3.235936569296282705e-02,2.479278021693602418e-29,2.863882161279108161e-29,4.604845580923839085e-29,8.265792510946412868e-29,3.416988908764929274e-28,6.355877966002023107e-28,8.408405573577663071e-28
3.311311214825911342e-02,2.479615892520802240e-29,2.864259073990376721e-29,4.605276795057041957e-29,8.266906029401497328e-29,3.417381995957795259e-28,6.356665811465432897e-28,8.409475701321794798e-28
3.388441561392025597e-02,2.479976002374340526e-29,2.864646407309739593e-29,4.605751722596003653e-29,8.268059322516481200e-29,3.417795404930862556e-28,6.357492729419082045e-28,8.410589827633828400e-28
3.467368504525316503e-02,2.480358270281992910e-29,2.865039609340248545e-29,4.606276289939133661e-29,8.269261536157449193e-29,3.418228796195805434e-28,6.358359044453989172e-28,8.411749220487004607e-28
3.548133892335755130e-02,2.480762175810369311e-29,2.865435487964763935e-29,4.606854119350310089e-29,8.270519850600629726e-29,3.418682066972288097e-28,6.359264407472565354e-28,8.412956790996566519e-28
3.630780547701013827e-02,2.481186764002198497e-29,2.865832771442343476e-29,4.607486386108267645e-29,8.271837775919734602e-29,3.419155617606021441e-28,6.360208042826751032e-28,8.414217118957168118e-28
3.715352290971724036e-02,2.481630879116007679e-29,2.866232304986965768e-29,4.608172903710246536e-29,8.273214275921616718e-29,3.419650579076283757e-28,6.361189072063939102e-28,8.415536493888817427e-28
3.801893963205612431e-02,2.482093435583905371e-29,2.866637470240726340e-29,4.608912729491814458e-29,8.274643618188478511e-29,3.420168924126638471e-28,6.362207247728616715e-28,8.416922234862526063e-28
3.890451449942804868e-02,2.482573249652879231e-29,2.867053476689615602e-29,4.609704320101936228e-29,8.276117327952654483e-29,3.420712953627533328e-28,6.363263430360843369e-28,8.418382400941935173e-28
3.981071705534973415e-02,2.483069612976571744e-29,2.867486711283478483e-29,4.610546997772335364e-29,8.277625973767968617e-29,3.421285363228069057e-28,6.364359893801718480e-28,8.419924835684940372e-28
4.073802778041125949e-02,2.483582027625075695e-29,2.867944369030731026e-29,4.611440326552828320e-29,8.279161859781189457e-29,3.421888519699375508e-28,6.365500487408166033e-28,8.421556697068216381e-28
4.168693834703354750e-02,2.484110390823664071e-29,2.868432556486085313e-29,4.612384824639089035e-29,8.280721233182785083e-29,3.422524295520403865e-28,6.366690404845677872e-28,8.423283726581415682e-28
4.265795188015925749e-02,2.484654515903605885e-29,2.868956432678245353e-29,4.613381474894240686e-29,8.282306604490579071e-29,3.423194062984756318e-28,6.367935599813434809e-28,8.425110096852841573e-28
4.365158322401661156e-02,2.485214402819287191e-29,2.869519357116101230e-29,4.614431191430367578e-29,8.283926419329855389e-29,3.423898398383666886e-28,6.369242252661815856e-28,8.427038075104109738e-28
4.466835921509629964e-02,2.485789581340812063e-29,2.870123053079388459e-29,4.615534663016800099e-29,8.285594996055031450e-29,3.424637500257448486e-28,6.370615949390088348e-28,8.429068210589637057e-28
4.570881896148751983e-02,2.486379398521057195e-29,2.870768197196226557e-29,4.616691543364056382e-29,8.287331366521940842e-29,3.425411289881129178e-28,6.372061256541600204e-28,8.431199662973578554e-28
4.677351412871981473e-02,2.486982950331397006e-29,2.871454848457885246e-29,4.617900453569207345e-29,8.289156471502167322e-29,3.426219773243108398e-28,6.373581392051151412e-28,8.433430839165929223e-28
4.786300923226385201e-02,2.487599685724848958e-29,2.872182979553592191e-29,4.619159202045336164e-29,8.291091923385174079e-29,3.427063153674242567e-28,6.375178009158010515e-28,8.435760071344044173e-28
4.897788193684461666e-02,2.488229792565760752e-29,2.872952582460979826e-29,4.620464684840966834e-29,8.293157576290217370e-29,3.427941990007089926e-28,6.376851839618812313e-28,8.438186361316266497e-28
5.011872336272722023e-02,2.488874628865373399e-29,2.873764062086598116e-29,4.621813633126015381e-29,8.295370864757901722e-29,3.428857112635042496e-28,6.378603012694995128e-28,8.440710032639559686e-28
5.128613839913648276e-02,2.489537323259998326e-29,2.874617764365846027e-29,4.623203306441162242e-29,8.297745520614039402e-29,3.429809632986035054e-28,6.380431830123287489e-28,8.443333347344868037e-28
5.248074602497725810e-02,2.490222856807109111e-29,2.875514057953184511e-29,4.624632015101119906e-29,8.300292582321980336e-29,3.430800865285698587e-28,6.382339420170515282e-28,8.446060422810821843e-28
5.370317963702526953e-02,2.490937731495116193e-29,2.876453317076063738e-29,4.626100187451675810e-29,8.303020561567380550e-29,3.431832377914225264e-28,6.384328431933524107e-28,8.448897388631930304e-28
5.495408738576245539e-02,2.491689373366902082e-29,2.877435868251769796e-29,4.627610365059479765e-29,8.305936547242994192e-29,3.432906064343962942e-28,6.386403311438545705e-28,8.451851793262515525e-28
5.623413251903491145e-02,2.492485445640020885e-29,2.878462329321842390e-29,4.629168098908784670e-29,8.309045908311240863e-29,3.434024263435711816e-28,6.388570382359104192e-28,8.454932056337453759e-28
5.754399373371569398e-02,2.493333031490596595e-29,2.879534067230738021e-29,4.630780996909911555e-29,8.312352690991646938e-29,3.435189773037297801e-28,6.390837562436197371e-28,8.458147083911615904e-28
5.888436553555889685e-02,2.494238106873118393e-29,2.880652896278696539e-29,4.632459115338209224e-29,8.315859780976569425e-29,3.436406049541406156e-28,6.393213921250749979e-28,8.461505560180072389e-28
6.025595860743578058e-02,2.495205295640611179e-29,2.881821632007410206e-29,4.634213652907572178e-29,8.319566493463283616e-29,3.437676951715740556e-28,6.395709087894432646e-28,8.465015960872617771e-28
6.165950018614822087e-02,2.496237965510609453e-29,2.883043418944728909e-29,4.636056236242521449e-29,8.323469105331332734e-29,3.439006815041959541e-28,6.398332430131525901e-28,8.468686394749553562e-28
6.309573444801933051e-02,2.497338529674654390e-29,2.884321315125695553e-29,4.637998154664882215e-29,8.327560486510969807e-29,3.440400117490791936e-28,6.401092491371042488e-28,8.472524875374036020e-28
6.456542290346556356e-02,2.498508931450921927e-29,2.885657949990984786e-29,4.640049902492560852e-29,8.331831129736806950e-29,3.441861463391169618e-28,6.403996837926416233e-28,8.476539762283120089e-28
6.606934480075957183e-02,2.499751059307039496e-29,2.887055512496867596e-29,4.642219885595418151e-29,8.336270995749608344e-29,3.443395446598240385e-28,6.407051540476807621e-28,8.480740237529662616e-28
6.760829753919818386e-02,2.501066928720184533e-29,2.888515461462318881e-29,4.644515172592474874e-29,8.340871448916577393e-29,3.445006383470785212e-28,6.410261562553965685e-28,8.485136658416111738e-28
6.918309709189363055e-02,2.502458449717876391e-29,2.890039249841993253e-29,4.646940967635061138e-29,8.345628235267340887e-29,3.446698446058194456e-28,6.413630972496360388e-28,8.489740772212526271e-28
7.079457843841380216e-02,2.503927150320155562e-29,2.891628748241096552e-29,4.649500704245117838e-29,8.350543041962161413e-29,3.448475358362124145e-28,6.417163541876979591e-28,8.494565615554222741e-28
7.244359600749898653e-02,2.505473657975509772e-29,2.893287218548125772e-29,4.652196877312656145e-29,8.355625127558132551e-29,3.450340453504312960e-28,6.420863066994102403e-28,8.499625370122099455e-28
7.413102413009177438e-02,2.507097631579795929e-29,2.895019355136932798e-29,4.655031082108222888e-29,8.360891011565407230e-29,3.452296715753488135e-28,6.424734044442551432e-28,8.504934762116042397e-28
7.585775750291835762e-02,2.508797341229138892e-29,2.896831845702577135e-29,4.658005026291841238e-29,8.366363511304505238e-29,3.454346939459683502e-28,6.428781804116945079e-28,8.510508334333391872e-28
7.762471166286918911e-02,2.510570243350096046e-29,2.898732885123626654e-29,4.661120566679958645e-29,8.372069476832192368e-29,3.456493919634121113e-28,6.433012835344305005e-28,8.516359998769751528e-28
7.943282347242813790e-02,2.512413382690128426e-29,2.900731592676391499e-29,4.664380982702181000e-29,8.378037300295709137e-29,3.458740921913979084e-28,6.437434819105444860e-28,8.522502208720835370e-28
8.128305161640994592e-02,2.514324384969143433e-29,2.902837160227446648e-29,4.667791249518812916e-29,8.384294520772711144e-29,3.461091699633574489e-28,6.442056805097865034e-28,8.528946048087849367e-28
8.317637711026708291e-02,2.516302101852610785e-29,2.905057882489252526e-29,4.671358057210251787e-29,8.390865542597672640e-29,3.463551118499332563e-28,6.446888950585435568e-28,8.535701276448067840e-28
8.511380382023767122e-02,2.518347351971882819e-29,2.907400595517165931e-29,4.675090149576588780e-29,8.397770268030148127e-29,3.466124989821983790e-28,6.451942595305488497e-28,8.542776871930331666e-28
8.709635899560805306e-02,2.520463291947750604e-29,2.909870132085377391e-29,4.678998041340940210e-29,8.405023823329663777e-29,3.468819886688422128e-28,6.457230083116477402e-28,8.550181910757292516e-28
8.912509381337455072e-02,2.522655096122954605e-29,2.912469421713133051e-29,4.683092987509626067e-29,8.412637223493277456e-29,3.471642908200777602e-28,6.462764740475806026e-28,8.557926646631647958e-28
9.120108393559096804e-02,2.524929979086458899e-29,2.915199722952103502e-29,4.687386577575719863e-29,8.420618598207277042e-29,3.474601195150844492e-28,6.468560800328152870e-28,8.566023232796329887e-28
9.332543007969909543e-02,2.527296647961387461e-29,2.918061127021822862e-29,4.691889757019234238e-29,8.428975119660265478e-29,3.477701523661041791e-28,6.474633158232647586e-28,8.574486537123829929e-28
9.549925860214358853e-02,2.529764773484938423e-29,2.921053499514959187e-29,4.696612474772932417e-29,8.437715241293758807e-29,3.480950011693735570e-28,6.480997358607719868e-28,8.583334298156468457e-28
9.772372209558106981e-02,2.532344402543909419e-29,2.924176601855218718e-29,4.701563362165038476e-29,8.446850515335018117e-29,3.484352166660683897e-28,6.487669306916324534e-28,8.592587071550157373e-28
1.000000000000000056e-01,2.535045945854085757e-29,2.927431160248143842e-29,4.706750172524366575e-29,8.456395246306050862e-29,3.487913009493474176e-28,6.494664851815555932e-28,8.602267563076595884e-28
1.023292992280754182e-01,2.537879483927775377e-29,2.930818799395461562e-29,4.712179816721230821e-29,8.466368947407946332e-29,3.491637251074300915e-28,6.501999541184871601e-28,8.612400144151849305e-28
1.047128548050899610e-01,2.540854908110657482e-29,2.934342992966648966e-29,4.717859144218316886e-29,8.476794707062497893e-29,3.495529936223642912e-28,6.509688300343486519e-28,8.623009997123863437e-28
1.071519305237606523e-01,2.543981180599748168e-29,2.938008994186635069e-29,4.723795669634663645e-29,8.487699137985976527e-29,3.499596677320128583e-28,6.517745057077286536e-28,8.634122688374174154e-28
1.096478196143185063e-01,2.547266225087371477e-29,2.941824143669699469e-29,4.729997847332932371e-29,8.499111861876223234e-29,3.503843902647216791e-28,6.526182940001611345e-28,8.645763850407985708e-28
1.122018454301963591e-01,2.550716553954831580e-29,2.945797637334169079e-29,4.736475573812386216e-29,8.511064903080934345e-29,3.508279196361298467e-28,6.535014201256271859e-28,8.657959201231094506e-28
1.148153621496882937e-01,2.554337399463296153e-29,2.949940526719681069e-29,4.743240301371300477e-29,8.523592318548337986e-29,3.512911185925582899e-28,6.544251149054626712e-28,8.670734766653457707e-28
1.174897554939529770e-01,2.558132630068957780e-29,2.954265122994837357e-29,4.750305138081097103e-29,8.536729270383295193e-29,3.517749660729760723e-28,6.553906610438809852e-28,8.684117122653126441e-28
1.202264434617413141e-01,2.562105651822054864e-29,2.958784656581393957e-29,4.757684897703327963e-29,8.550512026591199943e-29,3.522805473099794837e-28,6.563994948235433060e-28,8.698133805175111212e-28
1.230268770812381757e-01,2.566259944380763472e-29,2.963512588257397866e-29,4.765396011050752919e-29,8.564975641439357686e-29,3.528090595218947422e-28,6.574532923593922168e-28,8.712813452876184894e-28
1.258925411794167559e-01,2.570600084573820330e-29,2.968462293289375810e-29,4.773456704806498207e-29,8.580154190155583008e-29,3.533617984665081349e-28,6.585540335642413446e-28,8.728185977885083163e-28
1.288249551693134154e-01,2.575132551449647417e-29,2.973646490534443322e-29,4.781886509746172333e-29,8.596079857190179493e-29,3.539401636523082415e-28,6.597040406698170719e-28,8.744282767178085454e-28
1.318256738556407293e-01,2.579866050389587227e-29,2.979077361851636121e-29,4.790705767226949649e-29,8.612781964728103458e-29,3.545456446944160039e-28,6.609059694949180414e-28,8.761136639161314279e-28
1.348962882591653312e-01,2.584811436432225687e-29,2.984766647448318657e-29,4.799935676045520192e-29,8.630288205117519829e-29,3.551798096849389137e-28,6.621627781296449530e-28,8.778782010478872210e-28
1.380384264602884659e-01,2.589981656991180797e-29,2.990725892083217399e-29,4.809597127133542973e-29,8.648625975624773780e-29,3.558442895712536711e-28,6.634776406765637900e-28,8.797254811725975984e-28
1.412537544622753938e-01,2.595390841404405501e-29,2.996966990278642637e-29,4.819711285437044374e-29,8.667823808121614910e-29,3.565407306847319030e-28,6.648538897160811882e-28,8.816592557939851134e-28
1.445439770745927111e-01,2.601053959594605991e-29,3.003502705066009515e-29,4.830298811720964566e-29,8.687914343836865159e-29,3.572707829526957880e-28,6.662949250313923296e-28,8.836834259654148228e-28
1.479108388168207111e-01,2.606986141299568886e-29,3.010347092727577747e-29,4.841380759830937751e-29,8.708934916188315646e-29,3.580360652774068245e-28,6.678041515520000635e-28,8.858020371726599080e-28
1.513561248436207929e-01,2.613202315421376771e-29,3.017515568319117988e-29,4.852978411681138201e-29,8.730929473915256236e-29,3.588381451513598508e-28,6.693849391800321874e-28,8.880192712852380811e-28
1.548816618912481069e-01,2.619717210935271878e-29,3.025024703761634333e-29,4.865114301115095646e-29,8.753948748539600359e-29,3.596785604215294722e-28,6.710406208593162869e-28,8.903394558432820529e-28
1.584893192461113431e-01,2.626545342773134547e-29,3.032891950833661996e-29,4.877812719416775146e-29,8.778048466139942547e-29,3.605588351054687091e-28,6.727745141494222042e-28,8.927670771423846089e-28
1.621810097358929725e-01,2.633700993268532649e-29,3.041135409368994382e-29,4.891099763553603976e-29,8.803287457800083823e-29,3.614805341502617649e-28,6.745899846393380125e-28,8.953068076684159911e-28
1.659586907437560488e-01,2.641197977953732357e-29,3.049773066970634392e-29,4.905003587078950450e-29,8.829724874970343744e-29,3.624453081645394858e-28,6.764904944815434005e-28,8.979635409226048126e-28
1.698243652461744191e-01,2.649049549751050566e-29,3.058822383317895261e-29,4.919554594555412197e-29,8.857417897434112869e-29,3.634549382136909611e-28,6.784796800215599226e-28,9.007424339635677326e-28
1.737800828749375415e-01,2.657268195972555589e-29,3.068300581867936407e-29,4.934784874205049376e-29,8.886419437790860194e-29,3.645113804327890616e-28,6.805614308350767228e-28,9.036489285252268980e-28
1.778279410038922925e-01,2.665865368641662516e-29,3.078224389662777241e-29,4.950727569463015502e-29,8.916778165509944820e-29,3.656167619458616481e-28,6.827399119705317393e-28,9.066887542118396776e-28
1.819700858609983596e-01,2.674851858986362614e-29,3.088610969604483597e-29,4.967416889549787665e-29,8.948538685444716693e-29,3.667733838115725981e-28,6.850196057860156151e-28,9.098679424349946341e-28
1.862087136662867459e-01,2.684238023643570652e-29,3.099478048595053847e-29,4.984887544191711737e-29,8.981744471199820824e-29,3.679836735371458661e-28,6.874053124737979365e-28,9.131928282387455110e-28
1.905460717963247397e-01,2.694034709921795674e-29,3.110844792167403260e-29,5.003174339144758651e-29,9.016441197200450505e-29,3.692501609193473338e-28,6.899020979064190275e-28,9.166700309115678220e-28
1.949844599758045471e-01,2.704254154478059481e-29,3.122732107220412316e-29,5.022311979603923460e-29,9.052680541611995069e-29,3.705754470921453776e-28,6.925152810974950706e-28,9.203064797666898164e-28
1.995262314968879735e-01,2.714910780085152808e-29,3.135162938051947290e-29,5.042335687652626800e-29,9.090523145875905723e-29,3.719621782833610698e-28,6.952503575692507704e-28,9.241094197166618897e-28
2.041737944669529681e-01,2.726021660851968554e-29,3.148162358876404808e-29,5.063281123473213268e-29,9.130040730234389009e-29,3.734130536845368961e-28,6.981129460478124743e-28,9.280864445300839877e-28
2.089296130854039757e-01,2.737606840443345415e-29,3.161757200005401629e-29,5.085185444243818534e-29,9.171317444296965539e-29,3.749308567284377889e-28,7.011087569712291490e-28,9.322455164450131464e-28
2.137962089502232488e-01,2.749689188787619176e-29,3.175975789196167437e-29,5.108088113695297342e-29,9.214448527859541996e-29,3.765184607258423146e-28,7.042435978924706626e-28,9.365949683903016376e-28
2.187761623949552869e-01,2.762293760274123061e-29,3.190847265408695048e-29,5.132031784989620604e-29,9.259538123454407077e-29,3.781788892777972867e-28,7.075233753310836660e-28,9.411435359858906658e-28
2.238721138568340041e-01,2.775447391191616017e-29,3.206401583959820423e-29,5.157063497460931026e-29,9.306696582399860548e-29,3.799153365435627148e-28,7.109541483579000568e-28,9.459003177501446022e-28
2.290867652767773488e-01,2.789178099840337567e-29,3.222668770533461362e-29,5.183235106274452018e-29,9.356037926529732989e-29,3.817311933554024007e-28,7.145422310804426311e-28,9.508747740544400009e-28
2.344228815319922832e-01,2.803514396147124343e-29,3.239679123443859043e-29,5.210603915085923488e-29,9.407676519863934734e-29,3.836300641681694627e-28,7.182942333688060309e-28,9.560767249372594515e-28
2.398832919019489862e-01,2.818485423324893746e-29,3.257463289382057451e-29,5.239232466851444361e-29,9.461726431489076063e-29,3.856157666993843723e-28,7.222171819477290478e-28,9.615163145469609608e-28
2.454708915685029913e-01,2.834120803579530899e-29,3.276052414734330519e-29,5.269188019318307262e-29,9.518299971030492502e-29,3.876923240427306048e-28,7.263185398641806667e-28,9.672040152747643248e-28
2.511886431509579576e-01,2.850450918372104965e-29,3.295478663137249673e-29,5.300541815376942806e-29,9.577509263647168189e-29,3.898639572497157215e-28,7.306062725407080993e-28,9.731506569952001898e-28
2.570395782768863380e-01,2.867506800454640105e-29,3.315775754224957432e-29,5.333368002796197031e-29,9.639467992765607725e-29,3.921350885356748628e-28,7.350888472169770605e-28,9.793674325337155030e-28
2.630267991895381408e-01,2.885320189454996787e-29,3.336979359396788465e-29,5.367742434134256487e-29,9.704293590281901855e-29,3.945103399227491897e-28,7.397752209254489213e-28,9.858659405795194951e-28
2.691534803926915465e-01,2.903923479527172166e-29,3.359127171220324231e-29,5.403741554517398270e-29,9.772109745015604318e-29,3.969945380542173356e-28,7.446748039159605269e-28,9.926582376142135843e-28
2.754228703338166273e-01,2.923349578697751420e-29,3.382259885928995857e-29,5.441440901401511342e-29,9.843049052153152868e-29,3.995927311049504889e-28,7.497974433870724200e-28,9.997568657344610889e-28
2.818382931264453717e-01,2.943631296199122248e-29,3.406420821195872119e-29,5.480915021279268941e-29,9.917252881341300733e-29,4.023101858178781074e-28,7.551533596427167318e-28,1.007174894734869195e-27
2.884031503126605611e-01,2.964801400537209316e-29,3.431656793443839584e-29,5.522236773615877730e-29,9.994871916407114436e-29,4.051524060292423578e-28,7.607531337422323022e-28,1.014925939151717526e-27
2.951209226666385299e-01,2.986892451563369535e-29,3.458017758734073885e-29,5.565477337813876444e-29,1.007606422174299743e-28,4.081251075945333696e-28,7.666076624949436021e-28,1.023024172172570809e-27
3.019951720402015982e-01,3.009937011292190217e-29,3.485557091876153288e-29,5.610707674953698140e-29,1.016099336008806686e-28,4.112342143686996629e-28,7.727281786324070867e-28,1.031484322503665536e-27
3.090295432513590623e-01,3.033967983547801683e-29,3.514331280249076702e-29,5.657999267384473241e-29,1.024982634096445161e-28,4.144858272434865487e-28,7.791262463301356439e-28,1.040321664644341149e-27
3.162277660168379412e-01,3.059019126011237594e-29,3.544399787863991268e-29,5.707425803300196865e-29,1.034273223533714117e-28,4.178862058455370505e-28,7.858137938559105462e-28,1.049551995908999284e-27
3.235936569296282705e-01,3.085125640805403993e-29,3.575823997993270334e-29,5.759064912935618479e-29,1.043988198077237890e-28,4.214417672523679065e-28,7.928031472590267790e-28,1.059191643703538108e-27
3.311311214825911065e-01,3.112324358428458027e-29,3.608666883977065108e-29,5.812999722859779693e-29,1.054144955896263781e-28,4.251590773710469061e-28,8.001070771792791401e-28,1.069257460430158099e-27
3.388441561392025458e-01,3.140654124667363896e-29,3.642992286043513741e-29,5.869320164498314309e-29,1.064761524291095705e-28,4.290448800063038529e-28,8.077388310558377550e-28,1.079766825630480204e-27
3.467368504525316641e-01,3.170155924659633291e-29,3.678864255255852414e-29,5.928123491138028090e-29,1.075856758462485551e-28,4.331061373418280271e-28,8.157121636579423622e-28,1.090737694889690266e-27
3.548133892335754713e-01,3.200872641647900546e-29,3.716347182992447246e-29,5.989515426633879049e-29,1.087450642628875685e-28,4.373500792672152537e-28,8.240413734704945790e-28,1.102188623488558152e-27
3.630780547701014105e-01,3.232849036905658474e-29,3.755505886632742028e-29,6.053609695540272080e-29,1.099564490301299645e-28,4.417842688646611496e-28,8.327413260188343318e-28,1.114138826785855829e-27
3.715352290971725702e-01,3.266131217303096115e-29,3.796405996527307801e-29,6.120528241821291809e-29,1.112220993004211437e-28,4.464166365717509868e-28,8.418274796068966259e-28,1.126608233906560758e-27
3.801893963205612570e-01,3.300766762056186593e-29,3.839114703151122448e-29,6.190400890627132802e-29,1.125444152510749802e-28,4.512555318312833975e-28,8.513159229939876591e-28,1.139617543154278434e-27
3.890451449942806672e-01,3.336804436081633641e-29,3.883701555085947136e-29,6.263365183921349133e-29,1.139259196818295162e-28,4.563097334525121144e-28,8.612234222084963227e-28,1.153188267393288550e-27
3.981071705534973137e-01,3.374294149236913044e-29,3.930238948227435900e-29,6.339565339227283338e-29,1.153692465847719475e-28,4.615884569715006383e-28,8.715674592789348158e-28,1.167342754804892279e-27
4.073802778041128447e-01,3.413287051479883619e-29,3.978802637429129970e-29,6.419151402527768557e-29,1.168771321849596108e-28,4.671013423974631979e-28,8.823662748598892823e-28,1.182104211660355663e-27
4.168693834703355305e-01,3.453835600686874630e-29,4.029472096480448019e-29,6.502278336884284805e-29,1.184524090882082375e-28,4.728584328177693021e-28,8.936388899813200998e-28,1.197496697168573449e-27
4.265795188015925610e-01,3.495993930058654837e-29,4.082330658055160291e-29,6.589104919795889973e-29,1.200980193997543746e-28,4.788701725922022888e-28,9.054051193622956299e-28,1.213545114846918528e-27
4.365158322401658797e-01,3.539818098469863657e-29,4.137465765443656405e-29,6.679793236235803394e-29,1.218170093070378247e-28,4.851473851348752391e-28,9.176855673157061108e-28,1.230275206432230342e-27
4.466835921509630380e-01,3.585366483830613407e-29,4.194968817674973485e-29,6.774507571650766166e-29,1.236125440404269500e-28,4.917012698522659443e-28,9.305015950579205537e-28,1.247713565373445253e-27
4.570881896148749624e-01,3.632699674269637404e-29,4.254935592761065173e-29,6.873415796851883367e-29,1.254879108714070924e-28,4.985434163147340098e-28,9.438752986267086950e-28,1.265887658657608717e-27
4.677351412871981196e-01,3.681880913513146664e-29,4.317465933760122040e-29,6.976689383205949366e-29,1.274465213693453154e-28,5.056858184688152501e-28,9.578294943197496599e-28,1.284825854143519894e-27
4.786300923226382564e-01,3.732975914995230111e-29,4.382664204503384056e-29,7.084504436974276845e-29,1.294919097367753395e-28,5.131409099848108833e-28,9.723877073717342860e-28,1.304557436518071266e-27
4.897788193684461389e-01,3.786052559799148574e-29,4.450638944728578100e-29,7.197043503825516520e-29,1.316277434095192595e-28,5.209216014553418666e-28,9.875741905759954004e-28,1.325112667487224323e-27
5.011872336272722439e-01,3.841181199119161846e-29,4.521502763573763514e-29,7.314496147648162509e-29,1.338578317301626584e-28,5.290413046550135486e-28,1.003413954848643768e-27,1.346522770135736872e-27
5.128613839913648276e-01,3.898434172857913912e-29,4.595372746055786372e-29,7.437059179522544280e-29,1.361861386521680567e-28,5.375139823333253728e-28,1.019932837864300324e-27,1.368819938355286546e-27
5.248074602497725394e-01,3.957886655784656898e-29,4.672370139659303181e-29,7.564937632728007192e-29,1.386168069427817519e-28,5.463541651785740401e-28,1.037157557893491708e-27,1.392037333813761320e-27
5.370317963702526676e-01,4.019616725912331028e-29,4.752620543976004248e-29,7.698344267071739778e-29,1.411541767188967605e-28,5.555769857807820685e-28,1.055115758958025612e-27,1.416209067106306422e-27
5.495408738576245122e-01,4.083706390171294194e-29,4.836254659799614260e-29,7.837499443055084110e-29,1.438028048745547756e-28,5.651981945128388422e-28,1.073836080926589390e-27,1.441370238478205297e-27
5.623413251903490728e-01,4.150242068775354518e-29,4.923408404691139755e-29,7.982630986893698881e-29,1.465674864180633019e-28,5.752341574747016866e-28,1.093348191665200163e-27,1.467556972981342088e-27
5.754399373371569260e-01,4.219315369813970471e-29,5.014223815457564146e-29,8.133974665412199954e-29,1.494532660889459053e-28,5.857018525251511662e-28,1.113682848121413799e-27,1.494806509894299949e-27
5.888436553555890240e-01,4.291023685567224045e-29,5.108849836688523562e-29,8.291775209296945046e-29,1.524654392540814595e-28,5.966188599037787287e-28,1.134871900495972597e-27,1.523157314192213636e-27
6.025595860743577781e-01,4.365470508011285934e-29,5.207442505162258906e-29,8.456286296870814720e-29,1.556095761250151457e-28,6.080033537264552064e-28,1.156948364786452838e-27,1.552649171623167048e-27
6.165950018614821948e-01,4.442765749492417060e-29,5.310165608488138525e-29,8.627772808095376997e-29,1.588915056499826742e-28,6.198741033959360543e-28,1.179946476408568358e-27,1.583323299207803810e-27
6.309573444801933606e-01,4.523026278901946409e-29,5.417190631304780100e-29,8.806511866498528925e-29,1.623173245917432984e-28,6.322505094661393767e-28,1.203901773767071667e-27,1.615222438867580375e-27
6.456542290346556356e-01,4.606376448119236076e-29,5.528696503778868730e-29,8.992793994071812604e-29,1.658934024488857407e-28,6.451526306520472843e-28,1.228851220102910532e-27,1.648390894259908563e-27
6.606934480075961069e-01,4.692948808885276528e-29,5.644869654423686740e-29,9.186924340436732537e-29,1.696263743860253185e-28,6.586012662629139164e-28,1.254833330152335136e-27,1.682874580502457871e-27
6.760829753919819218e-01,4.782885151973190486e-29,5.765904201555114903e-29,9.389223821651859338e-29,1.735231508489824099e-28,6.726180593039472695e-28,1.281888292507060481e-27,1.718721067785242664e-27
6.918309709189366385e-01,4.876336990012155591e-29,5.892002219534191696e-29,9.600029609553199431e-29,1.775909400310297262e-28,6.872255733864301249e-28,1.310058099437954973e-27,1.755979624131858151e-27
7.079457843841380216e-01,4.973467089299836377e-29,6.023374615371938659e-29,9.819695816642250986e-29,1.818372599491936916e-28,7.024474205806833748e-28,1.339386655382937058e-27,1.794701339712627209e-27
7.244359600749902262e-01,5.074450092512249525e-29,6.160242564574091805e-29,1.004859412488432210e-28,1.862699972627096929e-28,7.183083304155668142e-28,1.369919866657280159e-27,1.834939255185360948e-27
7.413102413009177161e-01,5.179473321267297751e-29,6.302838908153968130e-29,1.028711408754762363e-28,1.908974357564082556e-28,7.348342237860444414e-28,1.401705714489793549e-27,1.876748563235348876e-27
7.585775750291835484e-01,5.288737861695316757e-29,6.451410148938992755e-29,1.053566415011741227e-28,1.957283213940659331e-28,7.520522438993155333e-28,1.434794335934522475e-27,1.920186852993143481e-27
7.762471166286916135e-01,5.402460016178106224e-29,6.606217877739703231e-29,1.079467390547123484e-28,2.007719074310252016e-28,7.699907782846459602e-28,1.469238127622168989e-27,1.965314367340324549e-27
7.943282347242813790e-01,5.520872705058046338e-29,6.767540609457651333e-29,1.106459622393285816e-28,2.060380173869565800e-28,7.886794582972393830e-28,1.505091870367343561e-27,2.012194282028642869e-27
8.128305161640990706e-01,5.644228213704064845e-29,6.935675543510140017e-29,1.134591182907207604e-28,2.115370895207493203e-28,8.081492142093108061e-28,1.542412930134247436e-27,2.060893045093470533e-27
8.317637711026708569e-01,5.772802646265053852e-29,7.110942414091746550e-29,1.163913625387780438e-28,2.172802452592283582e-28,8.284323599462713622e-28,1.581261580170155084e-27,2.111480742910272296e-27
8.511380382023763236e-01,5.906903455793714564e-29,7.293690804066750670e-29,1.194483253565911602e-28,2.232794270899737298e-28,8.495628164467501266e-28,1.621701509023266302e-27,2.164031711638445612e-27
8.709635899560805861e-01,6.046886389786285255e-29,7.484318734813496714e-29,1.226363660629780900e-28,2.295477093648229787e-28,8.715766750456781416e-28,1.663800756954664920e-27,2.218625650343159169e-27
8.912509381337454517e-01,6.193194302348617767e-29,7.683315412022052557e-29,1.259631499754639741e-28,2.361000861850129566e-28,8.945134291283362734e-28,1.707633696989733484e-27,2.275349996137654926e-27
9.120108393559096527e-01,6.346451112150857784e-29,7.891365816064511616e-29,1.294390522085608264e-28,2.429554299139018945e-28,9.184189041860120210e-28,1.753285427852288857e-27,2.334305454139593076e-27
9.332543007969910098e-01,6.507692370845081786e-29,8.109604136104705804e-29,1.330805851863674059e-28,2.501413841586557368e-28,9.433523183993031796e-28,1.800862134096104069e-27,2.395619056592969602e-27
9.549925860214358853e-01,6.678933653315556942e-29,8.340232583658678355e-29,1.369189003116490010e-28,2.577064360707319266e-28,9.694033703035381472e-28,1.850516172045003843e-27,2.459475833631431871e-27
9.772372209558106704e-01,6.864567422366123959e-29,8.588037564267845124e-29,1.410207853625575112e-28,2.657496523799267205e-28,9.967339981851771425e-28,1.902507067095257600e-27,2.526195918342421572e-27
1.000000000000000000e+00,7.074798411085110065e-29,8.864096197618727908e-29,1.455403564717864734e-28,2.744937876587859862e-28,1.025680806863792320e-27,1.957350799942651511e-27,2.596422979839279086e-27
1.023292992280753655e+00,7.334073603195246275e-29,9.194875759992747357e-29,1.508464501226884913e-28,2.844646190455598196e-28,1.057005739204262097e-27,2.016185376468375601e-27,2.671585311118305662e-27
1.047128548050899610e+00,7.701771523277919648e-29,9.644494673452434553e-29,1.578351879394485603e-28,2.969307812173360565e-28,1.092510672313763842e-27,2.081665869460654600e-27,2.755024097578196116e-27
1.071519305237605968e+00,8.322859804635819640e-29,1.036922137417592413e-28,1.686964971063176951e-28,3.149811100846983783e-28,1.136541564055761862e-27,2.160154994091949975e-27,2.854753298456375370e-27
1.096478196143185091e+00,9.551883269351700464e-29,1.175073646119802805e-28,1.887905642515729917e-28,3.461594288403394544e-28,1.199666556388722574e-27,2.267079126581253150e-27,2.990205905790869238e-27
1.122018454301962898e+00,1.225582111247472663e-28,1.472159194689491661e-28,2.312353770838617945e-28,4.089028930228786457e-28,1.307660498174384508e-27,2.440010610348915835e-27,3.208708424630764801e-27
1.148153621496882826e+00,1.855331302014252908e-28,2.155916296578288941e-28,3.281036157235192688e-28,5.482529134840436697e-28,1.523424420499665661e-27,2.770582119734879768e-27,3.625665218697366067e-27
1.174897554939529076e+00,3.361588702057507955e-28,3.781996505916390549e-28,5.577127778986520257e-28,8.741361504974264013e-28,2.000392247823790304e-27,3.482245325910429697e-27,4.522451249924494237e-27
1.202264434617413169e+00,7.005077655776789872e-28,7.704567176203681871e-28,1.111036976967757294e-27,1.654508221507262999e-27,3.112463847515743391e-27,5.119446696659492639e-27,6.584564160480736142e-27
1.230268770812381174e+00,1.585491373432191330e-27,1.721952324187958566e-27,2.453060978353322428e-27,3.541644320191812523e-27,5.769659725054370133e-27,9.007201135822897116e-27,1.148014655737755515e-26
1.258925411794167504e+00,3.737138816226225180e-27,4.033729525515964768e-27,5.714193110586073111e-27,8.121019552910396833e-27,1.218372615902888793e-26,1.836576719010539654e-26,2.326312276396606398e-26
1.288249551693133599e+00,8.966031003696954058e-27,9.649691137454921320e-27,1.363807398853367027e-26,1.924040745494791813e-26,2.772200267288422008e-26,4.100974698815105162e-26,5.177071489467345416e-26
1.318256738556407459e+00,2.165909977815380860e-26,2.327948145056957663e-26,3.287270436510972445e-26,4.622258700542931380e-26,6.538853906645172620e-26,9.587228434637161327e-26,1.208357449718212358e-25
1.348962882591653312e+00,5.242724555179373097e-26,5.631404767424285851e-26,7.949840717777664218e-26,1.116167892814252191e-25,1.566357382153641123e-25,2.287460952076588269e-25,2.881003818819638254e-25
1.380384264602885214e+00,1.268890103177504120e-25,1.362544603198352614e-25,1.923396100562343588e-25,2.698645637016143425e-25,3.773992860130555430e-25,5.501885045463514968e-25,6.927282604041747869e-25
1.412537544622753938e+00,3.067791394191475219e-25,3.293705821528777156e-25,4.649551937349832346e-25,6.521567607424898079e-25,9.106637753781006668e-25,1.326612760711392278e-24,1.670063146248163172e-24
1.445439770745927888e+00,7.405673832046927522e-25,7.950368929685473009e-25,1.122352109807503469e-24,1.574001302897438332e-24,2.196495740505972436e-24,3.198725932687295437e-24,4.026581067049254968e-24
1.479108388168207222e+00,1.784570984880890623e-24,1.915738068034579339e-24,2.704533586546561215e-24,3.792593809149813496e-24,5.291017947046187993e-24,7.704171062496551877e-24,9.697749585236134152e-24
1.513561248436208651e+00,4.292050936182957996e-24,4.607392535351405038e-24,6.504629655165947859e-24,9.121162664323488543e-24,1.272328153590863169e-23,1.852507532604624476e-23,2.331833847609352814e-23
1.548816618912481236e+00,1.030158080576425022e-23,1.105826496271213612e-23,1.561213218713633245e-23,2.189178897141421223e-23,3.053556800899411554e-23,4.445859180541048305e-23,5.596149088688657634e-23
1.584893192461114042e+00,2.467187186497579846e-23,2.648382799683898442e-23,3.739050052007063423e-23,5.242949522093966289e-23,7.312895270998028342e-23,1.064717132924662219e-22,1.340187346967106970e-22
1.621810097358929781e+00,5.895378073751880446e-23,6.328307043782881875e-23,8.934525471698773366e-23,1.252804641360683200e-22,1.747397956576369199e-22,2.544102714716957490e-22,3.202318751231882200e-22
1.659586907437561321e+00,1.405347362956946523e-22,1.508543490249606517e-22,2.129825052976473392e-22,2.986444221704803849e-22,4.165434873272157536e-22,6.064601665855957344e-22,7.633634914064012802e-22
1.698243652461744357e+00,3.341699837778481433e-22,3.587075571951689011e-22,5.064399049747176028e-22,7.101296563448123592e-22,9.904722656738694756e-22,1.442061821591582591e-21,1.815149882809860655e-21
1.737800828749376247e+00,7.925194206838197853e-22,8.507116214007017999e-22,1.201076036059954940e-21,1.684146432161337742e-21,2.349004545134658067e-21,3.419993377778599158e-21,4.304805954956419253e-21
1.778279410038922759e+00,1.874370978299250662e-21,2.011998451652038053e-21,2.840639831002917379e-21,3.983137874770812255e-21,5.555574710320488869e-21,8.088543814074621240e-21,1.018118847889779778e-20
1.819700858609982541e+00,4.420242093116134542e-21,4.744800580800866830e-21,6.698948968758327741e-21,9.393247575814024952e-21,1.310144588674962053e-20,1.907482483473803696e-20,2.400980242834387563e-20
1.862087136662867515e+00,1.039250475053681522e-20,1.115557791577099745e-20,1.575000948345947796e-20,2.208461904231360397e-20,3.080301755941525034e-20,4.484712332921866654e-20,5.644981925220490774e-20
1.905460717963246342e+00,2.435644074090939911e-20,2.614482128914283270e-20,3.691257833863929367e-20,5.175871640860300262e-20,7.219162055939726362e-20,1.051061481075291647e-19,1.322988436970647775e-19
1.949844599758045582e+00,5.689306891257659914e-20,6.107047218228034463e-20,8.622235685086915997e-20,1.209007633653467732e-19,1.686290165576229594e-19,2.455125179197707040e-19,3.090306438009413355e-19
1.995262314968878847e+00,1.324298800819000363e-19,1.421536460217000612e-19,2.006995928126390867e-19,2.814204716584995585e-19,3.925174227488848130e-19,5.714789992455552205e-19,7.193299923712419306e-19
2.041737944669529625e+00,3.071279110516509123e-19,3.296791119553539407e-19,4.654572233348575458e-19,6.526630291270266158e-19,9.103161814480089488e-19,1.325359218296956293e-18,1.668251357463487902e-18
2.089296130854038758e+00,7.095469076565286225e-19,7.616464265311809042e-19,1.075329572257299861e-18,1.507824752566257771e-18,2.103071916106160553e-18,3.061931478869286647e-18,3.854103239839019833e-18
2.137962089502232654e+00,1.632636071728276774e-18,1.752515455345346188e-18,2.474285784979241185e-18,3.469438380916278593e-18,4.839076009086749418e-18,7.045369754102468076e-18,8.868122006860419639e-18
2.187761623949551648e+00,3.740743372918626582e-18,4.015416284842071414e-18,5.669155731540724416e-18,7.949279067617573789e-18,1.108743333971774199e-17,1.614255860649880925e-17,2.031890185103006102e-17
2.238721138568339875e+00,8.532890393161584227e-18,9.159442483023946760e-18,1.293173042370356423e-17,1.813284862338136283e-17,2.529119381627430417e-17,3.682228060280235599e-17,4.634880427452588978e-17
2.290867652767772267e+00,1.937354399904242405e-17,2.079611353257340586e-17,2.936091299020871748e-17,4.116982168762406340e-17,5.742252661662784425e-17,8.360334515889323314e-17,1.052328894594218317e-16
2.344228815319922887e+00,4.377204131933198935e-17,4.698618276777324185e-17,6.633722388337254423e-17,9.301794917687704651e-17,1.297388643373386428e-16,1.888910815769912035e-16,2.377602677770762929e-16
2.398832919019489918e+00,9.839080686314280186e-17,1.056156235911078978e-16,1.491128348197479490e-16,2.090857968452474000e-16,2.916271050522350128e-16,4.245895026676673599e-16,5.344376752128469858e-16
2.454708915685031023e+00,2.199744214656775993e-16,2.361272668286065500e-16,3.333747501710993099e-16,4.674576257816732393e-16,6.519970463149839785e-16,9.492639752455834842e-16,1.194853876177634014e-15
2.511886431509579687e+00,4.890286074582244260e-16,5.249386655828245871e-16,7.411306953856034423e-16,1.039212565044074359e-15,1.449465210565406921e-15,2.110324172069683458e-15,2.656298960273729589e-15
2.570395782768864823e+00,1.080735789065453499e-15,1.160096740783053363e-15,1.637872484369804340e-15,2.296623058336767713e-15,3.203267138135060448e-15,4.663742274899469059e-15,5.870327096801462296e-15
2.630267991895381297e+00,2.373563203544262584e-15,2.547861915276356513e-15,3.597173405323847334e-15,5.043953298625404001e-15,7.035168896509484249e-15,1.024273461170343690e-14,1.289269342653022710e-14
2.691534803926916908e+00,5.178985325875549050e-15,5.559301423636329256e-15,7.848836373936776247e-15,1.100563261490169535e-14,1.535035841145274328e-14,2.234909395154871513e-14,2.813115937786089821e-14
2.754228703338166273e+00,1.122306171312829524e-14,1.204723531727562681e-14,1.700873321913232479e-14,2.384963641971612663e-14,3.326483037205569080e-14,4.843136666320283694e-14,6.096132617830753128e-14
2.818382931264455049e+00,2.414650766303041627e-14,2.591975672780900465e-14,3.659442863941777289e-14,5.131269521310564779e-14,7.156957252584115473e-14,1.042005103364402114e-13,1.311588187658602373e-13
2.884031503126605500e+00,5.156087153957845888e-14,5.534742889176429643e-14,7.814135192306276668e-14,1.095697938758145687e-13,1.528250309429708176e-13,2.225030293697542420e-13,2.800680351187374691e-13
2.951209226666386964e+00,1.092317013961338954e-13,1.172537033301572480e-13,1.655424577821530885e-13,2.321236532084787129e-13,3.237599330300563643e-13,4.713728367689032637e-13,5.933242931559127599e-13
3.019951720402016093e+00,2.294943708095543781e-13,2.463489092418905966e-13,3.478025563046194706e-13,4.876888750605053253e-13,6.802156450138141523e-13,9.903485825301505571e-13,1.246566984685340136e-12
3.090295432513591845e+00,4.779861433131191486e-13,5.130913861640849143e-13,7.243960497519110101e-13,1.015748619683009041e-12,1.416739748477645306e-12,2.062678614596133286e-12,2.596325002463221934e-12
3.162277660168379523e+00,9.864979145715461054e-13,1.058952502211963631e-12,1.495054329991147685e-12,2.096366635540803292e-12,2.923958168582528587e-12,4.257088358928173381e-12,5.358461352603700563e-12
3.235936569296280929e+00,2.016624075244586840e-12,2.164742477518972707e-12,3.056228287571116141e-12,4.285447318318803376e-12,5.977232696323524996e-12,8.702453228995215903e-12,1.095390776369409342e-11
3.311311214825911176e+00,4.081358311749145908e-12,4.381139644825400274e-12,6.185368958430201244e-12,8.673134779709783999e-12,1.209707002911710559e-11,1.761253048934637068e-11,2.216915180857991246e-11
3.388441561392023793e+00,8.173943011662418568e-12,8.774354279357196204e-12,1.238775301838362919e-11,1.737013320750138094e-11,2.422743047072322154e-11,3.527353227663847268e-11,4.439930811871639063e-11
3.467368504525316641e+00,1.619179895030827738e-11,1.738120849437581681e-11,2.453895616318063200e-11,3.440858661212884487e-11,4.799225541025703019e-11,6.987354761987320112e-11,8.795083531561632158e-11
3.548133892335753270e+00,3.170871943691845073e-11,3.403807607623273949e-11,4.805512804214412064e-11,6.738304589435157920e-11,9.398425390047021153e-11,1.368348670965261671e-10,1.722359742116596540e-10
3.630780547701013994e+00,6.135651102616474788e-11,6.586406517453532253e-11,9.298689554119494005e-11,1.303865556498987823e-10,1.818600980529468724e-10,2.647763230226371603e-10,3.332776159534725691e-10
3.715352290971723814e+00,1.172505808879360537e-10,1.258648916215506772e-10,1.776953883726509836e-10,2.491652088211697531e-10,3.475298989889260815e-10,5.059807057341840893e-10,6.368847566061780195e-10
3.801893963205612792e+00,2.211632162603322054e-10,2.374129430757089561e-10,3.351769282565562807e-10,4.699866882044463720e-10,6.555268933301019784e-10,9.544042412849692466e-10,1.201321217295262913e-09
3.890451449942804896e+00,4.115515369667150714e-10,4.417919431842428725e-10,6.237140358310792119e-10,8.745752285238111447e-10,1.219838489256992141e-09,1.776005284953037584e-09,2.235480668796002331e-09
3.981071705534973137e+00,7.551262649980939335e-10,8.106164242610853869e-10,1.144408145017665361e-09,1.604696214554657377e-09,2.238196513052375817e-09,3.258668792034997136e-09,4.101727010874588586e-09
4.073802778041126338e+00,1.365439573833779210e-09,1.465786678075119342e-09,2.069349890545809978e-09,2.901656972578576775e-09,4.047172428654860874e-09,5.892421591798485512e-09,7.416861979281594980e-09
4.168693834703354639e+00,2.431991266930853112e-09,2.610736090146103027e-09,3.685730167230305228e-09,5.168160036725070607e-09,7.208449660133088393e-09,1.049503972138587140e-08,1.321022796236005486e-08
4.265795188015925277e+00,4.264571990571149872e-09,4.578037179705237800e-09,6.463043279972511732e-09,9.062536687210893752e-09,1.264025985486743047e-08,1.840341194433613971e-08,2.316457833764974320e-08
4.365158322401661017e+00,7.358869373084230729e-09,7.899836432105885939e-09,1.115251458662408232e-08,1.563816654705150821e-08,2.181184478700845071e-08,3.175666527026382173e-08,3.997244874340414994e-08
4.466835921509630047e+00,1.249052670718905696e-08,1.340883797499895648e-08,1.892964870417320588e-08,2.654336219124044964e-08,3.702225538634654781e-08,5.390208118325069896e-08,6.784708484548427883e-08
4.570881896148751622e+00,2.084547141407396901e-08,2.237823082763597959e-08,3.159174554640559257e-08,4.429833167568209325e-08,6.178666030967715809e-08,8.995754102175145521e-08,1.132303926364333006e-07
4.677351412871980862e+00,3.419383239400919521e-08,3.670842081538896938e-08,5.182147655503212032e-08,7.266477356114118876e-08,1.013518607947316025e-07,1.475620909419912868e-07,1.857376732146124701e-07
4.786300923226384896e+00,5.511233132346158725e-08,5.916581647051327891e-08,8.352392466522651305e-08,1.171184867147813717e-07,1.633554948723539000e-07,2.378357149069476453e-07,2.993656846226582347e-07
4.897788193684461611e+00,8.725463380396001323e-08,9.367312325886738098e-08,1.322363090322692848e-07,1.854239037332623393e-07,2.586274116637271947e-07,3.765461065542818201e-07,4.739612480290393246e-07
5.011872336272724660e+00,1.356596008763849583e-07,1.456403539460510550e-07,2.055951493063350441e-07,2.882891721691018264e-07,4.021034043483269410e-07,5.854390401890005708e-07,7.368957682546831024e-07
5.128613839913648498e+00,2.070725976681512467e-07,2.223098918046463186e-07,3.138232191313862624e-07,4.400489908758061953e-07,6.137776710331635134e-07,8.936251439703730666e-07,1.124810736577272430e-06
5.248074602497728058e+00,3.102346110849114432e-07,3.330670356892728972e-07,4.701677144496525222e-07,6.592790460875895513e-07,9.195598910880647831e-07,1.338827821868851049e-06,1.685188446877378318e-06
5.370317963702526676e+00,4.560694681316807042e-07,4.896411906954855822e-07,6.911839918014161972e-07,9.691939100027987102e-07,1.351830300105325508e-06,1.968191509876417015e-06,2.477369287282881756e-06
5.495408738576248453e+00,6.576762915360997942e-07,7.060979974718877094e-07,9.967241395519843991e-07,1.397631055315170654e-06,1.949417507696693498e-06,2.838249518118695620e-06,3.572511185609771729e-06
5.623413251903491172e+00,9.300232900984707390e-07,9.985108191925937114e-07,1.409472913935446365e-06,1.976400174269518510e-06,2.756691068743270571e-06,4.013603051335530235e-06,5.051926804565321755e-06
5.754399373371566817e+00,1.289255736127717146e-06,1.384217957501003938e-06,1.953898963195100689e-06,2.739812588338110497e-06,3.821510460817340207e-06,5.563935272518232803e-06,7.003325062764057599e-06
5.888436553555889574e+00,1.751590582934366514e-06,1.880635909671895512e-06,2.654579588252027486e-06,3.722332181653267468e-06,5.191948753467022134e-06,7.559241433948881282e-06,9.514807259456073153e-06
6.025595860743575116e+00,2.331876165058494301e-06,2.503712726451844703e-06,3.534017918289106693e-06,4.955514522224142051e-06,6.912023390199966260e-06,1.006361344981272013e-05,1.266704376326745875e-05
6.165950018614822170e+00,3.042029917819879453e-06,3.266249905399990386e-06,4.610275210370040956e-06,6.464686649304838980e-06,9.017065145055740393e-06,1.312849766794482361e-05,1.652478776361025709e-05
6.309573444801929831e+00,3.889696353979707961e-06,4.176460099509137898e-06,5.894936944975408688e-06,8.266094798389394087e-06,1.152973959753162104e-05,1.678690262466994498e-05,2.112958496776595865e-05
6.456542290346556356e+00,4.877574982342494159e-06,5.237243334691894927e-06,7.392094230329859569e-06,1.036547569367465997e-05,1.445805400166450837e-05,2.105049733683093165e-05,2.649612185855901864e-05
6.606934480075957516e+00,6.003995620808676989e-06,6.446801633551632051e-06,9.099215659649103585e-06,1.275927856553895354e-05,1.779706117634658727e-05,2.591209215238741759e-05,3.261534924714128310e-05
6.760829753919819218e+00,7.265550519332926429e-06,7.801460932206697981e-06,1.101113630017954587e-05,1.544025796888963214e-05,2.153665957283923545e-05,3.135699521917820253e-05,3.946877787193526973e-05
6.918309709189362167e+00,8.662906358755264634e-06,9.301905871388158409e-06,1.312886583337168974e-05,1.840982398053277744e-05,2.567881829024814313e-05,3.738809110553849334e-05,4.706004643019715043e-05
7.079457843841380438e+00,1.021097472806060855e-05,1.096409294477338386e-05,1.547500206220369292e-05,2.169965443304397386e-05,3.026772050353976524e-05,4.406972784255467365e-05,5.547016412906988214e-05
7.244359600749898931e+00,1.195381166268921542e-05,1.283524092232540587e-05,1.811631150550240340e-05,2.540335699332087123e-05,3.543392423470484589e-05,5.159201228998541190e-05,6.493844131972698584e-05
7.413102413009177383e+00,1.398273159877949184e-05,1.501327477135214375e-05,2.119118176211660614e-05,2.971496300259274554e-05,4.144805229365731292e-05,6.034897929597125897e-05,7.596088260051018506e-05
7.585775750291835706e+00,1.645421921817050094e-05,1.766605774722979525e-05,2.493676791612771301e-05,3.496699338015626750e-05,4.877388627437745719e-05,7.101589339911688968e-05,8.938748680370618130e-05
7.762471166286919910e+00,1.960422327350390360e-05,2.104674498072298298e-05,2.971065591518803396e-05,4.166083741105477636e-05,5.811074008330960897e-05,8.461094311470783523e-05,1.064999003371271022e-04
7.943282347242813124e+00,2.375733328732217882e-05,2.550364677263504168e-05,3.600477058352356813e-05,5.048625740107876784e-05,7.042066765864167749e-05,1.025348563125779116e-04,1.290612786726051502e-04
8.128305161640994925e+00,2.932903487154532476e-05,3.148266279600867051e-05,4.444879375693095038e-05,6.232618382097646537e-05,8.693515482759216033e-05,1.265806469650541726e-04,1.593285515461667059e-04
8.317637711026709013e+00,3.681306551490909167e-05,3.951372572636790233e-05,5.579100208578105990e-05,7.822984790100925064e-05,1.091176497496193346e-04,1.588790654958899154e-04,1.999837567877714602e-04
8.511380382023768121e+00,4.674144507452049758e-05,5.016791786007652050e-05,7.083769344903854731e-05,9.932784834943374479e-05,1.385451065072073327e-04,2.017261374674114770e-04,2.539169560899801623e-04
8.709635899560804972e+00,5.961933922284096523e-05,6.398756146677079084e-05,9.035447097934423862e-05,1.266937350986423454e-04,1.767149339316081177e-04,2.573021014953574175e-04,3.238724557747524172e-04
8.912509381337459402e+00,7.586831260025470871e-05,8.142526639165301335e-05,1.149802366070777485e-04,1.612234070931034199e-04,2.248767880961473082e-04,3.274265270804842579e-04,4.121405784937729258e-04
9.120108393559096527e+00,9.581735462968611172e-05,1.028341902535682555e-04,1.452135794483400523e-04,2.036160065440166815e-04,2.840059194100029265e-04,4.135195304493335423e-04,5.205088697399312637e-04
9.332543007969913873e+00,1.197352212998660238e-04,1.285026223774681225e-04,1.814617820134695268e-04,2.544426064603771574e-04,3.548989613749416530e-04,5.167412455757822891e-04,6.504376851285612179e-04
9.549925860214358408e+00,1.478738888220607365e-04,1.587005239505421140e-04,2.241066761488977072e-04,3.142385347872853605e-04,4.383026849217416159e-04,6.381792775037097932e-04,8.032961687733262621e-04
9.772372209558112033e+00,1.805719593218352975e-04,1.937904119092905572e-04,2.736613554489765888e-04,3.837231071039637581e-04,5.352204561464656398e-04,7.792948929070933530e-04,9.809239071153293306e-04
1.000000000000000000e+01,2.185070805487365991e-04,2.344981320076316360e-04,3.311527045863287108e-04,4.643359797668847756e-04,6.476602935853810385e-04,9.430121685493431192e-04,1.187001893752909383e-03
1.023292992280753566e+01,2.629844366868395360e-04,2.822224533296666072e-04,3.985586031877113959e-04,5.588501573870610162e-04,7.794898415052232141e-04,1.134962761302176675e-03,1.428619359225737594e-03
1.047128548050899610e+01,3.159997013187897390e-04,3.391028999394178883e-04,4.789033679235923957e-04,6.715058529417524671e-04,9.366230894695843365e-04,1.363757687477670875e-03,1.716615818066221863e-03
1.071519305237606012e+01,3.801790108297801269e-04,4.079556260658370238e-04,5.761668071829441004e-04,8.078830669506641051e-04,1.126842709805874745e-03,1.640728670073721487e-03,2.065255434168368574e-03
1.096478196143185180e+01,4.589431998509622360e-04,4.924495740090935672e-04,6.955330508543892997e-04,9.752505108247151982e-04,1.360286770265540417e-03,1.980636917640315325e-03,2.493119190426346804e-03
1.122018454301962898e+01,5.565548658046124775e-04,5.971568481650789146e-04,8.434618138292813028e-04,1.182665456042734237e-03,1.649588056541312440e-03,2.401876016553502330e-03,3.023360316708640326e-03
1.148153621496882870e+01,6.775551525932139302e-04,7.269485780916320116e-04,1.026834918758244954e-03,1.439777077246434233e-03,2.008205136446685433e-03,2.924041974602375853e-03,3.680645606386185806e-03
1.174897554939529165e+01,8.264405940912657742e-04,8.866479288131798612e-04,1.252466530199216601e-03,1.756139824245270221e-03,2.449464724764329436e-03,3.566539205824445242e-03,4.489400734525155270e-03
1.202264434617413080e+01,1.008020333622772083e-03,1.081412372554838887e-03,1.527644251411369898e-03,2.141971881928728724e-03,2.987619504934482632e-03,4.350121014198564395e-03,5.475749481139510419e-03
1.230268770812381085e+01,1.227030721551789069e-03,1.316319803602220614e-03,1.859545048514100497e-03,2.607335992554237272e-03,3.636705659961991799e-03,5.295225967549414478e-03,6.665419822884989867e-03
1.258925411794167459e+01,1.487866456841622706e-03,1.596079936468792516e-03,2.254827974771172680e-03,3.161568661562896496e-03,4.409746736944834128e-03,6.420818790694034564e-03,8.082284988446231458e-03
1.288249551693133554e+01,1.796391417804696702e-03,1.926975485250295066e-03,2.722378011598879533e-03,3.817127264580313407e-03,5.324119124618921506e-03,7.752202992986579819e-03,9.758197752077358428e-03
1.318256738556407370e+01,2.160813230063219053e-03,2.317800006623292261e-03,3.274631353949956653e-03,4.591447834594312299e-03,6.404143310692029557e-03,9.324793134749251311e-03,1.173773896329458402e-02
1.348962882591653312e+01,2.591114416882278094e-03,2.779249905689431567e-03,3.926714129400760492e-03,5.505738067061033414e-03,7.679400411960629093e-03,1.118166312767710467e-02,1.407513101239463507e-02
1.380384264602885303e+01,3.100153693309928588e-03,3.325106553955337746e-03,4.698110905882946046e-03,6.587316957907960596e-03,9.187995023328060853e-03,1.337829783851322320e-02,1.684021830189822572e-02
1.412537544622754027e+01,3.702474094789644753e-03,3.970957851479521225e-03,5.610857989600479163e-03,7.867081153013417635e-03,1.097302240594024043e-02,1.597744881208401982e-02,2.011199219831936655e-02
1.445439770745928065e+01,4.412617537430832231e-03,4.732391653538529572e-03,6.686990094970136217e-03,9.375926095237185898e-03,1.307757702430117214e-02,1.904186669710115562e-02,2.396944286045128020e-02
1.479108388168207178e+01,5.246864092549774657e-03,5.626858503567361627e-03,7.951174827240697907e-03,1.114843964470575016e-02,1.554990369683031080e-02,2.264180343818993774e-02,2.850100282198652496e-02
1.513561248436208651e+01,6.221935743151760234e-03,6.672279396834628236e-03,9.428748426792074588e-03,1.322014739153664839e-02,1.843955712037489980e-02,2.684941960166103980e-02,3.379750830191136091e-02
1.548816618912481147e+01,7.354131443717404695e-03,7.886120605723120902e-03,1.114440647687937880e-02,1.562567756082470713e-02,2.179484084638554781e-02,3.173505602499594042e-02,3.994750480019291367e-02
1.584893192461114175e+01,8.659195545790587811e-03,9.285249865900971344e-03,1.312200248793785398e-02,1.839847723320630138e-02,2.566241183696879244e-02,3.736665864906514589e-02,4.703652364491787280e-02
1.621810097358929781e+01,1.015200090434282415e-02,1.088559786706988150e-02,1.538406898527221699e-02,2.157014229868969152e-02,3.008634548061657130e-02,4.380841449832409418e-02,5.514536517178725977e-02
1.659586907437561365e+01,1.184844362937732300e-02,1.270419204425392995e-02,1.795468866168142136e-02,2.517444301467411383e-02,3.511374716271346841e-02,5.112892331650782662e-02,6.436038356161791207e-02
1.698243652461744446e+01,1.376488330040913886e-02,1.475855676951636115e-02,2.085864593370533038e-02,2.924613542580669148e-02,4.079309712269158644e-02,5.939878617449744630e-02,7.477045242886358467e-02
1.737800828749376336e+01,1.591551317148617167e-02,1.706389646806295846e-02,2.411744247450143402e-02,3.381537358145533106e-02,4.716645569441665214e-02,6.867925705337199482e-02,8.645267826695801627e-02
1.778279410038922848e+01,1.831189014291913220e-02,1.963258977409533881e-02,2.774858428440249436e-02,3.890670946173537675e-02,5.426806973875890339e-02,7.902021150786558978e-02,9.946984533466378398e-02
1.819700858609982674e+01,2.096131870192472976e-02,2.247246292500642770e-02,3.176313382731103113e-02,4.453566211225398752e-02,6.211958060899253065e-02,9.045316739675605955e-02,1.138616268457754571e-01
1.862087136662867692e+01,2.386830033931520295e-02,2.558834037423727073e-02,3.616790667396831832e-02,5.071179742970975679e-02,7.073432312565197666e-02,1.029975443708211480e-01,1.296524673209021872e-01
1.905460717963246253e+01,2.702914633706991060e-02,2.897626586249723094e-02,4.095730304011185874e-02,5.742727566485830715e-02,8.010135062681354723e-02,1.166374042732791216e-01,1.468223033799782584e-01
1.949844599758045405e+01,3.044065564292846096e-02,3.263279541307907011e-02,4.612645810281165021e-02,6.467528374069925201e-02,9.021115129166541735e-02,1.313588941446423020e-01,1.653537025603641630e-01
1.995262314968878670e+01,3.409263160763744555e-02,3.654699605752748104e-02,5.165990912272065694e-02,7.243414609695011941e-02,1.010334674829583973e-01,1.471179415849214189e-01,1.851911886089378789e-01
2.041737944669529625e+01,3.797732569646085354e-02,4.071056027917630687e-02,5.754590376952458536e-02,8.068738861464273826e-02,1.125452927652019486e-01,1.638810239722643114e-01,2.062925669215008861e-01
2.089296130854038580e+01,4.207855933185524616e-02,4.510613483465625295e-02,6.375990308087557679e-02,8.940060679745753802e-02,1.246986046274592974e-01,1.815781817280823496e-01,2.285697799066595537e-01
2.137962089502232388e+01,4.639485821095694351e-02,4.973210961054649881e-02,7.029963538340985862e-02,9.857061131516434149e-02,1.374889260125267687e-01,2.002028510959893703e-01,2.520145803062908696e-01
2.187761623949552003e+01,5.092276241505215573e-02,5.458476089895339389e-02,7.715983026777629983e-02,1.081899995561291655e-01,1.509058936247370530e-01,2.197398844191482403e-01,2.766079136707052522e-01
2.238721138568340052e+01,5.567098685225282950e-02,5.967340120220328281e-02,8.435366048054335208e-02,1.182772281023827254e-01,1.649752225107200543e-01,2.402266604715322385e-01,3.023968499873869731e-01
2.290867652767772356e+01,6.065738349312024130e-02,6.501711772993136462e-02,9.190812120230745785e-02,1.288701293991192653e-01,1.797496636441572870e-01,2.617399177735478255e-01,3.294780108945504216e-01
2.344228815319922532e+01,6.592039241714492404e-02,7.065705341168032616e-02,9.988139303223469989e-02,1.400502584097511605e-01,1.953429739419855204e-01,2.844452216535025002e-01,3.580598365168969344e-01
2.398832919019490006e+01,7.151268288866063916e-02,7.664962403062944296e-02,1.083532369073915147e-01,1.519294298777854879e-01,2.119111380334662842e-01,3.085696373288229211e-01,3.884281770335732964e-01
2.454708915685031201e+01,7.749926482686970985e-02,8.306447539890828013e-02,1.174221098072884689e-01,1.646456784843940979e-01,2.296467477536038027e-01,3.343935398887912802e-01,4.209359852046853367e-01
2.511886431509579509e+01,8.395912325911387974e-02,8.998624714985775652e-02,1.272076303468764324e-01,1.783667228318390474e-01,2.487838267095306977e-01,3.622576569923668943e-01,4.560121740918978706e-01
2.570395782768864734e+01,9.097635319749325378e-02,9.750510392018994776e-02,1.378371808453020819e-01,1.932711828510705054e-01,2.695716440355044874e-01,3.925249446024979272e-01,4.941136211401035427e-01
2.630267991895381385e+01,9.862193542693499515e-02,1.056972404629953899e-01,1.494183091130487084e-01,2.095098862970878606e-01,2.922207307670158238e-01,4.255019872731320429e-01,5.356262122998471931e-01
2.691534803926916553e+01,1.069508050449955172e-01,1.146217345699740847e-01,1.620342830670117862e-01,2.271996384431091143e-01,3.168941765529859067e-01,4.614263375513040222e-01,5.808489071866350661e-01
2.754228703338166184e+01,1.159846068961697257e-01,1.243020607478377004e-01,1.757179328690275100e-01,2.463865524373532734e-01,3.436564761176509886e-01,5.003920232405123514e-01,6.298999657026830290e-01
2.818382931264455138e+01,1.256809999183869375e-01,1.346932691449506947e-01,1.904052092595080736e-01,2.669808996043832039e-01,3.723826056883183799e-01,5.422171498051285843e-01,6.825502663772328171e-01
2.884031503126605855e+01,1.359481620294814286e-01,1.456975017178381848e-01,2.059571727490418225e-01,2.887879544584941449e-01,4.028010449502589241e-01,5.865065562198148452e-01,7.383021995979075491e-01
2.951209226666387053e+01,1.466216863366433532e-01,1.571391488503916800e-01,2.221249023617702933e-01,3.114587824313297948e-01,4.344251027094160889e-01,6.325517825223767598e-01,7.962637598213523349e-01
3.019951720402016093e+01,1.574608551853400318e-01,1.687609188742434929e-01,2.385439211008796023e-01,3.344823641814128057e-01,4.665418742107062533e-01,6.793149819709748405e-01,8.551282860363905725e-01
3.090295432513591933e+01,1.681848395843456856e-01,1.802625867973801366e-01,2.547890964604246911e-01,3.572626052205233882e-01,4.983197036386418644e-01,7.255853959195919245e-01,9.133714743684069326e-01
3.162277660168379256e+01,1.784789168863119557e-01,1.913074745091948581e-01,2.703839264193188541e-01,3.791313560244780612e-01,5.288263127311927381e-01,7.700057178809546210e-01,9.692845989608162016e-01
3.235936569296281107e+01,1.880206205471109115e-01,2.015505684267925035e-01,2.848402365832974348e-01,3.994040121034534985e-01,5.571063532099137516e-01,8.111849978713593368e-01,1.021116622470334523e+00
3.311311214825911264e+01,1.965464484399213618e-01,2.107099170805624144e-01,2.977593007973365347e-01,4.175213758997858293e-01,5.823794054776246787e-01,8.479869564105477764e-01,1.067437184392059812e+00
3.388441561392023971e+01,2.038758502453370813e-01,2.185922008366289748e-01,3.088680885543566568e-01,4.331005561953767957e-01,6.041109992945183915e-01,8.796333875394151125e-01,1.107266788665431045e+00
3.467368504525316553e+01,2.099440658355741229e-01,2.251280552127505330e-01,3.180690037214554122e-01,4.460046243140602940e-01,6.221098376072431435e-01,9.058456933133802735e-01,1.140254914102780237e+00
3.548133892335753359e+01,2.148572279567419474e-01,2.304310944884156720e-01,3.255235431378206701e-01,4.564601730395801416e-01,6.366919483441551009e-01,9.270839833017684439e-01,1.166981063870222268e+00
3.630780547701014171e+01,2.188662958568413364e-01,2.347699157845701268e-01,3.316125032447704291e-01,4.650014196159766300e-01,6.486026727781770695e-01,9.444334108697719499e-01,1.188811607439688167e+00
3.715352290971723903e+01,2.223810343282284774e-01,2.385833292369253233e-01,3.369573458220874729e-01,4.725002353199611038e-01,6.590586905477338053e-01,9.596654238450186281e-01,1.207976861626834042e+00
3.801893963205612437e+01,2.259471309927996163e-01,2.424557367789422213e-01,3.423854202226703780e-01,4.801175398991805454e-01,6.696802159180036407e-01,9.751390719116508343e-01,1.227446857755148946e+00
3.890451449942804629e+01,2.301714827631205496e-01,2.470371337224928077e-01,3.488165175329613343e-01,4.891439702891768881e-01,6.822686609447480288e-01,9.934772071817825623e-01,1.250523648414352929e+00
3.981071705534973404e+01,2.356964502412237650e-01,2.530157250812741787e-01,3.572241578851180765e-01,5.009458111655884505e-01,6.987311933838582512e-01,1.017456756032089960e+00,1.280703188368164991e+00
4.073802778041125805e+01,2.431273820019746179e-01,2.610399729904236410e-01,3.685252883023343307e-01,5.168100209797853450e-01,7.208643622242467686e-01,1.049693580525815406e+00,1.321278598154729478e+00
4.168693834703355350e+01,2.529708630864637708e-01,2.716527509649817596e-01,3.834871593304984838e-01,5.378137215997873533e-01,7.501719460002818085e-01,1.092377359070802800e+00,1.375006424300563967e+00
4.265795188015925277e+01,2.656359905915032238e-01,2.852924031286410700e-01,4.027289556921465064e-01,5.648263116964921116e-01,7.878677172857576627e-01,1.147275598952379738e+00,1.444111709119129561e+00
4.365158322401661195e+01,2.814057390087925659e-01,3.022622393928494633e-01,4.266787830175525209e-01,5.984491855981675101e-01,8.347913123630932297e-01,1.215611173739488127e+00,1.530133882386635502e+00
4.466835921509630225e+01,3.004902918742733409e-01,3.227876661154326920e-01,4.556546458898873553e-01,6.391292921285972595e-01,8.915665495206556157e-01,1.298292890741578054e+00,1.634217020550896793e+00
4.570881896148751622e+01,3.230395702353088816e-01,3.470295360485311509e-01,4.898835270437039702e-01,6.871859534731559194e-01,9.586388755925872029e-01,1.395969962026272659e+00,1.757178495002632346e+00
4.677351412871981040e+01,3.492730335597845071e-01,3.752236586945782437e-01,5.296987325101375488e-01,7.430877715316061005e-01,1.036661832565995311e+00,1.509594811785879287e+00,1.900217478504999669e+00
4.786300923226384896e+01,3.795072014691636131e-01,4.077098596784803908e-01,5.755813900789417126e-01,8.075110243657720455e-01,1.126578627055520920e+00,1.640541734005937613e+00,2.065064402043761405e+00
4.897788193684461078e+01,4.141955858918284217e-01,4.449753736860656006e-01,6.282212811388940832e-01,8.814247979471622196e-01,1.229740951989868325e+00,1.790779820917305809e+00,2.254198511297126561e+00
5.011872336272725192e+01,4.539638230558372678e-01,4.876921310365512352e-01,6.885698672318799618e-01,9.661655152882003827e-01,1.348013159510031755e+00,1.963024570840129712e+00,2.471038763374028502e+00
5.128613839913648320e+01,4.995313766355423124e-01,5.366331083545290426e-01,7.577212313251975306e-01,1.063269584624219721e+00,1.483538677346203372e+00,2.160397571507651104e+00,2.719515202742729176e+00
5.248074602497728591e+01,5.515576983400599653e-01,5.925069738327940483e-01,8.366782722407666295e-01,1.174145202952681766e+00,1.638281911710189664e+00,2.385759360967028009e+00,3.003229017679442059e+00
5.370317963702527209e+01,6.104792367919517071e-01,6.557837267423620720e-01,9.261051273889223667e-01,1.299724448550438449e+00,1.813542686916557622e+00,2.641002169005545852e+00,3.324561925943654739e+00
5.495408738576248453e+01,6.762243698181148455e-01,7.263884995798045585e-01,1.025894410375315591e+00,1.439855952435711517e+00,2.009108555031716037e+00,2.925815597773511634e+00,3.683122281532836162e+00
5.623413251903490817e+01,7.480896580752203207e-01,8.035691229247967637e-01,1.134979337890108964e+00,1.593040985868787729e+00,2.222886298987700293e+00,3.237150025350057803e+00,4.075069391098306681e+00
5.754399373371566639e+01,8.245185753231847325e-01,8.856588347836595876e-01,1.250998244137625282e+00,1.755962387662474589e+00,2.450244639993744755e+00,3.568259491613092305e+00,4.491908695184332778e+00
5.888436553555889930e+01,9.031754764626234167e-01,9.701550780967499454e-01,1.370406879843006909e+00,1.923642682373196910e+00,2.684234822806948806e+00,3.909023226827064157e+00,4.920896741340949454e+00
6.025595860743574406e+01,9.810579574880425868e-01,1.053840753984728762e+00,1.488649613799479798e+00,2.089684151219840746e+00,2.915926036296927482e+00,4.246434134582710129e+00,5.345656307221702264e+00
6.165950018614822170e+01,1.054831412801903401e+00,1.133141716633326634e+00,1.600666986112963652e+00,2.246981775102389278e+00,3.135400685254068343e+00,4.566048502313188706e+00,5.748001998434743243e+00
6.309573444801930009e+01,1.121264752456670566e+00,1.204594742693497755e+00,1.701557204244090515e+00,2.388651866436632076e+00,3.333050628550186634e+00,4.853873590983887709e+00,6.110316619065070398e+00
6.456542290346556001e+01,1.177595869756317803e+00,1.265238377863650010e+00,1.787129969444570810e+00,2.508809610305368309e+00,3.500662732145209510e+00,5.097948493393722913e+00,6.417541819083201204e+00
6.606934480075958049e+01,1.222066783195822071e+00,1.313186336189001491e+00,1.854718597336258323e+00,2.603709600583255845e+00,3.633010974392470338e+00,5.290662857932804108e+00,6.660097394155615191e+00
6.760829753919819041e+01,1.254082540825062209e+00,1.347798152059681565e+00,1.903420414081848033e+00,2.672083138521434531e+00,3.728327076490692615e+00,5.429441910449472886e+00,6.834743454284479824e+00
6.918309709189362877e+01,1.274241476824892416e+00,1.369710697984049652e+00,1.934141939564098855e+00,2.715201832756878542e+00,3.788389197997036106e+00,5.516875664535599633e+00,6.944743205163996791e+00
7.079457843841380793e+01,1.284319260493302917e+00,1.380821009105615893e+00,1.949574951282828650e+00,2.736844505439158137e+00,3.818475431723463487e+00,5.560651309366175354e+00,6.999777639404302754e+00
7.244359600749898220e+01,1.286975279639195779e+00,1.383972117335912966e+00,1.953751093487723356e+00,2.742671896682888022e+00,3.826490846058254292e+00,5.572281789148362918e+00,7.014344463068867164e+00
7.413102413009177383e+01,1.285279187411961566e+00,1.382445959850177042e+00,1.951323849568152413e+00,2.739218599440332191e+00,3.821559990888926617e+00,5.565056156246280139e+00,7.005177381618111099e+00
7.585775750291836061e+01,1.282388499884269617e+00,1.379618405441764839e+00,1.947080180976149100e+00,2.733207587035208608e+00,3.813069702827133867e+00,5.552645738264606834e+00,6.989491064121258646e+00
7.762471166286920266e+01,1.281233283990376615e+00,1.378622365488857415e+00,1.945462940013248154e+00,2.730879677706019137e+00,3.809733029476544353e+00,5.547740852643848086e+00,6.983264460039026567e+00
7.943282347242814012e+01,1.284224321922972534e+00,1.382036259920388810e+00,1.950128615118861486e+00,2.737372315694878377e+00,3.818722035756861199e+00,5.560787714378911062e+00,6.999650267432548034e+00
8.128305161640994925e+01,1.293114149173364869e+00,1.391735988093686593e+00,1.963736566467392253e+00,2.756423252435010962e+00,3.845254271046426808e+00,5.599385979824304194e+00,7.048216292818484163e+00
8.317637711026708303e+01,1.308938001786554395e+00,1.408831966065795083e+00,1.987858988984880337e+00,2.790243741664274690e+00,3.892415912255518862e+00,5.668030927327253110e+00,7.134620845706161951e+00
8.511380382023767766e+01,1.332008460536763028e+00,1.433663570729889036e+00,2.022972261308576769e+00,2.839505750129289297e+00,3.961144003257007107e+00,5.768087255343524511e+00,7.260579745420085551e+00
8.709635899560805683e+01,1.362039033488154915e+00,1.465931275186292737e+00,2.068643778389840371e+00,2.903603619353800180e+00,4.050591977307688829e+00,5.898321170180190975e+00,7.424536373853526605e+00
8.912509381337459047e+01,1.398112207458299228e+00,1.504661343415269137e+00,2.123482197306134633e+00,2.980583568141474959e+00,4.158031265044868086e+00,6.054756904406525919e+00,7.621481301867357061e+00
9.120108393559097237e+01,1.438791234555823584e+00,1.548324524257126411e+00,2.185306658266513935e+00,3.067380790943580404e+00,4.279182331448746268e+00,6.231158931261219891e+00,7.843559824991505280e+00
9.332543007969914584e+01,1.482233863667774099e+00,1.594956712561148127e+00,2.251319430488956552e+00,3.160061902811055479e+00,4.408553087663776182e+00,6.419525345420875162e+00,8.080693576516784660e+00
9.549925860214358408e+01,1.526319900845095834e+00,1.642294174917776850e+00,2.318299106690180356e+00,3.254096188631696140e+00,4.539817295939178265e+00,6.610639314578937054e+00,8.321275172860840286e+00
9.772372209558110967e+01,1.568813473396937663e+00,1.687946714000560178e+00,2.382847582494627581e+00,3.344703146459622634e+00,4.666299618605846078e+00,6.794776353315062245e+00,8.553059068620394001e+00
1.000000000000000000e+02,1.607612408239459834e+00,1.729664318196236561e+00,2.441769284903406056e+00,3.427385908401002546e+00,4.781720110130816437e+00,6.962789035548273553e+00,8.764527362306131053e+00
1.023292992280753566e+02,1.640894411244055995e+00,1.765493825962177965e+00,2.492292985773195024e+00,3.498243869627006397e+00,4.880630579149776160e+00,7.106742737356517736e+00,8.945690242142593007e+00
1.047128548050898473e+02,1.667401180311511855e+00,1.794084328848575716e+00,2.532504760263202925e+00,3.554581948453305884e+00,4.959265209778577876e+00,7.221154778685186848e+00,9.089645881424878837e+00
1.071519305237606972e+02,1.686488603178950552e+00,1.814742153960890558e+00,2.561424361431268615e+00,3.595018549169576527e+00,5.015691560372116165e+00,7.303213952531238284e+00,9.192856483744220597e+00
1.096478196143185073e+02,1.698207893226531873e+00,1.827519151051344659e+00,2.579129986115260120e+00,3.619661715404127733e+00,5.050056731850089520e+00,7.353138865129956514e+00,9.255599072672991312e+00
1.122018454301963004e+02,1.703214792394750265e+00,1.833116466519870036e+00,2.586620667616242208e+00,3.629915990008307780e+00,5.064318329118625783e+00,7.373785253549342222e+00,9.281470783237505628e+00
1.148153621496881698e+02,1.702670769938843254e+00,1.832779905132826404e+00,2.585667812219472061e+00,3.628273801951827693e+00,5.061953687758806275e+00,7.370222365878721149e+00,9.276855286445323756e+00
1.174897554939530266e+02,1.698220672822429389e+00,1.828276300368884666e+00,2.578782098339277962e+00,3.618268278006006256e+00,5.047894341400003704e+00,7.349637232983694091e+00,9.250802114503180462e+00
1.202264434617413116e+02,1.691752288053910203e+00,1.821634691007301132e+00,2.568847462147120453e+00,3.603959207564347622e+00,5.027808952330269143e+00,7.320290037590506671e+00,9.213711632142786101e+00
1.230268770812381121e+02,1.685377754762289237e+00,1.815125638463381819e+00,2.559092372796923698e+00,3.589892197831697995e+00,5.008045913185848796e+00,7.291430726130473161e+00,9.177230248002704371e+00
1.258925411794166251e+02,1.681426713496404268e+00,1.811251929026551633e+00,2.553077074068290209e+00,3.581080310529519473e+00,4.995607894123291537e+00,7.273261529983970242e+00,9.154203462063396302e+00
1.288249551693134833e+02,1.682232224844212309e+00,1.812517402459579596e+00,2.554365370347055908e+00,3.582542928570780827e+00,4.997507358466206639e+00,7.275998406030574017e+00,9.157494428165323441e+00
1.318256738556407299e+02,1.690072240876572263e+00,1.821363493392559985e+00,2.566432776593579046e+00,3.599175903579748148e+00,5.020584433863776397e+00,7.309605304859425168e+00,9.199649316017989520e+00
1.348962882591653170e+02,1.706958820881401939e+00,1.839943529804802358e+00,2.592343828011959950e+00,3.635298317900827136e+00,5.070873379421199090e+00,7.382871282691531256e+00,9.291735480496992494e+00
1.380384264602883775e+02,1.734287803576989084e+00,1.869747089641129234e+00,2.634217501493758995e+00,3.693900079739211417e+00,5.152551377015037737e+00,7.501878928760805643e+00,9.441413090157546151e+00
1.412537544622755377e+02,1.772580131478885157e+00,1.911324883659783147e+00,2.692834133195554536e+00,3.776088379772568615e+00,5.267165166026127388e+00,7.668877848566912903e+00,9.651516391510021720e+00
1.445439770745927888e+02,1.821180711765683968e+00,1.963966973136838101e+00,2.767179027677554970e+00,3.880445266933120418e+00,5.412734096469935530e+00,7.880978413557361506e+00,9.918409058788359545e+00
1.479108388168207284e+02,1.878146635896053240e+00,2.025583610510647947e+00,2.854273382344576060e+00,4.002787978837694105e+00,5.583415074249879595e+00,8.129663664850863114e+00,1.023136918773329462e+01
1.513561248436207052e+02,1.940387795097501700e+00,2.092857568088951403e+00,2.949393186143676626e+00,4.136475920186462929e+00,5.769932353809768877e+00,8.401416077501160373e+00,1.057337831315831700e+01
1.548816618912482852e+02,2.003862417001862628e+00,2.161451360037999869e+00,3.046366757247492618e+00,4.272827836646347244e+00,5.960160241145880278e+00,8.678566618801742294e+00,1.092219006367464118e+01
1.584893192461114211e+02,2.064302335041908520e+00,2.226786725041748571e+00,3.138683926919088485e+00,4.402681534205631131e+00,6.141302184931325847e+00,8.942469862067625286e+00,1.125432766710650512e+01
1.621810097358929852e+02,2.117584750194215992e+00,2.284439000021887711e+00,3.220060094787490890e+00,4.517187570815367259e+00,6.300999611053979876e+00,9.175119676734654561e+00,1.154711857807692610e+01
1.659586907437559660e+02,2.160638682924674647e+00,2.331110593370110173e+00,3.285817876705940055e+00,4.609753524965581661e+00,6.430046964622152750e+00,9.363104637824402943e+00,1.178367433926377217e+01
1.698243652461746080e+02,2.191826346183646912e+00,2.365039032844635791e+00,3.333468380463145309e+00,4.676864105500595059e+00,6.523538227103458986e+00,9.499278999927993183e+00,1.195499537082968011e+01
1.737800828749376194e+02,2.211325918826999803e+00,2.386408345990577828e+00,3.363291964089804686e+00,4.718899542900051536e+00,6.582008883490713558e+00,9.584426096136665407e+00,1.206206580350730917e+01
1.778279410038922776e+02,2.221123993190358803e+00,2.397343039286905508e+00,3.378325745343782494e+00,4.740120036440433893e+00,6.611414113326487652e+00,9.627226161194336385e+00,1.211581326066713693e+01
1.819700858609982674e+02,2.224626190022644057e+00,2.401492062956739115e+00,3.383770000306995041e+00,4.747832008298011885e+00,6.621964353060882047e+00,9.642559600190020674e+00,1.213497304979223301e+01
1.862087136662865703e+02,2.226192461278927670e+00,2.403532330168092646e+00,3.386279208958509646e+00,4.751391527511438895e+00,6.626732800549990365e+00,9.649477028322550609e+00,1.214353227532375357e+01
1.905460717963248385e+02,2.230455240801338501e+00,2.408438384995967851e+00,3.392921296902163153e+00,4.760739217478494822e+00,6.639608597728360095e+00,9.668216266559893413e+00,1.216697341862381876e+01
1.949844599758045547e+02,2.241505553506699666e+00,2.420608976501926080e+00,3.409935809183548550e+00,4.784652808899939380e+00,6.672855587398000665e+00,9.716644812176840063e+00,1.222779446896577227e+01
1.995262314968878741e+02,2.262293846953645993e+00,2.443223012073829636e+00,3.441819347390305150e+00,4.829458223890919832e+00,6.735310877945896557e+00,9.807634814631878584e+00,1.234220284018723213e+01
2.041737944669527565e+02,2.294213017295794632e+00,2.477788307144485724e+00,3.490688283400355196e+00,4.898132007648995589e+00,6.831131107201114716e+00,9.947236691215980642e+00,1.251781528569417290e+01
2.089296130854040712e+02,2.336873876556032847e+00,2.523898056887611929e+00,3.555935070878952775e+00,4.989816461940812076e+00,6.959113999765812686e+00,1.013369105949569082e+01,1.275241330026127784e+01
2.137962089502232459e+02,2.388072001349560214e+00,2.579190589303730796e+00,3.634176776904387562e+00,5.099746925549916376e+00,7.112597435080035169e+00,1.035728280419917091e+01,1.303375997777876805e+01
2.187761623949551790e+02,2.444085930926118699e+00,2.639667667757290115e+00,3.719711943362030038e+00,5.219894559710684945e+00,7.280358061738411379e+00,1.060165140379469761e+01,1.334125050938916246e+01
2.238721138568337778e+02,2.499937141991012357e+00,2.699971299962181881e+00,3.804915984761646719e+00,5.339523310385767552e+00,7.447389702058044847e+00,1.084492597948731785e+01,1.364734248166213781e+01
2.290867652767774700e+02,2.550345068606623578e+00,2.754410655881801340e+00,3.881705842191491840e+00,5.447252840282906128e+00,7.597787869900177071e+00,1.106392924024021696e+01,1.392285057853995411e+01
2.344228815319922603e+02,2.590149184820166983e+00,2.797417048638835446e+00,3.942185592514745540e+00,5.531968366840281703e+00,7.716022159673793901e+00,1.123603145439023443e+01,1.413928201165651721e+01
2.398832919019489793e+02,2.615203824853095771e+00,2.824510461828211305e+00,3.980018488225756546e+00,5.584753458740550514e+00,7.789637629311036982e+00,1.134308696452662701e+01,1.427379335938979921e+01
2.454708915685028501e+02,2.622989567071883243e+00,2.832961148400442664e+00,3.991364341122962678e+00,5.600210753053095125e+00,7.811100350080279142e+00,1.137412319081165890e+01,1.431257616162953639e+01
2.511886431509582280e+02,2.613019748493315308e+00,2.822230305171268494e+00,3.975501198025737537e+00,5.577338185824876504e+00,7.779021264347855791e+00,1.132712356131836273e+01,1.425310147426958984e+01
2.570395782768864592e+02,2.586923940933707033e+00,2.794064572341704356e+00,3.934952179668988137e+00,5.519707983228004267e+00,7.698403518517342725e+00,1.120938811016530678e+01,1.410457223003643357e+01
2.630267991895381670e+02,2.548342513237322304e+00,2.752383410271542541e+00,3.875323691460277775e+00,5.435238811260049374e+00,7.580323188312167559e+00,1.103706788566345587e+01,1.388733665985321331e+01
2.691534803926913924e+02,2.502158289195365093e+00,2.702452588231531116e+00,3.804123757677490225e+00,5.334532012765174969e+00,7.439601404954478525e+00,1.083177220777731442e+01,1.362861477953742906e+01
2.754228703338168884e+02,2.453924416095209615e+00,2.650267778834243249e+00,3.729884437205808645e+00,5.229633267261460716e+00,7.293072107894010614e+00,1.061804433353970190e+01,1.335931962992312094e+01
2.818382931264454783e+02,2.409008281945998142e+00,2.601630688232592803e+00,3.660846637959964678e+00,5.132177232905524633e+00,7.156988493711445187e+00,1.041958056351924888e+01,1.310929566078943154e+01
2.884031503126605571e+02,2.371962602676235488e+00,2.561469420708241795e+00,3.603995679549002240e+00,5.052025769515293696e+00,7.045120113900435577e+00,1.025645651428417082e+01,1.290382578347271370e+01
2.951209226666384211e+02,2.346034901755606583e+00,2.533307493749108019e+00,3.564309723358058513e+00,4.996205542675207667e+00,6.967270004663438598e+00,1.014296441638297708e+01,1.276090796127326321e+01
3.019951720402019077e+02,2.332832162336547110e+00,2.518901648721112441e+00,3.544247487666494223e+00,4.968182597839703618e+00,6.928262712561805259e+00,1.008613751497262534e+01,1.268939668220501638e+01
3.090295432513592004e+02,2.332614581401266651e+00,2.518554712426553266e+00,3.544200343809273512e+00,4.968495543625476962e+00,6.928832173373578485e+00,1.008704273325276901e+01,1.269063034899058273e+01
3.162277660168379612e+02,2.344351879618809864e+00,2.531174112138615762e+00,3.562579850882562571e+00,4.994878413167650244e+00,6.965796056249117463e+00,1.014103432621069700e+01,1.275875063970865497e+01
3.235936569296280823e+02,2.366010998251828035e+00,2.554580541847476738e+00,3.596262589448777192e+00,5.042890076791655574e+00,7.032937495792568328e+00,1.023904019965960721e+01,1.288232308744795773e+01
3.311311214825907427e+02,2.394985860905120223e+00,2.585967463790782794e+00,3.641245605050814405e+00,5.106839959467577295e+00,7.122300046415347197e+00,1.036944917579189607e+01,1.304671435171880844e+01
3.388441561392027666e+02,2.428380245832943096e+00,2.622205465627784893e+00,3.693081253777035666e+00,5.180408198811420561e+00,7.225054527654674708e+00,1.051937729066003158e+01,1.323568824874272210e+01
3.467368504525316553e+02,2.463404274374646707e+00,2.660268641889034225e+00,3.747482910555397506e+00,5.257505113239814953e+00,7.332700095920324124e+00,1.067641958013749104e+01,1.343361318521738568e+01
3.548133892335753217e+02,2.497603844432456643e+00,2.697483134421443829e+00,3.800672524797302554e+00,5.332767952878406881e+00,7.437755506280627316e+00,1.082966029350571269e+01,1.362673540273209483e+01
3.630780547701010050e+02,2.529283239945002926e+00,2.731987508960628919e+00,3.850030514922401448e+00,5.402480498075125759e+00,7.535042939896364089e+00,1.097154449825130129e+01,1.380553643005961462e+01
3.715352290971727598e+02,2.557630584632877291e+00,2.762871966148116698e+00,3.894286102419682649e+00,5.464845009250236529e+00,7.622065491632960210e+00,1.109842983124611671e+01,1.396542781414082768e+01
3.801893963205612863e+02,2.582934421955267013e+00,2.790419284083816898e+00,3.933855226418570439e+00,5.520457712387678129e+00,7.699669679306232695e+00,1.121155203090861008e+01,1.410796634281175876e+01
3.890451449942804629e+02,2.606427159654624681e+00,2.815941763163965383e+00,3.970602226532884416e+00,5.571969878616047644e+00,7.771570099233323425e+00,1.131633078598256681e+01,1.423997864442843664e+01
3.981071705534969283e+02,2.630155948213746431e+00,2.841645191804524462e+00,4.007646562209404628e+00,5.623811793935330705e+00,7.843963591088810361e+00,1.142180665256236516e+01,1.437285122770069279e+01
4.073802778041130068e+02,2.656472253187441623e+00,2.870079937946772297e+00,4.048584698960749684e+00,5.681091448976424374e+00,7.923990802001760869e+00,1.153839724615128759e+01,1.451970392828708611e+01
4.168693834703354923e+02,2.687789793443812414e+00,2.903877264537865877e+00,4.097120725200892544e+00,5.749068568383088440e+00,8.019002349397387874e+00,1.167682612585008251e+01,1.469404068768761995e+01
4.265795188015925419e+02,2.725808031082948446e+00,2.944905324517915091e+00,4.155873463685919589e+00,5.831470710345582731e+00,8.134207228833703951e+00,1.184469387508222127e+01,1.490543179083503489e+01
4.365158322401656505e+02,2.771279506036812723e+00,2.994012281886518689e+00,4.226018281617979433e+00,5.929985008480231912e+00,8.271963460963739578e+00,1.204544374728716605e+01,1.515821185482058198e+01
4.466835921509634773e+02,2.823827662381265480e+00,3.050820698427889610e+00,4.307003311104097065e+00,6.043857538321320000e+00,8.431219791581209932e+00,1.227754677651951098e+01,1.545045443855538991e+01
4.570881896148752048e+02,2.882123741893323654e+00,3.113913196625240687e+00,4.396818227819022873e+00,6.170272660920006480e+00,8.608046800196197168e+00,1.253527645438774130e+01,1.577494849241151442e+01
4.677351412871981324e+02,2.944017458858835479e+00,3.180971187009458578e+00,4.492187438981507519e+00,6.304622954289004433e+00,8.796011212337555563e+00,1.280925386944067590e+01,1.611988498146764570e+01
4.786300923226380064e+02,3.007271114240884113e+00,3.249566132319225531e+00,4.589696110291767717e+00,6.442097875469544377e+00,8.988396428515052605e+00,1.308968533900075570e+01,1.647293387897164507e+01
4.897788193684466478e+02,3.069893792394768450e+00,3.317525183272558742e+00,4.686299431573728747e+00,6.578399563917789017e+00,9.179199187986299080e+00,1.336781547293145778e+01,1.682307337889368526e+01
5.011872336272724624e+02,3.130553590864554980e+00,3.383380661179280047e+00,4.779953514666061665e+00,6.710631745074749688e+00,9.364370064807351568e+00,1.363773628760924694e+01,1.716286716339769569e+01
5.128613839913648462e+02,3.188656870222812856e+00,3.446460785148583117e+00,4.869736109117098088e+00,6.837471911562883697e+00,9.542052708886451740e+00,1.389673695828765965e+01,1.748890415978200608e+01
5.248074602497722481e+02,3.244232044535171333e+00,3.506769294029434825e+00,4.955668801679595781e+00,6.958921454800965023e+00,9.712234243049596927e+00,1.414479528007166742e+01,1.780115756708843122e+01
5.370317963702532325e+02,3.297470425776517722e+00,3.564490050806393473e+00,5.038009984463082347e+00,7.075312954590218695e+00,9.875358800970026607e+00,1.438255747689921904e+01,1.810044104523736408e+01
5.495408738576247742e+02,3.348336813309723770e+00,3.619568363798029598e+00,5.116661365097602499e+00,7.186479382521281600e+00,1.003116947508434009e+01,1.460965098921138328e+01,1.838628428901010281e+01
5.623413251903490391e+02,3.396199865140660634e+00,3.671308279496185989e+00,5.190601661733889927e+00,7.290960364957065565e+00,1.017760159097647410e+01,1.482307106613132497e+01,1.865490275808588905e+01
5.754399373371566071e+02,3.439717863859358626e+00,3.718248268114876964e+00,5.257716948582913830e+00,7.385767497783047197e+00,1.031045867224048251e+01,1.501670851730171030e+01,1.889860376617573934e+01
5.888436553555883393e+02,3.476847738183717951e+00,3.758171168607929769e+00,5.314819342889453679e+00,7.466411643418267019e+00,1.042345195227535726e+01,1.518140554100683914e+01,1.910585728119162496e+01
6.025595860743580943e+02,3.505440839655155294e+00,3.788748117795089243e+00,5.358570742110093654e+00,7.528203906940311718e+00,1.051002003578828869e+01,1.530760640946899009e+01,1.926463399150021161e+01
6.165950018614821602e+02,3.523533914526020716e+00,3.807855709154565726e+00,5.385933428955101299e+00,7.566886241865462992e+00,1.056420945808526746e+01,1.538663883921865683e+01,1.936401870799878822e+01
6.309573444801930009e+02,3.529871004224258257e+00,3.814142193235763312e+00,5.394977217678068371e+00,7.579763403286562173e+00,1.058225543248584088e+01,1.541301633856538800e+01,1.939710879460303516e+01
6.456542290346549180e+02,3.524179193697450252e+00,3.807328767059566133e+00,5.385303543133996840e+00,7.566293259068733512e+00,1.056340451116582102e+01,1.538563585407036172e+01,1.936252063597391171e+01
6.606934480075964302e+02,3.507144603349334311e+00,3.788180886068265529e+00,5.358004082345499519e+00,7.528022853871308762e+00,1.050982341474729154e+01,1.530764400208878406e+01,1.926422114868428181e+01
6.760829753919819041e+02,3.480087817728094723e+00,3.758156548422626031e+00,5.315153809160380050e+00,7.467869784655329468e+00,1.042559252701784445e+01,1.518497124716018476e+01,1.910968021867379463e+01
6.918309709189362593e+02,3.444778648297420531e+00,3.719199195126263291e+00,5.259519727178886939e+00,7.389712197165099639e+00,1.031613433580567651e+01,1.502550117133415242e+01,1.890882534461809072e+01
7.079457843841373688e+02,3.402959293124049100e+00,3.673216394478909130e+00,5.193817119534487325e+00,7.297343552015416179e+00,1.018675254527378904e+01,1.483694385023089879e+01,1.867136301658926101e+01
7.244359600749905894e+02,3.356143740498238159e+00,3.621858216004261610e+00,5.120398283279643081e+00,7.194041533862630899e+00,1.004203243693975622e+01,1.462596637291991541e+01,1.840568531268063879e+01
7.413102413009177099e+02,3.305580343305933422e+00,3.566474080522409107e+00,5.041191802767192698e+00,7.082488623715489595e+00,9.885730581330832933e+00,1.439803501554849774e+01,1.811867111929139540e+01
7.585775750291835493e+02,3.252391758320969828e+00,3.508265573798778902e+00,4.957925113644456871e+00,6.965094972230532200e+00,9.721228886129056335e+00,1.415808015787700924e+01,1.781652495802002178e+01
7.762471166286911739e+02,3.197761989750672385e+00,3.448491899094961344e+00,4.872415686880454899e+00,6.844414072903838075e+00,9.552114839955573089e+00,1.391134279407233265e+01,1.750584303185273782e+01
7.943282347242821970e+02,3.143019041824278048e+00,3.388569200581871055e+00,4.786712263525951805e+00,6.723346283145189339e+00,9.382465910970742229e+00,1.366378882952236218e+01,1.719413611804779407e+01
8.128305161640995493e+02,3.089784384906498094e+00,3.330238489452281403e+00,4.703331416897899686e+00,6.605471415068352670e+00,9.217312533533307928e+00,1.342278098414675647e+01,1.689067549973930937e+01
8.317637711026708303e+02,3.039850864052222601e+00,3.275439283764849385e+00,4.625074304569851691e+00,6.494786194956850167e+00,9.062268735048707669e+00,1.319653622405808946e+01,1.660580967163716082e+01
8.511380382023759239e+02,2.994963816597383754e+00,3.226077071955702813e+00,4.554689369388510656e+00,6.395223092544070731e+00,8.922856170875757442e+00,1.299313663276637953e+01,1.634971813440533239e+01
8.709635899560814778e+02,2.956566831991240818e+00,3.183746443115027525e+00,4.494474032328769297e+00,6.310079749968084073e+00,8.803704107373626186e+00,1.281935789874032494e+01,1.613093571644543189e+01
8.912509381337458763e+02,2.925550621732590173e+00,3.149454564955737723e+00,4.445875391794829490e+00,6.241447798312817596e+00,8.707747893756788926e+00,1.267949812509202090e+01,1.595487665844348690e+01
9.120108393559096385e+02,2.902208925643315673e+00,3.123565590478217135e+00,4.409411061940601506e+00,6.190094075698516107e+00,8.636062832168082792e+00,1.257513229028683099e+01,1.582352524845212827e+01
9.332543007969904920e+02,2.886046077459481829e+00,3.105583892474594876e+00,4.384358949882871670e+00,6.155019066446842935e+00,8.587246195714550723e+00,1.250421173354505555e+01,1.573430174600160569e+01
9.549925860214368640e+02,2.875982481964939552e+00,3.094369884690266748e+00,4.369066237449134249e+00,6.133888158388222323e+00,8.558020799738686790e+00,1.246194307907001075e+01,1.568116913721913974e+01
9.772372209558111535e+02,2.870424218067973765e+00,3.088208881479706402e+00,4.361051479266740749e+00,6.123177518449205436e+00,8.543441205614547229e+00,1.244109119753561998e+01,1.565501530481621018e+01
1.000000000000000000e+03,2.867422554592386597e+00,3.084984124342175615e+00,4.357254212483371525e+00,6.118528802463655047e+00,8.537391169408168778e+00,1.243270676669793495e+01,1.564456991000425390e+01
1.023292992280753651e+03,2.864826836033336210e+00,3.082344350594766524e+00,4.354276326212310089e+00,6.115093211940294537e+00,8.533066119226312196e+00,1.242683263631792556e+01,1.563729381526488105e+01
1.047128548050898416e+03,2.860362657622117943e+00,3.077794510227015223e+00,4.348515844327859980e+00,6.107727661307283284e+00,8.523249762006688712e+00,1.241291180529848504e+01,1.561989319847314128e+01
1.071519305237607114e+03,2.851636443850303682e+00,3.068707336817092290e+00,4.336182067828466380e+00,6.091021090829824125e+00,8.500350701077987736e+00,1.237984373837134555e+01,1.557838982382565796e+01
1.096478196143185187e+03,2.836368248657822999e+00,3.052582271974405792e+00,4.313670076746637605e+00,6.059830825624249684e+00,8.457154371132952875e+00,1.231708601345803977e+01,1.549950772127007426e+01
1.122018454301962947e+03,2.812430570813456043e+00,3.027092204675466913e+00,4.277627326435526456e+00,6.009381833402867912e+00,8.386962440233620697e+00,1.221485960701526352e+01,1.537093080019254288e+01
1.148153621496881669e+03,2.778126499305177077e+00,2.990386851704712079e+00,4.225388153461724805e+00,5.935884184815976461e+00,8.284456957429346957e+00,1.206541152908117276e+01,1.518289226639666722e+01
1.174897554939530210e+03,2.732320282462269212e+00,2.941234531978448974e+00,4.155176817660805710e+00,5.836821105808529531e+00,8.146103396551971798e+00,1.186360170851448537e+01,1.492891303095962030e+01
1.202264434617413144e+03,2.674900936139692487e+00,2.879521706635036260e+00,4.066825231323494272e+00,5.711964733022901086e+00,7.971575118753787770e+00,1.160897830359270699e+01,1.460841579064434725e+01
1.230268770812381035e+03,2.606749483462327710e+00,2.806214368022919903e+00,3.961716152749533926e+00,5.563291488432294152e+00,7.763633883263271862e+00,1.130559919086145193e+01,1.422650047245639726e+01
1.258925411794166166e+03,2.530028014477914589e+00,2.723666066197177216e+00,3.843226776633255071e+00,5.395607232427169109e+00,7.529006876994264630e+00,1.096330562868075020e+01,1.379554947594710868e+01
1.288249551693134890e+03,2.448006731475003139e+00,2.635427571648005340e+00,3.716455195010590629e+00,5.216154681434534979e+00,7.277837007890310517e+00,1.059691510966371553e+01,1.333421238196090464e+01
1.318256738556407527e+03,2.364804964211391525e+00,2.545962482617545319e+00,3.587815411979767610e+00,5.034038153831176032e+00,7.022877927937878795e+00,1.022504338893594777e+01,1.286592448502407215e+01
1.348962882591653170e+03,2.284935004477171017e+00,2.460151906241566433e+00,3.464324417386845045e+00,4.859211162669285322e+00,6.778075355269277402e+00,9.868032730056993884e+00,1.241629868220232957e+01
1.380384264602883832e+03,2.212863493080147403e+00,2.382817714165802681e+00,3.352919061577796622e+00,4.701507626308963239e+00,6.557209823089042544e+00,9.545972444461432005e+00,1.201063359881803549e+01
1.412537544622755377e+03,2.152380622357189743e+00,2.318041847162360725e+00,3.259475867136479188e+00,4.569254278726800678e+00,6.371951106055865566e+00,9.275863552642958254e+00,1.167034323883146563e+01
1.445439770745927945e+03,2.106122960803489264e+00,2.268653110039901666e+00,3.188072381366115593e+00,4.468225934202894933e+00,6.230394287832183409e+00,9.069488181878064381e+00,1.141027288731491751e+01
1.479108388168207284e+03,2.075368557375718570e+00,2.236008736118351159e+00,3.140670712842930534e+00,4.401197782450548601e+00,6.136431023522979977e+00,8.932496209367844386e+00,1.123754769155517153e+01
1.513561248436207279e+03,2.059854995355412388e+00,2.219803062038304020e+00,3.116842039564912792e+00,4.367558144510637064e+00,6.089207343750880241e+00,8.863621019696628522e+00,1.115058375738301066e+01
1.548816618912482681e+03,2.057949882328429680e+00,2.218255871535513624e+00,3.114035167988345787e+00,4.363689302098474165e+00,6.083656394368436970e+00,8.855459355912344677e+00,1.114006815523006821e+01
1.584893192461114040e+03,2.067002090699672223e+00,2.228494206363252683e+00,3.128127580967297483e+00,4.383749314084017357e+00,6.111595095380675247e+00,8.896073193761260711e+00,1.119097516624736244e+01
1.621810097358929852e+03,2.083768491430279202e+00,2.247015923366805001e+00,3.154090394104224870e+00,4.420613524488813617e+00,6.163043016891378123e+00,8.970914138084488343e+00,1.128498880775133451e+01
1.659586907437559603e+03,2.104772961626234729e+00,2.270073344279961880e+00,3.186541109148221640e+00,4.466655474461926012e+00,6.227316219699655875e+00,9.064415961124762333e+00,1.140250837557254648e+01
1.698243652461746024e+03,2.126769590575316116e+00,2.294172200180246701e+00,3.220462069092069335e+00,4.514765188651847616e+00,6.294455738196573336e+00,9.162075901858150573e+00,1.152527033323331374e+01
1.737800828749376251e+03,2.146951071814349632e+00,2.316289428717337895e+00,3.251510265122697696e+00,4.558783784654537818e+00,6.355833799805517437e+00,9.251333334597957148e+00,1.163745499657585469e+01
1.778279410038922833e+03,2.163096824104768334e+00,2.334029144208671802e+00,3.276242957180763860e+00,4.593823471567590744e+00,6.404603418151354255e+00,9.322221956203485149e+00,1.172650928911499157e+01
1.819700858609982561e+03,2.173504704762957207e+00,2.345548115068403661e+00,3.292007036671295683e+00,4.616111361405097036e+00,6.435478775103844029e+00,9.367045659489731335e+00,1.178273948725305509e+01
1.862087136662865532e+03,2.177123628487874107e+00,2.349698275816213489e+00,3.297146528126857490e+00,4.623284348465158899e+00,6.445149284029167092e+00,9.380980893083071592e+00,1.180006974679258747e+01
1.905460717963248271e+03,2.173426245516997923e+00,2.345893153279677179e+00,3.290812395137680202e+00,4.614124515433879026e+00,6.431909877130596698e+00,9.361537209021181027e+00,1.177536373228721800e+01
1.949844599758045433e+03,2.162420929467323560e+00,2.334127185333651600e+00,3.272993587871584342e+00,4.588607038401770311e+00,6.395729940232951272e+00,9.308659801194334449e+00,1.170855346203508773e+01
1.995262314968878854e+03,2.144679007637120716e+00,2.315011349573215416e+00,3.244575639600611350e+00,4.547988257312896465e+00,6.338378903369275896e+00,9.224915561429785527e+00,1.160287426581914438e+01
2.041737944669527451e+03,2.121298450179967876e+00,2.289737954521129826e+00,3.207291932253078404e+00,4.494738830539698249e+00,6.263333228241704909e+00,9.115361651711094026e+00,1.146469878141945742e+01
2.089296130854040712e+03,2.093872558168066611e+00,2.260048516026746057e+00,3.163678357220885751e+00,4.432479524010244809e+00,6.175685397456647685e+00,8.987415507033027495e+00,1.130337315838200141e+01
2.137962089502232629e+03,2.064325558974676955e+00,2.228052948881468431e+00,3.116810466631596999e+00,4.365606122284354740e+00,6.081616563898502470e+00,8.850087587814069678e+00,1.113025047846061177e+01
2.187761623949551904e+03,2.034717556680299300e+00,2.196013186857508792e+00,3.069987071046879290e+00,4.298835179191237366e+00,5.987757090762290346e+00,8.713049425823106375e+00,1.095751617594924099e+01
2.238721138568337665e+03,2.006939755630876565e+00,2.166003954383663554e+00,3.026235172606937418e+00,4.236496770935906042e+00,5.900191547340085663e+00,8.585181859470758070e+00,1.079635906342930696e+01
2.290867652767774871e+03,1.982447580407595611e+00,2.139618236866186685e+00,2.987875758140805971e+00,4.181910356277390051e+00,5.823580023155377816e+00,8.473290626605624709e+00,1.065535264688447370e+01
2.344228815319922887e+03,1.962080058258927062e+00,2.117764581065985752e+00,2.956227740562110018e+00,4.136961523743357461e+00,5.760563288892747380e+00,8.381237002244731116e+00,1.053935988388312417e+01
2.398832919019489964e+03,1.945921528292139158e+00,2.100516134167065285e+00,2.931388591697014157e+00,4.101788631886413405e+00,5.711323961686368023e+00,8.309294739334408320e+00,1.044872338022106817e+01
2.454708915685028387e+03,1.933318713483197726e+00,2.087132043103165024e+00,2.912264701649737386e+00,4.074826650525611882e+00,5.673649139275122266e+00,8.254239509035791400e+00,1.037937815616255577e+01
2.511886431509582053e+03,1.923020220228645272e+00,2.076215094305811526e+00,2.896801381514865881e+00,4.053135035164030064e+00,5.643392866517212170e+00,8.210022321785897859e+00,1.032370055382154916e+01
2.570395782768864592e+03,1.913421537236825509e+00,2.065985041305766767e+00,2.882385319618388841e+00,4.032975088624425553e+00,5.615290234861447516e+00,8.168957548541314395e+00,1.027200559310125705e+01
2.630267991895381329e+03,1.902816135076196735e+00,2.054560829504536557e+00,2.866255463158474015e+00,4.010398418071955184e+00,5.583785677560742400e+00,8.122931657509896652e+00,1.021407012252634061e+01
2.691534803926913810e+03,1.889643612221282520e+00,2.040234663014548921e+00,2.845906134318868297e+00,3.981823210712998495e+00,5.543843361833783234e+00,8.064587499564822792e+00,1.014062528854828926e+01
2.754228703338168998e+03,1.872811100889191893e+00,2.021825455619189693e+00,2.819601717476511560e+00,3.944768347227363581e+00,5.491976954439698133e+00,7.988829474683748266e+00,1.004525240411795650e+01
2.818382931264454783e+03,1.851726244491533002e+00,1.998713064664524808e+00,2.786425431639462769e+00,3.897922529528321522e+00,5.426345669417605322e+00,7.892964759887430404e+00,9.924560819546057289e+00
2.884031503126605912e+03,1.826471634575816516e+00,1.971022877297117892e+00,2.746550141412020363e+00,3.841528706120150183e+00,5.347291592302848784e+00,7.777489882973144475e+00,9.779178125778855701e+00
2.951209226666383984e+03,1.797684154687567037e+00,1.939487693295631310e+00,2.701034616246566600e+00,3.777090838690860597e+00,5.256926022076852334e+00,7.645486984937518216e+00,9.612989265600887734e+00
3.019951720402018964e+03,1.766487079334011057e+00,1.905366529736198355e+00,2.651705968579146866e+00,3.707204874724254751e+00,5.158891621878763267e+00,7.502276533619740562e+00,9.432698415117616975e+00
3.090295432513592004e+03,1.734256067497263576e+00,1.870182042730264449e+00,2.600774228744711980e+00,3.635005406100271230e+00,5.057583820597254309e+00,7.354279194081653870e+00,9.246394001898126547e+00
3.162277660168379498e+03,1.702407487008238851e+00,1.835486762090271062e+00,2.550494643034381781e+00,3.563686526212105132e+00,4.957480933975000781e+00,7.208036435160454225e+00,9.062315196491500302e+00
3.235936569296281050e+03,1.672219059427378252e+00,1.802667236114082749e+00,2.502880753684288528e+00,3.496092260406612695e+00,4.862570289870131290e+00,7.069371026099713795e+00,8.887792938999663050e+00
3.311311214825907882e+03,1.644611518287864005e+00,1.772709535767601041e+00,2.459362672213333489e+00,3.434234270188639915e+00,4.775673285024908843e+00,6.942400305148578532e+00,8.728006904487992657e+00
3.388441561392027324e+03,1.620106361808328455e+00,1.746157881575098658e+00,2.420724743247594013e+00,3.379204635485502095e+00,4.698323250639247384e+00,6.829357205189018565e+00,8.585759533412716138e+00
3.467368504525316894e+03,1.598844960403175586e+00,1.723142122498743545e+00,2.387146971634463100e+00,3.331241944952718192e+00,4.630859327933491087e+00,6.730728146292167757e+00,8.461651173175717133e+00
3.548133892335752989e+03,1.580627868405186875e+00,1.703427361250888561e+00,2.358275878862359232e+00,3.289836499148706128e+00,4.572574048057509444e+00,6.645470650218070041e+00,8.354355313810332362e+00
3.630780547701010164e+03,1.565082597953881383e+00,1.686598700628727965e+00,2.333494592060147976e+00,3.254117431133316529e+00,4.522255503211894734e+00,6.571806219446244768e+00,8.261619236215645756e+00
3.715352290971727598e+03,1.551772266319414451e+00,1.672180919599391746e+00,2.312097285883991660e+00,3.223102655825695440e+00,4.478536977892334292e+00,6.507733350942809913e+00,8.180912713105671585e+00
3.801893963205612636e+03,1.540322788487656913e+00,1.659775094099506854e+00,2.293491634252993183e+00,3.195984734490727064e+00,4.440296188153864954e+00,6.451612358194887875e+00,8.110165764395484089e+00
3.890451449942804629e+03,1.530480458963783486e+00,1.649114965265589206e+00,2.277285918578680235e+00,3.172251026303690047e+00,4.406823863801086816e+00,6.402411922131024724e+00,8.048080488041659208e+00
3.981071705534969169e+03,1.522149619726044012e+00,1.640103390402867234e+00,2.263343831703123143e+00,3.151753844378298641e+00,4.377920184218179855e+00,6.359850194580134009e+00,7.994307688396647293e+00
4.073802778041130296e+03,1.515315243725599448e+00,1.632723169232181748e+00,2.251661191112987126e+00,3.134529964637061461e+00,4.353641005303667377e+00,6.324023612090996949e+00,7.948978100477150477e+00
4.168693834703354696e+03,1.509981078860318959e+00,1.626966193223069013e+00,2.242264532314529824e+00,3.120649737609453300e+00,4.334086279763719851e+00,6.295095884705968814e+00,7.912308829157035817e+00
4.265795188015925305e+03,1.506154865259445419e+00,1.622818624610335547e+00,2.235189911505723881e+00,3.110184298130810543e+00,4.319353592776810302e+00,6.273229289151799115e+00,7.884514537152015556e+00
4.365158322401656733e+03,1.503718437910563255e+00,1.620123813175765148e+00,2.230274676863166938e+00,3.102906730093549559e+00,4.309117591921349799e+00,6.257967037085249373e+00,7.865027826040221548e+00
4.466835921509635227e+03,1.502485062908177627e+00,1.618652462950850079e+00,2.227257425086381470e+00,3.098439211006561944e+00,4.302839968669269766e+00,6.248539468241909312e+00,7.852885752428700350e+00
4.570881896148751366e+03,1.502156640871953108e+00,1.618063797701701167e+00,2.225704170731321430e+00,3.096149606554320144e+00,4.299622259220332587e+00,6.243646324880165466e+00,7.846454781625897823e+00
4.677351412871980756e+03,1.502438036942882693e+00,1.618034895532817874e+00,2.225190411110045563e+00,3.095416069327693087e+00,4.298580359425058894e+00,6.242003406175675728e+00,7.844121519857401914e+00
4.786300923226380291e+03,1.502960169267840707e+00,1.618182899883985781e+00,2.225175350495622872e+00,3.095453466415644783e+00,4.298601590055830535e+00,6.241986658386625919e+00,7.843845509480861011e+00
4.897788193684466023e+03,1.503440076112938062e+00,1.618236511067021377e+00,2.225247389803032494e+00,3.095661718055964240e+00,4.298834951593958564e+00,6.242347979401073665e+00,7.844060924535568802e+00
5.011872336272725079e+03,1.503639881789834210e+00,1.617983775498100574e+00,2.225047460214920392e+00,3.095518771247721901e+00,4.298540037194023888e+00,6.241995005678453445e+00,7.843398916367489093e+00
5.128613839913648007e+03,1.503429587813023938e+00,1.617332951615014114e+00,2.224364567080714838e+00,3.094713608735345289e+00,4.297274526586132737e+00,6.240265464708032006e+00,7.841032868016722723e+00
5.248074602497723390e+03,1.502742692738508135e+00,1.616252229461797363e+00,2.223059810399756753e+00,3.093036951294868331e+00,4.294740565752826811e+00,6.236704473100656898e+00,7.836395615983318130e+00
5.370317963702532325e+03,1.501633727865355983e+00,1.614825509585278152e+00,2.221162938777843099e+00,3.090517338796141544e+00,4.290976542593068821e+00,6.231347072686974187e+00,7.829534925945814905e+00
5.495408738576248652e+03,1.500205265881219940e+00,1.613167502262668362e+00,2.218762828237135665e+00,3.087264486601767555e+00,4.286136488497568564e+00,6.224398002211285252e+00,7.820708313141921941e+00
5.623413251903491073e+03,1.498623451445570076e+00,1.611441107972594322e+00,2.216048220985242345e+00,3.083529315604800480e+00,4.280576216317529159e+00,6.216360199282780385e+00,7.810546140873126042e+00
5.754399373371566071e+03,1.497069921552505400e+00,1.609810492279641014e+00,2.213243532655874368e+00,3.079614324734217590e+00,4.274728056322975256e+00,6.207853397221370528e+00,7.799822442913709075e+00
5.888436553555883620e+03,1.495730378005880379e+00,1.608434631316460361e+00,2.210605187466194277e+00,3.075873081283083454e+00,4.269101348188386602e+00,6.199616606310888400e+00,7.789459846933048048e+00
6.025595860743580488e+03,1.494651820539032228e+00,1.607323124606131248e+00,2.208201174625759045e+00,3.072397109404701787e+00,4.263841228468474576e+00,6.191863096772584285e+00,7.779717961590353781e+00
6.165950018614822511e+03,1.493789338553379809e+00,1.606391484808916248e+00,2.205982322832833020e+00,3.069117788507504052e+00,4.258870682378917749e+00,6.184486573090713257e+00,7.770453815781303675e+00
6.309573444801930236e+03,1.492937171007307606e+00,1.605395207345807540e+00,2.203670338347467172e+00,3.065647533686639115e+00,4.253665216275100747e+00,6.176730833660051267e+00,7.760706668450079171e+00
6.456542290346549635e+03,1.491718760142225042e+00,1.603917057975470462e+00,2.200726097180799368e+00,3.061231197369872259e+00,4.247180975850975315e+00,6.167080990957895636e+00,7.748561392107838230e+00
6.606934480075964530e+03,1.489609200405625833e+00,1.601392874944422839e+00,2.196371563082308853e+00,3.054772301985726912e+00,4.237887341401391339e+00,6.153308623706536196e+00,7.731204446549087450e+00
6.760829753919819268e+03,1.486052827616184402e+00,1.597234373433856547e+00,2.189765460980498180e+00,3.045081827579021461e+00,4.224115395570747111e+00,6.132979348458187374e+00,7.705564225002426326e+00
6.918309709189362366e+03,1.480532515107053415e+00,1.590901724638589920e+00,2.180106524660391898e+00,3.031023725547200343e+00,4.204261913970360531e+00,6.103750068122730355e+00,7.668684251317977818e+00
7.079457843841373688e+03,1.472725800933617935e+00,1.582064579234123913e+00,2.166875568015374842e+00,3.011857982738477268e+00,4.177271243806242040e+00,6.064073727303517458e+00,7.618611292835769433e+00
7.244359600749906349e+03,1.462565950904106904e+00,1.570667536753418858e+00,2.149940441621560616e+00,2.987393073912128383e+00,4.142853590184270018e+00,6.013520314342385653e+00,7.554799517094232364e+00
7.413102413009177326e+03,1.450318672725352753e+00,1.557009722599320689e+00,2.129684456615599686e+00,2.958171124443824240e+00,4.101748461134487655e+00,5.953165193781249087e+00,7.478600620207838112e+00
7.585775750291835720e+03,1.436625171085175179e+00,1.541791887121789273e+00,2.107087385551650538e+00,2.925586869269551471e+00,4.055896265309486104e+00,5.885842270189028724e+00,7.393583069576117772e+00
7.762471166286911284e+03,1.422408064510104264e+00,1.526014132442969906e+00,2.083583351895344826e+00,2.891686249063057712e+00,4.008157209222223294e+00,5.815735936048893606e+00,7.305019323631307238e+00
7.943282347242821743e+03,1.408755779327468316e+00,1.510855848816386793e+00,2.060891357365758569e+00,2.858928443882639669e+00,3.961980526835281680e+00,5.747898090090965972e+00,7.219278437717383312e+00
8.128305161640994811e+03,1.396764794061080117e+00,1.497508253776239417e+00,2.040766619482420996e+00,2.829828461028020659e+00,3.920900580657994183e+00,5.687510995307794026e+00,7.142897194032565622e+00
8.317637711026709439e+03,1.387336636642879206e+00,1.486954283655639752e+00,2.024673975937139048e+00,2.806489528921646492e+00,3.887877699156147226e+00,5.638920554045116162e+00,7.081361925839464888e+00
8.511380382023759012e+03,1.381062821033010923e+00,1.479846986458622338e+00,2.013604911213827009e+00,2.790340526746703631e+00,3.864927843490098880e+00,5.605092431071423853e+00,7.038422436396559512e+00
8.709635899560813414e+03,1.378067124449942504e+00,1.476337503836059550e+00,2.007814027594184481e+00,2.781755845679512174e+00,3.852584579742534210e+00,5.586821678547856607e+00,7.015093151602934896e+00
8.912509381337458763e+03,1.378008454115464687e+00,1.476075130785030609e+00,2.006813830570402413e+00,2.780045376330313900e+00,3.849883901663745611e+00,5.582707300454916144e+00,7.009620074686861102e+00
9.120108393559095930e+03,1.380152971103036919e+00,1.478282691354541045e+00,2.009478114564935858e+00,2.783599895695750170e+00,3.854565682284892159e+00,5.589445567717268304e+00,7.017847080994433995e+00
9.332543007969905375e+03,1.383479954411121593e+00,1.481867658642325836e+00,2.014204158189085270e+00,2.790124362632776300e+00,3.863403579261984078e+00,5.602312330528837592e+00,7.033823851027865004e+00
9.549925860214369095e+03,1.386901669870423959e+00,1.485659302349237487e+00,2.019263069059965776e+00,2.797139250854319137e+00,3.872910351716863708e+00,5.616196287394796371e+00,7.051107155841769725e+00
9.772372209558112445e+03,1.389387703406912866e+00,1.488541388574037061e+00,2.022996101196706586e+00,2.802263045939434871e+00,3.879736414696556945e+00,5.626183683829960813e+00,7.063499618335839614e+00
1.000000000000000000e+04,1.390124507007449939e+00,1.489626172044122843e+00,2.024077558573199820e+00,2.803589793441300326e+00,3.881203038472498257e+00,5.628340674994946724e+00,7.066036680496242894e+00
1.023292992280753606e+04,1.388594953497988227e+00,1.488342069468817197e+00,2.021651138768325584e+00,2.799887969383485498e+00,3.875583717102089043e+00,5.620128003744873979e+00,7.055512923288745242e+00
1.047128548050898462e+04,1.384585430280879104e+00,1.484441977539288082e+00,2.015342745366015986e+00,2.790617013525738876e+00,3.862126112275363177e+00,5.600432912548876097e+00,7.030522657099824713e+00
1.071519305237607114e+04,1.378139747149242478e+00,1.477955979038501955e+00,2.005196069694383798e+00,2.775838116640544140e+00,3.840927326983161638e+00,5.569388870821152082e+00,6.991234118181067103e+00
1.096478196143185050e+04,1.369518308944081220e+00,1.469147330906528381e+00,1.991604855593251955e+00,2.756114731259610817e+00,3.812790955794879366e+00,5.528165651177617157e+00,6.939124736863770515e+00
1.122018454301962993e+04,1.359089181734012719e+00,1.458394713280520838e+00,1.975140000217008529e+00,2.732266156807887647e+00,3.778879928595581639e+00,5.478462198400549710e+00,6.876340709980946819e+00
1.148153621496881715e+04,1.347289132729512007e+00,1.446149945250811530e+00,1.956478535795708851e+00,2.705263954467496568e+00,3.740567378593934844e+00,5.422287007589078556e+00,6.805418764777970253e+00
1.174897554939530346e+04,1.334599670258461934e+00,1.432913186925457882e+00,1.936365417790259391e+00,2.676178164402962967e+00,3.699361592678866550e+00,5.361848475990595553e+00,6.729147085471269385e+00
1.202264434617413099e+04,1.321510313815271065e+00,1.419192019674933913e+00,1.915548850506958001e+00,2.646083440910731888e+00,3.656771710526271590e+00,5.299357695029765836e+00,6.650315113554758462e+00
1.230268770812381081e+04,1.308516269904066220e+00,1.405503067146427254e+00,1.894781019542466582e+00,2.616060619865975490e+00,3.614310686391140948e+00,5.237032838455256467e+00,6.571718995309900002e+00
1.258925411794166212e+04,1.296100209943289006e+00,1.392350971156399275e+00,1.874786003480434449e+00,2.587148864654221558e+00,3.573428262558457469e+00,5.176999492515106382e+00,6.496036218940263396e+00
1.288249551693134890e+04,1.284707557020542623e+00,1.380206161463011671e+00,1.856231784168832721e+00,2.560303894572550476e+00,3.535453842143860825e+00,5.121206602543670883e+00,6.425719794900218496e+00
1.318256738556407436e+04,1.274672565803145474e+00,1.369423325125267876e+00,1.839611353175517383e+00,2.536226117836823946e+00,3.501356285542477131e+00,5.071073884725179504e+00,6.362553410320816560e+00
1.348962882591653215e+04,1.266187740772226844e+00,1.360209801909923577e+00,1.825203809227719853e+00,2.515302266652574836e+00,3.471663179591264026e+00,5.027372578044901452e+00,6.307502972282572173e+00
1.380384264602883741e+04,1.259246306800841708e+00,1.352562623470534797e+00,1.812983228763089372e+00,2.497474799729379136e+00,3.446279032463077208e+00,4.989959075849466963e+00,6.260379951746873672e+00
1.412537544622755377e+04,1.253658973712230562e+00,1.346284368513214647e+00,1.802648609113834954e+00,2.482287427280505998e+00,3.424551988751627363e+00,4.957872457740799987e+00,6.219965897889597528e+00
1.445439770745928035e+04,1.249053677021894959e+00,1.340983964478399404e+00,1.793624045957839863e+00,2.468888450991769012e+00,3.405279041441230614e+00,4.929343794171864523e+00,6.184023872819714995e+00
1.479108388168207239e+04,1.244966833621829139e+00,1.336170548409663095e+00,1.785200814519866785e+00,2.456239045092595941e+00,3.386999477413166204e+00,4.902227057540234689e+00,6.149842949722061469e+00
1.513561248436207097e+04,1.240890933163319332e+00,1.331307416138051369e+00,1.776615449472236152e+00,2.443232264975064183e+00,3.368163689156153939e+00,4.874249047850503835e+00,6.114554166977789862e+00
1.548816618912482772e+04,1.236414183733125061e+00,1.325961219138762637e+00,1.767266981692395822e+00,2.429007954039267059e+00,3.347574123887891773e+00,4.843656664990252381e+00,6.075946749415143344e+00
1.584893192461114086e+04,1.231220052289440536e+00,1.319803212368334089e+00,1.756713383482952029e+00,2.412949256242985729e+00,3.324378675693941521e+00,4.809208983018840478e+00,6.032458585056294176e+00
1.621810097358929852e+04,1.225149811000656896e+00,1.312674608592513392e+00,1.744766455554648488e+00,2.394818753576681392e+00,3.298260291255144416e+00,4.770455099715509739e+00,5.983525830716744487e+00
1.659586907437559785e+04,1.218187857199663382e+00,1.304573196979326832e+00,1.731465281643949750e+00,2.374715815551971865e+00,3.269373715855561802e+00,4.727641150003007553e+00,5.929465134605925059e+00
1.698243652461746024e+04,1.210440613758137829e+00,1.295627816820256184e+00,1.717033756743321593e+00,2.353008600996065347e+00,3.238247472121068782e+00,4.681563490888647650e+00,5.871287418415530368e+00
1.737800828749376160e+04,1.202068089535777373e+00,1.286024258285752619e+00,1.701768563669754597e+00,2.330166411410782512e+00,3.205546468207741029e+00,4.633217908669614360e+00,5.810254082952781118e+00
1.778279410038922651e+04,1.193258180092800824e+00,1.275976527425001228e+00,1.685993595871307704e+00,2.306688634647152014e+00,3.171971975262122712e+00,4.583649647882637623e+00,5.747687007484203470e+00
1.819700858609982606e+04,1.184183157262480579e+00,1.265680930212573330e+00,1.669990884459919167e+00,2.283001326923902230e+00,3.138118326952602732e+00,4.533739727082822135e+00,5.684699126699897853e+00
1.862087136662865669e+04,1.175035767525809849e+00,1.255353742109188930e+00,1.654057194928353125e+00,2.259535784239639522e+00,3.104583814061858682e+00,4.484365774207729416e+00,5.622396691737348462e+00
1.905460717963248317e+04,1.165986437874330539e+00,1.245186881586998195e+00,1.638439163030573686e+00,2.236637804912644523e+00,3.071846415544815301e+00,4.436219389358353027e+00,5.561649371223660765e+00
1.949844599758045661e+04,1.157199015458684199e+00,1.235365982748064084e+00,1.623365693862470094e+00,2.214615645366055485e+00,3.040333905474843945e+00,4.389910930316904825e+00,5.503223627898309545e+00
1.995262314968878854e+04,1.148842343771358854e+00,1.226081118439237283e+00,1.609069314197593581e+00,2.193776390322689895e+00,3.010476600886161869e+00,4.346048887426340102e+00,5.447883159223458449e+00
2.041737944669527496e+04,1.141055495742973047e+00,1.217489063941422867e+00,1.595733296580164273e+00,2.174350692089062953e+00,2.982600703886971960e+00,4.305087256070911472e+00,5.396197191146558936e+00
2.089296130854040894e+04,1.133938437429705903e+00,1.209700065765303201e+00,1.583482375001648457e+00,2.156484456616874379e+00,2.956917167774821387e+00,4.267312642524978550e+00,5.348524677295891649e+00
2.137962089502232266e+04,1.127530454373233626e+00,1.202753625188150544e+00,1.572349680250615167e+00,2.140193669180509239e+00,2.933455961079245000e+00,4.232750862809226078e+00,5.304896665280323553e+00
2.187761623949551722e+04,1.121796414427405963e+00,1.196600251205609977e+00,1.562254407585733862e+00,2.125332475582128566e+00,2.912019166374027801e+00,4.201099827934775099e+00,5.264931253437538317e+00
2.238721138568337847e+04,1.116653750620585583e+00,1.191130219142744417e+00,1.553046687132949133e+00,2.111662170274960282e+00,2.892277603442604761e+00,4.171870981092519415e+00,5.228012652417512562e+00
2.290867652767774780e+04,1.111975061701221845e+00,1.186177577468213951e+00,1.544511339620181500e+00,2.098858256494634311e+00,2.873778819982378607e+00,4.144402029631170770e+00,5.193306360748115580e+00
2.344228815319922796e+04,1.107628163141507249e+00,1.181566368765338382e+00,1.536435092360389110e+00,2.086609607635251606e+00,2.856088879989746143e+00,4.118062938904027526e+00,5.160020543455267727e+00
2.398832919019489782e+04,1.103504614494134950e+00,1.177145073991185065e+00,1.528648994261042171e+00,2.074680935418792505e+00,2.838879180675560221e+00,4.092382590416934640e+00,5.127564429315778938e+00
2.454708915685028478e+04,1.099549213986880325e+00,1.172825012063904992e+00,1.521078785379740728e+00,2.062985836601676670e+00,2.822032285934117812e+00,4.067202377283062553e+00,5.095743193353206024e+00
2.511886431509582326e+04,1.095762831655598735e+00,1.168586821722723101e+00,1.513744849348537480e+00,2.051583976638033047e+00,2.805636957816724841e+00,4.042667794753005417e+00,5.064746103855609860e+00
2.570395782768864592e+04,1.092195989281534274e+00,1.164477321398956100e+00,1.506748763604534247e+00,2.040658455189841014e+00,2.789955295336437491e+00,4.019178907998080419e+00,5.035083141044144561e+00
2.630267991895381419e+04,1.088923646932765665e+00,1.160582098080451541e+00,1.500225998487332291e+00,2.030440070385410412e+00,2.775315741973257477e+00,3.997231043739533973e+00,5.007382486865192384e+00
2.691534803926913810e+04,1.086027280175743792e+00,1.157006684895308890e+00,1.494317172327192411e+00,2.021163990659200937e+00,2.762050214250118430e+00,3.977323161147247266e+00,4.982274235916991145e+00
2.754228703338168998e+04,1.083562108926676482e+00,1.153836567906413313e+00,1.489107733260882416e+00,2.012973241286177384e+00,2.750355394598676284e+00,3.959751348529121362e+00,4.960128441997760262e+00
2.818382931264454965e+04,1.081535955574805641e+00,1.151110693004036456e+00,1.484599322441237268e+00,2.005880330939854073e+00,2.740240873249073505e+00,3.944533654044441118e+00,4.940961423383798845e+00
2.884031503126605821e+04,1.079908114487300175e+00,1.148816629055211980e+00,1.480713888612726237e+00,1.999772902519686646e+00,2.731537750112672303e+00,3.931423537355362985e+00,4.924453676684599657e+00
2.951209226666383984e+04,1.078581935656589108e+00,1.146878490232504877e+00,1.477287760484751855e+00,1.994407853895154625e+00,2.723893316966089273e+00,3.919901951062673806e+00,4.909941454070814615e+00
3.019951720402019055e+04,1.077417196913475816e+00,1.145166651780086697e+00,1.474101660937740643e+00,1.989459449095649424e+00,2.716842117777913845e+00,3.909284478850374001e+00,4.896554121088526834e+00
3.090295432513592095e+04,1.076271743887937671e+00,1.143544046913290035e+00,1.470954961465923416e+00,1.984631115827867553e+00,2.709966835376860672e+00,3.898958319841500764e+00,4.883514478909654954e+00
3.162277660168379225e+04,1.075009168611951393e+00,1.141872428334761214e+00,1.467676461039340463e+00,1.979671595133069451e+00,2.702920717758932501e+00,3.888416582877335603e+00,4.870183082505963768e+00
3.235936569296280868e+04,1.073548921318089766e+00,1.140069341322078378e+00,1.464205389604688268e+00,1.974494634531090753e+00,2.695596591393974339e+00,3.877507338242362156e+00,4.856371251004115486e+00
3.311311214825907518e+04,1.071877226418081808e+00,1.138119902153075680e+00,1.460594607483698848e+00,1.969178147431790205e+00,2.688122324144618158e+00,3.866426399892707089e+00,4.842331370301963034e+00
3.388441561392027506e+04,1.070073200975749872e+00,1.136105056928861101e+00,1.457036435660375107e+00,1.963998467639535450e+00,2.680902845028027226e+00,3.855776632304193541e+00,4.828829990010080842e+00
3.467368504525316530e+04,1.068296205296531021e+00,1.134190806196103907e+00,1.453829596709389493e+00,1.959379161317466700e+00,2.674545034213558825e+00,3.846455981742666452e+00,4.817004456387826927e+00
3.548133892335752898e+04,1.066765307550484598e+00,1.132600605610069699e+00,1.451328011089912495e+00,1.955813961502444354e+00,2.669744752130341681e+00,3.839488408547649723e+00,4.808149361118378096e+00
3.630780547701010073e+04,1.065711780188878688e+00,1.131566251402478684e+00,1.449856446801003784e+00,1.953741703447918088e+00,2.667106771257239384e+00,3.835756503455855615e+00,4.803378070660927257e+00
3.715352290971727780e+04,1.065316551640182574e+00,1.131255911159254168e+00,1.449608889993409644e+00,1.953405169862544533e+00,2.666948033289870512e+00,3.835711190781863067e+00,4.803257052018579110e+00
3.801893963205612818e+04,1.065674110521223517e+00,1.131739200217140251e+00,1.450600168195576467e+00,1.954783260187609617e+00,2.669202541677006657e+00,3.839231207479772312e+00,4.807629429136862420e+00
3.890451449942804902e+04,1.066738414848231287e+00,1.132927344629749200e+00,1.452591555199159945e+00,1.957489291625850170e+00,2.673281986287529222e+00,3.845420825643475204e+00,4.815359889080341738e+00
3.981071705534969078e+04,1.068326295005821436e+00,1.134581344192256314e+00,1.455119550384347482e+00,1.960819942130188398e+00,2.678150979186802338e+00,3.852722652566990647e+00,4.824478704102423521e+00
4.073802778041130659e+04,1.070123393693064084e+00,1.136324012545877338e+00,1.457529063825685700e+00,1.963809023660495257e+00,2.682406704433750733e+00,3.859040307751537391e+00,4.832336692549137780e+00
4.168693834703355242e+04,1.071750815377748633e+00,1.137718966944018861e+00,1.459101919541034409e+00,1.965415055441859238e+00,2.684549377467112752e+00,3.862140286833471325e+00,4.836112800097807529e+00
4.265795188015925669e+04,1.072830585703076434e+00,1.138347284356813205e+00,1.459179318657214175e+00,1.964702247080288622e+00,2.683240669966792336e+00,3.860036389861575934e+00,4.833298580896099317e+00
4.365158322401656187e+04,1.073060280677147871e+00,1.137890664743043789e+00,1.457293418785837069e+00,1.961028263893855650e+00,2.677572236108932469e+00,3.851388552915606223e+00,4.822202307047144032e+00
4.466835921509634500e+04,1.072259290629567818e+00,1.136181408631033118e+00,1.453233841632089796e+00,1.954136843432143333e+00,2.667194146825157652e+00,3.835691843168500093e+00,4.802186978596530764e+00
4.570881896148751548e+04,1.070416224061114141e+00,1.133251150610419478e+00,1.447119404350813099e+00,1.944255518816190298e+00,2.652453583982301577e+00,3.813479391473181046e+00,4.773927201865355130e+00
4.677351412871981302e+04,1.067662347459296779e+00,1.129294294876983296e+00,1.439331514101720000e+00,1.931992259993842609e+00,2.634243735423280608e+00,3.786097136111024941e+00,4.739124170090033061e+00
4.786300923226380110e+04,1.064224432952241894e+00,1.124605913412399127e+00,1.430409337210041265e+00,1.918173734716507983e+00,2.613772217585732527e+00,3.755357045450330222e+00,4.700068691671004828e+00
4.897788193684466387e+04,1.060374499877525967e+00,1.119520882751147139e+00,1.420946606691514846e+00,1.903689047809520085e+00,2.592333777851993037e+00,3.723197466913655607e+00,4.659212291540458573e+00
5.011872336272725079e+04,1.056363916270970371e+00,1.114334637348102452e+00,1.411460773767601484e+00,1.889295563997169580e+00,2.571032177464572577e+00,3.691268422291339668e+00,4.618642938012136767e+00
5.128613839913647826e+04,1.052355461067566944e+00,1.109226800269002222e+00,1.402269367030488212e+00,1.875434494150610920e+00,2.550514728184544833e+00,3.660537638365483293e+00,4.579586826872673377e+00
5.248074602497722663e+04,1.048409925834197676e+00,1.104249848223460839e+00,1.393469194422653601e+00,1.862207144394746550e+00,2.530938884791369414e+00,3.631240866152212199e+00,4.542344612453435460e+00
5.370317963702532870e+04,1.044469385037370524e+00,1.099315201576348766e+00,1.384910854735863284e+00,1.849340248466048386e+00,2.511920266549288794e+00,3.602805620848936297e+00,4.506194106926636245e+00
5.495408738576248288e+04,1.040402390641214092e+00,1.094249473508760895e+00,1.376290046609153217e+00,1.836328076931367015e+00,2.492734967928007528e+00,3.574152751002938722e+00,4.469769993074491410e+00
5.623413251903490891e+04,1.036025208970085432e+00,1.088825373166026900e+00,1.367198228680942540e+00,1.822517102246193232e+00,2.472441429034875515e+00,3.543879766595071423e+00,4.431295360978423581e+00
5.754399373371566617e+04,1.031176180407748610e+00,1.082848971913155323e+00,1.357270542974128302e+00,1.807330097748165887e+00,2.450201149226978625e+00,3.510738982108689399e+00,4.389186081693599917e+00
5.888436553555884166e+04,1.025752377922880099e+00,1.076201950475312419e+00,1.346255449847624019e+00,1.790372989095764922e+00,2.425432441932264371e+00,3.473864704385080326e+00,4.342338532375040749e+00
6.025595860743580852e+04,1.019740927318258716e+00,1.068875313147601203e+00,1.334080493062267170e+00,1.771536395831682986e+00,2.397959340080619839e+00,3.432995845285248482e+00,4.290413221848304204e+00
6.165950018614822329e+04,1.013235754728945892e+00,1.060986623123753469e+00,1.320886565166212945e+00,1.751043115573078124e+00,2.368081707109118916e+00,3.388579141594362909e+00,4.233965660526576080e+00
6.309573444801929872e+04,1.006414102901877605e+00,1.052751428784161725e+00,1.306991130430686932e+00,1.729393355253445952e+00,2.336502684054617696e+00,3.341660383329490003e+00,4.174311459340543706e+00
6.456542290346549271e+04,9.995253223973451506e-01,1.044468732983365733e+00,1.292865316603490022e+00,1.707324733862847443e+00,2.304272474290129935e+00,3.293800020403004680e+00,4.113419539863408581e+00
6.606934480075964530e+04,9.928426764474997945e-01,1.036468217942059455e+00,1.279049519947385249e+00,1.685685098651689806e+00,2.272612030648400783e+00,3.246810574609588773e+00,4.053581846776681985e+00
6.760829753919818904e+04,9.866191568405838774e-01,1.029059584682331163e+00,1.266070762212681222e+00,1.665306339413738623e+00,2.242730484183095285e+00,3.202486518009196814e+00,3.997071258711122343e+00
6.918309709189362184e+04,9.810631863463858959e-01,1.022503148898297853e+00,1.254385489131932818e+00,1.646912203353633641e+00,2.215693247778113495e+00,3.162405582371154544e+00,3.945890298362050963e+00
7.079457843841373688e+04,9.763054139264695230e-01,1.016973232767652169e+00,1.244314435593228518e+00,1.631022875936470662e+00,2.192280269530211267e+00,3.127719936473952522e+00,3.901507525731432224e+00
7.244359600749905803e+04,9.723887043239628492e-01,1.012538452433543901e+00,1.236000406212854230e+00,1.617883119678086290e+00,2.172878289072669222e+00,3.098994564765991999e+00,3.864651126683130933e+00
7.413102413009176962e+04,9.692761694783336157e-01,1.009165698212080464e+00,1.229409570863233547e+00,1.607461238945202098e+00,2.157471672944841767e+00,3.076193390112154979e+00,3.835291384347320864e+00
7.585775750291836448e+04,9.668647731916013566e-01,1.006729358171265076e+00,1.224343034168014377e+00,1.599464028317854503e+00,2.145659317126111354e+00,3.058705156445411966e+00,3.812672140372972862e+00
7.762471166286911466e+04,9.650112341535386218e-01,1.005034733702265592e+00,1.220474221608034648e+00,1.593389343517697121e+00,2.136725494357429866e+00,3.045448431396753364e+00,3.795441800849105540e+00
7.943282347242820833e+04,9.635589101113878341e-01,1.003848463691304982e+00,1.217404157902912010e+00,1.588610867300779717e+00,2.129761357415010714e+00,3.035054937991573443e+00,3.781884441972713784e+00
8.128305161640995357e+04,9.623691344427333094e-01,1.002936069829879484e+00,1.214725638060256019e+00,1.584475737251518801e+00,2.123805487185843610e+00,3.026079678720876132e+00,3.770183622695993719e+00
8.317637711026708712e+04,9.613418057898353020e-01,1.002096509918617651e+00,1.212087142630276393e+00,1.580407691159523065e+00,2.117996718548982304e+00,3.017231315062521624e+00,3.758713542018567111e+00
8.511380382023759012e+04,9.604305301013374985e-01,1.001190161212972329e+00,1.209240774777352145e+00,1.575984992508994154e+00,2.111690334538470104e+00,3.007545704167061906e+00,3.746257258103115717e+00
8.709635899560814141e+04,9.596434033259364504e-01,1.000153896162633282e+00,1.206073064226234504e+00,1.570994213895495983e+00,2.104543094646611046e+00,2.996514891981152839e+00,3.732169954098864206e+00
8.912509381337459490e+04,9.590268590709593033e-01,9.989938492904846257e-01,1.202593344009248888e+00,1.565419865693781887e+00,2.096501293747751404e+00,2.984069040228913394e+00,3.716356562373286820e+00
9.120108393559097021e+04,9.586480675399198237e-01,9.977771880529489046e-01,1.198920814737718832e+00,1.559429003192781327e+00,2.087784322320302977e+00,2.970552026881105867e+00,3.699241646806155082e+00
9.332543007969905739e+04,9.585782024438271876e-01,9.966108964304213336e-01,1.195243941571840995e+00,1.553309805356253515e+00,2.078795192368597888e+00,2.956585746063914222e+00,3.681597650148840994e+00
9.549925860214368731e+04,9.588610128246348729e-01,9.956038066226893246e-01,1.191760191752535336e+00,1.547378826601494062e+00,2.069986961861575825e+00,2.942870390842659223e+00,3.664294069376246910e+00
9.772372209558112081e+04,9.594997449151646540e-01,9.948405134342876988e-01,1.188629457937040890e+00,1.541907201982986031e+00,2.061756422358540064e+00,2.930023224602058995e+00,3.648094045706545163e+00
1.000000000000000000e+05,9.604664800806744784e-01,9.943760438589218653e-01,1.185958677204116185e+00,1.537086736995005642e+00,2.054388573275632623e+00,2.918491475846166416e+00,3.633544803320079453e+00
1.023292992280753679e+05,9.616931832781301370e-01,9.942139464803954052e-01,1.183765273563428089e+00,1.532970733328940627e+00,2.047971192938954133e+00,2.908424390168936391e+00,3.620817014476662710e+00
1.047128548050898535e+05,9.631036643255407315e-01,9.943263642772783850e-01,1.182007198656909619e+00,1.529513279008695825e+00,2.042446735826702664e+00,2.899746459999029469e+00,3.609798904900106908e+00
1.071519305237607041e+05,9.646180324895284874e-01,9.946529306806203286e-01,1.180580691241069236e+00,1.526563059658310184e+00,2.037602304729912106e+00,2.892142542672031524e+00,3.600078274325828609e+00
1.096478196143185050e+05,9.661706484225069946e-01,9.951194561835781105e-01,1.179352619665215762e+00,1.523912766356154469e+00,2.033141572492334515e+00,2.885165466189517858e+00,3.591080247068679565e+00
1.122018454301962920e+05,9.677079369331775816e-01,9.956413887450188405e-01,1.178169230777272425e+00,1.521319464999546067e+00,2.028713199704081038e+00,2.878280634376568337e+00,3.582124810872386433e+00
1.148153621496881678e+05,9.691949081021571377e-01,9.961403854122533597e-01,1.176888128778695641e+00,1.518554860696901487e+00,2.023986086488450908e+00,2.870981504428709918e+00,3.572573113894319974e+00
1.174897554939530382e+05,9.705920657094162518e-01,9.965309461295411841e-01,1.175362254788269389e+00,1.515392224707773572e+00,2.018630561332632745e+00,2.862765613366589079e+00,3.561797361367029957e+00
1.202264434617413062e+05,9.718580994378700488e-01,9.967327520894229131e-01,1.173465850160516188e+00,1.511645868109331881e+00,2.012378316063470063e+00,2.853225972341346228e+00,3.549295795113675211e+00
1.230268770812381117e+05,9.729428163705330368e-01,9.966707481560345139e-01,1.171094500136391048e+00,1.507176011750389177e+00,2.005029365859698931e+00,2.842063063043247961e+00,3.534706086773353295e+00
1.258925411794166139e+05,9.737911656473059452e-01,9.962791586836846625e-01,1.168169844298782900e+00,1.501889544901014562e+00,1.996455272445512463e+00,2.829087953386607346e+00,3.517807169105688470e+00
1.288249551693134854e+05,9.743601254510620979e-01,9.955187624975845306e-01,1.164665158122267563e+00,1.495774515425328577e+00,1.986648317264991359e+00,2.814292763276968756e+00,3.498606906449064802e+00
1.318256738556407508e+05,9.746366422101597760e-01,9.943905195736550962e-01,1.160617497301892342e+00,1.488910296469472483e+00,1.975735758978847123e+00,2.797868163615657267e+00,3.477361895314404538e+00
1.348962882591653324e+05,9.746553020300336989e-01,9.929498063569816013e-01,1.156142290862757216e+00,1.481480343632319396e+00,1.963996594675295970e+00,2.780224194380357616e+00,3.454602792186623805e+00
1.380384264602883777e+05,9.744981583600056396e-01,9.913010228231556864e-01,1.151419267277442593e+00,1.473750130657202506e+00,1.951830489080949471e+00,2.761943595519035899e+00,3.431074535999531605e+00
1.412537544622755377e+05,9.742916232952349986e-01,9.895986055222916189e-01,1.146691699205844683e+00,1.466066730762651815e+00,1.939755765187264336e+00,2.743779569529215312e+00,3.407734613535149837e+00
1.445439770745928108e+05,9.741927073285008287e-01,9.880303853573505490e-01,1.142239475597075504e+00,1.458819908775155660e+00,1.928350196816007056e+00,2.726571183352922478e+00,3.385645560641333596e+00
1.479108388168207312e+05,9.743437897217490651e-01,9.867744109418911114e-01,1.138315898158992701e+00,1.452358204570140421e+00,1.918131558576674944e+00,2.711070880252050230e+00,3.365759285023315783e+00
1.513561248436207243e+05,9.748458010095643056e-01,9.859703776305679401e-01,1.135114612977982995e+00,1.446945885531424336e+00,1.909495770090686939e+00,2.697859087969892045e+00,3.348809009157572625e+00
1.548816618912482809e+05,9.757378088836279328e-01,9.856962186462504549e-01,1.132738628601779762e+00,1.442722643502531987e+00,1.902656458732754796e+00,2.687256964578114804e+00,3.335199756520763614e+00
1.584893192461114086e+05,9.769744412006869938e-01,9.859385739702615226e-01,1.131163378754471038e+00,1.439653049934874751e+00,1.897573952491538929e+00,2.679221633172675254e+00,3.324877089503200711e+00
1.621810097358929925e+05,9.784315416514021146e-01,9.865881864393574174e-01,1.130232382172489114e+00,1.437518716454095236e+00,1.893940699200371780e+00,2.673323832497516594e+00,3.317297582517356958e+00
1.659586907437559566e+05,9.799335568175644440e-01,9.874658680169337011e-01,1.129698082790770108e+00,1.435976198122101088e+00,1.891266508154162196e+00,2.668868112945691262e+00,3.311581792876285846e+00
1.698243652461745951e+05,9.812797068074154971e-01,9.883425005427592946e-01,1.129248660301604534e+00,1.434590843651049052e+00,1.888922354959484018e+00,2.664952864033221402e+00,3.306588734787205830e+00
1.737800828749376233e+05,9.822847447033975499e-01,9.889858821890324947e-01,1.128568863142574097e+00,1.432921668991079089e+00,1.886264034675960044e+00,2.660646274683195145e+00,3.301138560092321761e+00
1.778279410038922797e+05,9.827998338227834640e-01,9.891905284582580560e-01,1.127378498935389661e+00,1.430573827519313390e+00,1.882706767798337788e+00,2.655094592520174768e+00,3.294149330830344891e+00
1.819700858609982533e+05,9.827451836404277330e-01,9.888183056567833029e-01,1.125481866541647946e+00,1.427264980490883906e+00,1.877819453136706951e+00,2.647657558919861653e+00,3.284806386925342103e+00
1.862087136662865523e+05,9.820990587979869790e-01,9.878032716146863956e-01,1.122774055231280821e+00,1.422836281693606431e+00,1.871343594137740318e+00,2.637939777787569273e+00,3.272603946668052988e+00
1.905460717963248317e+05,9.808982374919328340e-01,9.861538440017505458e-01,1.119234370746235996e+00,1.417236640267933723e+00,1.863172182846398961e+00,2.625760402862014065e+00,3.257304438173388661e+00
1.949844599758045515e+05,9.792201643479101492e-01,9.839386009930902732e-01,1.114914405073317738e+00,1.410512248052070872e+00,1.853339187540581801e+00,2.611144084355169426e+00,3.238928573384364462e+00
1.995262314968878927e+05,9.771688466694532504e-01,9.812690869747363598e-01,1.109911002006574110e+00,1.402764522969047523e+00,1.841960641276847443e+00,2.594237158981912206e+00,3.217649352110721672e+00
2.041737944669527351e+05,9.748555194530402757e-01,9.782670044565885403e-01,1.104326535284937405e+00,1.394098039175730941e+00,1.829164344345182602e+00,2.575206972752031476e+00,3.193665091721733518e+00
2.089296130854040966e+05,9.723987333558814505e-01,9.750589069522763719e-01,1.098274820933548002e+00,1.384636484065616457e+00,1.815114575948587605e+00,2.554281936514550377e+00,3.167251718357357415e+00
2.137962089502232557e+05,9.699105669186045553e-01,9.717540223735868787e-01,1.091850238842372978e+00,1.374481886760916094e+00,1.799955521482701881e+00,2.531667900109166425e+00,3.138658156232336349e+00
2.187761623949551722e+05,9.674989822340011036e-01,9.684473349155156008e-01,1.085145199202784516e+00,1.363746419329665782e+00,1.783856205757772706e+00,2.507613859748921481e+00,3.108190490077135770e+00
2.238721138568337774e+05,9.652651103798587373e-01,9.652172669004303041e-01,1.078250770185119833e+00,1.352556040275279203e+00,1.767014787981510793e+00,2.482415900671329556e+00,3.076218899006016638e+00
2.290867652767774707e+05,9.632931384565841526e-01,9.621212326333377085e-01,1.071252020932727422e+00,1.341044024938258472e+00,1.749646056584435838e+00,2.456398040142507178e+00,3.043153563543536944e+00
2.344228815319922578e+05,9.616491761712926412e-01,9.592045905430581776e-01,1.064243908377076497e+00,1.329368843151731205e+00,1.732001678448187088e+00,2.429939061980673110e+00,3.009479003280461029e+00
2.398832919019489782e+05,9.603749786362840712e-01,9.565018867856845963e-01,1.057326773341479065e+00,1.317704501522889871e+00,1.714354210767788711e+00,2.403448275758764741e+00,2.975723149954624169e+00
2.454708915685028478e+05,9.594890314551632882e-01,9.540406704164061669e-01,1.050607503763480111e+00,1.306235427968279073e+00,1.696983422996791058e+00,2.377344580956633369e+00,2.942428647286530197e+00
2.511886431509582035e+05,9.589869734734451923e-01,9.518447375747466355e-01,1.044196579231154054e+00,1.295150302085136929e+00,1.680168000023719355e+00,2.352045304194790631e+00,2.910137283404122144e+00
2.570395782768864592e+05,9.588488362342562077e-01,9.499404222046955448e-01,1.038208907372689671e+00,1.284641392675328397e+00,1.664183477078722939e+00,2.327962955387030686e+00,2.879384021269813410e+00
2.630267991895381710e+05,9.590493655537022377e-01,9.483607283996300374e-01,1.032754849615128867e+00,1.274891371417114838e+00,1.649284609626683773e+00,2.305478426896966138e+00,2.850660677531517972e+00
2.691534803926913883e+05,9.595606695441574185e-01,9.471462055105345224e-01,1.027937451768899946e+00,1.266073706214697836e+00,1.635712198436720444e+00,2.284951050588232668e+00,2.824429128535525635e+00
2.754228703338169144e+05,9.603628128239286577e-01,9.463478727793002143e-01,1.023846961345430406e+00,1.258347426016146686e+00,1.623688136524524817e+00,2.266709685631007609e+00,2.801109286393162368e+00
2.818382931264454965e+05,9.614379103562341600e-01,9.460176158891957510e-01,1.020547857033297534e+00,1.251836601542668070e+00,1.613387545817842827e+00,2.251010393302654844e+00,2.781026613249838242e+00
2.884031503126605530e+05,9.627665931493790685e-01,9.461981232342390191e-01,1.018069755980027580e+00,1.246620119308708974e+00,1.604928495367737629e+00,2.238022124349377417e+00,2.764395506090635113e+00
2.951209226666383911e+05,9.643202981598554269e-01,9.469132809909351911e-01,1.016398192908759102e+00,1.242711401460589338e+00,1.598337986776617203e+00,2.227775445022355694e+00,2.751255153697988121e+00
3.019951720402018982e+05,9.660634342018585841e-01,9.481650735991713486e-01,1.015489815696438702e+00,1.240080405883882575e+00,1.593583781733889815e+00,2.220215690921913065e+00,2.741537958623200044e+00
3.090295432513591950e+05,9.679434654588165987e-01,9.499211348997174120e-01,1.015259616035131707e+00,1.238627912964214595e+00,1.590531842153261710e+00,2.215139408921861008e+00,2.734988093822102506e+00
3.162277660168379080e+05,9.698981468384870741e-01,9.521173014353248032e-01,1.015601036389835121e+00,1.238210582435582463e+00,1.588979007730255244e+00,2.212247965476337619e+00,2.731228711128064202e+00
3.235936569296281086e+05,9.718595930366114022e-01,9.546617481864345667e-01,1.016396219793729294e+00,1.238657082989247149e+00,1.588675850031172399e+00,2.211182146375470392e+00,2.729804235731848383e+00
3.311311214825907955e+05,9.737564070130175775e-01,9.574332487884340548e-01,1.017508931933290173e+00,1.239752126659671605e+00,1.589301683871952697e+00,2.211484058095659844e+00,2.730130907006362850e+00
3.388441561392027652e+05,9.755289567935704342e-01,9.602988378953549731e-01,1.018806093601180240e+00,1.241271158215124348e+00,1.590519266352710126e+00,2.212675455158449545e+00,2.731595184714496138e+00
3.467368504525316530e+05,9.771339103332637999e-01,9.631203821869693815e-01,1.020151831326900904e+00,1.242970569534392888e+00,1.591961769826514939e+00,2.214233342091794121e+00,2.733523295092485927e+00
3.548133892335753189e+05,9.785488043949533976e-01,9.657707530928241191e-01,1.021418202617515592e+00,1.244607096706405125e+00,1.593266143645647892e+00,2.215635438491472264e+00,2.735239685246673602e+00
3.630780547701010364e+05,9.797697160001384020e-01,9.681356784924782799e-01,1.022471638374920166e+00,1.245920453438961406e+00,1.594051162863160398e+00,2.216322814615951486e+00,2.736021323886930201e+00
3.715352290971727925e+05,9.808084824970269011e-01,9.701255576059245600e-01,1.023186913500246265e+00,1.246662587242689302e+00,1.593964494286662648e+00,2.215768386737788198e+00,2.735187973798144156e+00
3.801893963205612381e+05,9.816861452693631529e-01,9.716791798484970544e-01,1.023442962824714364e+00,1.246592369135359091e+00,1.592672175934043644e+00,2.213460419315322003e+00,2.732081377270785261e+00
3.890451449942804757e+05,9.824259776379969944e-01,9.727700159218981568e-01,1.023146926117186606e+00,1.245526349917661868e+00,1.589934878634584381e+00,2.209021256074355843e+00,2.726220090742639268e+00
3.981071705534969224e+05,9.830377112197452583e-01,9.733951372334076479e-01,1.022217539300376732e+00,1.243312213556358570e+00,1.585567900000351305e+00,2.202149449865054454e+00,2.717225200208192692e+00
4.073802778041130514e+05,9.835227708643324851e-01,9.735828552100991296e-01,1.020614222062675935e+00,1.239878340862167860e+00,1.579507662869856777e+00,2.192724411144773455e+00,2.704953507928611334e+00
4.168693834703355096e+05,9.838680904748264844e-01,9.733830813329236165e-01,1.018335422444747618e+00,1.235228769137117100e+00,1.571800831503074480e+00,2.180793429188336852e+00,2.689479637099485121e+00
4.265795188015925814e+05,9.840540659362096987e-01,9.728678869490787751e-01,1.015429916843384239e+00,1.229458021190279249e+00,1.562619443004057640e+00,2.166598640620242211e+00,2.671127856628357389e+00
4.365158322401656187e+05,9.840598336261342505e-01,9.721240088727942652e-01,1.011990191020949670e+00,1.222735338648831549e+00,1.552233068992946663e+00,2.150536511383548621e+00,2.650418169205946750e+00
4.466835921509634936e+05,9.838754039640288385e-01,9.712518694508733841e-01,1.008155793530828293e+00,1.215302199964563457e+00,1.540998994067507954e+00,2.133142970892016876e+00,2.628044520594006173e+00
4.570881896148751839e+05,9.835105896508617995e-01,9.703571549968590393e-01,1.004097966150887977e+00,1.207451170221717884e+00,1.529329508254770653e+00,2.115044607628738582e+00,2.604810640582055026e+00
4.677351412871981156e+05,9.829980061597982655e-01,9.695408063209856042e-01,9.999973427026855877e-01,1.199484767968604260e+00,1.517635587760722826e+00,2.096871576081572375e+00,2.581519562427968761e+00
4.786300923226380255e+05,9.823997990076895892e-01,9.688933454080754792e-01,9.960252885879322671e-01,1.191688949489018601e+00,1.506288842101176417e+00,2.079197134073731412e+00,2.558896032535114884e+00
4.897788193684466532e+05,9.817973001298216928e-01,9.684824886144465239e-01,9.923229197490973652e-01,1.184304571177588361e+00,1.495590565185813015e+00,2.062489106830326158e+00,2.537526928352737965e+00
5.011872336272724788e+05,9.812855934108055678e-01,9.683468245271972252e-01,9.889727169121529382e-01,1.177475606590296264e+00,1.485701460530622686e+00,2.046999147550141895e+00,2.517722160288980771e+00
5.128613839913647971e+05,9.809589885424454536e-01,9.684936777034132138e-01,9.859998863588588236e-01,1.171257723394157901e+00,1.476665442865417566e+00,2.032798107006235089e+00,2.499561633863624177e+00
5.248074602497722954e+05,9.808960110340454452e-01,9.688995856888844571e-01,9.833726070814263753e-01,1.165609641804797647e+00,1.468398901381082977e+00,2.019758636238634608e+00,2.482875067740117458e+00
5.370317963702531997e+05,9.811429578700587850e-01,9.695153441805519634e-01,9.810079676015782679e-01,1.160400848028938725e+00,1.460706404140045933e+00,2.007577806442468749e+00,2.467271341922184558e+00
5.495408738576248288e+05,9.817096402162840407e-01,9.702772875485740078e-01,9.787981967693257790e-01,1.155444876852906644e+00,1.453323068268589369e+00,1.995842641755033675e+00,2.452221864755340874e+00
5.623413251903491328e+05,9.825653645264629255e-01,9.711178038594976414e-01,9.766347942507829227e-01,1.150541568975719242e+00,1.445974046458806228e+00,1.984124519936071529e+00,2.437180174727908710e+00
5.754399373371566180e+05,9.836455805101671501e-01,9.719767098461238319e-01,9.744318804455316396e-01,1.145509984268885839e+00,1.438411941120129489e+00,1.972038183330955707e+00,2.421655219286722449e+00
5.888436553555884166e+05,9.848584742478049270e-01,9.728023745808084266e-01,9.721350225177709525e-01,1.140213549481195798e+00,1.430450416342734066e+00,1.959294183075297680e+00,2.405278126293830088e+00
6.025595860743580852e+05,9.861072245914289658e-01,9.735585662095940229e-01,9.697300619369629837e-01,1.134579049094159853e+00,1.421983225108609750e+00,1.945731695908107683e+00,2.387841586648580261e+00
6.165950018614821602e+05,9.872987438188233211e-01,9.742197909277067192e-01,9.672382215384150994e-01,1.128602306586026449e+00,1.412994363984656276e+00,1.931335108556919700e+00,2.369321572391131170e+00
6.309573444801929872e+05,9.883581712051680013e-01,9.747724003027928852e-01,9.647007877416413635e-01,1.122328510196721973e+00,1.403527025561749131e+00,1.916185933930408147e+00,2.349815847166189631e+00
6.456542290346549125e+05,9.892391744753592508e-01,9.752126486144827577e-01,9.621790102172897985e-01,1.115857830040054344e+00,1.393694816782917512e+00,1.900477267984355123e+00,2.329563055223217383e+00
6.606934480075964238e+05,9.899254966976781533e-01,9.755475068115833093e-01,9.597390739648303803e-01,1.109321119539639522e+00,1.383652027280265484e+00,1.884466916540738168e+00,2.308883429822165656e+00
6.760829753919818904e+05,9.904235655461423038e-01,9.757906049688253036e-01,9.574527568368947916e-01,1.102875591705629210e+00,1.373592195871772503e+00,1.868471674857270948e+00,2.288173359322630329e+00
6.918309709189363057e+05,9.907654111360756355e-01,9.759706566014525464e-01,9.553961728286165522e-01,1.096693840352148896e+00,1.363735819328310894e+00,1.852845624198533603e+00,2.267877723044996241e+00
7.079457843841373688e+05,9.909928935031224739e-01,9.761251265696498924e-01,9.536498231176934182e-01,1.090950594838063559e+00,1.354311972631542238e+00,1.837949427193334984e+00,2.248452334970753697e+00
7.244359600749906385e+05,9.911566273553007456e-01,9.763034858547775530e-01,9.523015881216732037e-01,1.085820913866633486e+00,1.345561378140301079e+00,1.824154939342617521e+00,2.230369250445654927e+00
7.413102413009176962e+05,9.913092742326201634e-01,9.765617427040056420e-01,9.514371964092861456e-01,1.081450678448355518e+00,1.337689737441755566e+00,1.811771342995983192e+00,2.214023246552506485e+00
7.585775750291835284e+05,9.914991890369826422e-01,9.769511325176312155e-01,9.511332947847566111e-01,1.077951513613147005e+00,1.330864400330227459e+00,1.801044489612128263e+00,2.199730831535085862e+00
7.762471166286912048e+05,9.917677335785701764e-01,9.775149215368620359e-01,9.514398545042099808e-01,1.075370045786312234e+00,1.325165668480469794e+00,1.792080705590188838e+00,2.187633166120239281e+00
7.943282347242821706e+05,9.921496091162598230e-01,9.782812443468351660e-01,9.523797071373198975e-01,1.073701427089903238e+00,1.320607221920060192e+00,1.784883075079047199e+00,2.177742197715724526e+00
8.128305161640995648e+05,9.926675356279743845e-01,9.792567632319428839e-01,9.539323157904631145e-01,1.072872127728513147e+00,1.317110805278579821e+00,1.779312715147941093e+00,2.169891807163379482e+00
8.317637711026708130e+05,9.933361824034794285e-01,9.804254567259981235e-01,9.560343353637872355e-01,1.072753169724784961e+00,1.314522186290876693e+00,1.775115361312705087e+00,2.163771569104116832e+00
8.511380382023758721e+05,9.941589008795104210e-01,9.817533497957776634e-01,9.585892193024527774e-01,1.073187711635968711e+00,1.312653158465253433e+00,1.771986813544544237e+00,2.159010471159369615e+00
8.709635899560814723e+05,9.951265707843057751e-01,9.831893962551455646e-01,9.614691068158329745e-01,1.073995635806599847e+00,1.311281843393781843e+00,1.769574100777617565e+00,2.155177616305896215e+00
8.912509381337459199e+05,9.962203124910604668e-01,9.846752212366918222e-01,9.645319186333233263e-01,1.075000599030735415e+00,1.310191063895992603e+00,1.767534674594935629e+00,2.151856296985334094e+00
9.120108393559096148e+05,9.974091657177870385e-01,9.861489128141308624e-01,9.676286491596473027e-01,1.076033285704490972e+00,1.309168006378215843e+00,1.765535230029288805e+00,2.148640984553946254e+00
9.332543007969905157e+05,9.986534374844848738e-01,9.875574883001445592e-01,9.706147046761126607e-01,1.076938355986666096e+00,1.308010563986294450e+00,1.763262594972732522e+00,2.145148886997481519e+00
9.549925860214368440e+05,9.999046180709583176e-01,9.888615518550261108e-01,9.733586678464855035e-01,1.077578423878103653e+00,1.306532242059593063e+00,1.760429481480491720e+00,2.141024553118202167e+00
9.772372209558112081e+05,1.001111036935208309e+00,9.900405240812044649e-01,9.757507929092552601e-01,1.077837112347271198e+00,1.304569902201691889e+00,1.756787212231731843e+00,2.135954936903424972e+00
1.000000000000000000e+06,1.002222868294426750e+00,9.910974735113794454e-01,9.777058218798557743e-01,1.077613565854588007e+00,1.301974506732205050e+00,1.752109158937443123e+00,2.129647449891460376e+00
1.023292992280753679e+06,1.003198011059625694e+00,9.920566478979746528e-01,9.791746984618159289e-01,1.076844864121390799e+00,1.298651611695724295e+00,1.746254632941728113e+00,2.121912228517946808e+00
1.047128548050898477e+06,1.004005146727495079e+00,9.929602655039835302e-01,9.801415404211123450e-01,1.075503064933832853e+00,1.294564464621026589e+00,1.739174511906476095e+00,2.112671670469183915e+00
1.071519305237604771e+06,1.004632436506106119e+00,9.938621629045218953e-01,9.806314782635459082e-01,1.073612347796972788e+00,1.289758428115121092e+00,1.730945861669303865e+00,2.102007004687910019e+00
1.096478196143182926e+06,1.005083614683589532e+00,9.948170105920474127e-01,9.807004464819039091e-01,1.071239231453677387e+00,1.284348866788609600e+00,1.721754700680894201e+00,2.090139085377625605e+00
1.122018454301965190e+06,1.005380273730906548e+00,9.958723888903343591e-01,9.804332215281618135e-01,1.068496907476385704e+00,1.278525847849580233e+00,1.711903418312486380e+00,2.077440425754292885e+00
1.148153621496884152e+06,1.005555579258066379e+00,9.970578191520398370e-01,9.799357491322661096e-01,1.065535303120245914e+00,1.272534476473490939e+00,1.701779077491952341e+00,2.064395394779547921e+00
1.174897554939530324e+06,1.005650017353626025e+00,9.983839458242744769e-01,9.793228421979893739e-01,1.062519084403223069e+00,1.266635647787798247e+00,1.691792322807297078e+00,2.051522744909745288e+00
1.202264434617413208e+06,1.005702485348703323e+00,9.998350439640051324e-01,9.787104916129865106e-01,1.059616320775501608e+00,1.261085559221531316e+00,1.682345617809476890e+00,2.039332815437899349e+00
1.230268770812381059e+06,1.005747506981544470e+00,1.001376074035497110e+00,9.782065184935127000e-01,1.056975343521246558e+00,1.256098344072185569e+00,1.673773909134116833e+00,2.028250872976825825e+00
1.258925411794166081e+06,1.005808935253963643e+00,1.002952829250864486e+00,9.778991201482831741e-01,1.054707702058151897e+00,1.251821436860165448e+00,1.666308068548412180e+00,2.018569409291358419e+00
1.288249551693132380e+06,1.005898434376581552e+00,1.004503330933583793e+00,9.778572290931252242e-01,1.052883820176522933e+00,1.248332820441337532e+00,1.660069124028465515e+00,2.010438548487820665e+00
1.318256738556404831e+06,1.006013495247790601e+00,1.005961504341367885e+00,9.781173804443661357e-01,1.051512037087374063e+00,1.245610752348251804e+00,1.655022864437522223e+00,2.003808767677900171e+00
1.348962882591655944e+06,1.006141638456317544e+00,1.007272002865970961e+00,9.786874024583247511e-01,1.050546812405009689e+00,1.243551278716659159e+00,1.651006093540425823e+00,1.998464435442668163e+00
1.380384264602886746e+06,1.006259575818860164e+00,1.008387460931607693e+00,9.795425051625602508e-01,1.049887031063029719e+00,1.241965872775321778e+00,1.647724830572956378e+00,1.994023414594864096e+00
1.412537544622755377e+06,1.006339728089746366e+00,1.009277636048025339e+00,9.806327453873266986e-01,1.049396031950972530e+00,1.240614681324411883e+00,1.644804436424285754e+00,1.990001681121247090e+00
1.445439770745927934e+06,1.006351581826479213e+00,1.009926588041484941e+00,9.818852181065564899e-01,1.048907343645921086e+00,1.239213620593984100e+00,1.641799452189717679e+00,1.985827388496748780e+00
1.479108388168207137e+06,1.006267703857155471e+00,1.010329594773269779e+00,9.832144807577128942e-01,1.048254399329460185e+00,1.237484144402974273e+00,1.638272815432373575e+00,1.980942975883476009e+00
1.513561248436207185e+06,1.006069008307276302e+00,1.010491877051822085e+00,9.845330258218603081e-01,1.047288951006179136e+00,1.235180832095407188e+00,1.633839112785938408e+00,1.974860837115288925e+00
1.548816618912479607e+06,1.005745555959630444e+00,1.010423227278205438e+00,9.857538651826395215e-01,1.045898173952133581e+00,1.232126685581063086e+00,1.628220895376855548e+00,1.967236068714854236e+00
1.584893192461110884e+06,1.005298697813494124e+00,1.010135849122737683e+00,9.868010002623975874e-01,1.044019431962837086e+00,1.228233857914121652e+00,1.621282395662527742e+00,1.957908100271934293e+00
1.621810097358933184e+06,1.004741519792671234e+00,1.009643713118711705e+00,9.876105639979912976e-01,1.041643827247909382e+00,1.223515605070304879e+00,1.613048977179617927e+00,1.946923880448786504e+00
1.659586907437563175e+06,1.004093973711020382e+00,1.008965210669392487e+00,9.881343894399098327e-01,1.038811476739042394e+00,1.218072978603555789e+00,1.603686849499587730e+00,1.934510576367986623e+00
1.698243652461746009e+06,1.003380150888361966e+00,1.008122775504010749e+00,9.883405885031331106e-01,1.035608206832144607e+00,1.212086632376007111e+00,1.593488353890816667e+00,1.921053907869533006e+00
1.737800828749376349e+06,1.002627061499628880e+00,1.007150081265844710e+00,9.882179524713982088e-01,1.032145425659769522e+00,1.205772186281067304e+00,1.582799153178543694e+00,1.907002605435146769e+00
1.778279410038922913e+06,1.001858049033891307e+00,1.006088033674220616e+00,9.877767819001140870e-01,1.028549738580524009e+00,1.199355625441603790e+00,1.571976465553014179e+00,1.892813834243943560e+00
1.819700858609982533e+06,1.001097360753594456e+00,1.004987909179877903e+00,9.870516941006618472e-01,1.024949391564036194e+00,1.193046776757157312e+00,1.561345687670463667e+00,1.878897430297854720e+00
1.862087136662865523e+06,1.000368690518542270e+00,1.003907131517254969e+00,9.860989898427943157e-01,1.021458488562261957e+00,1.187005441976461961e+00,1.551145464852170086e+00,1.865547277074018684e+00
1.905460717963244300e+06,9.996972658708778159e-01,1.002904355440590312e+00,9.849948822488110434e-01,1.018171266008919273e+00,1.181336753003543905e+00,1.541523472681662010e+00,1.852937194441224289e+00
1.949844599758041557e+06,9.991099200599516950e-01,1.002034271042655300e+00,9.838252919754765236e-01,1.015146882787288263e+00,1.176072344974696371e+00,1.532508996141930702e+00,1.841089182335940100e+00
1.995262314968882827e+06,9.986338184958387654e-01,1.001338168570576226e+00,9.826740838457728167e-01,1.012404666376675477e+00,1.171173153654434529e+00,1.524024724121785024e+00,1.829891679603486754e+00
2.041737944669531658e+06,9.982940784569422910e-01,1.000840351779854753e+00,9.816177217857298132e-01,1.009928748425277911e+00,1.166544302539983535e+00,1.515912217873252255e+00,1.819133533020707016e+00
2.089296130854040850e+06,9.981082884814123091e-01,1.000542620856778475e+00,9.807132861568869098e-01,1.007667672892048838e+00,1.162045701809915954e+00,1.507951607646454750e+00,1.808530981367860502e+00
2.137962089502232615e+06,9.980794816173614858e-01,1.000424192677807023e+00,9.799963066360450892e-01,1.005549677264926167e+00,1.157521943484479232e+00,1.499911490193946761e+00,1.797791300770557488e+00
2.187761623949551955e+06,9.981962971759952286e-01,1.000444000156285096e+00,9.794791561086511056e-01,1.003489833452692714e+00,1.152816403548114543e+00,1.491566892389319277e+00,1.786634350606107979e+00
2.238721138568338007e+06,9.984302342637023653e-01,1.000549545775266003e+00,9.791539305695569073e-01,1.001409667271356607e+00,1.147806806232031906e+00,1.482752219800427040e+00,1.774859661490869822e+00
2.290867652767769992e+06,9.987366175945564528e-01,1.000682986125002172e+00,9.789963032757335037e-01,9.992437950532586655e-01,1.142412675068147365e+00,1.473368844446128145e+00,1.762353557369544133e+00
2.344228815319918096e+06,9.990632843524231976e-01,1.000797247232229292e+00,9.789716594841997299e-01,9.969479252961465088e-01,1.136608065974812121e+00,1.463399310459648994e+00,1.749105729174045276e+00
2.398832919019494671e+06,9.993572345117573974e-01,1.000860727690070506e+00,9.790411972900512350e-01,9.945038177350795650e-01,1.130423082339909513e+00,1.452904497405092421e+00,1.735203960583213245e+00
2.454708915685033426e+06,9.995709314007036328e-01,1.000866365047043072e+00,9.791650952792789742e-01,9.919114850047927590e-01,1.123928467585695090e+00,1.441998445419057973e+00,1.720800934669163285e+00
2.511886431509582326e+06,9.996689584972427989e-01,1.000830483242263647e+00,9.793045968733072870e-01,9.891840768729682765e-01,1.117222234168354644e+00,1.430824148484237224e+00,1.706082717278174066e+00
2.570395782768864650e+06,9.996324658000472763e-01,1.000787300937447721e+00,9.794256467822715084e-01,9.863451101572220381e-01,1.110416909737530045e+00,1.419534981454045219e+00,1.691244999145794736e+00
2.630267991895381361e+06,9.994585812836567218e-01,1.000779002899409686e+00,9.795035023882612268e-01,9.834228229150594469e-01,1.103624412133905164e+00,1.408273080364040197e+00,1.676466260004929598e+00
2.691534803926913999e+06,9.991619737152711567e-01,1.000843419688328240e+00,9.795249775894623312e-01,9.804523024736502279e-01,1.096952443411521205e+00,1.397167065005624043e+00,1.661905470769816429e+00
2.754228703338163439e+06,9.987694767684662800e-01,1.001005337952728391e+00,9.794882278213851157e-01,9.774726502218621382e-01,1.090499383819014234e+00,1.386333256334266739e+00,1.647704272677133153e+00
2.818382931264449377e+06,9.983192277698986761e-01,1.001267060871995351e+00,9.794066181448574104e-01,9.745326278078085824e-01,1.084360917170636762e+00,1.375890974149592161e+00,1.634008206589618206e+00
2.884031503126611467e+06,9.978574706795251270e-01,1.001610679804410653e+00,9.793079815285504752e-01,9.716897722515452918e-01,1.078628078622195119e+00,1.365964112099457450e+00,1.620968759462509512e+00
2.951209226666389965e+06,9.974338619997880073e-01,1.002001302536157601e+00,9.792290239597081225e-01,9.690055493563541900e-01,1.073383309606248392e+00,1.356681783440713440e+00,1.608744685274566599e+00
3.019951720402019098e+06,9.970994845518446059e-01,1.002393552895308293e+00,9.792155781729314779e-01,9.665439933377889536e-01,1.068700499424848349e+00,1.348175849014564331e+00,1.597499263194874120e+00
3.090295432513591833e+06,9.968995480666388298e-01,1.002743755142141424e+00,9.793153793063593682e-01,9.643653641360252493e-01,1.064640741753929198e+00,1.340574668828713234e+00,1.587393663623426265e+00
3.162277660168379545e+06,9.968714034429742021e-01,1.003013382201082271e+00,9.795715443643721043e-01,9.625230526923675978e-01,1.061250811310813891e+00,1.333993110011589378e+00,1.578573782123000813e+00
3.235936569296280853e+06,9.970361420443315525e-01,1.003176531467851573e+00,9.800178663956115033e-01,9.610582161093084164e-01,1.058555446188141236e+00,1.328512486891408662e+00,1.571145442897196931e+00
3.311311214825907722e+06,9.973954302989919141e-01,1.003218162429479587e+00,9.806719710599534068e-01,9.600000969189472766e-01,1.056564862331557109e+00,1.324187092048291881e+00,1.565184316508016149e+00
3.388441561392020434e+06,9.979305315905440121e-01,1.003133567417236360e+00,9.815311551957468517e-01,9.593631029470927052e-01,1.055273015020189220e+00,1.321032800645717487e+00,1.560721503582631620e+00
3.467368504525309429e+06,9.986012519083926620e-01,1.002924228317686905e+00,9.825719438785585069e-01,9.591488102153183926e-01,1.054662820293108982e+00,1.319036155654927711e+00,1.557754462045979338e+00
3.548133892335760407e+06,9.993529005040440172e-01,1.002599518209299045e+00,9.837524627777545216e-01,9.593447607746043992e-01,1.054703600353780635e+00,1.318145390284677809e+00,1.556234091521377705e+00
3.630780547701017465e+06,1.000120016024507841e+00,1.002172720408947448e+00,9.850170043687144217e-01,9.599203052348992404e-01,1.055341799940215264e+00,1.318261169133621680e+00,1.556050394343456267e+00
3.715352290971728042e+06,1.000840555367360496e+00,1.001663928324733277e+00,9.863036684042518765e-01,9.608278291853784570e-01,1.056500616721642860e+00,1.319240463427268084e+00,1.557034921337503874e+00
3.801893963205612730e+06,1.001460236389710046e+00,1.001102574230755105e+00,9.875536832454187008e-01,9.620003923351375663e-01,1.058064269208896180e+00,1.320872713890509420e+00,1.558925924711385358e+00
3.890451449942804873e+06,1.001941659335491952e+00,1.000525696728838954e+00,9.887188270805384871e-01,9.633585260139976292e-01,1.059887874964883681e+00,1.322901310011904918e+00,1.561393356705392144e+00
3.981071705534969456e+06,1.002268099705530213e+00,9.999757516348363184e-01,9.897701943465180285e-01,9.648174690671990072e-01,1.061795848615757709e+00,1.325021314707131026e+00,1.564034236334675532e+00
4.073802778041122016e+06,1.002442350862599696e+00,9.994972696460187045e-01,9.906926829781816934e-01,9.662895196273029175e-01,1.063591679970049553e+00,1.326899538568007575e+00,1.566399149030232030e+00
4.168693834703346714e+06,1.002484040402797705e+00,9.991284991412481276e-01,9.914874752020816917e-01,9.677009039801520718e-01,1.065084351276459174e+00,1.328214987431779237e+00,1.568046765669617315e+00
4.265795188015934080e+06,1.002420568940881385e+00,9.988953668575144551e-01,9.921602552633919103e-01,9.689872229581184548e-01,1.066096834005054061e+00,1.328675756853708867e+00,1.568569406032975122e+00
4.365158322401665151e+06,1.002282698953359752e+00,9.988077818222049764e-01,9.927219818062167356e-01,9.701028600718740735e-01,1.066489663868271265e+00,1.328056083225981787e+00,1.567646786023029648e+00
4.466835921509634703e+06,1.002097444808223825e+00,9.988576120054798446e-01,9.931788364439322336e-01,9.710199670276551398e-01,1.066178589800006904e+00,1.326226856640936536e+00,1.565089180854133177e+00
4.570881896148751490e+06,1.001882947146782499e+00,9.990218968669325461e-01,9.935328282408621980e-01,9.717192245894434866e-01,1.065128383744281093e+00,1.323146442160387126e+00,1.560830153044556079e+00
4.677351412871981040e+06,1.001649169180934162e+00,9.992687523351448942e-01,9.937864480254139377e-01,9.721952826056888819e-01,1.063364356735606364e+00,1.318877690958478510e+00,1.554949614552060710e+00
4.786300923226380721e+06,1.001400504463952679e+00,9.995645410704185885e-01,9.939453855761422041e-01,9.724467200437509895e-01,1.060957413041683228e+00,1.313562784196690147e+00,1.547640659132532903e+00
4.897788193684455939e+06,1.001138930888018752e+00,9.998769201333961298e-01,9.940228594130194884e-01,9.724782002412046822e-01,1.058015862288352205e+00,1.307407171753791175e+00,1.539187147142196288e+00
5.011872336272714660e+06,1.000870799724421056e+00,1.000182340025391303e+00,9.940415805817581774e-01,9.723030879681660021e-01,1.054675811703775778e+00,1.300658714451656151e+00,1.529932758348633515e+00
5.128613839913658798e+06,1.000608017255984361e+00,1.000462679388304910e+00,9.940328250762642259e-01,9.719416220818046792e-01,1.051078884071361852e+00,1.293566874351370410e+00,1.520222203054579779e+00
5.248074602497734129e+06,1.000368299785666659e+00,1.000707529695271214e+00,9.940292868515983038e-01,9.714241184785809002e-01,1.047368145426866182e+00,1.286375942733142930e+00,1.510391849892024130e+00
5.370317963702532463e+06,1.000175376731830212e+00,1.000908834354100829e+00,9.940602918237753105e-01,9.707889666230956616e-01,1.043668045383476572e+00,1.279288122588734700e+00,1.500716397646500777e+00
5.495408738576248288e+06,1.000050822164036068e+00,1.001061951037011788e+00,9.941471152140808343e-01,9.700834155296389483e-01,1.040079145838808561e+00,1.272455747637671886e+00,1.491398354040693208e+00
5.623413251903491095e+06,1.000009800198313759e+00,1.001162304194966435e+00,9.942988645779323731e-01,9.693589796227086719e-01,1.036671067061449403e+00,1.265972135090526418e+00,1.482555635107893899e+00
5.754399373371566646e+06,1.000055264915066466e+00,1.001209324618453911e+00,9.945137398655718997e-01,9.686665272724662712e-01,1.033474657785901085e+00,1.259864884340196500e+00,1.474212861267088615e+00
5.888436553555883467e+06,1.000177644006352784e+00,1.001210218767340843e+00,9.947826480035610874e-01,9.680507510980598251e-01,1.030482606989217009e+00,1.254099927530493375e+00,1.466309870141925931e+00
6.025595860743568279e+06,1.000352724774597801e+00,1.001178123945448251e+00,9.950923039432956196e-01,9.675463347773278766e-01,1.027654457557168000e+00,1.248594980557001355e+00,1.458720915574430288e+00
6.165950018614809960e+06,1.000546910036550052e+00,1.001137140576006557e+00,9.954323680420213982e-01,9.671752885099744734e-01,1.024926755735809936e+00,1.243237872656137277e+00,1.451281418386752620e+00
6.309573444801942445e+06,1.000724108387616607e+00,1.001116414433252277e+00,9.957914726537980821e-01,9.669406275395734385e-01,1.022219682183087786e+00,1.237900313610283742e+00,1.443810900775084782e+00
6.456542290346562862e+06,1.000850303279858799e+00,1.001145754946231925e+00,9.961633129132156927e-01,9.668357040182282702e-01,1.019462122997677689e+00,1.232474963601863704e+00,1.436161536751589640e+00
6.606934480075964704e+06,1.000900557024287263e+00,1.001248299240651729e+00,9.965401228057240157e-01,9.668393454360542094e-01,1.016598792315097421e+00,1.226886268974835437e+00,1.428234312861393907e+00
6.760829753919818439e+06,1.000862958460688734e+00,1.001435056256862577e+00,9.969124851214884453e-01,9.669317057130978332e-01,1.013615512652173090e+00,1.221123821002696896e+00,1.420022311600005915e+00
6.918309709189362824e+06,1.000738097027904061e+00,1.001697265387898828e+00,9.972673026165426169e-01,9.670919896464227339e-01,1.010530688103405739e+00,1.215226391488763769e+00,1.411587512014750967e+00
7.079457843841372989e+06,1.000539712941822090e+00,1.002006952506193649e+00,9.975898850918174521e-01,9.673106111759790515e-01,1.007406041491858861e+00,1.209294640404251053e+00,1.403075722383700707e+00
7.244359600749891251e+06,1.000291210526865093e+00,1.002319742927889390e+00,9.978648747854720336e-01,9.675873932375786968e-01,1.004326545096892787e+00,1.203456203764516008e+00,1.394667093788112711e+00
7.413102413009162061e+06,1.000020232776026585e+00,1.002582040323585222e+00,9.980795997622037286e-01,9.679327423015964271e-01,1.001387843009350131e+00,1.197848240131210495e+00,1.386552122655455133e+00
7.585775750291851349e+06,9.997567890031462401e-01,1.002739807652770265e+00,9.982285228510806574e-01,9.683612955457859828e-01,9.986727772455628038e-01,1.192577596280898877e+00,1.378879196844096988e+00
7.762471166286927648e+06,9.995271153869113023e-01,1.002748433082276014e+00,9.983136465555071393e-01,9.688874942663094902e-01,9.962356960360116975e-01,1.187702350790347916e+00,1.371729976762716463e+00
7.943282347242821939e+06,9.993537544719025556e-01,1.002582989849962081e+00,9.983449780291189235e-01,9.695187125934519035e-01,9.940907709496220601e-01,1.183213215299758758e+00,1.365096788377880177e+00
8.128305161640995182e+06,9.992504500294594472e-01,1.002242876337869237e+00,9.983404372786301995e-01,9.702510173209766275e-01,9.922089089564722908e-01,1.179033651495368096e+00,1.358884047937071182e+00
8.317637711026708595e+06,9.992233877506307982e-01,1.001752209614028999e+00,9.983207592477849612e-01,9.710690929004022198e-01,9.905289150771274809e-01,1.175041053712132966e+00,1.352936925210205477e+00
8.511380382023759186e+06,9.992733587758459990e-01,1.001158597058289912e+00,9.983069458652751305e-01,9.719500559742157986e-01,9.889693523098135319e-01,1.171086345216000524e+00,1.347066277957274183e+00
8.709635899560796097e+06,9.993936088205193080e-01,1.000523830923199631e+00,9.983162578694859679e-01,9.728681973548241047e-01,9.874512062185971661e-01,1.167033134231246327e+00,1.341100087709967692e+00
8.912509381337441504e+06,9.995749904584707579e-01,9.999147468984665998e-01,9.983574351336730324e-01,9.737982567939522660e-01,9.859079697499495420e-01,1.162776104409901867e+00,1.334904687461054174e+00
9.120108393559115008e+06,9.998085296566338043e-01,9.993937158409792465e-01,9.984302821504091874e-01,9.747222124420724665e-01,9.843047322905840169e-01,1.158275408750032209e+00,1.328429741702466860e+00
9.332543007969923317e+06,1.000084829984844159e+00,9.990101711154641961e-01,9.985252613413416745e-01,9.756302621284653753e-01,9.826404423390679987e-01,1.153557943971585509e+00,1.321708798415531128e+00
9.549925860214369372e+06,1.000396080481046335e+00,9.987947314500444929e-01,9.986244456399177016e-01,9.765201338537667919e-01,9.809461487574966387e-01,1.148714826070011519e+00,1.314854863188211986e+00
9.772372209558112547e+06,1.000734246024231000e+00,9.987561037338785752e-01,9.987056589674268015e-01,9.773937644699823846e-01,9.792766735376270404e-01,1.143886384648283627e+00,1.308042344710713456e+00
1.000000000000000000e+07,1.001091845855088147e+00,9.988834606981040753e-01,9.987486925323280085e-01,9.782563680651299443e-01,9.777035684565643647e-01,1.139241857742275821e+00,1.301482328776567554e+00
1.023292992280753702e+07,1.001459277784207735e+00,9.991509610285488341e-01,9.987379248588925673e-01,9.791109309353849266e-01,9.763005728432024855e-01,1.134951328284990790e+00,1.295387077359970496e+00
1.047128548050898500e+07,1.001825527674391925e+00,9.995209307833624601e-01,9.986695938977304676e-01,9.799615054989286866e-01,9.751362211058278717e-01,1.131163843154664228e+00,1.289943226108682728e+00
1.071519305237604864e+07,1.002175090008100344e+00,9.999525531578743465e-01,9.985515013636738768e-01,9.808081692144801078e-01,9.742608333404686460e-01,1.127982447054279191e+00,1.285280835196628280e+00
1.096478196143182926e+07,1.002493865701073572e+00,1.000406637567816004e+00,9.984035807465374557e-01,9.816527708531750385e-01,9.737059560741714304e-01,1.125459514563631691e+00,1.281467566773849542e+00
1.122018454301965237e+07,1.002765498479496475e+00,1.000848777287461688e+00,9.982553163803684626e-01,9.824995102547299242e-01,9.734825307826684426e-01,1.123594372335477320e+00,1.278505174810880884e+00
1.148153621496884152e+07,1.002976109770473245e+00,1.001252920381909384e+00,9.981402961701106857e-01,9.833569706810445510e-01,9.735803502691016131e-01,1.122336839634816785e+00,1.276333975742003357e+00
1.174897554939530231e+07,1.003114678463103759e+00,1.001600733564170120e+00,9.980891803221616509e-01,9.842391233292380193e-01,9.739732573180492903e-01,1.121602543285127762e+00,1.274849911630081767e+00
1.202264434617413022e+07,1.003174379073795253e+00,1.001882542787503549e+00,9.981230949672562636e-01,9.851611705892624471e-01,9.746204791212454976e-01,1.121280652686748924e+00,1.273914069360296830e+00
1.230268770812381059e+07,1.003152979307358805e+00,1.002094917645005578e+00,9.982491149264069996e-01,9.861409795420352786e-01,9.754712738117654602e-01,1.121247541436363626e+00,1.273367686718941849e+00
1.258925411794166267e+07,1.003054626175824637e+00,1.002240723904815889e+00,9.984573456249009604e-01,9.871919987491541981e-01,9.764650128460286016e-01,1.121368402532132436e+00,1.273032225280960938e+00
1.288249551693132333e+07,1.002889394328530637e+00,1.002323842251575448e+00,9.987226905604631444e-01,9.883199908975672798e-01,9.775331553306759735e-01,1.121502635152119787e+00,1.272716706695487643e+00
1.318256738556404784e+07,1.002672483665507208e+00,1.002351493402875882e+00,9.990083215474546696e-01,9.895221769277057211e-01,9.786051438045694217e-01,1.121512983015677145e+00,1.272230022565897345e+00
1.348962882591656037e+07,1.002425541510676421e+00,1.002326923046328089e+00,9.992722397001432277e-01,9.907832135072530688e-01,9.796025530257272962e-01,1.121251330589297712e+00,1.271362006578621084e+00
1.380384264602886699e+07,1.002170969438287651e+00,1.002251483046532554e+00,9.994747336724589815e-01,9.920785546435931801e-01,9.804517747710306264e-01,1.120582797969353450e+00,1.269918696495863086e+00
1.412537544622755423e+07,1.001934397993555548e+00,1.002122470071883820e+00,9.995853149125109027e-01,9.933753479822342580e-01,9.810851271258500539e-01,1.119386139650207834e+00,1.267725984401435690e+00
1.445439770745928027e+07,1.001737050006521690e+00,1.001934194918421284e+00,9.995877283180061301e-01,9.946390936933677818e-01,9.814518102667790789e-01,1.117575150861793487e+00,1.264660186125110997e+00
1.479108388168207183e+07,1.001596428429303742e+00,1.001679398137335752e+00,9.994833439892505389e-01,9.958345602995124501e-01,9.815208416459264562e-01,1.115102138414389543e+00,1.260653652088584042e+00
1.513561248436207138e+07,1.001521382699477103e+00,1.001351735984523650e+00,9.992890491180499435e-01,9.969334296991281263e-01,9.812890729838155135e-01,1.111978502334985741e+00,1.255723113565008209e+00
1.548816618912479654e+07,1.001512003908117787e+00,1.000950944301000511e+00,9.990357864648476971e-01,9.979140046520930118e-01,9.807769691277863355e-01,1.108265701085409116e+00,1.249957806497389523e+00
1.584893192461110838e+07,1.001561123631683925e+00,1.000484149763931629e+00,9.987619881222243867e-01,9.987636476015721021e-01,9.800269080639441022e-01,1.104073325485923407e+00,1.243515075430269068e+00
1.621810097358933091e+07,1.001654430300756182e+00,9.999676823864975805e-01,9.985093532522683057e-01,9.994789920297757480e-01,9.790940815493365257e-01,1.099538212149698824e+00,1.236590084260742461e+00
1.659586907437563129e+07,1.001775054948577992e+00,9.994274954700634872e-01,9.983143910891164596e-01,1.000062882173094136e+00,9.780391172048829018e-01,1.094811269888805949e+00,1.229399570222224680e+00
1.698243652461745963e+07,1.001903324055747335e+00,9.988948244821996836e-01,9.982061816542283639e-01,1.000524088877642770e+00,9.769192163350572944e-01,1.090034144831625973e+00,1.222146926849665416e+00
1.737800828749376163e+07,1.002019860069996104e+00,9.984034330057901530e-01,9.982015453701553742e-01,1.000874674908138751e+00,9.757808929818141408e-01,1.085322870237457771e+00,1.215001894255851367e+00
1.778279410038922727e+07,1.002107788221912710e+00,9.979833680374067262e-01,9.983048957708575699e-01,1.001130026944911933e+00,9.746623860288008423e-01,1.080767682054678547e+00,1.208098376918106176e+00
1.819700858609982580e+07,1.002150926320710012e+00,9.976547199499452567e-01,9.985058807902709166e-01,1.001302469855978927e+00,9.735861182440512795e-01,1.076417284870551772e+00,1.201512739824644571e+00
1.862087136662865803e+07,1.002135564195808959e+00,9.974261668069610565e-01,9.987850652076564195e-01,1.001403273199784172e+00,9.725635867072778273e-01,1.072288249176565289e+00,1.195274973715410249e+00
1.905460717963244393e+07,1.002051440480699052e+00,9.972915664622995502e-01,9.991144306091161997e-01,1.001438888087048396e+00,9.715977938801488856e-01,1.068369189310038436e+00,1.189371846504443386e+00
1.949844599758041650e+07,1.001893993230965618e+00,9.972350488828825021e-01,9.994617451281394560e-01,1.001411501543889804e+00,9.706863800345444382e-01,1.064632397984908829e+00,1.183761448732279176e+00
1.995262314968882874e+07,1.001665335936947843e+00,9.972332346946620740e-01,9.997962941169518114e-01,1.001319574730393347e+00,9.698252264370774700e-01,1.061038880976094667e+00,1.178379572653532881e+00
2.041737944669531658e+07,1.001375714350550394e+00,9.972596076593249759e-01,1.000092632150404004e+00,1.001158514204781191e+00,9.690076174702073608e-01,1.057544454241501120e+00,1.173148656593404393e+00
2.089296130854040757e+07,1.001044599569002713e+00,9.972918581563817719e-01,1.000333725718137723e+00,1.000925087600884389e+00,9.682326562825626093e-01,1.054115319020360708e+00,1.168001191804709071e+00
2.137962089502232522e+07,1.000698619831780878e+00,9.973144622903383771e-01,1.000515004439340716e+00,1.000619415389921940e+00,9.675049330294103189e-01,1.050726814115506169e+00,1.162881792622094457e+00
2.187761623949551955e+07,1.000366288769447776e+00,9.973199599370985435e-01,1.000644048924181684e+00,1.000248550091860311e+00,9.668358328296269288e-01,1.047373697243768165e+00,1.157765118704812579e+00
2.238721138568337634e+07,1.000075662928352260e+00,9.973101272375212156e-01,1.000738927281397572e+00,9.998255415552852465e-01,9.662409306291404043e-01,1.044065201622600192e+00,1.152651688903819194e+00
2.290867652767769992e+07,9.998468005464296038e-01,9.972933888221193754e-01,1.000826889588702251e+00,9.993727653742507933e-01,9.657448728161052154e-01,1.040830883016226505e+00,1.147577849522215754e+00
2.344228815319917724e+07,9.996881700634305812e-01,9.972814884311542727e-01,1.000937395209243297e+00,9.989153835502435630e-01,9.653690602223105044e-01,1.037707507176655941e+00,1.142597332586381187e+00
2.398832919019494951e+07,9.995972189704320776e-01,9.972890124901239162e-01,1.001097863701616131e+00,9.984813952559196126e-01,9.651342271315006549e-01,1.034738852059662761e+00,1.137779589862656815e+00
2.454708915685033426e+07,9.995578646795850730e-01,9.973296087471570370e-01,1.001328169605784968e+00,9.980966349016686667e-01,9.650540187867684416e-01,1.031964803506530748e+00,1.133191667323536711e+00
2.511886431509582326e+07,9.995481442601555910e-01,9.974153261729994391e-01,1.001635661239354436e+00,9.977840876296488748e-01,9.651383165943729914e-01,1.029421050067322874e+00,1.128893954855436865e+00
2.570395782768864557e+07,9.995431747674109468e-01,9.975562967445471552e-01,1.002012946102162294e+00,9.975593935549783575e-01,9.653874354956442083e-01,1.027126409976834243e+00,1.124920366300333097e+00
2.630267991895381361e+07,9.995191664485542082e-01,9.977598277628505485e-01,1.002437537700258119e+00,9.974314686833407606e-01,9.657997509908748945e-01,1.025091245890007663e+00,1.121287517471787787e+00
2.691534803926913813e+07,9.994617980254885126e-01,9.980315341098749959e-01,1.002874463820110584e+00,9.974028614302811180e-01,9.663720420623769236e-01,1.023315386266638649e+00,1.117992108896442849e+00
2.754228703338163346e+07,9.993657439976224577e-01,9.983734374233010911e-01,1.003279984724092966e+00,9.974704082756754575e-01,9.671014533687578574e-01,1.021792407573831385e+00,1.115016893011094190e+00
2.818382931264449283e+07,9.992365782144625452e-01,9.987842856479837161e-01,1.003607961299113116e+00,9.976268739342213365e-01,9.679849561752211784e-01,1.020511170597717232e+00,1.112335755372735768e+00
2.884031503126611561e+07,9.990887454776213872e-01,9.992600297968350365e-01,1.003816184579096715e+00,9.978601531227581090e-01,9.690173741324780154e-01,1.019457403377453719e+00,1.109918200038119807e+00
2.951209226666390151e+07,9.989421920635568330e-01,9.997917182228841515e-01,1.003871739917450601e+00,9.981556456875464445e-01,9.701898694668188439e-01,1.018618666816917262e+00,1.107740655293500520e+00
3.019951720402019098e+07,9.988189355269194714e-01,1.000366513463008422e+00,1.003758080712345846e+00,9.984970256338869810e-01,9.714842452571161857e-01,1.017975296026613963e+00,1.105776282980391878e+00
3.090295432513592020e+07,9.987392421002938558e-01,1.000967003439970471e+00,1.003476609093203242e+00,9.988666729878764583e-01,9.728713431842984649e-01,1.017502200191499284e+00,1.103998528496145770e+00
3.162277660168379173e+07,9.987176670462690753e-01,1.001571320195199899e+00,1.003050126099129580e+00,9.992467487384709690e-01,9.743125199487454591e-01,1.017164422426033443e+00,1.102374978081193779e+00
3.235936569296281040e+07,9.987621727841424768e-01,1.002154671623510795e+00,1.002519398707204079e+00,9.996206125780305873e-01,9.757611268511545699e-01,1.016917357777685993e+00,1.100866729564794477e+00
3.311311214825907722e+07,9.988726239253243877e-01,1.002689788439813157e+00,1.001939463420896681e+00,9.999738645611978560e-01,9.771684370520394847e-01,1.016704670919020170e+00,1.099420706641813350e+00
3.388441561392020434e+07,9.990424469050460665e-01,1.003148473675185670e+00,1.001372695559718640e+00,1.000295963987582581e+00,9.784907391435045954e-01,1.016465086577087007e+00,1.097976778648592333e+00
3.467368504525309801e+07,9.992578798698916742e-01,1.003505303601712306e+00,1.000880873317375519e+00,1.000579293007535231e+00,9.796956651092345592e-01,1.016139950756146604e+00,1.096473186928486721e+00
3.548133892335760593e+07,9.995011522062627884e-01,1.003738669780120274e+00,1.000516625115529301e+00,1.000820471700197389e+00,9.807653525595995125e-01,1.015675822629074743e+00,1.094847914060569138e+00
3.630780547701017559e+07,9.997509548139281721e-01,1.003833270857139581e+00,1.000316478183854718e+00,1.001019858300623566e+00,9.816988973291205234e-01,1.015036502745503277e+00,1.093054214950151204e+00
3.715352290971727669e+07,9.999846339676499163e-01,1.003780671980527117e+00,1.000296131211087847e+00,1.001181069402923507e+00,9.825089680823206884e-01,1.014204285728543375e+00,1.091062263374546148e+00
3.801893963205612451e+07,1.000180640064912918e+00,1.003580871585573631e+00,1.000449350074532839e+00,1.001310787828329163e+00,9.832207559692253129e-01,1.013188007289808512e+00,1.088874265439181421e+00
3.890451449942804873e+07,1.000321523833712201e+00,1.003241747078240875e+00,1.000750272117677975e+00,1.001417325311252160e+00,9.838627753302577883e-01,1.012013748059502394e+00,1.086512430143689256e+00
3.981071705534969270e+07,1.000397881732004723e+00,1.002776616925200148e+00,1.001157882369891228e+00,1.001509661776666116e+00,9.844623326990245005e-01,1.010725565716816376e+00,1.084023478349379177e+00
4.073802778041122109e+07,1.000409738724420627e+00,1.002203757957704333e+00,1.001623492189886333e+00,1.001597897581071317e+00,9.850434736972915051e-01,1.009378886622212423e+00,1.081472798049137873e+00
4.168693834703346342e+07,1.000367957963934629e+00,1.001545274331153479e+00,1.002097375564315884e+00,1.001691361685098203e+00,9.856215311862750461e-01,1.008029291337542155e+00,1.078928851933759425e+00
4.265795188015934080e+07,1.000293672390633493e+00,1.000823380799321871e+00,1.002536417534374280e+00,1.001796916376069380e+00,9.862021716777465974e-01,1.006723670731986209e+00,1.076449216704930434e+00
4.365158322401665151e+07,1.000215739802411852e+00,1.000059636739513813e+00,1.002906199507570761e+00,1.001919037464873208e+00,9.867839628436994026e-01,1.005496749345195173e+00,1.074076971695290927e+00
4.466835921509634703e+07,1.000162549938205192e+00,9.992732717206563864e-01,1.003185852009913503e+00,1.002057799169486119e+00,9.873605000446856739e-01,1.004367058538607083e+00,1.071830646420434796e+00
4.570881896148751676e+07,1.000154902336607421e+00,9.984826865739631074e-01,1.003365204419647050e+00,1.002210047238203172e+00,9.879232525660136544e-01,1.003334351717822148e+00,1.069701353839663582e+00
4.677351412871981412e+07,1.000201372171062975e+00,9.977072035737277744e-01,1.003445171589483209e+00,1.002369362735985758e+00,9.884662805317271372e-01,1.002385355712150039e+00,1.067659780581545537e+00
4.786300923226380348e+07,1.000293475593918568e+00,9.969664105441088386e-01,1.003431303029928889e+00,1.002525417777109684e+00,9.889888148161530834e-01,1.001499023576407854e+00,1.065664562820741734e+00
4.897788193684456497e+07,1.000405227501261596e+00,9.962867719642983788e-01,1.003334800713462593e+00,1.002668240620702145e+00,9.894977379521980865e-01,1.000650973721577852e+00,1.063668848213310536e+00
5.011872336272714287e+07,1.000500025400730575e+00,9.957000807692204525e-01,1.003167753981251131e+00,1.002788449607847854e+00,9.900062239071443226e-01,9.998191056278710187e-01,1.061630589599972474e+00
5.128613839913658798e+07,1.000537469053689676e+00,9.952446382301661787e-01,1.002943844963378517e+00,1.002878113656948900e+00,9.905322427489422488e-01,9.989887769736178758e-01,1.059520714071411351e+00
5.248074602497733384e+07,1.000482296437424923e+00,9.949614361426949438e-01,1.002676935220592647e+00,1.002934117744029852e+00,9.910958043884309232e-01,9.981542546999006005e-01,1.057327581182814225e+00
5.370317963702532649e+07,1.000313674819907739e+00,9.948892083873278613e-01,1.002381800206566975e+00,1.002956328066028746e+00,9.917112097656215486e-01,9.973159568555842736e-01,1.055053904800872022e+00
5.495408738576248288e+07,1.000029620963295507e+00,9.950578923964119582e-01,1.002072644197913087e+00,1.002949650291755201e+00,9.923837247081087609e-01,9.964787052852157601e-01,1.052714964269051867e+00
5.623413251903490722e+07,9.996471086827867225e-01,9.954815633594485957e-01,1.001763605671986079e+00,1.002920350111886627e+00,9.931054873448790232e-01,9.956456874085055642e-01,1.050330465469878627e+00
5.754399373371566832e+07,9.992006031549203193e-01,9.961549472782600390e-01,1.001465867369835783e+00,1.002877357700119765e+00,9.938546141348985064e-01,9.948170506974498561e-01,1.047922833742848558e+00
5.888436553555884212e+07,9.987335333917916058e-01,9.970498990863322364e-01,1.001187056134489328e+00,1.002828506143847997e+00,9.945951096336838049e-01,9.939844510372066733e-01,1.045506725274826909e+00
6.025595860743568838e+07,9.982901080043556918e-01,9.981202620496348876e-01,1.000929552695249081e+00,1.002779180655019253e+00,9.952839695588008295e-01,9.931336855495263016e-01,1.043088749282947925e+00
6.165950018614809215e+07,9.979078367050031595e-01,9.993029806333887377e-01,1.000692466602244091e+00,1.002729548842676399e+00,9.958749656915862891e-01,9.922444548645399376e-01,1.040663245655119251e+00
6.309573444801943004e+07,9.976115429747268726e-01,1.000529180577693023e+00,1.000472894339083929e+00,1.002674950306827295e+00,9.963269617218517560e-01,9.912964383472520069e-01,1.038215994763660888e+00
6.456542290346562862e+07,9.974115752271126567e-01,1.001730042972176493e+00,1.000268807318975384e+00,1.002605560907781967e+00,9.966102037137709591e-01,9.902761363689309704e-01,1.035729714838049542e+00
6.606934480075964332e+07,9.973011764047093886e-01,1.002842241124744405e+00,1.000080098157997144e+00,1.002508541313979373e+00,9.967116224710079742e-01,9.891817169446905922e-01,1.033189956985017588e+00
6.760829753919818997e+07,9.972649252613208226e-01,1.003815509384737403e+00,9.999106296619010292e-01,1.002372374164032909e+00,9.966379263909178610e-01,9.880259139477214347e-01,1.030590581285791618e+00
6.918309709189362824e+07,9.972788152220373181e-01,1.004612381022294221e+00,9.997654217069231741e-01,1.002187783269423260e+00,9.964130692844551662e-01,9.868376647358624298e-01,1.027942043959132912e+00
7.079457843841373920e+07,9.973199378336936594e-01,1.005210893280832796e+00,9.996498721812332455e-01,1.001954324121353546e+00,9.960783618299183795e-01,9.856608197644646241e-01,1.025276604761396593e+00
7.244359600749890506e+07,9.973686237371200969e-01,1.005602782639638537e+00,9.995671914705320793e-01,1.001680171702605815e+00,9.956855666550256112e-01,9.845464619415298380e-01,1.022645188182140341e+00
7.413102413009162247e+07,9.974151808342612835e-01,1.005792521019541530e+00,9.995160235074194155e-01,1.001384110739436117e+00,9.952884711406144724e-01,9.835443746795866637e-01,1.020112145302188411e+00
7.585775750291851163e+07,9.974577762706480222e-01,1.005793705736835797e+00,9.994911832237558524e-01,1.001093432521845461e+00,9.949380311875022365e-01,9.826952007886815554e-01,1.017745552620683780e+00
7.762471166286927462e+07,9.975030645891790337e-01,1.005626907672847459e+00,9.994836264903557144e-01,1.000838159327496646e+00,9.946724891152419756e-01,9.820220460613182656e-01,1.015607316113200431e+00
7.943282347242821753e+07,9.975608046731179179e-01,1.005318196462262614e+00,9.994835193993186762e-01,1.000648880877626823e+00,9.945143424368985130e-01,9.815243805630519125e-01,1.013737580637989799e+00
8.128305161640995741e+07,9.976417460987433428e-01,1.004896490536090203e+00,9.994819180767151590e-01,1.000548637422387088e+00,9.944667498582291376e-01,9.811790732509311219e-01,1.012149551490759247e+00
8.317637711026708782e+07,9.977501466742508818e-01,1.004392243450010547e+00,9.994739423606830986e-01,1.000549916299633857e+00,9.945161669313926645e-01,9.809411053472267827e-01,1.010820502024596390e+00
8.511380382023759186e+07,9.978830484131118173e-01,1.003837692377934188e+00,9.994580570241196060e-01,1.000652139863485113e+00,9.946367997421904361e-01,9.807549101752689458e-01,1.009700328929157953e+00
8.709635899560795724e+07,9.980283516114809572e-01,1.003262955271521761e+00,9.994371655408798016e-01,1.000840815046873056e+00,9.947992198053161594e-01,9.805639098617451310e-01,1.008716493896928190e+00
8.912509381337440014e+07,9.981658909820281256e-01,1.002696536862511145e+00,9.994142728750241567e-01,1.001091009687006039e+00,9.949768367325618756e-01,9.803202073775576508e-01,1.007787721048440277e+00
9.120108393559114635e+07,9.982725771238092349e-01,1.002162693640047841e+00,9.993928062039341143e-01,1.001370992626087197e+00,9.951542337825669549e-01,9.799981189388078384e-01,1.006841242056862651e+00
9.332543007969924808e+07,9.983243069315657081e-01,1.001679877095469795e+00,9.993735928778082478e-01,1.001647184316895478e+00,9.953286467732687104e-01,9.795940850362629959e-01,1.005819299269398837e+00
9.549925860214368999e+07,9.983030412599676051e-01,1.001259944956684134e+00,9.993552540734389478e-01,1.001889571682985647e+00,9.955094130493875593e-01,9.791303628515709567e-01,1.004692437402144867e+00
9.772372209558111429e+07,9.981990766300131712e-01,1.000905075617701812e+00,9.993335688278730533e-01,1.002076340503445850e+00,9.957136275103306566e-01,9.786484486355594425e-01,1.003458812834498559e+00
1.000000000000000000e+08,9.980132442366143053e-01,1.000609631939306521e+00,9.993054549642411688e-01,1.002195207832190293e+00,9.959601171023149124e-01,9.782033953183054686e-01,1.002145719766312393e+00
1.023292992280753702e+08,9.977557445389452218e-01,1.000361810705500343e+00,9.992695344928610446e-01,1.002244806535806942e+00,9.962621633576288493e-01,9.778519992716762088e-01,1.000800216442249591e+00
1.047128548050898463e+08,9.974469701685504397e-01,1.000144758625906682e+00,9.992292778631887140e-01,1.002231973416692012e+00,9.966217468481195496e-01,9.776447558874500343e-01,9.994788260326624707e-01
1.071519305237604827e+08,9.971132825356492368e-01,9.999407492466199088e-01,9.991935439400493335e-01,1.002169241071507511e+00,9.970292736400513389e-01,9.776202021008733034e-01,9.982431034789754909e-01
1.096478196143182814e+08,9.967828639572527960e-01,9.997348962090305546e-01,9.991747137571196369e-01,1.002072499198447542e+00,9.974658774283433615e-01,9.778014271690849135e-01,9.971500577779929264e-01
1.122018454301965237e+08,9.964816762078440027e-01,9.995187999390151568e-01,9.991885623321843379e-01,1.001955508884143198e+00,9.979063943914496804e-01,9.781945191538276019e-01,9.962448495535721760e-01
1.148153621496884078e+08,9.962326597989678012e-01,9.992918922715802177e-01,9.992477531553607406e-01,1.001828509519259836e+00,9.983266046906313917e-01,9.787897363910132986e-01,9.955576100866115885e-01
1.174897554939530343e+08,9.960527807845780401e-01,9.990631459678948056e-01,9.993599257109162526e-01,1.001697235866364277e+00,9.987090543359887773e-01,9.795653041465191002e-01,9.951025352027251802e-01
1.202264434617413133e+08,9.959488636485385182e-01,9.988500628861545216e-01,9.995235525428688428e-01,1.001563537167098117e+00,9.990456021938898257e-01,9.804891030429778720e-01,9.948761026649546313e-01
1.230268770812381059e+08,9.959225225000714055e-01,9.986768921134470123e-01,9.997285574782932560e-01,1.001426538067890837e+00,9.993408961118644962e-01,9.815238186412336141e-01,9.948597162307014630e-01
1.258925411794166118e+08,9.959688900043602855e-01,9.985698614633984338e-01,9.999564898212355279e-01,1.001284123053390429e+00,9.996089515394909197e-01,9.826293238068998237e-01,9.950225703931204757e-01
1.288249551693132222e+08,9.960788951522596690e-01,9.985518954334564601e-01,1.000183946011627079e+00,1.001135429943121880e+00,9.998718210947609153e-01,9.837676454911201684e-01,9.953261612489014976e-01
1.318256738556404710e+08,9.962435856607996243e-01,9.986397831044296902e-01,1.000388779557427554e+00,1.000982042118017112e+00,1.000153008262234522e+00,9.849048168987404317e-01,9.957276391782534652e-01
1.348962882591656148e+08,9.964559177447361860e-01,9.988390970494035459e-01,1.000553342663671463e+00,1.000827107160439322e+00,1.000472539869853961e+00,9.860133303001625826e-01,9.961834895767672782e-01
1.380384264602886736e+08,9.967103577101182887e-01,9.991415668317362719e-01,1.000668423094671411e+00,1.000676040474192785e+00,1.000842295229754431e+00,9.870729763787922106e-01,9.966525455921710908e-01
1.412537544622755349e+08,9.970048067362737854e-01,9.995264045344889325e-01,1.000733810524737644e+00,1.000533963612955102e+00,1.001262006700660123e+00,9.880717193329892067e-01,9.971002182765194011e-01
1.445439770745927989e+08,9.973384619538465667e-01,9.999630792541035484e-01,1.000757061274812454e+00,1.000405978373158034e+00,1.001717471296127648e+00,9.890023482914123143e-01,9.974962868738543875e-01
1.479108388168207109e+08,9.977085571687521748e-01,1.000415799325225619e+00,1.000751001758433789e+00,1.000295163188829717e+00,1.002182264329621431e+00,9.898628272198733979e-01,9.978171130158546287e-01
1.513561248436207175e+08,9.981099089508815858e-01,1.000849933844435879e+00,1.000728187939927016e+00,1.000204144395461014e+00,1.002621476794686828e+00,9.906566209850559135e-01,9.980494560386519165e-01
1.548816618912479579e+08,9.985334622890084111e-01,1.001235973005489166e+00,1.000699680588124973e+00,1.000135467560345548e+00,1.002995667007318126e+00,9.913883680032563595e-01,9.981841367620515326e-01
1.584893192461110950e+08,9.989647718014520450e-01,1.001555560246412568e+00,1.000669922655822663e+00,1.000092492210799433e+00,1.003265933899256446e+00,9.920658800345304451e-01,9.982213888450977013e-01
1.621810097358933091e+08,9.993877845277213678e-01,1.001801669159794184e+00,1.000636954452346794e+00,1.000080052768474559e+00,1.003401613834000283e+00,9.927007152948961188e-01,9.981699874576455134e-01
1.659586907437562943e+08,9.997850477115610701e-01,1.001977812525219447e+00,1.000593566527499201e+00,1.000104859542310987e+00,1.003382895177975742e+00,9.933056414797599709e-01,9.980440865811534001e-01
1.698243652461746037e+08,1.000144168205103767e+00,1.002096389207556282e+00,1.000529666055907096e+00,1.000173603546063550e+00,1.003203346342403490e+00,9.938938300728273889e-01,9.978628686461388231e-01
1.737800828749376237e+08,1.000456062208046948e+00,1.002173581888563980e+00,1.000435236717335918e+00,1.000290924474292797e+00,1.002871720955149204e+00,9.944778664480029562e-01,9.976486922734215668e-01
1.778279410038922727e+08,1.000718351165482023e+00,1.002226331574407103e+00,1.000304195055241152e+00,1.000458729793398671e+00,1.002408619026381231e+00,9.950649296680920131e-01,9.974196863383867351e-01
1.819700858609982431e+08,1.000932957942058499e+00,1.002268269336629603e+00,1.000134951032286112e+00,1.000672884975674748e+00,1.001845545576994567e+00,9.956568483712149309e-01,9.971913677992865210e-01
1.862087136662865579e+08,1.001103318360406336e+00,1.002308686758552891e+00,9.999325790632025424e-01,1.000923849121618137e+00,1.001220393995980285e+00,9.962481606760020814e-01,9.969720878865329095e-01
1.905460717963244319e+08,1.001228771151062125e+00,1.002350057924859206e+00,9.997071985180063791e-01,1.001195934578882341e+00,1.000574693898914846e+00,9.968274240739058989e-01,9.967645755898586479e-01
1.949844599758041501e+08,1.001303788827561991e+00,1.002389501293173169e+00,9.994738239151621517e-01,1.001470788664580613e+00,9.999486477639363269e-01,9.973779663636209714e-01,9.965656617450849852e-01
1.995262314968882799e+08,1.001316378025226550e+00,1.002418567766657720e+00,9.992479266243760039e-01,1.001729834104802874e+00,9.993790897298174825e-01,9.978846225367611344e-01,9.963707135761391553e-01
2.041737944669531584e+08,1.001250132903671153e+00,1.002423384956284691e+00,9.990438508400243389e-01,1.001956324761397177e+00,9.988959768882544887e-01,9.983347361262829844e-01,9.961751541178919256e-01
2.089296130854040980e+08,1.001088923146383536e+00,1.002387195853758239e+00,9.988716749518125049e-01,1.002138978000425729e+00,9.985205290328768024e-01,9.987236041834628431e-01,9.959781736308581657e-01
2.137962089502232373e+08,1.000825423289592342e+00,1.002292266861802394e+00,9.987365106104288959e-01,1.002272942652341792e+00,9.982641802987819446e-01,9.990559330892141432e-01,9.957824123389960036e-01
2.187761623949551880e+08,1.000465911993747126e+00,1.002121961088795032e+00,9.986376647551222785e-01,1.002358210406559369e+00,9.981273298502538749e-01,9.993449938896034057e-01,9.955941110007542338e-01
2.238721138568337858e+08,1.000033525904405085e+00,1.001865855700455832e+00,9.985695232282668643e-01,1.002399380163005782e+00,9.981009657002614111e-01,9.996093620891557396e-01,9.954194625191759016e-01
2.290867652767769992e+08,9.995702212553384536e-01,1.001522603953168389e+00,9.985254017115057223e-01,1.002403543424839727e+00,9.981675481013633222e-01,9.998693559694316058e-01,9.952623512364575653e-01
2.344228815319917798e+08,9.991285545067892793e-01,1.001100706827497966e+00,9.984982581950163638e-01,1.002376846107563946e+00,9.983050894314120516e-01,1.000140350601629091e+00,9.951217823523595962e-01
2.398832919019494653e+08,9.987655646109793173e-01,1.000620968802819366e+00,9.984849354923697184e-01,1.002325595951855775e+00,9.984897795872968995e-01,1.000430319268194479e+00,9.949907123507497619e-01
2.454708915685033500e+08,9.985300710396197710e-01,1.000111445665522458e+00,9.984865049796083358e-01,1.002255208243773676e+00,9.986998830178497322e-01,1.000735601847397183e+00,9.948560851758566637e-01
2.511886431509582102e+08,9.984540956892254959e-01,9.996053919719194436e-01,9.985096838668172659e-01,1.002170480975534073e+00,9.989180295100420492e-01,1.001043255628641493e+00,9.947023289877761076e-01
2.570395782768864632e+08,9.985468875611999140e-01,9.991338483433029882e-01,9.985638466146919967e-01,1.002077453616995850e+00,9.991330130200943849e-01,1.001332235718263464e+00,9.945144121696088968e-01
2.630267991895381510e+08,9.987948975048410727e-01,9.987202984417339335e-01,9.986607381349641432e-01,1.001984808307483377e+00,9.993407177152225929e-01,1.001581730493001698e+00,9.942838668535378677e-01
2.691534803926913738e+08,9.991649693512206776e-01,9.983779364505822596e-01,9.988099027465950908e-01,1.001903038207278662e+00,9.995413462038564845e-01,1.001774240705919583e+00,9.940108756512107124e-01
2.754228703338163495e+08,9.996146897642055329e-01,9.981076858778337169e-01,9.990166983399827449e-01,1.001843717306350356e+00,9.997394871572569119e-01,1.001902408689349988e+00,9.937077709623260979e-01
2.818382931264449358e+08,1.000101734164138945e+00,9.979005462851249231e-01,9.992815277030144827e-01,1.001816437355968370e+00,9.999397001226384418e-01,1.001969657763516652e+00,9.933964944460214053e-01
2.884031503126611710e+08,1.000594010736250095e+00,9.977400506610496489e-01,9.995958707834466939e-01,1.001826768916336707e+00,1.000144914954433695e+00,1.001991376283322355e+00,9.931072352216041565e-01
2.951209226666390300e+08,1.001074746556173789e+00,9.976079527511716449e-01,9.999462913294342448e-01,1.001873074626581595e+00,1.000354907738041144e+00,1.001991570060809300e+00,9.928746682395475087e-01
3.019951720402019024e+08,1.001543287112124592e+00,9.974872925271226487e-01,1.000312751321230653e+00,1.001944754926268777e+00,1.000564952463337542e+00,1.001998203890822170e+00,9.927323912006622564e-01
3.090295432513592243e+08,1.002015152453247904e+00,9.973656701384173706e-01,1.000671482048697714e+00,1.002023155312868896e+00,1.000766984919299496e+00,1.002038392730957295e+00,9.927092479109771439e-01
3.162277660168379545e+08,1.002511384968725494e+00,9.972376313294359917e-01,1.000997591903413753e+00,1.002083222041907584e+00,1.000949516081159230e+00,1.002133468287087492e+00,9.928250735297998730e-01
3.235936569296280742e+08,1.003053588420065534e+00,9.971031525380265048e-01,1.001266962525204418e+00,1.002098031806744727e+00,1.001101173210858342e+00,1.002297578089747399e+00,9.930900680218773813e-01
3.311311214825907946e+08,1.003655242002839731e+00,9.969687927451088560e-01,1.001461649054347980e+00,1.002042613952492500e+00,1.001211414533357491e+00,1.002535623299300349e+00,9.935028847836602228e-01
3.388441561392020583e+08,1.004317817049438899e+00,9.968438996378095052e-01,1.001569385313130667e+00,1.001898745776373723e+00,1.001272921018329320e+00,1.002843699334369898e+00,9.940509992992107025e-01
3.467368504525309801e+08,1.005026775466616673e+00,9.967398973089268699e-01,1.001588071485862708e+00,1.001658489814946984e+00,1.001282796587749324e+00,1.003212737392392029e+00,9.947128032074054049e-01
3.548133892335760593e+08,1.005753497878859593e+00,9.966687690858035964e-01,1.001524484961880734e+00,1.001326312056059820e+00,1.001242501812184882e+00,1.003628052570180840e+00,9.954565806751003443e-01
3.630780547701017857e+08,1.006458113173000157e+00,9.966410214518938160e-01,1.001393969676470652e+00,1.000917716290517179e+00,1.001157171307234250e+00,1.004074451970132786e+00,9.962454884023018709e-01
3.715352290971727967e+08,1.007093025840217981e+00,9.966635478324642472e-01,1.001217496984849964e+00,1.000457625014216090e+00,1.001033812721279670e+00,1.004536347619202852e+00,9.970386676036312457e-01
3.801893963205612302e+08,1.007608814631664851e+00,9.967417588414703156e-01,1.001017081917100038e+00,9.999773117076915518e-01,1.000879181934312800e+00,1.004999536214623346e+00,9.977972755931423521e-01
3.890451449942804575e+08,1.007958078776227673e+00,9.968786946952430394e-01,1.000811465320005755e+00,9.995095901027020169e-01,1.000698407775414411e+00,1.005452034426898233e+00,9.984877127193900748e-01
3.981071705534968972e+08,1.008100294811441699e+00,9.970766379774221866e-01,1.000612876141705021e+00,9.990858981150683160e-01,1.000495286010609108e+00,1.005884785378130086e+00,9.990897603043040753e-01
4.073802778041121960e+08,1.008008984141554265e+00,9.973376236828062069e-01,1.000425336839388279e+00,9.987324529523525785e-01,1.000271604143738724e+00,1.006291306044738931e+00,9.995971255694965363e-01
4.168693834703346491e+08,1.007673015481973078e+00,9.976648118799624765e-01,1.000245986233389006e+00,9.984683809405533461e-01,1.000028530219094103e+00,1.006666935816941777e+00,1.000020477449483636e+00
4.265795188015934229e+08,1.007101128338665053e+00,9.980624251558505300e-01,1.000064987110105497e+00,9.983042512548114811e-01,9.997676586866058868e-01,1.007009117377071661e+00,1.000385675751065184e+00
4.365158322401665449e+08,1.006322249721592899e+00,9.985329801849165410e-01,9.998709792727490386e-01,9.982430277357544623e-01,9.994927687025495500e-01,1.007317133827744904e+00,1.000728312359050909e+00
4.466835921509634852e+08,1.005383977649632499e+00,9.990756824870296038e-01,9.996536086617542338e-01,9.982792436198771879e-01,9.992107179064726452e-01,1.007591685575552676e+00,1.001087978265412071e+00
4.570881896148751974e+08,1.004345132491097026e+00,9.996831351779171815e-01,9.994082247557365406e-01,9.984002183413187570e-01,9.989315592260941123e-01,1.007834686025888882e+00,1.001498946639668208e+00
4.677351412871981263e+08,1.003269767032138882e+00,1.000338257157528554e+00,9.991375229606968000e-01,9.985887340693538894e-01,9.986670956567121893e-01,1.008049824199658051e+00,1.001984825211178487e+00
4.786300923226380348e+08,1.002218246541242364e+00,1.001014011350220612e+00,9.988513995090397835e-01,9.988244629381752837e-01,9.984305574191315591e-01,1.008240588986116570e+00,1.002553675122872745e+00
4.897788193684456348e+08,1.001240276978025090e+00,1.001675315931690458e+00,9.985663276842153824e-01,9.990861430087278894e-01,9.982346929159232607e-01,1.008410537137565788e+00,1.003196562318350304e+00
5.011872336272714734e+08,1.000369274658725605e+00,1.002280943893276266e+00,9.983030389285306727e-01,9.993542823030798772e-01,9.980906323569543881e-01,1.008562339056119139e+00,1.003889371981886214e+00
5.128613839913658500e+08,9.996218649563248793e-01,1.002790384684006497e+00,9.980825533155321949e-01,9.996121493138865333e-01,9.980071852818737099e-01,1.008696559139541371e+00,1.004599627497451575e+00
5.248074602497733831e+08,9.990013181629016081e-01,1.003166606256727267e+00,9.979243702286419992e-01,9.998472871633895531e-01,9.979887867828515224e-01,1.008812423667127423e+00,1.005290867264520882e+00
5.370317963702532053e+08,9.985008685173053511e-01,1.003382936876101583e+00,9.978417125556531264e-01,1.000051576043055945e+00,9.980361685991936405e-01,1.008907449354843777e+00,1.005929895301692634e+00
5.495408738576247692e+08,9.981105128218348277e-01,1.003424206765972659e+00,9.978414285793203442e-01,1.000218605482847911e+00,9.981448631636853364e-01,1.008977879661445032e+00,1.006492152144317309e+00
5.623413251903491020e+08,9.978213116136269711e-01,1.003291681183661410e+00,9.979238840225475027e-01,1.000343921732317565e+00,9.983065440781078159e-01,1.009019410601684541e+00,1.006963832922810997e+00
5.754399373371566534e+08,9.976279087055119899e-01,1.002999253014078995e+00,9.980820590096951550e-01,1.000421408390192557e+00,9.985085810822086350e-01,1.009027873770978356e+00,1.007343514462629042e+00
5.888436553555884361e+08,9.975265154816079782e-01,1.002574318092270822e+00,9.983048115763510921e-01,1.000442549536938897e+00,9.987362216146600247e-01,1.008998328200131134e+00,1.007638622108953053e+00
6.025595860743569136e+08,9.975154868019682208e-01,1.002054507248788973e+00,9.985748119851002302e-01,1.000396957328848258e+00,9.989725612730919746e-01,1.008926756750001097e+00,1.007863782212990555e+00
6.165950018614809513e+08,9.975903226792381950e-01,1.001483402237900888e+00,9.988720892659104234e-01,1.000272599305595422e+00,9.992026957486491723e-01,1.008810124506203110e+00,1.008037131746687187e+00
6.309573444801943302e+08,9.977420635183812392e-01,1.000906814296169678e+00,9.991748943157906515e-01,1.000059769081029781e+00,9.994126745192667416e-01,1.008647642629278529e+00,1.008177307902395015e+00
6.456542290346562862e+08,9.979562214899606598e-01,1.000366617275947778e+00,9.994607097626803105e-01,9.997545635091931171e-01,9.995932238674087866e-01,1.008442056179205126e+00,1.008300736169450929e+00
6.606934480075964928e+08,9.982126378060133254e-01,9.998978740388508868e-01,9.997085294145271472e-01,9.993612204091483209e-01,9.997398478111613196e-01,1.008201937126489867e+00,1.008421018941612068e+00
6.760829753919818401e+08,9.984868732348737286e-01,9.995241679146188440e-01,9.999020754540526301e-01,9.988940923938289806e-01,9.998517635531023462e-01,1.007940719953556608e+00,1.008547955864026013e+00
6.918309709189362526e+08,9.987529239894293864e-01,9.992567619962683390e-01,1.000032345246722798e+00,9.983776416767258244e-01,9.999345752510094831e-01,1.007678279918799547e+00,1.008687492927942131e+00
7.079457843841372728e+08,9.989859054775621638e-01,9.990939197314473441e-01,1.000099005926964990e+00,9.978434682648266163e-01,9.999959516870495779e-01,1.007437473803281636e+00,1.008839602617109144e+00
7.244359600749890804e+08,9.991627177053159503e-01,9.990250120644963427e-01,1.000113735966877249e+00,9.973264827850100156e-01,1.000046770998406664e+00,1.007241047919555932e+00,1.008999394851234799e+00
7.413102413009161949e+08,9.992650203023453193e-01,9.990317375350168394e-01,1.000098684879613620e+00,9.968585612009313035e-01,1.000098736400401922e+00,1.007108120574029542e+00,1.009156035137998009e+00
7.585775750291851759e+08,9.992802291266698056e-01,9.990948180275095458e-01,1.000083414191544229e+00,9.964646606782288085e-01,1.000162237290548983e+00,1.007051341016467871e+00,1.009294770490511306e+00
7.762471166286927462e+08,9.992040107017222672e-01,9.991952643097335995e-01,1.000102272093467803e+00,9.961578950418257250e-01,1.000245701577245239e+00,1.007073571710309201e+00,1.009397427121385915e+00
7.943282347242821455e+08,9.990384039891876400e-01,9.993178610106768778e-01,1.000187471158465735e+00,9.959393297773146969e-01,1.000352921212886104e+00,1.007168402267386131e+00,1.009446625245002949e+00
8.128305161640994549e+08,9.987939575730527819e-01,9.994504143045312983e-01,1.000364948049777603e+00,9.957985274795730923e-01,1.000483916755617653e+00,1.007320810886517481e+00,1.009428793245726874e+00
8.317637711026709080e+08,9.984889418275988415e-01,9.995864702307830640e-01,1.000649413788451181e+00,9.957163787466526417e-01,1.000634138417091812e+00,1.007510424842330776e+00,1.009338175732389375e+00
8.511380382023758888e+08,9.981464460954796447e-01,9.997212775581555411e-01,1.001040524974905699e+00,9.956713579706734096e-01,1.000796019688220628e+00,1.007714939952981892e+00,1.009177179765553101e+00
8.709635899560796022e+08,9.977914839507402434e-01,9.998520960876795538e-01,1.001522701211924771e+00,9.956425516101099493e-01,1.000959956866952050e+00,1.007914673932161165e+00,1.008959011225223135e+00
8.912509381337441206e+08,9.974497587565848145e-01,9.999764250091860429e-01,1.002065646270323018e+00,9.956146952774240777e-01,1.001115753418419629e+00,1.008092442414920464e+00,1.008703184185882895e+00
9.120108393559114933e+08,9.971428842320217978e-01,1.000090533027765183e+00,1.002627725559260830e+00,9.955797634328684698e-01,1.001254707514245723e+00,1.008239111322163595e+00,1.008435732334080903e+00
9.332543007969924212e+08,9.968862054977678522e-01,1.000189929762115515e+00,1.003160538666763912e+00,9.955378950256039694e-01,1.001370153674802088e+00,1.008350615162351804e+00,1.008182515160179094e+00
9.549925860214369297e+08,9.966897749012911811e-01,1.000270924861320410e+00,1.003614196474395870e+00,9.954944625086873389e-01,1.001458443652696761e+00,1.008428229510975882e+00,1.007968639361873642e+00
9.772372209558111429e+08,9.965579862182925019e-01,1.000327957937169998e+00,1.003944625366998578e+00,9.954583446351583653e-01,1.001517597601556453e+00,1.008476224672386401e+00,1.007814267424916421e+00
1.000000000000000000e+09,9.964921782390541161e-01,1.000357470891479084e+00,1.004118832550165985e+00,9.954378322463236506e-01,1.001547135351875228e+00,1.008498638263645830e+00,1.007733526499859256e+00


==> anc/fig9g_t-unscaled_transprob-scaled.csv <==
1.023292992280754217e-02,3.604608597066314782e-29,3.965768848388224891e-29,6.146480882043418072e-29,1.084012225987123402e-28,4.090843345955846827e-28,7.371953115663371523e-28,8.785011816049042750e-28
1.047128548050899575e-02,3.604652485475968218e-29,3.965846638970855928e-29,6.146522937150161178e-29,1.084018821015973142e-28,4.090872767188243278e-28,7.372015921875569862e-28,8.785115003147367680e-28
1.071519305237606488e-02,3.604710934569880038e-29,3.965959593013609888e-29,6.146584377949512371e-29,1.084028660272930325e-28,4.090913203230507884e-28,7.372105980958519804e-28,8.785263391891064821e-28
1.096478196143185063e-02,3.604776826857644679e-29,3.966103135717723691e-29,6.146663373894259593e-29,1.084041662394052452e-28,4.090961010816262922e-28,7.372219299690498613e-28,8.785450559203410734e-28
1.122018454301963557e-02,3.604843403205860066e-29,3.966271152876139518e-29,6.146757651608197310e-29,1.084057665419271023e-28,4.091012443531899509e-28,7.372351843109366731e-28,8.785669557080095222e-28
1.148153621496882971e-02,3.604905512937585141e-29,3.966456355141053501e-29,6.146864680788289788e-29,1.084076474670958165e-28,4.091064372157844991e-28,7.372500220739089078e-28,8.785913778390374972e-28
1.174897554939529666e-02,3.604960491865406162e-29,3.966650373490206474e-29,6.146981382647252622e-29,1.084097780714320174e-28,4.091114849175923928e-28,7.372661917476303833e-28,8.786177562422292775e-28
1.202264434617413176e-02,3.605008580900959811e-29,3.966844739772233704e-29,6.147104244973096806e-29,1.084121228920992185e-28,4.091163400918101195e-28,7.372835337566233151e-28,8.786456466576611790e-28
1.230268770812381791e-02,3.605052568265401208e-29,3.967031507683475384e-29,6.147229537783182323e-29,1.084146393897886185e-28,4.091211198854906026e-28,7.373019441172175006e-28,8.786747123038604238e-28
1.258925411794167490e-02,3.605096902102570028e-29,3.967204031453052869e-29,6.147353461447698793e-29,1.084172848825030228e-28,4.091260757140354390e-28,7.373213472507563077e-28,8.787047098907516492e-28
1.288249551693134223e-02,3.605146826539613543e-29,3.967357590766046730e-29,6.147472412470987907e-29,1.084200161671246467e-28,4.091315616783433071e-28,7.373416431822832874e-28,8.787354429978850000e-28
1.318256738556407466e-02,3.605207040082505081e-29,3.967489974657518416e-29,6.147583511077719140e-29,1.084228008412831180e-28,4.091379682684478123e-28,7.373626851517618194e-28,8.787667487721744619e-28
1.348962882591653312e-02,3.605281069352652914e-29,3.967601450472654575e-29,6.147685138823845953e-29,1.084256161959818541e-28,4.091456543393662538e-28,7.373842909735502208e-28,8.787984787471506624e-28
1.380384264602885214e-02,3.605370633622274568e-29,3.967694697928744048e-29,6.147776761968865772e-29,1.084284494558561996e-28,4.091548977067224972e-28,7.374062451951470963e-28,8.788304968281490968e-28
1.412537544622754007e-02,3.605475495164436916e-29,3.967774577497188015e-29,6.147859549063451142e-29,1.084313041970825015e-28,4.091658409167989067e-28,7.374283531712601316e-28,8.788627031906835346e-28
1.445439770745927249e-02,3.605593410505558488e-29,3.967847171567140066e-29,6.147935654524115830e-29,1.084341889606521843e-28,4.091784625046083825e-28,7.374504583295914541e-28,8.788950289838770059e-28
1.479108388168207111e-02,3.605720537606294870e-29,3.967919281076334560e-29,6.148008260237564441e-29,1.084371220355111720e-28,4.091925868884619209e-28,7.374725036229853445e-28,8.789274637520824943e-28
1.513561248436207964e-02,3.605852084019408939e-29,3.967997521820907412e-29,6.148080709565435173e-29,1.084401260777906162e-28,4.092079127948173964e-28,7.374945438903250379e-28,8.789600422155684531e-28
1.548816618912481069e-02,3.605982801154698529e-29,3.968087656645801400e-29,6.148156291298394978e-29,1.084432273174958059e-28,4.092240669894195452e-28,7.375167443894372658e-28,8.789928353195768423e-28
1.584893192461113431e-02,3.606107902258394329e-29,3.968193657626036839e-29,6.148237944210024809e-29,1.084464546980354590e-28,4.092406635085466454e-28,7.375393860233518701e-28,8.790259375530349708e-28
1.621810097358929864e-02,3.606223653815942957e-29,3.968317721942691145e-29,6.148328058751974394e-29,1.084498414292938824e-28,4.092573617237492717e-28,7.375628019086901057e-28,8.790594686009465567e-28
1.659586907437560557e-02,3.606327872441478647e-29,3.968459638628505350e-29,6.148428610148789275e-29,1.084534211820938812e-28,4.092739365104426040e-28,7.375873301724104607e-28,8.790935624018314750e-28
1.698243652461744330e-02,3.606420308495605925e-29,3.968617101713573864e-29,6.148541659353376668e-29,1.084572278117855694e-28,4.092903026951090271e-28,7.376132690946024471e-28,8.791283824161317668e-28
1.737800828749375484e-02,3.606502565755679833e-29,3.968786174594957821e-29,6.148669359270716768e-29,1.084612866630303235e-28,4.093065182593651411e-28,7.376407929534359377e-28,8.791641242199445164e-28
1.778279410038922925e-02,3.606577871441586269e-29,3.968961926580595312e-29,6.148814085816180489e-29,1.084656169647117832e-28,4.093227790486699709e-28,7.376699663209971646e-28,8.792010364353419749e-28
1.819700858609983596e-02,3.606650483101770575e-29,3.969139319643592514e-29,6.148978688979120617e-29,1.084702236760894715e-28,4.093393716680033544e-28,7.377007190527726565e-28,8.792394006319795102e-28
1.862087136662867598e-02,3.606725126820498623e-29,3.969313952203545896e-29,6.149166181563261953e-29,1.084750943877155187e-28,4.093566264677852628e-28,7.377328840753387751e-28,8.792795383524149231e-28
1.905460717963247327e-02,3.606806519833171675e-29,3.969482880715789546e-29,6.149379481275221283e-29,1.084802065384475943e-28,4.093748756427967245e-28,7.377662666358956776e-28,8.793217874798253417e-28
1.949844599758045541e-02,3.606898803656658461e-29,3.969644820982952701e-29,6.149620999737361278e-29,1.084855260839792081e-28,4.093943971972782619e-28,7.378006965434758328e-28,8.793664801106210906e-28
1.995262314968879874e-02,3.607005532732536241e-29,3.969800537375708214e-29,6.149892384284194662e-29,1.084910215420033451e-28,4.094153889856361167e-28,7.378361057845433479e-28,8.794139288457986810e-28
2.041737944669529473e-02,3.607129481801526641e-29,3.969952653423097003e-29,6.150194189208231168e-29,1.084966690943227312e-28,4.094379660280399362e-28,7.378725779928319566e-28,8.794643807569634314e-28
2.089296130854039618e-02,3.607272703097359636e-29,3.970104992627984261e-29,6.150525792159984199e-29,1.085024632441982929e-28,4.094621577903234471e-28,7.379103502098914790e-28,8.795180344765323558e-28
2.137962089502232557e-02,3.607436223551466603e-29,3.970262125273454933e-29,6.150885361086207945e-29,1.085084224837788723e-28,4.094879328536762122e-28,7.379498292050595871e-28,8.795750320830546594e-28
2.187761623949553008e-02,3.607620330563357310e-29,3.970428840770755668e-29,6.151270060186603490e-29,1.085145900193224407e-28,4.095152207947437644e-28,7.379915141175554821e-28,8.796354682443253959e-28
2.238721138568339902e-02,3.607824156900595000e-29,3.970609281870292451e-29,6.151676508507965963e-29,1.085210317907231769e-28,4.095439341274662149e-28,7.380359428089707484e-28,8.796993988204075772e-28
2.290867652767772378e-02,3.608045708860103647e-29,3.970806612739515599e-29,6.152101290953890647e-29,1.085278273115099660e-28,4.095740019231211413e-28,7.380836312162366219e-28,8.797668550659715648e-28
2.344228815319922624e-02,3.608282045352916105e-29,3.971022775388628783e-29,6.152541585728590461e-29,1.085350604016252966e-28,4.096053633169946555e-28,7.381350002027190772e-28,8.798378551533378079e-28
2.398832919019489723e-02,3.608529536241612446e-29,3.971258478703930836e-29,6.152995306822131169e-29,1.085428013823965972e-28,4.096379822171659345e-28,7.381903366220204963e-28,8.799124257055737741e-28
2.454708915685031162e-02,3.608784125447188033e-29,3.971513301657692463e-29,6.153461450223572747e-29,1.085510984194654388e-28,4.096718389070913343e-28,7.382497838883428500e-28,8.799906122595089711e-28
2.511886431509579437e-02,3.609042119440091871e-29,3.971786156179202508e-29,6.153940145131296206e-29,1.085599636749223070e-28,4.097069267144621641e-28,7.383133480087286297e-28,8.800724794860457908e-28
2.570395782768863241e-02,3.609300445340306836e-29,3.972075853938275069e-29,6.154432522195298914e-29,1.085693742635216435e-28,4.097432389134502659e-28,7.383809124109992443e-28,8.801581401857546896e-28
2.630267991895381477e-02,3.609557398222987414e-29,3.972381459702412227e-29,6.154940056702901188e-29,1.085792771459815781e-28,4.097807850384511098e-28,7.384522803246015605e-28,8.802477556318031777e-28
2.691534803926915256e-02,3.609812962522584812e-29,3.972702741315702086e-29,6.155464453090139204e-29,1.085896045229158105e-28,4.098195954761054097e-28,7.385272245901778571e-28,8.803415260380243018e-28
2.754228703338166065e-02,3.610068852831757126e-29,3.973040473682834878e-29,6.156007201345364438e-29,1.086002880659170865e-28,4.098597187515168052e-28,7.386055018334003400e-28,8.804397007186530126e-28
2.818382931264453578e-02,3.610328590049477171e-29,3.973396324900060026e-29,6.156569666280397258e-29,1.086112809690936652e-28,4.099012452845097483e-28,7.386869091993801826e-28,8.805425315034425315e-28
2.884031503126605750e-02,3.610597151955856072e-29,3.973772663107583938e-29,6.157153087513702379e-29,1.086225712665715087e-28,4.099443093533584107e-28,7.387712848665699938e-28,8.806502673372331577e-28
2.951209226666385438e-02,3.610880483131816789e-29,3.974171933730923878e-29,6.157758758309918191e-29,1.086341877067360315e-28,4.099890774016617374e-28,7.388585414268718537e-28,8.807631246284484230e-28
3.019951720402016052e-02,3.611184901666769930e-29,3.974596593456416437e-29,6.158388675623521038e-29,1.086461979008934288e-28,4.100357395732741266e-28,7.389486896743770744e-28,8.808812731423308024e-28
3.090295432513590415e-02,3.611516166617666583e-29,3.975048305202605135e-29,6.159045415663546248e-29,1.086586955751850872e-28,4.100844993420584292e-28,7.390418360424215318e-28,8.810048320777151479e-28
3.162277660168379134e-02,3.611878868013915572e-29,3.975527926058617706e-29,6.159732229244106963e-29,1.086717887672835844e-28,4.101355447836602195e-28,7.391382085749586780e-28,8.811339002933459713e-28
3.235936569296282705e-02,3.612275734638737851e-29,3.976035619339733195e-29,6.160452759832429354e-29,1.086855805677862988e-28,4.101890415792296611e-28,7.392381501445955909e-28,8.812685666078663433e-28
3.311311214825911342e-02,3.612707426854364880e-29,3.976571001380036570e-29,6.161210904851863010e-29,1.087001569312410464e-28,4.102451235505645206e-28,7.393421160102025737e-28,8.814089591365082243e-28
3.388441561392025597e-02,3.613172708206975629e-29,3.977133443782961358e-29,6.162010352529702255e-29,1.087155772661742332e-28,4.103039087391620917e-28,7.394506708059563724e-28,8.815552628470257982e-28
3.467368504525316503e-02,3.613668741865001835e-29,3.977722595097911169e-29,6.162854141261786411e-29,1.087318743242708140e-28,4.103655091779005476e-28,7.395644323756060341e-28,8.817077557616814066e-28
3.548133892335755130e-02,3.614191986159557128e-29,3.978338416786035401e-29,6.163744854026945882e-29,1.087490575007126151e-28,4.104300466535331928e-28,7.396840746912899871e-28,8.818667946951881527e-28
3.630780547701013827e-02,3.614739116752170304e-29,3.978981225943968026e-29,6.164684350049886204e-29,1.087671155067249449e-28,4.104976871821199859e-28,7.398102486853390020e-28,8.820328223996657573e-28
3.715352290971724036e-02,3.615307589228665633e-29,3.979651659778019797e-29,6.165674287032519170e-29,1.087860276277149775e-28,4.105686340723742294e-28,7.399435800124569816e-28,8.822063542314760675e-28
3.801893963205612431e-02,3.615896190246397088e-29,3.980350240963322025e-29,6.166716293561460458e-29,1.088057700909232253e-28,4.106431387613908761e-28,7.400845970056535680e-28,8.823879484481164527e-28
3.890451449942804868e-02,3.616504807390977723e-29,3.981077187340203891e-29,6.167812083189328370e-29,1.088263231271335669e-28,4.107214719568053101e-28,7.402337282134696696e-28,8.825782068225994525e-28
3.981071705534973415e-02,3.617134339811234581e-29,3.981832493989844901e-29,6.168963698558330351e-29,1.088476820273306053e-28,4.108039126949195295e-28,7.403912787957819370e-28,8.827777650254064702e-28
4.073802778041125949e-02,3.617785910153461078e-29,3.982615712311271256e-29,6.170173206069792445e-29,1.088698599451324996e-28,4.108907275455377754e-28,7.405574321945603842e-28,8.829872936825455095e-28
4.168693834703354750e-02,3.618460237685223485e-29,3.983426279882709004e-29,6.171442496687014288e-29,1.088928936214487666e-28,4.109821351640457126e-28,7.407322726537271436e-28,8.832074756812799523e-28
4.265795188015925749e-02,3.619157271645185020e-29,3.984264125555795799e-29,6.172773182360040824e-29,1.089168483039821421e-28,4.110783042723055258e-28,7.409158305609456753e-28,8.834390175478023420e-28
4.365158322401661156e-02,3.619876149708558270e-29,3.985129723323326765e-29,6.174166007503291937e-29,1.089418138262192503e-28,4.111793662749374602e-28,7.411081090860080813e-28,8.836826261995282024e-28
4.466835921509629964e-02,3.620615407991063388e-29,3.986024522793672033e-29,6.175621172702926754e-29,1.089679104133099071e-28,4.112854197088729249e-28,7.413091487605166893e-28,8.839389764362892894e-28
4.570881896148751983e-02,3.621373642737280597e-29,3.986950743335138445e-29,6.177138845385016321e-29,1.089952724155993285e-28,4.113965461334311180e-28,7.415190423460658580e-28,8.842087048397492927e-28
4.677351412871981473e-02,3.622150395078673939e-29,3.987911606258827285e-29,6.178719329018149456e-29,1.090240555531436422e-28,4.115128478749099136e-28,7.417379863337029039e-28,8.844923755984678318e-28
4.786300923226385201e-02,3.622946764766553592e-29,3.988910745105508880e-29,6.180363998455029603e-29,1.090544225475209476e-28,4.116344552290588093e-28,7.419662928151532847e-28,8.847904631774013826e-28
4.897788193684461666e-02,3.623765905558964920e-29,3.989952033788487175e-29,6.182076128668835901e-29,1.090865359194479399e-28,4.117615294750808086e-28,7.422043954580578753e-28,8.851033502667707436e-28
5.011872336272722023e-02,3.624612929162546992e-29,3.991039438342630631e-29,6.183860960660905277e-29,1.091205484943737086e-28,4.118942713196562557e-28,7.424528503764810082e-28,8.854313473543955083e-28
5.128613839913648276e-02,3.625494737065582143e-29,3.992176770265408537e-29,6.185725915234521513e-29,1.091565921351053404e-28,4.120329120308122989e-28,7.427123094276429955e-28,8.857747189961327783e-28
5.248074602497725810e-02,3.626419206638991102e-29,3.993367780493633446e-29,6.187679912991746512e-29,1.091947712859127358e-28,4.121777053724012049e-28,7.429834967263068302e-28,8.861337291028925973e-28
5.370317963702526953e-02,3.627394397474279105e-29,3.994616562029861434e-29,6.189732932799771432e-29,1.092351510088437136e-28,4.123289366425166186e-28,7.432671820124738072e-28,8.865086795675765731e-28
5.495408738576245539e-02,3.628427700553233203e-29,3.995927456575397796e-29,6.191894736820286922e-29,1.092777614079988329e-28,4.124869301315275666e-28,7.435641271443118377e-28,8.868999645400736781e-28
5.623413251903491145e-02,3.629525157865774605e-29,3.997305305757457846e-29,6.194174043886458377e-29,1.093225976205262008e-28,4.126520550909404310e-28,7.438750671993832210e-28,8.873081201114663208e-28
5.754399373371569398e-02,3.630691190181596650e-29,3.998755602932173157e-29,6.196577661443726455e-29,1.093696359946453364e-28,4.128247475639254930e-28,7.442006907035906259e-28,8.877338640429963567e-28
5.888436553555889685e-02,3.631928861285180718e-29,4.000284125145443567e-29,6.199110173200958954e-29,1.094188428897161479e-28,4.130055116447796884e-28,7.445416166033857120e-28,8.881781078646954075e-28
6.025595860743578058e-02,3.633239670538730396e-29,4.001896715861938749e-29,6.201773959804648956e-29,1.094701915476387967e-28,4.131949145981481841e-28,7.448984188488697902e-28,8.886419595793203328e-28
6.165950018614822087e-02,3.634624472812749687e-29,4.003598766095324603e-29,6.204569856021163426e-29,1.095236793362220272e-28,4.133935721977791553e-28,7.452716610199955530e-28,8.891266962679262481e-28
6.309573444801933051e-02,3.636083805279300258e-29,4.005394904025187444e-29,6.207498135573485415e-29,1.095793325537127493e-28,4.136021056643838683e-28,7.456619408420713403e-28,8.896337305715114496e-28
6.456542290346556356e-02,3.637618096907218233e-29,4.007288669199347753e-29,6.210559154282890372e-29,1.096372134342448513e-28,4.138211309068119927e-28,7.460699373313295334e-28,8.901645576405954004e-28
6.606934480075957183e-02,3.639228155976264647e-29,4.009282524312033840e-29,6.213754453193433957e-29,1.096974106829486280e-28,4.140512255036099551e-28,7.464964445193561783e-28,8.907206739849873871e-28
6.760829753919818386e-02,3.640915141879235338e-29,4.011377931127264568e-29,6.217087517930758185e-29,1.097600400379547121e-28,4.142928971218339554e-28,7.469423993203252184e-28,8.913035300006254850e-28
6.918309709189363055e-02,3.642680587157886570e-29,4.013575727268325446e-29,6.220563641117926735e-29,1.098252314693375876e-28,4.145466107639869002e-28,7.474088498393339460e-28,8.919144918940991494e-28
7.079457843841380216e-02,3.644526438683378967e-29,4.015876676763121071e-29,6.224189920514052178e-29,1.098931298340515061e-28,4.148127939603505411e-28,7.478969597239973167e-28,8.925548256465346909e-28
7.244359600749898653e-02,3.646455057066515278e-29,4.018281782885067906e-29,6.227974576786194872e-29,1.099638872232177645e-28,4.150918540202255826e-28,7.484079241049815360e-28,8.932257305636987063e-28
7.413102413009177438e-02,3.648469258575647342e-29,4.020792784013857634e-29,6.231926676269489588e-29,1.100376742629591504e-28,4.153842101460663272e-28,7.489429821430935629e-28,8.939283760647780357e-28
7.585775750291835762e-02,3.650572500792100963e-29,4.023412490967820739e-29,6.236055366821694391e-29,1.101146778377974095e-28,4.156903116509153122e-28,7.495033520959636309e-28,8.946639677426014683e-28
7.762471166286918911e-02,3.652768795679867861e-29,4.026144681147723993e-29,6.240369775436688319e-29,1.101951116403658855e-28,4.160106505273829335e-28,7.500902529261539323e-28,8.954338318976351405e-28
7.943282347242813790e-02,3.655062747881156663e-29,4.028994382823777728e-29,6.244879357604429121e-29,1.102792202063502449e-28,4.163457595934016960e-28,7.507049049718132475e-28,8.962394710645919374e-28
8.128305161640994592e-02,3.657459442951501628e-29,4.031967636071900971e-29,6.249593903714580070e-29,1.103672734956826069e-28,4.166962257166796288e-28,7.513485742426441520e-28,8.970825830111702450e-28
8.317637711026708291e-02,3.659964256230633350e-29,4.035071305628355881e-29,6.254524210147259031e-29,1.104595661761439134e-28,4.170626775571283711e-28,7.520226007730476472e-28,8.979651007739894333e-28
8.511380382023767122e-02,3.662583029646447184e-29,4.038313060717362430e-29,6.259682265021891836e-29,1.105564111460253145e-28,4.174457945146884684e-28,7.527284297468144578e-28,8.988891449733471197e-28
8.709635899560805306e-02,3.665321978717213530e-29,4.041701097566392963e-29,6.265081284082004150e-29,1.106581251098497143e-28,4.178463122024908702e-28,7.534676241877084848e-28,8.998570012915445110e-28
8.912509381337455072e-02,3.668188012425611144e-29,4.045243898349205177e-29,6.270735797218241571e-29,1.107650216803488055e-28,4.182650368594935996e-28,7.542418601313072504e-28,9.008710530041205564e-28
9.120108393559096804e-02,3.671189050365858300e-29,4.048950303835573570e-29,6.276661220330347111e-29,1.108774022687979812e-28,4.187028554526450662e-28,7.550528990551939608e-28,9.019337625995009619e-28
9.332543007969909543e-02,3.674333973020626630e-29,4.052829234332992536e-29,6.282873420731306271e-29,1.109955528117759175e-28,4.191607359884376010e-28,7.559025727204652223e-28,9.030476048815074239e-28
9.549925860214358853e-02,3.677632867975222018e-29,4.056889849472114280e-29,6.289388252935485158e-29,1.111197452298378030e-28,4.196397479618415144e-28,7.567927430215223365e-28,9.042150564503495013e-28
9.772372209558106981e-02,3.681096684862348491e-29,4.061141567350605729e-29,6.296221282534223199e-29,1.112502363144086558e-28,4.201410373107337022e-28,7.577252947034397762e-28,9.054385863604055036e-28
1.000000000000000056e-01,3.684736574245442330e-29,4.065594162851488590e-29,6.303387550897036920e-29,1.113872728183907227e-28,4.206658334401320652e-28,7.587021374965750186e-28,9.067206531170518169e-28
1.023292992280754182e-01,3.688563167058226909e-29,4.070257840514518106e-29,6.310901208639918777e-29,1.115310972182907463e-28,4.212154187593663098e-28,7.597252227507035353e-28,9.080637259287934389e-28
1.047128548050899610e-01,3.692585856699253943e-29,4.075143555265330175e-29,6.318776025911265883e-29,1.116819475848012186e-28,4.217911142468792524e-28,7.607965916673818104e-28,9.094703293073473910e-28
1.071519305237606523e-01,3.696812283290410422e-29,4.080262891810657133e-29,6.327025292397943480e-29,1.118400628475221178e-28,4.223942690883677001e-28,7.619184229214805476e-28,9.109430720259908924e-28
1.096478196143185063e-01,3.701247921038624778e-29,4.085628012076675010e-29,6.335662406219974690e-29,1.120056863425468429e-28,4.230262249403169247e-28,7.630930630233977691e-28,9.124846976426217317e-28
1.122018454301963591e-01,3.705896311450895855e-29,4.091251680290526930e-29,6.344701530475865336e-29,1.121790705413463865e-28,4.236883255563597857e-28,7.643230661705598352e-28,9.140981244178881803e-28
1.148153621496882937e-01,3.710759906653805664e-29,4.097146972785029531e-29,6.354158139383211191e-29,1.123604816846714114e-28,4.243819076493531236e-28,7.656111890039464405e-28,9.157865015253834429e-28
1.174897554939529770e-01,3.715840775667263709e-29,4.103326999398235748e-29,6.364049426465333407e-29,1.125502115700587071e-28,4.251083232448387569e-28,7.669603692451307779e-28,9.175532254663290568e-28
1.202264434617413141e-01,3.721141650636032756e-29,4.109804617400756267e-29,6.374395345209585822e-29,1.127485852886229184e-28,4.258689424070645840e-28,7.683736932788787042e-28,9.194019624912729807e-28
1.230268770812381757e-01,3.726667056837106987e-29,4.116592509252589383e-29,6.385218230599136746e-29,1.129559685550559712e-28,4.266651908278931395e-28,7.698543400215820659e-28,9.213366423135479231e-28
1.258925411794167559e-01,3.732424041735498821e-29,4.123703034771635067e-29,6.396543045707948240e-29,1.131727776683276468e-28,4.274985788391737025e-28,7.714055218862011581e-28,9.233614625356468341e-28
1.288249551693134154e-01,3.738422753424758957e-29,4.131148429033423686e-29,6.408396884103209254e-29,1.133994780458106651e-28,4.283707229558159351e-28,7.730304601987399537e-28,9.254808392243340876e-28
1.318256738556407293e-01,3.744676177368789363e-29,4.138941338352893455e-29,6.420808107782547861e-29,1.136365849848924541e-28,4.292833631971680946e-28,7.747323859692852703e-28,9.276994085537647434e-28
1.348962882591653312e-01,3.751200185032626813e-29,4.147095429216191442e-29,6.433806025478050423e-29,1.138846560888256989e-28,4.302383812568444718e-28,7.765145539168990871e-28,9.300220122405133270e-28
1.380384264602884659e-01,3.758013064884527376e-29,4.155625664802423517e-29,6.447419774555754057e-29,1.141442813420727737e-28,4.312378064421425188e-28,7.783802982873672758e-28,9.324536814804002990e-28
1.412537544622753938e-01,3.765134853417923654e-29,4.164549106922340294e-29,6.461678692636830187e-29,1.144160709852651842e-28,4.322838143998283893e-28,7.803331223588636595e-28,9.349996538393419631e-28
1.445439770745927111e-01,3.772586809790771667e-29,4.173884738465939678e-29,6.476611880217200483e-29,1.147006423850623597e-28,4.333787338097979202e-28,7.823767686778288610e-28,9.376653839231989349e-28
1.479108388168207111e-01,3.780390962421576118e-29,4.183653624022050677e-29,6.492248975533019874e-29,1.149986145486679657e-28,4.345250250273460376e-28,7.845152788254208920e-28,9.404565584640901194e-28
1.513561248436207929e-01,3.788569484144358832e-29,4.193878426341274816e-29,6.508620997516445866e-29,1.153106069525040911e-28,4.357252739447529598e-28,7.867530639935574326e-28,9.433791037751724738e-28
1.548816618912481069e-01,3.797144755702969138e-29,4.204582811932914317e-29,6.525760868873264244e-29,1.156372478607559130e-28,4.369821803326344226e-28,7.890949134854491681e-28,9.464392060900239274e-28
1.584893192461113431e-01,3.806138621373233954e-29,4.215790986635546296e-29,6.543704097053184679e-29,1.159791749371739208e-28,4.382985323751961311e-28,7.915459829183679185e-28,9.496433006573034111e-28
1.621810097358929725e-01,3.815572698975529155e-29,4.227527314113185702e-29,6.562488925409775964e-29,1.163370590522840906e-28,4.396771980854200110e-28,7.941117597914960009e-28,9.529980808503720013e-28
1.659586907437560488e-01,3.825468068495191105e-29,4.239816185790455683e-29,6.582156396860071891e-29,1.167116141922350803e-28,4.411211022936779323e-28,7.967980291288235778e-28,9.565105034448482196e-28
1.698243652461744191e-01,3.835845423212122750e-29,4.252682447809636118e-29,6.602749703796859112e-29,1.171036063805446658e-28,4.426332346436351836e-28,7.996108057704808723e-28,9.601878253448379730e-28
1.737800828749375415e-01,3.846725312844631495e-29,4.266151891684945684e-29,6.624313706916554666e-29,1.175138595939520508e-28,4.442166637417044560e-28,8.025562864376441391e-28,9.640376341575731106e-28
1.778279410038922925e-01,3.858128318030812126e-29,4.280251802323611497e-29,6.646894550168366931e-29,1.179432550578479588e-28,4.458745544784736499e-28,8.056408322834071928e-28,9.680678842038982871e-28
1.819700858609983596e-01,3.870075406200612042e-29,4.295011361940531265e-29,6.670539354633729287e-29,1.183927231918883154e-28,4.476102097401157735e-28,8.088709441236792503e-28,9.722869342202137676e-28
1.862087136662867459e-01,3.882588346818941076e-29,4.310462037283560962e-29,6.695296309978276576e-29,1.188632426899565176e-28,4.494271028046806160e-28,8.122532813887285782e-28,9.767035557745990301e-28
1.905460717963247397e-01,3.895689984798238344e-29,4.326637326653590852e-29,6.721214911078935499e-29,1.193558294486211920e-28,4.513289195047855293e-28,8.157946926979660681e-28,9.813269670787153398e-28
1.949844599758045471e-01,3.909404398955899055e-29,4.343572482959132006e-29,6.748346450881793363e-29,1.198715411681531373e-28,4.533195752806014435e-28,8.195022748618636151e-28,9.861668277778385054e-28
1.995262314968879735e-01,3.923757420196533538e-29,4.361303985807283657e-29,6.776744525610468909e-29,1.204114782337316172e-28,4.554032315654564301e-28,8.233834189651354136e-28,9.912332246809734036e-28
2.041737944669529681e-01,3.938776439883254303e-29,4.379869063381120925e-29,6.806465501678326781e-29,1.209767895679114344e-28,4.575842845696220841e-28,8.274459059292243681e-28,9.965366885886389101e-28
2.089296130854039757e-01,3.954490823035830090e-29,4.399305703162112851e-29,6.837569055267566383e-29,1.215686840648128526e-28,4.598673613975717035e-28,8.316979243821522916e-28,1.002088211187801080e-27
2.137962089502232488e-01,3.970931770898294701e-29,4.419652581024875807e-29,6.870118406554469893e-29,1.221884356013634629e-28,4.622573033066904950e-28,8.361481265397359326e-28,1.007899253407413481e-27
2.187761623949552869e-01,3.988132506165487672e-29,4.440949536989035953e-29,6.904180649469893870e-29,1.228373837027773587e-28,4.647591467480895811e-28,8.408056559943878635e-28,1.013981809788053065e-27
2.238721138568340041e-01,4.006128277831993129e-29,4.463238270709513847e-29,6.939827198393652625e-29,1.235169348373273161e-28,4.673781343293017228e-28,8.456801467457998147e-28,1.020348429186016455e-27
2.290867652767773488e-01,4.024956220586127657e-29,4.486562762253541263e-29,6.977133669719033145e-29,1.242285560418060409e-28,4.701197089587975303e-28,8.507817443362988160e-28,1.027012265870721668e-27
2.344228815319922832e-01,4.044655363653953613e-29,4.510969975779574056e-29,7.016180010386209540e-29,1.249737643235396706e-28,4.729895374404893824e-28,8.561210965955069756e-28,1.033987098691476943e-27
2.398832919019489862e-01,4.065266666294332342e-29,4.536510074537923083e-29,7.057050314119503792e-29,1.257541206493993167e-28,4.759935283570247633e-28,8.617093622161393869e-28,1.041287381506718062e-27
2.454708915685029913e-01,4.086832678942457374e-29,4.563236278216068371e-29,7.099832681618457972e-29,1.265712182925240238e-28,4.791378462220604208e-28,8.675582285113477726e-28,1.048928254309045552e-27
2.511886431509579576e-01,4.109397735844709191e-29,4.591205003102544209e-29,7.144618867557662944e-29,1.274266889016553504e-28,4.824289262767054036e-28,8.736799282958442603e-28,1.056925556539739935e-27
2.570395782768863380e-01,4.133007952003978156e-29,4.620475373795434069e-29,7.191504094717822689e-29,1.283222064440930512e-28,4.858734788395986537e-28,8.800872605486941241e-28,1.065295855712485208e-27
2.630267991895381408e-01,4.157711084310291095e-29,4.651108949952150337e-29,7.240586921938055947e-29,1.292594952239231185e-28,4.894784910823223238e-28,8.867936033348778856e-28,1.074056441138026620e-27
2.691534803926915465e-01,4.183556799416080569e-29,4.683169546679565262e-29,7.291969434785772367e-29,1.302403563012875312e-28,4.932512349355834060e-28,8.938129339959724772e-28,1.083225355264017198e-27
2.754228703338166273e-01,4.210596755679618654e-29,4.716723022001506082e-29,7.345757525461841343e-29,1.312666822053934648e-28,4.971992734376050853e-28,9.011598129279901990e-28,1.092821417870466252e-27
2.818382931264453717e-01,4.238884676706413674e-29,4.751837497887218700e-29,7.402061282410224908e-29,1.323404755087042352e-28,5.013305028329693413e-28,9.088494239275266152e-28,1.102864237107221116e-27
2.884031503126605611e-01,4.268476338137755386e-29,4.788583208147234732e-29,7.460995238807355583e-29,1.334638649862626884e-28,5.056531640029738135e-28,9.168975656878615906e-28,1.113374283147984598e-27
2.951209226666385299e-01,4.299429820931369378e-29,4.827033175341551180e-29,7.522678947945252985e-29,1.346391111005974632e-28,5.101758994409759303e-28,9.253206760838182568e-28,1.124372916185582872e-27
3.019951720402015982e-01,4.331805457167804854e-29,4.867263089639540106e-29,7.587237044709506413e-29,1.358686096845850331e-28,5.149077969254934853e-28,9.341358668285717029e-28,1.135882462718233981e-27
3.090295432513590623e-01,4.365666150466524379e-29,4.909352009356406540e-29,7.654799222596345562e-29,1.371548861756934121e-28,5.198584293087465053e-28,9.433609593989302547e-28,1.147926297727546806e-27
3.162277660168379412e-01,4.401077319657620283e-29,4.953382260732700101e-29,7.725500793840131274e-29,1.385005974275282322e-28,5.250378889223124492e-28,9.530145427830186372e-28,1.160528865903105438e-27
3.235936569296282705e-01,4.438107398191908955e-29,4.999439989109840887e-29,7.799482586397387708e-29,1.399085251636204672e-28,5.304568025559858399e-28,9.631160354022347385e-28,1.173715735206606044e-27
3.311311214825911065e-01,4.476827677482104252e-29,5.047615365434549434e-29,7.876891855080829210e-29,1.413815801824124389e-28,5.361263419714404719e-28,9.736857229287745626e-28,1.187513615333629704e-27
3.388441561392025458e-01,4.517312823942197117e-29,5.098002874546553828e-29,7.957883103498983266e-29,1.429228008857760034e-28,5.420582238746740091e-28,9.847448325767546669e-28,1.201950343734540585e-27
3.467368504525316641e-01,4.559640771648220779e-29,5.150701581477783832e-29,8.042618848102694255e-29,1.445353610012270762e-28,5.482646913063149769e-28,9.963155732228545908e-28,1.217054888733638205e-27
3.548133892335754713e-01,4.603892843720214722e-29,5.205815866386109840e-29,8.131270956144905031e-29,1.462225725085188438e-28,5.547585102690038052e-28,1.008421181557906628e-27,1.232857356181422138e-27
3.630780547701014105e-01,4.650153813378150180e-29,5.263455242207663954e-29,8.224020948398685622e-29,1.479878841902038983e-28,5.615529532258404941e-28,1.021085946590826932e-27,1.249389034454240002e-27
3.715352290971725702e-01,4.698512173760230894e-29,5.323735118537180012e-29,8.321060324513374265e-29,1.498348862335027896e-28,5.686618053480673147e-28,1.034335250954712324e-27,1.266682448669248859e-27
3.801893963205612570e-01,4.749060215558273550e-29,5.386776470669034176e-29,8.422590131705246066e-29,1.517673098846291187e-28,5.760993692181362209e-28,1.048195612070669924e-27,1.284771490096271469e-27
3.890451449942806672e-01,4.801894580916790631e-29,5.452706104006742123e-29,8.528820286407624224e-29,1.537890312334127536e-28,5.838804968964927006e-28,1.062694718104013090e-27,1.303691538178601232e-27
3.981071705534973137e-01,4.857116255366398439e-29,5.521656203815504957e-29,8.639968745268697126e-29,1.559040819495988345e-28,5.920206211689540940e-28,1.077861491811342194e-27,1.323479592585250572e-27
4.073802778041128447e-01,4.914831115367948628e-29,5.593764236997385079e-29,8.756260388231241545e-29,1.581166595884713960e-28,6.005358064621859101e-28,1.093726147768973204e-27,1.344174424873220236e-27
4.168693834703355305e-01,4.975149819520000054e-29,5.669172759458716485e-29,8.877926647912204968e-29,1.604311404110918143e-28,6.094428107951140199e-28,1.110320259213471974e-27,1.365816656561311117e-27
4.265795188015925610e-01,5.038187979111738801e-29,5.748029519075572038e-29,9.005205815641633403e-29,1.628520940351345792e-28,6.187591367959731837e-28,1.127676813888335633e-27,1.388448827717173979e-27
4.365158322401658797e-01,5.104065788502511394e-29,5.830487588128965687e-29,9.138343331593744016e-29,1.653842966919008993e-28,6.285030825814983925e-28,1.145830289490863674e-27,1.412115427837972237e-27
4.466835921509630380e-01,5.172907837381667455e-29,5.916706151495163762e-29,9.277593283475323321e-29,1.680327349420486367e-28,6.386937888928082041e-28,1.164816682019446537e-27,1.436862886456956473e-27
4.570881896148749624e-01,5.244843223242255208e-29,6.006851027467029572e-29,9.423219812868002775e-29,1.708026141211023481e-28,6.493512647515811140e-28,1.184673555700252918e-27,1.462739584912359238e-27
4.677351412871981196e-01,5.320005261674528823e-29,6.101095326569698365e-29,9.575498906522965273e-29,1.736993559954301802e-28,6.604964247794256742e-28,1.205440097088354060e-27,1.489795841501776341e-27
4.786300923226382564e-01,5.398531521359279612e-29,6.199619923451533496e-29,9.734719892275848573e-29,1.767286034667765910e-28,6.721511187258630846e-28,1.227157141688378391e-27,1.518083948358214569e-27
4.897788193684461389e-01,5.480564176735998229e-29,6.302613774089201280e-29,9.901186633161124118e-29,1.798962229777278854e-28,6.843381597061112853e-28,1.249867231356610181e-27,1.547658216651175817e-27
5.011872336272722439e-01,5.566250212303315508e-29,6.410273911200520471e-29,1.007521864502245952e-28,1.832083158771481349e-28,6.970813673850997244e-28,1.273614685529008239e-27,1.578575062724911348e-27
5.128613839913648276e-01,5.655741726229527120e-29,6.522805519589749381e-29,1.025715134275598650e-28,1.866712283491698243e-28,7.104056091603683971e-28,1.298445653901503076e-27,1.610893104121333176e-27
5.248074602497725394e-01,5.749196255010561752e-29,6.640421477336442625e-29,1.044733620580909440e-28,1.902915696177620571e-28,7.243368442527250523e-28,1.324408199450612563e-27,1.644673292322966359e-27
5.370317963702526676e-01,5.846776928998216558e-29,6.763342508418399129e-29,1.064614041095608511e-28,1.940762309692096802e-28,7.389021756243416367e-28,1.351552389822180642e-27,1.679979014790704765e-27
5.495408738576245122e-01,5.948653053010582271e-29,6.891797460375454077e-29,1.085394634644516667e-28,1.980324069856434545e-28,7.541298904444569417e-28,1.379930367313456133e-27,1.716876237492507211e-27
5.623413251903490728e-01,6.055000168373698657e-29,7.026023467050296207e-29,1.107115121337814502e-28,2.021676145741152818e-28,7.700494869907312737e-28,1.409596421139308850e-27,1.755433623248225155e-27
5.754399373371569260e-01,6.166000978470875455e-29,7.166266672876793436e-29,1.129816691017242397e-28,2.064897120997890781e-28,7.866917049210387187e-28,1.440607107959948296e-27,1.795722647413270894e-27
5.888436553555890240e-01,6.281845843323414991e-29,7.312783511998879744e-29,1.153542011405673921e-28,2.110069100465176236e-28,8.040885737139236559e-28,1.473021297099672499e-27,1.837817713194140204e-27
6.025595860743577781e-01,6.402733633291243273e-29,7.465841178747802977e-29,1.178335286824972495e-28,2.157277865866516163e-28,8.222734303153599347e-28,1.506900280102525381e-27,1.881796236502369968e-27
6.165950018614821948e-01,6.528872547739723031e-29,7.625719275505604200e-29,1.204242372006851855e-28,2.206613008651300410e-28,8.412809803625842424e-28,1.542307874857382950e-27,1.927738755120618602e-27
6.309573444801933606e-01,6.660480674424968596e-29,7.792710835334937774e-29,1.231310874459802343e-28,2.258168032145963438e-28,8.611473629337031305e-28,1.579310542194767122e-27,1.975729000269412453e-27
6.456542290346556356e-01,6.797786507063685934e-29,7.967123498899463095e-29,1.259590340475227388e-28,2.312040485105469426e-28,8.819102314585893966e-28,1.617977517475363053e-27,2.025854018472971523e-27
6.606934480075961069e-01,6.941029277008174274e-29,8.149280116717833430e-29,1.289132416353752669e-28,2.368332066271276546e-28,9.036088450878795712e-28,1.658380964418563852e-27,2.078204253287948837e-27
6.760829753919819218e-01,7.090458990474186323e-29,8.339519649502762902e-29,1.319990984487677982e-28,2.427148860825174415e-28,9.262841819065594517e-28,1.700596135021598857e-27,2.132873675561539317e-27
6.918309709189366385e-01,7.246335921518777243e-29,8.538197180132588320e-29,1.352222284986696504e-28,2.488601393414590168e-28,9.499790151218913160e-28,1.744701517340096421e-27,2.189959914973003701e-27
7.079457843841380216e-01,7.408930780689478324e-29,8.745683774662191798e-29,1.385885071412937468e-28,2.552804840383554194e-28,9.747380297984704791e-28,1.790779001800915658e-27,2.249564405583908554e-27
7.244359600749902262e-01,7.578524083056628435e-29,8.962366246415623975e-29,1.421040695101621282e-28,2.619879138098121931e-28,1.000607877739404245e-27,1.838913993040530397e-27,2.311792586686637832e-27
7.413102413009177161e-01,7.755406362621594799e-29,9.188646906678130205e-29,1.457753192030010899e-28,2.689949178209186439e-28,1.027637271972165774e-27,1.889195543111407605e-27,2.376754025846204071e-27
7.585775750291835484e-01,7.939878567982597004e-29,9.424943094014483573e-29,1.496089379379681407e-28,2.763144981734293403e-28,1.055877034290121806e-27,1.941716468966316392e-27,2.444562655237680927e-27
7.762471166286916135e-01,8.132252940470020449e-29,9.671687970287022269e-29,1.536118970061798099e-28,2.839601955872834034e-28,1.085380139707613558e-27,1.996573452962281405e-27,2.515336929857449332e-27
7.943282347242813790e-01,8.332854111262934523e-29,9.929330892611141489e-29,1.577914732275149101e-28,2.919461245778888537e-28,1.116201798061187170e-27,2.053867186593850008e-27,2.589200032813874157e-27
8.128305161640990706e-01,8.542021120957698901e-29,1.019833882468521738e-28,1.621552631491193035e-28,3.002870173136830779e-28,1.148399495390768181e-27,2.113702511362667179e-27,2.666280110875392016e-27
8.317637711026708569e-01,8.760108882164095856e-29,1.047919775116660634e-28,1.667112061455924616e-28,3.089982750572832389e-28,1.182033073274588153e-27,2.176188613686608876e-27,2.746710479127353682e-27
8.511380382023763236e-01,8.987490946910224158e-29,1.077241438699489676e-28,1.714676120208342428e-28,3.180960320782206394e-28,1.217164821497627883e-27,2.241439228697423749e-27,2.830629905099041357e-27
8.709635899560805861e-01,9.224561336588309702e-29,1.107851759626905505e-28,1.764331844431260009e-28,3.275972127873254999e-28,1.253859539735374591e-27,2.309572840914462755e-27,2.918182851914239635e-27
8.912509381337454517e-01,9.471736667296660592e-29,1.139806018530821095e-28,1.816170547988989353e-28,3.375195898100139485e-28,1.292184640849773675e-27,2.380712939370965796e-27,3.009519771177000072e-27
9.120108393559096527e-01,9.729458180332612414e-29,1.173161961313571577e-28,1.870288076012289402e-28,3.478818499238839579e-28,1.332210234978020864e-27,2.454988250610946890e-27,3.104797391711677394e-27
9.332543007969910098e-01,9.998193071808724290e-29,1.207980006836836460e-28,1.926785172742702049e-28,3.587036335340549435e-28,1.374009224558790321e-27,2.532532961888776225e-27,3.204179007718196004e-27
9.549925860214358853e-01,1.027843523106961891e-28,1.244323329145780963e-28,1.985767715502259589e-28,3.700055849433090982e-28,1.417657403560189952e-27,2.613486959325568603e-27,3.307834790838069389e-27
9.772372209558106704e-01,1.057070622963615140e-28,1.282258055687673850e-28,2.047347071052146025e-28,3.818093730005782882e-28,1.463233559256400164e-27,2.697996070174389912e-27,3.415942101955962722e-27
1.000000000000000000e+00,1.087555538913359673e-28,1.321853425702744715e-28,2.111640343512303143e-28,3.941377256200100368e-28,1.510819596970898504e-27,2.786212314394778695e-27,3.528685845729982930e-27
1.023292992280753655e+00,1.119356058785303322e-28,1.363181976904210271e-28,2.178770737141793598e-28,4.070144502303213443e-28,1.560500672470611591e-27,2.878294152550528528e-27,3.646258839186248555e-27
1.047128548050899610e+00,1.152532806599015356e-28,1.406319701877305142e-28,2.248867837021272023e-28,4.204644571734307221e-28,1.612365336285769514e-27,2.974406818173928849e-27,3.768862260019088823e-27
1.071519305237605968e+00,1.187149444875196140e-28,1.451346241009261636e-28,2.322068000242583956e-28,4.345138011778624565e-28,1.666505678120746785e-27,3.074722652554894458e-27,3.896706141228356881e-27
1.096478196143185091e+00,1.223272724858521707e-28,1.498344942467009281e-28,2.398514626883439388e-28,4.491897108365034800e-28,1.723017503977887252e-27,3.179421468824063526e-27,4.030009898049078794e-27
1.122018454301962898e+00,1.260972776455223533e-28,1.547403063444549523e-28,2.478358496558052805e-28,4.645206543709159952e-28,1.782000489452623237e-27,3.288691002861751474e-27,4.169002925164221168e-27
1.148153621496882826e+00,1.300323297079608127e-28,1.598611902923704242e-28,2.561758093680372531e-28,4.805363952872114363e-28,1.843558359306497524e-27,3.402727343788546080e-27,4.313925207928631814e-27
1.174897554939529076e+00,1.341401746343067705e-28,1.652066991183747483e-28,2.648879878920438623e-28,4.972680583842707721e-28,1.907799094337940413e-27,3.521735394898609419e-27,4.465027948484187189e-27
1.202264434617413169e+00,1.384289495122551687e-28,1.707868344510870974e-28,2.739898372537811125e-28,5.147481904641748509e-28,1.974835153741993567e-27,3.645929372926724810e-27,4.622574161004391167e-27
1.230268770812381174e+00,1.429071965487011406e-28,1.766120689472118262e-28,2.834996345924596637e-28,5.330108156982350418e-28,2.044783744032241842e-27,3.775533259759617414e-27,4.786839253956073487e-27
1.258925411794167504e+00,1.475838584930112697e-28,1.826933805921525181e-28,2.934364871285575149e-28,5.520914796481449617e-28,2.117767148714609862e-27,3.910781290959092592e-27,4.958111539560095703e-27
1.288249551693133599e+00,1.524682792091770710e-28,1.890422766646526389e-28,3.038203208787318707e-28,5.720272905346984397e-28,2.193913108547603743e-27,4.051918435126484795e-27,5.136692797764022053e-27
1.318256738556407459e+00,1.575701946803006385e-28,1.956708190979082696e-28,3.146718775335261700e-28,5.928569401383761054e-28,2.273355275647809277e-27,4.199200912478725269e-27,5.322898757125776418e-27
1.348962882591653312e+00,1.628997213909128284e-28,2.025916638471239743e-28,3.260126893962726188e-28,6.146207171189428889e-28,2.356233719917142289e-27,4.352896741929875856e-27,5.517059658955812104e-27
1.380384264602885214e+00,1.684673414748512984e-28,2.098180729341420762e-28,3.378650718884266306e-28,6.373605249845657537e-28,2.442695499488189670e-27,4.513286364169103665e-27,5.719520820613950943e-27
1.412537544622753938e+00,1.742838882667392080e-28,2.173639537871489408e-28,3.502520850851039861e-28,6.611198957148894861e-28,2.532895313406655207e-27,4.680663366443544785e-27,5.930643292556856710e-27
1.445439770745927888e+00,1.803605197503688609e-28,2.252438884213756748e-28,3.631975219754480238e-28,6.859439970879370540e-28,2.626996195363056093e-27,4.855335252065651567e-27,6.150804616388254952e-27
1.479108388168207222e+00,1.867087035760204528e-28,2.334731701548168925e-28,3.767259014368628059e-28,7.118796633138298671e-28,2.725170226374201615e-27,5.037624374912310674e-27,6.380399654838907697e-27
1.513561248436208651e+00,1.933401899415843333e-28,2.420678511835499066e-28,3.908624479666615013e-28,7.389754307724140715e-28,2.827599302587499586e-27,5.227868919835542608e-27,6.619841497827470353e-27
1.548816618912481236e+00,2.002669920188745614e-28,2.510448024151209720e-28,4.056330914082285411e-28,7.672816125829740365e-28,2.934475948334435167e-27,5.426424008191026991e-27,6.869562537106136535e-27
1.584893192461114042e+00,2.075013738355705134e-28,2.604217656398125976e-28,4.210644816409693971e-28,7.968504015224236336e-28,3.046004093506963163e-27,5.633662826502257233e-27,7.130015613893727997e-27
1.621810097358929781e+00,2.150558649814321053e-28,2.702174382351345484e-28,4.371840077849559962e-28,8.277360339776948877e-28,3.162399861678055367e-27,5.849977821383359245e-27,7.401675370844100874e-27
1.659586907437561321e+00,2.229432843047468971e-28,2.804515399429759864e-28,4.540198535239213560e-28,8.599949999564357496e-28,3.283892330350217507e-27,6.075781918838895005e-27,7.685039711470490390e-27
1.698243652461744357e+00,2.311768046433560367e-28,2.911449030253316639e-28,4.716010696614339012e-28,8.936863263467838737e-28,3.410724216490030084e-27,6.311509709243573184e-27,7.980631598817474287e-27
1.737800828749376247e+00,2.397700374999486808e-28,3.023195252141812424e-28,4.899577163535482451e-28,9.288718995138805888e-28,3.543152539199854288e-27,6.557618669930506767e-27,8.289000997991148845e-27
1.778279410038922759e+00,2.487371479952079632e-28,3.139986340765006510e-28,5.091210235130481043e-28,9.656168583502583163e-28,3.681449126608270478e-27,6.814590393799232208e-27,8.610727191676367266e-27
1.819700858609982541e+00,2.580930046045350040e-28,3.262066938249316694e-28,5.291236361120127065e-28,1.003990017630649387e-27,3.825901011428046916e-27,7.082931774743464628e-27,8.946421337769724416e-27
1.862087136662867515e+00,2.678533360748505164e-28,3.389693791855939756e-28,5.499999170167757062e-28,1.044064338603603972e-27,3.976810682718631734e-27,7.363176334327134544e-27,9.296729176552221704e-27
1.905460717963246342e+00,2.780349164673881424e-28,3.523135213097349471e-28,5.717862900961637615e-28,1.085917401832836954e-27,4.134496142548501247e-27,7.655885500071813788e-27,9.662334031007348850e-27
1.949844599758045582e+00,2.886557639318929172e-28,3.662669937920198400e-28,5.945216197118526923e-28,1.129631910926925751e-27,4.299290786381665416e-27,7.961649865626857710e-27,1.004395972668886894e-26
1.995262314968878847e+00,2.997353403392074168e-28,3.808585775364075627e-28,6.182476075651190673e-28,1.175296124557202731e-27,4.471543088114410721e-27,8.281090541725550355e-27,1.044237354538932511e-26
2.041737944669529625e+00,3.112947753293089210e-28,3.961177811974685178e-28,6.430091789040337005e-28,1.223004308472391238e-27,4.651616163689369858e-27,8.614860271636562724e-27,1.085838879634848836e-26
2.089296130854038758e+00,3.233570406257709878e-28,4.120746855986975272e-28,6.688548017218335721e-28,1.272857063266783332e-27,4.839887226700029840e-27,8.963644515995345834e-27,1.129286703823420598e-26
2.137962089502232654e+00,3.359471685825643618e-28,4.287597552765666173e-28,6.958367677474951126e-28,1.324961568315554579e-27,5.036747001126045935e-27,9.328162232548847817e-27,1.174671953814087279e-26
2.187761623949551648e+00,3.490923515969423400e-28,4.462036553151282732e-28,7.240113021699390320e-28,1.379431660508497131e-27,5.242599248559930366e-27,9.709166388924435064e-27,1.222090791469296296e-26
2.238721138568339875e+00,3.628220001888669734e-28,4.644371309766581779e-28,7.534385778147833917e-28,1.436387752558846281e-27,5.457860385788574892e-27,1.010744407951424029e-26,1.271644358164801488e-26
2.290867652767772267e+00,3.771676614863666723e-28,4.834908694241913627e-28,7.841825369760388847e-28,1.495956553022248420e-27,5.682959278831420972e-27,1.052381629601804536e-26,1.323438593119528205e-26
2.344228815319922887e+00,3.921628065764232826e-28,5.033954604938908338e-28,8.163105396360578935e-28,1.558270559737555259e-27,5.918337298265911395e-27,1.095913713817810171e-26,1.377583903724411053e-26
2.398832919019489918e+00,4.078424455805502971e-28,5.241814460921018050e-28,8.498928325068378818e-28,1.623467340473078601e-27,6.164448565860814107e-27,1.141429266572672672e-26,1.434194695599402503e-26
2.454708915685031023e+00,4.242425573183098023e-28,5.458794075591951326e-28,8.850018795936704968e-28,1.691688626558875715e-27,6.421760199060685821e-27,1.189019910741564634e-26,1.493388753676731434e-26
2.511886431509579687e+00,4.413994640178731856e-28,5.685202736453841253e-28,9.217115872701996378e-28,1.763079315848622132e-27,6.690752696465135397e-27,1.238780055305222336e-26,1.555286517239197963e-26
2.570395782768864823e+00,4.593490164601638879e-28,5.921357170632845274e-28,9.600965453235774222e-28,1.837786371493864553e-27,6.971919905438295119e-27,1.290806610850570203e-26,1.620010275034490274e-26
2.630267991895381297e+00,4.781258755881584216e-28,6.167587140627395259e-28,1.000231389027161696e-27,1.915957795852618954e-27,7.265768601225902363e-27,1.345198661568311959e-26,1.687683330474926857e-26
2.691534803926916908e+00,4.977628323415200128e-28,6.424242385117049501e-28,1.042190348309910396e-27,1.997741798672225337e-27,7.572817464000469129e-27,1.402057098801795370e-26,1.758429215540519462e-26
2.754228703338166273e+00,5.182903259873050256e-28,6.691700316517041304e-28,1.086047218512448842e-27,2.083286182381021981e-27,7.893595046743809525e-27,1.461484254021868971e-26,1.832371019652103050e-26
2.818382931264455049e+00,5.397362937696166324e-28,6.970373910968624767e-28,1.131875737219616500e-27,2.172738208388529512e-27,8.228636829967316811e-27,1.523583545246035850e-26,1.909630881839969053e-26
2.884031503126605500e+00,5.621263453333978025e-28,7.260719332673012782e-28,1.179750481702654226e-27,2.266244847498914240e-27,8.578481463305237268e-27,1.588459190694001973e-26,1.990329752515027116e-26
2.951209226666386964e+00,5.854843559425599448e-28,7.563241463649661895e-28,1.229748201265673200e-27,2.363953565018221304e-27,8.943666216935069603e-27,1.656216020516408245e-26,2.074587435557185756e-26
3.019951720402016093e+00,6.098335229424706967e-28,7.878497055542640846e-28,1.281949561356979543e-27,2.466013558409929694e-27,9.324722399004955014e-27,1.726959423094781775e-26,2.162522915103943321e-26
3.090295432513591845e+00,6.351977633920752072e-28,8.207093965666580234e-28,1.336441047977901633e-27,2.572577398841707841e-27,9.722171304679264150e-27,1.800795449831078504e-26,2.254254960766713234e-26
3.162277660168379523e+00,6.616033196034573144e-28,8.549686189967351900e-28,1.393316761927316913e-27,2.683802876643099704e-27,1.013652154880595982e-26,1.877831096341921343e-26,2.349902914660221353e-26
3.235936569296280929e+00,6.890804808117462780e-28,8.906963949617838184e-28,1.452679824586288270e-27,2.799854919171086445e-27,1.056826888371049564e-26,1.958174733513214609e-26,2.449587578767004831e-26
3.311311214825911176e+00,7.176650740718802730e-28,9.279640136366412028e-28,1.514642994095131734e-27,2.920907259805339668e-27,1.101789923662828515e-26,2.041936698214535509e-26,2.553432065517896630e-26
3.388441561392023793e+00,7.473995814167954194e-28,9.668433161006148438e-28,1.579328341163532083e-27,3.047143835744333900e-27,1.148589570262874648e-26,2.129229944292546475e-26,2.661562484270148960e-26
3.467368504525316641e+00,7.783335684867474892e-28,1.007404952585257713e-27,1.646865721097071249e-27,3.178759511554706417e-27,1.197274949260124137e-26,2.220170752075458444e-26,2.774108407862922155e-26
3.548133892335753270e+00,8.105233639627518938e-28,1.049716831269855934e-27,1.717389980541912882e-27,3.315960229983715308e-27,1.247897441216211610e-26,2.314879412895358413e-26,2.891203063446547413e-26
3.630780547701013994e+00,8.440309116295638179e-28,1.093843068505060705e-27,1.791037406150758627e-27,3.458962367140360101e-27,1.300512368388800728e-26,2.413480828857943603e-26,3.012983303211743720e-26
3.715352290971723814e+00,8.789218792557504074e-28,1.139843721181875841e-27,1.867941384595513420e-27,3.607991673547930563e-27,1.355180721756641746e-26,2.516105041519967831e-26,3.139589482823083783e-26
3.801893963205612792e+00,9.152633187681910621e-28,1.187775346271566280e-27,1.948228266214847454e-27,3.763281641373158012e-27,1.411970719248816506e-26,2.622887651602472083e-26,3.271165411642446978e-26
3.890451449942804896e+00,9.531212131052305039e-28,1.237692553900750402e-27,2.032013866680625998e-27,3.925071811150489522e-27,1.470958951500207457e-26,2.733970210731903567e-26,3.407858595334268119e-26
3.981071705534973137e+00,9.925583098608490541e-28,1.289650178509820834e-27,2.119401270682987902e-27,4.093606184822575445e-27,1.532230935484512898e-26,2.849500626145838601e-26,3.549820897171429441e-26
4.073802778041126338e+00,1.033632682937585061e-27,1.343705784003833297e-27,2.210480452619862623e-27,4.269132044236712405e-27,1.595880978105921814e-26,2.969633673498070863e-26,3.697209740855213934e-26
4.168693834703354639e+00,1.076397285743991787e-27,1.399921900312255253e-27,2.305329960760627429e-27,4.451899584042989838e-27,1.662011340007012833e-26,3.094531656529222835e-26,3.850189795542950187e-26
4.265795188015925277e+00,1.120900485518518423e-27,1.458367594158935442e-27,2.404020507343171837e-27,4.642162291744103235e-27,1.730730836447230536e-26,3.224365240802523409e-26,4.008934965050457788e-26
4.365158322401661017e+00,1.167187792759513648e-27,1.519118889616555331e-27,2.506620130749316916e-27,4.840178677240095032e-27,1.802153115500080943e-26,3.359314361232302909e-26,4.173630410604533553e-26
4.466835921509630047e+00,1.215304036295326114e-27,1.582257980267912359e-27,2.613200335533554103e-27,5.046214980785867887e-27,1.876394852626688007e-26,3.499569128703809749e-26,4.344474282545036799e-26
4.570881896148751622e+00,1.265295903884112918e-27,1.647871445258611365e-27,2.723842426365374330e-27,5.260549107083414285e-27,1.953574166968072326e-26,3.645330470094991563e-26,4.521678876004007072e-26
4.677351412871980862e+00,1.317214195439795082e-27,1.716047968111108017e-27,2.838643613062110464e-27,5.483475375372523597e-27,2.033809383306178829e-26,3.796810369892869109e-26,4.705471065359927932e-26
4.786300923226384896e+00,1.371115313808644615e-27,1.786876399820710334e-27,2.957722155291622833e-27,5.715309591789429156e-27,2.117218270747984132e-26,3.954231578847651727e-26,4.896092039853321186e-26
4.897788193684461611e+00,1.427061934802285073e-27,1.860444814300668596e-27,3.081221792810835577e-27,5.956394258672482204e-27,2.203917660340797365e-26,4.117826721168470769e-26,5.093796585953128043e-26
5.011872336272724660e+00,1.485122680140612202e-27,1.936841254722614997e-27,3.209315135078493314e-27,6.207103010733371794e-27,2.294023345002469138e-26,4.287837036017414831e-26,5.298852272798982363e-26
5.128613839913648498e+00,1.545371469718499679e-27,2.016156203230766534e-27,3.342206454280510806e-27,6.467843500135298598e-27,2.387650158389856259e-26,4.464510948645089809e-26,5.511539012962392731e-26
5.248074602497728058e+00,1.607886463033596526e-27,2.098486502897401810e-27,3.480133992570922175e-27,6.739058724997329369e-27,2.484912115303939617e-26,4.648103050837414664e-26,5.732149326015510099e-26
5.370317963702526676e+00,1.672749723046715934e-27,2.183939679312710251e-27,3.623371521305339082e-27,7.021226096977089857e-27,2.585922779371563991e-26,4.838873834229177007e-26,5.960989385239072309e-26
5.495408738576248453e+00,1.740047474417422495e-27,2.272637655380691457e-27,3.772228624296106905e-27,7.314854586011079399e-27,2.690796094179873339e-26,5.037090654912997851e-26,6.198380751642565937e-26
5.623413251903491172e+00,1.809871300567463683e-27,2.364718607085614646e-27,3.927049459653343405e-27,7.620480455093977291e-27,2.799647966206661557e-26,5.243030077826788742e-26,6.444662255279373139e-26
5.754399373371566817e+00,1.882319906133756522e-27,2.460336327726003042e-27,4.088208432493986383e-27,7.938662741210889729e-27,2.912598914952388938e-26,5.456981376083459263e-26,6.700191495361114907e-26
5.888436553555889574e+00,1.957500924856208418e-27,2.559657251356378760e-27,4.256103214369951170e-27,8.269979356510704776e-27,3.029777835513064049e-26,5.679250801458831811e-26,6.965345406795955884e-26
6.025595860743575116e+00,2.035532512341332359e-27,2.662856128719456567e-27,4.431144588146723515e-27,8.615024485049828631e-27,3.151326509977261345e-26,5.910165926336714032e-26,7.240519879592849747e-26
6.165950018614822170e+00,2.116544553703299636e-27,2.770111697294514536e-27,4.613743903041162253e-27,8.974407939325463050e-27,3.277404257389737289e-26,6.150079495882122849e-26,7.526128667841486378e-26
6.309573444801929831e+00,2.200678696353640162e-27,2.881604358277233299e-27,4.804300170414039774e-27,9.348754724603132807e-27,3.408191975478007543e-26,6.399372468188488348e-26,7.822602260036744401e-26
6.456542290346556356e+00,2.288088186396568301e-27,2.997516478849525501e-27,5.003187689463496503e-27,9.738704791094436586e-27,3.543894844677974702e-26,6.658456072942958932e-26,8.130387402767223111e-26
6.606934480075957516e+00,2.378937685394876400e-27,3.118036600180793009e-27,5.210748957556490351e-27,1.014491369822809102e-26,3.684743650645400901e-26,6.927773240881201731e-26,8.449948156731338425e-26
6.760829753919819218e+00,2.473409397239571103e-27,3.243372172455070426e-27,5.427301885912197042e-27,1.056806563505140299e-26,3.830996165241328111e-26,7.207801330761745651e-26,8.781771530810143397e-26
6.918309709189362167e+00,2.571748119964596841e-27,3.373803874749479015e-27,5.653210763867289290e-27,1.100896523041618460e-26,3.982947937080680386e-26,7.499069184192211780e-26,9.126394086957574291e-26
7.079457843841380438e+00,2.674536489333893920e-27,3.509981421866742528e-27,5.889299723527937386e-27,1.146909622015603714e-26,4.141006526535826577e-26,7.802265355576254347e-26,9.484545419861488196e-26
7.244359600749898931e+00,2.784286948428181082e-27,3.654619141484616433e-27,6.139203558720736724e-27,1.195386259389126678e-26,4.306135145045782637e-26,8.118878880758766821e-26,9.857959956036400606e-26
7.413102413009177383e+00,2.914383989697301792e-27,3.822041502170647972e-27,6.422535302092226978e-27,1.249082607995904436e-26,4.482363478535627319e-26,8.454826983427542103e-26,1.025392965254771101e-25
7.585775750291835706e+00,3.137815793475127186e-27,4.090288954078955888e-27,6.846620738725075881e-27,1.322916117203506398e-26,4.690494741057229335e-26,8.840265925939663280e-26,1.071012797558965324e-25
7.762471166286919910e+00,3.843958810256610085e-27,4.875704625703165092e-27,7.984450847013652947e-27,1.496371374198725694e-26,5.040348685547728034e-26,9.433988005353142892e-26,1.142540003119580951e-25
7.943282347242813124e+00,7.042320429237937334e-27,8.326858509706791197e-27,1.279329487950734397e-26,2.179536399740474912e-26,6.097529764465373199e-26,1.105327659871517628e-25,1.342357164098767444e-25
8.128305161640994925e+00,2.272052478441268614e-26,2.512125962602544446e-26,3.597046089355675248e-26,5.410396086796421512e-26,1.067192580651132706e-25,1.775724366948473982e-25,2.178981347252102530e-25
8.317637711026709013e+00,9.853399993216681115e-26,1.062013833188113121e-25,1.476389380874297883e-25,2.091251076954300312e-25,3.216898234296964978e-25,4.890868888318053399e-25,6.078134659461142025e-25
8.511380382023768121e+00,4.521119497895201596e-25,4.841977556827460069e-25,6.680204146296639297e-25,9.309005432132409826e-25,1.318049410540700157e-24,1.929241238301441363e-24,2.411629481219858528e-24
8.709635899560804972e+00,2.031622236860025650e-24,2.172627961167254458e-24,2.992243017247268445e-24,4.154038266500241983e-24,5.762835304494341060e-24,8.350079921155125998e-24,1.045500537275385853e-23
8.912509381337459402e+00,8.764507574366865256e-24,9.369652770544981383e-24,1.289911338771936638e-23,1.789200994682486383e-23,2.470328101643894864e-23,3.570732254373540838e-23,4.472645376529842981e-23
9.120108393559096527e+00,3.605924505515370804e-23,3.854603572906240779e-23,5.306057212880701033e-23,7.358412664669422062e-23,1.014809766623530097e-22,1.466002125183340283e-22,1.836470365334771545e-22
9.332543007969913873e+00,1.409435251126590749e-22,1.506617217577582538e-22,2.073869328391013854e-22,2.875895030785326235e-22,3.965063020038146070e-22,5.727135849236278059e-22,7.174593125375187591e-22
9.549925860214358408e+00,5.216831405862850092e-22,5.576558391035228913e-22,7.676059241838175406e-22,1.064449672726371939e-21,1.467473192407431577e-21,2.119540007320438587e-21,2.655241462036541241e-21
9.772372209558112033e+00,1.823001145101014792e-21,1.948721968804172827e-21,2.682361631890794083e-21,3.719659104582590835e-21,5.127903215528454448e-21,7.406400575720271846e-21,9.278336965621110050e-21
1.000000000000000000e+01,5.997760485282332316e-21,6.411447880149158904e-21,8.825092941471549785e-21,1.223784894368206570e-20,1.687096306063757655e-20,2.436724238701537780e-20,3.052595474925192317e-20
1.023292992280753566e+01,1.853686222601469856e-20,1.981561479656995444e-20,2.727510326069946677e-20,3.782269781297790085e-20,5.214195269030053320e-20,7.531021613225888157e-20,9.434447519076060078e-20
1.047128548050899610e+01,5.374346821942934683e-20,5.745152015706645864e-20,7.907805027810449564e-20,1.096585453881286115e-19,1.511742751429810383e-19,2.183458602133332804e-19,2.735313707984019922e-19
1.071519305237606012e+01,1.461612113091586589e-19,1.562473116967587768e-19,2.150614273172752129e-19,2.982287754937259716e-19,4.111363181105401636e-19,5.938183047925328318e-19,7.439012621112799926e-19
1.096478196143185180e+01,3.735380486156461552e-19,3.993188452420891030e-19,5.496236647395735398e-19,7.621719730207264800e-19,1.050727972931263525e-18,1.517605411241877938e-18,1.901166117537901727e-18
1.122018454301962898e+01,9.007750716529015538e-19,9.629542306595416684e-19,1.325400787226380892e-18,1.837956942304768324e-18,2.533808377943376687e-18,3.659681844408592757e-18,4.584626658902352574e-18
1.148153621496882870e+01,2.063255180387988541e-18,2.205698005003554396e-18,3.035877547116151580e-18,4.209911415679514498e-18,5.803801871050334774e-18,8.382688151645721404e-18,1.050130753548659652e-17
1.174897554939529165e+01,4.529361222044673101e-18,4.842089168608731526e-18,6.664520482848983192e-18,9.241836478626429589e-18,1.274087209244560446e-17,1.840226448016892653e-17,2.305317673173859894e-17
1.202264434617413080e+01,9.632323198807576234e-18,1.029739469200956938e-17,1.417306741512003356e-17,1.965413649456662418e-17,2.709543786907799547e-17,3.913541244882646349e-17,4.902628409358374107e-17
1.230268770812381085e+01,2.007315669080613133e-17,2.145895740749688636e-17,2.953585068792853427e-17,4.095815304723339301e-17,5.646559998568218633e-17,8.155668300667180702e-17,1.021688259361624306e-16
1.258925411794167459e+01,4.140602909083465498e-17,4.426372730974147081e-17,6.092540006051374283e-17,8.448700830179505844e-17,1.164755683139310337e-16,1.682334790808690098e-16,2.107518621771074803e-16
1.288249551693133554e+01,8.497658479766854322e-17,9.083857163229418385e-17,1.250359536430463078e-16,1.733911325270807434e-16,2.390412902598739052e-16,3.452648709976111755e-16,4.325256960904863448e-16
1.318256738556407370e+01,1.730850005092796579e-16,1.850182848719268396e-16,2.546804900777160021e-16,3.531732755231377733e-16,4.868943751009748965e-16,7.032598617559251324e-16,8.810004266612227769e-16
1.348962882591653312e+01,3.472049201964657622e-16,3.711297970909883063e-16,5.108843330812460661e-16,7.084591193736363941e-16,9.767027469223372486e-16,1.410732921829164337e-15,1.767282102224564492e-15
1.380384264602885303e+01,6.815711011723438900e-16,7.285143369269616635e-16,1.002878699883932800e-15,1.390723227691716724e-15,1.917294999338754235e-15,2.769315933310292428e-15,3.469239169062406960e-15
1.412537544622754027e+01,1.309558851274874494e-15,1.399719076988279896e-15,1.926917048016467136e-15,2.672117774227465880e-15,3.683871629707778455e-15,5.320951195526948430e-15,6.665788621068977566e-15
1.445439770745928065e+01,2.480471037418759223e-15,2.651176210414178513e-15,3.649834501082653577e-15,5.061348742402983445e-15,6.977758368618975437e-15,1.007864491041739491e-14,1.262597603128033785e-14
1.479108388168207178e+01,4.679991476522205209e-15,5.001894541945570493e-15,6.886286730992666986e-15,9.549459138168481643e-15,1.316525383840030525e-14,1.901590782631678693e-14,2.382213629143913953e-14
1.513561248436208651e+01,8.845595466191607562e-15,9.453599000682292706e-15,1.301570903069454353e-14,1.804936171550038550e-14,2.488358336965313207e-14,3.594200072517465198e-14,4.502638469842796680e-14
1.548816618912481147e+01,1.664765810293187962e-14,1.779109341844573686e-14,2.449594901467659954e-14,3.396943367356471924e-14,4.683167754982549471e-14,6.764414085435831152e-14,8.474153925782753167e-14
1.584893192461114175e+01,3.083512295213877258e-14,3.295164965009964159e-14,4.537191703024227223e-14,6.291889649138512608e-14,8.674265385555308697e-14,1.252921995803563886e-13,1.569608593585126162e-13
1.621810097358929781e+01,5.600652254675945002e-14,5.984880891335178176e-14,8.241015241523214381e-14,1.142812191978465499e-13,1.575530252519434672e-13,2.275720637236059495e-13,2.850934259290659067e-13
1.659586907437561365e+01,1.006126991874140649e-13,1.075116136173005281e-13,1.480457553800611161e-13,2.053008391898475687e-13,2.830369286959848614e-13,4.088241040599677541e-13,5.121600047199985080e-13
1.698243652461744446e+01,1.812401915227940913e-13,1.936591951109249045e-13,2.666849856964518057e-13,3.698231000764140964e-13,5.098553343566825166e-13,7.364475048316927478e-13,9.225974117852568278e-13
1.737800828749376336e+01,3.280012736981885084e-13,3.504580118132804684e-13,4.826361384534040555e-13,6.692918349937961431e-13,9.227174483039714421e-13,1.332799241172316494e-12,1.669693587810294288e-12
1.778279410038922848e+01,5.871404620036056274e-13,6.273081978535582482e-13,8.639453847877159005e-13,1.198068941843469614e-12,1.651714719969068065e-12,2.385787547028768325e-12,2.988858169566065981e-12
1.819700858609982674e+01,1.030130589962556578e-12,1.100561515670023863e-12,1.515782748763223420e-12,2.101999048254026893e-12,2.897916037069473463e-12,4.185845003460663091e-12,5.243941392187323512e-12
1.862087136662867692e+01,1.789580673609780526e-12,1.911865418000577992e-12,2.633279279724517041e-12,3.651684031589480246e-12,5.034389717382220060e-12,7.271854409610333469e-12,9.110054310637614167e-12
1.905460717963246253e+01,3.133926318155325248e-12,3.347905149343221468e-12,4.611423046402094620e-12,6.394874804587242913e-12,8.816294706140841926e-12,1.273461252668793983e-11,1.595376044145820172e-11
1.949844599758045405e+01,5.507141879057376006e-12,5.882824772538986316e-12,8.103489300571332434e-12,1.123748578866659245e-11,1.549256304360638593e-11,2.237812890216417293e-11,2.803514917896880902e-11
1.995262314968878670e+01,9.501473073034566420e-12,1.014916159894031788e-11,1.398094130700540749e-11,1.938800764859084831e-11,2.672927536491184776e-11,3.860895949269927162e-11,4.836916799871994571e-11
2.041737944669529625e+01,1.612191487793889143e-11,1.722025225157256561e-11,2.372261955812776834e-11,3.289726609037872565e-11,4.535382538091488359e-11,6.551117934588512459e-11,8.207238747902178766e-11
2.089296130854038580e+01,2.751406408230673023e-11,2.938711594828635862e-11,4.048566071456349673e-11,5.614349719468956068e-11,7.740231343428344070e-11,1.118037957117335778e-10,1.400682442900083418e-10
2.137962089502232388e+01,4.735480216635664818e-11,5.057560225082686475e-11,6.968024465100738585e-11,9.662911989360405137e-11,1.332178933592879655e-10,1.924269863567594373e-10,2.410743034128534274e-10
2.187761623949552003e+01,7.999638960789123030e-11,8.543320117848593276e-11,1.177104900937945897e-10,1.632349016049257317e-10,2.250439847329247566e-10,3.250656547991342593e-10,4.072465835900586022e-10
2.238721138568340052e+01,1.330179353660418451e-10,1.420528176353051683e-10,1.957290209506829258e-10,2.714272862335509405e-10,3.742036081076873090e-10,5.405203696972588285e-10,6.771728992753696658e-10
2.290867652767772356e+01,2.234981575562510636e-10,2.386666266016296743e-10,3.288658243792085350e-10,4.560559537782638490e-10,6.287425126180431368e-10,9.081923956766556223e-10,1.137802617939606240e-09
2.344228815319922532e+01,3.759338343386222465e-10,4.014258713347005707e-10,5.531648644487586098e-10,7.671031131780367714e-10,1.057568266088393832e-09,1.527615068047050049e-09,1.913835761925588178e-09
2.398832919019490006e+01,6.184059421643911190e-10,6.603128609061361285e-10,9.099465222257218125e-10,1.261869848669557389e-09,1.739678994575578078e-09,2.512897203294960454e-09,3.148231149134655703e-09
2.454708915685031201e+01,1.013751725091236648e-09,1.082404856216938317e-09,1.491673233299513443e-09,2.068585417096853775e-09,2.851859736582711949e-09,4.119402983077415558e-09,5.160923379951268889e-09
2.511886431509579509e+01,1.680042438252744979e-09,1.793723854695278443e-09,2.472069021532822650e-09,3.428157525650496815e-09,4.726237028318833379e-09,6.826879277083791710e-09,8.552969593657429660e-09
2.570395782768864734e+01,2.734228029218912052e-09,2.919116917578683195e-09,4.023214556025612484e-09,5.579210061446655830e-09,7.691789630739887182e-09,1.111051495397832459e-08,1.391970662770332164e-08
2.630267991895381385e+01,4.403755411765430618e-09,4.701361224737103766e-09,6.479790687702687403e-09,8.985891684707242413e-09,1.238842006472430348e-08,1.789463644183041009e-08,2.241918621280702921e-08
2.691534803926916553e+01,7.156633232987189119e-09,7.639919327707306323e-09,1.053039381679077096e-08,1.460311573335851720e-08,2.013261777611765090e-08,2.908088983345016696e-08,3.643393016580103297e-08
2.754228703338166184e+01,1.146120708151033686e-08,1.223468641633711587e-08,1.686412416029773394e-08,2.338644248590644928e-08,3.224177551971813096e-08,4.657216668400675429e-08,5.834798593510186050e-08
2.818382931264455138e+01,1.817103849815484303e-08,1.939664448192169549e-08,2.673694937071108651e-08,3.707770594902759058e-08,5.111727085558741797e-08,7.383718907605234744e-08,9.250720705300387308e-08
2.884031503126605855e+01,2.890882680195171482e-08,3.085737895202547133e-08,4.253633876973884798e-08,5.898773357702748674e-08,8.132357416065156164e-08,1.174692624922374630e-07,1.471722167198678432e-07
2.951209226666387053e+01,4.536364465431623024e-08,4.841953410449903355e-08,6.674747128278721361e-08,9.256272087781192409e-08,1.276118559862215783e-07,1.843311629256264246e-07,2.309411443182517678e-07
3.019951720402016093e+01,7.071216463876631673e-08,7.547296461638007091e-08,1.040444516635975566e-07,1.442849351541546499e-07,1.989187762367187004e-07,2.873316252466621728e-07,3.599870879976559498e-07
3.090295432513591933e+01,1.098165726582421205e-07,1.172056682844250982e-07,1.615807008084733537e-07,2.240742003974459736e-07,3.089204704775425647e-07,4.462255352775306584e-07,5.590606603931000399e-07
3.162277660168379256e+01,1.686661907879676829e-07,1.800087214546451473e-07,2.481684188640213147e-07,3.441509828940440004e-07,4.744647661604500155e-07,6.853485154852131283e-07,8.586514303289592494e-07
3.235936569296281107e+01,2.573564068668564386e-07,2.746535017890380128e-07,3.786607744507925020e-07,5.251137632039811113e-07,7.239492556837884347e-07,1.045720136789594783e-06,1.310152342321310607e-06
3.311311214825911264e+01,3.899286888917917599e-07,4.161207493649689347e-07,5.737154457543425806e-07,7.956093258906637221e-07,1.096868992833208096e-06,1.584389381234908858e-06,1.985039733900516808e-06
3.388441561392023971e+01,5.851023685915651952e-07,6.243825791506489603e-07,8.608734270965957920e-07,1.193831176548384504e-06,1.645877847450244800e-06,2.377411506058623483e-06,2.978602252417346547e-06
3.467368504525316553e+01,8.713783591659525887e-07,9.298433557595860211e-07,1.282064328592670181e-06,1.777926538823187991e-06,2.451141905362963351e-06,3.540583947822236833e-06,4.435922692661265814e-06
3.548133892335753359e+01,1.287621487736867292e-06,1.373963372244747211e-06,1.894463548870877710e-06,2.627183586913364080e-06,3.621970448943718116e-06,5.231796342224714560e-06,6.554820610578729673e-06
3.630780547701014171e+01,1.883137481478948779e-06,2.009338959885544519e-06,2.770607328742040779e-06,3.842194254864478380e-06,5.297043808952992481e-06,7.651364850122444855e-06,9.586272170639703496e-06
3.715352290971723903e+01,2.737421444372333774e-06,2.920761940980234866e-06,4.027435471383079332e-06,5.585127557109292678e-06,7.699935817199275910e-06,1.112222812701593615e-05,1.393489024252731036e-05
3.801893963205612437e+01,3.934238325361260785e-06,4.197582479633993914e-06,5.788171723879763079e-06,8.026861520182447860e-06,1.106622348881527059e-05,1.598465627720039458e-05,2.002699885690901029e-05
3.890451449942804629e+01,5.617745412973523343e-06,5.993547387585094291e-06,8.264864723828550152e-06,1.146146496248126467e-05,1.580132068934427802e-05,2.282424305933553047e-05,2.859629698782177135e-05
3.981071705534973404e+01,7.934871884488605144e-06,8.465367496420912822e-06,1.167363550204925895e-05,1.618863063094130161e-05,2.231839262105480035e-05,3.223775875785587862e-05,4.039047937266819287e-05
4.073802778041125805e+01,1.111955231139330422e-05,1.186252167912812126e-05,1.635856782758300667e-05,2.268553162586490593e-05,3.127527711175234217e-05,4.517539529269313023e-05,5.660005466779828999e-05
4.168693834703355350e+01,1.542531240379622085e-05,1.645538553525819234e-05,2.269253711166064127e-05,3.146922962459067002e-05,4.338481005767024407e-05,6.266674917660864795e-05,7.851501006464996278e-05
4.265795188015925277e+01,2.120129872471898509e-05,2.261628918430191339e-05,3.118903646558975296e-05,4.325181352335193103e-05,5.962867705098006462e-05,8.612975730206071643e-05,1.079118910531840414e-04
4.365158322401661195e+01,2.884806911288057181e-05,3.077237311010996986e-05,4.243711354293476610e-05,5.885011211520190221e-05,8.113296465689370730e-05,1.171908732219085130e-04,1.468284874736858995e-04
4.466835921509630225e+01,3.885738584490664111e-05,4.144803868310831187e-05,5.715991419649857201e-05,7.926692418076239149e-05,1.092801324101364007e-04,1.578468594846089783e-04,1.977665464238327121e-04
4.570881896148751622e+01,5.176773499978005414e-05,5.521745997270942688e-05,7.614915329654283729e-05,1.056000820904290643e-04,1.455836260665611611e-04,2.102835875006210881e-04,2.634647319763047473e-04
4.677351412871981040e+01,6.822644311043418936e-05,7.277088854723579860e-05,1.003565711930572482e-04,1.391693910518221583e-04,1.918629264753714649e-04,2.771289547985466705e-04,3.472155232810488108e-04
4.786300923226384896e+01,8.883645776793925154e-05,9.475118095313515420e-05,1.306683583185222226e-04,1.812036021233227249e-04,2.498119509234765826e-04,3.608293557770752918e-04,4.520839445895199257e-04
4.897788193684461078e+01,1.142844740406379934e-04,1.218904346573496908e-04,1.680937257127511418e-04,2.331021895745606176e-04,3.213599662807964906e-04,4.641711159704644445e-04,5.815609336594827978e-04
5.011872336272725192e+01,1.451366831104934109e-04,1.547921982200459591e-04,2.134644046660588961e-04,2.960184151176885933e-04,4.080968673493073299e-04,5.894501929963581960e-04,7.385230012213532492e-04
5.128613839913648320e+01,1.818684596720162314e-04,1.939630699443248946e-04,2.674781507732554016e-04,3.709196945119087483e-04,5.113562678646650476e-04,7.385923296634244262e-04,9.253827817355599495e-04
5.248074602497728591e+01,2.248045438889066205e-04,2.397489314527444118e-04,3.306110917407004005e-04,4.584662857056474384e-04,6.320485173227120834e-04,9.129118256397209539e-04,1.143786862847988956e-03
5.370317963702527209e+01,2.739684031613375697e-04,2.921742687626559818e-04,4.028957989997935846e-04,5.587032637348978738e-04,7.702358786142295220e-04,1.112497875506946506e-03,1.393846852239662105e-03
5.495408738576248453e+01,3.291637458318242442e-04,3.510293607866228974e-04,4.840417657581526302e-04,6.712279343284205564e-04,9.253635654993948257e-04,1.336548531974528784e-03,1.674557883228937382e-03
5.623413251903490817e+01,3.898582366289472106e-04,4.157458916397212289e-04,5.732639589433821290e-04,7.949519556879834073e-04,1.095931835596402910e-03,1.582896812511870805e-03,1.983204860303059824e-03
5.754399373371566639e+01,4.552282481666263675e-04,4.854453362209885351e-04,6.693493273218792004e-04,9.281938043584880274e-04,1.279623529150799481e-03,1.848195369396192413e-03,2.315593861397924683e-03
5.888436553555889930e+01,5.242417569648941383e-04,5.590271602081869125e-04,7.707790131877409120e-04,1.068848482706452564e-03,1.473538157729262742e-03,2.128254598822262606e-03,2.666475773827881729e-03
6.025595860743574406e+01,5.956664296136619319e-04,6.351774579013006513e-04,8.757397642047172470e-04,1.214402849526742198e-03,1.674212991362839485e-03,2.418072844839764396e-03,3.029584052634481939e-03
6.165950018614822170e+01,6.684239888822600612e-04,7.127476821553357022e-04,9.826463824273532367e-04,1.362660991165748348e-03,1.878623280188835296e-03,2.713281873834716071e-03,3.399445901346244674e-03
6.309573444801930009e+01,7.415662154417367513e-04,7.907285760044553777e-04,1.090106460712328938e-03,1.511695199946206259e-03,2.084114411381265616e-03,3.010048578724049996e-03,3.771259036684935367e-03
6.456542290346556001e+01,8.143844828377585186e-04,8.683673456596230919e-04,1.197080886966340324e-03,1.660067728763233016e-03,2.288707311047357210e-03,3.305515844973242173e-03,4.141443835759299301e-03
6.606934480075958049e+01,8.871856202611739899e-04,9.459963314963947337e-04,1.304025747878940090e-03,1.808415317997663641e-03,2.493283216913564151e-03,3.600958952235107629e-03,4.511598053332224398e-03
6.760829753919819041e+01,9.614316880476410018e-04,1.025181664276959403e-03,1.413098164370322476e-03,1.959734591915949717e-03,2.701976654962209498e-03,3.902352677570408192e-03,4.889207284586348859e-03
6.918309709189362877e+01,1.039268547027304840e-03,1.108220240793224591e-03,1.527461462198018496e-03,2.118417084448404909e-03,2.920844354244358371e-03,4.218448340570865422e-03,5.285235272582297986e-03
7.079457843841380793e+01,1.124360681419254602e-03,1.199031078139115112e-03,1.652513172519674530e-03,2.291952686969040559e-03,3.160214013245851630e-03,4.564166331850504250e-03,5.718374550842253781e-03
7.244359600749898220e+01,1.222722272025917505e-03,1.304043431869789235e-03,1.797107578375892580e-03,2.492625398291971502e-03,3.437022092447243084e-03,4.963972953052950450e-03,6.219276834844763777e-03
7.413102413009177383e+01,1.342591964836916708e-03,1.432063103249291841e-03,1.973370924826019918e-03,2.737256866993343415e-03,3.774459458379270278e-03,5.451367642120484754e-03,6.829910338478974684e-03
7.585775750291836061e+01,1.495000531261032797e-03,1.594878807755454632e-03,2.197536774936337256e-03,3.048365286422400049e-03,4.203570535576023857e-03,6.071192713196241209e-03,7.606453715461363764e-03
7.762471166286920266e+01,1.694010224863816503e-03,1.807518599086564790e-03,2.490297932656965370e-03,3.454653860191093072e-03,4.763926718472224348e-03,6.880605955917088248e-03,8.620514347807474789e-03
7.943282347242814012e+01,1.956583261761461485e-03,2.088110266766647193e-03,2.876613633101789830e-03,3.990743642468097541e-03,5.503257400658262757e-03,7.948546898747237133e-03,9.958459474242181350e-03
8.128305161640994925e+01,2.302325776307996650e-03,2.457608045729848742e-03,3.385334317131243834e-03,4.696653587699230713e-03,6.476733562219321588e-03,9.354701434120107906e-03,1.172011926827312873e-02
8.317637711026708303e+01,2.753106535759561237e-03,2.939386696794053441e-03,4.048642141827754268e-03,5.617025103375826445e-03,7.745899538886915660e-03,1.118795883022343472e-02,1.401685372492017176e-02
8.511380382023767766e+01,3.331313129611015739e-03,3.557382866258076981e-03,4.899486506697851851e-03,6.797563982157740076e-03,9.373767124005453338e-03,1.353932539425597818e-02,1.696267363751611038e-02
8.709635899560805683e+01,4.056929050502020018e-03,4.332974302440350395e-03,5.967285902639917795e-03,8.279078065177749093e-03,1.141659423962167706e-02,1.649004992093260763e-02,2.065936354297785715e-02
8.912509381337459047e+01,4.945827530475460296e-03,5.283158214075002988e-03,7.275419303517435127e-03,1.009399865876141680e-02,1.391908959787101913e-02,2.010469841330165056e-02,2.518780540382060951e-02
9.120108393559097237e+01,6.005126514269472013e-03,6.415595569841095816e-03,8.834389369634000275e-03,1.225689164142345147e-02,1.690132715087144799e-02,2.441225386898685651e-02,3.058429729853815587e-02
9.332543007969914584e+01,7.230253197979356720e-03,7.725473392030615498e-03,1.063750509013577580e-02,1.475846729211353209e-02,2.035048780400249696e-02,2.939418944892779190e-02,3.682561166547849985e-02
9.549925860214358408e+01,8.603928779618595646e-03,9.194422852904561919e-03,1.265939060438517859e-02,1.756351227450906119e-02,2.421800686216170687e-02,3.498035087164160645e-02,4.382383609952854309e-02
9.772372209558110967e+01,1.009557361004484628e-02,1.078987618692799078e-02,1.485510141280529245e-02,2.060965780897650729e-02,2.841787522485858530e-02,4.104650593029663536e-02,5.142330391779060400e-02
1.000000000000000000e+02,1.166416366591254035e-02,1.246811417866132247e-02,1.716432838488222284e-02,2.381321193672733191e-02,3.283468129418472964e-02,4.742595979312928811e-02,5.941514786224187661e-02
1.023292992280753566e+02,1.326553304856652009e-02,1.418204215616110375e-02,1.952213930530914687e-02,2.708406255337532029e-02,3.734416554047036846e-02,5.393924376131024184e-02,6.757450115817274783e-02
1.047128548050898473e+02,1.485793431852764496e-02,1.588713479310082527e-02,2.186715177161642487e-02,3.033700495587598328e-02,4.182883091917239532e-02,6.041665834544198560e-02,7.568873730993365412e-02
1.071519305237606972e+02,1.640954427031013352e-02,1.754943721097801390e-02,2.415256468978608378e-02,3.350704057871438379e-02,4.619904190434052926e-02,6.672873851266833412e-02,8.359564152225268385e-02
1.096478196143185073e+02,1.790852327806723848e-02,1.915628679177860255e-02,2.636096623040745657e-02,3.656993628895598841e-02,5.042138745893244567e-02,7.282722796207924398e-02,9.123475448941048560e-02
1.122018454301963004e+02,1.936038542727546927e-02,2.071351268132638757e-02,2.850044490301038846e-02,3.953680001883490280e-02,5.451119266113716583e-02,7.873423899478057542e-02,9.863378302962234889e-02
1.148153621496881698e+02,2.079646232899564837e-02,2.225448103870110092e-02,3.061707776812625306e-02,4.247144294849369839e-02,5.855647613464864953e-02,8.457687077159377342e-02,1.059519799376710814e-01
1.174897554939530266e+02,2.226200212786449972e-02,2.382738060165568231e-02,3.277735121435328136e-02,4.546595292643270531e-02,6.268425758484594268e-02,9.053853105253284461e-02,1.134191485027935542e-01
1.202264434617413116e+02,2.380934701707948867e-02,2.548797432180781655e-02,3.505818920717443388e-02,4.862689085423994168e-02,6.704152918717261322e-02,9.683146657922274414e-02,1.213012274373186788e-01
1.230268770812381121e+02,2.550010981149207143e-02,2.730196197525302029e-02,3.755021686627467437e-02,5.207987602041250219e-02,7.180159290773567571e-02,1.037059427278154838e-01,1.299117923111707817e-01
1.258925411794166251e+02,2.738055704621566999e-02,2.931866235300967932e-02,4.032143819704422927e-02,5.591914015978324132e-02,7.709446733862405921e-02,1.113497196870008588e-01,1.394861062651670258e-01
1.288249551693134833e+02,2.949646850592630917e-02,3.158696154241634468e-02,4.343926765095289244e-02,6.023820920462218120e-02,8.304922519088790700e-02,1.199492425229982534e-01,1.502577883352013144e-01
1.318256738556407299e+02,3.187116806387522289e-02,3.413179076059262573e-02,4.693809284531491599e-02,6.508485416857079375e-02,8.973183595273021007e-02,1.295998558718907401e-01,1.623463222148604779e-01
1.348962882591653170e+02,3.452407143582039012e-02,3.697399510876397954e-02,5.084668960300284951e-02,7.049920742411286412e-02,9.719774694051878938e-02,1.403817665898875189e-01,1.758522276465416534e-01
1.380384264602883775e+02,3.746716739414014674e-02,4.012646878935018091e-02,5.518287785212637464e-02,7.650627946805427237e-02,1.054815307510159617e-01,1.523450604805000330e-01,1.908382891482559851e-01
1.412537544622755377e+02,4.071770627346656818e-02,4.360774985441014800e-02,5.997230015580449353e-02,8.314206939109280992e-02,1.146329156613089817e-01,1.655617443385614673e-01,2.073947605905989977e-01
1.445439770745927888e+02,4.430136094199765839e-02,4.744536054581026396e-02,6.525289746085485842e-02,9.045967463091188210e-02,1.247251605057721480e-01,1.801377927302712512e-01,2.256544347179223475e-01
1.479108388168207284e+02,4.826458858384277684e-02,5.168900130375157775e-02,7.109315222238335452e-02,9.855461920454290647e-02,1.358900005098999109e-01,1.962636168396762193e-01,2.458558827301808303e-01
1.513561248436207052e+02,5.267159257152118079e-02,5.640732446291314706e-02,7.758756721990389682e-02,1.075584914881274334e-01,1.483088549257808031e-01,2.142013257978536422e-01,2.683274762748155684e-01
1.548816618912482852e+02,5.759857264265746957e-02,6.168183636978061962e-02,8.484824372623593625e-02,1.176272216650646463e-01,1.621966461676710158e-01,2.342613624530540950e-01,2.934581008711024674e-01
1.584893192461114211e+02,6.312335177882333337e-02,6.759584052272635257e-02,9.298969889048760984e-02,1.289200046713788739e-01,1.777727321650568459e-01,2.567605308547396548e-01,3.216445771126795750e-01
1.621810097358929852e+02,6.930191374527421011e-02,7.420936880139517022e-02,1.020942909806230731e-01,1.415512333838548353e-01,1.951946190618773502e-01,2.819262254667751488e-01,3.531716670708515693e-01
1.659586907437559660e+02,7.616120787231087097e-02,8.155150349977340063e-02,1.122018034802238634e-01,1.555760919095032224e-01,2.145381307657069081e-01,3.098678569362292023e-01,3.881762968381821111e-01
1.698243652461746080e+02,8.368031073408557785e-02,8.960023021854797431e-02,1.232818016410012624e-01,1.709521939893586806e-01,2.357445296625982067e-01,3.405004843354570987e-01,4.265519054635404372e-01
1.737800828749376194e+02,9.178812649021408920e-02,9.827987797643553125e-02,1.352299936559005489e-01,1.875344912388028917e-01,2.586135048216005594e-01,3.735346823472094346e-01,4.679357516249101345e-01
1.778279410038922776e+02,1.003623949990073705e-01,1.074600084494741759e-01,1.478668856521867803e-01,2.050735236596036848e-01,2.828008264452490650e-01,4.084731954636652285e-01,5.117047687871877359e-01
1.819700858609982674e+02,1.092417202620058758e-01,1.169682377612027979e-01,1.609552913141840680e-01,2.232396443351293835e-01,3.078517643640225621e-01,4.446591683460021649e-01,5.570359831336839651e-01
1.862087136662865703e+02,1.182471258553266097e-01,1.266132556955118782e-01,1.742319989150097614e-01,2.416671028523811882e-01,3.332619268587971306e-01,4.813640427073066497e-01,6.030166597393523675e-01
1.905460717963248385e+02,1.272095154734698419e-01,1.362141298318434723e-01,1.874480415339536965e-01,2.600099044812947402e-01,3.585542833480447888e-01,5.178987844071994973e-01,6.487836445337850089e-01
1.949844599758045547e+02,1.359819983298879709e-01,1.456136354755767914e-01,2.003868220488060903e-01,2.779669589657224882e-01,3.833138019341764680e-01,5.536638819133250511e-01,6.935859641669472886e-01
1.995262314968878741e+02,1.444630397823639112e-01,1.547029810587901566e-01,2.128982062757504845e-01,2.953294610186847913e-01,4.072528407737062150e-01,5.882437815367075329e-01,7.369031624863623398e-01
2.041737944669527565e+02,1.526011035717035058e-01,1.634268976392663220e-01,2.249052916447560890e-01,3.119901884793601643e-01,4.302238100885267813e-01,6.214251595377243698e-01,7.784681126233330417e-01
2.089296130854040712e+02,1.604151223493074374e-01,1.718056566894037573e-01,2.364351531329332290e-01,3.279863328652625754e-01,4.522783909148236359e-01,6.532825254879504051e-01,8.183743165071393211e-01
2.137962089502232459e+02,1.679866793078019505e-01,1.799268560611901602e-01,2.476074026385869375e-01,3.434836686383473392e-01,4.736455788184834037e-01,6.841465860741334781e-01,8.570362219607261522e-01
2.187761623949551790e+02,1.754513248034151318e-01,1.879360738907934758e-01,2.586216574269883384e-01,3.587591517623542892e-01,4.947077507358216275e-01,7.145696455048224927e-01,8.951458984377202999e-01
2.238721138568337778e+02,1.829799818835829150e-01,1.960171848299851471e-01,2.697306338254559788e-01,3.741637859412145772e-01,5.159494473154355720e-01,7.452518036153364944e-01,9.335805671171490960e-01
2.290867652767774700e+02,1.907846658677656571e-01,2.043983985626902922e-01,2.812487393489672693e-01,3.901346304470380000e-01,5.379739961197779197e-01,7.770649718126891869e-01,9.734327016426049806e-01
2.344228815319922603e+02,1.990861738046844909e-01,2.133176543176766582e-01,2.935045655729635605e-01,4.071289029324363096e-01,5.614126145323747874e-01,8.109215783903584995e-01,1.015845554012155372e+00
2.398832919019489793e+02,2.081224884910056749e-01,2.230316325131786737e-01,3.068533222600842714e-01,4.256412977108329221e-01,5.869483404448418984e-01,8.478091778411951385e-01,1.062056504039790905e+00
2.454708915685028501e+02,2.181366990230367009e-01,2.338025947362621926e-01,3.216587005277449229e-01,4.461787314234646473e-01,6.152811541718729016e-01,8.887399471805963458e-01,1.113333784146623096e+00
2.511886431509582280e+02,2.293682029350203322e-01,2.458887781038484321e-01,3.382793291584565987e-01,4.692413541502393759e-01,6.471017389072460935e-01,9.347126808811584420e-01,1.170928835293558956e+00
2.570395782768864592e+02,2.420449547206619256e-01,2.595358921213334891e-01,3.570566390297443826e-01,4.953053351933130455e-01,6.830676034689000531e-01,9.866781146463685648e-01,1.236032807467438710e+00
2.630267991895381670e+02,2.563392538541927057e-01,2.749295775876252068e-01,3.782487333135950980e-01,5.247306296435180206e-01,7.236756975557021576e-01,1.045354694487027114e+00,1.309545676416585813e+00
2.691534803926913924e+02,2.723615680099185088e-01,2.921886186462754331e-01,4.020208610708730923e-01,5.577474438719929317e-01,7.692436697254300126e-01,1.111201440084694569e+00,1.392042208570619666e+00
2.754228703338168884e+02,2.901022626199840082e-01,3.113023825051063898e-01,4.283587194569369871e-01,5.943356097799452620e-01,8.197433563957776670e-01,1.184177293550842780e+00,1.483470431130233580e+00
2.818382931264454783e+02,3.094116787313416772e-01,3.321095677072288810e-01,4.570390970042485512e-01,6.341836338799062833e-01,8.747442858779519437e-01,1.263659523794673945e+00,1.583049411384289007e+00
2.884031503126605571e+02,3.299898941791860607e-01,3.542871199664788251e-01,4.876147311730655853e-01,6.766679199310446924e-01,9.333850144070237054e-01,1.348402463526413797e+00,1.689217613723768663e+00
2.951209226666384211e+02,3.514153319863886349e-01,3.773811600370141628e-01,5.194578081116982826e-01,7.209135243780069313e-01,9.944573083494305799e-01,1.436659330695013947e+00,1.799785687882719865e+00
3.019951720402019077e+02,3.732158116890424981e-01,4.008834479614961088e-01,5.518658199522041841e-01,7.659419630355264186e-01,1.056610153025263399e+00,1.526477302920528079e+00,1.912306327257948135e+00
3.090295432513592004e+02,3.949065947165621981e-01,4.242719668518099008e-01,5.841178672916049752e-01,8.107497544173301041e-01,1.118458290466790350e+00,1.615854343918909031e+00,2.024270840536782412e+00
3.162277660168379612e+02,4.160798280537241212e-01,4.471074863663708765e-01,6.156082901304447130e-01,8.544946254130681984e-01,1.178839277209970504e+00,1.703110811015952519e+00,2.133574854859867198e+00
3.235936569296280823e+02,4.364386490738942914e-01,4.690697836637057749e-01,6.458959656633584956e-01,8.965640617200487661e-01,1.236907778588099527e+00,1.787025558148874982e+00,2.238688766734700408e+00
3.311311214825907427e+02,4.558222813153944286e-01,4.899849110642147676e-01,6.747418709875082632e-01,9.366274595062109576e-01,1.292207606704887102e+00,1.866939863470773453e+00,2.338787918220677664e+00
3.388441561392027666e+02,4.742289588244067433e-01,5.098500671000651963e-01,7.021425758128041483e-01,9.746822960031888972e-01,1.344735143468189120e+00,1.942848873703428625e+00,2.433866986398911525e+00
3.467368504525316553e+02,4.917432068415393820e-01,5.287555670348854653e-01,7.282221902964006732e-01,1.010903477026261488e+00,1.394731304858823462e+00,2.015100845604547608e+00,2.524363052510246952e+00
3.548133892335753217e+02,5.085365440630756906e-01,5.468854854260805087e-01,7.532327643290369634e-01,1.045643411299191250e+00,1.442681619348551436e+00,2.084397010564885466e+00,2.611155247815206693e+00
3.630780547701010050e+02,5.248393566457851822e-01,5.644878621560358578e-01,7.775138251435343983e-01,1.079375395165855789e+00,1.489238180900768649e+00,2.151679101157387919e+00,2.695423851031107265e+00
3.715352290971727598e+02,5.409222371270132612e-01,5.818542868616238817e-01,8.014647808729987721e-01,1.112655099540230008e+00,1.535166871861934013e+00,2.218053102877665772e+00,2.778554804622303198e+00
3.801893963205612863e+02,5.570822096932990242e-01,5.993051340891563106e-01,8.255252185699697431e-01,1.146093336317447475e+00,1.581309962155767357e+00,2.284735487010928878e+00,2.862072344785241640e+00
3.890451449942804629e+02,5.736300590552378953e-01,6.171753974862337344e-01,8.501562595305579562e-01,1.180330148924181977e+00,1.628550653767973921e+00,2.353002185023293169e+00,2.947575166584807782e+00
3.981071705534969283e+02,5.908317554550330808e-01,6.357517184658281195e-01,8.757535330471069024e-01,1.215913818447742489e+00,1.677646061678160772e+00,2.423947226359956630e+00,3.036434040215121755e+00
4.073802778041130068e+02,6.088662877769169812e-01,6.552262293615748190e-01,9.025834559646200850e-01,1.253212995279256337e+00,1.729105890118145528e+00,2.498307409059083106e+00,3.129571998676562217e+00
4.168693834703354923e+02,6.277770902768246009e-01,6.756445439951965781e-01,9.307111422101035370e-01,1.292316053292070999e+00,1.783053378616731965e+00,2.576261105913885352e+00,3.227212319659087392e+00
4.265795188015925419e+02,6.474041023298123809e-01,6.968322783439194756e-01,9.598976447035493242e-01,1.332888781601337946e+00,1.839028401060117890e+00,2.657143479957519538e+00,3.328521579816598575e+00
4.365158322401656505e+02,6.674082835710714035e-01,7.184215247000597104e-01,9.896360847908177716e-01,1.374224317595502454e+00,1.896056124154583467e+00,2.739545481157111606e+00,3.431733618181679546e+00
4.466835921509634773e+02,6.873031915667329184e-01,7.398851484194535200e-01,1.019198528470304677e+00,1.415308790655428250e+00,1.952737273991512534e+00,2.821444275093197174e+00,3.534313073832775931e+00
4.570881896148752048e+02,7.065770335736328844e-01,7.606683063306131087e-01,1.047817726601435240e+00,1.455073701373233108e+00,2.007596338971000094e+00,2.900706578340261910e+00,3.633586129665086428e+00
4.677351412871981324e+02,7.247976862843115153e-01,7.803022964218888635e-01,1.074844893149759173e+00,1.492615914799365839e+00,2.059385551561209393e+00,2.975528271504511491e+00,3.727291489363911747e+00
4.786300923226380064e+02,7.417813534500650174e-01,7.985860628298030450e-01,1.100001411768311010e+00,1.527547192200633841e+00,2.107567290528530091e+00,3.045131947973557018e+00,3.814454549879511713e+00
4.897788193684466478e+02,7.576453972131504955e-01,8.156441806150063201e-01,1.123459560982975836e+00,1.560107141022461397e+00,2.152470760438466080e+00,3.109993632313203804e+00,3.895671546706230615e+00
5.011872336272724624e+02,7.728821069725478887e-01,8.320065009846924209e-01,1.145953660611697789e+00,1.591317671519536958e+00,2.195505574001101134e+00,3.172151689316343504e+00,3.973496690851851643e+00
5.128613839913648462e+02,7.882519533948193491e-01,8.484934538919298719e-01,1.168621317807199578e+00,1.622762503434566295e+00,2.238857692576515124e+00,3.234767206742962919e+00,4.051891220736446364e+00
5.248074602497722481e+02,8.046768842300803248e-01,8.661014895260020774e-01,1.192845022390268683e+00,1.656366824878975352e+00,2.285185726193437183e+00,3.301684709666989015e+00,4.135672811461941656e+00
5.370317963702532325e+02,8.229967457777341844e-01,8.857405995225975381e-01,1.219887876587392617e+00,1.693890728657304390e+00,2.336921351583192141e+00,3.376420629376019278e+00,4.229248038302035440e+00
5.495408738576247742e+02,8.438158580890848803e-01,9.080678677936550036e-01,1.250662591031747706e+00,1.736607812090211311e+00,2.395825310599357216e+00,3.461521067592966183e+00,4.335807456477121846e+00
5.623413251903490391e+02,8.673478710764196409e-01,9.333199044682188861e-01,1.285498489955885670e+00,1.784980608781844280e+00,2.462538626560039745e+00,3.557912915581982194e+00,4.456512487146587986e+00
5.754399373371566071e+02,8.933245860915377534e-01,9.612133564717562084e-01,1.324002925404208275e+00,1.838467485702009130e+00,2.536315751634043991e+00,3.664517883937680409e+00,4.590011799081462840e+00
5.888436553555883393e+02,9.211087588515882718e-01,9.910656396697563597e-01,1.365228172279831176e+00,1.895754075675640804e+00,2.615343227924595393e+00,3.778713296897934892e+00,4.733018757210641247e+00
6.025595860743580943e+02,9.498010034521162659e-01,1.021909061394911111e+00,1.407829924089497364e+00,1.954973017086399700e+00,2.697043011890709163e+00,3.896770851023369175e+00,4.880861334235943261e+00
6.165950018614821602e+02,9.784317501610086953e-01,1.052698113346737019e+00,1.450354952580611201e+00,2.014103933519062473e+00,2.778624953497244920e+00,4.014655474197693863e+00,5.028483386215696349e+00
6.309573444801930009e+02,1.006171179018577222e+00,1.082535719347136993e+00,1.491555017199781563e+00,2.071408995872259684e+00,2.857688295938699330e+00,4.128895171472727554e+00,5.171534584504220433e+00
6.456542290346549180e+02,1.032431951856018992e+00,1.110785109493984013e+00,1.530542388101800988e+00,2.125649670436386973e+00,2.932521280888365833e+00,4.237014109677126328e+00,5.306913356536655968e+00
6.606934480075964302e+02,1.056977217104965838e+00,1.137186960369956479e+00,1.566952157342548446e+00,2.176312069197461341e+00,3.002412800330796827e+00,4.337983109818853045e+00,5.433331164686904025e+00
6.760829753919819041e+02,1.079879614787543352e+00,1.161815741467605134e+00,1.600881809556873314e+00,2.223523870033961014e+00,3.067537770402128050e+00,4.432053930955905940e+00,5.551104914566688642e+00
6.918309709189362593e+02,1.101483719729727806e+00,1.185040427590722922e+00,1.632836580226177947e+00,2.267978861679677660e+00,3.128852820462845852e+00,4.520608319715378798e+00,5.661967502958741960e+00
7.079457843841373688e+02,1.122303679355559636e+00,1.207413239879217226e+00,1.663575284234982243e+00,2.310723114147559265e+00,3.187800784224852801e+00,4.605730715521698215e+00,5.768532234966814443e+00
7.244359600749905894e+02,1.142960367870484495e+00,1.229602637300057699e+00,1.694018372853182575e+00,2.353029258866406792e+00,3.246137146034723475e+00,4.689957589667177906e+00,5.873978543421607412e+00
7.413102413009177099e+02,1.164127439829926169e+00,1.252334934778354780e+00,1.725167337604472939e+00,2.396284938216276306e+00,3.305775676506838678e+00,4.776054498413910387e+00,5.981772385065728947e+00
7.585775750291835493e+02,1.186451956484884551e+00,1.276308732034678872e+00,1.757987293089978698e+00,2.441830744879482484e+00,3.368564794563025266e+00,4.866693228384378678e+00,6.095261628142825572e+00
7.762471166286911739e+02,1.210452862047484146e+00,1.302086231732240806e+00,1.793257141629414964e+00,2.490751304502101249e+00,3.435999273841105150e+00,4.964035010188001529e+00,6.217153662206007070e+00
7.943282347242821970e+02,1.236486511118981779e+00,1.330056985935518021e+00,1.831519265676033070e+00,2.543805393694418715e+00,3.509124149748990895e+00,5.069592194966015875e+00,6.349342297553344672e+00
8.128305161640995493e+02,1.264578388516325536e+00,1.360256218910413928e+00,1.872826671541525823e+00,2.601072301767793693e+00,3.588046381496067472e+00,5.183521720404764110e+00,6.492022405662948081e+00
8.317637711026708303e+02,1.294350101480695070e+00,1.392286618062776427e+00,1.916633115301563439e+00,2.661797109637168202e+00,3.671721346543991071e+00,5.304316408216729783e+00,6.643303308411981689e+00
8.511380382023759239e+02,1.324964890298953923e+00,1.425258295363776906e+00,1.961707778126184021e+00,2.724270869523879313e+00,3.757787332824541249e+00,5.428564880459836317e+00,6.798907923418802568e+00
8.709635899560814778e+02,1.355188798790151417e+00,1.457852976474247386e+00,2.006223075032445013e+00,2.785950932346305198e+00,3.842731820683007449e+00,5.551191214627024806e+00,6.952473438952686990e+00
8.912509381337458763e+02,1.383523062236615475e+00,1.488464408025218511e+00,2.047948838127120030e+00,2.843731308151239645e+00,3.922264606300899903e+00,5.665994053496634208e+00,7.096227036642839714e+00
9.120108393559096385e+02,1.408431126510547582e+00,1.515441103423268210e+00,2.084591243341535893e+00,2.894415630839072939e+00,3.991971961122884771e+00,5.766592001477166107e+00,7.222170917551187230e+00
9.332543007969904920e+02,1.428590663163566088e+00,1.537356796094195843e+00,2.114167957666266418e+00,2.935240778000717921e+00,4.048039684675478256e+00,5.847468735524834926e+00,7.323391864456990419e+00
9.549925860214368640e+02,1.443078126336904798e+00,1.553208502997541318e+00,2.135286728780208421e+00,2.964266312089176125e+00,4.087791807101734953e+00,5.904752564310502549e+00,7.395038663918622746e+00
9.772372209558111535e+02,1.451593906384732957e+00,1.562660172860508956e+00,2.147486570934822314e+00,2.980852108517757948e+00,4.110350658953266567e+00,5.937171540224396971e+00,7.435519031033746451e+00
1.000000000000000000e+03,1.454511059025181297e+00,1.566097126905096726e+00,2.151313733483913637e+00,2.985764907485160435e+00,4.116783842018002737e+00,5.946266768157079774e+00,7.446766805223768770e+00
1.023292992280753651e+03,1.452759484057533745e+00,1.564503870878564129e+00,2.148152660889602217e+00,2.980942732604515477e+00,4.109778629962968388e+00,5.935922488000437092e+00,7.433653156105746618e+00
1.047128548050898416e+03,1.447745033983348861e+00,1.559379259250778027e+00,2.140105914886285987e+00,2.969325971971544131e+00,4.093407151843705627e+00,5.912026878293172416e+00,7.403560773926550098e+00
1.071519305237607114e+03,1.441100188868766008e+00,1.552469849855562689e+00,2.129621910103105087e+00,2.954337577342764476e+00,4.072407274848564462e+00,5.881432808893135800e+00,7.365081379815691776e+00
1.096478196143185187e+03,1.434520076218920526e+00,1.545595444285202236e+00,2.119248906224021400e+00,2.939536823324517378e+00,4.051702211341027038e+00,5.851262601325485591e+00,7.327143594376580360e+00
1.122018454301962947e+03,1.429503128693756508e+00,1.540369401047825049e+00,2.111242239095286521e+00,2.928070184663249531e+00,4.035640702845253003e+00,5.827808880411232018e+00,7.297635252317347110e+00
1.148153621496881669e+03,1.427215556712815525e+00,1.538052957578201596e+00,2.107361066345833311e+00,2.922386491239606254e+00,4.027603231277565143e+00,5.815964666385154302e+00,7.282688635959214452e+00
1.174897554939530210e+03,1.428427841644075436e+00,1.539485169021246991e+00,2.108770339947829253e+00,2.924100570237410768e+00,4.029813337682169205e+00,5.818949449550167685e+00,7.286337328788966339e+00
1.202264434617413144e+03,1.433495523518363068e+00,1.545060585938133668e+00,2.116010665514181266e+00,2.933951644221487243e+00,4.043281473312442920e+00,5.838227574771295281e+00,7.310414056947087680e+00
1.230268770812381035e+03,1.442332200716299528e+00,1.554698632489925680e+00,2.128958934433396788e+00,2.951751073452165919e+00,4.067734706801416245e+00,5.873406414331229897e+00,7.354423871659455436e+00
1.258925411794166166e+03,1.454602844190033828e+00,1.568048676948371245e+00,2.147114778638776311e+00,2.976783368233435922e+00,4.102172254665787499e+00,5.923039191881668941e+00,7.416550697831359784e+00
1.288249551693134890e+03,1.469704855755332940e+00,1.584468466867899883e+00,2.169573722802137894e+00,3.007771997740302794e+00,4.144820065374222651e+00,5.984559563811512994e+00,7.493576147474940718e+00
1.318256738556407527e+03,1.486955617012775788e+00,1.603224587934468870e+00,2.195306671487727623e+00,3.043270024403684104e+00,4.193671988087815272e+00,6.055064151294923036e+00,7.581860546426536729e+00
1.348962882591653170e+03,1.505597155765543427e+00,1.623496723030222633e+00,2.223164420165617550e+00,3.081667290761364697e+00,4.246499469277384975e+00,6.131326418888130014e+00,7.677360509750903894e+00
1.380384264602883832e+03,1.524937575925509270e+00,1.644531357140251338e+00,2.252092073540921113e+00,3.121489585752112550e+00,4.301265360237907842e+00,6.210395879946964293e+00,7.776379454889386089e+00
1.412537544622755377e+03,1.544367442262253975e+00,1.665661420082828137e+00,2.281155600546352691e+00,3.161436547737505709e+00,4.356176163413866043e+00,6.289673986402501527e+00,7.875662838530772092e+00
1.445439770745927945e+03,1.563427621125374367e+00,1.686381958175614981e+00,2.309646599826456370e+00,3.200527700474932402e+00,4.409883060610972905e+00,6.367205903505422704e+00,7.972763016500572064e+00
1.479108388168207284e+03,1.581827119257131375e+00,1.706372271180825351e+00,2.337115239672643785e+00,3.238148638323455675e+00,4.461545263623746038e+00,6.441773045632585237e+00,8.066154879825957025e+00
1.513561248436207279e+03,1.599431056396127593e+00,1.725485864515750922e+00,2.363359576036941245e+00,3.274038459717058647e+00,4.510813583857053111e+00,6.512870932454952744e+00,8.155208370625764758e+00
1.548816618912482681e+03,1.616319558526251532e+00,1.743814807294188807e+00,2.388516715919326572e+00,3.308416873593404528e+00,4.558005080272501175e+00,6.580962400189764416e+00,8.240505548836308591e+00
1.584893192461114040e+03,1.632684909848881594e+00,1.761576936842174312e+00,2.412909341996099855e+00,3.341770009174104050e+00,4.603806839886482649e+00,6.647049869801244348e+00,8.323305241158813317e+00
1.621810097358929852e+03,1.648797260213392235e+00,1.779078397017221480e+00,2.436992196730513704e+00,3.374774440139897802e+00,4.649170542689204488e+00,6.712522024902265905e+00,8.405350649863283508e+00
1.659586907437559603e+03,1.664950086083882841e+00,1.796649040928735008e+00,2.461261626796567015e+00,3.408166462161187127e+00,4.695129948240155393e+00,6.778888731631814935e+00,8.488537396817585901e+00
1.698243652461746024e+03,1.681331973889688136e+00,1.814502560735184788e+00,2.486053507171705146e+00,3.442455735788381155e+00,4.742403035037087378e+00,6.847202839237546357e+00,8.574188453576908842e+00
1.737800828749376251e+03,1.697956292006332468e+00,1.832656453226871873e+00,2.511424262294659648e+00,3.477750207888437473e+00,4.791147157975824911e+00,6.917703248775063152e+00,8.662605955014802461e+00
1.778279410038922833e+03,1.714676574685672694e+00,1.850948666537074239e+00,2.537165948460027298e+00,3.513772482555404419e+00,4.840980278091592481e+00,6.989842566691267578e+00,8.753105309525686550e+00
1.819700858609982561e+03,1.731210842652326942e+00,1.869063986931499999e+00,2.562838246528488018e+00,3.549900518964311580e+00,4.891036327843496068e+00,7.062365606040367005e+00,8.844112496779830579e+00
1.862087136662865532e+03,1.747145384183813155e+00,1.886539332356192533e+00,2.587769491284420909e+00,3.585164716730273593e+00,4.939959756931235013e+00,7.133299907528462214e+00,8.933151489820176039e+00
1.905460717963248271e+03,1.762059680664477046e+00,1.902902588439620457e+00,2.611252492058149688e+00,3.618525784894261133e+00,4.986292164213605105e+00,7.200515983482389970e+00,9.017546272326017132e+00
1.949844599758045433e+03,1.775585351886264540e+00,1.917738218717959020e+00,2.632641330414470016e+00,3.649015024295608978e+00,5.028668088026557292e+00,7.262012533635834544e+00,9.094778627584322095e+00
1.995262314968878854e+03,1.787539031938143674e+00,1.930832746626514052e+00,2.651563295397814546e+00,3.676039146218831544e+00,5.066240410352927270e+00,7.316535160398212945e+00,9.163264881544767704e+00
2.041737944669527451e+03,1.797923490593003493e+00,1.942178027192903222e+00,2.667937281516909565e+00,3.699416604171251954e+00,5.098734398586458383e+00,7.363658951236966566e+00,9.222460950879069586e+00
2.089296130854040712e+03,1.806908728497066408e+00,1.951950457485541079e+00,2.681953743044605432e+00,3.719358163734264089e+00,5.126423581486273306e+00,7.403757313837439291e+00,9.272825018835193944e+00
2.137962089502232629e+03,1.814872603849116306e+00,1.960555911926662231e+00,2.694148984005202863e+00,3.736579474796252853e+00,5.150288848904692074e+00,7.438235642386505475e+00,9.316112574072274555e+00
2.187761623949551904e+03,1.822322862556093215e+00,1.968545179790573529e+00,2.705291726674718955e+00,3.752145690286025292e+00,5.171804316654379008e+00,7.469224235633582509e+00,9.354992594059362787e+00
2.238721138568337665e+03,1.829795346764471642e+00,1.976504296090175306e+00,2.716228951716351592e+00,3.767256954384726519e+00,5.192639889056606783e+00,7.499148446073514052e+00,9.392509221689667953e+00
2.290867652767774871e+03,1.837839847001154103e+00,1.985038620263014142e+00,2.727857997830147596e+00,3.783205967262627034e+00,5.214601417794884952e+00,7.530641076915756571e+00,9.431971544335764790e+00
2.344228815319922887e+03,1.846878267140694696e+00,1.994618973779592075e+00,2.740902330691508126e+00,3.801058161135194791e+00,5.239185070774525776e+00,7.565895785731311385e+00,9.476141455757089105e+00
2.398832919019489964e+03,1.857203832569224389e+00,2.005579743716109586e+00,2.755898659053324096e+00,3.821627826520937354e+00,5.267542100799796678e+00,7.606612594792519388e+00,9.527163491282122365e+00
2.454708915685028387e+03,1.868923238516121632e+00,2.018054208205648514e+00,2.773093582478148633e+00,3.845323907953941411e+00,5.300261001153440787e+00,7.653677923740055178e+00,9.586160843157919942e+00
2.511886431509582053e+03,1.881950422329629280e+00,2.031966374399857056e+00,2.792427889195043811e+00,3.872122647657011640e+00,5.337329452264917506e+00,7.707106840275113058e+00,9.653161202996948020e+00
2.570395782768864592e+03,1.896011818647018288e+00,2.047033325697919626e+00,2.813532372222621980e+00,3.901555059571851558e+00,5.378113339165688345e+00,7.766007425525864427e+00,9.727050551049000404e+00
2.630267991895381329e+03,1.910717804826808308e+00,2.062840825560350311e+00,2.835833398246531800e+00,3.932850061040814804e+00,5.421553672321978823e+00,7.828863535281208819e+00,9.805926850185947785e+00
2.691534803926913810e+03,1.925501757080624765e+00,2.078777414032995541e+00,2.858463396421970337e+00,3.964807479070235452e+00,5.465991322283102249e+00,7.893280014291860880e+00,9.886781466694749554e+00
2.754228703338168998e+03,1.939698678238843899e+00,2.094117982819150736e+00,2.880380067080731799e+00,3.995963174637926940e+00,5.509394791862752605e+00,7.956310834702120083e+00,9.965911391445603229e+00
2.818382931264454783e+03,1.952531219821024289e+00,2.108010705347898917e+00,2.900354152128074681e+00,4.024574813270351825e+00,5.549342088039762366e+00,8.014435068062550016e+00,1.003889143176511389e+01
2.884031503126605912e+03,1.963167330748082140e+00,2.119541326866489772e+00,2.917063344437321959e+00,4.048755958694426837e+00,5.583207512348935531e+00,8.063828905679025993e+00,1.010091686666310196e+01
2.951209226666383984e+03,1.970793207140519643e+00,2.127814091048277678e+00,2.929209414589303062e+00,4.066643493894533279e+00,5.608394898972963283e+00,8.100705835491954332e+00,1.014723146982555768e+01
3.019951720402018964e+03,1.974620451534985666e+00,2.131963083608946263e+00,2.935537970471104874e+00,4.076431677148686816e+00,5.622386765259246744e+00,8.121392096948094164e+00,1.017322327843890939e+01
3.090295432513592004e+03,1.974105387455650673e+00,2.131390702393498149e+00,2.935176500052225190e+00,4.076850175024889111e+00,5.623407181476853367e+00,8.123288401611848286e+00,1.017563061010011261e+01
3.162277660168379498e+03,1.969052790567471733e+00,2.125881795240692984e+00,2.927793837174380798e+00,4.067391432791493955e+00,5.610737632163102617e+00,8.105329666323578763e+00,1.015311784589772159e+01
3.235936569296281050e+03,1.959673844136801790e+00,2.115667229666829741e+00,2.913694486410431495e+00,4.048446261691340808e+00,5.584905589256232261e+00,8.068259645287929160e+00,1.010661929626405531e+01
3.311311214825907882e+03,1.946710496477016106e+00,2.101557436934938128e+00,2.894004490170322796e+00,4.021566359144687297e+00,5.548047255310281756e+00,8.015157234307764611e+00,1.003999742084375768e+01
3.388441561392027324e+03,1.931326019889523238e+00,2.084823198449010206e+00,2.870505456239946795e+00,3.989233077327567045e+00,5.503587756788301810e+00,7.950973502193280140e+00,9.959461756880145344e+00
3.467368504525316894e+03,1.915025063162675067e+00,2.067107615950440458e+00,2.845510378754263048e+00,3.954683068108827193e+00,5.455999368219083934e+00,7.882181822845845787e+00,9.873129091211303887e+00
3.548133892335752989e+03,1.899379611018631620e+00,2.050125684383260705e+00,2.821438817706363622e+00,3.921312365620024831e+00,5.409976787589845237e+00,7.815582531280588441e+00,9.789525079248077688e+00
3.630780547701010164e+03,1.885825045199347905e+00,2.035443559911239486e+00,2.800505595220792010e+00,3.892237907702426725e+00,5.369830171553166664e+00,7.757423995119665960e+00,9.716482178216692134e+00
3.715352290971727598e+03,1.875452535169779278e+00,2.024250804984070840e+00,2.784398805001223387e+00,3.869844745189365831e+00,5.338859233353249856e+00,7.712495113426195203e+00,9.660002632882456197e+00
3.801893963205612636e+03,1.868881599728975829e+00,2.017220566407951221e+00,2.774079672211798631e+00,3.855501839386435314e+00,5.318959951930605001e+00,7.683554511160897604e+00,9.623544152272236474e+00
3.890451449942804629e+03,1.866206155032352765e+00,2.014450958014172954e+00,2.769697551695502025e+00,3.849438581456265940e+00,5.310453623652778177e+00,7.671081091846070343e+00,9.607707466152142217e+00
3.981071705534969169e+03,1.867025257558963203e+00,2.015496639050712968e+00,2.770632756405141617e+00,3.850801661996997804e+00,5.312164907068316566e+00,7.673385125243998850e+00,9.610376524508847496e+00
4.073802778041130296e+03,1.870572738744592733e+00,2.019510528574428143e+00,2.775694899173495767e+00,3.857929575211966444e+00,5.321801053873591592e+00,7.687156217106592138e+00,9.627405294261198065e+00
4.168693834703354696e+03,1.875822482339979169e+00,2.025358090491795160e+00,2.783283198537159109e+00,3.868575597457358572e+00,5.336258897353293840e+00,7.707906651397639308e+00,9.653173724803044919e+00
4.265795188015925305e+03,1.881603462282556372e+00,2.031745290712510421e+00,2.791567264422899264e+00,3.880161401956977674e+00,5.351974859211034996e+00,7.730477755486247382e+00,9.681221189728622889e+00
4.365158322401656733e+03,1.886772709682633220e+00,2.037408247659792337e+00,2.798758901309092106e+00,3.890161469697757113e+00,5.365457261505346409e+00,7.749812103318447498e+00,9.705214766295187090e+00
4.466835921509635227e+03,1.890353231188646399e+00,2.041267890013262587e+00,2.803330716395715960e+00,3.896414211526336047e+00,5.373717197324509698e+00,7.761577647614606335e+00,9.719730123671665112e+00
4.570881896148751366e+03,1.891491788736600066e+00,2.042388311804680168e+00,2.803962083250477022e+00,3.897050911563070485e+00,5.374171147802855764e+00,7.762028777007118130e+00,9.720077398699491056e+00
4.677351412871980756e+03,1.889658710721507262e+00,2.040195771309591954e+00,2.799847303987733849e+00,3.890931339078785189e+00,5.365245800674580678e+00,7.748882174179446025e+00,9.703398626652315784e+00
4.786300923226380291e+03,1.884664566708633249e+00,2.034500842550014621e+00,2.790732168591221196e+00,3.877701148345964022e+00,5.346460761111134552e+00,7.721438387166088546e+00,9.668820143483248586e+00
4.897788193684466023e+03,1.876623283829033095e+00,2.025454050237958548e+00,2.776846163474314011e+00,3.857693368532481237e+00,5.318290294760392278e+00,7.680380483433770777e+00,9.617199396241218778e+00
5.011872336272725079e+03,1.865922244506241778e+00,2.013512047193807497e+00,2.758855594011857981e+00,3.831863015615347479e+00,5.282074215311636678e+00,7.627645863315391850e+00,9.550964333631567271e+00
5.128613839913648007e+03,1.853101835813219189e+00,1.999299570345621113e+00,2.737667624765285801e+00,3.801508207249113980e+00,5.239629129816615105e+00,7.565863635300705603e+00,9.473407352766146872e+00
5.248074602497723390e+03,1.838779297626329745e+00,1.983520880300792877e+00,2.714301672426398415e+00,3.768085332136191568e+00,5.192990126699344344e+00,7.497980950875896333e+00,9.388216884384938510e+00
5.370317963702532325e+03,1.823572000593799203e+00,1.966870427822928979e+00,2.689765024829727569e+00,3.733031229684764085e+00,5.144162508308197879e+00,7.426904961098287572e+00,9.299028696305814634e+00
5.495408738576248652e+03,1.808000151387878507e+00,1.949922216041678702e+00,2.664895139079258790e+00,3.697540643410384131e+00,5.094810721685073318e+00,7.355053883993965869e+00,9.208864055319196495e+00
5.623413251903491073e+03,1.792541169662887901e+00,1.933189419112567808e+00,2.640446644471966753e+00,3.662688850409124619e+00,5.046428508131027613e+00,7.284604582093905378e+00,9.120441688573230010e+00
5.754399373371566071e+03,1.777667464980829504e+00,1.917165857763107439e+00,2.617148949913835843e+00,3.629514154072351229e+00,5.000453052065634729e+00,7.217657281954775961e+00,9.036386241383286944e+00
5.888436553555883620e+03,1.763901760351745507e+00,1.902390984871354496e+00,2.595798270866241264e+00,3.599147819522229508e+00,4.958445530234260268e+00,7.156496275704742338e+00,8.959556502902893627e+00
6.025595860743580488e+03,1.751797583777888967e+00,1.889433581007133878e+00,2.577230337521382975e+00,3.572777237552824392e+00,4.922041750533609594e+00,7.103515045036047582e+00,8.892953272165462053e+00
6.165950018614822511e+03,1.741888961619959098e+00,1.878842529347940271e+00,2.562248799309042369e+00,3.551544639771384126e+00,4.892812516717497395e+00,7.061010812081541133e+00,8.839462218437319052e+00
6.309573444801930236e+03,1.734607979304753966e+00,1.871060736304977379e+00,2.551498137682722156e+00,3.536366858165097327e+00,4.872014661923457446e+00,7.030820267227411158e+00,8.801396461225991175e+00
6.456542290346549635e+03,1.730033793910071838e+00,1.866155731127856487e+00,2.545075065283180393e+00,3.527386068530968810e+00,4.859828643499998435e+00,7.013211058184445790e+00,8.779105551288978404e+00
6.606934480075964530e+03,1.727867795391376804e+00,1.863794249712847906e+00,2.542492292375396090e+00,3.523916838212298508e+00,4.855286922424393303e+00,7.006777821794232253e+00,8.770842973101048656e+00
6.760829753919819268e+03,1.727332818187733654e+00,1.863132619278175417e+00,2.542518959460141836e+00,3.524220431410024279e+00,4.855960399930294713e+00,7.007987771678458877e+00,8.772193771377654770e+00
6.918309709189362366e+03,1.727196957719825399e+00,1.862841868847051385e+00,2.543216937252529952e+00,3.525554817893839843e+00,4.858028243540172042e+00,7.011283640857147503e+00,8.776201301570107915e+00
7.079457843841373688e+03,1.726006232073357349e+00,1.861359584377221266e+00,2.542305322948970492e+00,3.524690087365752511e+00,4.856995597942380449e+00,7.010128630663047034e+00,8.774675946566530271e+00
7.244359600749906349e+03,1.722258890419516852e+00,1.857076497608239674e+00,2.537428308769215324e+00,3.518284676758844043e+00,4.848216088420199910e+00,6.997765498722332111e+00,8.759145435481528352e+00
7.413102413009177326e+03,1.714716824206987233e+00,1.848673709034254875e+00,2.526645074979395833e+00,3.503579183566285060e+00,4.827856282725204728e+00,6.968619678420027164e+00,8.722614675286004982e+00
7.585775750291835720e+03,1.702566650865648956e+00,1.835293776945775335e+00,2.508679591873935077e+00,3.478749348860759039e+00,4.793386432269724828e+00,6.919011787615316322e+00,8.660460152506576748e+00
7.762471166286911284e+03,1.685600213213676923e+00,1.816734559212306088e+00,2.483203586565414067e+00,3.443305612167681495e+00,4.744135026028449609e+00,6.847962297993392511e+00,8.571440405090065440e+00
7.943282347242821743e+03,1.664140024204735724e+00,1.793364572215274233e+00,2.450719516233638817e+00,3.397931048246777497e+00,4.681062400779171462e+00,6.756862986004708915e+00,8.457286565511138221e+00
8.128305161640994811e+03,1.639005766402425124e+00,1.766085685142003037e+00,2.412511270175015543e+00,3.344414124493852114e+00,4.606666643640584091e+00,6.649339093250168808e+00,8.322531654294834880e+00
8.317637711026709439e+03,1.611322944263582135e+00,1.736124152413966337e+00,2.370341014448448469e+00,3.285224240311949373e+00,4.524391386746313692e+00,6.530388379298816659e+00,8.173433161386146395e+00
8.511380382023759012e+03,1.582338335795276718e+00,1.704829796743309256e+00,2.326158659047144805e+00,3.223102252715777105e+00,4.438055937021197828e+00,6.405551634875185307e+00,8.016933723328330430e+00
8.709635899560813414e+03,1.553249617229432555e+00,1.673492474193528201e+00,2.281833648239594670e+00,3.160684003162946620e+00,4.351329192902696263e+00,6.280148469814146317e+00,7.859703082613052061e+00
8.912509381337458763e+03,1.525069366091434508e+00,1.643193947204637517e+00,2.238935624433374016e+00,3.100190151162742769e+00,4.267297605209539491e+00,6.158648663445626781e+00,7.707349430953028602e+00
9.120108393559095930e+03,1.498591666715829218e+00,1.614776382794894438e+00,2.198684222457040871e+00,3.043353166692103429e+00,4.188363389028995520e+00,6.044524801349306031e+00,7.564233282883286336e+00
9.332543007969905375e+03,1.474350117751580758e+00,1.588794801678587110e+00,2.161876112350638479e+00,2.991311506596581626e+00,4.116097227782510970e+00,5.940038258481358469e+00,7.433197782833575573e+00
9.549925860214369095e+03,1.452630978525451866e+00,1.565534609945375966e+00,2.128910746865707804e+00,2.944642880259702888e+00,4.051286595589209227e+00,5.846311401110822814e+00,7.315658411758541035e+00
9.772372209558112445e+03,1.433533387573433737e+00,1.545079704127609421e+00,2.099888507484992672e+00,2.903500709515225431e+00,3.994128017250582641e+00,5.763608557266693744e+00,7.211953435141044366e+00
1.000000000000000000e+04,1.416952443278033158e+00,1.527295655104602634e+00,2.074592015912496645e+00,2.867586813857738726e+00,3.944192732075948449e+00,5.691289317194730302e+00,7.121285463725338438e+00
1.023292992280753606e+04,1.402690991934736564e+00,1.511954546227666007e+00,2.052668708653549778e+00,2.836409355944157440e+00,3.900788120124196290e+00,5.628335633829793849e+00,7.042381466885016650e+00
1.047128548050898462e+04,1.390441314616366109e+00,1.498717089364978161e+00,2.033614357579544674e+00,2.809262419417809742e+00,3.862933015893716959e+00,5.573318298478212363e+00,6.973450821012052714e+00
1.071519305237607114e+04,1.379835961737199357e+00,1.487189061894886422e+00,2.016857596328260005e+00,2.785346937734145545e+00,3.829526212447290856e+00,5.524643108043402862e+00,6.912493756952367008e+00
1.096478196143185050e+04,1.370521031426241709e+00,1.477001332279526347e+00,2.001876906939180856e+00,2.763937612223699603e+00,3.799577560729965331e+00,5.480885986482285865e+00,6.857721783511978586e+00
1.122018454301962993e+04,1.362162597388478558e+00,1.467813387764947297e+00,1.988207322935855226e+00,2.744391692805365768e+00,3.772217097502302163e+00,5.440803922583222096e+00,6.807570962118849600e+00
1.148153621496881715e+04,1.354496537399043632e+00,1.459363194418423992e+00,1.975507392616161040e+00,2.726242119956598486e+00,3.746819434770555901e+00,5.403513282694739850e+00,6.760925719718856364e+00
1.174897554939530346e+04,1.347382497668123014e+00,1.451519798797319183e+00,1.963626557347447399e+00,2.709287852786674389e+00,3.723123064051680142e+00,5.368658242590846008e+00,6.717329838811265219e+00
1.202264434617413099e+04,1.340726523659527158e+00,1.444195126217444836e+00,1.952474479450509337e+00,2.693407963361861057e+00,3.700968297152178010e+00,5.336027714443535963e+00,6.676507125816570465e+00
1.230268770812381081e+04,1.334459316724943445e+00,1.437312958535312157e+00,1.941964230166146832e+00,2.678475012148629819e+00,3.680172194574124589e+00,5.305369785617186196e+00,6.638128838143219745e+00
1.258925411794166212e+04,1.328512561824993110e+00,1.430785391190093625e+00,1.931980146011948563e+00,2.664310991782263383e+00,3.660469700009580940e+00,5.276307139648153566e+00,6.601709699852215785e+00
1.288249551693134890e+04,1.322796447592594182e+00,1.424487131196201295e+00,1.922332303123757802e+00,2.650620309891444926e+00,3.641420709045586790e+00,5.248200549753682331e+00,6.566437061620497673e+00
1.318256738556407436e+04,1.317160653836731754e+00,1.418221237137758939e+00,1.912713010812439496e+00,2.636934551737475818e+00,3.622340342669222224e+00,5.220051575839798730e+00,6.531050746818138464e+00
1.348962882591653215e+04,1.311442083812418335e+00,1.411775862908796420e+00,1.902782981632535009e+00,2.622736750165272746e+00,3.602476693053999313e+00,5.190762646008586501e+00,6.494170318785682738e+00
1.380384264602883741e+04,1.305520693262304022e+00,1.404995605395678693e+00,1.892279158838011011e+00,2.607621377616890168e+00,3.581239042656982896e+00,5.159471459476105970e+00,6.454714860715786706e+00
1.412537544622755377e+04,1.299340842851682165e+00,1.397811350365510741e+00,1.881065293465913779e+00,2.591370322804739779e+00,3.558308330127822661e+00,5.125713758652455709e+00,6.412106681510241657e+00
1.445439770745928035e+04,1.292949864466178989e+00,1.390285911724712165e+00,1.869203297297810096e+00,2.574058906489479437e+00,3.533785112341099932e+00,5.089639435415586277e+00,6.366542527294014597e+00
1.479108388168207239e+04,1.286519218996230451e+00,1.382638193428418871e+00,1.856991652502244516e+00,2.556111822792197508e+00,3.508267787991356634e+00,5.052125141899746374e+00,6.319133097964186874e+00
1.513561248436207097e+04,1.280281241710425233e+00,1.375171410678741601e+00,1.844865022538032306e+00,2.538163531497101832e+00,3.482656623176282551e+00,5.014488975786195901e+00,6.271545013242029398e+00
1.548816618912482772e+04,1.274530440014141730e+00,1.368265711785698224e+00,1.833383588586277257e+00,2.521038971483192004e+00,3.458122880060248594e+00,4.978443005186010240e+00,6.225939611881037727e+00
1.584893192461114086e+04,1.269514734195613226e+00,1.362251832569125520e+00,1.823051836783591062e+00,2.505494194765167215e+00,3.435745976798459722e+00,4.945564731342637188e+00,6.184309077621634287e+00
1.621810097358929852e+04,1.265389936471078780e+00,1.357351394666173494e+00,1.814229225480191054e+00,2.492086351535142796e+00,3.416329705800525751e+00,4.917028427102199117e+00,6.148138976226707797e+00
1.659586907437559785e+04,1.262226245393081925e+00,1.353675586712595580e+00,1.807126584168359473e+00,2.481160088482452952e+00,3.400380499907564857e+00,4.893572808665953566e+00,6.118367326627939917e+00
1.698243652461746024e+04,1.259950989452526260e+00,1.351156320436141867e+00,1.801701767995369963e+00,2.472695630803308564e+00,3.387894290656173979e+00,4.875191588129346165e+00,6.094995066081634327e+00
1.737800828749376160e+04,1.258396624648455919e+00,1.349596518748920282e+00,1.797729212718032432e+00,2.466400298853656192e+00,3.378483228470438693e+00,4.861317324163306530e+00,6.077317502741729882e+00
1.778279410038922651e+04,1.257323502714872143e+00,1.348697923152688105e+00,1.794834508427738173e+00,2.461756023054965326e+00,3.371440359699449552e+00,4.850917024173011960e+00,6.064043657460219450e+00
1.819700858609982606e+04,1.256414300632766157e+00,1.348058791355634334e+00,1.792485774338387294e+00,2.458002964540035862e+00,3.365716620846001650e+00,4.842458902617932104e+00,6.053254289435582969e+00
1.862087136662865669e+04,1.255389381332495669e+00,1.347308321703997169e+00,1.790186687975381830e+00,2.454415838988538212e+00,3.360305911928263445e+00,4.834473569632905310e+00,6.043106520978462015e+00
1.905460717963248317e+04,1.253976561865560058e+00,1.346082342603419857e+00,1.787436583496401221e+00,2.450250930786685988e+00,3.354172579848900160e+00,4.825447637087513009e+00,6.031700287250794545e+00
1.949844599758045661e+04,1.251999679831841572e+00,1.344130226472104672e+00,1.783885620741280320e+00,2.444972278788028586e+00,3.346566921065117217e+00,4.814284997045827907e+00,6.017657300346658467e+00
1.995262314968878854e+04,1.249368067216787725e+00,1.341312736911048020e+00,1.779330394746055477e+00,2.438252625579553801e+00,3.337028559776212155e+00,4.800310783181818586e+00,6.000126414761507654e+00
2.041737944669527496e+04,1.246112825392599266e+00,1.337647739288290172e+00,1.773782168773527346e+00,2.430078513065766277e+00,3.325534055910106979e+00,4.783487303201746421e+00,5.979054529779011418e+00
2.089296130854040894e+04,1.242345209311480403e+00,1.333266791430514076e+00,1.767401627308063272e+00,2.420661691797500126e+00,3.312373207918342999e+00,4.764233808186098429e+00,5.954960664188321928e+00
2.137962089502232266e+04,1.238212252226127408e+00,1.328365390207722152e+00,1.760431954445070168e+00,2.410347633231771702e+00,3.298022361875096564e+00,4.743243045768972266e+00,5.928705924424251705e+00
2.187761623949551722e+04,1.233864561725893205e+00,1.323163596509328688e+00,1.753141896382055531e+00,2.399535099754434242e+00,3.283031887011823802e+00,4.721317229926627057e+00,5.901289055895319713e+00
2.238721138568337847e+04,1.229396180966901619e+00,1.317830141537032596e+00,1.745718058387259575e+00,2.388518420002665898e+00,3.267805812777759389e+00,4.699046835856216298e+00,5.873443648755640289e+00
2.290867652767774780e+04,1.224819797680788636e+00,1.312446575554637729e+00,1.738218767902969697e+00,2.377416117382146865e+00,3.252501605326628908e+00,4.676663893663604910e+00,5.845454829178876821e+00
2.344228815319922796e+04,1.220052256077946540e+00,1.306977992971958713e+00,1.730531247593564137e+00,2.366099880189948212e+00,3.236928966666214436e+00,4.653893229360111405e+00,5.816972452699668672e+00
2.398832919019489782e+04,1.214950877273349050e+00,1.301307257230923220e+00,1.722430628564964428e+00,2.354274386366983496e+00,3.220663276369664541e+00,4.630117562718759849e+00,5.787218710536087940e+00
2.454708915685028478e+04,1.209357552439088046e+00,1.295273471299064338e+00,1.713636772651028206e+00,2.341548940210981478e+00,3.203143229545423853e+00,4.604517911353397608e+00,5.755163119694698182e+00
2.511886431509582326e+04,1.203129545968823599e+00,1.288706083489625787e+00,1.703872472897218548e+00,2.327521320833924712e+00,3.183791011087865108e+00,4.576249916273089191e+00,5.719743950400656196e+00
2.570395782768864592e+04,1.196204103481246062e+00,1.281495096291140445e+00,1.692964066623710684e+00,2.311919549033525367e+00,3.162209135400339211e+00,4.544729566220779837e+00,5.680225612855776873e+00
2.630267991895381419e+04,1.188595362943151823e+00,1.273597075395814349e+00,1.680857183223700702e+00,2.294631816684641112e+00,3.138227136657074201e+00,4.509703506091034875e+00,5.636287512409412948e+00
2.691534803926913810e+04,1.180435753425646217e+00,1.265087043066073225e+00,1.667690372202727866e+00,2.275817232812839652e+00,3.112057090276214133e+00,4.471475730929149073e+00,5.588309017359615716e+00
2.754228703338168998e+04,1.171931199748577734e+00,1.256122108982291152e+00,1.653742417978356860e+00,2.255839669895630450e+00,3.084205338932715978e+00,4.430780501940825289e+00,5.537210670241586641e+00
2.818382931264454965e+04,1.163325374691295044e+00,1.246912410543837169e+00,1.639383028554142196e+00,2.235202188751258756e+00,3.055380358721118572e+00,4.388648692370932025e+00,5.484287137417098279e+00
2.884031503126605821e+04,1.154867485038908459e+00,1.237693471621744479e+00,1.625022851373554067e+00,2.214478193343446755e+00,3.026395625104617793e+00,4.346265721655158565e+00,5.431028987929055418e+00
2.951209226666383984e+04,1.146775047968896732e+00,1.228690416604870439e+00,1.611055663194076004e+00,2.194229736830298094e+00,2.998053507413187102e+00,4.304802944207919424e+00,5.378911224322585838e+00
3.019951720402019055e+04,1.139189090755725164e+00,1.220067475224824394e+00,1.597769654293552444e+00,2.174875319702729293e+00,2.970954031414417162e+00,4.265138118664362210e+00,5.329040635614497923e+00
3.090295432513592095e+04,1.132167097046009818e+00,1.211918331077575628e+00,1.585327940339264607e+00,2.156658164329955607e+00,2.945447521121456358e+00,4.227785864885576395e+00,5.282067915604097053e+00
3.162277660168379225e+04,1.125708863795030545e+00,1.204287370311919458e+00,1.573795501316833212e+00,2.139679774299941162e+00,2.921677826807739908e+00,4.192960429389165355e+00,5.238264808888781765e+00
3.235936569296280868e+04,1.119742172689486726e+00,1.197147481464943430e+00,1.563103516548658645e+00,2.123847202182187477e+00,2.899507297138098849e+00,4.160465336285522397e+00,5.197385347985607140e+00
3.311311214825907518e+04,1.114159915519111088e+00,1.190435604874608977e+00,1.553109138208211393e+00,2.108957443271601395e+00,2.878637168370247856e+00,4.129869551358935631e+00,5.158886366139153523e+00
3.388441561392027506e+04,1.108868682649568171e+00,1.184099388272549236e+00,1.543669511791711857e+00,2.094805222391980859e+00,2.858762229993693893e+00,4.100730761184508744e+00,5.122208527918846066e+00
3.467368504525316530e+04,1.103786364408832821e+00,1.178093575497344947e+00,1.534643569237115868e+00,2.081188307018632333e+00,2.839582212392562255e+00,4.072612530042694523e+00,5.086798366591091636e+00
3.548133892335752898e+04,1.098881738322121437e+00,1.172421601641652211e+00,1.525964457956370701e+00,2.068014545421455352e+00,2.820958079693701936e+00,4.045311294629530430e+00,5.052394308661556366e+00
3.630780547701010073e+04,1.094160695287553775e+00,1.167116336036414515e+00,1.517616597249578536e+00,2.055268100765840877e+00,2.802864420531323120e+00,4.018785507295286052e+00,5.018939185530072677e+00
3.715352290971727780e+04,1.089675101117132172e+00,1.162249170071730564e+00,1.509655089475079537e+00,2.043036375714168074e+00,2.785428515894922796e+00,3.993213444366441767e+00,4.986652352380837705e+00
3.801893963205612818e+04,1.085495906076114903e+00,1.157898524596851164e+00,1.502166671369742135e+00,2.031454337242156960e+00,2.768850258242568696e+00,3.968877615216458654e+00,4.955886703600175025e+00
3.890451449942804902e+04,1.081682613529310277e+00,1.154110215212457380e+00,1.495211247267524746e+00,2.020613912018633496e+00,2.753270795447669617e+00,3.945973090880727341e+00,4.926887417109364620e+00
3.981071705534969078e+04,1.078274226746337883e+00,1.150889599649895567e+00,1.488814753292774018e+00,2.010554158570295957e+00,2.738755410222287967e+00,3.924585709224869934e+00,4.899765435935786506e+00
4.073802778041130659e+04,1.075274807703351376e+00,1.148187080437931051e+00,1.482947665121041148e+00,2.001230666573547534e+00,2.725249756528530742e+00,3.904630344033782396e+00,4.874420316254603591e+00
4.168693834703355242e+04,1.072652842682466412e+00,1.145902438778864108e+00,1.477531292554171038e+00,1.992525144116671587e+00,2.712591993283261171e+00,3.885870731822191004e+00,4.850563582612714697e+00
4.265795188015925669e+04,1.070333284110918104e+00,1.143885032567042881e+00,1.472434019184546861e+00,1.984246978096892544e+00,2.700518444064489820e+00,3.867929510321222342e+00,4.827731325644839977e+00
4.365158322401656187e+04,1.068214119784670624e+00,1.141961341871927882e+00,1.467502892296391970e+00,1.976179865879575503e+00,2.688729278631519559e+00,3.850383728708054232e+00,4.805403035862083172e+00
4.466835921509634500e+04,1.066183340788615208e+00,1.139963250916112614e+00,1.462596106886856040e+00,1.968134098620446082e+00,2.676965657048176350e+00,3.832876244503248486e+00,4.783139262986606077e+00
4.570881896148751548e+04,1.064127990876730045e+00,1.137744719239190516e+00,1.457595734096110096e+00,1.959964707221813818e+00,2.665036456384073382e+00,3.815152193575209960e+00,4.760627044261477536e+00
4.677351412871981302e+04,1.061941786315551584e+00,1.135192242200308899e+00,1.452410759180394528e+00,1.951575435726493835e+00,2.652822051425201444e+00,3.797060711067989924e+00,4.737680976533289012e+00
4.786300923226380110e+04,1.059523691288783764e+00,1.132220083256686438e+00,1.446959260844327799e+00,1.942885983053129539e+00,2.640225607964128418e+00,3.778479251001345851e+00,4.714148296587763021e+00
4.897788193684466387e+04,1.056798626532674312e+00,1.128786980932875661e+00,1.441187059774826862e+00,1.933852928238589008e+00,2.627200228023764073e+00,3.759349942665950906e+00,4.689954323487371290e+00
5.011872336272725079e+04,1.053688013822522862e+00,1.124854352986244255e+00,1.435004250756115374e+00,1.924372605991234275e+00,2.613608990249955966e+00,3.739472664400974367e+00,4.664843902297377554e+00
5.128613839913647826e+04,1.050124872652866026e+00,1.120392095742156702e+00,1.428299610254498253e+00,1.914294926476565184e+00,2.599242128731465318e+00,3.718530016980512443e+00,4.638412893331948617e+00
5.248074602497722663e+04,1.046029152809610396e+00,1.115345049824387091e+00,1.420897714988592186e+00,1.903358955615644943e+00,2.583725482881255697e+00,3.695954835483297174e+00,4.609942604429278390e+00
5.370317963702532870e+04,1.041323111343770424e+00,1.109643868428000335e+00,1.412591318435447496e+00,1.891241741858899816e+00,2.566591094284270902e+00,3.671037032073570128e+00,4.578534521520427170e+00
5.495408738576248288e+04,1.035944410075215316e+00,1.103220161696930157e+00,1.403174416665531554e+00,1.877607408977779002e+00,2.547347013131692428e+00,3.643029040016996234e+00,4.543242713819627632e+00
5.623413251903490891e+04,1.029840536281877217e+00,1.096001888975723482e+00,1.392452590396102030e+00,1.862129833674294854e+00,2.525511285906383296e+00,3.611200941243010387e+00,4.503142925858353074e+00
5.754399373371566617e+04,1.023006944306545485e+00,1.087962590383978467e+00,1.380321344990352195e+00,1.844610225390865166e+00,2.500778741772466063e+00,3.575086177111229002e+00,4.457641272799221177e+00
5.888436553555884166e+04,1.015494211181209971e+00,1.079135088625677863e+00,1.366792890614553224e+00,1.825022195969661087e+00,2.473085521637857553e+00,3.534579038541203477e+00,4.406597216652007099e+00
6.025595860743580852e+04,1.007424225524083283e+00,1.069634417252292469e+00,1.352030787569860726e+00,1.803565805547022727e+00,2.442686473056367102e+00,3.490047268551184079e+00,4.350465398479253842e+00
6.165950018614822329e+04,9.989898336672325962e-01,1.059659830335057062e+00,1.336342705847203272e+00,1.780655118133204207e+00,2.410137184063131599e+00,3.442303991916700667e+00,4.290261400484542520e+00
6.309573444801929872e+04,9.904508655787824800e-01,1.049493504730942162e+00,1.320174212346472364e+00,1.756914217015365098e+00,2.376291603796604868e+00,3.392602701243209395e+00,4.227556296624847221e+00
6.456542290346549271e+04,9.821040523522923671e-01,1.039463489340735958e+00,1.304041385301058398e+00,1.733074430038967328e+00,2.342159684406648790e+00,3.342425905637664840e+00,4.164212273104821449e+00
6.606934480075964530e+04,9.742590371019426154e-01,1.029916566469518013e+00,1.288488206458511476e+00,1.709916542376957782e+00,2.308832241906563443e+00,3.293373704325747831e+00,4.102243386712047801e+00
6.760829753919818904e+04,9.671943038459631659e-01,1.021163242915468006e+00,1.273993476724117002e+00,1.688130837191665901e+00,2.277283856269070483e+00,3.246873612007047605e+00,4.043450726775956738e+00
6.918309709189362184e+04,9.611306432307773484e-01,1.013449305421752822e+00,1.260931003035089537e+00,1.668263606923324760e+00,2.248302668547007332e+00,3.204078333000389023e+00,3.989293393250018749e+00
7.079457843841373688e+04,9.562223554808051418e-01,1.006942702377275678e+00,1.249551962749331446e+00,1.650689859788026403e+00,2.222450322810288093e+00,3.165807381674314414e+00,3.940813793462644377e+00
7.244359600749905803e+04,9.525546591904048288e-01,1.001732291730410340e+00,1.239990755108947518e+00,1.635625227172159857e+00,2.200076932514936079e+00,3.132571254724336729e+00,3.898666313227016289e+00
7.413102413009176962e+04,9.501292389647824077e-01,9.978164599783614364e-01,1.232252713543234401e+00,1.623108197054293544e+00,2.181290824058049971e+00,3.104529801366699093e+00,3.863063448980678327e+00
7.585775750291836448e+04,9.488931159649997005e-01,9.951346242252183671e-01,1.226264221634234097e+00,1.613070195796068695e+00,2.166050546590283510e+00,3.081627051244042459e+00,3.833942794391557385e+00
7.762471166286911466e+04,9.487469972620846681e-01,9.935803890954139073e-01,1.221898649895905686e+00,1.605371185167471015e+00,2.154208415812067123e+00,3.063656748641942151e+00,3.811048980962822963e+00
7.943282347242820833e+04,9.495431949948476280e-01,9.930001670684205362e-01,1.218966245193525255e+00,1.599780192334186779e+00,2.145476315476112728e+00,3.050212084257137413e+00,3.793869237106964221e+00
8.128305161640995357e+04,9.510929650135117042e-01,9.932017036008042865e-01,1.217226528078986236e+00,1.595988457839344177e+00,2.139442350378844448e+00,3.040708526134959122e+00,3.781663849092069540e+00
8.317637711026708712e+04,9.531795102435772771e-01,9.939675322870467067e-01,1.216399694759019656e+00,1.593621162807310698e+00,2.135584892647918842e+00,3.034402056595423947e+00,3.773489271425112701e+00
8.511380382023759012e+04,9.555691698852577520e-01,9.950643167223214292e-01,1.216171397846910418e+00,1.592240278684296628e+00,2.133278344873703603e+00,3.030394821289108531e+00,3.768208120385115656e+00
8.709635899560814141e+04,9.580302312585283753e-01,9.962624525055396862e-01,1.216214720077060107e+00,1.591373203391533320e+00,2.131834590011441044e+00,3.027692403580349190e+00,3.764562221697318023e+00
8.912509381337459490e+04,9.603596383473054221e-01,9.973639689542058706e-01,1.216231263327232748e+00,1.590575722898815991e+00,2.130597020724835033e+00,3.025339964306489993e+00,3.761345378430562381e+00
9.120108393559097021e+04,9.624004780994738217e-01,9.982134168128572460e-01,1.215959479550428490e+00,1.589442178282568507e+00,2.128954478764506053e+00,3.022439861589893972e+00,3.757426133739478757e+00
9.332543007969905739e+04,9.640716425664102029e-01,9.987356880653113222e-01,1.215240668800204871e+00,1.587711243608958434e+00,2.126496208102985452e+00,3.018380484531344443e+00,3.752035187273271788e+00
9.549925860214368731e+04,9.653587254096569481e-01,9.989171210065350692e-01,1.213992927038808123e+00,1.585232243690514409e+00,2.122965401344562242e+00,3.012768599736553199e+00,3.744680104452287939e+00
9.772372209558112081e+04,9.663120867594896524e-01,9.988051950447529581e-01,1.212221541536229630e+00,1.581983129094905571e+00,2.118286291442902147e+00,3.005472729263857445e+00,3.735197683778967104e+00
1.000000000000000000e+05,9.670199011164213321e-01,9.984797032126493388e-01,1.209986690407707011e+00,1.578032249256076991e+00,2.112514600244826291e+00,2.996554810564741267e+00,3.723667622914550890e+00
1.023292992280753679e+05,9.675739602193171862e-01,9.980154066085280551e-01,1.207358486309012102e+00,1.573473680461464408e+00,2.105749941208169496e+00,2.986145878430197964e+00,3.710255260181841042e+00
1.047128548050898535e+05,9.680498140599304024e-01,9.974642897882457504e-01,1.204397188004823427e+00,1.568397262884787757e+00,2.098095982833360296e+00,2.974390757989782585e+00,3.695141860974757719e+00
1.071519305237607041e+05,9.684860495144612669e-01,9.968403299896462233e-01,1.201132266815660543e+00,1.562855586652353024e+00,2.089617347623679233e+00,2.961386896390426404e+00,3.678448158381088184e+00
1.096478196143185050e+05,9.688771005309746442e-01,9.961127773552234110e-01,1.197556258995444045e+00,1.556851918645939969e+00,2.080325054082950764e+00,2.947163100293288540e+00,3.660208126611108170e+00
1.122018454301962920e+05,9.691995631368920394e-01,9.952432443201699730e-01,1.193671997774262694e+00,1.550405899456508418e+00,2.070269428582468318e+00,2.931813913732557175e+00,3.640539494874254878e+00
1.148153621496881678e+05,9.694135238611820693e-01,9.941868261769198911e-01,1.189483560432138098e+00,1.543535099198707794e+00,2.059509693223100957e+00,2.915451879739011876e+00,3.619583704946927938e+00
1.174897554939530382e+05,9.695038285592134653e-01,9.929379389911043852e-01,1.185057890850578666e+00,1.536343821059637849e+00,2.048236593234547431e+00,2.898382802459384955e+00,3.597727154953993534e+00
1.202264434617413062e+05,9.694827774097001249e-01,9.915315208614634557e-01,1.180512390190237682e+00,1.529004874480441201e+00,2.036739879266599385e+00,2.881054309327692131e+00,3.575536471282610318e+00
1.230268770812381117e+05,9.693939376788660578e-01,9.900438854622847229e-01,1.176011879443465080e+00,1.521757264929951337e+00,2.025399576331399665e+00,2.864040349067050073e+00,3.553738562025305914e+00
1.258925411794166139e+05,9.692989555427090620e-01,9.885739556578200249e-01,1.171734369420998512e+00,1.514857437248083638e+00,2.014610315932563012e+00,2.847928453526884951e+00,3.533078811777605743e+00
1.288249551693134854e+05,9.692496856598185051e-01,9.872061622266760095e-01,1.167812956519352019e+00,1.508496173595099465e+00,2.004662775774561201e+00,2.833144689127657934e+00,3.514100280653111419e+00
1.318256738556407508e+05,9.692608385076523225e-01,9.859804678886594509e-01,1.164296738346596749e+00,1.502745497264297958e+00,1.995667015631066965e+00,2.819843341039564244e+00,3.497004931703926012e+00
1.348962882591653324e+05,9.692959447948220619e-01,9.848721950418816151e-01,1.161123430477310814e+00,1.497517344779427884e+00,1.987496292348305271e+00,2.807825828555435166e+00,3.481551716672324215e+00
1.380384264602883777e+05,9.692574734271082182e-01,9.837822020178874638e-01,1.158109976710280709e+00,1.492549716259244041e+00,1.979770021724523543e+00,2.796517366534823079e+00,3.467026685402316843e+00
1.412537544622755377e+05,9.690038541968518659e-01,9.825550473921357275e-01,1.154982931799979129e+00,1.487448288719211309e+00,1.971917046196490331e+00,2.785061940230979971e+00,3.452362260485343892e+00
1.445439770745928108e+05,9.683755642639408912e-01,9.810130991422694180e-01,1.151435115534393594e+00,1.481768090156996065e+00,1.963293978273273677e+00,2.772497418216886444e+00,3.436357395412958038e+00
1.479108388168207312e+05,9.672316981908641864e-01,9.789936175042566191e-01,1.147184706419715594e+00,1.475096352077571282e+00,1.953304366977542061e+00,2.757932333238167111e+00,3.417898389260865866e+00
1.513561248436207243e+05,9.654827522781056492e-01,9.763928505465604424e-01,1.142036318683496532e+00,1.467138717571652373e+00,1.941520713426839295e+00,2.740723558900023615e+00,3.396181716727448840e+00
1.548816618912482809e+05,9.631172462863547556e-01,9.731926167975882835e-01,1.135926289672602341e+00,1.457786629004423018e+00,1.927778693601176041e+00,2.720617662688289862e+00,3.370890260266039107e+00
1.584893192461114086e+05,9.602058721107448180e-01,9.694660532328027713e-01,1.128932242007774533e+00,1.447131178615238101e+00,1.912198297139791503e+00,2.697780105526264904e+00,3.342228710742380038e+00
1.621810097358929925e+05,9.568934770289507785e-01,9.653656260923501042e-01,1.121251235383450950e+00,1.435432128387486683e+00,1.895136349873761006e+00,2.672726933499461666e+00,3.310837439085294154e+00
1.659586907437559566e+05,9.533848354016652982e-01,9.611061529263409398e-01,1.113183509176964403e+00,1.423101846425715244e+00,1.877166575099781021e+00,2.646295218183599918e+00,3.277754616070923888e+00
1.698243652461745951e+05,9.499047264310476191e-01,9.569187838543857794e-01,1.105063516430240478e+00,1.410605673449547126e+00,1.858939218090507772e+00,2.619437350361640160e+00,3.244159122894721303e+00
1.737800828749376233e+05,9.466803172188696935e-01,9.530306403288476558e-01,1.097233998814158618e+00,1.398432000072703296e+00,1.841141557511026816e+00,2.593163648510755870e+00,3.211300233906680734e+00
1.778279410038922797e+05,9.439147456584654483e-01,9.496362761611428782e-01,1.090007465596800618e+00,1.387035903597817477e+00,1.824418543614446220e+00,2.568425192858240003e+00,3.180352727050153927e+00
1.819700858609982533e+05,9.417674686734048839e-01,9.468774354144310346e-01,1.083635081247752652e+00,1.376796375529507621e+00,1.809313775192845863e+00,2.546028066094387032e+00,3.152312050938530952e+00
1.862087136662865523e+05,9.403500995240601235e-01,9.448418037472966491e-01,1.078295761715055701e+00,1.367993729562859029e+00,1.796233504356980815e+00,2.526578411266015234e+00,3.127926339630726638e+00
1.905460717963248317e+05,9.397302018962866432e-01,9.435691694187705592e-01,1.074106988009414065e+00,1.360823913069162394e+00,1.785465844218547815e+00,2.510510611597433162e+00,3.107734386812896599e+00
1.949844599758045515e+05,9.399256005373346490e-01,9.430491291742483240e-01,1.071104596111609686e+00,1.355362200236987835e+00,1.777124044931255531e+00,2.498001987044697003e+00,3.091957946919308586e+00
1.995262314968878927e+05,9.409139531445023241e-01,9.432337072668377509e-01,1.069252450471864124e+00,1.351570180004193489e+00,1.771153853724998672e+00,2.488981402505429763e+00,3.080511174773632455e+00
2.041737944669527351e+05,9.426410694444695704e-01,9.440449594448117043e-01,1.068440263925069633e+00,1.349287481773222108e+00,1.767317287809083037e+00,2.483102343927297451e+00,3.072965165024332368e+00
2.089296130854040966e+05,9.450166292768594767e-01,9.453753931208308536e-01,1.068482690745306662e+00,1.348233522143529095e+00,1.765198143121624597e+00,2.479750883018454477e+00,3.068556075984226972e+00
2.137962089502232557e+05,9.479267200953191974e-01,9.471010893472425751e-01,1.069137982093621542e+00,1.348033982049262836e+00,1.764242036000804204e+00,2.478102603695155892e+00,3.066254751204953166e+00
2.187761623949551722e+05,9.512270621232158385e-01,9.490772521172573528e-01,1.070107126416552701e+00,1.348228317164207546e+00,1.763772066638779723e+00,2.477146531795196172e+00,3.064796077442991873e+00
2.238721138568337774e+05,9.547544452372314083e-01,9.511534190409259848e-01,1.071074571657396612e+00,1.348337106944256014e+00,1.763092657275365127e+00,2.475841034387726847e+00,3.062875332827331487e+00
2.290867652767774707e+05,9.583362624937091789e-01,9.531821881336192126e-01,1.071736174651604090e+00,1.347910292337610949e+00,1.761562190358870739e+00,2.473222905267981275e+00,3.059285539095530027e+00
2.344228815319922578e+05,9.617938922350142139e-01,9.550262411156013043e-01,1.071830010258332910e+00,1.346577545292130029e+00,1.758668104418007916e+00,2.468524486996742429e+00,3.053065666867963213e+00
2.398832919019489782e+05,9.649616575082734515e-01,9.565707764642614741e-01,1.071170403885851830e+00,1.344100365897499705e+00,1.754102064698081609e+00,2.461287950905887367e+00,3.043644943564807193e+00
2.454708915685028478e+05,9.676996635036620997e-01,9.577344697552112596e-01,1.069662274948713687e+00,1.340385396318993338e+00,1.747771963752279945e+00,2.451384834797728729e+00,3.030867613768463809e+00
2.511886431509582035e+05,9.699070827957021468e-01,9.584720253158149905e-01,1.067309064507981242e+00,1.335494175674500017e+00,1.739811199734034197e+00,2.439031792501563434e+00,3.015013180820124372e+00
2.570395782768864592e+05,9.715312347310425256e-01,9.587800475510180886e-01,1.064205984931194671e+00,1.329619992499030845e+00,1.730537008585375958e+00,2.424726085299719447e+00,2.996714038252085377e+00
2.630267991895381710e+05,9.725728336222143611e-01,9.586941171889697966e-01,1.060510223864876478e+00,1.323033546250845571e+00,1.720364329096266909e+00,2.409112801265733239e+00,2.976787967638192089e+00
2.691534803926913883e+05,9.730784961044176562e-01,9.582800376305281587e-01,1.056417319481256945e+00,1.316043105379034017e+00,1.709745179182148078e+00,2.392889626475474429e+00,2.956117963999367770e+00
2.754228703338169144e+05,9.731458851495706774e-01,9.576373357285818955e-01,1.052144896300325483e+00,1.308967942026675324e+00,1.699127207056906119e+00,2.376739913437133200e+00,2.935567519558388572e+00
2.818382931264454965e+05,9.729072540444646533e-01,9.568909561200404923e-01,1.047903111131402110e+00,1.302092748305891945e+00,1.688891880978004689e+00,2.361234211226299173e+00,2.915856368053121539e+00
2.884031503126605530e+05,9.725076971052647457e-01,9.561728992941607164e-01,1.043874572892927954e+00,1.295644749063430634e+00,1.679326003948611312e+00,2.346787021966293185e+00,2.897506019814238609e+00
2.951209226666383911e+05,9.721032556291139270e-01,9.556266749733230981e-01,1.040222686311952582e+00,1.289816281490635541e+00,1.670660603949971179e+00,2.333715154969982830e+00,2.880913709367916908e+00
3.019951720402018982e+05,9.718296546228177846e-01,9.553802020267663231e-01,1.037058284948515929e+00,1.284720202837456027e+00,1.663014811645909585e+00,2.322158340674888244e+00,2.866251578724023030e+00
3.090295432513591950e+05,9.717999880210215213e-01,9.555443893493860141e-01,1.034456417830381891e+00,1.280423226536404169e+00,1.656448856074893783e+00,2.312164330707608517e+00,2.853574407685215863e+00
3.162277660168379080e+05,9.720944496004740865e-01,9.562001123897329036e-01,1.032445452305164268e+00,1.276932598234129079e+00,1.650949635021093709e+00,2.303673638500965737e+00,2.842800196167531102e+00
3.235936569296281086e+05,9.727552642020419471e-01,9.573877865834246048e-01,1.031005477900775347e+00,1.274194256318112339e+00,1.646426558608309332e+00,2.296521041519350437e+00,2.833712547660897751e+00
3.311311214825907955e+05,9.737950419286179882e-01,9.591124736543769069e-01,1.030084946542644486e+00,1.272114102554861015e+00,1.642740335926830220e+00,2.290482318219573266e+00,2.826019463174187951e+00
3.388441561392027652e+05,9.752044205150339762e-01,9.613463302074413130e-01,1.029600631134844235e+00,1.270552075095308542e+00,1.639689853217071613e+00,2.285257525642996779e+00,2.819333499922381137e+00
3.467368504525316530e+05,9.769526687942019505e-01,9.640288267988905702e-01,1.029456075420830619e+00,1.269348075662238173e+00,1.637045451322357792e+00,2.280520149280142128e+00,2.813234233866223288e+00
3.548133892335753189e+05,9.789999876426582759e-01,9.670762736983505858e-01,1.029545506512033137e+00,1.268324919246377469e+00,1.634551458398644463e+00,2.275918878244017396e+00,2.807271843127627342e+00
3.630780547701010364e+05,9.812961602449558063e-01,9.703874574035769029e-01,1.029773081326142314e+00,1.267318304638266557e+00,1.631968359517436573e+00,2.271135196443967441e+00,2.801040412596328633e+00
3.715352290971727925e+05,9.837812342710617886e-01,9.738450679910796159e-01,1.030044309492807564e+00,1.266164472217021997e+00,1.629057978384770511e+00,2.265854969517895778e+00,2.794142117545727722e+00
3.801893963205612381e+05,9.863785390753951887e-01,9.773198333916183200e-01,1.030272870257623374e+00,1.264718035466343427e+00,1.625613224881991670e+00,2.259807706482610978e+00,2.786237831911452911e+00
3.890451449942804757e+05,9.889973546968077178e-01,9.806700323562640431e-01,1.030367039970390364e+00,1.262834799676394892e+00,1.621439080904651719e+00,2.252732635550260376e+00,2.777003090364089655e+00
3.981071705534969224e+05,9.915288101269228438e-01,9.837487221551508565e-01,1.030224931881154049e+00,1.260368516628155078e+00,1.616350688067523356e+00,2.244371649730452667e+00,2.766119582272051680e+00
4.073802778041130514e+05,9.938603619123163035e-01,9.864171050231809179e-01,1.029736705148957876e+00,1.257175000731495684e+00,1.610178121630228221e+00,2.234475631249054572e+00,2.753281273570751697e+00
4.168693834703355096e+05,9.958817198508718160e-01,9.885556928042240621e-01,1.028789520406233837e+00,1.253118344990128197e+00,1.602775075406068339e+00,2.222817387288090529e+00,2.738210347976234527e+00
4.265795188015925814e+05,9.975021931758659699e-01,9.900827624584925823e-01,1.027279133525034194e+00,1.248085772359493806e+00,1.594031868453287037e+00,2.209215023853820181e+00,2.720686232083082690e+00
4.365158322401656187e+05,9.986654950122523244e-01,9.909694785534925998e-01,1.025135828969668372e+00,1.242025239744950937e+00,1.583924071910034037e+00,2.193609371133990127e+00,2.700642347175076452e+00
4.466835921509634936e+05,9.993525284205400094e-01,9.912410946315083349e-01,1.022331285467892981e+00,1.234948647603528293e+00,1.572509236012956446e+00,2.176063509347126779e+00,2.678165024030922936e+00
4.570881896148751839e+05,9.995908876027590484e-01,9.909819227372006489e-01,1.018897788013108707e+00,1.226957175461472094e+00,1.559957745566554976e+00,2.156813624515156569e+00,2.653557412972089136e+00
4.677351412871981156e+05,9.994494209180980748e-01,9.903258614109939906e-01,1.014937922418509775e+00,1.218253241445897084e+00,1.546566858583426241e+00,2.136292060623412148e+00,2.627368931105031447e+00
4.786300923226380255e+05,9.990274108048968760e-01,9.894364459089933783e-01,1.010612395197139524e+00,1.209116160679924779e+00,1.532725041421677981e+00,2.115074642388603987e+00,2.600327763073579046e+00
4.897788193684466532e+05,9.984456382245278094e-01,9.884915824169070442e-01,1.006131572816237885e+00,1.199888426504144290e+00,1.518894428701464960e+00,2.093853826949410468e+00,2.573306234065843245e+00
5.011872336272724788e+05,9.978297676920832027e-01,9.876582597574321554e-01,1.001728461773532031e+00,1.190932510570336111e+00,1.505553736217486449e+00,2.073349400884273219e+00,2.547209178118755357e+00
5.128613839913647971e+05,9.972970741775040171e-01,9.870786075591291286e-01,9.976380240707013458e-01,1.182604525000139128e+00,1.493167513868448371e+00,2.054260761576688576e+00,2.522913457845834095e+00
5.248074602497722954e+05,9.969452666199413171e-01,9.868578554676470382e-01,9.940731526963666465e-01,1.175216506676306061e+00,1.482137371794513880e+00,2.037188748855673470e+00,2.501169879646286454e+00
5.370317963702531997e+05,9.968409084649858531e-01,9.870547587017486357e-01,9.911930185693842432e-01,1.168993535085089519e+00,1.472745677851013069e+00,2.022552416426578237e+00,2.482499529217307987e+00
5.495408738576248288e+05,9.970097913284716729e-01,9.876765302255671175e-01,9.890824898485686134e-01,1.164047555977939741e+00,1.465122481251056374e+00,2.010539821343544364e+00,2.467132981547950799e+00
5.623413251903491328e+05,9.974401652712339139e-01,9.886899568294156282e-01,9.877590573302268417e-01,1.160385471489411735e+00,1.459255878790324923e+00,2.001124196854153325e+00,2.455031384155278218e+00
5.754399373371566180e+05,9.980837293933699783e-01,9.900211531231229989e-01,9.871544936435363571e-01,1.157886723554509389e+00,1.454962125958494834e+00,1.994023216388681741e+00,2.445836064014907496e+00
5.888436553555884166e+05,9.988665597101288318e-01,9.915722571321465839e-01,9.871419096549821637e-01,1.156337532588565198e+00,1.451929596230062902e+00,1.988767525587464835e+00,2.438955268791563213e+00
6.025595860743580852e+05,9.997076168140119901e-01,9.932316897082824614e-01,9.875502444963101256e-01,1.155455467950994297e+00,1.449756116797384697e+00,1.984755521576998305e+00,2.433632901337044352e+00
6.165950018614821602e+05,1.000529785170509722e+00,9.948844853431448865e-01,9.881835591774107419e-01,1.154911002876322978e+00,1.447973682233408388e+00,1.981292350361834043e+00,2.428996929976681152e+00
6.309573444801929872e+05,1.001274705796020514e+00,9.964243659023087618e-01,9.888585301647231374e-01,1.154391688666325244e+00,1.446147036877548420e+00,1.977735373617369952e+00,2.424242136521557178e+00
6.456542290346549125e+05,1.001907690884717539e+00,9.977586362940435993e-01,9.894089898441558173e-01,1.153606370698349703e+00,1.443873679277017708e+00,1.973491565892779853e+00,2.418625021127903008e+00
6.606934480075964238e+05,1.002419825470437065e+00,9.988140437248809178e-01,9.897081865048821259e-01,1.152324035325613227e+00,1.440842484004885016e+00,1.968103990498912825e+00,2.411571629010332174e+00
6.760829753919818904e+05,1.002820774648971680e+00,9.995399654698229330e-01,9.896722436402198841e-01,1.150384773956875772e+00,1.436846112980860068e+00,1.961269496370230847e+00,2.402698846102743868e+00
6.918309709189363057e+05,1.003128667862944523e+00,9.999087624441153066e-01,9.892558557633864824e-01,1.147698191898050002e+00,1.431775521110039584e+00,1.952830727878679173e+00,2.391803691644943441e+00
7.079457843841373688e+05,1.003360447666963751e+00,9.999182181458801111e-01,9.884517064177105183e-01,1.144241464738418923e+00,1.425610600722069687e+00,1.942762807879949705e+00,2.378846177070616186e+00
7.244359600749906385e+05,1.003525276145361245e+00,9.995901755619993612e-01,9.872828992224325084e-01,1.140054076051562948e+00,1.418408527436286315e+00,1.931160702782274363e+00,2.363934633582061462e+00
7.413102413009176962e+05,1.003627065179482747e+00,9.989733555105808627e-01,9.857945204172182674e-01,1.135217899657762874e+00,1.410274774586909752e+00,1.918194475554324985e+00,2.347270936603707892e+00
7.585775750291835284e+05,1.003659588760298371e+00,9.981341727812624853e-01,9.840457071394044242e-01,1.129847025474863154e+00,1.401351188220902211e+00,1.904092763353998130e+00,2.329131395253626113e+00
7.762471166286912048e+05,1.003618729125516085e+00,9.971565919036287085e-01,9.821127429277697329e-01,1.124088348479530319e+00,1.391821393919514760e+00,1.889148987691486203e+00,2.309877580832440103e+00
7.943282347242821706e+05,1.003504439660734882e+00,9.961317734651081723e-01,9.800776507372397361e-01,1.118099926297856594e+00,1.381889525129903928e+00,1.873686730606546558e+00,2.289913442278161071e+00
8.128305161640995648e+05,1.003324016597304080e+00,9.951470480107693639e-01,9.780230365296316286e-01,1.112043251706061664e+00,1.371774000845815022e+00,1.858047460765604786e+00,2.269671047272038056e+00
8.317637711026708130e+05,1.003094814377094135e+00,9.942819108195011246e-01,9.760317151710999894e-01,1.106080341450409232e+00,1.361711691243566058e+00,1.842593977001674599e+00,2.249614654268063951e+00
8.511380382023758721e+05,1.002842055346185868e+00,9.936027280679526896e-01,9.741848118858094097e-01,1.100368830868259540e+00,1.351947564638989130e+00,1.827693702015482646e+00,2.230218907407909512e+00
8.709635899560814723e+05,1.002590099737773244e+00,9.931558825335807805e-01,9.725520142140670066e-01,1.095044255042551873e+00,1.342707750584182236e+00,1.813677261989550926e+00,2.211914652860485830e+00
8.912509381337459199e+05,1.002364043156115381e+00,9.929775226146502209e-01,9.711950635641292129e-01,1.090220745114806711e+00,1.334191922913023021e+00,1.800828202720434312e+00,2.195074296454129659e+00
9.120108393559096148e+05,1.002175638133490088e+00,9.930897904154005751e-01,9.701686652365275609e-01,1.085989696478847799e+00,1.326564269022256326e+00,1.789369764945410779e+00,2.179993326611999738e+00
9.332543007969905157e+05,1.002026958654925526e+00,9.935004661014135152e-01,9.695069496508574858e-01,1.082395556763595001e+00,1.319913173011225682e+00,1.779407602970840996e+00,2.166817093662531502e+00
9.549925860214368440e+05,1.001905477762370378e+00,9.942070650749099681e-01,9.692333200372860169e-01,1.079448918080130548e+00,1.314264787917421184e+00,1.770950050232167339e+00,2.155565166649348718e+00
9.772372209558112081e+05,1.001791171208765041e+00,9.951946408959596591e-01,9.693478010521608956e-01,1.077112070442083791e+00,1.309562135501751934e+00,1.763879757945855387e+00,2.146095144936294830e+00
1.000000000000000000e+06,1.001657674928406960e+00,9.964344093478076925e-01,9.698344716327063075e-01,1.075313181576031951e+00,1.305687019037358398e+00,1.757988001291641122e+00,2.138145812622365138e+00
1.023292992280753679e+06,1.001481738318583004e+00,9.978827989077558858e-01,9.706530235709793786e-01,1.073941085615952806e+00,1.302456639624141932e+00,1.752971068064941074e+00,2.131332619070907430e+00
1.047128548050898477e+06,1.001248799864353778e+00,9.994818834673184771e-01,9.717459483895360961e-01,1.072867271959748958e+00,1.299659972708343991e+00,1.748488436719824124e+00,2.125222475548090184e+00
1.071519305237604771e+06,1.000955610554034925e+00,1.001160738434947906e+00,9.730304442351487282e-01,1.071941804829716238e+00,1.297058453386149779e+00,1.744164952295791382e+00,2.119336881747285961e+00
1.096478196143182926e+06,1.000615184333137453e+00,1.002841331607813746e+00,9.744063689322187694e-01,1.071012118939909552e+00,1.294418171480073543e+00,1.739643190310591780e+00,2.113219391421426341e+00
1.122018454301965190e+06,1.000254489341698472e+00,1.004443710092788766e+00,9.757602569846569596e-01,1.069929693541807225e+00,1.291521708606161667e+00,1.734598863081934006e+00,2.106456305611963398e+00
1.148153621496884152e+06,9.999100227161790144e-01,1.005893169910473173e+00,9.769763709375131056e-01,1.068564119972951421e+00,1.288190540611496182e+00,1.728776938845198785e+00,2.098723268293127386e+00
1.174897554939530324e+06,9.996246227523526429e-01,1.007126289285126042e+00,9.779475100173806723e-01,1.066813361687920070e+00,1.284298790514831978e+00,1.722009870672198684e+00,2.089807905253561415e+00
1.202264434617413208e+06,9.994401046610451589e-01,1.008097704438378095e+00,9.785913301877171566e-01,1.064615707453867577e+00,1.279785605114940106e+00,1.714231842533039174e+00,2.079627378543108307e+00
1.230268770812381059e+06,9.993931660229079528e-01,1.008781562211390703e+00,9.788648627279223913e-01,1.061961414589974062e+00,1.274663883865243985e+00,1.705489480532861535e+00,2.068241932111280601e+00
1.258925411794166081e+06,9.995104194009146736e-01,1.009177240494212091e+00,9.787778348798281680e-01,1.058898970631467984e+00,1.269021429186180550e+00,1.695938779579404754e+00,2.055848782339112280e+00
1.288249551693132380e+06,9.998018747007140217e-01,1.009304097370851361e+00,9.783963726950432038e-01,1.055533552601517044e+00,1.263010421498568903e+00,1.685828643197503363e+00,2.042760230754720574e+00
1.318256738556404831e+06,1.000263340506966525e+00,1.009197669314835455e+00,9.778287505868019647e-01,1.052002344699040082e+00,1.256806315830787835e+00,1.675436887846936340e+00,2.029321983118146822e+00
1.348962882591655944e+06,1.000868086247068467e+00,1.008900800656770347e+00,9.772083131375552956e-01,1.048452762401955951e+00,1.250581186130468314e+00,1.665032387163516203e+00,2.015866308712819688e+00
1.380384264602886746e+06,1.001576185708616284e+00,1.008460073070652552e+00,9.766742656749768381e-01,1.045019296203648196e+00,1.244470793372425721e+00,1.654822772573553813e+00,2.002644266036623044e+00
1.412537544622755377e+06,1.002331429231997140e+00,1.007914139186481206e+00,9.763366816597331965e-01,1.041789303494286001e+00,1.238539656646917120e+00,1.644905863738581164e+00,1.989767943172537690e+00
1.445439770745927934e+06,1.003073285842042139e+00,1.007292459952183528e+00,9.762592942153115461e-01,1.038794601981470445e+00,1.232782179184316984e+00,1.635271449081985518e+00,1.977213769598030080e+00
1.479108388168207137e+06,1.003737821700042332e+00,1.006610598162299475e+00,9.764484145119718406e-01,1.036007287291598189e+00,1.227123399292720851e+00,1.625801801405745817e+00,1.964825023484115363e+00
1.513561248436207185e+06,1.004267283300209090e+00,1.005875153513663189e+00,9.768513080195057041e-01,1.033351981705686207e+00,1.221450213316752409e+00,1.616318139378499552e+00,1.952373202974782229e+00
1.548816618912479607e+06,1.004611515478402328e+00,1.005086232941762470e+00,9.773728162563419808e-01,1.030731831472912807e+00,1.215645509975298078e+00,1.606633917126173872e+00,1.939625440310681403e+00
1.584893192461110884e+06,1.004735537143333746e+00,1.004243319719076322e+00,9.778951425875355152e-01,1.028054088748282524e+00,1.209625698450174314e+00,1.596607998825298358e+00,1.926411694920092899e+00
1.621810097358933184e+06,1.004618951173295471e+00,1.003351322446405458e+00,9.783032090610408460e-01,1.025250841406935232e+00,1.203356039166608715e+00,1.586171710865061035e+00,1.912657150514004201e+00
1.659586907437563175e+06,1.004258595966423417e+00,1.002425646635435985e+00,9.785103107121458921e-01,1.022297801476730328e+00,1.196871794570624647e+00,1.575359615618153741e+00,1.898418751468305077e+00
1.698243652461746009e+06,1.003668005674386743e+00,1.001493808461107360e+00,9.784724892272834706e-01,1.019219471013435463e+00,1.190268952367203870e+00,1.564298916506220216e+00,1.883868858097392573e+00
1.737800828749376349e+06,1.002879726337863264e+00,1.000596828175047692e+00,9.781999086686961054e-01,1.016084819106444215e+00,1.183691683935698347e+00,1.553192563064301313e+00,1.869269917382397228e+00
1.778279410038922913e+06,1.001942927246917803e+00,9.997857329676447247e-01,9.777457653188322828e-01,1.012986893370845687e+00,1.177297276000787818e+00,1.542268026133536196e+00,1.854909373813192541e+00
1.819700858609982533e+06,1.000918182351075547e+00,9.991166696568130057e-01,9.771967162874255486e-01,1.010031576152742749e+00,1.171241500082790488e+00,1.531756682142805470e+00,1.841073844464252263e+00
1.862087136662865523e+06,9.998744537614183692e-01,9.986434051624105690e-01,9.766560004839148768e-01,1.007312663070993208e+00,1.165641489798310726e+00,1.521835756245516702e+00,1.827975888614045585e+00
1.905460717963244300e+06,9.988813690209779050e-01,9.984087976232755013e-01,9.762251643741914897e-01,1.004905435382162260e+00,1.160575426470998650e+00,1.512629693137847564e+00,1.815759654065073114e+00
1.949844599758041557e+06,9.980037743642290460e-01,9.984411054400987862e-01,9.759893869780144060e-01,1.002852183219011817e+00,1.156064687346775033e+00,1.504181402773923759e+00,1.804468912334593167e+00
1.995262314968882827e+06,9.972956535913325427e-01,9.987436152160809044e-01,9.760049768120427904e-01,1.001163831414376260e+00,1.152085822894245437e+00,1.496470558281341789e+00,1.794072565625727256e+00
2.041737944669531658e+06,9.967942867163180898e-01,9.992953232898338367e-01,9.762949689729765179e-01,9.998162196212936337e-01,1.148567251877113726e+00,1.489409900597778114e+00,1.784463208026007663e+00
2.089296130854040850e+06,9.965232031151747272e-01,1.000052469231421659e+00,9.768555883923972782e-01,9.987678182413781691e-01,1.145421714976246008e+00,1.482891620127271270e+00,1.775516155572851140e+00
2.137962089502232615e+06,9.964883935482947708e-01,1.000953547003051280e+00,9.776571845082645540e-01,9.979594847546109371e-01,1.142547709429898806e+00,1.476790510990128480e+00,1.767091863110421990e+00
2.187761623949551955e+06,9.966836217153153266e-01,1.001926836413319366e+00,9.786522773952222032e-01,9.973266204245693212e-01,1.139848821273203194e+00,1.470991408539664258e+00,1.759066876271706548e+00
2.238721138568338007e+06,9.970915197942834540e-01,1.002901188982037395e+00,9.797874368215393481e-01,9.968082734072977180e-01,1.137245609256519296e+00,1.465404745587120638e+00,1.751349432961855079e+00
2.290867652767769992e+06,9.976833499530316507e-01,1.003810920005374863e+00,9.810020084267764284e-01,9.963431535515844262e-01,1.134671959167976141e+00,1.459958538172737796e+00,1.743865018640797349e+00
2.344228815319918096e+06,9.984239360827165122e-01,1.004605193098610849e+00,9.822391290279322007e-01,9.958759665833607500e-01,1.132075327709723300e+00,1.454593962929422668e+00,1.736547235853032278e+00
2.398832919019494671e+06,9.992649506338036058e-01,1.005247013446297855e+00,9.834459518458832372e-01,9.953543292509777762e-01,1.129410478940289009e+00,1.449253454787287732e+00,1.729321132981607612e+00
2.454708915685033426e+06,1.000151726329393753e+00,1.005714227181939480e+00,9.845762878765436099e-01,9.947278114636496360e-01,1.126632951293291551e+00,1.443868133599032655e+00,1.722087960744543178e+00
2.511886431509582326e+06,1.001023914809440862e+00,1.005996908115862398e+00,9.855952616111717246e-01,9.939521280297045625e-01,1.123698629762142742e+00,1.438357371345546420e+00,1.714728127132862490e+00
2.570395782768864650e+06,1.001820512218936088e+00,1.006094414295521933e+00,9.864768508542371972e-01,9.929856273078396800e-01,1.120551194588616628e+00,1.432609330197088582e+00,1.707079815390625477e+00
2.630267991895381361e+06,1.002485819469539630e+00,1.006012724796467195e+00,9.872082445377132753e-01,9.918010010628571793e-01,1.117142791234310373e+00,1.426518547691668193e+00,1.698992031025633453e+00
2.691534803926913999e+06,1.002977146512902484e+00,1.005764208050305086e+00,9.877888566941088744e-01,9.903867398654772058e-01,1.113430355547814887e+00,1.419983642267343527e+00,1.690323876559119753e+00
2.754228703338163439e+06,1.003269730398692605e+00,1.005367012476274802e+00,9.882322615967541468e-01,9.887530016033179159e-01,1.109391241170998299e+00,1.412936654630419619e+00,1.680984903483059956e+00
2.818382931264449377e+06,1.003357451958784230e+00,1.004846442300895371e+00,9.885607460296390592e-01,9.869273537218080650e-01,1.105023303018503711e+00,1.405349421808643751e+00,1.670943200542618579e+00
2.884031503126611467e+06,1.003254650809854986e+00,1.004236164034254974e+00,9.888047404362895199e-01,9.849608576388469983e-01,1.100362771623262681e+00,1.397267828248393684e+00,1.660266170940090547e+00
2.951209226666389965e+06,1.002990099638128019e+00,1.003574668662968294e+00,9.889964646599057607e-01,9.829157248583115791e-01,1.095474719425020949e+00,1.388794783220845375e+00,1.649096956229770372e+00
3.019951720402019098e+06,1.002600428856884829e+00,1.002905024785980537e+00,9.891712945641339960e-01,9.808653355852745559e-01,1.090459771547037438e+00,1.380101573709636043e+00,1.637665820229197378e+00
3.090295432513591833e+06,1.002123725379965746e+00,1.002267260405693916e+00,9.893614155457732817e-01,9.788819382630753463e-01,1.085437662299382433e+00,1.371397229251630545e+00,1.626247238820355268e+00
3.162277660168379545e+06,1.001592699491351324e+00,1.001695991064611047e+00,9.895973341727443140e-01,9.770350423622407021e-01,1.080543771192598479e+00,1.362914303705454966e+00,1.615140388351690381e+00
3.235936569296280853e+06,1.001029967540804533e+00,1.001211377361277854e+00,9.899024958652595796e-01,9.753792188243195493e-01,1.075902756220379786e+00,1.354861102120047844e+00,1.604607869144479393e+00
3.311311214825907722e+06,1.000449365778822930e+00,1.000818970450829237e+00,9.902977631813247861e-01,9.739545645790890216e-01,1.071623295309892532e+00,1.347405595767658504e+00,1.594855049190655683e+00
3.388441561392020434e+06,9.998532725911117858e-01,1.000507332874013722e+00,9.907978058075250782e-01,9.727857382130644659e-01,1.067789749116407449e+00,1.340660763320620452e+00,1.586014609226064964e+00
3.467368504525309429e+06,9.992396671335527225e-01,1.000252470615886402e+00,9.914102747300410634e-01,9.718806609002503816e-01,1.064450338189750545e+00,1.334667840486933654e+00,1.578124975697261512e+00
3.548133892335760407e+06,9.986031411684888059e-01,1.000024453447713180e+00,9.921306690522150307e-01,9.712290558877175739e-01,1.061620769278394327e+00,1.329408662810673158e+00,1.571152444035278872e+00
3.630780547701017465e+06,9.979418039673256802e-01,9.997961845894276500e-01,9.929482525358853673e-01,9.708154178903097842e-01,1.059296326715936765e+00,1.324832657383174128e+00,1.565023929365050748e+00
3.715352290971728042e+06,9.972576227976382990e-01,9.995490757641397606e-01,9.938371141284393362e-01,9.706084967916105422e-01,1.057443381044669506e+00,1.320855201453017269e+00,1.559629101606885726e+00
3.801893963205612730e+06,9.965619161246038749e-01,9.992817582805283427e-01,9.947632003302930848e-01,9.705737500391472539e-01,1.056016073334080652e+00,1.317389707676923427e+00,1.554860396080177676e+00
3.890451449942804873e+06,9.958768616633948412e-01,9.990086117975295332e-01,9.956877780587098936e-01,9.706764871248546589e-01,1.054960154133544936e+00,1.314358537437823493e+00,1.550625740245331396e+00
3.981071705534969456e+06,9.952346651026975355e-01,9.987587615085805615e-01,9.965687882970961642e-01,9.708777169497602166e-01,1.054208237561592876e+00,1.311685083268705254e+00,1.546838164252271053e+00
4.073802778041122016e+06,9.946775686171394071e-01,9.985683116019505867e-01,9.973684657337382742e-01,9.711352222297712222e-01,1.053677157015656007e+00,1.309286626922732788e+00,1.543403195646491310e+00
4.168693834703346714e+06,9.942530654179392302e-01,9.984728041722259473e-01,9.980572200160707785e-01,9.714049906752314500e-01,1.053274332745646635e+00,1.307074240773316909e+00,1.540218170714466650e+00
4.265795188015934080e+06,9.940073676473137887e-01,9.984974948328946276e-01,9.986122994983941403e-01,9.716358696938784956e-01,1.052891734664113343e+00,1.304938075541255182e+00,1.537150933906502370e+00
4.365158322401665151e+06,9.939791873340734218e-01,9.986534197148906333e-01,9.990188626380657189e-01,9.717701444349238216e-01,1.052412565617751650e+00,1.302746818246257154e+00,1.534039079022041285e+00
4.466835921509634703e+06,9.941873239757990088e-01,9.989338570444066256e-01,9.992682632624617645e-01,9.717491754936177228e-01,1.051726322747351450e+00,1.300366181823895406e+00,1.530713672046038587e+00
4.570881896148751490e+06,9.946266150850937571e-01,9.993170718841064559e-01,9.993574589570040079e-01,9.715154980081904812e-01,1.050730782457756529e+00,1.297654796548599165e+00,1.526992582384272268e+00
4.677351412871981040e+06,9.952608292753850616e-01,9.997683797959088237e-01,9.992850535624493435e-01,9.710183500043403360e-01,1.049344383361887401e+00,1.294484102356352917e+00,1.522708326086490871e+00
4.786300923226380721e+06,9.960252832068177131e-01,1.000249003604037901e+00,9.990550080621841689e-01,9.702304568216644221e-01,1.047523049811647455e+00,1.290764648745734267e+00,1.517741338866816170e+00
4.897788193684455939e+06,9.968319228448008218e-01,1.000719135234601875e+00,9.986765383551780006e-01,9.691463426628610378e-01,1.045249546399582785e+00,1.286432071663254684e+00,1.512002413347986352e+00
5.011872336272714660e+06,9.975831029357846713e-01,1.001141613655066154e+00,9.981670534651518878e-01,9.677899172514095039e-01,1.042538603069289582e+00,1.281462298132971522e+00,1.505451299397352560e+00
5.128613839913658798e+06,9.981845875132655532e-01,1.001486901337234503e+00,9.975522369129232736e-01,9.662106666345546824e-01,1.039425987783541672e+00,1.275862423556605840e+00,1.498087765137652294e+00
5.248074602497734129e+06,9.985646446955012134e-01,1.001730708738283626e+00,9.968672782475902494e-01,9.644856866426491093e-01,1.035976895824946231e+00,1.269690109527022770e+00,1.489975526096292802e+00
5.370317963702532463e+06,9.986843410702320734e-01,1.001859827249630630e+00,9.961512251909866444e-01,9.627016274933895001e-01,1.032261060843290501e+00,1.263023248666754084e+00,1.481204587043033927e+00
5.495408738576248288e+06,9.985465434676109586e-01,1.001868038584170728e+00,9.954431450449945373e-01,9.609542132690506167e-01,1.028367466690718990e+00,1.255986317644327777e+00,1.471927624769656884e+00
5.623413251903491095e+06,9.981937973636136885e-01,1.001760014391074760e+00,9.947803076332630834e-01,9.593372391430606827e-01,1.024394953879190329e+00,1.248734414891649935e+00,1.462338257792369589e+00
5.754399373371566646e+06,9.977025537395219912e-01,1.001549419859190548e+00,9.941918675964640517e-01,9.579343662007763216e-01,1.020450049803390602e+00,1.241448898008058910e+00,1.452667539612151559e+00
5.888436553555883467e+06,9.971677774950633566e-01,1.001260972161104323e+00,9.937014409272472149e-01,9.568180942680978296e-01,1.016642685343187136e+00,1.234323163146679114e+00,1.443163999447749646e+00
6.025595860743568279e+06,9.966874211066711897e-01,1.000926988992022926e+00,9.933231168162951485e-01,9.560428002382376222e-01,1.013077187895506492e+00,1.227542944240150646e+00,1.434067636291817882e+00
6.165950018614809960e+06,9.963489925728954422e-01,1.000583950057541527e+00,9.930675044437916599e-01,9.556444940787005571e-01,1.009838888470959262e+00,1.221256640755189915e+00,1.425570294069614441e+00
6.309573444801942445e+06,9.962139971611938538e-01,1.000269346846977880e+00,9.929409141216041235e-01,9.556376969672645272e-01,1.006981908221010080e+00,1.215554589758062187e+00,1.417788206865670642e+00
6.456542290346562862e+06,9.963106483888012344e-01,1.000015468421004972e+00,9.929472775602291579e-01,9.560134561946638243e-01,1.004515134920344055e+00,1.210442782175079834e+00,1.410725914412170212e+00
6.606934480075964704e+06,9.966369497014506695e-01,9.998463878227252799e-01,9.930864949748788861e-01,9.567420371642230137e-01,1.002407690642852067e+00,1.205856452753196084e+00,1.404294981307392609e+00
6.760829753919818439e+06,9.971599419824616062e-01,9.997706274537101478e-01,9.933532469736611192e-01,9.577695442336977560e-01,1.000578175860563634e+00,1.201646253763463346e+00,1.398295836703379980e+00
6.918309709189362824e+06,9.978246969203208305e-01,9.997838218107178987e-01,9.937325818277483735e-01,9.590209529274112965e-01,9.989142003928977998e-01,1.197616153526850358e+00,1.392469986961811568e+00
7.079457843841372989e+06,9.985646228742153241e-01,9.998690480871859076e-01,9.942031661964525480e-01,9.604120877680779600e-01,9.972933225524502898e-01,1.193563353967494578e+00,1.386550653039370751e+00
7.244359600749891251e+06,9.993100347735621725e-01,1.000000425568612350e+00,9.947353089021632178e-01,9.618523572475244920e-01,9.955971034552212329e-01,1.189301646097094212e+00,1.380295472112745392e+00
7.413102413009162061e+06,9.999972558961238711e-01,1.000148851028544339e+00,9.952953974561609130e-01,9.632538131914561985e-01,9.937335122912633878e-01,1.184700334474321881e+00,1.373538679591001399e+00
7.585775750291851349e+06,1.000575973842104283e+00,1.000287496828806466e+00,9.958492332086987808e-01,9.645393555264890617e-01,9.916490092018920288e-01,1.179702529911917486e+00,1.366215155908118373e+00
7.762471166286927648e+06,1.001013062374087381e+00,1.000398321622146147e+00,9.963665390991552906e-01,9.656486034932275642e-01,9.893313474216611780e-01,1.174321827592318845e+00,1.358354528807053541e+00
7.943282347242821939e+06,1.001294767897257909e+00,1.000473472030502853e+00,9.968274375803296561e-01,9.665465793400805916e-01,9.868184044546707279e-01,1.168654414736465030e+00,1.350098893305216707e+00
8.128305161640995182e+06,1.001425332567703608e+00,1.000516507318266912e+00,9.972225430108371258e-01,9.672230706162793235e-01,9.841822026854558647e-01,1.162846340825415270e+00,1.341657512576748701e+00
8.317637711026708595e+06,1.001425000667887755e+00,1.000539811759786124e+00,9.975554905297195907e-01,9.676938784139257343e-01,9.815208154346164449e-01,1.157074249406869981e+00,1.333281148123487414e+00
8.511380382023759186e+06,1.001324402489147669e+00,1.000559797622773583e+00,9.978395796668009243e-01,9.680007756874129399e-01,9.789485441551615263e-01,1.151526897508801550e+00,1.325235539047398881e+00
8.709635899560796097e+06,1.001157920645773691e+00,1.000593464844734770e+00,9.980983054519135811e-01,9.682029544820400790e-01,9.765776653813098562e-01,1.146374183791290857e+00,1.317758858468310423e+00
8.912509381337441504e+06,1.000958585096932474e+00,1.000654007008619839e+00,9.983577158899457071e-01,9.683730022050608399e-01,9.745139539273033336e-01,1.141758952715220543e+00,1.311049602978935136e+00
9.120108393559115008e+06,1.000752063692713856e+00,1.000745583858476673e+00,9.986460703017613350e-01,9.685897063849370214e-01,9.728448804931120186e-01,1.137781637647234723e+00,1.305241788306836348e+00
9.332543007969923317e+06,1.000553352359552228e+00,1.000867045951125966e+00,9.989874209659282966e-01,9.689235955946102763e-01,9.716282609952703320e-01,1.134485410480763123e+00,1.300387529029913836e+00
9.549925860214369372e+06,1.000365271975630854e+00,1.001010939291613999e+00,9.993992376631928298e-01,9.694339269023646288e-01,9.708922230108479878e-01,1.131864505560365330e+00,1.296465597809569381e+00
9.772372209558112547e+06,1.000179997065671289e+00,1.001166253118721317e+00,9.998911860376838989e-01,9.701586506295454271e-01,9.706325586440103237e-01,1.129867566016971026e+00,1.293389863969199638e+00
1.000000000000000000e+07,9.999812348074835766e-01,1.001322593827953744e+00,1.000465361477502535e+00,9.711134129974147156e-01,9.708129377584902020e-01,1.128403806409395971e+00,1.291019219840592314e+00
1.023292992280753702e+07,9.997506461519403143e-01,1.001471673066112844e+00,1.001115986814798964e+00,9.722922030468345023e-01,9.713699008200012974e-01,1.127359862403558344e+00,1.289183700833257618e+00
1.047128548050898500e+07,9.994717998120574709e-01,1.001608495833553603e+00,1.001828325127882557e+00,9.736705965020860942e-01,9.722221824467526252e-01,1.126616489841317570e+00,1.287711739528069721e+00
1.071519305237604864e+07,9.991372989750750833e-01,1.001730212460600011e+00,1.002579623243899709e+00,9.752079024249933337e-01,9.732699659756187671e-01,1.126050929134676970e+00,1.286434968835457049e+00
1.096478196143182926e+07,9.987521560795584730e-01,1.001835243245625229e+00,1.003341816669024444e+00,9.768582637727404316e-01,9.744135554383244191e-01,1.125558551646074212e+00,1.285219605796069864e+00
1.122018454301965237e+07,9.983343454397461958e-01,1.001920265488807527e+00,1.004079500994180751e+00,9.785723362918953283e-01,9.755538083519369463e-01,1.125050333538044622e+00,1.283961723730490334e+00
1.148153621496884152e+07,9.979159205090314400e-01,1.001980683584061005e+00,1.004752525563904042e+00,9.803026147453162142e-01,9.765975326022076075e-01,1.124448337178409307e+00,1.282578923652241354e+00
1.174897554939530231e+07,9.975339251904620230e-01,1.002008141637536154e+00,1.005320651584578284e+00,9.820089137124909939e-01,9.774707273372429395e-01,1.123699246444680666e+00,1.281023789096965348e+00
1.202264434617413022e+07,9.972274494952197976e-01,1.001995217658347537e+00,1.005747507243258232e+00,9.836599498456723989e-01,9.781182216555395215e-01,1.122759391721710021e+00,1.279257310852857987e+00
1.230268770812381059e+07,9.970259555476478353e-01,1.001935616783999450e+00,1.006005571179768854e+00,9.852311661621924177e-01,9.785056603687845023e-01,1.121595783802234125e+00,1.277246589088635309e+00
1.258925411794166267e+07,9.969449238427029458e-01,1.001827768242311789e+00,1.006082789080890327e+00,9.867087909487748387e-01,9.786289519986639540e-01,1.120195771139519847e+00,1.274973347206778573e+00
1.288249551693132333e+07,9.969797361965977434e-01,1.001676831341355323e+00,1.005984474431416142e+00,9.880860381162605011e-01,9.785051534427933184e-01,1.118554889792835016e+00,1.272416425215850744e+00
1.318256738556404784e+07,9.971058356242863407e-01,1.001495264786907535e+00,1.005732065525820840e+00,9.893610984321697943e-01,9.781729835965301545e-01,1.116680221578136845e+00,1.269558042585185786e+00
1.348962882591656037e+07,9.972824400556044022e-01,1.001302338047562301e+00,1.005360462125542975e+00,9.905351954821535188e-01,9.776832316445258630e-01,1.114584216790476034e+00,1.266380444555945894e+00
1.380384264602886699e+07,9.974606623219218760e-01,1.001117797279147181e+00,1.004911658870541791e+00,9.916120377565381672e-01,9.770976839957736804e-01,1.112293529062485575e+00,1.262884404052238896e+00
1.412537544622755423e+07,9.975899561737788801e-01,1.000961752227544466e+00,1.004425772624088609e+00,9.925926644891945871e-01,9.764712312370653624e-01,1.109824532000334374e+00,1.259062835201358643e+00
1.445439770745928027e+07,9.976298309650142304e-01,1.000847643825097943e+00,1.003934679766208315e+00,9.934774350492947548e-01,9.758516990909985589e-01,1.107195942710500924e+00,1.254925539562010028e+00
1.479108388168207183e+07,9.975539110357495298e-01,1.000780478020227182e+00,1.003459863918227724e+00,9.942651330012883815e-01,9.752704341423579226e-01,1.104417922540281261e+00,1.250486721829141112e+00
1.513561248436207138e+07,9.973563013798893984e-01,1.000755589403203194e+00,1.003011810271030591e+00,9.949539982777175773e-01,9.747447847612858984e-01,1.101498782178286229e+00,1.245775128223461259e+00
1.548816618912479654e+07,9.970498717161447866e-01,1.000760166926553119e+00,1.002594379484855969e+00,9.955438860358242215e-01,9.742787912940880091e-01,1.098449621687849209e+00,1.240836643043155663e+00
1.584893192461110838e+07,9.966628643253926390e-01,1.000777653238422937e+00,1.002207890007940305e+00,9.960381388654286905e-01,9.738658801319921565e-01,1.095285164166015957e+00,1.235729176730293144e+00
1.621810097358933091e+07,9.962355895629053659e-01,1.000789009562804033e+00,1.001855906812542552e+00,9.964428292089374528e-01,9.734917535682251488e-01,1.092022751043455031e+00,1.230514127872644581e+00
1.659586907437563129e+07,9.958135707344464294e-01,1.000780404111330846e+00,1.001546454447019174e+00,9.967683933680527852e-01,9.731418608904085499e-01,1.088689211251133271e+00,1.225258160351756498e+00
1.698243652461745963e+07,9.954385197413587738e-01,1.000744090473331127e+00,1.001291432100893219e+00,9.970274371972478455e-01,9.727974218751391788e-01,1.085307282680209040e+00,1.220009909814636195e+00
1.737800828749376163e+07,9.951468274107438949e-01,1.000681901872932045e+00,1.001103230379266851e+00,9.972345680834264758e-01,9.724428057234167921e-01,1.081899135687440339e+00,1.214801733988747134e+00
1.778279410038922727e+07,9.949623693205452701e-01,1.000599494250550059e+00,1.000991004315800792e+00,9.974032037526502359e-01,9.720599970495507058e-01,1.078476872556950683e+00,1.209638164129539284e+00
1.819700858609982580e+07,9.948955896500730756e-01,1.000505616812289000e+00,1.000954942241120804e+00,9.975430314648918717e-01,9.716317800319238529e-01,1.075041371364314102e+00,1.204499049497362861e+00
1.862087136662865803e+07,9.949434528550102907e-01,1.000409375732710160e+00,1.000987585278131142e+00,9.976591672521855081e-01,9.711443645624553422e-01,1.071588606244992858e+00,1.199352842321419477e+00
1.905460717963244393e+07,9.950884565813149507e-01,1.000315094354008227e+00,1.001072942265762045e+00,9.977529230040647068e-01,9.705882605777966798e-01,1.068107780670444207e+00,1.194159503919284271e+00
1.949844599758041650e+07,9.953040978474788636e-01,1.000221293523575472e+00,1.001192908885558230e+00,9.978214113565264665e-01,9.699644857701095191e-01,1.064594437006875616e+00,1.188892666897978900e+00
1.995262314968882874e+07,9.955584356302668025e-01,1.000121456322794256e+00,1.001332963919926211e+00,9.978596794773650913e-01,9.692889414363778933e-01,1.061057312868450175e+00,1.183553456671335269e+00
2.041737944669531658e+07,9.958159110999040831e-01,1.000006192116645654e+00,1.001484277889357344e+00,9.978632926477861709e-01,9.685920067421132096e-01,1.057514001303786255e+00,1.178161415304071591e+00
2.089296130854040757e+07,9.960442486910655591e-01,9.998660836614426950e-01,1.001649043207644363e+00,9.978320519595490490e-01,9.679226324082078614e-01,1.054003519147054480e+00,1.172772806729579953e+00
2.137962089502232522e+07,9.962168448367325624e-01,9.996953631238525428e-01,1.001835733708417830e+00,9.977711062004306353e-01,9.673410729261010532e-01,1.050574237143556910e+00,1.167459554658760279e+00
2.187761623949551955e+07,9.963118318430465026e-01,9.994938171064249310e-01,1.002056825106659499e+00,9.976905764079531114e-01,9.669100685377391979e-01,1.047278607552714513e+00,1.162300358285705881e+00
2.238721138568337634e+07,9.963181776553949875e-01,9.992660714126271326e-01,1.002320722304632428e+00,9.976071166329864015e-01,9.666872066856128098e-01,1.044164703669636207e+00,1.157365490920908124e+00
2.290867652767769992e+07,9.962309739917112328e-01,9.990211687775849558e-01,1.002627180721781031e+00,9.975380368505470940e-01,9.667138947511220159e-01,1.041271988380072289e+00,1.152711830989859410e+00
2.344228815319917724e+07,9.960524460226918286e-01,9.987712433392539335e-01,1.002963357273831235e+00,9.975014057856692595e-01,9.670104014443626772e-01,1.038628991203632168e+00,1.148378018356517316e+00
2.398832919019494951e+07,9.957906376488776523e-01,9.985265980039026434e-01,1.003305483118314134e+00,9.975134931851414866e-01,9.675751677557210551e-01,1.036255409259757787e+00,1.144388151293707301e+00
2.454708915685033426e+07,9.954593187120805986e-01,9.982957353125405664e-01,1.003622658959644642e+00,9.975842663667964239e-01,9.683829566660620003e-01,1.034158739344840816e+00,1.140748107000414624e+00
2.511886431509582326e+07,9.950775147223640538e-01,9.980852258176627911e-01,1.003881658820176881e+00,9.977196074473295706e-01,9.693947413132942836e-01,1.032342630942756578e+00,1.137457355252653457e+00
2.570395782768864557e+07,9.946704608055710883e-01,9.978983850992499960e-01,1.004053784485990253e+00,9.979179604684802474e-01,9.705595235891327777e-01,1.030803664817050880e+00,1.134506565852056115e+00
2.630267991895381361e+07,9.942695511891385118e-01,9.977377299999750093e-01,1.004120802909517218e+00,9.981724846084066849e-01,9.718241146425689037e-01,1.029532570740543385e+00,1.131879807368841195e+00
2.691534803926913813e+07,9.939114940959521416e-01,9.976069842821704281e-01,1.004077444759775561e+00,9.984724577156878222e-01,9.731354096129940512e-01,1.028507381644768959e+00,1.129545401715736475e+00
2.754228703338163346e+07,9.936368570654866561e-01,9.975099592863208020e-01,1.003931674332964930e+00,9.988035352169064574e-01,9.744431713957997232e-01,1.027690836722166656e+00,1.127455193286384549e+00
2.818382931264449283e+07,9.934869180002819933e-01,9.974534209483252312e-01,1.003701336404816846e+00,9.991472839618588120e-01,9.756973116905344190e-01,1.027023114843893303e+00,1.125533777100317767e+00
2.884031503126611561e+07,9.934989267250253775e-01,9.974448368269690501e-01,1.003409812031749615e+00,9.994838691211084258e-01,9.768530772243011473e-01,1.026427074649614468e+00,1.123687532138698764e+00
2.951209226666390151e+07,9.937001647938453752e-01,9.974902096427706866e-01,1.003083706062903202e+00,9.997916922147138674e-01,9.778698822013335290e-01,1.025812562767970171e+00,1.121808584009293508e+00
3.019951720402019098e+07,9.941039650630407731e-01,9.975946471024917939e-01,1.002747101798729723e+00,1.000049313635358983e+00,9.787144307100759111e-01,1.025085519128830391e+00,1.119787173310339279e+00
3.090295432513592020e+07,9.947030058823880250e-01,9.977576329218462714e-01,1.002419859197293928e+00,1.000236591869986036e+00,9.793655977324212669e-01,1.024165345195154231e+00,1.117531263636462491e+00
3.162277660168379173e+07,9.954682862326484916e-01,9.979737336760590161e-01,1.002116537569879062e+00,1.000337840473132678e+00,9.798197423218988344e-01,1.022997723071169096e+00,1.114981629703628130e+00
3.235936569296281040e+07,9.963494183081378353e-01,9.982321548440011849e-01,1.001845906758207505e+00,1.000343734463021939e+00,9.800911452830689541e-01,1.021563087095670452e+00,1.112119653012198839e+00
3.311311214825907722e+07,9.972808117491545055e-01,9.985165349450146888e-01,1.001612353371072350e+00,1.000251674040256500e+00,9.802141667995727392e-01,1.019884711161346047e+00,1.108978281762811102e+00
3.388441561392020434e+07,9.981886073664613113e-01,9.988077268384372154e-01,1.001417209999018398e+00,1.000068186955400229e+00,9.802357724387481541e-01,1.018018550733209793e+00,1.105626030654158765e+00
3.467368504525309801e+07,9.989986656149669741e-01,9.990866286839878985e-01,1.001260305680455431e+00,9.998063086205302152e-01,9.802114644098728347e-01,1.016042980063332601e+00,1.102155572884675472e+00
3.548133892335760593e+07,9.996492371429055446e-01,9.993361260627396936e-01,1.001141366329647120e+00,9.994848788559971275e-01,9.801959654978895653e-01,1.014042151844035899e+00,1.098662022650944481e+00
3.630780547701017559e+07,1.000097966983572562e+00,9.995437304726766392e-01,1.001062782989422306e+00,9.991258741306295876e-01,9.802368746115714959e-01,1.012089111599481672e+00,1.095225292903573955e+00
3.715352290971727669e+07,1.000326116642217489e+00,9.997043782560016689e-01,1.001027416475735121e+00,9.987505494489907765e-01,9.803693683916581136e-01,1.010234964692283244e+00,1.091898025434251407e+00
3.801893963205612451e+07,1.000340700546549222e+00,9.998208852560415139e-01,1.001039404577344749e+00,9.983783691719712028e-01,9.806151550704431674e-01,1.008500059443477204e+00,1.088695317289730680e+00
3.890451449942804873e+07,1.000170320863003726e+00,9.999014815507515364e-01,1.001100349757031216e+00,9.980243455507527006e-01,9.809809893444508822e-01,1.006875980139254168e+00,1.085600901831997867e+00
3.981071705534969270e+07,9.998594846409030179e-01,9.999605453341063876e-01,1.001207582959178666e+00,9.976983212870325080e-01,9.814623362424726993e-01,1.005332103657066156e+00,1.082574757443056646e+00
4.073802778041122109e+07,9.994618679713295206e-01,1.000013815343408830e+00,1.001351323107170677e+00,9.974050102759223213e-01,9.820488414506064467e-01,1.003833239225558227e+00,1.079574942719816910e+00
4.168693834703346342e+07,9.990325509118221925e-01,1.000076635832387817e+00,1.001513655438741157e+00,9.971462585444185178e-01,9.827266551791613569e-01,1.002349426440441338e+00,1.076569432515096958e+00
4.265795188015934080e+07,9.986206475277285000e-01,1.000160216897806764e+00,1.001671154577290057e+00,9.969206580285137065e-01,9.834803025626501771e-01,1.000866576500665239e+00,1.073547491615146399e+00
4.365158322401665151e+07,9.982657512416356349e-01,1.000271368939267935e+00,1.001797938433819590e+00,9.967251887755981254e-01,9.842933365449436645e-01,9.993911751331473470e-01,1.070524467091512610e+00
4.466835921509634703e+07,9.979938980403375570e-01,1.000410824736927440e+00,1.001872037598607212e+00,9.965580037471564179e-01,9.851501036391345778e-01,9.979515872525601683e-01,1.067541339017108903e+00
4.570881896148751676e+07,9.978174551857740271e-01,1.000576113814022561e+00,1.001881717205644229e+00,9.964190547840763301e-01,9.860359975408177213e-01,9.965911515146848032e-01,1.064656193628132685e+00
4.677351412871981412e+07,9.977350017548491934e-01,1.000761311310990775e+00,1.001828994499491587e+00,9.963104883452863492e-01,9.869363934622166212e-01,9.953604481057259923e-01,1.061933913299215160e+00
4.786300923226380348e+07,9.977342861113334127e-01,1.000959617418823555e+00,1.001732030140660257e+00,9.962378114837581178e-01,9.878394184148970858e-01,9.943080826232112424e-01,1.059435291851264171e+00
4.897788193684456497e+07,9.977974575028322191e-01,1.001165358723957288e+00,1.001623634978149102e+00,9.962070398788263059e-01,9.887374823253933798e-01,9.934745772009282438e-01,1.057209700298494148e+00
5.011872336272714287e+07,9.979036797656558599e-01,1.001372024882912770e+00,1.001542566235965381e+00,9.962237100309879745e-01,9.896271738836354137e-01,9.928826852106836798e-01,1.055282974546875252e+00
5.128613839913658798e+07,9.980362442242305399e-01,1.001573697695198550e+00,1.001526871801222685e+00,9.962897388862287373e-01,9.905110996921315802e-01,9.925371724604926671e-01,1.053658016243403051e+00
5.248074602497733384e+07,9.981840615080200818e-01,1.001764279058705576e+00,1.001606582042821048e+00,9.964011220918416178e-01,9.913950555029710232e-01,9.924236462564761663e-01,1.052314445064508774e+00
5.370317963702532649e+07,9.983437921339168852e-01,1.001936835162830608e+00,1.001795119911864429e+00,9.965474130073170844e-01,9.922848582334196088e-01,9.925061201429141722e-01,1.051203662316627652e+00
5.495408738576248288e+07,9.985168934633004145e-01,1.002083845091978009e+00,1.002089202665577217e+00,9.967120668716418219e-01,9.931817111653615804e-01,9.927322329049867999e-01,1.050259360327470581e+00
5.623413251903490722e+07,9.987080020315188822e-01,1.002198126030869219e+00,1.002466759139375441e+00,9.968754101628896080e-01,9.940781381620125146e-01,9.930329219563458487e-01,1.049396133536098175e+00
5.754399373371566832e+07,9.989159945488315095e-01,1.002273476944941510e+00,1.002895111429078279e+00,9.970187541496366990e-01,9.949529547376820826e-01,9.933289009927485091e-01,1.048519747608432917e+00
5.888436553555884212e+07,9.991320355109774010e-01,1.002306955972631863e+00,1.003335004403071773e+00,9.971288059370813084e-01,9.957707037935179528e-01,9.935340071580798238e-01,1.047530455422631679e+00
6.025595860743568838e+07,9.993355691101273308e-01,1.002299372168739211e+00,1.003748787790028185e+00,9.971997824511309449e-01,9.964838638520050473e-01,9.935628690000403163e-01,1.046334381125682000e+00
6.165950018614809215e+07,9.994964304419149403e-01,1.002255071431982003e+00,1.004106507798852688e+00,9.972359912721865394e-01,9.970400437368582836e-01,9.933418429216314127e-01,1.044854321016110754e+00
6.309573444801943004e+07,9.995777310593867426e-01,1.002181397101337801e+00,1.004389256078504822e+00,9.972491850940312652e-01,9.973885422998870487e-01,9.928138639026843348e-01,1.043033855614319050e+00
6.456542290346562862e+07,9.995448904060149076e-01,1.002086233225926826e+00,1.004590996626098409e+00,9.972554907569231020e-01,9.974913998374183022e-01,9.919492118837672789e-01,1.040847157718296057e+00
6.606934480075964332e+07,9.993729762492562507e-01,1.001977304747493802e+00,1.004716677632778499e+00,9.972714901743646720e-01,9.973323438259948936e-01,9.907485324072853317e-01,1.038301248154343437e+00
6.760829753919818997e+07,9.990556264736596415e-01,1.001861620517967566e+00,1.004780474496519638e+00,9.973117404250174678e-01,9.969203473230545676e-01,9.892439854019291490e-01,1.035434360982846247e+00
6.918309709189362824e+07,9.986086238566476148e-01,1.001743204585991531e+00,1.004799748646605373e+00,9.973843861584220649e-01,9.962909952353089515e-01,9.874988453965294344e-01,1.032316045412502215e+00
7.079457843841373920e+07,9.980689717597582833e-01,1.001626131761728544e+00,1.004792834375314969e+00,9.974928137274540196e-01,9.955053842521778273e-01,9.855978801564984071e-01,1.029035284277330708e+00
7.244359600749890506e+07,9.974922812685600437e-01,1.001511509692054158e+00,1.004773968796174310e+00,9.976363079449463989e-01,9.946392785694337935e-01,9.836379462404276630e-01,1.025692494891491613e+00
7.413102413009162247e+07,9.969455455305391567e-01,1.001399638947430670e+00,1.004751028222197418e+00,9.978092365694357646e-01,9.937731467602743951e-01,9.817135212472017924e-01,1.022384483915570685e+00
7.585775750291851163e+07,9.964954511827988082e-01,1.001289872300531014e+00,1.004722458240660865e+00,9.980048743585929749e-01,9.929840054549352590e-01,9.799088030114438963e-01,1.019198561981010220e+00
7.762471166286927462e+07,9.962031358276408621e-01,1.001177787330255642e+00,1.004680929945146683e+00,9.982152576843073000e-01,9.923337265176271904e-01,9.782883164661757558e-01,1.016203537735559159e+00
7.943282347242821753e+07,9.961125285048401112e-01,1.001058997921698612e+00,1.004613117285549029e+00,9.984309004308097313e-01,9.918638030596652611e-01,9.768910541330814157e-01,1.013443887687778489e+00
8.128305161640995741e+07,9.962494667064636378e-01,1.000928401921385102e+00,1.004503630078838583e+00,9.986409220924634678e-01,9.915933022078123882e-01,9.757323208134759396e-01,1.010942666073629148e+00
8.317637711026708782e+07,9.966148141198969412e-01,1.000779919153300668e+00,1.004338345251559739e+00,9.988333695038177362e-01,9.915209383833245571e-01,9.748113354709248002e-01,1.008708904816558505e+00
8.511380382023759186e+07,9.971869737610299378e-01,1.000611461013081627e+00,1.004105730208488811e+00,9.989959333441882361e-01,9.916294200381977619e-01,9.741152110025534938e-01,1.006739318904226854e+00
8.709635899560795724e+07,9.979242496304727705e-01,1.000424671340072624e+00,1.003800949574824131e+00,9.991166749459159391e-01,9.918899075952394284e-01,9.736279891625253535e-01,1.005028381566510198e+00
8.912509381337440014e+07,9.987691940849374728e-01,1.000227727507827513e+00,1.003423752126502588e+00,9.991865385658945664e-01,9.922697213176181474e-01,9.733358730002362735e-01,1.003570294576438870e+00
9.120108393559114635e+07,9.996541894611931101e-01,1.000035482275327681e+00,1.002980960478147443e+00,9.992016289316665301e-01,9.927366200945804131e-01,9.732272385846655327e-01,1.002357134463081056e+00
9.332543007969924808e+07,1.000509788457877303e+00,9.998676762373758242e-01,1.002482898916642551e+00,9.991643991010066284e-01,9.932619194656375772e-01,9.732931335475077939e-01,1.001377949009413904e+00
9.549925860214368999e+07,1.001272239582694734e+00,9.997455375529066268e-01,1.001945138838708615e+00,9.990844216925245380e-01,9.938227217294046678e-01,9.735182456750275382e-01,1.000607202105269433e+00
9.772372209558111429e+07,1.001890975916930993e+00,9.996885719687544913e-01,1.001385875435253814e+00,9.989786405119631674e-01,9.944012240719286577e-01,9.738808990726827153e-01,1.000006959527283357e+00
1.000000000000000000e+08,1.002333343786978581e+00,9.997106921586201844e-01,1.000828484716301814e+00,9.988693773505112894e-01,9.949857621899016458e-01,9.743508617535927563e-01,9.995247571558237842e-01
1.023292992280753702e+08,1.002590341661873996e+00,9.998157387049979583e-01,1.000297044594298912e+00,9.987809923386141708e-01,9.955683470862684015e-01,9.748902048096804718e-01,9.990982983113249061e-01
1.047128548050898463e+08,1.002673624172397249e+00,9.999989295723830107e-01,9.998187304264433140e-01,9.987369265312788791e-01,9.961453517468326080e-01,9.754616903441036824e-01,9.986689410989826321e-01
1.071519305237604827e+08,1.002614968169425191e+00,1.000244715378797222e+00,9.994184637703814600e-01,9.987554982665877157e-01,9.967142938050217449e-01,9.760340028856233641e-01,9.981886289343360197e-01
1.096478196143182814e+08,1.002459681202886088e+00,1.000531615627128001e+00,9.991182957825783806e-01,9.988468539285072501e-01,9.972739214177703815e-01,9.765889716392003317e-01,9.976321646704924273e-01
1.122018454301965237e+08,1.002259553159313255e+00,1.000834136990770507e+00,9.989323081842607088e-01,9.990111281052864722e-01,9.978224599330755007e-01,9.771247119244429458e-01,9.969996085584040824e-01
1.148153621496884078e+08,1.002063680704235349e+00,1.001128896665320234e+00,9.988667263940519403e-01,9.992377058646191301e-01,9.983557487255385610e-01,9.776542453671673849e-01,9.963159524952226453e-01
1.174897554939530343e+08,1.001911529678686685e+00,1.001396292097925578e+00,9.989156844170888894e-01,9.995071076280321876e-01,9.988666747898187204e-01,9.782016003832600948e-01,9.956238195535722646e-01
1.202264434617413133e+08,1.001826904697739495e+00,1.001624722930631650e+00,9.990637434664509930e-01,9.997939752068866204e-01,9.993445326881047475e-01,9.787931148337523091e-01,9.949729437180702130e-01
1.230268770812381059e+08,1.001816120706300328e+00,1.001809919676555971e+00,9.992864189939172359e-01,1.000070306105159901e+00,9.997775062277842739e-01,9.794528650080849275e-01,9.944121758321088356e-01
1.258925411794166118e+08,1.001866317972089693e+00,1.001955957834942401e+00,9.995545348202898861e-01,1.000311492110848910e+00,1.000152454411571412e+00,9.801964042669712995e-01,9.939808283540940703e-01
1.288249551693132222e+08,1.001950803084047603e+00,1.002072762541544426e+00,9.998382991781639140e-01,1.000498434014147398e+00,1.000459037279550767e+00,9.810299672213775857e-01,9.937060205003516167e-01
1.318256738556404710e+08,1.002033740943162998e+00,1.002172616020220675e+00,1.000109005085958902e+00,1.000619362244491661e+00,1.000690259138610205e+00,9.819510744538251235e-01,9.936019284542279006e-01
1.348962882591656148e+08,1.002077251820688408e+00,1.002269639205068508e+00,1.000342613260202906e+00,1.000671753577996537e+00,1.000844727192129469e+00,9.829534164009385844e-01,9.936739482071105245e-01
1.380384264602886736e+08,1.002044525833363897e+00,1.002374822458667492e+00,1.000522087698594964e+00,1.000661643026761194e+00,1.000927088564943501e+00,9.840311173261061528e-01,9.939227526012213154e-01
1.412537544622755349e+08,1.001909139250861891e+00,1.002496789657564280e+00,1.000636815295682824e+00,1.000600837368795792e+00,1.000945549006245106e+00,9.851780101254139499e-01,9.943407733024171025e-01
1.445439770745927989e+08,1.001655680419610173e+00,1.002637943969744150e+00,1.000683254878934170e+00,1.000505253937890249e+00,1.000910485451234733e+00,9.863884258489499235e-01,9.949133171478797832e-01
1.479108388168207109e+08,1.001281964886460374e+00,1.002794014574882375e+00,1.000665970756305034e+00,1.000392977881520373e+00,1.000833484810280005e+00,9.876558085272713061e-01,9.956168829213154492e-01
1.513561248436207175e+08,1.000799121098585820e+00,1.002953099035456486e+00,1.000596204280319812e+00,1.000282142075612501e+00,1.000724728394829954e+00,9.889659487989547193e-01,9.964125116419467743e-01
1.548816618912479579e+08,1.000231958120015419e+00,1.003097671491115062e+00,1.000489649480667431e+00,1.000189122593039048e+00,1.000594126972178310e+00,9.902970562672119836e-01,9.972470884620699971e-01
1.584893192461110950e+08,9.996152126014761219e-01,1.003205409722490504e+00,1.000365516914277553e+00,1.000127744309067257e+00,1.000449547047082000e+00,9.916155303203028071e-01,9.980533386610993540e-01
1.621810097358933091e+08,9.989903573612767262e-01,1.003252404754274574e+00,1.000243067969651012e+00,1.000109889288151699e+00,1.000300107043265108e+00,9.928794606179065507e-01,9.987564675226052735e-01
1.659586907437562943e+08,9.984008761592966241e-01,1.003218943331814828e+00,1.000140082723284696e+00,1.000143079118959832e+00,1.000155435829850115e+00,9.940437763386704706e-01,9.992838850675725970e-01
1.698243652461746037e+08,9.978880001943600808e-01,1.003093345513529355e+00,1.000067649478076692e+00,1.000230875158432564e+00,1.000026806388378819e+00,9.950658767344489064e-01,9.995740556534629118e-01
1.737800828749376237e+08,9.974820553319083682e-01,1.002872168290526611e+00,1.000031246292391485e+00,1.000370983459270890e+00,9.999260634769011613e-01,9.959127638136140437e-01,9.995872267826305668e-01
1.778279410038922727e+08,9.972008425196847714e-01,1.002565562541559041e+00,1.000029937592680662e+00,1.000555913520772444e+00,9.998646326124416284e-01,9.965661433172616768e-01,9.993110660345981833e-01
1.819700858609982431e+08,9.970447077937221181e-01,1.002191921218800630e+00,1.000056626044903751e+00,1.000771796279563697e+00,9.998502183034417845e-01,9.970263445839200322e-01,9.987639843775900639e-01
1.862087136662865579e+08,9.969964065701100164e-01,1.001778932355497975e+00,1.000103672418197753e+00,1.000999917390293925e+00,9.998866694340788897e-01,9.973092818526703152e-01,9.979883914388880672e-01
1.905460717963244319e+08,9.970247082585319554e-01,1.001354264043188946e+00,1.000163134300580792e+00,1.001220950552829336e+00,9.999716624058037073e-01,9.974460184329594359e-01,9.970461931205770734e-01
1.949844599758041501e+08,9.970907049256108046e-01,1.000945403189751559e+00,1.000228722273459159e+00,1.001415538684934159e+00,1.000095427909842405e+00,9.974756088247891395e-01,9.960079862650211835e-01
1.995262314968882799e+08,9.971524498117193547e-01,1.000574377987969665e+00,1.000296575142618938e+00,1.001569070500841319e+00,1.000244007259450285e+00,9.974390986490335731e-01,9.949415374682586410e-01
2.041737944669531584e+08,9.971750307691410464e-01,1.000255557017160513e+00,1.000365368758920015e+00,1.001675793697255790e+00,1.000398751208673831e+00,9.973769075755215541e-01,9.939087109628709227e-01
2.089296130854040980e+08,9.971334465299547256e-01,9.999991962019801894e-01,1.000433287343095223e+00,1.001739049213978827e+00,1.000540784335281597e+00,9.973251156559530539e-01,9.929589308019391991e-01
2.137962089502232373e+08,9.970198602601761939e-01,9.998125027626796335e-01,1.000497177019020079e+00,1.001770671732958640e+00,1.000652154988799669e+00,9.973101015624348253e-01,9.921235060796660399e-01
2.187761623949551880e+08,9.968429896225813325e-01,9.996996383474937575e-01,1.000552052285294646e+00,1.001788688120054394e+00,1.000718208107887364e+00,9.973505160043591999e-01,9.914210878133271621e-01
2.238721138568337858e+08,9.966283698169385863e-01,9.996657544098189740e-01,1.000590802250210354e+00,1.001812368520845986e+00,1.000729353863716753e+00,9.974565408144566714e-01,9.908555876410031216e-01
2.290867652767769992e+08,9.964145302216405042e-01,9.997151636560775989e-01,1.000606253310882154e+00,1.001858229602834660e+00,1.000680232464220998e+00,9.976297206763559133e-01,9.904202517985979393e-01
2.344228815319917798e+08,9.962472432103581799e-01,9.998499361784343176e-01,1.000592602760732364e+00,1.001934061570937562e+00,1.000570084535834514e+00,9.978640190454286518e-01,9.900999123314191408e-01
2.398832919019494653e+08,9.961749770899825940e-01,1.000065738712882624e+00,1.000547662588581854e+00,1.002037209227021552e+00,1.000402357962125732e+00,9.981492504281047617e-01,9.898759764985084475e-01
2.454708915685033500e+08,9.962381206418217117e-01,1.000351461219250115e+00,1.000472037961522176e+00,1.002153950884391076e+00,1.000183270104253008e+00,9.984724704954663910e-01,9.897296556688404134e-01
2.511886431509582102e+08,9.964641681736803314e-01,1.000685194056578631e+00,1.000369364294758201e+00,1.002260491920881735e+00,9.999218466554967710e-01,9.988216989270575219e-01,9.896478801924243340e-01
2.570395782768864632e+08,9.968604544505141885e-01,1.001037898828819994e+00,1.000244411482035245e+00,1.002328216995627130e+00,9.996306026225080243e-01,9.991880129339891781e-01,9.896261000000566854e-01
2.630267991895381510e+08,9.974092068437812042e-01,1.001373083699263589e+00,1.000101921989739573e+00,1.002328605302978071e+00,9.993248606924427513e-01,9.995665306626100310e-01,9.896703961419939244e-01
2.691534803926913738e+08,9.980706169122081084e-01,1.001653070757067221e+00,9.999439786056936175e-01,1.002238133368970052e+00,9.990222337010524756e-01,9.999568657108990344e-01,9.897967065569751588e-01
2.754228703338163495e+08,9.987854311091286519e-01,1.001845660752726852e+00,9.997697222304687825e-01,1.002042055639083662e+00,9.987430922688783630e-01,1.000362413109314508e+00,9.900293936564001918e-01
2.818382931264449358e+08,9.994851487618531261e-01,1.001927112526456831e+00,9.995740848689673719e-01,1.001738729768137937e+00,9.985073608435744985e-01,1.000788390748108991e+00,9.903955600647694757e-01
2.884031503126611710e+08,1.000100676019973989e+00,1.001886371902192874e+00,9.993503344968921454e-01,1.001338457697301454e+00,9.983331080291345527e-01,1.001238581060531763e+00,9.909180080449816463e-01
2.951209226666390300e+08,1.000576438315533778e+00,1.001726011117055393e+00,9.990890089974866495e-01,1.000862097803511208e+00,9.982322998181665241e-01,1.001713584474135832e+00,9.916083603948456782e-01
3.019951720402019024e+08,1.000874854114405910e+00,1.001461559926513978e+00,9.987831764227327325e-01,1.000338447532273634e+00,9.982090133021711553e-01,1.002208758932539912e+00,9.924605150699034040e-01
3.090295432513592243e+08,1.000983950458233629e+00,1.001118896276612436e+00,9.984289072525488473e-01,9.997997587668756569e-01,9.982579281826443607e-01,1.002715394505349744e+00,9.934500421442216123e-01
3.162277660168379545e+08,1.000912579944943648e+00,1.000730657502394427e+00,9.980280808894769207e-01,9.992775701280129930e-01,9.983640328520410057e-01,1.003222093820664407e+00,9.945343771731052218e-01
3.235936569296280742e+08,1.000690167390078766e+00,1.000331731992221362e+00,9.975895573042337094e-01,9.987990295766067117e-01,9.985053291100003392e-01,1.003716382537668927e+00,9.956569051389558833e-01
3.311311214825907946e+08,1.000356682823645649e+00,9.999549305904423813e-01,9.971290786453573807e-01,9.983864951212875205e-01,9.986563131735529675e-01,1.004189751524853680e+00,9.967567688271533610e-01
3.388441561392020583e+08,9.999578295866559108e-01,9.996272482677853732e-01,9.966708434586617482e-01,9.980557600485789882e-01,9.987917006744829740e-01,1.004637467364007053e+00,9.977752526056162807e-01
3.467368504525309801e+08,9.995389171386438454e-01,9.993666025706058331e-01,9.962429722526506826e-01,9.978161838053656307e-01,9.988922602354828317e-01,1.005062042658237065e+00,9.986674378958974030e-01
3.548133892335760593e+08,9.991425551738336575e-01,9.991804791271484687e-01,9.958756995231045073e-01,9.976727884076814767e-01,9.989456610237050782e-01,1.005469835220053954e+00,9.994059787924473026e-01
3.630780547701017857e+08,9.988031249610390683e-01,9.990641130662744063e-01,9.955973227743240006e-01,9.976257389732590131e-01,9.989497506445619290e-01,1.005871913834406994e+00,9.999865672715706477e-01
3.715352290971727967e+08,9.985483596525146499e-01,9.990043032482056606e-01,9.954313457816295063e-01,9.976708402325293878e-01,9.989112605208728679e-01,1.006279274391367995e+00,1.000426372586530110e+00
3.801893963205612302e+08,9.983982539020838098e-01,9.989809600969878911e-01,9.953909860967793399e-01,9.977988469008211014e-01,9.988442762028104660e-01,1.006698493032794461e+00,1.000756646466511635e+00
3.890451449942804575e+08,9.983615401716555704e-01,9.989716671173423101e-01,9.954810638327153960e-01,9.979965009332003589e-01,9.987668329434885583e-01,1.007130944063042044e+00,1.001018610471942516e+00
3.981071705534968972e+08,9.984363589433424835e-01,9.989576407151916637e-01,9.956972243334437644e-01,9.982459168979749276e-01,9.986979069506161100e-01,1.007571294901217662e+00,1.001254999831932002e+00
4.073802778041121960e+08,9.986098874675226611e-01,9.989266377221164284e-01,9.960270025039059671e-01,9.985257558634375030e-01,9.986543242581614743e-01,1.008007287487681092e+00,1.001501906421037313e+00
4.168693834703346491e+08,9.988597689602518592e-01,9.988765775059764707e-01,9.964551523945888167e-01,9.988131042239014601e-01,9.986480957837999828e-01,1.008422339475935958e+00,1.001786028761100455e+00
4.265795188015934229e+08,9.991548457811872952e-01,9.988138533360457760e-01,9.969636986131545919e-01,9.990867346906006086e-01,9.986853266895099335e-01,1.008797184618441367e+00,1.002120381757105161e+00
4.365158322401665449e+08,9.994594171488716539e-01,9.987516167132201028e-01,9.975364799821760942e-01,9.993290815102578994e-01,9.987656626538483629e-01,1.009114732851217333e+00,1.002506807050644655e+00
4.466835921509634852e+08,9.997387017462634473e-01,9.987064072774908263e-01,9.981566087123111553e-01,9.995284356874885034e-01,9.988831051988362741e-01,1.009359740613549050e+00,1.002934726290809930e+00
4.570881896148751974e+08,9.999617226915569201e-01,9.986910569474911625e-01,9.988080299372465998e-01,9.996790330245797218e-01,9.990271924425440098e-01,1.009521499090443086e+00,1.003385939134765925e+00
4.677351412871981263e+08,1.000105693891429004e+00,9.987117608452535933e-01,9.994722484282335673e-01,9.997814245872812533e-01,9.991866162990367117e-01,1.009593882648794905e+00,1.003835638562944554e+00
4.786300923226380348e+08,1.000156482924927204e+00,9.987625904807231336e-01,1.000125859397114070e+00,9.998388566809196520e-01,9.993503812389239460e-01,1.009576577016899179e+00,1.004258538807083267e+00
4.897788193684456348e+08,1.000112212134240952e+00,9.988285801932250685e-01,1.000743111882804737e+00,9.998566678540565800e-01,9.995106700984848214e-01,1.009472730497330772e+00,1.004628604054494279e+00
5.011872336272714734e+08,9.999810421053202392e-01,9.988837898372078250e-01,1.001296558699207750e+00,9.998407365862962415e-01,9.996643678038488190e-01,1.009289846181689265e+00,1.004923747816199420e+00
5.128613839913658500e+08,9.997789807470063295e-01,9.988993624526176784e-01,1.001760888449233500e+00,9.997964365001841269e-01,9.998121368549148791e-01,1.009038491538429616e+00,1.005128849605600116e+00
5.248074602497733831e+08,9.995278231390456458e-01,9.988475973981434386e-01,1.002116537448675126e+00,9.997288916169173589e-01,9.999578860967879290e-01,1.008730535038884657e+00,1.005237113997931031e+00
5.370317963702532053e+08,9.992509821438930739e-01,9.987100855622734752e-01,1.002354788013313014e+00,9.996445193692808928e-01,1.000106714360800897e+00,1.008379009281820116e+00,1.005253336422295307e+00
5.495408738576247692e+08,9.989702916251990139e-01,9.984821116453155287e-01,1.002478933044961495e+00,9.995532910471626176e-01,1.000263635315880029e+00,1.007997871772229992e+00,1.005194862098716335e+00
5.623413251903491020e+08,9.987034423444336451e-01,9.981766667284963646e-01,1.002503412690611384e+00,9.994667559775822774e-01,1.000431401031932399e+00,1.007601217075287936e+00,1.005088789991751552e+00
5.754399373371566534e+08,9.984630501063715968e-01,9.978228376900504237e-01,1.002449484146464620e+00,9.993978211887171170e-01,1.000610388593568656e+00,1.007203226396287565e+00,1.004970474101154476e+00
5.888436553555884361e+08,9.982597630098095642e-01,9.974626424675168135e-01,1.002341497838435735e+00,9.993584143515279461e-01,1.000797841166832791e+00,1.006819424303712074e+00,1.004878836857627800e+00
6.025595860743569136e+08,9.981010685586624298e-01,9.971435542313212830e-01,1.002200243058539719e+00,9.993566519374000867e-01,1.000989324169539119e+00,1.006468030054868512e+00,1.004852316932979051e+00
6.165950018614809513e+08,9.979963483191472973e-01,9.969119226131276656e-01,1.002039901550784373e+00,9.993937731624229492e-01,1.001177138988712967e+00,1.006165917534137977e+00,1.004920103596334435e+00
6.309573444801943302e+08,9.979580330968571555e-01,9.968024534972169670e-01,1.001866374704449836e+00,9.994631364386441508e-01,1.001352523262955430e+00,1.005930320969219638e+00,1.005101282583737321e+00
6.456542290346562862e+08,9.980030649679728638e-01,9.968344408151486036e-01,1.001679193581105354e+00,9.995513128618791487e-01,1.001504920982790203e+00,1.005775926629844275e+00,1.005400431668961314e+00
6.606934480075964928e+08,9.981520694067619326e-01,9.970070258699224031e-01,1.001474392639954081e+00,9.996403078877396098e-01,1.001621396743769710e+00,1.005711850959659204e+00,1.005806914810654984e+00
6.760829753919818401e+08,9.984252512225280096e-01,9.972994721478818381e-01,1.001250435867015787e+00,9.997125108710075425e-01,1.001689655911224497e+00,1.005741182444550574e+00,1.006298574631904197e+00
6.918309709189362526e+08,9.988403495711416502e-01,9.976749614768340990e-01,1.001012489310372677e+00,9.997553745929999014e-01,1.001698439110846550e+00,1.005858121165895014e+00,1.006842995558666409e+00
7.079457843841372728e+08,9.994059835824037341e-01,9.980849434061813685e-01,1.000775571540523545e+00,9.997648568357686560e-01,1.001641221898907474e+00,1.006050994140494703e+00,1.007404681587420026e+00
7.244359600749890804e+08,1.000119683605778409e+00,9.984784611411678945e-01,1.000563868728139738e+00,9.997466026804541217e-01,1.001518846837077703e+00,1.006302424389650119e+00,1.007948483077551360e+00
7.413102413009161949e+08,1.000963747862349429e+00,9.988089138237916664e-01,1.000408056575613269e+00,9.997151447560055360e-01,1.001340763285571311e+00,1.006593314063232825e+00,1.008445155091235002e+00
7.585775750291851759e+08,1.001901182885460928e+00,9.990405244879342339e-01,1.000340796153456946e+00,9.996905386797945159e-01,1.001125720457036961e+00,1.006904843682316031e+00,1.008873435767520643e+00
7.762471166286927462e+08,1.002879990212282246e+00,9.991521612097511440e-01,1.000389400266740836e+00,9.996933898713610267e-01,1.000899810776676446e+00,1.007222324971536409e+00,1.009222947088334932e+00
7.943282347242821455e+08,1.003833577745728123e+00,9.991409172328695742e-01,1.000571012144962690e+00,9.997388366315074215e-01,1.000692213035179190e+00,1.007535259707938557e+00,1.009492616046220759e+00
8.128305161640994549e+08,1.004690852176569393e+00,9.990192634348535883e-01,1.000887178743183448e+00,9.998337051111814144e-01,1.000530278753468005e+00,1.007838349559447622e+00,1.009690453197306104e+00
8.317637711026709080e+08,1.005383614190906050e+00,9.988126300846669192e-01,1.001323974735077282e+00,9.999737511190659456e-01,1.000435384522719851e+00,1.008130460668782868e+00,1.009830360040138819e+00
8.511380382023758888e+08,1.005858761895233489e+00,9.985538373836149173e-01,1.001853519659589020e+00,1.000145021892907993e+00,1.000418368443402040e+00,1.008412294867678138e+00,1.009928731472755192e+00
8.709635899560796022e+08,1.006090076006152856e+00,9.982770221180904402e-01,1.002437003277022898e+00,1.000328362289581996e+00,1.000478381958410212e+00,1.008684160041933620e+00,1.010001237431076282e+00
8.912509381337441206e+08,1.006083903347680719e+00,9.980115988517702652e-01,1.003030845373382718e+00,1.000502990419837479e+00,1.000602166635983004e+00,1.008943779209899638e+00,1.010060812984169942e+00
9.120108393559114933e+08,1.005881185858592985e+00,9.977793131316550213e-01,1.003592109800316656e+00,1.000652533564897695e+00,1.000768470585110093e+00,1.009186251319967864e+00,1.010115077135736783e+00
9.332543007969924212e+08,1.005555017638573689e+00,9.975932092050825428e-01,1.004083924682155571e+00,1.000767798202771619e+00,1.000949408797824569e+00,1.009401992649562096e+00,1.010166388498214385e+00
9.549925860214369297e+08,1.005194931074064435e+00,9.974569648485746010e-01,1.004476523341495842e+00,1.000847164774447462e+00,1.001116522942019360e+00,1.009579057533029456e+00,1.010211590719148234e+00
9.772372209558111429e+08,1.004891750418006158e+00,9.973695310742760611e-01,1.004749167152276579e+00,1.000894801083580310e+00,1.001243913181573575e+00,1.009705874732311104e+00,1.010246419029804832e+00
1.000000000000000000e+09,1.004719550306224951e+00,9.973273147043058007e-01,1.004888250902556734e+00,1.000916413514136627e+00,1.001312745500938739e+00,1.009772321743640733e+00,1.010265581315151540e+00


==> anc/fig9h_t-unscaled_transprob-scaled.csv <==
1.023292992280754217e-02,5.498278419151683463e-29,5.476619333977923200e-29,8.794352663897337758e-29,1.492983829184535541e-28,6.229615149174430832e-28,1.137212769122077863e-27,1.218670289632121976e-27
1.047128548050899575e-02,5.498306645695859282e-29,5.476631878815233992e-29,8.794441852558870963e-29,1.492995999211705435e-28,6.229662291625620726e-28,1.137223762749515755e-27,1.218681034280381523e-27
1.071519305237606488e-02,5.498345946999627272e-29,5.476653058467005500e-29,8.794568358843632285e-29,1.493013980859739620e-28,6.229729880855716020e-28,1.137239567987880759e-27,1.218696408650913257e-27
1.096478196143185063e-02,5.498393435237084009e-29,5.476685570898520469e-29,8.794724546971345815e-29,1.493037420720614513e-28,6.229814665641000441e-28,1.137259483058663473e-27,1.218715659572354407e-27
1.122018454301963557e-02,5.498446196641457506e-29,5.476732770653995203e-29,8.794902202687328842e-29,1.493065857184459756e-28,6.229913001846210502e-28,1.137282746197029907e-27,1.218737988792095495e-27
1.148153621496882971e-02,5.498502111547037978e-29,5.476798343307064947e-29,8.795093397005767175e-29,1.493098700682329426e-28,6.230021254964569931e-28,1.137308617398141967e-27,1.218762637347960086e-27
1.174897554939529666e-02,5.498560010552366287e-29,5.476885770362541930e-29,8.795291196191331640e-29,1.493135263470880265e-28,6.230136079712949583e-28,1.137336441977758656e-27,1.218788966893450372e-27
1.202264434617413176e-02,5.498619971488904323e-29,5.476997597310926342e-29,8.795490193364452671e-29,1.493174772901881389e-28,6.230254731895980414e-28,1.137365652976507833e-27,1.218816495244551054e-27
1.230268770812381791e-02,5.498683223116287965e-29,5.477134948809442715e-29,8.795686791626925257e-29,1.493216377138966306e-28,6.230375192623281895e-28,1.137395771965583958e-27,1.218844891529292325e-27
1.258925411794167490e-02,5.498751737939929404e-29,5.477296954273046597e-29,8.795879205910223859e-29,1.493259233619811528e-28,6.230496291754782574e-28,1.137426393375398416e-27,1.218873980154871113e-27
1.288249551693134223e-02,5.498827784056896686e-29,5.477480600049186170e-29,8.796067427193217199e-29,1.493302542554071206e-28,6.230617725008609376e-28,1.137457177961032497e-27,1.218903687786424503e-27
1.318256738556407466e-02,5.498913425475263990e-29,5.477680911884730541e-29,8.796252679111707896e-29,1.493345569351759708e-28,6.230740038846007945e-28,1.137487850333715948e-27,1.218934036835666885e-27
1.348962882591653312e-02,5.499009640947249266e-29,5.477891535383228452e-29,8.796437681662054144e-29,1.493387757041647846e-28,6.230864652512845550e-28,1.137518232455703183e-27,1.218965124042497160e-27
1.380384264602885214e-02,5.499116361936349074e-29,5.478105390712275449e-29,8.796625685149712316e-29,1.493428734705846046e-28,6.230993576338664134e-28,1.137548272837230350e-27,1.218997105413110147e-27
1.412537544622754007e-02,5.499231938239765376e-29,5.478315761316574094e-29,8.796820423977946009e-29,1.493468420820853912e-28,6.231129313465184886e-28,1.137578083648990300e-27,1.219030179003727406e-27
1.445439770745927249e-02,5.499353619610988289e-29,5.478517269331549355e-29,8.797025686207878200e-29,1.493506971944089096e-28,6.231274503773877052e-28,1.137607933781822088e-27,1.219064579871904787e-27
1.479108388168207111e-02,5.499477855982198545e-29,5.478706472465263605e-29,8.797244469221612264e-29,1.493544826281511445e-28,6.231431578815750128e-28,1.137638232860175600e-27,1.219100555184768182e-27
1.513561248436207964e-02,5.499601114636998167e-29,5.478882425158848192e-29,8.797479431206238915e-29,1.493582647102157186e-28,6.231602584098172317e-28,1.137669470901982289e-27,1.219138358558377578e-27
1.548816618912481069e-02,5.499720831322294222e-29,5.479046827222151958e-29,8.797732052672449882e-29,1.493621244067429751e-28,6.231788832211413558e-28,1.137702163327301781e-27,1.219178231604985661e-27
1.584893192461113431e-02,5.499835859764670848e-29,5.479203678353510361e-29,8.798003471559518007e-29,1.493661475855862951e-28,6.231990918055988696e-28,1.137736759648692998e-27,1.219220404584503223e-27
1.621810097358929864e-02,5.499947055617496582e-29,5.479358703794591935e-29,8.798294023692723265e-29,1.493704123139582316e-28,6.232208669392456141e-28,1.137773583309850389e-27,1.219265067996959666e-27
1.659586907437560557e-02,5.500057179875588047e-29,5.479518719125434338e-29,8.798603663917334682e-29,1.493749852179975648e-28,6.232441318634037622e-28,1.137812819435513564e-27,1.219312389662574926e-27
1.698243652461744330e-02,5.500170536897911524e-29,5.479690638109039765e-29,8.798932538825032082e-29,1.493799154434234732e-28,6.232687766513661040e-28,1.137854520652980202e-27,1.219362526313509697e-27
1.737800828749375484e-02,5.500292369890401794e-29,5.479880470753972139e-29,8.799280319247927368e-29,1.493852287745097280e-28,6.232946757396134355e-28,1.137898635204217208e-27,1.219415594584768452e-27
1.778279410038922925e-02,5.500427778269909621e-29,5.480092866173643455e-29,8.799646997790849503e-29,1.493909325869541157e-28,6.233217118734105127e-28,1.137945072783498829e-27,1.219471676517288734e-27
1.819700858609983596e-02,5.500581227692961882e-29,5.480330227851413701e-29,8.800032246518677490e-29,1.493970214261871180e-28,6.233497857349446668e-28,1.137993768522005521e-27,1.219530829495029717e-27
1.862087136662867598e-02,5.500756028675323532e-29,5.480592790209443594e-29,8.800435943273375767e-29,1.494034847878194906e-28,6.233788354270040463e-28,1.138044719844897765e-27,1.219593086859219478e-27
1.905460717963247327e-02,5.500954146696704320e-29,5.480878791915748468e-29,8.800857855799521752e-29,1.494103156983755440e-28,6.234088186749527317e-28,1.138098038157695776e-27,1.219658462715969954e-27
1.949844599758045541e-02,5.501176379633283567e-29,5.481184873041689935e-29,8.801298024886547228e-29,1.494175137628412586e-28,6.234397192925069561e-28,1.138153925659615583e-27,1.219726968609894820e-27
1.995262314968879874e-02,5.501422550716655558e-29,5.481506947353487966e-29,8.801756898534481390e-29,1.494250903624004802e-28,6.234715527703073650e-28,1.138212658023040026e-27,1.219798613715426508e-27
2.041737944669529473e-02,5.501692033428966264e-29,5.481840757036615303e-29,8.802235365038386742e-29,1.494330687638145605e-28,6.235043646184521621e-28,1.138274550931541888e-27,1.219873434305038102e-27
2.089296130854039618e-02,5.501983807902783118e-29,5.482182766046836744e-29,8.802735212152141912e-29,1.494414788358742761e-28,6.235382335445748535e-28,1.138339919980811508e-27,1.219951491768861629e-27
2.137962089502232557e-02,5.502296674354314734e-29,5.482530455692829421e-29,8.803258919230161194e-29,1.494503550317196976e-28,6.235732878293173880e-28,1.138409036503739431e-27,1.220032891834283820e-27
2.187761623949553008e-02,5.502629349271278443e-29,5.482882637876016846e-29,8.803809870449805170e-29,1.494597290115897637e-28,6.236097010454844201e-28,1.138482113951393305e-27,1.220117791459325083e-27
2.238721138568339902e-02,5.502980276775365420e-29,5.483239282051263915e-29,8.804391583090988782e-29,1.494696291261513859e-28,6.236476935494504232e-28,1.138559296712134655e-27,1.220206411736161851e-27
2.290867652767772378e-02,5.503347769000344520e-29,5.483601372578987942e-29,8.805007768702862658e-29,1.494800757568395546e-28,6.236875064678041337e-28,1.138640687439918747e-27,1.220299031249281085e-27
2.344228815319922624e-02,5.503729915133313723e-29,5.483970521333909029e-29,8.805661463060778578e-29,1.494910802053459287e-28,6.237293886748708976e-28,1.138726347167219961e-27,1.220395982946482955e-27
2.398832919019489723e-02,5.504124781469058647e-29,5.484348558852172342e-29,8.806354632853856548e-29,1.495026455191284024e-28,6.237735636142494664e-28,1.138816334886216913e-27,1.220497630372980853e-27
2.454708915685031162e-02,5.504530715824183761e-29,5.484737453804117554e-29,8.807087716821978930e-29,1.495147660655479817e-28,6.238202115331093502e-28,1.138910708703178629e-27,1.220604338878986688e-27
2.511886431509579437e-02,5.504946305049431295e-29,5.485139250535700111e-29,8.807859514898599216e-29,1.495274302090218557e-28,6.238694676264615300e-28,1.139009554348831459e-27,1.220716448805338061e-27
2.570395782768863241e-02,5.505370898320243782e-29,5.485555947590865662e-29,8.808667392035410638e-29,1.495406214231906712e-28,6.239214214129235331e-28,1.139112965170145356e-27,1.220834246090873483e-27
2.630267991895381477e-02,5.505804651801818575e-29,5.485989730787330881e-29,8.809507726838587295e-29,1.495543257163434460e-28,6.239761392011603316e-28,1.139221053749739316e-27,1.220957936980419082e-27
2.691534803926915256e-02,5.506248653499144250e-29,5.486443147042767997e-29,8.810376618917559245e-29,1.495685334117586592e-28,6.240336783705459603e-28,1.139333939024039740e-27,1.221087650859402220e-27
2.754228703338166065e-02,5.506704755239838332e-29,5.486919041712994051e-29,8.811270817740279030e-29,1.495832524988050700e-28,6.240941091188196456e-28,1.139451742231609194e-27,1.221223456308935070e-27
2.818382931264453578e-02,5.507175529521524298e-29,5.487420699473385266e-29,8.812188615295286232e-29,1.495985106487880768e-28,6.241575111812085366e-28,1.139574568584914575e-27,1.221365400848654244e-27
2.884031503126605750e-02,5.507663566533025918e-29,5.487951763979100991e-29,8.813130240546046175e-29,1.496143627126161633e-28,6.242239775577303250e-28,1.139702529887607008e-27,1.221513519657684609e-27
2.951209226666385438e-02,5.508171280630761362e-29,5.488515926407033173e-29,8.814097934183716494e-29,1.496308809103464468e-28,6.242935976452040071e-28,1.139835745462587693e-27,1.221667920780441659e-27
3.019951720402016052e-02,5.508700493282885095e-29,5.489116767968987249e-29,8.815096248847946500e-29,1.496481558412689069e-28,6.243664435392234159e-28,1.139974346694698611e-27,1.221828809992213488e-27
3.090295432513590415e-02,5.509252168538433758e-29,5.489757489042431085e-29,8.816130840242776669e-29,1.496662797507025087e-28,6.244425646720127296e-28,1.140118511812784972e-27,1.221996519991084307e-27
3.162277660168379134e-02,5.509826578390912321e-29,5.490440562202527936e-29,8.817207966216359951e-29,1.496853404624385007e-28,6.245219913856902038e-28,1.140268474048663993e-27,1.222171527522532949e-27
3.235936569296282705e-02,5.510423641652066361e-29,5.491167637533436311e-29,8.818333446845830295e-29,1.497054086831217938e-28,6.246047539997177211e-28,1.140424534508606709e-27,1.222354425648341801e-27
3.311311214825911342e-02,5.511043355327004928e-29,5.491939391835877020e-29,8.819512241802061493e-29,1.497265330943059339e-28,6.246909157973211754e-28,1.140587082320263283e-27,1.222545911096126988e-27
3.388441561392025597e-02,5.511686299663882725e-29,5.492755507401604805e-29,8.820748063503915021e-29,1.497487481800163496e-28,6.247805957618415437e-28,1.140756595591318865e-27,1.222746724108291580e-27
3.467368504525316503e-02,5.512354401208181420e-29,5.493614950709275656e-29,8.822043369582589391e-29,1.497720709870563704e-28,6.248739900034651479e-28,1.140933652421768287e-27,1.222957587730251524e-27
3.548133892335755130e-02,5.513050879300755357e-29,5.494516179760133752e-29,8.823400338075426747e-29,1.497965171961121073e-28,6.249713844347031277e-28,1.141118919193478688e-27,1.223179172166555366e-27
3.630780547701013827e-02,5.513780201013385689e-29,5.495457423251265297e-29,8.824821181928104942e-29,1.498221035318290678e-28,6.250731321013050270e-28,1.141313115955330635e-27,1.223412055141518650e-27
3.715352290971724036e-02,5.514547537599012545e-29,5.496436830951480361e-29,8.826309086510291787e-29,1.498488593948485832e-28,6.251796292672805606e-28,1.141517003223090440e-27,1.223656707778430868e-27
3.801893963205612431e-02,5.515358307973598114e-29,5.497453089219358479e-29,8.827868816268477932e-29,1.498768308633142917e-28,6.252912851364929520e-28,1.141731356630935796e-27,1.223913524897889341e-27
3.890451449942804868e-02,5.516217268114523680e-29,5.498505267336704354e-29,8.829506434111521189e-29,1.499060847729320064e-28,6.254084784984112883e-28,1.141956914348022821e-27,1.224182833313504067e-27
3.981071705534973415e-02,5.517128141626875564e-29,5.499593232011250235e-29,8.831229403938453551e-29,1.499367071418153115e-28,6.255315461674961238e-28,1.142194366262458798e-27,1.224464975363109413e-27
4.073802778041125949e-02,5.518093396141994562e-29,5.500717807830030606e-29,8.833045391811026678e-29,1.499688032993319519e-28,6.256607736489531956e-28,1.142444332354735539e-27,1.224760324198310220e-27
4.168693834703354750e-02,5.519114192497277341e-29,5.501880858035875698e-29,8.834961612134581859e-29,1.500024897341988458e-28,6.257964085066493097e-28,1.142707354615525751e-27,1.225069332596150398e-27
4.265795188015925749e-02,5.520190911185894621e-29,5.503085338656501768e-29,8.836984162289586181e-29,1.500378918279061458e-28,6.259386817959920825e-28,1.142983892830504609e-27,1.225392551176175380e-27
4.365158322401661156e-02,5.521323729494297586e-29,5.504335417034536724e-29,8.839117120700274588e-29,1.500751326916009707e-28,6.260878323505012277e-28,1.143274343494358963e-27,1.225730627854781652e-27
4.466835921509629964e-02,5.522512861889351913e-29,5.505636335702853760e-29,8.841362982527536531e-29,1.501143307566831454e-28,6.262441258930866860e-28,1.143579059870816183e-27,1.226084313682353355e-27
4.570881896148751983e-02,5.523759408008646242e-29,5.506994251576868826e-29,8.843722742742435869e-29,1.501555931241661222e-28,6.264078657407639105e-28,1.143898349902053218e-27,1.226454428884846761e-27
4.677351412871981473e-02,5.525065204273199711e-29,5.508416095701144513e-29,8.846197054246626576e-29,1.501990121858943060e-28,6.265793825235768016e-28,1.144232532381761341e-27,1.226841857550449257e-27
4.786300923226385201e-02,5.526433010737391761e-29,5.509909202900227885e-29,8.848787020284109289e-29,1.502446677831008328e-28,6.267590158901225953e-28,1.144581944433634721e-27,1.227247525568414508e-27
4.897788193684461666e-02,5.527866040143326396e-29,5.511480887966689672e-29,8.851495126928924649e-29,1.502926292523433706e-28,6.269471101786024431e-28,1.144946969642866938e-27,1.227672386297733109e-27
5.011872336272722023e-02,5.529367765409624071e-29,5.513138491174779357e-29,8.854325830524943241e-29,1.503429566878019826e-28,6.271439858500619459e-28,1.145328079963616219e-27,1.228117418965403690e-27
5.128613839913648276e-02,5.530941472545735261e-29,5.514888717108788582e-29,8.857285874361829213e-29,1.503957036164259420e-28,6.273499396569626509e-28,1.145725866157120125e-27,1.228583616536010480e-27
5.248074602497725810e-02,5.532589970892192861e-29,5.516737862891715921e-29,8.860383573843968119e-29,1.504509171951803474e-28,6.275652619657076694e-28,1.146141060907300315e-27,1.229071977859475921e-27
5.370317963702526953e-02,5.534315505291608826e-29,5.518691214169540942e-29,8.863628289098614305e-29,1.505086426697571710e-28,6.277902594400076137e-28,1.146574555678021832e-27,1.229583518251252410e-27
5.495408738576245539e-02,5.536119838314592347e-29,5.520753218669542129e-29,8.867029561346542269e-29,1.505689239872093374e-28,6.280252757164199969e-28,1.147027411902436316e-27,1.230119266252659789e-27
5.623413251903491145e-02,5.538004473019646698e-29,5.522927328409822000e-29,8.870596144472436674e-29,1.506318134053424323e-28,6.282707349363974832e-28,1.147500845709308368e-27,1.230680271425667206e-27
5.754399373371569398e-02,5.539971127834439155e-29,5.525216001096344508e-29,8.874335617643891263e-29,1.506973790991932073e-28,6.285271525583273896e-28,1.147996193783238017e-27,1.231267632224070439e-27
5.888436553555889685e-02,5.542021986800306290e-29,5.527621000811650383e-29,8.878253934622477363e-29,1.507657186323897444e-28,6.287951404150772068e-28,1.148514866516941737e-27,1.231882497865714713e-27
6.025595860743578058e-02,5.544160243227004843e-29,5.530143637197773556e-29,8.882355761049901059e-29,1.508369677177946883e-28,6.290754021039734958e-28,1.149058308047890332e-27,1.232526087259533072e-27
6.165950018614822087e-02,5.546390189058052750e-29,5.532785352487921424e-29,8.886645125034258079e-29,1.509113075270948606e-28,6.293687058504372227e-28,1.149627942105843741e-27,1.233199701241525288e-27
6.309573444801933051e-02,5.548717568562965877e-29,5.535548391929288834e-29,8.891125991381502793e-29,1.509889622156461698e-28,6.296758558611682237e-28,1.150225161970955044e-27,1.233904732349372032e-27
6.456542290346556356e-02,5.551149268426200631e-29,5.538436047172405690e-29,8.895803426254324797e-29,1.510701910280199310e-28,6.299976769369619096e-28,1.150851290451499453e-27,1.234642665242607739e-27
6.606934480075957183e-02,5.553693029631451195e-29,5.541453261153822707e-29,8.900684291226496078e-29,1.511552716043522195e-28,6.303349912583243025e-28,1.151507602452285165e-27,1.235415076663031795e-27
6.760829753919818386e-02,5.556357183780408274e-29,5.544606644230257233e-29,8.905777963497154528e-29,1.512444810600793125e-28,6.306886251845836645e-28,1.152195341983197278e-27,1.236223641333242371e-27
6.918309709189363055e-02,5.559150012978349324e-29,5.547904123328192052e-29,8.911096379749531141e-29,1.513380787251608601e-28,6.310594103401802059e-28,1.152915747095886272e-27,1.237070119249835750e-27
7.079457843841380216e-02,5.562079495560605342e-29,5.551354705760662524e-29,8.916654136280873037e-29,1.514362869404468589e-28,6.314481990251179306e-28,1.153670102216229445e-27,1.237956357269169482e-27
7.244359600749898653e-02,5.565152974015833874e-29,5.554967801581914901e-29,8.922468141979095981e-29,1.515392910879271796e-28,6.318558786502777677e-28,1.154459781773909891e-27,1.238884287274183640e-27
7.413102413009177438e-02,5.568377165495554586e-29,5.558752608421175201e-29,8.928556835194006871e-29,1.516472332523128839e-28,6.322833730962861526e-28,1.155286264105164652e-27,1.239855937789232605e-27
7.585775750291835762e-02,5.571757971671739796e-29,5.562717794038541985e-29,8.934939861681624158e-29,1.517602367369976713e-28,6.327316495858806209e-28,1.156151176546212894e-27,1.240873406766953540e-27
7.762471166286918911e-02,5.575301075583610694e-29,5.566871113727452103e-29,8.941636759326470137e-29,1.518784136986301528e-28,6.332017058136627620e-28,1.157056319008268467e-27,1.241938870789867427e-27
7.943282347242813790e-02,5.579011998206431959e-29,5.571219557148948820e-29,8.948667097504645914e-29,1.520018962421677312e-28,6.336945686977826254e-28,1.158003656591812895e-27,1.243054594940144496e-27
8.128305161640994592e-02,5.582896604538607709e-29,5.575769719695988320e-29,8.956049744196008402e-29,1.521308548443686787e-28,6.342112823172219995e-28,1.158995322901237081e-27,1.244222928864517065e-27
8.317637711026708291e-02,5.586961422376148974e-29,5.580528314167699838e-29,8.963802689899378530e-29,1.522655150094686712e-28,6.347529158520396550e-28,1.160033598425036959e-27,1.245446317598220440e-27
8.511380382023767122e-02,5.591213925219470933e-29,5.585502826436699460e-29,8.971943265162473845e-29,1.524061685811698390e-28,6.353205539717591733e-28,1.161120872776201763e-27,1.246727317626623539e-27
8.709635899560805306e-02,5.595662677212885794e-29,5.590702075649081819e-29,8.980488003692478458e-29,1.525531667156666403e-28,6.359153198589137396e-28,1.162259610116901805e-27,1.248068620162530495e-27
8.912509381337455072e-02,5.600317119277828051e-29,5.596136383577468223e-29,8.989452931654013477e-29,1.527069120686345720e-28,6.365383677209292875e-28,1.163452302386444104e-27,1.249473082717853161e-27
9.120108393559096804e-02,5.605187492260164821e-29,5.601817886436402877e-29,8.998853460854555077e-29,1.528678368367593367e-28,6.371908943930306667e-28,1.164701461115473279e-27,1.250943731017843824e-27
9.332543007969909543e-02,5.610284767965145066e-29,5.607760177572137277e-29,9.008704899018599051e-29,1.530363861495554922e-28,6.378741392652486563e-28,1.166009612527113737e-27,1.252483779354618817e-27
9.549925860214358853e-02,5.615620161231160890e-29,5.613978246096139411e-29,9.019022418869533688e-29,1.532129979406799434e-28,6.385893863166922541e-28,1.167379313606546751e-27,1.254096633414594978e-27
9.772372209558106981e-02,5.621205022952643016e-29,5.620487719632549077e-29,9.029821459499349407e-29,1.533980902687472795e-28,6.393379699238703655e-28,1.168813205375041148e-27,1.255785858051488014e-27
1.000000000000000056e-01,5.627050891575611265e-29,5.627304867644595865e-29,9.041118101158760144e-29,1.535920633008756866e-28,6.401212847885847959e-28,1.170314079423855864e-27,1.257555180935505531e-27
1.023292992280754182e-01,5.633169576785330878e-29,5.634446113035513034e-29,9.052929436447876639e-29,1.537953028823972106e-28,6.409408117798254381e-28,1.171884917889702115e-27,1.259408438468636896e-27
1.047128548050899610e-01,5.639573736932596277e-29,5.641928001741469538e-29,9.065274304419710794e-29,1.540081975400848525e-28,6.417981296597172600e-28,1.173528946387073212e-27,1.261349579440107942e-27
1.071519305237606523e-01,5.646277223086349334e-29,5.649767105577621551e-29,9.078173881360573709e-29,1.542311531100910335e-28,6.426949435726365358e-28,1.175249658843069722e-27,1.263382642476771279e-27
1.096478196143185063e-01,5.653295510626626800e-29,5.657980145719464796e-29,9.091652215848357093e-29,1.544645990504093875e-28,6.436331004137380837e-28,1.177050802030313283e-27,1.265511758732885289e-27
1.122018454301963591e-01,5.660645877137545029e-29,5.666584042982139783e-29,9.105736839201610357e-29,1.547090054376106155e-28,6.446145896794376073e-28,1.178936353421249519e-27,1.267741167789095655e-27
1.148153621496882937e-01,5.668347404951424605e-29,5.675595940627448823e-29,9.120458905573493627e-29,1.549648773045641230e-28,6.456415413026665468e-28,1.180910499543223989e-27,1.270075252227989726e-27
1.174897554939529770e-01,5.676420367737011798e-29,5.685033293806271835e-29,9.135853168921564165e-29,1.552327518515815074e-28,6.467162067455413027e-28,1.182977596812520862e-27,1.272518585987593516e-27
1.202264434617413141e-01,5.684885656145985625e-29,5.694914126734123666e-29,9.151957472928248807e-29,1.555131954916441084e-28,6.478409487789085406e-28,1.185142154771832488e-27,1.275075975513194560e-27
1.230268770812381757e-01,5.693763884532471134e-29,5.705256999003016393e-29,9.168812266768331606e-29,1.558067962492164567e-28,6.490182178209857467e-28,1.187408834534092388e-27,1.277752499112954304e-27
1.258925411794167559e-01,5.703074853604052039e-29,5.716081422979664723e-29,9.186459267468688475e-29,1.561141622961299983e-28,6.502505580275277582e-28,1.189782470766606258e-27,1.280553568092581219e-27
1.288249551693134154e-01,5.712837166049735223e-29,5.727407955198522725e-29,9.204940883314362388e-29,1.564359235023678862e-28,6.515406102508377476e-28,1.192268078709521112e-27,1.283484952307324111e-27
1.318256738556407293e-01,5.723068165733975962e-29,5.739258554234543414e-29,9.224299179951009967e-29,1.567727404333696094e-28,6.528911213231614836e-28,1.194870896079155043e-27,1.286552803872329563e-27
1.348962882591653312e-01,5.733784631291607710e-29,5.751656614564653702e-29,9.244575793569601913e-29,1.571253061268878938e-28,6.543049640390955443e-28,1.197596389013399445e-27,1.289763658774067374e-27
1.380384264602884659e-01,5.745003538838620301e-29,5.764627281358285504e-29,9.265811836030272858e-29,1.574943551677033448e-28,6.557851465804369407e-28,1.200450277748964634e-27,1.293124424487057908e-27
1.412537544622753938e-01,5.756743051338843826e-29,5.778197331167789830e-29,9.288048249688252263e-29,1.578806686049803484e-28,6.573348209845147495e-28,1.203438520036357920e-27,1.296642357787467671e-27
1.445439770745927111e-01,5.769023353640777413e-29,5.792395158313290867e-29,9.311326843391909306e-29,1.582850696642946451e-28,6.589572762482025297e-28,1.206567330971626819e-27,1.300325017199474190e-27
1.479108388168207111e-01,5.781867436727654384e-29,5.807250845234720677e-29,9.335691237187162412e-29,1.587084251042737346e-28,6.606559489607101812e-28,1.209843178357685176e-27,1.304180234462251972e-27
1.513561248436207929e-01,5.795301265355497249e-29,5.822795874587159828e-29,9.361187505887318388e-29,1.591516363366655448e-28,6.624344137666540308e-28,1.213272788235249957e-27,1.308216112744383559e-27
1.548816618912481069e-01,5.809353617916796331e-29,5.839063384012101740e-29,9.387865065321933129e-29,1.596156363824639601e-28,6.642963893449920114e-28,1.216863160616192797e-27,1.312441027702616793e-27
1.584893192461113431e-01,5.824055676771189585e-29,5.856088026005104091e-29,9.415776712826631211e-29,1.601013854556920040e-28,6.662457451178151697e-28,1.220621601038412525e-27,1.316863658090402153e-27
1.621810097358929725e-01,5.839440282652753614e-29,5.873905859160102477e-29,9.444978859465791904e-29,1.606098701734400753e-28,6.682865263887338059e-28,1.224555743066414205e-27,1.321493035319644264e-27
1.659586907437560488e-01,5.855541490233202932e-29,5.892554861348056376e-29,9.475530889649234718e-29,1.611421074076244091e-28,6.704229638848590579e-28,1.228673606672858652e-27,1.326338603024412442e-27
1.698243652461744191e-01,5.872394176022215845e-29,5.912074580980357355e-29,9.507494900630373015e-29,1.616991518456294677e-28,6.726595027738081285e-28,1.232983620893786168e-27,1.331410272535950209e-27
1.737800828749375415e-01,5.890033906355412039e-29,5.932506352256677618e-29,9.540935328780891124e-29,1.622821022255407216e-28,6.750008139002290639e-28,1.237494653309124128e-27,1.336718456225794247e-27
1.778279410038922925e-01,5.908497409356813079e-29,5.953893228660261897e-29,9.575918992884734801e-29,1.628921156614259198e-28,6.774518054501450474e-28,1.242216035214491554e-27,1.342274109016305451e-27
1.819700858609983596e-01,5.927822735568771735e-29,5.976279878573883143e-29,9.612514886189905525e-29,1.635304152492941495e-28,6.800176269745039805e-28,1.247157545784499634e-27,1.348088734036397061e-27
1.862087136662867459e-01,5.948050075261881927e-29,5.999712319123917143e-29,9.650795018059756580e-29,1.641982973828454028e-28,6.827036632274718319e-28,1.252329417888076308e-27,1.354174389391332112e-27
1.905460717963247397e-01,5.969221977177413409e-29,6.024237993977899712e-29,9.690834879693691290e-29,1.648971408951400217e-28,6.855155315258459012e-28,1.257742330770459342e-27,1.360543699931771223e-27
1.949844599758045471e-01,5.991383638932478385e-29,6.049905622267356623e-29,9.732714119519469013e-29,1.656283991991785789e-28,6.884590690407003899e-28,1.263407413491043412e-27,1.367209863451517241e-27
1.995262314968879735e-01,6.014582678921841078e-29,6.076765458092183329e-29,9.776517329925413807e-29,1.663936047045920874e-28,6.915403278521469926e-28,1.269336253683061377e-27,1.374186661937951656e-27
2.041737944669529681e-01,6.038868888477126953e-29,6.104869402561870615e-29,9.822334278459089819e-29,1.671943618019134637e-28,6.947655890472261204e-28,1.275540938048825487e-27,1.381488475144128152e-27
2.089296130854039757e-01,6.064293881183582963e-29,6.134271443083813697e-29,9.870260142994229710e-29,1.680323416250848126e-28,6.981413617638509569e-28,1.282034094492684452e-27,1.389130318469033579e-27
2.137962089502232488e-01,6.090910624615595497e-29,6.165028046832860973e-29,9.920395493338842532e-29,1.689092794741039141e-28,7.016744169701379374e-28,1.288828930497381738e-27,1.397127856704590990e-27
2.187761623949552869e-01,6.118773288880947748e-29,6.197198588664477463e-29,9.972845539386931269e-29,1.698269716295800206e-28,7.053718223214180768e-28,1.295939290023776210e-27,1.405497439574416438e-27
2.238721138568340041e-01,6.147937188400434557e-29,6.230845622753081156e-29,1.002772038076427151e-28,1.707872764199724084e-28,7.092409756667391669e-28,1.303379673160734913e-27,1.414256134283413239e-27
2.290867652767773488e-01,6.178458937569280626e-29,6.266035033606989818e-29,1.008513390827240326e-28,1.717921187059155926e-28,7.132896508434606619e-28,1.311165261125349833e-27,1.423421758965701244e-27
2.344228815319922832e-01,6.210396837682350785e-29,6.302836019869858044e-29,1.014520366092861002e-28,1.728434949719338631e-28,7.175260251200072066e-28,1.319311923322927093e-27,1.433012934743656012e-27
2.398832919019489862e-01,6.243811386411004865e-29,6.341321013708520169e-29,1.020805047260539406e-28,1.739434781422757353e-28,7.219587057459750455e-28,1.327836230367548069e-27,1.443049114231548593e-27
2.454708915685029913e-01,6.278765882487190306e-29,6.381565481965842542e-29,1.027379808527853953e-28,1.750942239163551988e-28,7.265967368617526033e-28,1.336755451962277813e-27,1.453550611532089144e-27
2.511886431509579576e-01,6.315326881524493638e-29,6.423647926450271025e-29,1.034257337295674039e-28,1.762979773301269398e-28,7.314496110020956220e-28,1.346087580536112934e-27,1.464538641751980521e-27
2.570395782768863380e-01,6.353564840033722557e-29,6.467649885658460645e-29,1.041450658987109251e-28,1.775570752821667483e-28,7.365272654045163531e-28,1.355851353324815917e-27,1.476035328415576362e-27
2.630267991895381408e-01,6.393554360862306109e-29,6.513656169635620098e-29,1.048973190499773386e-28,1.788739550024054241e-28,7.418400723827473996e-28,1.366066295432214086e-27,1.488063737810124768e-27
2.691534803926915465e-01,6.435374395393091627e-29,6.561755192472855850e-29,1.056838824762891085e-28,1.802511606583127493e-28,7.473988433084066879e-28,1.376752752444146334e-27,1.500647889470927513e-27
2.754228703338166273e-01,6.479108455607405085e-29,6.612039357668821427e-29,1.065062027318331385e-28,1.816913505428118414e-28,7.532148280025916102e-28,1.387931931842291757e-27,1.513812796078768950e-27
2.818382931264453717e-01,6.524844519024337606e-29,6.664605287447512820e-29,1.073657887437145959e-28,1.831973094891203406e-28,7.592997280182552576e-28,1.399625964812421874e-27,1.527584505675022614e-27
2.884031503126605611e-01,6.572674809776545551e-29,6.719553987178253897e-29,1.082642245673068336e-28,1.847719524591179864e-28,7.656657170054343962e-28,1.411857942591082176e-27,1.541990153591441449e-27
2.951209226666385299e-01,6.622695791271628041e-29,6.776990941013406299e-29,1.092031702008522617e-28,1.864183325113440507e-28,7.723254633970877871e-28,1.424651969553015593e-27,1.557058034253662028e-27
3.019951720402015982e-01,6.675007786361213255e-29,6.837026014810572017e-29,1.101843642343864076e-28,1.881396468171621253e-28,7.792921683483932133e-28,1.438033238539611527e-27,1.572817668993523225e-27
3.090295432513590623e-01,6.729714860538183373e-29,6.899773151506784266e-29,1.112096211141118658e-28,1.899392320625082211e-28,7.865795931185729099e-28,1.452028067328968740e-27,1.589299877745546927e-27
3.162277660168379412e-01,6.786924736704176377e-29,6.965350491248098509e-29,1.122808280018461603e-28,1.918205686642659683e-28,7.942021045487141028e-28,1.466663976311021665e-27,1.606536856904007678e-27
3.235936569296282705e-01,6.846748514966353179e-29,7.033880145557751169e-29,1.133999453197083860e-28,1.937872778601625851e-28,8.021746986287374351e-28,1.481969720614817841e-27,1.624562220401705237e-27
3.311311214825911065e-01,6.909300897319747048e-29,7.105488320027356759e-29,1.145690011426668172e-28,1.958431238183857351e-28,8.105130306284409317e-28,1.497975324759923909e-27,1.643411054177445791e-27
3.388441561392025458e-01,6.974700255970126198e-29,7.180305712281378160e-29,1.157900982519130253e-28,1.979920146459565120e-28,8.192334407637893042e-28,1.514712076361328359e-27,1.663119948312408411e-27
3.467368504525316641e-01,7.043068964505974112e-29,7.258467797492604624e-29,1.170654173304563255e-28,2.002380129641102129e-28,8.283529634527493133e-28,1.532212550886365253e-27,1.683727031640232611e-27
3.548133892335754713e-01,7.114533894776030016e-29,7.340115205501161702e-29,1.183972247029838555e-28,2.025853376456446938e-28,8.378893428478213908e-28,1.550510574107663647e-27,1.705272001393509272e-27
3.630780547701014105e-01,7.189226936162910542e-29,7.425394300835091715e-29,1.197878851940009855e-28,2.050383728379786448e-28,8.478610471115578417e-28,1.569641243686524095e-27,1.727796177074558734e-27
3.715352290971725702e-01,7.267285637267373977e-29,7.514457565328503913e-29,1.212398655482287898e-28,2.076016735575548881e-28,8.582872865947166410e-28,1.589640934117049577e-27,1.751342536125984086e-27
3.801893963205612570e-01,7.348853401699040987e-29,7.607464108239619800e-29,1.227557437031108920e-28,2.102799707810917244e-28,8.691880370332765735e-28,1.610547361730003221e-27,1.775955791578519822e-27
3.890451449942806672e-01,7.434079798482041973e-29,7.704579876912061951e-29,1.243382076607717434e-28,2.130781739166508273e-28,8.805840765963084437e-28,1.632399661522389408e-27,1.801682474480002513e-27
3.981071705534973137e-01,7.523120424324194738e-29,7.805977679111192794e-29,1.259900573201030464e-28,2.160013757398821104e-28,8.924970174070627229e-28,1.655238489563215902e-27,1.828570985001937419e-27
4.073802778041128447e-01,7.616136461795276674e-29,7.911837043287914220e-29,1.277141964928583097e-28,2.190548551266659078e-28,9.049493656079903400e-28,1.679106136902379733e-27,1.856671701595779787e-27
4.168693834703355305e-01,7.713294305364337608e-29,8.022344000464702930e-29,1.295136277333679785e-28,2.222440888412553730e-28,9.179645486682249463e-28,1.704046641877772170e-27,1.886037031968992102e-27
4.265795188015925610e-01,7.814764997198379938e-29,8.137690606127246558e-29,1.313914472435916201e-28,2.255747628357341322e-28,9.315669727225174050e-28,1.730105868957644408e-27,1.916721480138973032e-27
4.365158322401658797e-01,7.920723860216403367e-29,8.258074866062382709e-29,1.333508394526843721e-28,2.290527856030720383e-28,9.457820551700714586e-28,1.757331590847858051e-27,1.948781690143923563e-27
4.466835921509630380e-01,8.031350438000896063e-29,8.383700546622494282e-29,1.353950761534735123e-28,2.326843058540017279e-28,9.606362574851958170e-28,1.785773530472857844e-27,1.982276490397199068e-27
4.570881896148749624e-01,8.146828903266735313e-29,8.514777576175869994e-29,1.375275209620155992e-28,2.364757227122626806e-28,9.761571215832627281e-28,1.815483403875175494e-27,2.017266936755352792e-27
4.677351412871981196e-01,8.267348354359611281e-29,8.651522508617850894e-29,1.397516312911049633e-28,2.404337007355163950e-28,9.923732797369602847e-28,1.846514971200197667e-27,2.053816369015175253e-27
4.786300923226382564e-01,8.393103513995232190e-29,8.794159225612482405e-29,1.420709680478237020e-28,2.445651768035368796e-28,1.009314485547638980e-27,1.878924071854581413e-27,2.091990465384100724e-27
4.897788193684461389e-01,8.524295263587653663e-29,8.942919335055930943e-29,1.444892066716711375e-28,2.488773652680303545e-28,1.027011639820536003e-27,1.912768696256240713e-27,2.131857342122026211e-27
5.011872336272722439e-01,8.661131258067603312e-29,9.098042777807734583e-29,1.470101450649364760e-28,2.533777620124242045e-28,1.045496817112397339e-27,1.948109032492330989e-27,2.173487649396451579e-27
5.128613839913648276e-01,8.803825381135032083e-29,9.259777659881817672e-29,1.496377125701825961e-28,2.580741445844099495e-28,1.064803312528337095e-27,1.985007537355650884e-27,2.216954689035042197e-27
5.248074602497725394e-01,8.952598086537970958e-29,9.428380238035243716e-29,1.523759799335828580e-28,2.629745728182511476e-28,1.084965670876136437e-27,2.023528978780863280e-27,2.262334543509782176e-27
5.370317963702526676e-01,9.107675372548375981e-29,9.604114513317150882e-29,1.552291648028491058e-28,2.680873914085376577e-28,1.106019744163983714e-27,2.063740485745260410e-27,2.309706190077535742e-27
5.495408738576245122e-01,9.269288515098569578e-29,9.787252216869772447e-29,1.582016380371361458e-28,2.734212347166286100e-28,1.128002722037798678e-27,2.105711591940221436e-27,2.359151629428740113e-27
5.623413251903490728e-01,9.437673382120133092e-29,9.978072859052389395e-29,1.612979268274285265e-28,2.789850322052745641e-28,1.150953172390831673e-27,2.149514286755954261e-27,2.410755970779536328e-27
5.754399373371569260e-01,9.613070133410865696e-29,1.017686468905866202e-28,1.645227150795634116e-28,2.847880196300623140e-28,1.174911073415711110e-27,2.195223088377885866e-27,2.464607522247193303e-27
5.888436553555890240e-01,9.795723512883137172e-29,1.038392565445619055e-28,1.678808495184350716e-28,2.908397533911329207e-28,1.199917831621188672e-27,2.242915135742206121e-27,2.520797864775309573e-27
6.025595860743577781e-01,9.985882582574341497e-29,1.059956475668037565e-28,1.713773411442880348e-28,2.971501310477477015e-28,1.226016324257230831e-27,2.292670293649716274e-27,2.579421902103304012e-27
6.165950018614821948e-01,1.018380110698854322e-28,1.082410367318611790e-28,1.750173688049170873e-28,3.037294188216700480e-28,1.253250913558350413e-27,2.344571286001246756e-27,2.640577933746706729e-27
6.309573444801933606e-01,1.038973792232101690e-28,1.105787767880996594e-28,1.788062892172258810e-28,3.105882789001149266e-28,1.281667520687844664e-27,2.398703829688054366e-27,2.704367729113465830e-27
6.456542290346556356e-01,1.060395665921020471e-28,1.130123670132080948e-28,1.827496453830029456e-28,3.177378025044367833e-28,1.311313668132007443e-27,2.455156754461032384e-27,2.770896620045777994e-27
6.606934480075961069e-01,1.082672561629808631e-28,1.155454537436058781e-28,1.868531801185498384e-28,3.251895403015261116e-28,1.342238581715981684e-27,2.514022138324183622e-27,2.840273620736903461e-27
6.760829753919819218e-01,1.105831753376083082e-28,1.181818318618089340e-28,1.911228519136947718e-28,3.329555316141843167e-28,1.374493269166093006e-27,2.575395407067697918e-27,2.912611558066255294e-27
6.918309709189366385e-01,1.129900942780447323e-28,1.209254443027457015e-28,1.955648457973538686e-28,3.410483215318975758e-28,1.408130625426027044e-27,2.639375432837128563e-27,2.988027251835810496e-27
7.079457843841380216e-01,1.154908214941915502e-28,1.237803747849770517e-28,2.001855949783201003e-28,3.494809836427118709e-28,1.443205530179165529e-27,2.706064658023426983e-27,3.066641670019698728e-27
7.244359600749902262e-01,1.180882089765345636e-28,1.267508539086262809e-28,2.049917946518617772e-28,3.582671264743559522e-28,1.479774927513088622e-27,2.775569181081980575e-27,3.148580159209837473e-27
7.413102413009177161e-01,1.207851530765532628e-28,1.298412608212772075e-28,2.099904145119055060e-28,3.674209063942234889e-28,1.517897911670974837e-27,2.847998910351974771e-27,3.233972589908683970e-27
7.585775750291835484e-01,1.235846033194296510e-28,1.330561285497627943e-28,2.151887188698582738e-28,3.769570338933036615e-28,1.557635793016224498e-27,2.923467727564233137e-27,3.322953568511371139e-27
7.762471166286916135e-01,1.264895710065422768e-28,1.364001567938926424e-28,2.205942835567337066e-28,3.868907931828463911e-28,1.599052168287892471e-27,3.002093682895997529e-27,3.415662643115238662e-27
7.943282347242813790e-01,1.295031450584105783e-28,1.398782272930193754e-28,2.262150154728258636e-28,3.972380684982544630e-28,1.642212987460505390e-27,3.083999240616609221e-27,3.512244478962042702e-27
8.128305161640990706e-01,1.326285051888382526e-28,1.434954167836093811e-28,2.320591757082710574e-28,4.080153779343864417e-28,1.687186620912349466e-27,3.169311541550099278e-27,3.612849074721687275e-27
8.317637711026708569e-01,1.358689458461669561e-28,1.472570166784952349e-28,2.381354057698788763e-28,4.192399188671008821e-28,1.734043943984998494e-27,3.258162695947601108e-27,3.717631983773545039e-27
8.511380382023763236e-01,1.392278956404135431e-28,1.511685591103372224e-28,2.444527643431835737e-28,4.309296217372111858e-28,1.782858436851319701e-27,3.350690075137797748e-27,3.826754573414985640e-27
8.709635899560805861e-01,1.427089488250749229e-28,1.552358390428674755e-28,2.510207619833786137e-28,4.431032119078601735e-28,1.833706283766408558e-27,3.447036619710311915e-27,3.940384318666030834e-27
8.912509381337454517e-01,1.463158889651501951e-28,1.594649432299934577e-28,2.578494059481853526e-28,4.557802687688304236e-28,1.886666506986108433e-27,3.547351103330351293e-27,4.058695110049148702e-27
9.120108393559096527e-01,1.500527260482786469e-28,1.638622817361061972e-28,2.649492526655462303e-28,4.689812836625472159e-28,1.941821086983130724e-27,3.651788467532954615e-27,4.181867615985013608e-27
9.332543007969910098e-01,1.539237247696704754e-28,1.684346153125999093e-28,2.723314593574555771e-28,4.827277138867357191e-28,1.999255140062046144e-27,3.760510105618850734e-27,4.310089626308963072e-27
9.549925860214358853e-01,1.579334445240980893e-28,1.731890868143215248e-28,2.800078411105197526e-28,4.970420347226422758e-28,2.059057068347679198e-27,3.873684205724559820e-27,4.443556488447233193e-27
9.772372209558106704e-01,1.620867803142666535e-28,1.781332460332285609e-28,2.879909274321013813e-28,5.119477765551205982e-28,2.121318772872768068e-27,3.991486118966497915e-27,4.582471474215235531e-27
1.000000000000000000e+00,1.663890112027033815e-28,1.832750747131426197e-28,2.962940166761303372e-28,5.274695700677918862e-28,2.186135861974862143e-27,4.114098786934967606e-27,4.727046231663694733e-27
1.023292992280753655e+00,1.708458541051514254e-28,1.886230090858098896e-28,3.049312250310040261e-28,5.436331763896386749e-28,2.253607894694146422e-27,4.241713212322258865e-27,4.877501249017975573e-27
1.047128548050899610e+00,1.754635243024222142e-28,1.941859563377991445e-28,3.139175309059142183e-28,5.604655268807467060e-28,2.323838630100810205e-27,4.374528945226004358e-27,5.034066369285888645e-27
1.071519305237605968e+00,1.802488000020773483e-28,1.999733095759330120e-28,3.232688181725276033e-28,5.779947579614666025e-28,2.396936317870252818e-27,4.512754668168948241e-27,5.196981339093371109e-27
1.096478196143185091e+00,1.852090914658945995e-28,2.059949643280101794e-28,3.330019167085853844e-28,5.962502544979711407e-28,2.473013981680889368e-27,4.656608738213896508e-27,5.366496440584474714e-27
1.122018454301962898e+00,1.903524998631851799e-28,2.122613266078624979e-28,3.431346371838419595e-28,6.152626979940086832e-28,2.552189721070107761e-27,4.806319781628661587e-27,5.542873173862354769e-27
1.148153621496882826e+00,1.956878710014395720e-28,2.187833242130227627e-28,3.536858119722428265e-28,6.350641083748334340e-28,2.634587044573747483e-27,4.962127299691505691e-27,5.726384956962323283e-27
1.174897554939529076e+00,2.012248472082469304e-28,2.255724165738484330e-28,3.646753245093608568e-28,6.556879166163737278e-28,2.720335179868890371e-27,5.124282285792475034e-27,5.917317874348743554e-27
1.202264434617413169e+00,2.069738949333866947e-28,2.326406108561628124e-28,3.761241532430779545e-28,6.771690134115017142e-28,2.809569412060694917e-27,5.293047842928835311e-27,6.115971490946079191e-27
1.230268770812381174e+00,2.129463272661063544e-28,2.400004720276887491e-28,3.880543894741652463e-28,6.995438265099568740e-28,2.902431453221462286e-27,5.468699825896547214e-27,6.322659649338100225e-27
1.258925411794167504e+00,2.191543089358164260e-28,2.476651381703299055e-28,4.004892713046660283e-28,7.228503993059037170e-28,2.999069801440420196e-27,5.651527495312024986e-27,6.537711363832543219e-27
1.288249551693133599e+00,2.256108505705824738e-28,2.556483425087829692e-28,4.134531967208790206e-28,7.471284729312087422e-28,3.099640127887393982e-27,5.841834204684572424e-27,6.761471784509564379e-27
1.318256738556407459e+00,2.323297889122050511e-28,2.639644269509049509e-28,4.269717442431524844e-28,7.724195795000497766e-28,3.204305707453435083e-27,6.039938044552312144e-27,6.994303273139925179e-27
1.348962882591653312e+00,2.393257382769275218e-28,2.726283535857537081e-28,4.410716806530886026e-28,7.987671342091361118e-28,3.313237880099889535e-27,6.246172611259780749e-27,7.236586569298814321e-27
1.380384264602885214e+00,2.466140424568384364e-28,2.816557156088497612e-28,4.557809688893424067e-28,8.262165524162996796e-28,3.426616564641828699e-27,6.460887729729780282e-27,7.488722152253984904e-27
1.412537544622753938e+00,2.542106733283989667e-28,2.910627253723002868e-28,4.711287780791393340e-28,8.548153533456075673e-28,3.544630850427594794e-27,6.684450291553044988e-27,7.751131673726293483e-27
1.445439770745927888e+00,2.621321304611438674e-28,3.008662197067736939e-28,4.871454819553181702e-28,8.846133010671884773e-28,3.667479619809324654e-27,6.917245151494662338e-27,8.024259573018019744e-27
1.479108388168207222e+00,2.703952878074272414e-28,3.110836436901895147e-28,5.038626758637360762e-28,9.156625593611762075e-28,3.795372294573661163e-27,7.159676139368833219e-27,8.308574774717606634e-27
1.513561248436208651e+00,2.790172313380879067e-28,3.217330496885122520e-28,5.213131948481842456e-28,9.480178702303675269e-28,3.928529629957932461e-27,7.412167290759194320e-27,8.604572556250079741e-27
1.548816618912481236e+00,2.880150930379360019e-28,3.328331220306642617e-28,5.395311387311198269e-28,9.817367746369103979e-28,4.067184556837691454e-27,7.675164258006774623e-27,8.912776522609616990e-27
1.584893192461114042e+00,2.974058677633745306e-28,3.444032258108871236e-28,5.585519234694414279e-28,1.016879864559260008e-27,4.211583134211835880e-27,7.949135952999015854e-27,9.233740755770017810e-27
1.621810097358929781e+00,3.072062772886015394e-28,3.564634841579713307e-28,5.784123513991887466e-28,1.053511100912550170e-27,4.361985512656302471e-27,8.234576560552124341e-27,9.568052113661506269e-27
1.659586907437561321e+00,3.174326662102818974e-28,3.690348983359509143e-28,5.991507078081072459e-28,1.091698150654964660e-27,4.518667017048794618e-27,8.532007839106925578e-27,9.916332697683795687e-27
1.698243652461744357e+00,3.281009639020879429e-28,3.821395144313432611e-28,6.208068833460264488e-28,1.131512801048837001e-27,4.681919251231889408e-27,8.841981781834330245e-27,1.027924260133549336e-26
1.737800828749376247e+00,3.392267442916920520e-28,3.958005980913708767e-28,6.434225223417283905e-28,1.173031380584339449e-27,4.852051318301502675e-27,9.165083657241879156e-27,1.065748263867680056e-26
1.778279410038922759e+00,3.508253842406673792e-28,4.100428580792426383e-28,6.670412071410776405e-28,1.216335226564762097e-27,5.029391096975932396e-27,9.501935326403229426e-27,1.105179733255446510e-26
1.819700858609982541e+00,3.629123418111588933e-28,4.248926576148647911e-28,6.917086432102983121e-28,1.261511177445116557e-27,5.214286575376906420e-27,9.853198819058483406e-27,1.146297788033843364e-26
1.862087136662867515e+00,3.755035783433726362e-28,4.403782159154099281e-28,7.174728938581683838e-28,1.308652028880069847e-27,5.407107261172643786e-27,1.021958011184106971e-26,1.189186496366899305e-26
1.905460717963246342e+00,3.886161250843017363e-28,4.565298225261281563e-28,7.443846073821400155e-28,1.357857027270641148e-27,5.608245541346220583e-27,1.060183278775069632e-26,1.233935142620207496e-26
1.949844599758045582e+00,4.022687716957185549e-28,4.733799888698077946e-28,7.724972591602530662e-28,1.409232270500217781e-27,5.818118000014413866e-27,1.100076163934079443e-26,1.280638443832644359e-26
1.995262314968878847e+00,4.164828594355392337e-28,4.909635865674093497e-28,8.018674073436511625e-28,1.462891030933850149e-27,6.037166625832881357e-27,1.141722564857303581e-26,1.329396712516445772e-26
2.041737944669529625e+00,4.312831703890109246e-28,5.093179061370486375e-28,8.325549108245378688e-28,1.518953996568572599e-27,6.265859755281530831e-27,1.185214037369179918e-26,1.380315939226077068e-26
2.089296130854038758e+00,4.466987900531832840e-28,5.284826764165304312e-28,8.646231278707485172e-28,1.577549319973244054e-27,6.504692659912021454e-27,1.230647908378114538e-26,1.433507777329224171e-26
2.137962089502232654e+00,4.627639155909773180e-28,5.484999734414788600e-28,8.981390287392290687e-28,1.638812539610112097e-27,6.754187693509767696e-27,1.278127254860583197e-26,1.489089403968935204e-26
2.187761623949551648e+00,4.795184967424540316e-28,5.694140134805765941e-28,9.331732168632436162e-28,1.702886242508397147e-27,7.014893756933239816e-27,1.327760692971082313e-26,1.547183251129761173e-26
2.238721138568339875e+00,4.970086088753050704e-28,5.912708778564962818e-28,9.697997772289105994e-28,1.769919484697074550e-27,7.287385005215514093e-27,1.379661958355126471e-26,1.607916568974732853e-26
2.290867652767772267e+00,5.152864625148120164e-28,6.141180829963799999e-28,1.008095987933579767e-27,1.840066972703613861e-27,7.572258605427498878e-27,1.433949240919318402e-26,1.671420832222812639e-26
2.344228815319922887e+00,5.344099961830858316e-28,6.380040549228801733e-28,1.048141809108610744e-27,1.913487975065319474e-27,7.870131449317170129e-27,1.490744265640939224e-26,1.737830952244171454e-26
2.398832919019489918e+00,5.544419445457732131e-28,6.629775445236336704e-28,1.090019173674753835e-27,1.990344942499412029e-27,8.181635674816120949e-27,1.550171128867693479e-26,1.807284313407320189e-26
2.454708915685031023e+00,5.754483630654853860e-28,6.890869602502130033e-28,1.133811097247124450e-27,2.070801950152057002e-27,8.507413171944377358e-27,1.612354903188587267e-26,1.879919632043674666e-26
2.511886431509579687e+00,5.974966705340900348e-28,7.163797420832156683e-28,1.179600638216341483e-27,2.155022973496827043e-27,8.848108829874181171e-27,1.677420063791674649e-26,1.955875655321827650e-26
2.570395782768864823e+00,6.206532488234002835e-28,7.449018144046602303e-28,1.227469763742218967e-27,2.243170052252994943e-27,9.204363054256670403e-27,1.745488819974131164e-26,2.035289753259091901e-26
2.630267991895381297e+00,6.449807926376722089e-28,7.746971357258563738e-28,1.277498214546418938e-27,2.335401534898891225e-27,9.576803457268240049e-27,1.816679439367224927e-26,2.118296440174477531e-26
2.691534803926916908e+00,6.705356055557625716e-28,8.058075065768951480e-28,1.329762482174830024e-27,2.431870469274620571e-27,9.966036424258597031e-27,1.891104683068776511e-26,2.205025890554253999e-26
2.754228703338166273e+00,6.973651959038459522e-28,8.382725798263870720e-28,1.384335003559364726e-27,2.532723248771789964e-27,1.037263872933646160e-26,1.968870480952468186e-26,2.295602563695749561e-26
2.818382931264455049e+00,7.255063851474928422e-28,8.721302291456420020e-28,1.441283597528786830e-27,2.638098723844851302e-27,1.079714984500335684e-26,2.050074979457146102e-26,2.390143987258346213e-26
2.884031503126605500e+00,7.549843290927256772e-28,9.074171083034230488e-28,1.500671479097481996e-27,2.748127815559733466e-27,1.124006570537127434e-26,2.134808057189985811e-26,2.488759828284412222e-26
2.951209226666386964e+00,7.858127131834220058e-28,9.441694778659726932e-28,1.562557646481182972e-27,2.862933755687491582e-27,1.170183423014824260e-26,2.223151392741823211e-26,2.591551344234225176e-26
3.019951720402016093e+00,8.179950470941616333e-28,9.824241208600200171e-28,1.626997938464656917e-27,2.982632923342518070e-27,1.218285360589166407e-26,2.315179108078930466e-26,2.698611276925079982e-26
3.090295432513591845e+00,8.515273147764883898e-28,1.022219192583162164e-27,1.694046673584369772e-27,3.107336353359700649e-27,1.268347349444802887e-26,2.410958967599257989e-26,2.810024281372273526e-26
3.162277660168379523e+00,8.864014653474635368e-28,1.063594859837497344e-27,1.763758891301956784e-27,3.237151802859305524e-27,1.320399982338986250e-26,2.510554047938740111e-26,2.925867929331506762e-26
3.235936569296280929e+00,9.226095296106347644e-28,1.106593542021972026e-27,1.836193020961387583e-27,3.372186161722848450e-27,1.374470314165355105e-26,2.614024741111339950e-26,3.046214272192403613e-26
3.311311214825911176e+00,9.601476654096485870e-28,1.151259592586473487e-27,1.911413885118933305e-27,3.512548117210587605e-27,1.430583055126489676e-26,2.721430967937756541e-26,3.171131971151431654e-26
3.388441561392023793e+00,9.990196496482137446e-28,1.197638493372675739e-27,1.989495783452707180e-27,3.658350837081078710e-27,1.488762086992759926e-26,2.832834451709172507e-26,3.300688904579102616e-26
3.467368504525316641e+00,1.039239096750015595e-27,1.245775480389686604e-27,2.070525327275974527e-27,3.809714473274487809e-27,1.549032226376593447e-26,2.948300956081708498e-26,3.434955192929807802e-26
3.548133892335753270e+00,1.080830187963571498e-27,1.295714005566250772e-27,2.154603743819075825e-27,3.966768308966012022e-27,1.611421161271724721e-26,3.067902455572486720e-26,3.574006455823753368e-26
3.630780547701013994e+00,1.123826720683410569e-27,1.347494184473555295e-27,2.241848242417762790e-27,4.129652626869296189e-27,1.675961423387344228e-26,3.191719327533718834e-26,3.717927223965074074e-26
3.715352290971723814e+00,1.168269714278731837e-27,1.401151765233808598e-27,2.332392208477998804e-27,4.298520343634662860e-27,1.742692322958297114e-26,3.319842646525108908e-26,3.866814285889611520e-26
3.801893963205612792e+00,1.214204238275288649e-27,1.456717964569963683e-27,2.426383943674905376e-27,4.473538669739948340e-27,1.811661694580657913e-26,3.452376732002840985e-26,4.020779838775072146e-26
3.890451449942804896e+00,1.261676269429336824e-27,1.514220569197756524e-27,2.523983946927526870e-27,4.654891076862994032e-27,1.882927371893706812e-26,3.589442057874371942e-26,4.179954311935011685e-26
3.981071705534973137e+00,1.310730457247250240e-27,1.573686278018213768e-27,2.625360811721957185e-27,4.842780027387944189e-27,1.956558338001796709e-26,3.731178485332303753e-26,4.344488686751184976e-26
4.073802778041126338e+00,1.361409621297431074e-27,1.635144357813020673e-27,2.730686037931008282e-27,5.037430499311803616e-27,2.032635496451695917e-26,3.877748609033718374e-26,4.514556266025690752e-26
4.168693834703354639e+00,1.413756246585211543e-27,1.698631013416640853e-27,2.840128331486999226e-27,5.239094395580837723e-27,2.111252059266596962e-26,4.029340750990578057e-26,4.690353760561818843e-26
4.265795188015925277e+00,1.467815958848339956e-27,1.764193873293286435e-27,2.953847983834922784e-27,5.448055501852459293e-27,2.192513576009204496e-26,4.186171002925115830e-26,4.872101674777894895e-26
4.365158322401661017e+00,1.523642133169785936e-27,1.831895912037140780e-27,3.071992308612593736e-27,5.664634205051106293e-27,2.276537587169256624e-26,4.348483568624130656e-26,5.060043840570799550e-26
4.466835921509630047e+00,1.581300681187756839e-27,1.901817708554178312e-27,3.194692666229128858e-27,5.889190770554375225e-27,2.363452915257181335e-26,4.516548792237596951e-26,5.254446112542530530e-26
4.570881896148751622e+00,1.640873411421546102e-27,1.974057837616518524e-27,3.322064068888619025e-27,6.122126267193969763e-27,2.453398562738203344e-26,4.690658482877448285e-26,5.455594098934146852e-26
4.677351412871980862e+00,1.702459210054875573e-27,2.048731145484535563e-27,3.454207514084388381e-27,6.363879800894672601e-27,2.546522127708401739e-26,4.871118633948668092e-26,5.663789909470764279e-26
4.786300923226384896e+00,1.766172249167422649e-27,2.125965142436292935e-27,3.591215225870212828e-27,6.614921605379706357e-27,2.642977765883667097e-26,5.058240257575149820e-26,5.879348029897976268e-26
4.897788193684461611e+00,1.832137362100307045e-27,2.205895431039665334e-27,3.733178733945932822e-27,6.875742097562349814e-27,2.742923643477144348e-26,5.252329488397740691e-26,6.102590527899153886e-26
5.011872336272724660e+00,1.900483629454287773e-27,2.288661172770616552e-27,3.880198604616155788e-27,7.146837784921131248e-27,2.846519060601812339e-26,5.453678712141490469e-26,6.333841999045628487e-26
5.128613839913648498e+00,1.971337820483206372e-27,2.374401514262420730e-27,4.032395112114019403e-27,7.428695923722758551e-27,2.953921448659785155e-26,5.662560441232355306e-26,6.573424979618427179e-26
5.248074602497728058e+00,2.044819283059677223e-27,2.463253967522643341e-27,4.189918687944449567e-27,7.721780842966119270e-27,3.065283753839779929e-26,5.879225567190805928e-26,6.821656589843964870e-26
5.370317963702526676e+00,2.121037923812246958e-27,2.555354688922999176e-27,4.352958390300511766e-27,8.026524164051460884e-27,3.180752713952490360e-26,6.103906927453174667e-26,7.078847409629174480e-26
5.495408738576248453e+00,2.200095721518170691e-27,2.650840275068529071e-27,4.521747801076695481e-27,8.343322172107178397e-27,3.300468663043674087e-26,6.336828238038979898e-26,7.345303421118107195e-26
5.623413251903491172e+00,2.282091150444018522e-27,2.749850499091876028e-27,4.696567158612045085e-27,8.672541306039815723e-27,3.424567467383658022e-26,6.578217545808530875e-26,7.621331731417206725e-26
5.754399373371566817e+00,2.367125445641589024e-27,2.852530460050630516e-27,4.877741518386806577e-27,9.014532445465771851e-27,3.553184889233336277e-26,6.828323377066835361e-26,7.907250240505136165e-26
5.888436553555889574e+00,2.455308320485246799e-27,2.959031668799399791e-27,5.065635443541205408e-27,9.369652735069874835e-27,3.686463447898610495e-26,7.087431692177081549e-26,8.203400848462478078e-26
6.025595860743575116e+00,2.546762818298728168e-27,3.069512025884155922e-27,5.260644368382704498e-27,9.738292971196647112e-27,3.824561182280926043e-26,7.355881524487772493e-26,8.510165127539779742e-26
6.165950018614822170e+00,2.641628317269340198e-27,3.184135290733364314e-27,5.463184013953461796e-27,1.012090804023785627e-26,3.967661358324978207e-26,7.634077860825092919e-26,8.827980700850380917e-26
6.309573444801929831e+00,2.740062336759277811e-27,3.303071443165765453e-27,5.673679721984339325e-27,1.051804785793396286e-26,4.115981819604329798e-26,7.922500798516341316e-26,9.157356322278482473e-26
6.456542290346556356e+00,2.842241557703561044e-27,3.426499442157220961e-27,5.892556544347755438e-27,1.093038561922980007e-26,4.269782715730152798e-26,8.221710209477038369e-26,9.498883870540162296e-26
6.606934480075957516e+00,2.948361675516356755e-27,3.554612716211465510e-27,6.120233574366476040e-27,1.135873969622648831e-26,4.429371440116736973e-26,8.532345788722306887e-26,9.853245874432695615e-26
6.760829753919819218e+00,3.058636514265233509e-27,3.687627467467248694e-27,6.357123474803583251e-27,1.180408549126366351e-26,4.595104305721928643e-26,8.855122710988701292e-26,1.022121802490731327e-25
6.918309709189362167e+00,3.173296495065282771e-27,3.825792427370946638e-27,6.603639526433594654e-27,1.226755459878722819e-26,4.767384708326075918e-26,9.190823860891139436e-26,1.060366668130213227e-25
7.079457843841380438e+00,3.292587469104128943e-27,3.969398316961510597e-27,6.860209316620984343e-27,1.275042004627922712e-26,4.946658180497064262e-26,9.540290013887775112e-26,1.100154175232700122e-25
7.244359600749898931e+00,3.416769640602056035e-27,4.118784216483889615e-27,7.127293787826220290e-27,1.325406794138957709e-26,5.133405273885072994e-26,9.904409413674276158e-26,1.141586606385763180e-25
7.413102413009177383e+00,3.546115470486597551e-27,4.274338667046928563e-27,7.405407977817215862e-27,1.377995682626687532e-26,5.328133586259796026e-26,1.028410810553480023e-25,1.184772289887026370e-25
7.585775750291835706e+00,3.680906491942282127e-27,4.436494181889840071e-27,7.695139758357970759e-27,1.432956896329219281e-26,5.531370277071995831e-26,1.068034284714336347e-25,1.229824369871721099e-25
7.762471166286919910e+00,3.821432664716336597e-27,4.605715767830045615e-27,7.997160973102718167e-27,1.490436219665054479e-26,5.743656010634956469e-26,1.109409848074689194e-25,1.276859761924770694e-25
7.943282347242813124e+00,3.967997114626480694e-27,4.782486651230561892e-27,8.312227943914109712e-27,1.550573418525723773e-26,5.965540946104491424e-26,1.152639059346814353e-25,1.325998383679363926e-25
8.128305161640994925e+00,4.120925082731419036e-27,4.967294147529401622e-27,8.641169171566281741e-27,1.613500716941200934e-26,6.197583346719248752e-26,1.197827215952277200e-25,1.377362731241368790e-25
8.317637711026709013e+00,4.280573117371188075e-27,5.160618362060613347e-27,8.984864152762081846e-27,1.679343579139387889e-26,6.440350925940199281e-26,1.245084102315685666e-25,1.431077878576593909e-25
8.511380382023768121e+00,4.447335570021860434e-27,5.362925576815161797e-27,9.344217364750344610e-27,1.748223635805272918e-26,6.694423899195038180e-26,1.294524579656437876e-25,1.487271879808062048e-25
8.709635899560804972e+00,4.621649370626328336e-27,5.574667959491056653e-27,9.720133333327040703e-27,1.820263711310794286e-26,6.960398263268504522e-26,1.346268819183504290e-25,1.546076379117916510e-25
8.912509381337459402e+00,4.803994729734141381e-27,5.796289894401073837e-27,1.011349906085535462e-26,1.895594046008824406e-26,7.238888136328626951e-26,1.400441946521640048e-25,1.607627126455218023e-25
9.120108393559096527e+00,4.994884426300593022e-27,6.028239037264772791e-27,1.052518081668590631e-26,1.974357645199530222e-26,7.530526823873774740e-26,1.457172930515506405e-25,1.672064149565084828e-25
9.332543007969913873e+00,5.194841955728907416e-27,6.270974891278816341e-27,1.095603446821296068e-26,2.056712842949433988e-26,7.835964963211687687e-26,1.516592946977693234e-25,1.739531392380239834e-25
9.549925860214358408e+00,5.404377363363334918e-27,6.524974210464963929e-27,1.140692528948963661e-26,2.142833150318152088e-26,8.155864220908809153e-26,1.578833703946725294e-25,1.810175629022531660e-25
9.772372209558112033e+00,5.623965223425276226e-27,6.790732065252694450e-27,1.187874788082294099e-26,2.232904384871631591e-26,8.490888397029577779e-26,1.644025924402195157e-25,1.884144616992847644e-25
1.000000000000000000e+01,5.854022671447753658e-27,7.068755552315536874e-27,1.237244184729468160e-26,2.327118312519772523e-26,8.841695335479733696e-26,1.712298114567816312e-25,1.961584734109995902e-25
1.023292992280753566e+01,6.094897559193768531e-27,7.359550153368842970e-27,1.288899452681796868e-26,2.425663930355013681e-26,9.208928390236311810e-26,1.783775988274911916e-25,2.042638410929208554e-25
1.047128548050899610e+01,6.346876694574085970e-27,7.663604555153155832e-27,1.342942580177919111e-26,2.528720252389762178e-26,9.593207274848764712e-26,1.858582541101372936e-25,2.127441629943942145e-25
1.071519305237606012e+01,6.610203633416555795e-27,7.981379683096878332e-27,1.399475704274273687e-26,2.636451678384755191e-26,9.995123861749568678e-26,1.936838138195761696e-25,2.216122057566962513e-25
1.096478196143185180e+01,6.885100833331377995e-27,8.313298759878281772e-27,1.458597886182488197e-26,2.749005246521427988e-26,1.041524341040095586e-25,2.018660414402560722e-25,2.308798180364421367e-25
1.122018454301962898e+01,7.171801814242972994e-27,8.659745151958566709e-27,1.520402578153490564e-26,2.866512325003148167e-26,1.085410401292659202e-25,2.104164160591688793e-25,2.405579332122500152e-25
1.148153621496882870e+01,7.470576165086370824e-27,9.021070881274914562e-27,1.584976748681723235e-26,2.989094964571990490e-26,1.131221716305803419e-25,2.193460767088039243e-25,2.506566728336489933e-25
1.174897554939529165e+01,7.781729141581230600e-27,9.397608807565363193e-27,1.652402097364253379e-26,3.116872665261965711e-26,1.179007472278608084e-25,2.286657440244421777e-25,2.611855820137484590e-25
1.202264434617413080e+01,8.105603452181888619e-27,9.789688323830540581e-27,1.722757785421588424e-26,3.249970416807995139e-26,1.228815334939239402e-25,2.383857270720231957e-25,2.721539298518429541e-25
1.230268770812381085e+01,8.442570265891023829e-27,1.019765646389435311e-26,1.796123998430054501e-26,3.388527889746636972e-26,1.280691782649322868e-25,2.485160181304626053e-25,2.835710494006484742e-25
1.258925411794167459e+01,8.792995696664843666e-27,1.062189325763870582e-26,1.872585329133894052e-26,3.532704956470693639e-26,1.334683359457263735e-25,2.590665018285139502e-25,2.954467694715138422e-25
1.288249551693133554e+01,9.157234316830546281e-27,1.106282494788380735e-26,1.952233018351221717e-26,3.682686681507561756e-26,1.390838097881738619e-25,2.700473256162143982e-25,3.077918761201673632e-25
1.318256738556407370e+01,9.535629220447406076e-27,1.152093624260427338e-26,2.035167398097939897e-26,3.838687814091884922e-26,1.449207192099431317e-25,2.814693535650298428e-25,3.206185790059416504e-25
1.348962882591653312e+01,9.928509199520678334e-27,1.199677630169186819e-26,2.121499514703078204e-26,4.000953394893547769e-26,1.509847358317821798e-25,2.933446769210643422e-25,3.339410299125421817e-25
1.380384264602885303e+01,1.033623670049040348e-26,1.249098383367942819e-26,2.211352327738860939e-26,4.169763316969388454e-26,1.572823163118698833e-25,3.056871199132246130e-25,3.477758154448607154e-25
1.412537544622754027e+01,1.075924037179694618e-26,1.300429811516080345e-26,2.304863571450031992e-26,4.345434301783420825e-26,1.638209386134448182e-25,3.185126367449424961e-25,3.621424399017591936e-25
1.445439770745928065e+01,1.119804779674245111e-26,1.353757116753452857e-26,2.402187832077884860e-26,4.528321605354880131e-26,1.706092490313040468e-25,3.318396147898932817e-25,3.770637488630672971e-25
1.479108388168207178e+01,1.165333300709850440e-26,1.409180107113513563e-26,2.503500357329133194e-26,4.718824077859899018e-26,1.776572191127503968e-25,3.456890304146062035e-25,3.925662734203069550e-25
1.513561248436208651e+01,1.212591889325630072e-26,1.466812378939073703e-26,2.609000739357421030e-26,4.917383400394494646e-26,1.849762246829280539e-25,3.600845492926068870e-25,4.086805025455694814e-25
1.548816618912481147e+01,1.261680524534991457e-26,1.526784360178096327e-26,2.718913090259150227e-26,5.124488177235900563e-26,1.925790209491929174e-25,3.750526018407084053e-25,4.254408902851111199e-25
1.584893192461114175e+01,1.312714619496756426e-26,1.589241937276868475e-26,2.833486671396155665e-26,5.340669521325278628e-26,2.004798418055123356e-25,3.906223563701782003e-25,4.428857864572263989e-25
1.621810097358929781e+01,1.365823764548059579e-26,1.654343849833973089e-26,2.952992138773861418e-26,5.566495495844751218e-26,2.086942672249103568e-25,4.068256259980414746e-25,4.610570129617921500e-25
1.659586907437561365e+01,1.421149392664854232e-26,1.722260722113075954e-26,3.077719188179123187e-26,5.802562186798011620e-26,2.172392520498383084e-25,4.236966779783974536e-25,4.799992844240167085e-25
1.698243652461744446e+01,1.478843307272702929e-26,1.793171092450840724e-26,3.207972895345672356e-26,6.049480075568022957e-26,2.261330183383914572e-25,4.412719715989827027e-25,4.997594011954509640e-25
1.737800828749376336e+01,1.539065818919293679e-26,1.867258160830870474e-26,3.344067943983882729e-26,6.307859657848695272e-26,2.353949286881997319e-25,4.595898557673347064e-25,5.203851532279641302e-25
1.778279410038922848e+01,1.601981722093363646e-26,1.944704940345680809e-26,3.486322720539582701e-26,6.578292092592808664e-26,2.450453534726733550e-25,4.786899649044297281e-25,5.419242650141725609e-25
1.819700858609982674e+01,1.667757983652520822e-26,2.025690535309317305e-26,3.635054483224328097e-26,6.861336618404941394e-26,2.551054234436748816e-25,4.986127641220856957e-25,5.644231554523843963e-25
1.862087136662867692e+01,1.736559667578331068e-26,2.110388131879134025e-26,3.790573687605763365e-26,7.157507960026141178e-26,2.655968519986037294e-25,5.193989492037670115e-25,5.879260812992745797e-25
1.905460717963246253e+01,1.808546705115364624e-26,2.198959858819857550e-26,3.953177670893973776e-26,7.467268636475588185e-26,2.765416926495667086e-25,5.410892617646151745e-25,6.124742740503270617e-25
1.949844599758045405e+01,1.883868096344674840e-26,2.291555663649844332e-26,4.123143423365053125e-26,7.791028092869518261e-26,2.879621831472584746e-25,5.637241140388930501e-25,6.381056872286633680e-25
1.995262314968878670e+01,1.962658349855898302e-26,2.388311748922524025e-26,4.300728635039457710e-26,8.129151599478574126e-26,2.998806906752508867e-25,5.873437711908527126e-25,6.648550726851182642e-25
2.041737944669529625e+01,2.045033958914769071e-26,2.489352785696663328e-26,4.486169997100259590e-26,8.481976050955872673e-26,3.123196997930501248e-25,6.119886491771907636e-25,6.927547412537711234e-25
2.089296130854038580e+01,2.131091835252851489e-26,2.594789975963672081e-26,4.679683176443860924e-26,8.849824858969054785e-26,3.253018382302018478e-25,6.376998677859359780e-25,7.218356745223809233e-25
2.137962089502232388e+01,2.220912343607080987e-26,2.704729289621100744e-26,4.881472634353687935e-26,9.233040307849067275e-26,3.388500853856008583e-25,6.645201315716336256e-25,7.521292289947859832e-25
2.187761623949552003e+01,2.314558717108176520e-26,2.819275569760125105e-26,5.091742917253304899e-26,9.632008565591003878e-26,3.529879952225195161e-25,6.924944775317916045e-25,7.836690822532153144e-25
2.238721138568340052e+01,2.412085649973302329e-26,2.938537936914381446e-26,5.310702161014837857e-26,1.004719396866102146e-25,3.677399655273942937e-25,7.216714034904829679e-25,8.164934521574242213e-25
2.290867652767772356e+01,2.513547423486841239e-26,3.062640919436577648e-26,5.538578335829534075e-26,1.047916487292027701e-25,3.831314031948053396e-25,7.521037557878670615e-25,8.506469543242449447e-25
2.344228815319922532e+01,2.619005125481534990e-26,3.191729625218917942e-26,5.775636558629307630e-26,1.092861231163398247e-25,3.991892973011620794e-25,7.838493559648512348e-25,8.861824613473402430e-25
2.398832919019490006e+01,2.728540552254790263e-26,3.325978229554453249e-26,6.022185417578034257e-26,1.139636957447145227e-25,4.159423515630608922e-25,8.169716812463993658e-25,9.231621610010354472e-25
2.454708915685031201e+01,2.842277530468145649e-26,3.465607210408375476e-26,6.278600380700059247e-26,1.188343221317679211e-25,4.334215034069812895e-25,8.515401971522462517e-25,9.616582681472228042e-25
2.511886431509579509e+01,2.960412124942773207e-26,3.610910645893975298e-26,6.545375715431280548e-26,1.239098847551582331e-25,4.516608139429975531e-25,8.876310452681104890e-25,1.001754095538512265e-24
2.570395782768864734e+01,3.083327428965891255e-26,3.762364362662054537e-26,6.823275008642865871e-26,1.292062075941531570e-25,4.707003644634666202e-25,9.253306154085843295e-25,1.043547747366696276e-24
2.630267991895381385e+01,3.211992158080685687e-26,3.921056073616773750e-26,7.113894907094424475e-26,1.347504627649062538e-25,4.905966580757522417e-25,9.647492537583843813e-25,1.087169018220846433e-24
2.691534803926916553e+01,3.349293218202001875e-26,4.090088110026453718e-26,7.421588060466589509e-26,1.406073063014801139e-25,5.114584069727223040e-25,1.006071778638689955e-24,1.132844445486072740e-24
2.754228703338166184e+01,3.504834066612268816e-26,4.279687878780854692e-26,7.760337272250911902e-26,1.469735034769910140e-25,5.335760761061987035e-25,1.049743303869904920e-24,1.181125576525828814e-24
2.818382931264455138e+01,3.711858998898021027e-26,4.525164516108492555e-26,8.178003867027695345e-26,1.545084738721941948e-25,5.578760308079596803e-25,1.097117086037083579e-24,1.233703633467941912e-24
2.884031503126605855e+01,4.082062174901384358e-26,4.945356241843574053e-26,8.834874582788208112e-26,1.654181928064454040e-25,5.874042863685459433e-25,1.152574285320307367e-24,1.296076230419200551e-24
2.951209226666387053e+01,4.985989314461689492e-26,5.934196053932943225e-26,1.026151792297248005e-25,1.869929728084012667e-25,6.321764707597210162e-25,1.230481685749491165e-24,1.386235757910772795e-24
3.019951720402016093e+01,7.663633621043557141e-26,8.809686064604643760e-26,1.423448280412069310e-25,2.436132524115535237e-25,7.256530203523107995e-25,1.378734398414124769e-24,1.564231836791654885e-24
3.090295432513591933e+01,1.610490587328046476e-25,1.781486826531768454e-25,2.646534872504233524e-25,4.137320725398846104e-25,9.754167517209274310e-25,1.751330462412420204e-24,2.023009557909263835e-24
3.162277660168379256e+01,4.278387532205219709e-25,4.621015435954911728e-25,6.481539120275190470e-25,9.425526797361504942e-25,1.717723048607367888e-24,2.829463203706455817e-24,3.365691402286530274e-24
3.235936569296281107e+01,1.277928348946521497e-24,1.366198502859989702e-24,1.866844453939442860e-24,2.618155244493772510e-24,4.033160442095443228e-24,6.159722803632346749e-24,7.530204135587849926e-24
3.311311214825911264e+01,3.925734423909974729e-24,4.181531150374449252e-24,5.659411542090281223e-24,7.827765941806381354e-24,1.119498839832170318e-23,1.642627880910181526e-23,2.038670410036510987e-23
3.388441561392023971e+01,1.202050402602255620e-23,1.278763619955955187e-23,1.725050647232800796e-23,2.374435718850056478e-23,3.303820707406884065e-23,4.770498064409802660e-23,5.957396093516179429e-23
3.467368504525316553e+01,3.685423849447589132e-23,3.918875905802400718e-23,5.280686082871225460e-23,7.256416206516452893e-23,9.999645537377909861e-23,1.435500480390892055e-22,1.796714084360582622e-22
3.548133892335753359e+01,1.101200474980023286e-22,1.170777903929163335e-22,1.577033423878266503e-22,2.165834651928456979e-22,2.974842786976246353e-22,4.262040226021373388e-22,5.338650656714841542e-22
3.630780547701014171e+01,3.279550404020734386e-22,3.486522164236615997e-22,4.695791837057124614e-22,6.447717619893893068e-22,8.845980994285637285e-22,1.266474118266788845e-21,1.586827492474562397e-21
3.715352290971723903e+01,9.591820335197332320e-22,1.019681851549957973e-21,1.373304299455423866e-21,1.885525459248406545e-21,2.585817618625666778e-21,3.701208989429719553e-21,4.637866281566674451e-21
3.801893963205612437e+01,2.759622610488094189e-21,2.933629888845413864e-21,3.950981604710169247e-21,5.424490371835431742e-21,7.438105368638827857e-21,1.064563815603549460e-20,1.334016389986143619e-20
3.890451449942804629e+01,7.907135631802709462e-21,8.405492617290809787e-21,1.132060446139683047e-20,1.554241207693609707e-20,2.131072370939568324e-20,3.049963955280976519e-20,3.821991432745238155e-20
3.981071705534973404e+01,2.202524389291633033e-20,2.341321786927627390e-20,3.153326096292888486e-20,4.329276789503161442e-20,5.935898722066665225e-20,8.495302185472867406e-20,1.064573765813263385e-19
4.073802778041125805e+01,6.168348990447438904e-20,6.556862100626172007e-20,8.831105717374187674e-20,1.212439251325805357e-19,1.662367176060119511e-19,2.379127373557374317e-19,2.981370229010949942e-19
4.168693834703355350e+01,1.668308883629507815e-19,1.773377368204499391e-19,2.388477409178076850e-19,3.279177285610386876e-19,4.496039943244863605e-19,6.434586447130084408e-19,8.063416350183549570e-19
4.265795188015925277e+01,4.556152424196597968e-19,4.842932413948509441e-19,6.522904205873579236e-19,8.955373005813212518e-19,1.227856016704171786e-18,1.757266171927003774e-18,2.202098836721622341e-18
4.365158322401661195e+01,1.199094870248823499e-18,1.274562779347946829e-18,1.716701638080425897e-18,2.356874930433472178e-18,3.231466504096162067e-18,4.624767589200751841e-18,5.795477019821654960e-18
4.466835921509630225e+01,3.182426808574412256e-18,3.382608506037936076e-18,4.556143233642920637e-18,6.255151837527168593e-18,8.576294225719765443e-18,1.227409462002253552e-17,1.538117268446544200e-17
4.570881896148751622e+01,8.184283308661231242e-18,8.698993592225128105e-18,1.171704389533906753e-17,1.608635877891962449e-17,2.205562301507263078e-17,3.156525479631248265e-17,3.955572884772646244e-17
4.677351412871981040e+01,2.095737913666039443e-17,2.227484363210012100e-17,3.000347453699683688e-17,4.119168784752045224e-17,5.647673554460392246e-17,8.082744254947424090e-17,1.012883189168894381e-16
4.786300923226384896e+01,5.301611423556045326e-17,5.634742253558454335e-17,7.589979158884582066e-17,1.042024564643668360e-16,1.428689693657606200e-16,2.044688610407322169e-16,2.562289363002719051e-16
4.897788193684461078e+01,1.302501347261559561e-16,1.384331486039732067e-16,1.864695835744606763e-16,2.560020618646278518e-16,3.509958073668392434e-16,5.023315795538931739e-16,6.294937901744620198e-16
5.011872336272725192e+01,3.226708259072422780e-16,3.429298345225590093e-16,4.619410252743600849e-16,6.341921023356629903e-16,8.695180732999143538e-16,1.244418847230757656e-15,1.559438606281422310e-15
5.128613839913648320e+01,7.701843879134535598e-16,8.185305767282046262e-16,1.102602789699192447e-15,1.513742424065396232e-15,2.075435357542984345e-15,2.970275739957959824e-15,3.722189330655978041e-15
5.248074602497728591e+01,1.827708938872128158e-15,1.942393432627449716e-15,2.616541118417989852e-15,3.592181540519666505e-15,4.925086844477742035e-15,7.048559360686274685e-15,8.832879452265311285e-15
5.370317963702527209e+01,4.289961232449263792e-15,4.559007036483712115e-15,6.141443151681536778e-15,8.431401396863113783e-15,1.155992182875474990e-14,1.654400425749388973e-14,2.073208760171433363e-14
5.495408738576248453e+01,9.791485921574076507e-15,1.040537676621542647e-14,1.401723169844478407e-14,1.924374374934302550e-14,2.638418958773632750e-14,3.775970365408262926e-14,4.731850338396222294e-14
5.623413251903490817e+01,2.212705527263491961e-14,2.351375961595918995e-14,3.167617742027408892e-14,4.348682389820684360e-14,5.962254993061623535e-14,8.532850243777958923e-14,1.069293049990344190e-13
5.754399373371566639e+01,4.909566311694763698e-14,5.217121956541022407e-14,7.028257932003954480e-14,9.648736714720923411e-14,1.322885890936946431e-13,1.893236000936871691e-13,2.372507257435846698e-13
5.888436553555889930e+01,1.067478748821192878e-13,1.134324627435174337e-13,1.528125936994519793e-13,2.097873646655463227e-13,2.876273054240401324e-13,4.116338489473475270e-13,5.158386987809359160e-13
6.025595860743574406e+01,2.289278887216176358e-13,2.432565325935477388e-13,3.277127515041678100e-13,4.498945895581340498e-13,6.168228652721431778e-13,8.827544324666406944e-13,1.106223619357373091e-12
6.165950018614822170e+01,4.805228169399485482e-13,5.105856271013028510e-13,6.878647786005673498e-13,9.443169119692497320e-13,1.294692222271164361e-12,1.852867744540434558e-12,2.321921439404323137e-12
6.309573444801930009e+01,9.844739847643204742e-13,1.046045100602871858e-12,1.409248165138660945e-12,1.934634498396186437e-12,2.652444969657912507e-12,3.795967352640667593e-12,4.756915044644320028e-12
6.456542290346556001e+01,1.981024879241851612e-12,2.104879488875364191e-12,2.835741343846910550e-12,3.892909364649721500e-12,5.337281964694579206e-12,7.638255365901199827e-12,9.571872561914146455e-12
6.606934480075958049e+01,3.917519237761557919e-12,4.162343826296736473e-12,5.607645058791241432e-12,7.698113303903095026e-12,1.055428341984268569e-11,1.510429893058378978e-11,1.892793358610108345e-11
6.760829753919819041e+01,7.581051864971041085e-12,8.054634491360921395e-12,1.085153674131876226e-11,1.489673412662599721e-11,2.042369513439203356e-11,2.922831661079545305e-11,3.662741721686251850e-11
6.918309709189362877e+01,1.433791346385664671e-11,1.523325838271981163e-11,2.052296414562329448e-11,2.817316639296727847e-11,3.862581439466418815e-11,5.527702015829315364e-11,6.927026755773286367e-11
7.079457843841380793e+01,2.654430077258880884e-11,2.820128426801413581e-11,3.799422002609233568e-11,5.215650499615269514e-11,7.150709208860035781e-11,1.023324568728059884e-10,1.282375858762802020e-10
7.244359600749898220e+01,4.814385230608425469e-11,5.114802158653151660e-11,6.890943573533955168e-11,9.459424386028950525e-11,1.296892688466845338e-10,1.855946574769087290e-10,2.325771748370273933e-10
7.413102413009177383e+01,8.549179664980934312e-11,9.082442139020212566e-11,1.223639248055488005e-10,1.679709814186565357e-10,2.302885934786300663e-10,3.295572237339121761e-10,4.129829665287854152e-10
7.585775750291836061e+01,1.485113190923819396e-10,1.577713790287041394e-10,2.125589097530597473e-10,2.917795330181969990e-10,4.000294462113906752e-10,5.724626794422107638e-10,7.173781309106466535e-10
7.762471166286920266e+01,2.523003494734756607e-10,2.680264597954861618e-10,3.611007577836907289e-10,4.956765305452032604e-10,6.795705520830106966e-10,9.724928449556961818e-10,1.218672368511174885e-09
7.943282347242814012e+01,4.192550162272678994e-10,4.453793726724332568e-10,6.000394653850871338e-10,8.236524628188987058e-10,1.129221976707140274e-09,1.615949118754700884e-09,2.025012774989480615e-09
8.128305161640994925e+01,6.816960527188866480e-10,7.241615966633618613e-10,9.756267029723782537e-10,1.339188993367338178e-09,1.836015678420977788e-09,2.627369208301240055e-09,3.292461240902562579e-09
8.317637711026708303e+01,1.084878687015984029e-09,1.152443136017818250e-09,1.552622263152916258e-09,2.131168398954813145e-09,2.921807270334548136e-09,4.181118694508190057e-09,5.239519872343279174e-09
8.511380382023767766e+01,1.690061225111878899e-09,1.795291309539301711e-09,2.418683762309403448e-09,3.319896433001385667e-09,4.551533517444762846e-09,6.513204219104383001e-09,8.161933951785227999e-09
8.709635899560805683e+01,2.577106528815079547e-09,2.737533699436480413e-09,3.688087620650891855e-09,5.062206567079629189e-09,6.940210766072917320e-09,9.931283799799755318e-09,1.244523538433517172e-08
8.912509381337459047e+01,3.845972496638288026e-09,4.085342961340678445e-09,5.503861698059539935e-09,7.554383283582212613e-09,1.035694317589738776e-08,1.482039749592972778e-08,1.857192258906742610e-08
9.120108393559097237e+01,5.616014011495599419e-09,5.965498120048216799e-09,8.036785686124808495e-09,1.103078372931623400e-08,1.512303279868743281e-08,2.164025599013597982e-08,2.711806023318300643e-08
9.332543007969914584e+01,8.022788686826848232e-09,8.521987364099720613e-09,1.148081510110201070e-08,1.575755155829235962e-08,2.160336523758342649e-08,3.091290415255116595e-08,3.873781877132915334e-08
9.549925860214358408e+01,1.121738707781365586e-08,1.191529061435037708e-08,1.605213215137281079e-08,2.203132287838645475e-08,3.020464876046166540e-08,4.322019673673658727e-08,5.416031525854716660e-08
9.772372209558110967e+01,1.536228408606526089e-08,1.631798582701398144e-08,2.198322014091393936e-08,3.017109405808699447e-08,4.136427114192210677e-08,5.918784649196930648e-08,7.416962222116432630e-08
1.000000000000000000e+02,2.062412208109812639e-08,2.190707439271015929e-08,2.951253417348189788e-08,4.050404955711817538e-08,5.553086977733372682e-08,7.945761863492970319e-08,9.956992334610211860e-08
1.023292992280753566e+02,2.721193371736815858e-08,2.890455827278285898e-08,3.893929111674099802e-08,5.344083319406169188e-08,7.326759176367748379e-08,1.048351120877939274e-07,1.313707358257914360e-07
1.047128548050898473e+02,3.531308414750277431e-08,3.750949060664735852e-08,5.053167475318546940e-08,6.934944454800864182e-08,9.507912493102645524e-08,1.360422047105057353e-07,1.704766276246201431e-07
1.071519305237606972e+02,4.518021344150301641e-08,4.799006975096986247e-08,6.465144534628086019e-08,8.872654582652532824e-08,1.216467415504254522e-07,1.740534702424061002e-07,2.181089125155827440e-07
1.096478196143185073e+02,5.722541975818882191e-08,6.078384658993665726e-08,8.188861475503106307e-08,1.123823442067553266e-07,1.540817666466730619e-07,2.204588438953697181e-07,2.762601191659245115e-07
1.122018454301963004e+02,7.214976217378227342e-08,7.663523255026926864e-08,1.032469357798518530e-07,1.416952412813493255e-07,1.942746863619951836e-07,2.779632827615935043e-07,3.483201458497122529e-07
1.148153621496881698e+02,9.105352824535607431e-08,9.671254712113162584e-08,1.303018751321199022e-07,1.788288994708654006e-07,2.451928954873837706e-07,3.508129128811028668e-07,4.396103330134887820e-07
1.174897554939530266e+02,1.157793136341376791e-07,1.229725428719558379e-07,1.656920707109387489e-07,2.274071456663559121e-07,3.118061220565237779e-07,4.461192238881050067e-07,5.590429577945705205e-07
1.202264434617413116e+02,1.487910356141519520e-07,1.580317197707694177e-07,2.129442741492750702e-07,2.922728550148999873e-07,4.007554569982170297e-07,5.733849945168764189e-07,7.185269020933466846e-07
1.230268770812381121e+02,1.944068831718072404e-07,2.064772706405417499e-07,2.782427809396696665e-07,3.819191227255177191e-07,5.236873593560670827e-07,7.492764952359391624e-07,9.389483887924474998e-07
1.258925411794166251e+02,2.573549308469382398e-07,2.733318434241705832e-07,3.683576289994911181e-07,5.056416849884346034e-07,6.933486920051101677e-07,9.920334491096552847e-07,1.243165006007014621e-06
1.288249551693134833e+02,3.452742485888015843e-07,3.667118505373297697e-07,4.942278228066096627e-07,6.784625486081798537e-07,9.303378887570992437e-07,1.331131406513117578e-06,1.668114945215636236e-06
1.318256738556407299e+02,4.656188938735364138e-07,4.945417610732851471e-07,6.665295239127066313e-07,9.150380511148700463e-07,1.254750900883068288e-06,1.795325391922297204e-06,2.249831423452121408e-06
1.348962882591653170e+02,6.292199756000313446e-07,6.683365623091757976e-07,9.007769554019955523e-07,1.236671472414300982e-06,1.695798898248929594e-06,2.426413101104412646e-06,3.040693203268014748e-06
1.380384264602883775e+02,8.470782874463415950e-07,8.997908629891486009e-07,1.212728867576168593e-06,1.664999635036552217e-06,2.283150867673454484e-06,3.266847461667445771e-06,4.093898862182039443e-06
1.412537544622755377e+02,1.132451687787261575e-06,1.203011010116731392e-06,1.621381714960601220e-06,2.226103953816895516e-06,3.052568023048257530e-06,4.367798274073396478e-06,5.473568695880764381e-06
1.445439770745927888e+02,1.501237243859965677e-06,1.594908521482708262e-06,2.149512743132347713e-06,2.951259714444692926e-06,4.046934952124191023e-06,5.790626860647154040e-06,7.256594031145810113e-06
1.479108388168207284e+02,1.977235543938274669e-06,2.100796583768085093e-06,2.831229532329671653e-06,3.887314080839601367e-06,5.330493365279910090e-06,7.627265500421157924e-06,9.558179135968234509e-06
1.513561248436207052e+02,2.589999525385009564e-06,2.752094615275687553e-06,3.708863049577339644e-06,5.092406368042134765e-06,6.982966597551175936e-06,9.991793207609278652e-06,1.252128065495172135e-05
1.548816618912482852e+02,3.383684586009224706e-06,3.595759680954542402e-06,4.845699715343164346e-06,6.653473426145184697e-06,9.123580299485565013e-06,1.305482713825638322e-05,1.635971081635405013e-05
1.584893192461114211e+02,4.415624527966831623e-06,4.692783995513916757e-06,6.323893843916528964e-06,8.683351479478796823e-06,1.190705965522792108e-05,1.703778802011813220e-05,2.135093733340671368e-05
1.621810097358929852e+02,5.762363487868939218e-06,6.124567385427068447e-06,8.253128725030794445e-06,1.133270141335583079e-05,1.554000278829551437e-05,2.223632615206498609e-05,2.786545419450720156e-05
1.659586907437559660e+02,7.534490666192143758e-06,8.008723515251877888e-06,1.079189890621168202e-05,1.481924259652369873e-05,2.032097543889793706e-05,2.907770971538006205e-05,3.643869691257762015e-05
1.698243652461746080e+02,9.864540638900971568e-06,1.048622876455516511e-05,1.413013890328080309e-05,1.940385496062531015e-05,2.660772776307512952e-05,3.807388556576246419e-05,4.771220834740252893e-05
1.737800828749376194e+02,1.292949590455159718e-05,1.374528174540608166e-05,1.852150324594225751e-05,2.543498167329700396e-05,3.487811219071980205e-05,4.990869192142043857e-05,6.254295562050366636e-05
1.778279410038922776e+02,1.693104834990179799e-05,1.800039394056393346e-05,2.425505566728829136e-05,3.330966186404935524e-05,4.567661531559623290e-05,6.536130573292576519e-05,8.190736003827503203e-05
1.819700858609982674e+02,2.214553546347069831e-05,2.354545697549812781e-05,3.172695592104750599e-05,4.357213022017884666e-05,5.974965560343238900e-05,8.549990086985439781e-05,1.071440289588763289e-04
1.862087136662865703e+02,2.884965113585220449e-05,3.067478509462233388e-05,4.133383502445111337e-05,5.676722998454230223e-05,7.784441768307568950e-05,1.113937429023120236e-04,1.395929062680531030e-04
1.905460717963248385e+02,3.740006790736189076e-05,3.976773278867298328e-05,5.358703904912145359e-05,7.359745568412181800e-05,1.009244200845072170e-04,1.444216821280168775e-04,1.809819296257928834e-04
1.949844599758045547e+02,4.817957623528288589e-05,5.123137879479450630e-05,6.903529999843153846e-05,9.481658601404717869e-05,1.300234568047091291e-04,1.860631482233681604e-04,2.331650332438052725e-04
1.995262314968878741e+02,6.165476167217548865e-05,6.556182073209783476e-05,8.834729309166255247e-05,1.213433014480026480e-04,1.664014876462543990e-04,2.381212282559965073e-04,2.984017442745111673e-04
2.041737944669527565e+02,7.836617278886223996e-05,8.333386321683610169e-05,1.122977373708826680e-04,1.542418927832152787e-04,2.115181538052455341e-04,3.026848248208544707e-04,3.793097336293127725e-04
2.089296130854040712e+02,9.892186838942781371e-05,1.051941459754856016e-04,1.417578008334708045e-04,1.947089356927270826e-04,2.670144620983000427e-04,3.821021194093473681e-04,4.788314383732181342e-04
2.137962089502232459e+02,1.239977045341296164e-04,1.318617586719681746e-04,1.776961488322416436e-04,2.440749048711541289e-04,3.347149413347298447e-04,4.789841596552159753e-04,6.002386133957086922e-04
2.187761623949551790e+02,1.543690776430560051e-04,1.641619103701124542e-04,2.212234740217037176e-04,3.038650205561089579e-04,4.167110130678378837e-04,5.963235173088251738e-04,7.472808281269849697e-04
2.238721138568337778e+02,1.911404073527295266e-04,2.032696850933109472e-04,2.739223364573341183e-04,3.762529649066807488e-04,5.159836085166180858e-04,7.383860016226365423e-04,9.253032417625388492e-04
2.290867652767774700e+02,2.358362025177191844e-04,2.508073035789307919e-04,3.379782378263857640e-04,4.642404972119596883e-04,6.366496088946456237e-04,9.110630240334155992e-04,1.141688001335190933e-03
2.344228815319922603e+02,2.902072135267528739e-04,3.086389030263724507e-04,4.159009724255465250e-04,5.712744596609919739e-04,7.834363619480554965e-04,1.121119447941157539e-03,1.404911426537380293e-03
2.398832919019489793e+02,3.568208096725305079e-04,3.794968131431292191e-04,5.113719021275479502e-04,7.024112317418232214e-04,9.632789037425830772e-04,1.378479928559031694e-03,1.727409671754440981e-03
2.454708915685028501e+02,4.390682212104846409e-04,4.669901744899487752e-04,6.292550231540388044e-04,8.643320737756791331e-04,1.185341947792168229e-03,1.696260193802222316e-03,2.125617781511796468e-03
2.511886431509582280e+02,5.412990378754243366e-04,5.757476901191421054e-04,7.757901780231955206e-04,1.065606956906246057e-03,1.461380963096373456e-03,2.091284177922426036e-03,2.620618023158037026e-03
2.570395782768864592e+02,6.684514206506704656e-04,7.110240820753279669e-04,9.580621367739108581e-04,1.315967096361211463e-03,1.804745244785336275e-03,2.582657015544748570e-03,3.236351309468662226e-03
2.630267991895381670e+02,8.264030618827211379e-04,8.790722993009415093e-04,1.184502266994110018e-03,1.626989534758301135e-03,2.231315612348710141e-03,3.193106588881845006e-03,4.001298590754404083e-03
2.691534803926913924e+02,1.021478771503717391e-03,1.086618104684977833e-03,1.464183814856350558e-03,2.011133971902469546e-03,2.758184706626417432e-03,3.947096514399565242e-03,4.946116823312747372e-03
2.754228703338168884e+02,1.259540939221502186e-03,1.339894822207243806e-03,1.805513475328455542e-03,2.479938257252078254e-03,3.401179504755913983e-03,4.867277681529630189e-03,6.099190559785929409e-03
2.818382931264454783e+02,1.546352626826960749e-03,1.645026882085891913e-03,2.216758283672206047e-03,3.044746317417782681e-03,4.175862512987561954e-03,5.975924292415279136e-03,7.488433678450800816e-03
2.884031503126605571e+02,1.886843423480513487e-03,2.007247662765667198e-03,2.704980906764464354e-03,3.715245013324074749e-03,5.095521254704149690e-03,7.292054636772081315e-03,9.137679732310551722e-03
2.951209226666384211e+02,2.284763163846325815e-03,2.430536470945702208e-03,3.275558776013866909e-03,4.498803404830368884e-03,6.170265421613229002e-03,8.830140848022503125e-03,1.106506586856833771e-02
3.019951720402019077e+02,2.741963657232022750e-03,2.916857742464024853e-03,3.931143988368353964e-03,5.399046357753029685e-03,7.405066861227761060e-03,1.059730341251502971e-02,1.327951520540165097e-02
3.090295432513592004e+02,3.260158643956436765e-03,3.468028791039822357e-03,4.674193505560550119e-03,6.419332653591057827e-03,8.804533238717148283e-03,1.260014364141662235e-02,1.578930121239105477e-02
3.162277660168379612e+02,3.840351932912089254e-03,4.085125230386251090e-03,5.506162274984145906e-03,7.561649584184503003e-03,1.037139249044155033e-02,1.484257694112719496e-02,1.859933121420669425e-02
3.235936569296280823e+02,4.485037346937493369e-03,4.770816733622978111e-03,6.430651694019732210e-03,8.830941555681714322e-03,1.211242970128478466e-02,1.733432716798176051e-02,2.172179097381697621e-02
3.311311214825907427e+02,5.196947896842366368e-03,5.528040856631637710e-03,7.451613290550978402e-03,1.023263893577741265e-02,1.403509450597397595e-02,2.008607030472869814e-02,2.517005796597666586e-02
3.388441561392027666e+02,5.981558716976160400e-03,6.362664395516307719e-03,8.576949339790709836e-03,1.177760340171684142e-02,1.615428723580316153e-02,2.311914667168888521e-02,2.897087330633760227e-02
3.467368504525316553e+02,6.847595393298171532e-03,7.284027909693433639e-03,9.819236199935198889e-03,1.348312995632170753e-02,1.849373515676717636e-02,2.646752878550795093e-02,3.316680775995529268e-02
3.548133892335753217e+02,7.804821498130532463e-03,8.302574697106490653e-03,1.119251804773438788e-02,1.536852143014655336e-02,2.107990989042475560e-02,3.016910685147078386e-02,3.780533703858010575e-02
3.630780547701010050e+02,8.864724254390587629e-03,9.430589982005715965e-03,1.271332248179089103e-02,1.745648771941190128e-02,2.394395562501068497e-02,3.426845488158730690e-02,4.294231264993575437e-02
3.715352290971727598e+02,1.003846335100065136e-02,1.068000385027787977e-02,1.439768054344334365e-02,1.976905012827242722e-02,2.711607045482790704e-02,3.880877921161339505e-02,4.863186878425266452e-02
3.801893963205612863e+02,1.133419924293194853e-02,1.205954152265906187e-02,1.625728866679465243e-02,2.232225563169463328e-02,3.061825379910007236e-02,4.382153643657216852e-02,5.491341258764188826e-02
3.890451449942804629e+02,1.275676973439146891e-02,1.357439162636082941e-02,1.829907996775853932e-02,2.512560938338655528e-02,3.446354033146659807e-02,4.932534719667544532e-02,6.181026300308385679e-02
3.981071705534969283e+02,1.430491666661743398e-02,1.522324433603234294e-02,2.052121888047426373e-02,2.817655418461506231e-02,3.864842563509115342e-02,5.531514697585144386e-02,6.931605557816550300e-02
4.073802778041130068e+02,1.597210015254998255e-02,1.699916866999693840e-02,2.291431363256463474e-02,3.146215775286736321e-02,4.315518877168933454e-02,6.176552611552543759e-02,7.739892890967448036e-02
4.168693834703354923e+02,1.774580309660917302e-02,1.888887680925162640e-02,2.546045183000592363e-02,3.495780830790629762e-02,4.795012420746270349e-02,6.862820552500981108e-02,8.599836812778971495e-02
4.265795188015925419e+02,1.961200036207587719e-02,2.087749345851252353e-02,2.813961085795093145e-02,3.863602193724779282e-02,5.299560646330751107e-02,7.584930961735994459e-02,9.504684735365566406e-02
4.365158322401656505e+02,2.155635653676528721e-02,2.294984085441442723e-02,3.093144667147137983e-02,4.246891322637891958e-02,5.825349750015033218e-02,8.337425605707725340e-02,1.044759683527125282e-01
4.466835921509634773e+02,2.356716856827676190e-02,2.509358429545303221e-02,3.381948809860323146e-02,4.643396016781521640e-02,6.369302943375329540e-02,9.115903843609590718e-02,1.142305947491952106e-01
4.570881896148752048e+02,2.563765957717308724e-02,2.730164860098339627e-02,3.679441527572115817e-02,5.051849058465798098e-02,6.929695678959064964e-02,9.917903376278319749e-02,1.242798957102540930e-01
4.677351412871981324e+02,2.776800595345030667e-02,2.957440196610576499e-02,3.985696205522482050e-02,5.472367106691215094e-02,7.506699575981368167e-02,1.074367894680290925e-01,1.346270982832983854e-01
4.786300923226380064e+02,2.996575466149731942e-02,3.192009395726395221e-02,4.301849351448275294e-02,5.906527447630435801e-02,8.102486955950106984e-02,1.159635006482021141e-01,1.453113412579962183e-01
4.897788193684466478e+02,3.224131973641256033e-02,3.434999813022757142e-02,4.629437369003332886e-02,6.356453361139510760e-02,8.719971608265826568e-02,1.248009728014186914e-01,1.563850533937109766e-01
5.011872336272724624e+02,3.461260078306772903e-02,3.688338351271684690e-02,4.971071899079301804e-02,6.825744078730963671e-02,9.364086067921507939e-02,1.340199105745171204e-01,1.679368766646699984e-01
5.128613839913648462e+02,3.709069137918394321e-02,3.953217895745133464e-02,5.328348941342639367e-02,7.316592438848486257e-02,1.003782068959225837e-01,1.436631615088927727e-01,1.800205099050962432e-01
5.248074602497722481e+02,3.968553903658275650e-02,4.230708061914443402e-02,5.702692048089638699e-02,7.830950636828865052e-02,1.074382951104111972e-01,1.537687394164293231e-01,1.926835730260734458e-01
5.370317963702532325e+02,4.240028756553942263e-02,4.521138571078810175e-02,6.094500825334469435e-02,8.369351127543372959e-02,1.148280812413286223e-01,1.643465472356292478e-01,2.059384120988901057e-01
5.495408738576247742e+02,4.523434372279030308e-02,4.824432379400257070e-02,6.503621128976060095e-02,8.931560268682041392e-02,1.225439879196407594e-01,1.753913830948549413e-01,2.197784225736825470e-01
5.623413251903490391e+02,4.818221188184819426e-02,5.139974494308954117e-02,6.929157503485317005e-02,9.516314009978693589e-02,1.305682677806656034e-01,1.868776951091186689e-01,2.341714658049280084e-01
5.754399373371566071e+02,5.124453007160676560e-02,5.467788034220559534e-02,7.371083555602200854e-02,1.012353990637847451e-01,1.388995876570054411e-01,1.988034133506660917e-01,2.491148365439470047e-01
5.888436553555883393e+02,5.442895793628709650e-02,5.808637685468894668e-02,7.830384075603318006e-02,1.075455435766726614e-01,1.475557609736660170e-01,2.111938706887810935e-01,2.646401881368615205e-01
6.025595860743580943e+02,5.776542999229831998e-02,6.165649619252236424e-02,8.311256474919662129e-02,1.141509893223557615e-01,1.566154773265182043e-01,2.241615610501178635e-01,2.808884508944618497e-01
6.165950018614821602e+02,6.131377446148930654e-02,6.545140923971616564e-02,8.822228498417605813e-02,1.211687320948138802e-01,1.662393501031681209e-01,2.379362934759730597e-01,2.981476419316089754e-01
6.309573444801930009e+02,6.515513306238959745e-02,6.955695996515641466e-02,9.374895582268991112e-02,1.287580238008572131e-01,1.766460703869635052e-01,2.528310060142320848e-01,3.168099999916271226e-01
6.456542290346549180e+02,6.940279082838989033e-02,7.409332118826626734e-02,9.985497496801287731e-02,1.371421430193487945e-01,1.881423017966594169e-01,2.692845805069236098e-01,3.374256483933341655e-01
6.606934480075964302e+02,7.419184121465186021e-02,7.920413785732524636e-02,1.067343699535745483e-01,1.465879303773785225e-01,2.010945602676382504e-01,2.878215595993185438e-01,3.606520716420941741e-01
6.760829753919819041e+02,7.966821950153560317e-02,8.504464146202876662e-02,1.145965876062860628e-01,1.573835977991672186e-01,2.158986661411176899e-01,3.090084226128907430e-01,3.871993186519489538e-01
6.918309709189362593e+02,8.597970362709266012e-02,9.177226247372692602e-02,1.236538970901585877e-01,1.698213214978545604e-01,2.329558545287191973e-01,3.334193874153185688e-01,4.177871106347895713e-01
7.079457843841373688e+02,9.326437208104310095e-02,9.953418456049371865e-02,1.341046583868655273e-01,1.841742920591250277e-01,2.526412839195598670e-01,3.615913907954985684e-01,4.530884342080043203e-01
7.244359600749905894e+02,1.016494900543107455e-01,1.084661860418788537e-01,1.461321141773885834e-01,2.006951347146801456e-01,2.753018651533442052e-01,3.940210699958970331e-01,4.937257862936265673e-01
7.413102413009177099e+02,1.112450118942362731e-01,1.186857046681723260e-01,1.598950307967310636e-01,2.196028828351323514e-01,3.012384003732542781e-01,4.311391837918880920e-01,5.402391100710997041e-01
7.585775750291835493e+02,1.221445540318436412e-01,1.302927782301177562e-01,1.755294516441759933e-01,2.410853980625746462e-01,3.307088896792068633e-01,4.733154544045150569e-01,5.930918873374908529e-01
7.762471166286911739e+02,1.344182927487369006e-01,1.433624428091028746e-01,1.931382153507106569e-01,2.652848136478637153e-01,3.639085048205607520e-01,5.208297994174910794e-01,6.526350657747493900e-01
7.943282347242821970e+02,1.480917840273200947e-01,1.579222657730829371e-01,2.127604517144133234e-01,2.922553116286772390e-01,4.009115821125660006e-01,5.737892250883516176e-01,7.190028353249371396e-01
8.128305161640995493e+02,1.631580333926058723e-01,1.739651605442523730e-01,2.343888244789341102e-01,3.219869033562404725e-01,4.417042634078978125e-01,6.321745028758189999e-01,7.921711651945146926e-01
8.317637711026708303e+02,1.795434051790959773e-01,1.914130753934773777e-01,2.579198320526594479e-01,3.543368284385670641e-01,4.860902871159094030e-01,6.957050814724858867e-01,8.717883621179469689e-01
8.511380382023759239e+02,1.970977701313368635e-01,2.101063599624797551e-01,2.831390584136208033e-01,3.890092602112965592e-01,5.336630971972482484e-01,7.637990489201377242e-01,9.571249008714061146e-01
8.709635899560814778e+02,2.155762333651814189e-01,2.297843369578972117e-01,3.096944073339767400e-01,4.255184041752665958e-01,5.837552764036757491e-01,8.355006194778588080e-01,1.046982534129845543e+00
8.912509381337458763e+02,2.346602545111989013e-01,2.501075099185918749e-01,3.371259126142174267e-01,4.632297101132081263e-01,6.354951022956677464e-01,9.095611033029094017e-01,1.139795731453145500e+00
9.120108393559096385e+02,2.539641445996251301e-01,2.706645444844815729e-01,3.648753286401520968e-01,5.013732430542037211e-01,6.878250754983260551e-01,9.844655176950298792e-01,1.233665110976575496e+00
9.332543007969904920e+02,2.730742761286172882e-01,2.910136439364789385e-01,3.923417711305987599e-01,5.391202580424739876e-01,7.396069061355250440e-01,1.058582877837675795e+00,1.326545787878356419e+00
9.549925860214368640e+02,2.916021492389192504e-01,3.107393345810552376e-01,4.189590793076629627e-01,5.756899835853523939e-01,7.897682751317691707e-01,1.130376623392743252e+00,1.416511175316068405e+00
9.772372209558111535e+02,3.092381569036837807e-01,3.295098492523838574e-01,4.442734042996808186e-01,6.104564878833687036e-01,8.374493945103368420e-01,1.198614511405850180e+00,1.502016080344027227e+00
1.000000000000000000e+03,3.258099524702133265e-01,3.471397242893576873e-01,4.680284374362030930e-01,6.430661148192069465e-01,8.821642398062508050e-01,1.262599718654436876e+00,1.582186390219909367e+00
1.023292992280753651e+03,3.413277158601530914e-01,3.636386315731701679e-01,4.902319187856852833e-01,6.735295187075764911e-01,9.239268980795520836e-01,1.322351949932249138e+00,1.657046192854799926e+00
1.047128548050898416e+03,3.559929848911873584e-01,3.792211365376756960e-01,5.111691511245043396e-01,7.022400645222085513e-01,9.632766731227581092e-01,1.378643488466274380e+00,1.727562968905185681e+00
1.071519305237607114e+03,3.701787624107572561e-01,3.942858876965213422e-01,5.313752724234611646e-01,7.299359388376825963e-01,1.001226137610926825e+00,1.432924795293121001e+00,1.795554427017723054e+00
1.096478196143185187e+03,3.843989996494907579e-01,4.093833812905223746e-01,5.515919580379249343e-01,7.576404650144115127e-01,1.039179217126955379e+00,1.487207161680198286e+00,1.863541465802405428e+00
1.122018454301962947e+03,3.992099605368449877e-01,4.251105393919463182e-01,5.726251049407083960e-01,7.864658249977954929e-01,1.078661714900180701e+00,1.543676740035502926e+00,1.934264429228475413e+00
1.148153621496881669e+03,4.151113026118309901e-01,4.420043003553802974e-01,5.952011438781943387e-01,8.174148959542908432e-01,1.121049604538885358e+00,1.604305099215824093e+00,2.010194937531134762e+00
1.174897554939530210e+03,4.324542451841256741e-01,4.604430880492590417e-01,6.198337645220486358e-01,8.511973619446274730e-01,1.167316730774157874e+00,1.670487753227718475e+00,2.093082724468486422e+00
1.202264434617413144e+03,4.513486018721460380e-01,4.805462263934113243e-01,6.466877172860546752e-01,8.880414386323405296e-01,1.217776565756354401e+00,1.742674029629496246e+00,2.183491630417170981e+00
1.230268770812381035e+03,4.716571542670708328e-01,5.021676815545318417e-01,6.755705156793402333e-01,9.276824782261959834e-01,1.272066817943555250e+00,1.820345036728513888e+00,2.280771909787667084e+00
1.258925411794166166e+03,4.929957363955325134e-01,5.248951503167034183e-01,7.059303950516130355e-01,9.693594330134387427e-01,1.329144554328901551e+00,1.902006395014614215e+00,2.383050945525714059e+00
1.288249551693134890e+03,5.147962897677942351e-01,5.481177744995763268e-01,7.369471418258861650e-01,1.011940122970771405e+00,1.387457882679367760e+00,1.985434396433338744e+00,2.487541744646854625e+00
1.318256738556407527e+03,5.364456930121057621e-01,5.711749245830319843e-01,7.677327485565814680e-01,1.054197654859963862e+00,1.445325103578152692e+00,2.068219216287705997e+00,2.591223797794844241e+00
1.348962882591653170e+03,5.573817632785249554e-01,5.934599189193183744e-01,7.974708100527064802e-01,1.095002723107169951e+00,1.501198026324697343e+00,2.148142181542196827e+00,2.691315997918136915e+00
1.380384264602883832e+03,5.771968356229004726e-01,6.145316664344374624e-01,8.255656931009572874e-01,1.133529275088820620e+00,1.553943510301359909e+00,2.223579284790726973e+00,2.785782394192562350e+00
1.412537544622755377e+03,5.957314565738307532e-01,6.342166480056948830e-01,8.517808127763482062e-01,1.169445984603191047e+00,1.603105918730835189e+00,2.293877458488957188e+00,2.873803974427964203e+00
1.445439770745927945e+03,6.130946611655792022e-01,6.526307655020251453e-01,8.762680625799753598e-01,1.202957188061170468e+00,1.648963085459476119e+00,2.359434768222776313e+00,2.955879206300650708e+00
1.479108388168207284e+03,6.295884391136823410e-01,6.700994420414254638e-01,8.994595400949901842e-01,1.234653965724181512e+00,1.692321796955345459e+00,2.421407402955261468e+00,3.033456734962000301e+00
1.513561248436207279e+03,6.456880534171731689e-01,6.871355566212057342e-01,9.220402718032025824e-01,1.265477871850853697e+00,1.734468895618931361e+00,2.481639873836610999e+00,3.108848033434626679e+00
1.548816618912482681e+03,6.619033840222157128e-01,7.042906181163068879e-01,9.447470918777539639e-01,1.296443319455034437e+00,1.776790629989797976e+00,2.542119299658256448e+00,3.184543119015426083e+00
1.584893192461114040e+03,6.786778786454505941e-01,7.220458508882050541e-01,9.682230333400421163e-01,1.328437248706911378e+00,1.820498623201465938e+00,2.604582699399148993e+00,3.262718391237338977e+00
1.621810097358929852e+03,6.963356225730585880e-01,7.407533216527296682e-01,9.929389069146093982e-01,1.362110361060973940e+00,1.866481444688810054e+00,2.670303904680080720e+00,3.344969455027546612e+00
1.659586907437559603e+03,7.150359004278676878e-01,7.605877511057284046e-01,1.019127960870126026e+00,1.397786454684232460e+00,1.915180453407135719e+00,2.739915591096913072e+00,3.432088061908208143e+00
1.698243652461746024e+03,7.347794799063416260e-01,7.815523687715602019e-01,1.046794683508178725e+00,1.435473905740455969e+00,1.966606004102972705e+00,2.813432192745049409e+00,3.524091021302008020e+00
1.737800828749376251e+03,7.554425643181383876e-01,8.035152713179311013e-01,1.075763222450472512e+00,1.474931626403152674e+00,2.020427869202371163e+00,2.890379588406890132e+00,3.620383002163790831e+00
1.778279410038922833e+03,7.768109533293534597e-01,8.262468898126296146e-01,1.105727978695946634e+00,1.515738538274827407e+00,2.076070383451022572e+00,2.969931543297295029e+00,3.719927748102866971e+00
1.819700858609982561e+03,7.986408393159261099e-01,8.494850402821978452e-01,1.136341801242226168e+00,1.557415640808026414e+00,2.132879810636394424e+00,3.051149852767644166e+00,3.821549364892221856e+00
1.862087136662865532e+03,8.206493756712447407e-01,8.729255811115089747e-01,1.167202606975516588e+00,1.599407917438991911e+00,2.190099058305349455e+00,3.132948626589579177e+00,3.923887531755171576e+00
1.905460717963248271e+03,8.425257336190070667e-01,8.962335914764513189e-01,1.197868100469866359e+00,1.641105678757168507e+00,2.246896579012259032e+00,3.214135741064334084e+00,4.025449484863139027e+00
1.949844599758045433e+03,8.639140241670548725e-01,9.190255514692801109e-01,1.227831300732277420e+00,1.681812071574892986e+00,2.302321528726797073e+00,3.293349079364397802e+00,4.124529849180617269e+00
1.995262314968878854e+03,8.844021452303109099e-01,9.408560982109576143e-01,1.256501552779985431e+00,1.720717219853139746e+00,2.355267889881421883e+00,3.369004703985689630e+00,4.219145375350747962e+00
2.041737944669527451e+03,9.035725323651662144e-01,9.612721526121099647e-01,1.283275890937889407e+00,1.756996922478771372e+00,2.404608815878945371e+00,3.439489088575429676e+00,4.307275474524066894e+00
2.089296130854040712e+03,9.209652336376883408e-01,9.797742509920592813e-01,1.307484152959599522e+00,1.789735672238458530e+00,2.449090337121250016e+00,3.503006500253488031e+00,4.386670604842898058e+00
2.137962089502232629e+03,9.362004573901856475e-01,9.959474656568746420e-01,1.328566150796206546e+00,1.818170473432196177e+00,2.487665615516811535e+00,3.558057434168591993e+00,4.455452177585273787e+00
2.187761623949551904e+03,9.490449796367703694e-01,1.009534432016042205e+00,1.346168416584616168e+00,1.841822262076175498e+00,2.519674878517052630e+00,3.603696163318325318e+00,4.512434889003333893e+00
2.238721138568337665e+03,9.594581807152108288e-01,1.020484508998000361e+00,1.360212319725459640e+00,1.860589239061096967e+00,2.544974042683927795e+00,3.639715110984373503e+00,4.557358592601281622e+00
2.290867652767774871e+03,9.676067037042549446e-01,1.028971666223629233e+00,1.370918799187552217e+00,1.874778837684635491e+00,2.563979157297575195e+00,3.666708483841440103e+00,4.590967948943324828e+00
2.344228815319922887e+03,9.738553834223225847e-01,1.035384774030588151e+00,1.378799167300852169e+00,1.885095834831545192e+00,2.577651784532513091e+00,3.686052088688602790e+00,4.614987620162140480e+00
2.398832919019489964e+03,9.786921651924086474e-01,1.040247141997969305e+00,1.384549372737388317e+00,1.892496723488685362e+00,2.587301129589704374e+00,3.699620118562239046e+00,4.631767442081546449e+00
2.454708915685028387e+03,9.826424450567921021e-01,1.044123978398006525e+00,1.388927677834778995e+00,1.898021909103501548e+00,2.594354865676737010e+00,3.709457133585374322e+00,4.643871016166997379e+00
2.511886431509582053e+03,9.861744193510557643e-01,1.047520423547577462e+00,1.392620414961087016e+00,1.902611992867358159e+00,2.600108865829931393e+00,3.717419963371935587e+00,4.653626836581655546e+00
2.570395782768864592e+03,9.896335767304821340e-01,1.050810075406978461e+00,1.396145435995095108e+00,1.906976371640175305e+00,2.605546534629417543e+00,3.724918955972221113e+00,4.662803321670258683e+00
2.630267991895381329e+03,9.931900020101970261e-01,1.054179096008608374e+00,1.399776103420800499e+00,1.911488906311712643e+00,2.611194867583541690e+00,3.732711851873966147e+00,4.672350139912272660e+00
2.691534803926913810e+03,9.968581812944409259e-01,1.057646597871238825e+00,1.403565526809448016e+00,1.916222959801490155e+00,2.617171173718830346e+00,3.740970300320826780e+00,4.682481076177911206e+00
2.754228703338168998e+03,1.000519163790240418e+00,1.061088839845978127e+00,1.407374505000497766e+00,1.920988491978846691e+00,2.623230843522808442e+00,3.749347707798079021e+00,4.692759054923813622e+00
2.818382931264454783e+03,1.003968055757060274e+00,1.064290804032403948e+00,1.410935695809454771e+00,1.925420527630738565e+00,2.628886516286405239e+00,3.757149428342674291e+00,4.702309419085890951e+00
2.884031503126605912e+03,1.007036956306464948e+00,1.067078358717834075e+00,1.414029688477825175e+00,1.929222283909199032e+00,2.633740382301135163e+00,3.763808503311459219e+00,4.710417092000718675e+00
2.951209226666383984e+03,1.009620472884352971e+00,1.069345916223049642e+00,1.416519387808909958e+00,1.932210900434486955e+00,2.637545396828794964e+00,3.768973215268748511e+00,4.716636952901242630e+00
3.019951720402018964e+03,1.011725477498241155e+00,1.071109971850921827e+00,1.418420254384865853e+00,1.934413019819080315e+00,2.640336003345369775e+00,3.772693908857374989e+00,4.721028876449832268e+00
3.090295432513592004e+03,1.013539139869082284e+00,1.072582435168118131e+00,1.420005908050311128e+00,1.936212745533480994e+00,2.642633991833508222e+00,3.775719169950070064e+00,4.724530246375397979e+00
3.162277660168379498e+03,1.015345836442725469e+00,1.074080637027636564e+00,1.421689121414682955e+00,1.938186020525877185e+00,2.645222249555120975e+00,3.779172587770867953e+00,4.728550928994524227e+00
3.235936569296281050e+03,1.017524926142232777e+00,1.076026014335553560e+00,1.424026306995880953e+00,1.941108330745185073e+00,2.649157931577693859e+00,3.784572614965572068e+00,4.734998980267443258e+00
3.311311214825907882e+03,1.020448049165827431e+00,1.078832766624175932e+00,1.427569050447168975e+00,1.945749166873072422e+00,2.655491320541548905e+00,3.793429943394934778e+00,4.745775386647991922e+00
3.388441561392027324e+03,1.024452676913823135e+00,1.082879670246568393e+00,1.432831612122957843e+00,1.952829024238865951e+00,2.665209010406846435e+00,3.807167342504608865e+00,4.762673111164698270e+00
3.467368504525316894e+03,1.029775518711935511e+00,1.088436888141642411e+00,1.440192232633294100e+00,1.962882268117358109e+00,2.679045481211919100e+00,3.826848890251366431e+00,4.787036762459734085e+00
3.548133892335752989e+03,1.036543731270506141e+00,1.095655725893694532e+00,1.449876046627483150e+00,1.976231872066451789e+00,2.697447299633272344e+00,3.853126954088848422e+00,4.819694972015629908e+00
3.630780547701010164e+03,1.044755438508975454e+00,1.104545002367520734e+00,1.461919546675938486e+00,1.992939544632696514e+00,2.720503706638946806e+00,3.886140923835451844e+00,4.860832077331199486e+00
3.715352290971727598e+03,1.054352741894339252e+00,1.115048364918504120e+00,1.476271830220226011e+00,2.012943731512521595e+00,2.748134895341533213e+00,3.925785282864203918e+00,4.910323624695609013e+00
3.801893963205612636e+03,1.065249103952966125e+00,1.127071844494642372e+00,1.492827474665969323e+00,2.036103500368405594e+00,2.780151371302977736e+00,3.971792522269459447e+00,4.967839585303014616e+00
3.890451449942804629e+03,1.077323412987184259e+00,1.140478226762393188e+00,1.511415399844199481e+00,2.062181778822525846e+00,2.816230126726256167e+00,4.023698138768406984e+00,5.032800502348385940e+00
3.981071705534969169e+03,1.090491727110564524e+00,1.155162355114725203e+00,1.531899752913436163e+00,2.090984450135054740e+00,2.856106253344902424e+00,4.081115186626255387e+00,5.104721646240909294e+00
4.073802778041130296e+03,1.104703259352521005e+00,1.171050381605360791e+00,1.554179555987629691e+00,2.122361342659279337e+00,2.899574605692217144e+00,4.143737939962820249e+00,5.183218375447758319e+00
4.168693834703354696e+03,1.119897907175037233e+00,1.188055016295601396e+00,1.578126944983265334e+00,2.156120453293813188e+00,2.946371749428753795e+00,4.211174236351883593e+00,5.267796082969081084e+00
4.265795188015925305e+03,1.136010925216346612e+00,1.206081897502959022e+00,1.603596812606366440e+00,2.192042555182856844e+00,2.996196601180361352e+00,4.282976363167567690e+00,5.357889072039827560e+00
4.365158322401656733e+03,1.153015936137457009e+00,1.225079296612542334e+00,1.630496819785813845e+00,2.229980872107758305e+00,3.048847170412078533e+00,4.358839744430908603e+00,5.453109995064461479e+00
4.466835921509635227e+03,1.170915820392997020e+00,1.245028013663260769e+00,1.658773623678586606e+00,2.269841828689868724e+00,3.104193075508586919e+00,4.438563919469343588e+00,5.553200600384141872e+00
4.570881896148751366e+03,1.189788937256775814e+00,1.265993665354406605e+00,1.688484352529872945e+00,2.311685984992559728e+00,3.162313867876275886e+00,4.522251856588480834e+00,5.658281841985904670e+00
4.677351412871980756e+03,1.209813432169076775e+00,1.288152784537345941e+00,1.719834133273211219e+00,2.355780324826464600e+00,3.223570175034913277e+00,4.610412062418247636e+00,5.768981558350009919e+00
4.786300923226380291e+03,1.231263530038128051e+00,1.311789420733896483e+00,1.753170579771905491e+00,2.402589870676966832e+00,3.288590502524941783e+00,4.703939323093182523e+00,5.886410890815228392e+00
4.897788193684466023e+03,1.254472836234454824e+00,1.337255345505935722e+00,1.788930703807495748e+00,2.452703503876764835e+00,3.358169278183920525e+00,4.803967737490975942e+00,6.011980621922472068e+00
5.011872336272725079e+03,1.279737068498730812e+00,1.364866409820687077e+00,1.827499845591976868e+00,2.506638392264617821e+00,3.432996570823716453e+00,4.911483139405507181e+00,6.146915317012837221e+00
5.128613839913648007e+03,1.307196326834477507e+00,1.394775623304932211e+00,1.869041418042416414e+00,2.564602590598799914e+00,3.513333147411977109e+00,5.026857140837458715e+00,6.291670461686265980e+00
5.248074602497723390e+03,1.336702484251586664e+00,1.426829324132687038e+00,1.913301498382939947e+00,2.626224473884094746e+00,3.598638616352448416e+00,5.149312925235546956e+00,6.445262590477565112e+00
5.370317963702532325e+03,1.367727461047836934e+00,1.460469441452302730e+00,1.959479508867063791e+00,2.690373912825740010e+00,3.687327755308232646e+00,5.276576088438313050e+00,6.604832457663301959e+00
5.495408738576248652e+03,1.399311135256187777e+00,1.494674713712882852e+00,2.006148988933394328e+00,2.755052652170316918e+00,3.776621817476003784e+00,5.404660490653543370e+00,6.765377215827024671e+00
5.623413251903491073e+03,1.430113215016171058e+00,1.528019021450698123e+00,2.051344663613537289e+00,2.817520564415646245e+00,3.862727050939650297e+00,5.528125164146525883e+00,6.920072855579885385e+00
5.754399373371566071e+03,1.458552039678844281e+00,1.558817074855747054e+00,2.092761991001672595e+00,2.874573433449353566e+00,3.941219438322590474e+00,5.640625060482845399e+00,7.060965576448136716e+00
5.888436553555883620e+03,1.483074071696704577e+00,1.585414555148246807e+00,2.128161590814164228e+00,2.923110531480611396e+00,4.007830229550530809e+00,5.736039353385185890e+00,7.180387114777232682e+00
6.025595860743580488e+03,1.502344226541882932e+00,1.606389422535864142e+00,2.155641250409852105e+00,2.960510730398422385e+00,4.058964025670999121e+00,5.809213293488288521e+00,7.271885440480379437e+00
6.165950018614822511e+03,1.515576567410252817e+00,1.620908077143698334e+00,2.174128237476304015e+00,2.985320332859688897e+00,4.092646073426711162e+00,5.857319843146190586e+00,7.331931138861907726e+00
6.309573444801930236e+03,1.522667045183782042e+00,1.628866130030064641e+00,2.183568757792408555e+00,2.997514011046737092e+00,4.108880560786476899e+00,5.880373783925638698e+00,7.360561905994650544e+00
6.456542290346549635e+03,1.524254724438375952e+00,1.630951657656611875e+00,2.185008046280883853e+00,2.998600792748681076e+00,4.109790920661053448e+00,5.881432949671736132e+00,7.361632779048486341e+00
6.606934480075964530e+03,1.521673687391356777e+00,1.628595727867600873e+00,2.180517961745418898e+00,2.991520673892527071e+00,4.099474510691900164e+00,5.866390703148545605e+00,7.342554178461464076e+00
6.760829753919819268e+03,1.516748404396292216e+00,1.623750749443652275e+00,2.172882907945827835e+00,2.980202094123818313e+00,4.083387680042164902e+00,5.843092465509204914e+00,7.313182004856301432e+00
6.918309709189362366e+03,1.511459668015723956e+00,1.618532826775948896e+00,2.165096586180630833e+00,2.968854153453318823e+00,4.067365692999022286e+00,5.819927780328793432e+00,7.284049792535538970e+00
7.079457843841373688e+03,1.507692458026113957e+00,1.614953867451529579e+00,2.159985868137161091e+00,2.961442118554354241e+00,4.056896791933217727e+00,5.804787501882321621e+00,7.265059430415855779e+00
7.244359600749906349e+03,1.506905448200372533e+00,1.614565737679196422e+00,2.159711353809075973e+00,2.960987876077302516e+00,4.056155973116327473e+00,5.803674624820694739e+00,7.263738598234934507e+00
7.413102413009177326e+03,1.509960614315454031e+00,1.618281560977209876e+00,2.165515529587806132e+00,2.969218352241682624e+00,4.067519056112836040e+00,5.820004982060032361e+00,7.284363269727538892e+00
7.585775750291835720e+03,1.517044589969010371e+00,1.626291114764272239e+00,2.177605383155043484e+00,2.986403026539246053e+00,4.091339908145211091e+00,5.854286382445815562e+00,7.327556760224987364e+00
7.762471166286911284e+03,1.527742162981038598e+00,1.638141772912236060e+00,2.195269908755178356e+00,3.011519741838437625e+00,4.126181001985090191e+00,5.904449680143235568e+00,7.390706034139190805e+00
7.943282347242821743e+03,1.541159261140909509e+00,1.652871863320829915e+00,2.217070507682011193e+00,3.042521880235382170e+00,4.169184327504329879e+00,5.966381030137630326e+00,7.468630722083466900e+00
8.128305161640994811e+03,1.556192686839220407e+00,1.669300380610138301e+00,2.241250865629759836e+00,3.076911790432673932e+00,4.216865597159363155e+00,6.035062263373752955e+00,7.555016386458019539e+00
8.317637711026709439e+03,1.571701808790593624e+00,1.686210361663653456e+00,2.266006520840582183e+00,3.112121519831914096e+00,4.265644643053690288e+00,6.105334693427445281e+00,7.643373524333918034e+00
8.511380382023759012e+03,1.586680606105962621e+00,1.702533034172839077e+00,2.289746340352480924e+00,3.145877647554351952e+00,4.312350653288303803e+00,6.172624942645361656e+00,7.727949541299679481e+00
8.709635899560813414e+03,1.600283439589951451e+00,1.717371398401265070e+00,2.311135557529396589e+00,3.176264659443646554e+00,4.354313428237409411e+00,6.233077099080807315e+00,7.803896006556795939e+00
8.912509381337458763e+03,1.611896665836861642e+00,1.730077039559364982e+00,2.329207417631631749e+00,3.201884976613666112e+00,4.389586264063391141e+00,6.283874431584620446e+00,7.867672460159758074e+00
9.120108393559095930e+03,1.621048911536289827e+00,1.740148758257624717e+00,2.343226452465233312e+00,3.221670275614026302e+00,4.416686813809194589e+00,6.322868499292880529e+00,7.916581324814742970e+00
9.332543007969905375e+03,1.627327674519517542e+00,1.747142425899476104e+00,2.352562282146344330e+00,3.234708197981175370e+00,4.434358401023846596e+00,6.348237364641455827e+00,7.948339594318261092e+00
9.549925860214369095e+03,1.630397441796011204e+00,1.750691571314813899e+00,2.356722504462481549e+00,3.240294545575972407e+00,4.441642223308119419e+00,6.358592874119627147e+00,7.961211860451302691e+00
9.772372209558112445e+03,1.630004125602633636e+00,1.750512219142337011e+00,2.355354516653207497e+00,3.237935949945059289e+00,4.437879650121192121e+00,6.352984890525955386e+00,7.954015927180739354e+00
1.000000000000000000e+04,1.626040540020058156e+00,1.746476768037494853e+00,2.348350339123702835e+00,3.227500206999025512e+00,4.422919890422992495e+00,6.331201591515781324e+00,7.926498629291445219e+00
1.023292992280753606e+04,1.618636702409167460e+00,1.738716266151736578e+00,2.335983812503815038e+00,3.209407462262380939e+00,4.397381052780909627e+00,6.294145583246269382e+00,7.879806313344827728e+00
1.047128548050898462e+04,1.608216382740065287e+00,1.727679228528399280e+00,2.318986805767570214e+00,3.184733129175487676e+00,4.362789986410040122e+00,6.244033556890037140e+00,7.816734775575310046e+00
1.071519305237607114e+04,1.595568409197305471e+00,1.714213789918505704e+00,2.298653743116353176e+00,3.155349707739967258e+00,4.321773822215268623e+00,6.184668830279998808e+00,7.742068931857255976e+00
1.096478196143185050e+04,1.581780985550970353e+00,1.699495164107400758e+00,2.276732690784909252e+00,3.123768252589605776e+00,4.277837309068918792e+00,6.121118563351346964e+00,7.662177292275947238e+00
1.122018454301962993e+04,1.568095999978613930e+00,1.684867638415691982e+00,2.255190269020043381e+00,3.092800478886438498e+00,4.234890461444892118e+00,6.059029822211745575e+00,7.584151180507983980e+00
1.148153621496881715e+04,1.555773925667181423e+00,1.671699430749002957e+00,2.236002116481888180e+00,3.065260329232191161e+00,4.196833689545089285e+00,6.004030131659789049e+00,7.515051948165723417e+00
1.174897554939530346e+04,1.545873206988119142e+00,1.661141650673347181e+00,2.220806985006348100e+00,3.043473733121059510e+00,4.166877264738811704e+00,5.960746040817846314e+00,7.460678879356026805e+00
1.202264434617413099e+04,1.539099730123733467e+00,1.653967912410435392e+00,2.210683673399683524e+00,3.028966416931631045e+00,4.147111299779703941e+00,5.932185053531756402e+00,7.424794660972160898e+00
1.230268770812381081e+04,1.535710221661006569e+00,1.650467777694706983e+00,2.206003538760485494e+00,3.022257214421433247e+00,4.138222238769627026e+00,5.919328370577533249e+00,7.408615090518331670e+00
1.258925411794166212e+04,1.535443859392722210e+00,1.650371444787585906e+00,2.206332796862262136e+00,3.022724307612832284e+00,4.139311614993016697e+00,5.920873671072069300e+00,7.410489656791233060e+00
1.288249551693134890e+04,1.537606166643156191e+00,1.652939238233795072e+00,2.210567628221891567e+00,3.028799043784682343e+00,4.148170787793869607e+00,5.933632157689156195e+00,7.426403699021482119e+00
1.318256738556407436e+04,1.541147562393684112e+00,1.657041621105670437e+00,2.217056545774576559e+00,3.038141861743911321e+00,4.161528204815644116e+00,5.952887808162637739e+00,7.450431555438806086e+00
1.348962882591653215e+04,1.544805130159436546e+00,1.661311395555910231e+00,2.223821952638956656e+00,3.047954643030716060e+00,4.175486381090172117e+00,5.973027456342885344e+00,7.475530426406837847e+00
1.380384264602883741e+04,1.547261688067436580e+00,1.664309928946005934e+00,2.228796634513873887e+00,3.055314568827672606e+00,4.185985011892770835e+00,5.988206797984625851e+00,7.494376355828648251e+00
1.412537544622755377e+04,1.547288552294394659e+00,1.664685862043052467e+00,2.230051744645709100e+00,3.057495202002002976e+00,4.189246709249376366e+00,5.992992535577617019e+00,7.500168594064335892e+00
1.445439770745928035e+04,1.543867289816108546e+00,1.661303886626964044e+00,2.225974236358823077e+00,3.052212329993766016e+00,4.182114339259722868e+00,5.982845350612742585e+00,7.487233413266857873e+00
1.479108388168207239e+04,1.536298605846208476e+00,1.653371537619918730e+00,2.215444307883947417e+00,3.037876142161781701e+00,4.162399060850141552e+00,5.954620208061863984e+00,7.451646809849545861e+00
1.513561248436207097e+04,1.524221978223876617e+00,1.640464463231120718e+00,2.197868641214980379e+00,3.013637157454550852e+00,4.128941726414871560e+00,5.906653839633989378e+00,7.391340537009650546e+00
1.548816618912482772e+04,1.507690289745549750e+00,1.622614272951598657e+00,2.173301638929636237e+00,2.979558921257965842e+00,4.081848700866826718e+00,5.839103854303265173e+00,7.306523700535703547e+00
1.584893192461114086e+04,1.487102287827550606e+00,1.600239579090686259e+00,2.142348224717459004e+00,2.936482763401577323e+00,4.022304262768984451e+00,5.753678244648130047e+00,7.199342965555302953e+00
1.621810097358929852e+04,1.463204964867025115e+00,1.574150252414939999e+00,2.106169473281367832e+00,2.886037032068828889e+00,3.952581143736825009e+00,5.653650756549558842e+00,7.073900776766677723e+00
1.659586907437559785e+04,1.436993951322854679e+00,1.545438982062327549e+00,2.066325945930313601e+00,2.830416934114301064e+00,3.875735544789496778e+00,5.543421202956180238e+00,6.935706403903476591e+00
1.698243652461746024e+04,1.409620685223834213e+00,1.515378429892895396e+00,2.024634301183388718e+00,2.772181307538065020e+00,3.795324202616539466e+00,5.428107489433489086e+00,6.791167069679485024e+00
1.737800828749376160e+04,1.382294668116831549e+00,1.485309270076507149e+00,1.983004479443145174e+00,2.714020932046845136e+00,3.715082082814602060e+00,5.313081302306750686e+00,6.647007605784686746e+00
1.778279410038922651e+04,1.356194426709609768e+00,1.456540422105421895e+00,1.943296626678708394e+00,2.658555014378556347e+00,3.638639250254172453e+00,5.203559692066686004e+00,6.509761812313104024e+00
1.819700858609982606e+04,1.332306553376369163e+00,1.430168731243103952e+00,1.907062742308584635e+00,2.607963697771831679e+00,3.569011314694830794e+00,5.103871520728289646e+00,6.384852667663316161e+00
1.862087136662865669e+04,1.311381792947506897e+00,1.407027291163098548e+00,1.875469973172058991e+00,2.563879119177836508e+00,3.508446009693308554e+00,5.017237418735434495e+00,6.276316257278436339e+00
1.905460717963248317e+04,1.293858703647170927e+00,1.387600153662668534e+00,1.849180745365925027e+00,2.527216686297208970e+00,3.458190887603038721e+00,4.945436258574604338e+00,6.186383244323018005e+00
1.949844599758045661e+04,1.279892642641549338e+00,1.372054607341771426e+00,1.828398023443614351e+00,2.498241728739227341e+00,3.418585807632698703e+00,4.888940319276476210e+00,6.115646577908115944e+00
1.995262314968878854e+04,1.269321124141858270e+00,1.360202826642768592e+00,1.812814244843629741e+00,2.476500186300612416e+00,3.388970218043835025e+00,4.846782691137488719e+00,6.062894657936718446e+00
2.041737944669527496e+04,1.261724144977369066e+00,1.351570355201769713e+00,1.801706777459110453e+00,2.460955332265611695e+00,3.367874107602466971e+00,4.816832783914554383e+00,6.025455224891912209e+00
2.089296130854040894e+04,1.256486605993195615e+00,1.345469710440404532e+00,1.794049425439916412e+00,2.450149202615210520e+00,3.353246770327807269e+00,4.796126810960956277e+00,5.999609321849291632e+00
2.137962089502232266e+04,1.252868688437031919e+00,1.341080933347785331e+00,1.788624506836342221e+00,2.442360507595711550e+00,3.342677362357636905e+00,4.781184834823155150e+00,5.980988807096141890e+00
2.187761623949551722e+04,1.250072871699297705e+00,1.337529340191843552e+00,1.784137493427770949e+00,2.435767650709401710e+00,3.333624102835221148e+00,4.768340042077411134e+00,5.964989458626558161e+00
2.238721138568337847e+04,1.247334988043772075e+00,1.333988285898274340e+00,1.779363632233590620e+00,2.428653432098996312e+00,3.323698520429001491e+00,4.754148061143358639e+00,5.947283966464475213e+00
2.290867652767774780e+04,1.243955634550948153e+00,1.329712661713065014e+00,1.773199827007914564e+00,2.419476372914402873e+00,3.310764217401420684e+00,4.735529181738484361e+00,5.924000547865885480e+00
2.344228815319922796e+04,1.239390708656435969e+00,1.324136468796826227e+00,1.764807409322578291e+00,2.407071826074448140e+00,3.293214206744754513e+00,4.710168042417482326e+00,5.892224507300458214e+00
2.398832919019489782e+04,1.233295931518237909e+00,1.316915145829886002e+00,1.753678729146854298e+00,2.390743635202781991e+00,3.270096283463052700e+00,4.676694832925773149e+00,5.850226136054383907e+00
2.454708915685028478e+04,1.225478301700366535e+00,1.307865629654636930e+00,1.739553534215929620e+00,2.370144713276663317e+00,3.240945201726716629e+00,4.634443340613700890e+00,5.797159001231797504e+00
2.511886431509582326e+04,1.215987403309864323e+00,1.297063055379489960e+00,1.722565378493173815e+00,2.345485406709012288e+00,3.206070225280876151e+00,4.583867631020009270e+00,5.733582931290871265e+00
2.570395782768864592e+04,1.205053229351675137e+00,1.284768829271139223e+00,1.703136197830959819e+00,2.317383968636295588e+00,3.166347370822732099e+00,4.526242110530183993e+00,5.661090037592948043e+00
2.630267991895381419e+04,1.193039030941767997e+00,1.271377686689173725e+00,1.681902011143808107e+00,2.286761688258487357e+00,3.123074072869897577e+00,4.463452102066814753e+00,5.582043833013686118e+00
2.691534803926913810e+04,1.180442572360874909e+00,1.257425232869676446e+00,1.659719183885418170e+00,2.254851599037715815e+00,3.077983238247038678e+00,4.398013630944618058e+00,5.499604471978912557e+00
2.754228703338168998e+04,1.167789346821452856e+00,1.243474950589299244e+00,1.637497545562780044e+00,2.222963064628379559e+00,3.032917880738293270e+00,4.332603872498091313e+00,5.417141198112387812e+00
2.818382931264454965e+04,1.155621950867373293e+00,1.230111998929968475e+00,1.616179445805785431e+00,2.192447721233578672e+00,2.989783241670652014e+00,4.269989117549937596e+00,5.338140206656429854e+00
2.884031503126605821e+04,1.144467655001463857e+00,1.217912836383080233e+00,1.596693120564684598e+00,2.164634456835532017e+00,2.950458180376004602e+00,4.212896145061450603e+00,5.266043071857945179e+00
2.951209226666383984e+04,1.134790374562203219e+00,1.207391888928758483e+00,1.579856420090506308e+00,2.140685012716607272e+00,2.916588236064114437e+00,4.163710106687413592e+00,5.203864220462989465e+00
3.019951720402019055e+04,1.126972874901071453e+00,1.198982059515062204e+00,1.566349649805023336e+00,2.121557497352245747e+00,2.889533182340410900e+00,4.124398801474911558e+00,5.154094250080065720e+00
3.090295432513592095e+04,1.121263839588452882e+00,1.192970451067994375e+00,1.556608761673768271e+00,2.107849781085010754e+00,2.870142890964550109e+00,4.096187965950274901e+00,5.118289183467957137e+00
3.162277660168379225e+04,1.117760792257313174e+00,1.189474503591234633e+00,1.550793255030518125e+00,2.099758032382759598e+00,2.858695775646465709e+00,4.079473601749408651e+00,5.096959549410607693e+00
3.235936569296280868e+04,1.116383519207592379e+00,1.188406398572211753e+00,1.548732002817473141e+00,2.097000170241763328e+00,2.854788878192776380e+00,4.073663879335394533e+00,5.089370118497828166e+00
3.311311214825907518e+04,1.116822521882312680e+00,1.189412105394950459e+00,1.549842459193762956e+00,2.098707398175760908e+00,2.857187462160270197e+00,4.076964879475019288e+00,5.093270864713652202e+00
3.388441561392027506e+04,1.118584950583995319e+00,1.191920945202670445e+00,1.553209324884932796e+00,2.103540960029874451e+00,2.863990082351445032e+00,4.086618925943622749e+00,5.105197361260201738e+00
3.467368504525316530e+04,1.121009993339667776e+00,1.195163961595840929e+00,1.557627648076821192e+00,2.109761833119452312e+00,2.872732148553997611e+00,4.099057610969757626e+00,5.120664072489575780e+00
3.548133892335752898e+04,1.123344247064748336e+00,1.198261492031359010e+00,1.561737947778482294e+00,2.115423278630752968e+00,2.880660698807040010e+00,4.110296959264369221e+00,5.134661558494023836e+00
3.630780547701010073e+04,1.124805866414023470e+00,1.200301699767389207e+00,1.564157677808395430e+00,2.118563596950611139e+00,2.885010406669859417e+00,4.116338631273182891e+00,5.142163127731058658e+00
3.715352290971727780e+04,1.124705292596826389e+00,1.200479561088891867e+00,1.563688232862800120e+00,2.117497427490989903e+00,2.883414838476606068e+00,4.113762806606858113e+00,5.138869460823244140e+00
3.801893963205612818e+04,1.122534837952982256e+00,1.198202500043274776e+00,1.559475427863221908e+00,2.111040999328976042e+00,2.874222296572045643e+00,4.100185641074670428e+00,5.121784608202605504e+00
3.890451449942804902e+04,1.118026664311381868e+00,1.193158921155773822e+00,1.551102835958930504e+00,2.098639118684446192e+00,2.856670208762773111e+00,4.074510561463370095e+00,5.089530960340084675e+00
3.981071705534969078e+04,1.111206531057786551e+00,1.185379542440096579e+00,1.538675965683533597e+00,2.080477868364294824e+00,2.831039646212084371e+00,4.037151208202667263e+00,5.042628762424421041e+00
4.073802778041130659e+04,1.102358372182395296e+00,1.175195226556279726e+00,1.522744782378119499e+00,2.057367039370967099e+00,2.798483100324193007e+00,3.989781030403579010e+00,4.983179552105106325e+00
4.168693834703355242e+04,1.092001593003901316e+00,1.163209911858002599e+00,1.504246998579898298e+00,2.030653056834729853e+00,2.760896185367868849e+00,3.935145620193450267e+00,4.914629347237259083e+00
4.265795188015925669e+04,1.080832161239611455e+00,1.150226714734444489e+00,1.484388937440828782e+00,2.002044636439529679e+00,2.720669384952527192e+00,3.876701481105852665e+00,4.841312110664838464e+00
4.365158322401656187e+04,1.069566103959752601e+00,1.137066690799210633e+00,1.464362963765897252e+00,1.973207208020718362e+00,2.680117919263878434e+00,3.817788324148327472e+00,4.767409478845578974e+00
4.466835921509634500e+04,1.058893915829435706e+00,1.124515045938771385e+00,1.445268625211362901e+00,1.945653349355780604e+00,2.641330251473412272e+00,3.761409670401691052e+00,4.696675019513027571e+00
4.570881896148751548e+04,1.049371912611879232e+00,1.113195114230121963e+00,1.427933196477531474e+00,1.920492895050905480e+00,2.605824055025332431e+00,3.709736356969504989e+00,4.631811611014500230e+00
4.677351412871981302e+04,1.041377969966836847e+00,1.103519282639422672e+00,1.412851389714634642e+00,1.898354653540150760e+00,2.574442175170255975e+00,3.663958947331257043e+00,4.574289268734200498e+00
4.786300923226380110e+04,1.035104819588225089e+00,1.095686826881847820e+00,1.400205517123500831e+00,1.879430527276469531e+00,2.547424857461395131e+00,3.624397956504123552e+00,4.524487605863541262e+00
4.897788193684466387e+04,1.030555172551405274e+00,1.089681663693951919e+00,1.389881926392286138e+00,1.863511627882166399e+00,2.524465946166992936e+00,3.590591623469080673e+00,4.481809925471365474e+00
5.011872336272725079e+04,1.027589976048854492e+00,1.085336782300087899e+00,1.381591902472942834e+00,1.850175659062194278e+00,2.504982654837362155e+00,3.561692808355904294e+00,4.445186801932545784e+00
5.128613839913647826e+04,1.025988553844810136e+00,1.082405163641938284e+00,1.374984041864124817e+00,1.838952242099062495e+00,2.488346445492298109e+00,3.536805996891370540e+00,4.413500476522717264e+00
5.248074602497722663e+04,1.025495819724028035e+00,1.080618692348055410e+00,1.369740887738298163e+00,1.829466744332895800e+00,2.474083783733181274e+00,3.515280334402281603e+00,4.385954362519844274e+00
5.370317963702532870e+04,1.025855442730917000e+00,1.079725123828611411e+00,1.365622985588207383e+00,1.821494010654299833e+00,2.461944469308474659e+00,3.496804855023014635e+00,4.362189548031661701e+00
5.495408738576248288e+04,1.026845134440353968e+00,1.079525604789035587e+00,1.362510424323855718e+00,1.815006835207207958e+00,2.451961049115315205e+00,3.481489047027760186e+00,4.342382892244621040e+00
5.623413251903490891e+04,1.028281584342845445e+00,1.079874315209849556e+00,1.360375653537297502e+00,1.810116126755650257e+00,2.444355311732292257e+00,3.469719175672626221e+00,4.327059552506153928e+00
5.754399373371566617e+04,1.030007377120966128e+00,1.080654344878322792e+00,1.359222949637026057e+00,1.806963712095741581e+00,2.439379379005640835e+00,3.461918503837041694e+00,4.316786917316870031e+00
5.888436553555884166e+04,1.031903558325317993e+00,1.081785199981232903e+00,1.359076470126943992e+00,1.805686210970017358e+00,2.437258760148523606e+00,3.458456466631786075e+00,4.312054852306960839e+00
6.025595860743580852e+04,1.033852819687282043e+00,1.083171301268145426e+00,1.359887152690222978e+00,1.806267320311743863e+00,2.437981476805066272e+00,3.459337352086354400e+00,4.312882023362516470e+00
6.165950018614822329e+04,1.035738885991086322e+00,1.084697001690189122e+00,1.361511557026822583e+00,1.808499647314773862e+00,2.441243722137971695e+00,3.464118116423006377e+00,4.318710298917121548e+00
6.309573444801929872e+04,1.037443837721833795e+00,1.086219264392548345e+00,1.363707036456689448e+00,1.811981758162287459e+00,2.446449734533338916e+00,3.471909328375771153e+00,4.328408141073845528e+00
6.456542290346549271e+04,1.038802604443298305e+00,1.087519001780630212e+00,1.366061713413607492e+00,1.816023858621122145e+00,2.452584414762168930e+00,3.481194333271766528e+00,4.340046601842416862e+00
6.606934480075964530e+04,1.039630977933879263e+00,1.088337242775777591e+00,1.368063579326156187e+00,1.819762491661287784e+00,2.458378429709556556e+00,3.490075682663105638e+00,4.351212743924744331e+00
6.760829753919818904e+04,1.039727469637378388e+00,1.088387732872896585e+00,1.369132321949071862e+00,1.822223600492973272e+00,2.462404960599520187e+00,3.496422212082272996e+00,4.359198903251527035e+00
6.918309709189362184e+04,1.038862760620802961e+00,1.087353161614608155e+00,1.368631759889934463e+00,1.822356141942032659e+00,2.463130809419328493e+00,3.497951731443128764e+00,4.361111173081339665e+00
7.079457843841373688e+04,1.036826689035707627e+00,1.084949231120713620e+00,1.365979119530228658e+00,1.819203990458191589e+00,2.459163432903233470e+00,3.492594529992523178e+00,4.354328275934033599e+00
7.244359600749905803e+04,1.033449882285811139e+00,1.080956531740900228e+00,1.360708299188438053e+00,1.812008674625993132e+00,2.449398641929307452e+00,3.478713184111561052e+00,4.336780214011756840e+00
7.413102413009176962e+04,1.028654554655779929e+00,1.075279368843593542e+00,1.352564497126293563e+00,1.800349649603400159e+00,2.433218792815071474e+00,3.455390843707788484e+00,4.307309906081037809e+00
7.585775750291836448e+04,1.022478869207045449e+00,1.067973573089000983e+00,1.341563656287487305e+00,1.784235918177639046e+00,2.410624199177753280e+00,3.422624253104649128e+00,4.265915596378445862e+00
7.762471166286911466e+04,1.015097353817523862e+00,1.059262521370782251e+00,1.328012085165135581e+00,1.764129663604492304e+00,2.382265544734564866e+00,3.381367627763438577e+00,4.213803557908349262e+00
7.943282347242820833e+04,1.006826141824411769e+00,1.049533131339127623e+00,1.312507247886811168e+00,1.740944097374544697e+00,2.349438877985434715e+00,3.333522592431688025e+00,4.153374183206550718e+00
8.128305161640995357e+04,9.980918091066648401e-01,1.039291710914305389e+00,1.295859972688700346e+00,1.715919403012537980e+00,2.313907480189888677e+00,3.281675674803281595e+00,4.087889449244700657e+00
8.317637711026708712e+04,9.893839688227111795e-01,1.029105646734935542e+00,1.279007289832179817e+00,1.690493199906998756e+00,2.277718809152093016e+00,3.228829303831254549e+00,4.021133876852125866e+00
8.511380382023759012e+04,9.812147309906403825e-01,1.019550797243634843e+00,1.262913414995956884e+00,1.666141899298102969e+00,2.242974962358696089e+00,3.178063064033600948e+00,3.956988345780966920e+00
8.709635899560814141e+04,9.740391888981669855e-01,1.011123826711522788e+00,1.248426606866065658e+00,1.644165858712541839e+00,2.211528732481479853e+00,3.132089353339419624e+00,3.898870287558869663e+00
8.912509381337459490e+04,9.682109182150062665e-01,1.004194472965288076e+00,1.236190941174436286e+00,1.625549220262162642e+00,2.184784297494109850e+00,3.092960115097458385e+00,3.849365397395782207e+00
9.120108393559097021e+04,9.639601343706724057e-01,9.989866402400870982e-01,1.226608966960038405e+00,1.610903647000605288e+00,2.163615775400561159e+00,3.061948588453461184e+00,3.810078941904129213e+00
9.332543007969905739e+04,9.613647583127032936e-01,9.955511351823271848e-01,1.219787985345660353e+00,1.600385157438013684e+00,2.148251926286175006e+00,3.039380305257429971e+00,3.781422759474869721e+00
9.549925860214368731e+04,9.603776627556663836e-01,9.938048944636621584e-01,1.215598680453447766e+00,1.593781647167604731e+00,2.138397736544073613e+00,3.024812435486393003e+00,3.762840687433900211e+00
9.772372209558112081e+04,9.608397134994137723e-01,9.935449927931239156e-01,1.213701375616192069e+00,1.590556612833989192e+00,2.133298923235837030e+00,3.017130231801004481e+00,3.752929689449047146e+00
1.000000000000000000e+05,9.625356145631788207e-01,9.945184095876532515e-01,1.213659919918613994e+00,1.590024360526017810e+00,2.131989548671131107e+00,3.014911156779053414e+00,3.749898175943215950e+00
1.023292992280753679e+05,9.652159407343559039e-01,9.964436237544866959e-01,1.214984491127145461e+00,1.591420552148179901e+00,2.133390238074910350e+00,3.016571481783155928e+00,3.751750601557455767e+00
1.047128548050898535e+05,9.686282374120834815e-01,9.990453694924035233e-01,1.217200463759853468e+00,1.594012090194981912e+00,2.136463839236306228e+00,3.020596586581334009e+00,3.756578492224510235e+00
1.071519305237607041e+05,9.725251221397883672e-01,1.002061298931877120e+00,1.219870141742258163e+00,1.597134504918382047e+00,2.140267702452745890e+00,3.025618372922234567e+00,3.762658842619048372e+00
1.096478196143185050e+05,9.766613905919380167e-01,1.005236537509916372e+00,1.222591842431791198e+00,1.600194872363490672e+00,2.143956605880430910e+00,3.030421565608208745e+00,3.768463066441290810e+00
1.122018454301962920e+05,9.808046476359082444e-01,1.008331684400006312e+00,1.225017112545531361e+00,1.602694818347098371e+00,2.146817426180260835e+00,3.033992029383763001e+00,3.772718367150204255e+00
1.148153621496881678e+05,9.847069606050884438e-01,1.011088875962117051e+00,1.226793816560376893e+00,1.604145544975110527e+00,2.148150224076878168e+00,3.035339917415941002e+00,3.774185089789772185e+00
1.174897554939530382e+05,9.881263234932089468e-01,1.013252174770325587e+00,1.227590860773528858e+00,1.604098859456823956e+00,2.147315525444793760e+00,3.033565207704715494e+00,3.771737832397485057e+00
1.202264434617413062e+05,9.908339220054508401e-01,1.014580119705256633e+00,1.227111267417978935e+00,1.602163997370634529e+00,2.143762193872430721e+00,3.027894749611202752e+00,3.764411304739779585e+00
1.230268770812381117e+05,9.926396000010159204e-01,1.014870496271155220e+00,1.225116714499175696e+00,1.598036713612764892e+00,2.137069368225718247e+00,3.017738075140886878e+00,3.751469103348454848e+00
1.258925411794166139e+05,9.934267595566556031e-01,1.014004577034657739e+00,1.221493145124686430e+00,1.591594925561878870e+00,2.127085066074227981e+00,3.002888731181588611e+00,3.732656475134965124e+00
1.288249551693134854e+05,9.931719603414043140e-01,1.011966463665051386e+00,1.216267360852222978e+00,1.582916438049487784e+00,2.113946200270565789e+00,2.983550602341237479e+00,3.708232475056140842e+00
1.318256738556407508e+05,9.919551900659434596e-01,1.008860772420612673e+00,1.209642726096440857e+00,1.572335955128036256e+00,2.098159443456532713e+00,2.960458897778317944e+00,3.679123287254868035e+00
1.348962882591653324e+05,9.899586274127195606e-01,1.004905208413101603e+00,1.201980267877065245e+00,1.560408435479571976e+00,2.080541587865508912e+00,2.934792106899544617e+00,3.646811025550033225e+00
1.380384264602883777e+05,9.874339862961878378e-01,1.000395027091762312e+00,1.193744907815512901e+00,1.547832320410338358e+00,2.062106362140738725e+00,2.908010585607152088e+00,3.613131138126038255e+00
1.412537544622755377e+05,9.846578858880157270e-01,9.956489662695386933e-01,1.185420150556848462e+00,1.535317940970190476e+00,2.043873198511463762e+00,2.881578073025912623e+00,3.579921060955944423e+00
1.445439770745928108e+05,9.818930003592440947e-01,9.909646316968858670e-01,1.177441502814073893e+00,1.523495259927888368e+00,2.026735310642886922e+00,2.856771723573708233e+00,3.548782100103619719e+00
1.479108388168207312e+05,9.793449027873843971e-01,9.865676433817640589e-01,1.170112625338222356e+00,1.512785376745945376e+00,2.011275328215375691e+00,2.834413834852278491e+00,3.520740400507144319e+00
1.513561248436207243e+05,9.771418203983450734e-01,9.825881006663278461e-01,1.163562009949451692e+00,1.503339682515828724e+00,1.997680736168290450e+00,2.814748902799699248e+00,3.496092520470825082e+00
1.548816618912482809e+05,9.753281875413001289e-01,9.790584975749864194e-01,1.157745584789842574e+00,1.495048154598227708e+00,1.985760434286269138e+00,2.797470287111762488e+00,3.474439499521747798e+00
1.584893192461114086e+05,9.738790081514160368e-01,9.759294213997041778e-01,1.152472045722609639e+00,1.487577513820832698e+00,1.975001263697451215e+00,2.781803744577485027e+00,3.454793270904879421e+00
1.621810097358929925e+05,9.727186959801850108e-01,9.730977307731001336e-01,1.147455405487706193e+00,1.480456167334606832e+00,1.964694813825560882e+00,2.766695670243386918e+00,3.435815371555375641e+00
1.659586907437559566e+05,9.717639041037365866e-01,9.704531761301582460e-01,1.142399269425546482e+00,1.473198948731450741e+00,1.954116090347268297e+00,2.751075616041997129e+00,3.416148063050792771e+00
1.698243652461745951e+05,9.709346911176077732e-01,9.678979422437569147e-01,1.137044415796567787e+00,1.465381963788086050e+00,1.942636557012622278e+00,2.734024057943423180e+00,3.394628139014798762e+00
1.737800828749376233e+05,9.701840018574809932e-01,9.653761432249690078e-01,1.131228076744538402e+00,1.456729317137068325e+00,1.929845430974401976e+00,2.714950059962928375e+00,3.370509698583885161e+00
1.778279410038922797e+05,9.695005094803212931e-01,9.628810674055283680e-01,1.124910631170719544e+00,1.447158136575856124e+00,1.915619149360339835e+00,2.693691937743341924e+00,3.343591505293098898e+00
1.819700858609982533e+05,9.689095532587717052e-01,9.604576085041763855e-01,1.118186771848029171e+00,1.436790627405675869e+00,1.900134602302146591e+00,2.670534951949575575e+00,3.314238146792491069e+00
1.862087136662865523e+05,9.684543296098587772e-01,9.581791936661790965e-01,1.111245947946198909e+00,1.425897990158706108e+00,1.883790229127203952e+00,2.646091763957691079e+00,3.283228062741462949e+00
1.905460717963248317e+05,9.681793368925784016e-01,9.561313623653905358e-01,1.104344368367240481e+00,1.414859252648284826e+00,1.867146202045073533e+00,2.621212206716597048e+00,3.251639545788314045e+00
1.949844599758045515e+05,9.681220554898688491e-01,9.543967460548168358e-01,1.097756144911789855e+00,1.404086649389786112e+00,1.850814515679191974e+00,2.596817104196055936e+00,3.220639460281216060e+00
1.995262314968878927e+05,9.682882042446766535e-01,9.530237974843094317e-01,1.091715568949132242e+00,1.393940444139140533e+00,1.835337047790298381e+00,2.573718150916932679e+00,3.191256610547762662e+00
2.041737944669527351e+05,9.686433287707905126e-01,9.520119658819453656e-01,1.086363591880748158e+00,1.384648299694291484e+00,1.821068690603466544e+00,2.552444818432102913e+00,3.164162568274179854e+00
2.089296130854040966e+05,9.691252596917353523e-01,9.513173804572051528e-01,1.081745080285450911e+00,1.376301423843985017e+00,1.808169393144599901e+00,2.533233093286346271e+00,3.139658266620434013e+00
2.137962089502232557e+05,9.696505135112341023e-01,9.508511361602131062e-01,1.077781544601586150e+00,1.368804171440917816e+00,1.796527107597131412e+00,2.515911008270658389e+00,3.117529044299471419e+00
2.187761623949551722e+05,9.701250102502411155e-01,9.504930886191377271e-01,1.074303170253332329e+00,1.361927323686095148e+00,1.785833524776375913e+00,2.500015326239687141e+00,3.097192466365349173e+00
2.238721138568337774e+05,9.704769042071198504e-01,9.501293545090170323e-01,1.071100413382304328e+00,1.355379060906315658e+00,1.775681388929392757e+00,2.484933719641773564e+00,3.077878173524704497e+00
2.290867652767774707e+05,9.706714731978854926e-01,9.496705313054129016e-01,1.067962811004643298e+00,1.348861246820806770e+00,1.765641110705289840e+00,2.470019157539539822e+00,3.058771563339303778e+00
2.344228815319922578e+05,9.707155921104182461e-01,9.490696713799218198e-01,1.064722050162027589e+00,1.342133616788926398e+00,1.755353671410426752e+00,2.454727552605829644e+00,3.039187965871438912e+00
2.398832919019489782e+05,9.706565610790995891e-01,9.483326276263255306e-01,1.061287871558737272e+00,1.335069017984628292e+00,1.744611136161000164e+00,2.438737323695624681e+00,3.018724231268599123e+00
2.454708915685028478e+05,9.705677918882373856e-01,9.475108011556565568e-01,1.057643677701156637e+00,1.327651196186736104e+00,1.733358256795564545e+00,2.421952198178606075e+00,2.997262312252247707e+00
2.511886431509582035e+05,9.705348385704152259e-01,9.466918510489297223e-01,1.053839306201506343e+00,1.319962097080117358e+00,1.721678280101286873e+00,2.404479954474208370e+00,2.974942490269528950e+00
2.570395782768864592e+05,9.706221976693472087e-01,9.459644037415502194e-01,1.049944395719825341e+00,1.312117296407092626e+00,1.709706267965664939e+00,2.386508035375193515e+00,2.952006449841944047e+00
2.630267991895381710e+05,9.708655277087786528e-01,9.454082500070528639e-01,1.046026564464377806e+00,1.304232468308522241e+00,1.697587710229548907e+00,2.368241945954495442e+00,2.928718887798303250e+00
2.691534803926913883e+05,9.712714805603874790e-01,9.450827395683902843e-01,1.042126419715319052e+00,1.296383143060986898e+00,1.685419705125903889e+00,2.349820092889464362e+00,2.905258947075359810e+00
2.754228703338169144e+05,9.718169301790148262e-01,9.450177770717121950e-01,1.038239378612033637e+00,1.288575056139880104e+00,1.673209981530003443e+00,2.331253459868678490e+00,2.881641958923647717e+00
2.818382931264454965e+05,9.724632033530423714e-01,9.452164439607976254e-01,1.034323400793431214e+00,1.280751910796338100e+00,1.660886266634221009e+00,2.312438154941528712e+00,2.857735297038947131e+00
2.884031503126605530e+05,9.731796121474907135e-01,9.456738609672408202e-01,1.030328838837565542e+00,1.272841225112527841e+00,1.648359533476204897e+00,2.293249359187517378e+00,2.833374950346770227e+00
2.951209226666383911e+05,9.739465989112027211e-01,9.463757962702903370e-01,1.026207802492159926e+00,1.264764842854812166e+00,1.635535280184329920e+00,2.273555947554660506e+00,2.808385459304931331e+00
3.019951720402018982e+05,9.747644655688607607e-01,9.473097708057112154e-01,1.021952395880932007e+00,1.256506071955979964e+00,1.622409720248332299e+00,2.253361542587531741e+00,2.782759522581504275e+00
3.090295432513591950e+05,9.756540600944456632e-01,9.484660981089388931e-01,1.017598379058822555e+00,1.248115109278771673e+00,1.609078450231128166e+00,2.232816203275080014e+00,2.756674931444548893e+00
3.162277660168379080e+05,9.766376671948401311e-01,9.498311415791481638e-01,1.013234829343197863e+00,1.239732117652817545e+00,1.595769701555619369e+00,2.212267514975865712e+00,2.730562971328789335e+00
3.235936569296281086e+05,9.777312648872981127e-01,9.513842471621620778e-01,1.008983482541862653e+00,1.231555760680092204e+00,1.582799283450133432e+00,2.192192900327841087e+00,2.705024943633283385e+00
3.311311214825907955e+05,9.789335037238912074e-01,9.530957434499491843e-01,1.004990567020891401e+00,1.223834993616091937e+00,1.570560736244217326e+00,2.173187028385549002e+00,2.680817893260904583e+00
3.388441561392027652e+05,9.802237236757235239e-01,9.549266349087224270e-01,1.001398120942014414e+00,1.216816096570444650e+00,1.559445095328427344e+00,2.155843252640277541e+00,2.658704525800980711e+00
3.467368504525316530e+05,9.815610377671790676e-01,9.568318696907416321e-01,9.983198579501721959e-01,1.210703027863047954e+00,1.549779555721990443e+00,2.140662884714271907e+00,2.639335472165596386e+00
3.548133892335753189e+05,9.828952346342966218e-01,9.587631469102233517e-01,9.958221503285727971e-01,1.205620295212010307e+00,1.541770249562617323e+00,2.127970554547521154e+00,2.623139349611547821e+00
3.630780547701010364e+05,9.841841291243160761e-01,9.606896622502405503e-01,9.939306744700149299e-01,1.201617005257170412e+00,1.535501478411686715e+00,2.117910909553661458e+00,2.610314350822279472e+00
3.715352290971727925e+05,9.853966353777583453e-01,9.625914266384574258e-01,9.926126790321686544e-01,1.198633979759014867e+00,1.530881550970049743e+00,2.110366897769905936e+00,2.600720676402255904e+00
3.801893963205612381e+05,9.865231138729222415e-01,9.644697381551308180e-01,9.917920054542171959e-01,1.196527536003678449e+00,1.527678905551450361e+00,2.105009624991660999e+00,2.593942105266652032e+00
3.890451449942804757e+05,9.875716618746830378e-01,9.663380987929364174e-01,9.913566320647932972e-01,1.195081921929413316e+00,1.525537694442637093e+00,2.101320324800134642e+00,2.589312874881523285e+00
3.981071705534969224e+05,9.885653869925961068e-01,9.682236977704327119e-01,9.911724634753260599e-01,1.194033465851543685e+00,1.524017061495115621e+00,2.098644726142849137e+00,2.585987810851073210e+00
4.073802778041130514e+05,9.895279870258014698e-01,9.701478487475155843e-01,9.910844663634903462e-01,1.193080116075609931e+00,1.522614180570400988e+00,2.096227777858334029e+00,2.582989551267310446e+00
4.168693834703355096e+05,9.904805334144082263e-01,9.721283959120681217e-01,9.909467099915472144e-01,1.191930899515751152e+00,1.520841654929057984e+00,2.093328249049328793e+00,2.579356340077181731e+00
4.265795188015925814e+05,9.914302666143416376e-01,9.741619518325685956e-01,9.906172546604818940e-01,1.190313097888971106e+00,1.518251371739455902e+00,2.089257401682224291e+00,2.574195430616070368e+00
4.365158322401656187e+05,9.923741104999130869e-01,9.762280894088800620e-01,9.899796197817958276e-01,1.188003519978159561e+00,1.514479948182622326e+00,2.083448423382337822e+00,2.566771845368361227e+00
4.466835921509634936e+05,9.932981703042691457e-01,9.782871804215793610e-01,9.889581229055492972e-01,1.184870464531275980e+00,1.509321515609423514e+00,2.075571466027077872e+00,2.556657744405238741e+00
4.570881896148751839e+05,9.941880391599584588e-01,9.802890051253747572e-01,9.875205951400801707e-01,1.180871361932388952e+00,1.502719095109299019e+00,2.065522880260438843e+00,2.543717178728192252e+00
4.677351412871981156e+05,9.950366447969631878e-01,9.821834032135675630e-01,9.856922561891665602e-01,1.176080525391768772e+00,1.494804827580854312e+00,2.053487652257973028e+00,2.528185837777615408e+00
4.786300923226380255e+05,9.958445972820901826e-01,9.839259172824657007e-01,9.835544412592793773e-01,1.170678560488900288e+00,1.485877320289128667e+00,2.039905788831565481e+00,2.510626492599106196e+00
4.897788193684466532e+05,9.966215972668999168e-01,9.854848767522168540e-01,9.812241117952689162e-01,1.164909114983295080e+00,1.476330257528862822e+00,2.025365052295754253e+00,2.491791791122443200e+00
5.011872336272724788e+05,9.973780302908210604e-01,9.868408964024099062e-01,9.788438599943525276e-01,1.159056286633460164e+00,1.466616165799334848e+00,2.010544558701842899e+00,2.472552432181339022e+00
5.128613839913647971e+05,9.981202602410593760e-01,9.879844544693805464e-01,9.765500131567211861e-01,1.153375391126238547e+00,1.457134754713307112e+00,1.996045973612110558e+00,2.453681634439368153e+00
5.248074602497722954e+05,9.988455230459446499e-01,9.889168773498800968e-01,9.744653743969170501e-01,1.148081409556325871e+00,1.448217003725570606e+00,1.982367281748024013e+00,2.435821754527783600e+00
5.370317963702531997e+05,9.995355106365580999e-01,9.896357393489327858e-01,9.726625881083483804e-01,1.143284089366480183e+00,1.440027433766448484e+00,1.969758253559150685e+00,2.419300277514857100e+00
5.495408738576248288e+05,1.000162828628690104e+00,9.901408068089735393e-01,9.711759769891242788e-01,1.139011031124551376e+00,1.432597568063039395e+00,1.958270176220691106e+00,2.404192130377037717e+00
5.623413251903491328e+05,1.000699742831703043e+00,9.904349034976457355e-01,9.699931690078996693e-01,1.135202955166665140e+00,1.425825784320104095e+00,1.947755680471533468e+00,2.390318791189979919e+00
5.754399373371566180e+05,1.001123375147618511e+00,9.905207536573447102e-01,9.690686482719008676e-01,1.131740981240171973e+00,1.419513650791705661e+00,1.937925800843749435e+00,2.377320178787977412e+00
5.888436553555884166e+05,1.001426562446455559e+00,9.904176672506773693e-01,9.683463350788827917e-01,1.128493172917182541e+00,1.413443370522724063e+00,1.928461386378646614e+00,2.364795760446116279e+00
6.025595860743580852e+05,1.001619044929527469e+00,9.901551226982470144e-01,9.677649708226947478e-01,1.125327380443219116e+00,1.407396227257601495e+00,1.919041185253480331e+00,2.352340502267313838e+00
6.165950018614821602e+05,1.001732280063114544e+00,9.897853391336545181e-01,9.672852409371148763e-01,1.122159314001747399e+00,1.401227244038195430e+00,1.909448564782009639e+00,2.339680574726973106e+00
6.309573444801929872e+05,1.001806525485144928e+00,9.893748280979564047e-01,9.668936784590904665e-01,1.118958109547644852e+00,1.394877698312840586e+00,1.899589696685542339e+00,2.326698812893107871e+00
6.456542290346549125e+05,1.001879187030675578e+00,9.889986492431812604e-01,9.666010648443370545e-01,1.115748393949232309e+00,1.388383233630359204e+00,1.889506573111410681e+00,2.313451493049541341e+00
6.606934480075964238e+05,1.001980666171656598e+00,9.887350214780752378e-01,9.664444432434553534e-01,1.112608807082749784e+00,1.381875294656095488e+00,1.879378927232923546e+00,2.300172765924753282e+00
6.760829753919818904e+05,1.002122833829419468e+00,9.886518493600231494e-01,9.664739080670675664e-01,1.109650371965321014e+00,1.375547966716084369e+00,1.869481195647958671e+00,2.287218682378186596e+00
6.918309709189363057e+05,1.002294081586549312e+00,9.887952897699565646e-01,9.667298896902640770e-01,1.106981945846959858e+00,1.369611275760807878e+00,1.860115993431899373e+00,2.274982409492074975e+00
7.079457843841373688e+05,1.002469053446991554e+00,9.891853683608106129e-01,9.672283006936538419e-01,1.104680659290720346e+00,1.364237697174564223e+00,1.851539564044302422e+00,2.263797197548922391e+00
7.244359600749906385e+05,1.002611158960493354e+00,9.898132376083537132e-01,9.679466321754101044e-01,1.102765316593725009e+00,1.359519962681354333e+00,1.843898169374887042e+00,2.253852798348546571e+00
7.413102413009176962e+05,1.002686620151783892e+00,9.906424326196398011e-01,9.688221242035195413e-01,1.101184768972004013e+00,1.355440810914886551e+00,1.837181649821269414e+00,2.245134615714651893e+00
7.585775750291835284e+05,1.002670969914506660e+00,9.916137121613584071e-01,9.697528104863419873e-01,1.099813483791167279e+00,1.351860589796720635e+00,1.831199487232860523e+00,2.237391235166469539e+00
7.762471166286912048e+05,1.002559099716513691e+00,9.926556356633867706e-01,9.706113913148906036e-01,1.098463070275485620e+00,1.348524933359007472e+00,1.825587493117503568e+00,2.230144236721493645e+00
7.943282347242821706e+05,1.002364390645304137e+00,9.936953912281044632e-01,9.712768773386561971e-01,1.096929093933754373e+00,1.345129613587163320e+00,1.819896017174678082e+00,2.222801267830406768e+00
8.128305161640995648e+05,1.002120090653578988e+00,9.946663870745729996e-01,9.716471442363139310e-01,1.095008269565238779e+00,1.341347355901102656e+00,1.813629403091561176e+00,2.214708576406435370e+00
8.317637711026708130e+05,1.001869508365748951e+00,9.955190514639216115e-01,9.716710707800415570e-01,1.092554627218810470e+00,1.336914940956808406e+00,1.806375543707116060e+00,2.205319653811840030e+00
8.511380382023758721e+05,1.001662713006815641e+00,9.962215431838041813e-01,9.713500608112928258e-01,1.089492204229739025e+00,1.331661050696502535e+00,1.797853329608934514e+00,2.194258452101684576e+00
8.709635899560814723e+05,1.001550144221255323e+00,9.967660929304094086e-01,9.707394065300321007e-01,1.085827905289442619e+00,1.325531225043133476e+00,1.787958619549735673e+00,2.181380590032911293e+00
8.912509381337459199e+05,1.001575539090082012e+00,9.971607096642455259e-01,9.699375521493537322e-01,1.081652706973663447e+00,1.318603224249321526e+00,1.776793148746345308e+00,2.166811353182429123e+00
9.120108393559096148e+05,1.001774204506026056e+00,9.974308696897282722e-01,9.690654079619631656e-01,1.077120633864381283e+00,1.311059652222731575e+00,1.764632179660141631e+00,2.150905141732304848e+00
9.332543007969905157e+05,1.002170605844864726e+00,9.976076900541179793e-01,9.682436295983587460e-01,1.072423613380266261e+00,1.303160386906660362e+00,1.751883861709035539e+00,2.134192557114201083e+00
9.549925860214368440e+05,1.002774982874585552e+00,9.977293708009836726e-01,9.675777947750998642e-01,1.067769091801148207e+00,1.295210567128468604e+00,1.739036586408310603e+00,2.117312039585701022e+00
9.772372209558112081e+05,1.003580624408475286e+00,9.978326550584577515e-01,9.671434002074954517e-01,1.063358125831594725e+00,1.287530413935438656e+00,1.726609778736769574e+00,2.100945159343879709e+00
1.000000000000000000e+06,1.004563253480371232e+00,9.979531542311127490e-01,9.669869421461710912e-01,1.059374042854362985e+00,1.280437635422234877e+00,1.715114854905610775e+00,2.085764526033102140e+00
1.023292992280753679e+06,1.005679028013329868e+00,9.981218045929580729e-01,9.671240748812578447e-01,1.055962837842181257e+00,1.274212440938987667e+00,1.704994669902597959e+00,2.072354140827502356e+00
1.047128548050898477e+06,1.006863220440540552e+00,9.983655649368257112e-01,9.675480534496416762e-01,1.053236242498257313e+00,1.269096374766375712e+00,1.696616330321927268e+00,2.061199539156351346e+00
1.071519305237604771e+06,1.008037142958321031e+00,9.987033769075071010e-01,9.682273387117757979e-01,1.051246197453511000e+00,1.265245580457338814e+00,1.690199113883773085e+00,2.052594138659501688e+00
1.096478196143182926e+06,1.009114824513654085e+00,9.991486235677589089e-01,9.691215132742843075e-01,1.050001304729026641e+00,1.262742816531906120e+00,1.685839244681992088e+00,2.046670746685847142e+00
1.122018454301965190e+06,1.010009529752111668e+00,9.997003645996918042e-01,9.701726168283417717e-01,1.049446023337319511e+00,1.261560553450418842e+00,1.683460394526417048e+00,2.043338193445999096e+00
1.148153621496884152e+06,1.010646622137556516e+00,1.000346924253632253e+00,9.713099633423589729e-01,1.049460501689388980e+00,1.261544349413425747e+00,1.682799337295950215e+00,2.042262275752295686e+00
1.174897554939530324e+06,1.010969977704774259e+00,1.001060356102292825e+00,9.724563940943484752e-01,1.049874946696818467e+00,1.262431537915831292e+00,1.683443083168487675e+00,2.042913635082448831e+00
1.202264434617413208e+06,1.010949015224208436e+00,1.001796819976603192e+00,9.735293586608579908e-01,1.050474476076798558e+00,1.263854035815780597e+00,1.684837131644957964e+00,2.044576773013476512e+00
1.230268770812381059e+06,1.010583544254853194e+00,1.002503511655139290e+00,9.744529804300741116e-01,1.051023919273330609e+00,1.265375746842088311e+00,1.686344586915274224e+00,2.046425532349278598e+00
1.258925411794166081e+06,1.009899491993801357e+00,1.003122099366133613e+00,9.751700194981405279e-01,1.051300242404264118e+00,1.266550638610058233e+00,1.687327495592452431e+00,2.047626303919419577e+00
1.288249551693132380e+06,1.008950508292881354e+00,1.003598166950442572e+00,9.756518426049047843e-01,1.051113513109707576e+00,1.266961346836523505e+00,1.687198517595906333e+00,2.047403873257533036e+00
1.318256738556404831e+06,1.007806614953193236e+00,1.003889116146416960e+00,9.759058693488669167e-01,1.050341671337498450e+00,1.266291671068351832e+00,1.685521301969870489e+00,2.045172485339954438e+00
1.348962882591655944e+06,1.006549359841925728e+00,1.003969903784773354e+00,9.759795478674588853e-01,1.048941954523844089e+00,1.264355765112764818e+00,1.682045301694618633e+00,2.040582549101080279e+00
1.380384264602886746e+06,1.005262871516274803e+00,1.003840467106690504e+00,9.759557615168652500e-01,1.046958132099481187e+00,1.261124137083863950e+00,1.676736000138570493e+00,2.033563083142224670e+00
1.412537544622755377e+06,1.004022196801631850e+00,1.003522535174450780e+00,9.759343188702754857e-01,1.044499745997403251e+00,1.256702093515271734e+00,1.669740248779121528e+00,2.024282229843067604e+00
1.445439770745927934e+06,1.002889272105850882e+00,1.003058173523829089e+00,9.760158921396278053e-01,1.041716660009194495e+00,1.251294858348365402e+00,1.661331569194179236e+00,2.013080499085921460e+00
1.479108388168207137e+06,1.001906740110025673e+00,1.002505417534838239e+00,9.762816935553511044e-01,1.038767052209791597e+00,1.245160891343121801e+00,1.651843393725856313e+00,2.000386820277211708e+00
1.513561248436207185e+06,1.001095797884002936e+00,1.001924322106235055e+00,9.767734536854664196e-01,1.035775890505266306e+00,1.238538349259679316e+00,1.641565897403741925e+00,1.986587799886183392e+00
1.548816618912479607e+06,1.000457874899954636e+00,1.001373551960098363e+00,9.774851516753341185e-01,1.032814109174096329e+00,1.231607884919792006e+00,1.630698362511369570e+00,1.971963509217440791e+00
1.584893192461110884e+06,9.999791472873986731e-01,1.000898258594334456e+00,9.783593358309099486e-01,1.029882805866735973e+00,1.224457782704099440e+00,1.619308389504874324e+00,1.956632877758160749e+00
1.621810097358933184e+06,9.996365984303346996e-01,1.000526728440414237e+00,9.793026127772033185e-01,1.026930368832144502e+00,1.217097937700518440e+00,1.607361178331491836e+00,1.940585745878624202e+00
1.659586907437563175e+06,9.994055740558527301e-01,1.000268222073173341e+00,9.801973687825193959e-01,1.023867860716953349e+00,1.209479238539701074e+00,1.594758057782243110e+00,1.923728513709240806e+00
1.698243652461746009e+06,9.992648190895527804e-01,1.000113006643269298e+00,9.809203514072828423e-01,1.020595857441763732e+00,1.201525187717589427e+00,1.581389157316797967e+00,1.905947490390767829e+00
1.737800828749376349e+06,9.992003352306985109e-01,1.000039324139850638e+00,9.813638727840690024e-01,1.017040434786784520e+00,1.193190610296586129e+00,1.567222514985716408e+00,1.887220802109867090e+00
1.778279410038922913e+06,9.992061626080086523e-01,1.000017001452697674e+00,9.814508458862378770e-01,1.013173467391844218e+00,1.184487157500307086e+00,1.552336804744434362e+00,1.867658482577101875e+00
1.819700858609982533e+06,9.992806923995530832e-01,1.000017446988118675e+00,9.811434994325436421e-01,1.009022270517659470e+00,1.175500611910418547e+00,1.536941284112034456e+00,1.847528218311728088e+00
1.862087136662865523e+06,9.994256697244365828e-01,1.000017416156722572e+00,9.804438312713836812e-01,1.004666929848929691e+00,1.166386208980972672e+00,1.521357021683671595e+00,1.827232493828079507e+00
1.905460717963244300e+06,9.996410624337715989e-01,1.000006624778138287e+00,9.793950509194064846e-01,1.000226841610142525e+00,1.157348119478237569e+00,1.505970548675053422e+00,1.807250884351711218e+00
1.949844599758041557e+06,9.999227892795123918e-01,9.999856765349142140e-01,9.780747014146978779e-01,9.958471099300703067e-01,1.148622164611900365e+00,1.491201609424201546e+00,1.788101747786578155e+00
1.995262314968882827e+06,1.000259629893425206e+00,9.999624981607040386e-01,9.765878263486661437e-01,9.916737970362085042e-01,1.140434847543669639e+00,1.477427401323086809e+00,1.770246067541420221e+00
2.041737944669531658e+06,1.000637033477236315e+00,9.999487327897095268e-01,9.750554793450999513e-01,9.878393693621781990e-01,1.132981354009958697e+00,1.464949008169710298e+00,1.754048416371345009e+00
2.089296130854040850e+06,1.001038246418149980e+00,9.999521538096310946e-01,9.736043255910615812e-01,9.844460096876791466e-01,1.126401332027744617e+00,1.453955053835939148e+00,1.739732593339609501e+00
2.137962089502232615e+06,1.001449516965702058e+00,9.999708805739576656e-01,9.723540978726580297e-01,9.815574420872265060e-01,1.120764387561432818e+00,1.444505699092865747e+00,1.727362501152362340e+00
2.187761623949551955e+06,1.001860043243063991e+00,9.999942538493613586e-01,9.714024580265840925e-01,9.791927794390761219e-01,1.116064108540105071e+00,1.436532027391533850e+00,1.716843350445070637e+00
2.238721138568338007e+06,1.002266798997272002e+00,1.000000688331366572e+00,9.708171091476418546e-01,9.773345910680030224e-01,1.112233069835935062e+00,1.429868882630516813e+00,1.707964231698606561e+00
2.290867652767769992e+06,1.002673036897135717e+00,9.999661778774570076e-01,9.706228379594399325e-01,9.759203870248420731e-01,1.109130542717029044e+00,1.424247931416478430e+00,1.700389552170939789e+00
2.344228815319918096e+06,1.003087631063726004e+00,9.998687619796586823e-01,9.708041739183839169e-01,9.748617621095051478e-01,1.106579024949154277e+00,1.419354651429033165e+00,1.693729841814803461e+00
2.398832919019494671e+06,1.003520104972362992e+00,9.996969695848915149e-01,9.713029817736338334e-01,9.740381076497011126e-01,1.104355438837672843e+00,1.414823041629158729e+00,1.687533723712653977e+00
2.454708915685033426e+06,1.003977660182978182e+00,9.994549454562157154e-01,9.720347472140568046e-01,9.733244613457837646e-01,1.102239179933240054e+00,1.410307497026080270e+00,1.681376963001273150e+00
2.511886431509582326e+06,1.004459573407888051e+00,9.991624735571744687e-01,9.729005696580630413e-01,9.725917519837612435e-01,1.100009108879948849e+00,1.405473995089232542e+00,1.674847771361201332e+00
2.570395782768864650e+06,1.004955612138452192e+00,9.988550687657886673e-01,9.738014669719922134e-01,9.717221139975493749e-01,1.097469545523215295e+00,1.400041048327639759e+00,1.667596771843865122e+00
2.630267991895381361e+06,1.005445129337550592e+00,9.985752394370720486e-01,9.746591402745221622e-01,9.706289888094770113e-01,1.094476853913839420e+00,1.393815024766199562e+00,1.659379399355895179e+00
2.691534803926913999e+06,1.005896987148760857e+00,9.983665254336304695e-01,9.754217737229683438e-01,9.692572763248148426e-01,1.090940218329219613e+00,1.386688645191669789e+00,1.650053426542775981e+00
2.754228703338163439e+06,1.006274812275579578e+00,9.982655303869762964e-01,9.760751446615441029e-01,9.676016888443308428e-01,1.086846125107680638e+00,1.378674991930555205e+00,1.639623505320862096e+00
2.818382931264449377e+06,1.006539828535650827e+00,9.982945076088216574e-01,9.766401112532372419e-01,9.657034522127303511e-01,1.082257746274202237e+00,1.369903139613358078e+00,1.628237042591800021e+00
2.884031503126611467e+06,1.006660110208846381e+00,9.984587786278278365e-01,9.771668609259844818e-01,9.636503688301636394e-01,1.077311707748543679e+00,1.360610475937890751e+00,1.616178167923072895e+00
2.951209226666389965e+06,1.006611665851673942e+00,9.987445649512096679e-01,9.777234171011603969e-01,9.615634484018994455e-01,1.072207090976193378e+00,1.351123181877065038e+00,1.603846489405553744e+00
3.019951720402019098e+06,1.006385755663462334e+00,9.991234788337780559e-01,9.783820172580595109e-01,9.595864534862792450e-01,1.067184159721854320e+00,1.341821300396880412e+00,1.591715123087662276e+00
3.090295432513591833e+06,1.005987724206210965e+00,9.995593093786261374e-01,9.792063182942152277e-01,9.578609908413798779e-01,1.062489905631348597e+00,1.333086626307432132e+00,1.580266866197375775e+00
3.162277660168379545e+06,1.005438648628949494e+00,1.000012930492571783e+00,9.802396672474192885e-01,9.565144706931513197e-01,1.058354766860351681e+00,1.325267351805271998e+00,1.569948397795152051e+00
3.235936569296280853e+06,1.004772263697771173e+00,1.000451038094229306e+00,9.814971585930163389e-01,9.556328593222912504e-01,1.054943541754118863e+00,1.318606755904155658e+00,1.561078030884500034e+00
3.311311214825907722e+06,1.004029073587008547e+00,1.000851323490239642e+00,9.829646779456282513e-01,9.552595740335823038e-01,1.052350622475990427e+00,1.313238373753637944e+00,1.553837692465082077e+00
3.388441561392020434e+06,1.003252863704225284e+00,1.001203854519867154e+00,9.846040694816158290e-01,9.553885528775807323e-01,1.050578299194130150e+00,1.309155512726491111e+00,1.548229375732186996e+00
3.467368504525309429e+06,1.002486443233837399e+00,1.001512771246389599e+00,9.863610624692840112e-01,9.559688642528891833e-01,1.049541764563896251e+00,1.306221236181514422e+00,1.544085432905064392e+00
3.548133892335760407e+06,1.001765099677852433e+00,1.001791434572661954e+00,9.881766331218281296e-01,9.569196774335465561e-01,1.049089194210986564e+00,1.304198078077449141e+00,1.541105574260889233e+00
3.630780547701017465e+06,1.001119285821994387e+00,1.002056872905388696e+00,9.900002237037452968e-01,9.581459730744713577e-01,1.049029206022878968e+00,1.302790567284967560e+00,1.538909452407561496e+00
3.715352290971728042e+06,1.000568369553453296e+00,1.002323452936777715e+00,9.917956499804063686e-01,9.595488782791692373e-01,1.049148092119584819e+00,1.301669430706693831e+00,1.537069169530958845e+00
3.801893963205612730e+06,1.000125650459103177e+00,1.002599821581013684e+00,9.935467556170360925e-01,9.610436096513071957e-01,1.049251716803762280e+00,1.300534823582757404e+00,1.535192677996480404e+00
3.890451449942804873e+06,9.997983547486908318e-01,1.002884783678295477e+00,9.952549522460006903e-01,9.625654978937447925e-01,1.049185177525878920e+00,1.299148047635659831e+00,1.532965546251604305e+00
3.981071705534969456e+06,9.995887742868019288e-01,1.003168639181222233e+00,9.969333519068641625e-01,9.640691390482392098e-01,1.048843951998859714e+00,1.297347813434439390e+00,1.530176448797542665e+00
4.073802778041122016e+06,9.994945637156676943e-01,1.003434760991697372e+00,9.985977882092993418e-01,9.655273655658567211e-01,1.048184319963531674e+00,1.295068399900798140e+00,1.526741083691869560e+00
4.168693834703346714e+06,9.995091758501286616e-01,1.003664172123156506e+00,1.000254563237437999e+00,9.669224275517245282e-01,1.047218388021732505e+00,1.292332221814283644e+00,1.522694389318602015e+00
4.265795188015934080e+06,9.996192840536148871e-01,1.003839281986996790e+00,1.001895234610794772e+00,9.682423031666611557e-01,1.046006276426381998e+00,1.289239778253801205e+00,1.518178039057223927e+00
4.365158322401665151e+06,9.998048564165769037e-01,1.003945912960553022e+00,1.003489181793277618e+00,9.694723967830188860e-01,1.044641117154288423e+00,1.285941808370312467e+00,1.513402756690115591e+00
4.466835921509634703e+06,1.000035221323983814e+00,1.003976449875469523e+00,1.004987092018142292e+00,9.705913344944985255e-01,1.043219716131338126e+00,1.282593857134311177e+00,1.508588639901601081e+00
4.570881896148751490e+06,1.000270252417494232e+00,1.003928275582838037e+00,1.006322050419190539e+00,9.715666457362390762e-01,1.041820303155698069e+00,1.279316538890135968e+00,1.503909822502659477e+00
4.677351412871981040e+06,1.000463092955627964e+00,1.003803707776558474e+00,1.007422121825231276e+00,9.723587321712994225e-01,1.040485772441373857e+00,1.276166955175930706e+00,1.499454863075816879e+00
4.786300923226380721e+06,1.000562575729083470e+00,1.003608197854995998e+00,1.008217476370829591e+00,9.729164485578924992e-01,1.039197021962900980e+00,1.273096898826946433e+00,1.495169541292912019e+00
4.897788193684455939e+06,1.000522387856778606e+00,1.003349754667705040e+00,1.008653129380021163e+00,9.731881941098962097e-01,1.037876884678342160e+00,1.269961099145502370e+00,1.490865384501504742e+00
5.011872336272714660e+06,1.000308020504729889e+00,1.003038201869152157e+00,1.008698971996704330e+00,9.731245436280288041e-01,1.036396047514371421e+00,1.266528957706653191e+00,1.486234023447690733e+00
5.128613839913658798e+06,9.999082145931198484e-01,1.002685754473110480e+00,1.008349646658044607e+00,9.726840261098341767e-01,1.034592460669480518e+00,1.262522584623903876e+00,1.480898959403692317e+00
5.248074602497734129e+06,9.993374236284697787e-01,1.002306133072283778e+00,1.007632593257347553e+00,9.718504464349569938e-01,1.032315583471667741e+00,1.257691339185641244e+00,1.474512603436113567e+00
5.370317963702532463e+06,9.986415706890087174e-01,1.001915775207632864e+00,1.006600673854689543e+00,9.706377499867264724e-01,1.029453508482089497e+00,1.251860243947358065e+00,1.466824540929482001e+00
5.495408738576248288e+06,9.978957269988585344e-01,1.001534373791205690e+00,1.005327788022028379e+00,9.690951511169154653e-01,1.025964722583901478e+00,1.244983198875386998e+00,1.457754627824641602e+00
5.623413251903491095e+06,9.971936510054361102e-01,1.001182304149086821e+00,1.003901995993125240e+00,9.673121530375425881e-01,1.021898539438464315e+00,1.237175208006378035e+00,1.447437671781922619e+00
5.754399373371566646e+06,9.966369066889821937e-01,1.000881783261102775e+00,1.002413122773464949e+00,9.654099102591148229e-01,1.017390858282265942e+00,1.228699393437387322e+00,1.436208438244685581e+00
5.888436553555883467e+06,9.963197701830729391e-01,1.000655804605868227e+00,1.000948689247838974e+00,9.635320298832217301e-01,1.012650113753616132e+00,1.219940412595935220e+00,1.424568157095670085e+00
6.025595860743568279e+06,9.963125883712564690e-01,1.000525921120364314e+00,9.995846816874680574e-01,9.618263424069393164e-01,1.007919293815918715e+00,1.211335650973771383e+00,1.413092671074997586e+00
6.165950018614809960e+06,9.966527831141843707e-01,1.000510498529057157e+00,9.983820069542671538e-01,9.604325217851809038e-01,1.003447237683195103e+00,1.203318577602542128e+00,1.402355075194827050e+00
6.309573444801942445e+06,9.973388076053504303e-01,1.000619674814849258e+00,9.973832230517176711e-01,9.594548315294658680e-01,9.994359251970319491e-01,1.196229235553934789e+00,1.392805467796082386e+00
6.456542290346562862e+06,9.983284565425788459e-01,1.000857785707051750e+00,9.966118873428291280e-01,9.589584906666847042e-01,9.960220023625243613e-01,1.190279931170393546e+00,1.384722825146990521e+00
6.606934480075964704e+06,9.995487171582262409e-01,1.001213708428736027e+00,9.960738332001113360e-01,9.589590777302501312e-01,9.932522880685910049e-01,1.185512849874395647e+00,1.378156098497694160e+00
6.760829753919818439e+06,1.000905584619202093e+00,1.001666462916959155e+00,9.957574675248334062e-01,9.594231904522115828e-01,9.910841790371712756e-01,1.181805607043644901e+00,1.372933047595999989e+00
6.918309709189362824e+06,1.002297973648242690e+00,1.002182112600837005e+00,9.956404108761558458e-01,9.602807588031652131e-01,9.894017935881092018e-01,1.178903661620048338e+00,1.368701985553136158e+00
7.079457843841372989e+06,1.003630164884534492e+00,1.002720123021282994e+00,9.956886478921614936e-01,9.614336352399115437e-01,9.880372188390418309e-01,1.176464342640288097e+00,1.364993611463873435e+00
7.244359600749891251e+06,1.004821243726301994e+00,1.003237936468404534e+00,9.958647436676910658e-01,9.627763128493787015e-01,9.868081121846052906e-01,1.174126236785711708e+00,1.361315710329264572e+00
7.413102413009162061e+06,1.005813155290655514e+00,1.003697835963422547e+00,9.961280127405189866e-01,9.642082270867027294e-01,9.855486828674200339e-01,1.171571181497947256e+00,1.357239821245593614e+00
7.585775750291851349e+06,1.006571697132814913e+00,1.004070742673002448e+00,9.964407760267274261e-01,9.656437935042264664e-01,9.841326183950550588e-01,1.168565702978720866e+00,1.352458541967404893e+00
7.762471166286927648e+06,1.007084701988589348e+00,1.004342382609820117e+00,9.967689901645537809e-01,9.670194015001640775e-01,9.824940411051390488e-01,1.164996166062201688e+00,1.346832689657715409e+00
7.943282347242821939e+06,1.007361582095904096e+00,1.004510598236137753e+00,9.970844260680321591e-01,9.682930969131792187e-01,9.806272911309936724e-01,1.160870015243424147e+00,1.340395458286290253e+00
8.128305161640995182e+06,1.007424723616189954e+00,1.004586810005333897e+00,9.973661940033193840e-01,9.694414870664631589e-01,9.785801626539868403e-01,1.156295280296557149e+00,1.333321464782517562e+00
8.317637711026708595e+06,1.007306078464833554e+00,1.004586378808536073e+00,9.976023367582337320e-01,9.704589037511944793e-01,9.764453466460163433e-01,1.151461402179099203e+00,1.325899542353123906e+00
8.511380382023759186e+06,1.007042389998892951e+00,1.004528410891970758e+00,9.977883561467740803e-01,9.713484980103950228e-01,9.743279636904842445e-01,1.146579336313795938e+00,1.318449845499802153e+00
8.709635899560796097e+06,1.006672952607470473e+00,1.004427242321327629e+00,9.979265129436009074e-01,9.721217976116663939e-01,9.723352367132511720e-01,1.141854354555383422e+00,1.311282866382735834e+00
8.912509381337441504e+06,1.006232854367260288e+00,1.004290221623009183e+00,9.980271659594766032e-01,9.728031224022606338e-01,9.705622675900971164e-01,1.137459629467733047e+00,1.304660565977321607e+00
9.120108393559115008e+06,1.005756072604478968e+00,1.004116413991164025e+00,9.981064862687355488e-01,9.734233914264969201e-01,9.690795891800463302e-01,1.133512786619695900e+00,1.298760392560086574e+00
9.332543007969923317e+06,1.005269500886371681e+00,1.003897294546285401e+00,9.981831517673576126e-01,9.740203228134717284e-01,9.679273955891757319e-01,1.130067073985250525e+00,1.293662916323133683e+00
9.549925860214369372e+06,1.004798556267772591e+00,1.003620091379729073e+00,9.982789021656168771e-01,9.746396881593225592e-01,9.671240008700459079e-01,1.127126361786975117e+00,1.289368188345487276e+00
9.772372209558112547e+06,1.004359841452966862e+00,1.003270012599747574e+00,9.984126064880414209e-01,9.753260614465760758e-01,9.666604212828648901e-01,1.124643688075913861e+00,1.285795087786593571e+00
1.000000000000000000e+07,1.003966911401403372e+00,1.002837823743680801e+00,9.985985032704578490e-01,9.761171244244478684e-01,9.665060515082621873e-01,1.122533406358620756e+00,1.282800424773233416e+00
1.023292992280753702e+07,1.003626924481869409e+00,1.002322589742365988e+00,9.988435087608944496e-01,9.770423193607811196e-01,9.666184967778446158e-01,1.120696213514477790e+00,1.280213722630020534e+00
1.047128548050898500e+07,1.003342789786282996e+00,1.001736144828831332e+00,9.991455325987905756e-01,9.781191908874344865e-01,9.669466897794489757e-01,1.119025607753167950e+00,1.277851432466330595e+00
1.071519305237604864e+07,1.003111008538092541e+00,1.001102446036285842e+00,9.994906834899862647e-01,9.793479604598471777e-01,9.674322274634760133e-01,1.117417353533334712e+00,1.275534249627563899e+00
1.096478196143182926e+07,1.002921933899928231e+00,1.000456236201162419e+00,9.998572775396802337e-01,9.807176917183187959e-01,9.680165653994139419e-01,1.115778599099775059e+00,1.273103547014355907e+00
1.122018454301965237e+07,1.002761754188523202e+00,9.998409070775252649e-01,1.000217697224924374e+00,9.822049442865545821e-01,9.686401057533228220e-01,1.114030844759843042e+00,1.270428038779771063e+00
1.148153621496884152e+07,1.002613541320791057e+00,9.992986179881857556e-01,1.000542854082260291e+00,9.837808359461198693e-01,9.692499273553393246e-01,1.112117525212762636e+00,1.267415697286163878e+00
1.174897554939530231e+07,1.002458713141472835e+00,9.988668507733055035e-01,1.000809529536205833e+00,9.854124210764133585e-01,9.697967908930751335e-01,1.110000317809202386e+00,1.264008824277524479e+00
1.202264434617413022e+07,1.002281012708036601e+00,9.985713082404226171e-01,1.001003828113494309e+00,9.870673054810448210e-01,9.702367530514455218e-01,1.107655684220286929e+00,1.260176912155725359e+00
1.230268770812381059e+07,1.002068057882351093e+00,9.984235625351484122e-01,1.001125844304788570e+00,9.887129571491233282e-01,9.705293282457014836e-01,1.105072728871843379e+00,1.255913258493055018e+00
1.258925411794166267e+07,1.001812093135526105e+00,9.984187782485864915e-01,1.001186538307331286e+00,9.903213065828790906e-01,9.706446075829389120e-01,1.102258063203086724e+00,1.251237412855299214e+00
1.288249551693132333e+07,1.001512510157986480e+00,9.985413310058610659e-01,1.001206800927386897e+00,9.918675698980571331e-01,9.705565414115508993e-01,1.099221579861390907e+00,1.246175260391721773e+00
1.318256738556404784e+07,1.001171655745703992e+00,9.987650434208610317e-01,1.001211294352769343e+00,9.933326670713578110e-01,9.702568639906464787e-01,1.095995644509050848e+00,1.240782965011567152e+00
1.348962882591656037e+07,1.000798917945940891e+00,9.990603917535170186e-01,1.001219361094846771e+00,9.946990139882865289e-01,9.697520986483613159e-01,1.092623035056913272e+00,1.235131466824879398e+00
1.380384264602886699e+07,1.000405567033837428e+00,9.993983835157584927e-01,1.001242060087137453e+00,9.959539656187249568e-01,9.690750678971833398e-01,1.089172039060183783e+00,1.229325923425956590e+00
1.412537544622755423e+07,1.000006664837735482e+00,9.997518697457143944e-01,1.001278545452658042e+00,9.970847638645519151e-01,9.682802736339634064e-01,1.085727663008938304e+00,1.223496360829104956e+00
1.445439770745928027e+07,9.996203408710796490e-01,1.000099145824878910e+00,1.001318888618488057e+00,9.980785737761580512e-01,9.674413984654074428e-01,1.082386556156092805e+00,1.217791184527813098e+00
1.479108388168207183e+07,9.992702942287995382e-01,1.000420666494002964e+00,1.001347928362329442e+00,9.989241817785916577e-01,9.666479882454248607e-01,1.079255863176456831e+00,1.212376459884993984e+00
1.513561248436207138e+07,9.989840571049680706e-01,1.000696606248448806e+00,1.001352450662327698e+00,9.996127545179624985e-01,9.659898799678163783e-01,1.076430218235954195e+00,1.207403444861656405e+00
1.548816618912479654e+07,9.987930735412182681e-01,1.000906772368244546e+00,1.001326855345415101e+00,1.000139212103673403e+00,9.655470732196375083e-01,1.073983002643966955e+00,1.202996278699102417e+00
1.584893192461110838e+07,9.987266370403099502e-01,1.001028645606559797e+00,1.001275501873707174e+00,1.000504530878396636e+00,9.653759585132277721e-01,1.071948599928229440e+00,1.199225717445502104e+00
1.621810097358933091e+07,9.988084213638473985e-01,1.001039220465581359e+00,1.001212990936286351e+00,1.000718834485955222e+00,9.655028328761338097e-01,1.070317783981818538e+00,1.196100389196659286e+00
1.659586907437563129e+07,9.990493770584125688e-01,1.000915427083927778e+00,1.001159351585835466e+00,1.000799677811914812e+00,9.659229944446807714e-01,1.069036689147797592e+00,1.193562090497815698e+00
1.698243652461745963e+07,9.994431205642917426e-01,1.000642993224654331e+00,1.001132507781722136e+00,1.000770430695479885e+00,9.666027074328336077e-01,1.068017561943271243e+00,1.191500591285187260e+00
1.737800828749376163e+07,9.999650662924446376e-01,1.000215939511464036e+00,1.001142924186413596e+00,1.000658520407055940e+00,9.674880563038619208e-01,1.067149379864150038e+00,1.189764929328016363e+00
1.778279410038922727e+07,1.000576002329158110e+00,9.996453407263720115e-01,1.001188963039203239e+00,1.000487850365109344e+00,9.685153265682168167e-01,1.066316980322935759e+00,1.188192026406281077e+00
1.819700858609982580e+07,1.001225382540200437e+00,9.989594495443473443e-01,1.001256691447612202e+00,1.000281817810372953e+00,9.696247197324980860e-01,1.065421030080739406e+00,1.186634194610551862e+00
1.862087136662865803e+07,1.001866818433499340e+00,9.982034075188007671e-01,1.001320653608939626e+00,1.000055812316913428e+00,9.707612776951988209e-01,1.064380907636383711e+00,1.184963679521011448e+00
1.905460717963244393e+07,1.002459641999031481e+00,9.974335966713483437e-01,1.001352569788867442e+00,9.998200413171742795e-01,9.718850508606717842e-01,1.063146812105251859e+00,1.183091077502223865e+00
1.949844599758041650e+07,1.002981968766234688e+00,9.967116708356792421e-01,1.001324072920260155e+00,9.995814800937039557e-01,9.729708786680801857e-01,1.061697587051381619e+00,1.180963111695548129e+00
1.995262314968882874e+07,1.003429353407876867e+00,9.960949094466352571e-01,1.001213567566389573e+00,9.993415767785283066e-01,9.740024634681657689e-01,1.060033220745633109e+00,1.178555324369044977e+00
2.041737944669531658e+07,1.003812599741072287e+00,9.956275980712392393e-01,1.001009577925243921e+00,9.990997014783487007e-01,9.749705775031568544e-01,1.058165268431641604e+00,1.175856542129374294e+00
2.089296130854040757e+07,1.004152335184848699e+00,9.953351309399738334e-01,1.000713070288406170e+00,9.988532728520992388e-01,9.758668311365994441e-01,1.056110013560747962e+00,1.172863641809295476e+00
2.137962089502232522e+07,1.004470059476058719e+00,9.952221644672583079e-01,1.000334895092078735e+00,9.985981545451700914e-01,9.766784390612496258e-01,1.053875845750057882e+00,1.169564700952574476e+00
2.187761623949551955e+07,1.004779386022844889e+00,9.952720333255437035e-01,9.998975278406999623e-01,9.983277523546623122e-01,9.773889526025207886e-01,1.051466062028246107e+00,1.165942550222332841e+00
2.238721138568337634e+07,1.005083090377568489e+00,9.954527859855877292e-01,9.994308447494909542e-01,9.980353717431733607e-01,9.779750043461328257e-01,1.048873792170457619e+00,1.161969847714721338e+00
2.290867652767769992e+07,1.005369772557839436e+00,9.957241478691082337e-01,9.989680053624880873e-01,9.977137575513483903e-01,9.784103814825286793e-01,1.046084826022260827e+00,1.157613001725855684e+00
2.344228815319917724e+07,1.005617917587444676e+00,9.960429635511329760e-01,9.985435857437320317e-01,9.973601207594416929e-01,9.786702950533127110e-01,1.043086066262722600e+00,1.152843914942244252e+00
2.398832919019494951e+07,1.005800515318541422e+00,9.963706675516122990e-01,9.981885168752830939e-01,9.969763730302125815e-01,9.787370808488635721e-01,1.039870483850705574e+00,1.147645901519528611e+00
2.454708915685033426e+07,1.005891499505231046e+00,9.966777164376777742e-01,9.979290163029825855e-01,9.965755954929140792e-01,9.786113162024761003e-01,1.036454478910452393e+00,1.142038493291632095e+00
2.511886431509582326e+07,1.005874852648405149e+00,9.969446783075006646e-01,9.977815208894333932e-01,9.961792724309677105e-01,9.783119338235798379e-01,1.032875660901468873e+00,1.136074189350629204e+00
2.570395782768864557e+07,1.005745708208167999e+00,9.971612048304578924e-01,9.977525105239132275e-01,9.958186229673844370e-01,9.778802902431833477e-01,1.029202293978939142e+00,1.129852829511365453e+00
2.630267991895381361e+07,1.005515512654549637e+00,9.973253168446617467e-01,9.978381370743323320e-01,9.955282055142009590e-01,9.773754668921857958e-01,1.025525538163970074e+00,1.123512288907935641e+00
2.691534803926913813e+07,1.005209242259352376e+00,9.974413264777535204e-01,9.980271327403863468e-01,9.953434096867925795e-01,9.768703048736491201e-01,1.021958288392976089e+00,1.117226589318205843e+00
2.754228703338163346e+07,1.004862815524290465e+00,9.975156104702835869e-01,9.983036493096503206e-01,9.952939912299771930e-01,9.764402641623094459e-01,1.018616719486001632e+00,1.111181549331674123e+00
2.818382931264449283e+07,1.004516450932136928e+00,9.975561491069694364e-01,9.986491785165847457e-01,9.953971635494713865e-01,9.761523537670782069e-01,1.015609062998509948e+00,1.105557826455760395e+00
2.884031503126611561e+07,1.004206946720682669e+00,9.975694929500432684e-01,9.990463064564802931e-01,9.956572764095991124e-01,9.760578153333733242e-01,1.013020813023507216e+00,1.100507874366291716e+00
2.951209226666390151e+07,1.003961914037529324e+00,9.975600100372650214e-01,9.994767172226579621e-01,9.960605150741472791e-01,9.761827397940514572e-01,1.010901817904622746e+00,1.096136479494126181e+00
3.019951720402019098e+07,1.003794657487255382e+00,9.975275785965278530e-01,9.999230444792115424e-01,9.965805358436086170e-01,9.765311733368627900e-01,1.009267034403742436e+00,1.092496812511570603e+00
3.090295432513592020e+07,1.003704858812416223e+00,9.974689926848625543e-01,1.000366849592053686e+00,9.971791074556127787e-01,9.770841238502008252e-01,1.008092573291869076e+00,1.089583136764327609e+00
3.162277660168379173e+07,1.003678095915900181e+00,9.973797655400504780e-01,1.000785218695791068e+00,9.978121223808088525e-01,9.778067738041642531e-01,1.007322470917171309e+00,1.087336143009347555e+00
3.235936569296281040e+07,1.003696418888030850e+00,9.972563425306664175e-01,1.001154283111955756e+00,9.984345926992366227e-01,9.786546068939481202e-01,1.006876125090990115e+00,1.085653411221473963e+00
3.311311214825907722e+07,1.003740736617173557e+00,9.970993124937242991e-01,1.001445176170470797e+00,9.990043391854093180e-01,9.795806411005223424e-01,1.006659660412007717e+00,1.084403757029244186e+00
3.388441561392020434e+07,1.003802070295112925e+00,9.969165507502636414e-01,1.001630988534462974e+00,9.994862352416740148e-01,9.805394409791433619e-01,1.006573116011046265e+00,1.083437534840718364e+00
3.467368504525309801e+07,1.003883038800214900e+00,9.967246728544582046e-01,1.001689511893105511e+00,9.998562197850646704e-01,9.814937260039104938e-01,1.006522570781890336e+00,1.082606439182763225e+00
3.548133892335760593e+07,1.003997074618093954e+00,9.965452580773421776e-01,1.001605673714583755e+00,1.000100011438384451e+00,9.824136221214023745e-01,1.006424417904814295e+00,1.081771522781902251e+00
3.630780547701017559e+07,1.004166024675027025e+00,9.964038778862798207e-01,1.001374668412785995e+00,1.000216305862852373e+00,9.832808644722632607e-01,1.006215110356546649e+00,1.080820774933860973e+00
3.715352290971727669e+07,1.004409297075477436e+00,9.963223735457937824e-01,1.001003102900223984e+00,1.000214061262780341e+00,9.840864087977488905e-01,1.005852884479702114e+00,1.079675688041523252e+00
3.801893963205612451e+07,1.004734441621701224e+00,9.963140215402679356e-01,1.000508541274637953e+00,1.000110558214519330e+00,9.848295684951079432e-01,1.005317333530424628e+00,1.078293066056176031e+00
3.890451449942804873e+07,1.005132024293079684e+00,9.963801640866307707e-01,9.999168973218039991e-01,9.999288901010494612e-01,9.855187126400768438e-01,1.004610644930767460e+00,1.076670072042948956e+00
3.981071705534969270e+07,1.005570533440337977e+00,9.965075428937553159e-01,9.992598301246363723e-01,9.996955854574891553e-01,9.861669430114130552e-01,1.003747913800911329e+00,1.074829107635384862e+00
4.073802778041122109e+07,1.006000431202635825e+00,9.966705656249394973e-01,9.985726740009919222e-01,9.994362064612700713e-01,9.867913147701308230e-01,1.002754609571340438e+00,1.072813430107862231e+00
4.168693834703346342e+07,1.006362220464922075e+00,9.968375871516524933e-01,9.978904534863762832e-01,9.991732017642259711e-01,9.874106865011477163e-01,1.001654994582067859e+00,1.070666482916089235e+00
4.265795188015934080e+07,1.006599708663034498e+00,9.969770783721445540e-01,9.972485544058518059e-01,9.989228969260987023e-01,9.880412967361741350e-01,1.000468125438182199e+00,1.068423371044064041e+00
4.365158322401665151e+07,1.006670642009394712e+00,9.970633634771179921e-01,9.966792032460652928e-01,9.986961103716665011e-01,9.886948302224041196e-01,9.992010096518105788e-01,1.066094246221392261e+00
4.466835921509634703e+07,1.006557567909025508e+00,9.970839286955097691e-01,9.962102435977113757e-01,9.984971407817009315e-01,9.893776652229919755e-01,9.978569546871700613e-01,1.063674563384520599e+00
4.570881896148751676e+07,1.006269324195296022e+00,9.970384086217737307e-01,9.958621608461337704e-01,9.983273516847533946e-01,9.900858009323730835e-01,9.964331813480868938e-01,1.061140829807739383e+00
4.677351412871981412e+07,1.005840382510671427e+00,9.969406301304466478e-01,9.956456391728905064e-01,9.981851394866303462e-01,9.908072924728710262e-01,9.949336973332534306e-01,1.058470154995521328e+00
4.786300923226380348e+07,1.005315976907636744e+00,9.968136644094151011e-01,9.955583056537893327e-01,9.980695998937701985e-01,9.915206884685527911e-01,9.933728237070350575e-01,1.055652326136862218e+00
4.897788193684456497e+07,1.004743240754235156e+00,9.966863666544796274e-01,9.955839504480337165e-01,9.979828364360185944e-01,9.921969428487475984e-01,9.917813439005945808e-01,1.052701216303245202e+00
5.011872336272714287e+07,1.004154692075525990e+00,9.965872561503816840e-01,9.956933078039706952e-01,9.979294049646686426e-01,9.928016936803517600e-01,9.902040507473782727e-01,1.049660504241382686e+00
5.128613839913658798e+07,1.003561456210746661e+00,9.965409238997782193e-01,9.958485458084502806e-01,9.979172872772866798e-01,9.933042125851532234e-01,9.887005381794382597e-01,1.046606177336740773e+00
5.248074602497733384e+07,1.002949574678158484e+00,9.965672549858792806e-01,9.960078088749765302e-01,9.979548108400330131e-01,9.936784063689300117e-01,9.873323842802071981e-01,1.043633603851916059e+00
5.370317963702532649e+07,1.002288026230478968e+00,9.966772890105761729e-01,9.961335585457611330e-01,9.980473715090761866e-01,9.939112062812036630e-01,9.861574485183237648e-01,1.040845652145223399e+00
5.495408738576248288e+07,1.001537146172008175e+00,9.968762744755421679e-01,9.961991307147376462e-01,9.981969096311398282e-01,9.940054769839190563e-01,9.852210963768384122e-01,1.038336742357401477e+00
5.623413251903490722e+07,1.000665187993379668e+00,9.971624922614084063e-01,9.961925849492586638e-01,9.983991761093019557e-01,9.939791511794653367e-01,9.845447438912923177e-01,1.036173810278493868e+00
5.754399373371566832e+07,9.996613914030618719e-01,9.975299921433029571e-01,9.961208927127007673e-01,9.986434918252059534e-01,9.938647388092862744e-01,9.841248738249077643e-01,1.034387428257516728e+00
5.888436553555884212e+07,9.985458049281318305e-01,9.979664233291276609e-01,9.960073688266091185e-01,9.989138616904951196e-01,9.937017880571552553e-01,9.839331159632511703e-01,1.032967213562217879e+00
6.025595860743568838e+07,9.973695749066345817e-01,9.984568178724470000e-01,9.958862823051467528e-01,9.991916244552394577e-01,9.935324931582951713e-01,9.839210400960252123e-01,1.031864414343625302e+00
6.165950018614809215e+07,9.962107833798089507e-01,9.989811297630550868e-01,9.957971528892515245e-01,9.994582912031264588e-01,9.933920550462691512e-01,9.840234277811386043e-01,1.030994641142962243e+00
6.309573444801943004e+07,9.951645282180441310e-01,9.995160508534154387e-01,9.957754871959290099e-01,9.996958572711838187e-01,9.933052567226290375e-01,9.841715437786014986e-01,1.030253961193112966e+00
6.456542290346562862e+07,9.943266125004091016e-01,1.000036990108575496e+00,9.958487344125598328e-01,9.998912789490004283e-01,9.932849560220272656e-01,9.843019340686678387e-01,1.029533349564214273e+00
6.606934480075964332e+07,9.937823461234271960e-01,1.000518916042138384e+00,9.960311738126566006e-01,1.000034565430502287e+00,9.933314176568306397e-01,9.843607250332049308e-01,1.028725480906712786e+00
6.760829753919818997e+07,9.935943305285293015e-01,1.000938461014200254e+00,9.963213916577943197e-01,1.000118984046516557e+00,9.934375267533352982e-01,9.843128956024141951e-01,1.027742751353056372e+00
6.918309709189362824e+07,9.937934294144928904e-01,1.001276941786698016e+00,9.967065255771894172e-01,1.000141864893321353e+00,9.935915204220910901e-01,9.841427348484775850e-01,1.026524184173838838e+00
7.079457843841373920e+07,9.943787116998856757e-01,1.001522590274226854e+00,9.971626143248485397e-01,1.000102879768184572e+00,9.937825575079806129e-01,9.838558139568982508e-01,1.025043963113672740e+00
7.244359600749890506e+07,9.953188478641266101e-01,1.001669668576902206e+00,9.976624705785557268e-01,1.000004929520076580e+00,9.940022035802718037e-01,9.834738655273783658e-01,1.023312145049405153e+00
7.413102413009162247e+07,9.965540347234199681e-01,1.001719977572759657e+00,9.981779642808266129e-01,9.998548061261574027e-01,9.942447276141442858e-01,9.830305251147127832e-01,1.021375957520767486e+00
7.585775750291851163e+07,9.980047425300357933e-01,1.001682024507894342e+00,9.986853877299569637e-01,9.996639084869614056e-01,9.945047666882009807e-01,9.825642182646541212e-01,1.019308949029359201e+00
7.762471166286927462e+07,9.995773438957304968e-01,1.001570480339740943e+00,9.991659451011863924e-01,9.994473423831446990e-01,9.947739038732766881e-01,9.821117500562968061e-01,1.017204041822535876e+00
7.943282347242821753e+07,1.001170813392020742e+00,1.001404341511768825e+00,9.996066666582373861e-01,9.992247974067589578e-01,9.950399231014677159e-01,9.817020052836769040e-01,1.015156362282391811e+00
8.128305161640995741e+07,1.002685099321819928e+00,1.001207029892817957e+00,1.000001952086463586e+00,9.990185968613706224e-01,9.952869474077177259e-01,9.813550058869726644e-01,1.013252679864522054e+00
8.317637711026708782e+07,1.004028733746499924e+00,1.001005129260960747e+00,1.000347483604295151e+00,9.988504508876374643e-01,9.954963916951599101e-01,9.810772146963149254e-01,1.011554372318700157e+00
8.511380382023759186e+07,1.005126668545403668e+00,1.000826198433121927e+00,1.000641195002186512e+00,9.987400258160346045e-01,9.956528029496537480e-01,9.808646456524240387e-01,1.010091174654790036e+00
8.709635899560795724e+07,1.005925941273565494e+00,1.000697552478747809e+00,1.000878858005792793e+00,9.987016271823090374e-01,9.957478099446273045e-01,9.807047842120255599e-01,1.008857281943003281e+00
8.912509381337440014e+07,1.006401657745961131e+00,1.000641523608000183e+00,1.001052955986722059e+00,9.987414859473248141e-01,9.957837672432543474e-01,9.805814734562583457e-01,1.007815721619205851e+00
9.120108393559114635e+07,1.006559149314174784e+00,1.000674410860862285e+00,1.001151841066305170e+00,9.988572598271158176e-01,9.957780763134705948e-01,9.804794832840220131e-01,1.006906831133869584e+00
9.332543007969924808e+07,1.006431370987170837e+00,1.000799474148668766e+00,1.001160917880760337e+00,9.990362395285280472e-01,9.957598109033181100e-01,9.803876217365669055e-01,1.006060434919994417e+00
9.549925860214368999e+07,1.006074582446456755e+00,1.001007459917010678e+00,1.001065615726131508e+00,9.992585366348902820e-01,9.957694963216040529e-01,9.803029479068151586e-01,1.005212007811925101e+00
9.772372209558111429e+07,1.005561119862353303e+00,1.001276373095075556e+00,1.000855449751732573e+00,9.994975411731426007e-01,9.958508629629632125e-01,9.802292263277962991e-01,1.004311082633665198e+00
1.000000000000000000e+08,1.004967356104555787e+00,1.001570972547717542e+00,1.000529198756868299e+00,9.997234760340472093e-01,9.960442555520131469e-01,9.801757196769491642e-01,1.003327692735489940e+00
1.023292992280753702e+08,1.004367189337969091e+00,1.001849864223612219e+00,1.000101000993633305e+00,9.999056030488266966e-01,9.963803470031473708e-01,9.801549855169338077e-01,1.002256344243827035e+00
1.047128548050898463e+08,1.003821490322926335e+00,1.002070197897339865e+00,9.996014024669068743e-01,1.000017227849224755e+00,9.968750233022714013e-01,9.801798436247541879e-01,1.001112279482893275e+00
1.071519305237604827e+08,1.003373619704274633e+00,1.002194665793712858e+00,9.990766848653580556e-01,1.000037747585545977e+00,9.975244654498665042e-01,9.802614713802472179e-01,9.999253459697124979e-01
1.096478196143182814e+08,1.003048006430639294e+00,1.002196568324984494e+00,9.985854189870402298e-01,9.999568693064517788e-01,9.983055790981907318e-01,9.804081649727666159e-01,9.987328640625063869e-01
1.122018454301965237e+08,1.002850463615619914e+00,1.002065302326250906e+00,9.981908387083261447e-01,9.997746541083218919e-01,9.991777781057481489e-01,9.806276648795752005e-01,9.975768015161561308e-01
1.148153621496884078e+08,1.002770785093961114e+00,1.001804313994436813e+00,9.979512226193819613e-01,9.995045405973026487e-01,1.000085491921558711e+00,9.809248698141602718e-01,9.964914757961809144e-01
1.174897554939530343e+08,1.002787537277765262e+00,1.001434354837329677e+00,9.979094155043626291e-01,9.991698940594537781e-01,1.000966420728564454e+00,9.813075754574461795e-01,9.955085497112471371e-01
1.202264434617413133e+08,1.002871098259222382e+00,1.000986978412806039e+00,9.980874568118855983e-01,9.988027882593462081e-01,1.001756295055788115e+00,9.817846161924400628e-01,9.946512642577479690e-01
1.230268770812381059e+08,1.002986081162922760e+00,1.000502661314135455e+00,9.984805597694087487e-01,9.984392978486661407e-01,1.002398459943437237e+00,9.823663829579007967e-01,9.939365099375034873e-01
1.258925411794166118e+08,1.003097621973784381e+00,1.000023865797618816e+00,9.990573990829043627e-01,9.981138713627061287e-01,1.002849632585534945e+00,9.830611911552877835e-01,9.933743801253661632e-01
1.288249551693132222e+08,1.003171753668987698e+00,9.995918171035087507e-01,9.997660593604933421e-01,9.978543821586780549e-01,1.003085234953946303e+00,9.838729168451423313e-01,9.929687652868333103e-01
1.318256738556404710e+08,1.003180822126761962e+00,9.992392322249451508e-01,1.000538667722007835e+00,9.976793234543992472e-01,1.003102169003414534e+00,9.847967580387008146e-01,9.927175143066857554e-01
1.348962882591656148e+08,1.003105029817225269e+00,9.989896847529955437e-01,1.001302170947556247e+00,9.975942169721049302e-01,1.002919836234197337e+00,9.858175098188319829e-01,9.926096658758157831e-01
1.380384264602886736e+08,1.002934974415055303e+00,9.988544712097491285e-01,1.001986291235959614e+00,9.975934056525376237e-01,1.002574784066013747e+00,9.869077952344659233e-01,9.926265353506487088e-01
1.412537544622755349e+08,1.002674800876521610e+00,9.988333205506582102e-01,1.002533312364900508e+00,9.976605485491286673e-01,1.002117147159940824e+00,9.880307955750107229e-01,9.927408438018152648e-01
1.445439770745927989e+08,1.002337032126801031e+00,9.989168653404802978e-01,1.002901002209416692e+00,9.977740105457801878e-01,1.001601965443093656e+00,9.891454187154833377e-01,9.929200600107154218e-01
1.479108388168207109e+08,1.001941545208283824e+00,9.990895610457417586e-01,1.003069754671608527e+00,9.979106765079205354e-01,1.001082797476766428e+00,9.902146861781246923e-01,9.931323136733665180e-01
1.513561248436207175e+08,1.001512054657481166e+00,9.993346279821498923e-01,1.003041767860213485e+00,9.980496841854482604e-01,1.000603919465497427e+00,9.912075476120641992e-01,9.933458382783537655e-01
1.548816618912479579e+08,1.001070594873314956e+00,9.996352414243805384e-01,1.002840055568029021e+00,9.981757022271446900e-01,1.000195113165669003e+00,9.921082376119048085e-01,9.935382298872014184e-01
1.584893192461110950e+08,1.000639241888173991e+00,9.999772070171849547e-01,1.002503863881986979e+00,9.982781319967035660e-01,9.998702607884253357e-01,9.929165541463775835e-01,9.936984851218131354e-01
1.621810097358933091e+08,1.000234194704125779e+00,1.000347176191318299e+00,1.002083155779742496e+00,9.983527572666266447e-01,9.996274520704182542e-01,9.936450516496266872e-01,9.938239474289021214e-01
1.659586907437562943e+08,9.998720207439166785e-01,1.000732544571238503e+00,1.001630793518598406e+00,9.983990826389341766e-01,9.994516629332652613e-01,9.943149695722308667e-01,9.939186204965020366e-01
1.698243652461746037e+08,9.995649593935909127e-01,1.001116885227954612e+00,1.001196337131759817e+00,9.984198560375325826e-01,9.993210388024762469e-01,9.949514168077542298e-01,9.939918426408621555e-01
1.737800828749376237e+08,9.993275672146852973e-01,1.001479026913167480e+00,1.000822051214667052e+00,9.984193249329761377e-01,9.992099589736056497e-01,9.955726575453642813e-01,9.940477188171018552e-01
1.778279410038922727e+08,9.991737556855334601e-01,1.001791185250530791e+00,1.000536829678647432e+00,9.984026564253517533e-01,9.990962970428597378e-01,9.961881357825307370e-01,9.940857721152666082e-01
1.819700858609982431e+08,9.991164610296151549e-01,1.002020762402888066e+00,1.000359579990841574e+00,9.983789032756462678e-01,9.989648726342490459e-01,9.967955771216407967e-01,9.940985011062433152e-01
1.862087136662865579e+08,9.991662753630056182e-01,1.002133188056236301e+00,1.000297610351429389e+00,9.983589118176176003e-01,9.988094434385120790e-01,9.973807491364006239e-01,9.940714115002220463e-01
1.905460717963244319e+08,9.993320773349727570e-01,1.002096352069644203e+00,1.000350978426968851e+00,9.983558622481573108e-01,9.986327041489151402e-01,9.979240605758319393e-01,9.939894415424175289e-01
1.949844599758041501e+08,9.996141618115899075e-01,1.001884419300653084e+00,1.000512625282478751e+00,9.983851194932115147e-01,9.984460161733774708e-01,9.984032732426051382e-01,9.938405631544591223e-01
1.995262314968882799e+08,1.000006677794124110e+00,1.001481801882954770e+00,1.000770151622842663e+00,9.984601635363744565e-01,9.982658641512625053e-01,9.988016020718506471e-01,9.936214527882960557e-01
2.041737944669531584e+08,1.000493880680213721e+00,1.000887044402217763e+00,1.001107023993757394e+00,9.985912671652300565e-01,9.981107116163663306e-01,9.991110511491878565e-01,9.933410503633032240e-01
2.089296130854040980e+08,1.001050473563663834e+00,1.000111458233515993e+00,1.001499804287640849e+00,9.987814320610618468e-01,9.979985904673361885e-01,9.993356483481148356e-01,9.930210809924567839e-01
2.137962089502232373e+08,1.001639130262794275e+00,9.991832863412166699e-01,1.001920798081714636e+00,9.990250889977427828e-01,9.979461014961743537e-01,9.994931237783294398e-01,9.926956776003164062e-01
2.187761623949551880e+08,1.002216046779414116e+00,9.981416100600665198e-01,1.002336830856078720e+00,9.993073900719861014e-01,9.979638368256593672e-01,9.996092131130966951e-01,9.924028802488388257e-01
2.238721138568337858e+08,1.002731391605389932e+00,9.970370945358894010e-01,1.002713562969716588e+00,9.996070152896905370e-01,9.980586207562482937e-01,9.997159069395475939e-01,9.921810723992479097e-01
2.290867652767769992e+08,1.003136887389099119e+00,9.959263884938307498e-01,1.003018807698985215e+00,9.998985685698706938e-01,9.982317843512031885e-01,9.998447538015002856e-01,9.920602266578337769e-01
2.344228815319917798e+08,1.003392335530012947e+00,9.948679073423444263e-01,1.003227846512717347e+00,1.000157938706339067e+00,9.984778745792979304e-01,1.000021123081349605e+00,9.920574680432733272e-01
2.398832919019494653e+08,1.003470937809680663e+00,9.939182433221896984e-01,1.003325126743756179e+00,1.000364806282692642e+00,9.987873143427220546e-01,1.000260307003645988e+00,9.921724190837923896e-01
2.454708915685033500e+08,1.003362081682134477e+00,9.931261111240883288e-01,1.003306954639890058e+00,1.000505004257161712e+00,9.991440961389383979e-01,1.000564225937430773e+00,9.923874759422003367e-01
2.511886431509582102e+08,1.003071660510414853e+00,9.925284688817421763e-01,1.003180096886251427e+00,1.000572267425406059e+00,9.995290887917269718e-01,1.000920973783448353e+00,9.926710173384468705e-01
2.570395782768864632e+08,1.002621900163349622e+00,9.921479259154214470e-01,1.002960536423540105e+00,1.000567786910733670e+00,9.999198157911421969e-01,1.001307520871367318e+00,9.929847759002380370e-01
2.630267991895381510e+08,1.002043299057889358e+00,9.919898401931542820e-01,1.002669479405119635e+00,1.000497650730086452e+00,1.000293249371389415e+00,1.001693119565820744e+00,9.932898343046949741e-01
2.691534803926913738e+08,1.001371237054788477e+00,9.920438137932621192e-01,1.002331242266833788e+00,1.000373676990209626e+00,1.000628592540048434e+00,1.002045317921987921e+00,9.935547296504774195e-01
2.754228703338163495e+08,1.000639310446140184e+00,9.922849125929551484e-01,1.001968641447916308e+00,1.000210549259472614e+00,1.000909374308283528e+00,1.002334694211114874e+00,9.937611878637493401e-01
2.818382931264449358e+08,9.998774254769742242e-01,9.926796360583644008e-01,1.001601114208538146e+00,1.000024450364159323e+00,1.001125784776687899e+00,1.002540320931347706e+00,9.939062540230619858e-01
2.884031503126611710e+08,9.991106263573803492e-01,9.931908346606311833e-01,1.001242652649418918e+00,9.998338338873219433e-01,1.001274533059978378e+00,1.002653130735354337e+00,9.940015373516445374e-01
2.951209226666390300e+08,9.983581861154037229e-01,9.937846167987264279e-01,1.000900761778544812e+00,9.996565629378839635e-01,1.001359248504965160e+00,1.002676561156944590e+00,9.940702180991317638e-01
3.019951720402019024e+08,9.976390083951951482e-01,9.944305166582462219e-01,1.000577822744552092e+00,9.995089624961636110e-01,1.001387478887709737e+00,1.002625866016772394e+00,9.941403599157824234e-01
3.090295432513592243e+08,9.969696125974576439e-01,9.951087743948591191e-01,1.000270065166971367e+00,9.994052490805288569e-01,1.001368886237244960e+00,1.002526690898736028e+00,9.942412030072446116e-01
3.162277660168379545e+08,9.963704470456220541e-01,9.958070983336283488e-01,9.999700533393106605e-01,9.993549862970956266e-01,1.001311801311410843e+00,1.002410248239486767e+00,9.943964553242310433e-01
3.235936569296280742e+08,9.958630725487822577e-01,9.965179697502585254e-01,9.996686280044527750e-01,9.993628177390756484e-01,1.001221419020374537e+00,1.002310720384718579e+00,9.946234352217097063e-01
3.311311214825907946e+08,9.954695411272500571e-01,9.972360971958512676e-01,9.993573806129286696e-01,9.994293107565874745e-01,1.001100391646738030e+00,1.002260762661877580e+00,9.949303167021081862e-01
3.388441561392020583e+08,9.952118489392540734e-01,9.979543627190980981e-01,9.990312118127975261e-01,9.995502203166360955e-01,1.000948750782859165e+00,1.002288661806085335e+00,9.953181172894268736e-01
3.467368504525309801e+08,9.951075503235022879e-01,9.986603118860275519e-01,9.986901822830546172e-01,9.997205453779470785e-01,1.000766793573639957e+00,1.002414023710237911e+00,9.957809921283520271e-01
3.548133892335760593e+08,9.951650569944593405e-01,9.993369644801000096e-01,9.983398440713888711e-01,9.999318485865904549e-01,1.000556476002696371e+00,1.002646578129493760e+00,9.963072301202683390e-01
3.630780547701017857e+08,9.953810358414387771e-01,9.999626979321835085e-01,9.979905795235365362e-01,1.000177225614786725e+00,1.000324922440999131e+00,1.002985113276740003e+00,9.968843895723766835e-01
3.715352290971727967e+08,9.957425724060585681e-01,1.000513192015024977e+00,9.976570575201164637e-01,1.000447681322731874e+00,1.000082953857384105e+00,1.003415887529144790e+00,9.974958500328400257e-01
3.801893963205612302e+08,9.962246423840480647e-01,1.000964677897006938e+00,9.973534165082033054e-01,1.000734229526364372e+00,9.998444778623902796e-01,1.003914032497129405e+00,9.981259304889356088e-01
3.890451449942804575e+08,9.967949853739772603e-01,1.001295584182403164e+00,9.970921220521409278e-01,1.001025222408479687e+00,9.996246327280211563e-01,1.004447144019801952e+00,9.987593835090387007e-01
3.981071705534968972e+08,9.974176910572885024e-01,1.001489580758050391e+00,9.968823964813029459e-01,1.001308102206685868e+00,9.994364744606023532e-01,1.004975228771995077e+00,9.993817156301595395e-01
4.073802778041121960e+08,9.980578855766801816e-01,1.001536398844793618e+00,9.967295398230299197e-01,1.001569032260269054e+00,9.992887608209989336e-01,1.005459857597134077e+00,9.999826550079603527e-01
4.168693834703346491e+08,9.986846368901867166e-01,1.001431922570607203e+00,9.966334725184673449e-01,1.001795522483207135e+00,9.991843142583922699e-01,1.005865243015789057e+00,1.000556043290872221e+00
4.265795188015934229e+08,9.992715186483789314e-01,1.001180245898815269e+00,9.965934005300860488e-01,1.001976539205455152e+00,9.991218814761013700e-01,1.006166694039119403e+00,1.001103695128554794e+00
4.365158322401665449e+08,9.997980096821512674e-01,1.000795670065311782e+00,9.966075358882674484e-01,1.002104878288732515e+00,9.990966382755710473e-01,1.006351956107331302e+00,1.001632825015110306e+00
4.466835921509634852e+08,1.000245345881308534e+00,1.000299550583287900e+00,9.966761691103895870e-01,1.002177283655230511e+00,9.991031517328337053e-01,1.006424997298859481e+00,1.002157362216804071e+00
4.570881896148751974e+08,1.000598946490316887e+00,9.997237641737980463e-01,9.968021649689879915e-01,1.002193897878139950e+00,9.991371275710591027e-01,1.006404854548401673e+00,1.002695195860373145e+00
4.677351412871981263e+08,1.000842383272638081e+00,9.991086477462990389e-01,9.969894153277412130e-01,1.002157178674371041e+00,9.991960523680915029e-01,1.006321859013921571e+00,1.003264552884224781e+00
4.786300923226380348e+08,1.000962529706749926e+00,9.985025149945799816e-01,9.972414843041395027e-01,1.002069658308562872e+00,9.992801997646052481e-01,1.006213654842113003e+00,1.003880016582696211e+00
4.897788193684456348e+08,1.000946785882356194e+00,9.979553541907844050e-01,9.975591452576303420e-01,1.001934293975055956e+00,9.993909449787549137e-01,1.006118309235179531e+00,1.004549082322718778e+00
5.011872336272714734e+08,1.000790786464085702e+00,9.975183910539385801e-01,9.979371869649064086e-01,1.001751979958282357e+00,9.995290722309354559e-01,1.006068162168208602e+00,1.005268596365936462e+00
5.128613839913658500e+08,1.000498468262918994e+00,9.972350979781222646e-01,9.983616149703117282e-01,1.001523810264710157e+00,9.996930638907846056e-01,1.006084230355190900e+00,1.006023858237382385e+00
5.248074602497733831e+08,1.000087397050534843e+00,9.971364620234668408e-01,9.988092685597632636e-01,1.001250053448213606e+00,9.998784830104919807e-01,1.006175391270915265e+00,1.006791981250525492e+00
5.370317963702532053e+08,9.995913221288825756e-01,9.972366358196589342e-01,9.992518090131112807e-01,1.000934605494503860e+00,1.000076342909445470e+00,1.006336048632676450e+00,1.007543287282606448e+00
5.495408738576247692e+08,9.990573968525520154e-01,9.975275399452774305e-01,9.996557582946071774e-01,1.000584424095360969e+00,1.000274497415583719e+00,1.006549037279303782e+00,1.008246985391807016e+00
5.623413251903491020e+08,9.985455193790415684e-01,9.979830150509496622e-01,9.999888664529749116e-01,1.000211892305023165e+00,1.000460681368709581e+00,1.006790637822113643e+00,1.008878241659091346e+00
5.754399373371566534e+08,9.981224130360022428e-01,9.985585000618879548e-01,1.000223517087620584e+00,9.998339597233403264e-01,1.000621989763656794e+00,1.007033700535814535e+00,1.009420286205483297e+00
5.888436553555884361e+08,9.978524532808573655e-01,9.992015628505717117e-01,1.000341315355724126e+00,9.994721835917665942e-01,1.000748924996811340e+00,1.007252415630010445e+00,1.009867137247281388e+00
6.025595860743569136e+08,9.977884089632134135e-01,9.998574027137544507e-01,1.000333660033319916e+00,9.991501134142370955e-01,1.000837558953878048e+00,1.007426731278187937e+00,1.010223783414941012e+00
6.165950018614809513e+08,9.979632782689233927e-01,1.000478837189203496e+00,1.000204430268497369e+00,9.988921436395394871e-01,1.000888565085021220e+00,1.007543583688354172e+00,1.010502827945222393e+00
6.309573444801943302e+08,9.983844004678752437e-01,1.001033307537903205e+00,9.999696215221139939e-01,9.987186146473163717e-01,1.000908335461704546e+00,1.007598608364858261e+00,1.010720697034656945e+00
6.456542290346562862e+08,9.990265891001182119e-01,1.001504898875333005e+00,9.996549128211734692e-01,9.986453671448574099e-01,1.000905050090657111e+00,1.007595011341523961e+00,1.010893320332112433e+00
6.606934480075964928e+08,9.998356569539722516e-01,1.001895535729422360e+00,9.992925168186412854e-01,9.986807540539796024e-01,1.000888331084579086e+00,1.007541980145062688e+00,1.011031897501845966e+00
6.760829753919818401e+08,1.000733237258409014e+00,1.002219572943355619e+00,9.989192522633154603e-01,9.988251318665757328e-01,1.000865238972768134e+00,1.007453614953301102e+00,1.011142174023322182e+00
6.918309709189362526e+08,1.001626747855377531e+00,1.002499432090710130e+00,9.985712976884342229e-01,9.990701155441270576e-01,1.000838721405517662e+00,1.007345622341488056e+00,1.011223721794647812e+00
7.079457843841372728e+08,1.002421414476068140e+00,1.002757473952906597e+00,9.982822041052268336e-01,9.993999596649686401e-01,1.000807093819974236e+00,1.007233832000443252e+00,1.011272646443305723e+00
7.244359600749890804e+08,1.003033164448749570e+00,1.003012290594170075e+00,9.980801055019961066e-01,9.997926382812536428e-01,1.000764831601125504e+00,1.007132073431658892e+00,1.011283707557261158e+00
7.413102413009161949e+08,1.003400807028231423e+00,1.003273959153341943e+00,9.979865644183782969e-01,1.000221245927617630e+00,1.000703545673945705e+00,1.007050838568145812e+00,1.011253754901523694e+00
7.585775750291851759e+08,1.003495558529540199e+00,1.003544383925862871e+00,9.980157174227382022e-01,1.000657439541416061e+00,1.000613971900919053e+00,1.006997555662390909e+00,1.011184440988043720e+00
7.762471166286927462e+08,1.003319654085331969e+00,1.003818681395242773e+00,9.981736283779536478e-01,1.001074065298758864e+00,1.000488407611310304e+00,1.006975133200905370e+00,1.011081760113880623e+00
7.943282347242821455e+08,1.002911421863435626e+00,1.004084839919970662e+00,9.984609656231310248e-01,1.001447662502594316e+00,1.000320523708009501e+00,1.006983257289747913e+00,1.010956787923173561e+00
8.128305161640994549e+08,1.002331347789377158e+00,1.004329751046702413e+00,9.988720936557172747e-01,1.001761180982888133e+00,1.000106968597377577e+00,1.007018840265798909e+00,1.010823339840489554e+00
8.317637711026709080e+08,1.001654209783768623e+00,1.004540266269106308e+00,9.993949515128230932e-01,1.002005313562006172e+00,9.998483791516530328e-01,1.007077536783335781e+00,1.010696578292771264e+00
8.511380382023758888e+08,1.000957067295782599e+00,1.004706526189811155e+00,1.000010465312256569e+00,1.002178265161582260e+00,9.995487006908685412e-01,1.007153216922853201e+00,1.010589323631621461e+00
8.709635899560796022e+08,1.000304377090938557e+00,1.004822365247561633e+00,1.000692473861798160e+00,1.002286684941399830e+00,9.992172230863407556e-01,1.007240020468626707e+00,1.010510780078173854e+00
8.912509381337441206e+08,9.997441624694174411e-01,1.004888263591483533e+00,1.001405311469032444e+00,1.002340871858073967e+00,9.988683380554970181e-01,1.007332055545725247e+00,1.010465325981676488e+00
9.120108393559114933e+08,9.993008697889842473e-01,1.004910399149882005e+00,1.002106827597470939e+00,1.002356320580659377e+00,9.985219878396711657e-01,1.007422691138331938e+00,1.010450801483241179e+00
9.332543007969924212e+08,9.989788013792194610e-01,1.004900702081354513e+00,1.002749042369290411e+00,1.002347664028189644e+00,9.982010983899822776e-01,1.007505787408863096e+00,1.010459771492286940e+00
9.549925860214369297e+08,9.987648673394278198e-01,1.004873512971630634e+00,1.003284265408397768e+00,1.002328598269147664e+00,9.979308928044778870e-01,1.007574994181163364e+00,1.010481815477718870e+00
9.772372209558111429e+08,9.986393001742635001e-01,1.004844212197745890e+00,1.003668527944903355e+00,1.002309639328378799e+00,9.977351308869111257e-01,1.007624691727002419e+00,1.010504658931566269e+00
1.000000000000000000e+09,9.985825190576174126e-01,1.004826352636758235e+00,1.003870094410087344e+00,1.002298191618493428e+00,9.976323267720035304e-01,1.007650628531574499e+00,1.010518846187854924e+00

